Three-loop gluon scattering in QCD and the gluon Regge trajectory

We compute the three-loop helicity amplitudes for the scattering of four gluons in QCD. We employ projectors in the 't Hooft-Veltman scheme and construct the amplitudes from a minimal set of physical building blocks, which allows us to keep the computational complexity under control. We obtain relatively compact results that can be expressed in terms of harmonic polylogarithms. In addition, we consider the Regge limit of our amplitude and extract the gluon Regge trajectory in full three-loop QCD. This is the last missing ingredient required for studying single-Reggeon exchanges at next-to-next-to-leading logarithmic accuracy.

==> anc/H_gg_gg_++++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0}


==> anc/H_gg_gg_++++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-4*Nc)/3 + (4*Nf)/3 + 
  e*(Nf*(32/9 + G[1, 1, x]*((4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + 
      G[1, x]*(-4/3 + ((4*I)/3)*Pi*RATIO[x^(-2)] + (4/3 - ((4*I)/3)*Pi)*
         RATIO[x^(-1)])) + Nc*(-20/9 - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
      G[1, 1, x]*((-4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3) + 
      G[1, x]*(4/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + (-4/3 + ((4*I)/3)*Pi)*
         RATIO[x^(-1)]))) + 
  e^2*(Nc*(-112/27 + Pi^2/9 + G[1, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*(-4/3 + (-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (20/9 - ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*(20/9 + (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (-20/9 + ((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)])) + 
    Nf*(208/27 - Pi^2/9 + G[0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3) + (((32*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*(4/3 + (20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-32/9 + ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*(-32/9 + (((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (32/9 - ((20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)]))) + 
  e^3*(Nf*(1280/81 - (8*Pi^2)/27 + G[1, 1, 1, 1, x]*(4*RATIO[x^(-2)] - 
        4*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3) + (((208*I)/27)*Pi - (16*Pi^2)/9 - (I/3)*Pi^3)*
       RATIO[x^(-1)] + G[1, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[0, 1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 1, x]*(-4/3 + (-40/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (52/9 - ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-20/9 + ((4*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       (((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 1, x]*(32/9 + (112/27 - ((20*I)/9)*Pi + 
          (5*Pi^2)/9)*RATIO[x^(-2)] + (-208/27 + ((20*I)/9)*Pi - (5*Pi^2)/9)*
         RATIO[x^(-1)]) + G[0, 1, x]*((((20*I)/9)*Pi - (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*(-208/27 + Pi^2/9 + (((112*I)/27)*Pi - (10*Pi^2)/9 - 
          (I/3)*Pi^3)*RATIO[x^(-2)] + (208/27 - ((112*I)/27)*Pi + Pi^2 + 
          (I/3)*Pi^3)*RATIO[x^(-1)]) - (28*Zeta[3])/9) + 
    Nc*(-656/81 + (5*Pi^2)/27 + G[0, 1, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3) + (((-112*I)/27)*Pi + (10*Pi^2)/9 + (I/3)*Pi^3)*
       RATIO[x^(-1)] + G[0, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[1, 1, 1, 1, x]*(-4*RATIO[x^(-2)] + 
        4*RATIO[x^(-1)]) + G[0, 1, 1, x]*((-8/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (8/9 - ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*(4/3 + (16/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-28/9 + ((4*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 0, 1, x]*
       (((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 1, x]*((((-8*I)/9)*Pi + (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*(-20/9 + (-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*
         RATIO[x^(-2)] + (112/27 - ((8*I)/9)*Pi + (5*Pi^2)/9)*
         RATIO[x^(-1)]) + G[1, x]*(112/27 - Pi^2/9 + 
        (((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (-112/27 + ((52*I)/27)*Pi - Pi^2/3 - (I/3)*Pi^3)*RATIO[x^(-1)]) + 
      (28*Zeta[3])/9)) + 
  e^4*(Nc*(-3904/243 + (28*Pi^2)/81 + (47*Pi^4)/1080 + 
      G[1, 1, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      G[0, 1, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      (((-656*I)/81)*Pi + (56*Pi^2)/27 + ((5*I)/9)*Pi^3 - Pi^4/9)*
       RATIO[x^(-1)] + G[0, 0, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[0, 1, 1, 1, 1, x]*(-4*RATIO[x^(-2)] + 
        4*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (8/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*(-4/3 + (-8/3 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (4 - ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, x]*((16/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-16/9 + ((4*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       ((8/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-8/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((-4*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*(20/9 + (104/27 - ((8*I)/9)*Pi + (4*Pi^2)/9)*
         RATIO[x^(-2)] + (-164/27 + ((8*I)/9)*Pi - (4*Pi^2)/9)*
         RATIO[x^(-1)]) + G[0, 1, 1, x]*((-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*
         RATIO[x^(-2)] + (52/27 - ((8*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (((52*I)/27)*Pi - (4*Pi^2)/9 - (I/3)*Pi^3)*RATIO[x^(-1)]) + 
      (140/27 + ((28*I)/9)*Pi*RATIO[x^(-1)])*Zeta[3] + 
      G[1, 1, x]*(-112/27 + Pi^2/9 + (-320/81 + ((52*I)/27)*Pi - 
          (10*Pi^2)/27 - (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (656/81 - ((52*I)/27)*Pi + (7*Pi^2)/27 + (I/3)*Pi^3)*RATIO[x^(-1)] + 
        ((28*RATIO[x^(-2)])/9 - (28*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*(656/81 - (5*Pi^2)/27 + (((-320*I)/81)*Pi + (26*Pi^2)/27 + 
          ((2*I)/9)*Pi^3 - Pi^4/9)*RATIO[x^(-2)] + 
        (-656/81 + ((320*I)/81)*Pi - (7*Pi^2)/9 - ((2*I)/9)*Pi^3 + Pi^4/9)*
         RATIO[x^(-1)] + (-28/9 + ((28*I)/9)*Pi*RATIO[x^(-2)] + 
          (28/9 - ((28*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nf*(7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080 + G[0, 1, 1, 1, 1, x]*
       (4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*
       ((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      G[0, 0, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      (((1280*I)/81)*Pi - (104*Pi^2)/27 - ((8*I)/9)*Pi^3 + Pi^4/9)*
       RATIO[x^(-1)] + G[0, 1, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 + 
        (4*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, x]*
       ((-20/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (20/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*((-40/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (40/9 - ((4*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, x]*(4/3 + (20/3 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-8 + ((4*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-20/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((-4*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((112/27 - ((20*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (-112/27 + ((20*I)/9)*Pi - (5*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*(-32/9 + (-224/27 + ((20*I)/9)*Pi - (4*Pi^2)/9)*
         RATIO[x^(-2)] + (320/27 - ((20*I)/9)*Pi + (4*Pi^2)/9)*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*((((20*I)/9)*Pi - (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((112*I)/27)*Pi - (10*Pi^2)/9 - (I/3)*Pi^3)*
         RATIO[x^(-2)] + (((-112*I)/27)*Pi + (10*Pi^2)/9 + (I/3)*Pi^3)*
         RATIO[x^(-1)]) + (-224/27 - ((28*I)/9)*Pi*RATIO[x^(-1)])*Zeta[3] + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (656/81 - ((112*I)/27)*Pi + 
          (25*Pi^2)/27 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (-1280/81 + ((112*I)/27)*Pi - (22*Pi^2)/27 - (I/3)*Pi^3)*
         RATIO[x^(-1)] + ((-28*RATIO[x^(-2)])/9 + (28*RATIO[x^(-1)])/9)*
         Zeta[3]) + G[1, x]*(-1280/81 + (8*Pi^2)/27 + 
        (((656*I)/81)*Pi - (56*Pi^2)/27 - ((5*I)/9)*Pi^3 + Pi^4/9)*
         RATIO[x^(-2)] + (1280/81 - ((656*I)/81)*Pi + (16*Pi^2)/9 + 
          ((5*I)/9)*Pi^3 - Pi^4/9)*RATIO[x^(-1)] + 
        (28/9 - ((28*I)/9)*Pi*RATIO[x^(-2)] + (-28/9 + ((28*I)/9)*Pi)*
           RATIO[x^(-1)])*Zeta[3]))), 
 G[0, 1, 1, 0, 0, x]*(Nf*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nf*((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 1, 0, 0, x]*
   (Nc*((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[0, 1, 0, 0, 0, x]*
   (Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nc*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2) + Nf*(-4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, x]*
   (Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, x]*(Nf*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nf*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, x]*(Nc*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nc*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nf*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((4*e^4)/3 - (4*(3*e^3 + 6*e^4 - I*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-4*e^4)/3 - ((4*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((4*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
       (-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (Nf*((-4*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*
   (Nc*((-4*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, x]*(Nc*((-2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nf*((2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 1, 0, x]*
   (Nc*((2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 0, 0, x]*
   (Nc*((4*e^3*(3 + 5*e))/9 - (4*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - 
         (6*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((-4*e^3*(3 + 8*e))/9 + (4*(18*e^2 + 39*e^3 + 80*e^4 - (9*I)*e^3*Pi - 
         (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*(-((-36*e^2 - 24*e^3 - 52*e^4 + (36*I)*e^3*Pi + (24*I)*e^4*Pi - 
          15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 24*e^3 - 52*e^4 + (36*I)*e^3*Pi + (24*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2)) + 
    Nf*(-((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
          15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2))) + 
  G[1, 1, x]*(Nf*(((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((-2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(Nc*(((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((-2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nf*((I/27)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 60*e^3*Pi - 
        112*e^4*Pi - (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - ((I/27)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
         (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - 
          (52*I)*e^4*Pi + 18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
          36*e^4*Zeta[3]))/27 + ((-36*I)*e^2*Pi - (24*I)*e^3*Pi - 
        (52*I)*e^4*Pi + 18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
        36*e^4*Zeta[3])/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nf*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
      (RATIO[(1 - x)^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 - 
         (108*I)*e^2*Pi - (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 
         66*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3]))/81 + 
      (108*e + 180*e^2 + 336*e^3 + 656*e^4 - (108*I)*e^2*Pi - 
        (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 75*e^4*Pi^2 + 
        (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2)) + 
    Nc*((e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
      (-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + (72*I)*e^3*Pi + 
        (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 
        144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 
         (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
         21*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81)) + 
  G[1, x]*(Nc*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 240*e^4*Zeta[3]))/270 + 
      ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        240*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2)) + 
    Nf*(-(RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
          27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3]))/270 + 
      ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        600*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nf*((e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 
         24*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
      ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
        540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1080*e - 2880*e^2 - 6240*e^3 - 12800*e^4 + 
         (1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + 
         (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 810*e^3*Pi^2 - 1440*e^4*Pi^2 - 
         (90*I)*e^3*Pi^3 - (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 
         720*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/810) + 
    Nc*(-(e*(-108 - 180*e - 336*e^2 - 656*e^3 + 9*e^2*Pi^2 + 15*e^3*Pi^2 + 
          252*e^3*Zeta[3]))/81 - (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 
         3360*e^3 + 6560*e^4 - (1080*I)*e*Pi - (720*I)*e^2*Pi - 
         (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 270*e^3*Pi^2 + 
         630*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
         1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/
       810 + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - 
        (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + 
        (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 
        720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
       (810*(-1 + RATIO[x])^2))) + 
  Nc*((-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 + 
      1080*e^2*Pi^2 + 1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 423*e^4*Pi^4 + 
      30240*e^3*Zeta[3] + 50400*e^4*Zeta[3])/9720 + 
    ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
      54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
      1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
     (810*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
       540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 + (180*I)*e^2*Pi^3 - 
       (150*I)*e^3*Pi^3 - (190*I)*e^4*Pi^3 - 81*e^3*Pi^4 + 36*e^4*Pi^4 - 
       (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
       1560*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 
       1080*e^4*Zeta[5]))/810) + 
  Nf*((12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 - 
      1080*e^2*Pi^2 - 2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 423*e^4*Pi^4 - 
      30240*e^3*Zeta[3] - 80640*e^4*Zeta[3])/9720 + 
    ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
      135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
      3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
     (810*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
       (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 - 
       (180*I)*e^2*Pi^3 - (30*I)*e^3*Pi^3 + (160*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
       45*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
       3360*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 
       1080*e^4*Zeta[5]))/810), (-4*Nc)/3 + (4*Nf)/3 + 
  e*(Nc*(-20/9 + G[1, x]*(4/3 - (4*RATIO[x])/3) + (2*Pi^2*RATIO[x])/3 + 
      (4*G[0, x]*RATIO[x])/3 + G[0, 0, x]*((4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) - 
      (2*Pi^2*RATIO[x^2])/3 + G[0, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3)) + Nf*(32/9 - (2*Pi^2*RATIO[x])/3 - 
      (4*G[0, x]*RATIO[x])/3 + G[1, x]*(-4/3 + (4*RATIO[x])/3) + 
      G[0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (2*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3))) + 
  e^2*(Nc*(-112/27 + Pi^2/9 + (4*Pi^2*RATIO[x])/9 + 
      G[0, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, x]*((-4*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[1, 1, x]*(-4/3 + (20*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[0, 1, x]*((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + 
      G[1, 0, x]*((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) - 
      (4*Pi^2*RATIO[x^2])/9 + G[0, 0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, x]*(20/9 + (-20/9 - (2*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3) + G[0, x]*((20/9 - (2*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3) + ((4*RATIO[x])/3 - (4*RATIO[x^2])/3)*
       Zeta[3]) + Nf*(208/27 - Pi^2/9 - (10*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[0, 1, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 0, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      (10*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[0, 1, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 0, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, x]*(4/3 - (32*RATIO[x])/9 + 
        (20*RATIO[x^2])/9) + G[0, 0, x]*((-8*RATIO[x])/9 + 
        (20*RATIO[x^2])/9) + G[0, x]*((-32/9 + (2*Pi^2)/3)*RATIO[x] - 
        (2*Pi^2*RATIO[x^2])/3) + G[1, x]*(-32/9 + (32/9 + (2*Pi^2)/3)*
         RATIO[x] - (2*Pi^2*RATIO[x^2])/3) + 
      ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[3])) + 
  e^3*(Nf*(1280/81 - (8*Pi^2)/27 + ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x] + 
      G[0, 0, 0, x]*((28*RATIO[x])/9 - (40*RATIO[x^2])/9) + 
      G[1, 1, 1, x]*(-4/3 + (52*RATIO[x])/9 - (40*RATIO[x^2])/9) + 
      G[0, 0, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      ((56*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + G[0, 1, 1, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[0, 1, 0, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[1, 0, 1, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[1, 1, 0, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[0, 0, 0, 0, x]*
       (-4*RATIO[x] + 4*RATIO[x^2]) + G[1, 1, 1, 1, x]*
       (-4*RATIO[x] + 4*RATIO[x^2]) + G[1, 1, x]*
       (32/9 + (-208/27 - (5*Pi^2)/9)*RATIO[x] + (112/27 + (5*Pi^2)/9)*
         RATIO[x^2]) + G[0, 0, x]*((-16/27 - (5*Pi^2)/9)*RATIO[x] + 
        (112/27 + (5*Pi^2)/9)*RATIO[x^2]) + G[0, 1, x]*
       ((112/27 - (7*Pi^2)/9)*RATIO[x] + (-112/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 0, x]*((112/27 - (7*Pi^2)/9)*RATIO[x] + (-112/27 + (7*Pi^2)/9)*
         RATIO[x^2]) + (-28/9 - (20*RATIO[x])/9 + (20*RATIO[x^2])/9)*
       Zeta[3] + G[1, x]*(-208/27 + Pi^2/9 + (208/27 + Pi^2)*RATIO[x] - 
        (10*Pi^2*RATIO[x^2])/9 + ((4*RATIO[x])/3 - (4*RATIO[x^2])/3)*
         Zeta[3]) + G[0, x]*((-208/27 + (11*Pi^2)/9)*RATIO[x] - 
        (10*Pi^2*RATIO[x^2])/9 + ((4*RATIO[x])/3 - (4*RATIO[x^2])/3)*
         Zeta[3])) + Nc*(-656/81 + (5*Pi^2)/27 + ((26*Pi^2)/27 - Pi^4/90)*
       RATIO[x] + G[0, 0, 0, 0, x]*(4*RATIO[x] - 4*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(4*RATIO[x] - 4*RATIO[x^2]) + 
      G[0, 1, 1, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      ((-26*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (4/3 - (28*RATIO[x])/9 + (16*RATIO[x^2])/9) + 
      G[0, 0, 0, x]*((-4*RATIO[x])/9 + (16*RATIO[x^2])/9) + 
      G[0, 1, x]*((-52/27 + (7*Pi^2)/9)*RATIO[x] + (52/27 - (7*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((-52/27 + (7*Pi^2)/9)*RATIO[x] + 
        (52/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[0, 0, x]*
       ((-8/27 + (5*Pi^2)/9)*RATIO[x] + (-52/27 - (5*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, x]*(-20/9 + (112/27 + (5*Pi^2)/9)*RATIO[x] + 
        (-52/27 - (5*Pi^2)/9)*RATIO[x^2]) + 
      (28/9 + (8*RATIO[x])/9 - (8*RATIO[x^2])/9)*Zeta[3] + 
      G[0, x]*((112/27 - (5*Pi^2)/9)*RATIO[x] + (4*Pi^2*RATIO[x^2])/9 + 
        ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, x]*(112/27 - Pi^2/9 + (-112/27 - Pi^2/3)*RATIO[x] + 
        (4*Pi^2*RATIO[x^2])/9 + ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3)*
         Zeta[3]))) + 
  e^4*(Nc*(-3904/243 + (28*Pi^2)/81 + (47*Pi^4)/1080 + 
      ((160*Pi^2)/81 - Pi^4/135)*RATIO[x] + G[0, 0, 0, 0, x]*
       ((4*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
       (-4/3 + 4*RATIO[x] - (8*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
       ((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
       ((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*
       ((8*RATIO[x])/9 - (8*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
       ((-8*RATIO[x])/9 + (8*RATIO[x^2])/9) + ((-160*Pi^2)/81 + Pi^4/135)*
       RATIO[x^2] + G[0, 0, 1, 1, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*((-4*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 + 
        (16*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 + 
        (16*RATIO[x^2])/3) + G[0, 1, 1, x]*((-2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((-2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (20/9 + (-164/27 - (4*Pi^2)/9)*RATIO[x] + (104/27 + (4*Pi^2)/9)*
         RATIO[x^2]) + G[0, 0, 0, x]*((-44/27 - (4*Pi^2)/9)*RATIO[x] + 
        (104/27 + (4*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 1, x]*
       ((52/27 - (7*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, 0, x]*((52/27 - (7*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((52/27 - (7*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((52/27 - (7*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      (140/27 + (52/27 - (5*Pi^2)/3)*RATIO[x] + (-52/27 + (5*Pi^2)/3)*
         RATIO[x^2])*Zeta[3] + G[0, 1, x]*((-320/81 + (14*Pi^2)/27)*
         RATIO[x] + (320/81 - (14*Pi^2)/27)*RATIO[x^2] + 
        ((40*RATIO[x])/9 - (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-320/81 + (14*Pi^2)/27)*RATIO[x] + (320/81 - (14*Pi^2)/27)*
         RATIO[x^2] + ((40*RATIO[x])/9 - (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*((656/81 - (31*Pi^2)/27 + Pi^4/90)*RATIO[x] + 
        ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
        (-4*RATIO[x] + (8*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, x]*(656/81 - (5*Pi^2)/27 + (-656/81 - (7*Pi^2)/9 + Pi^4/90)*
         RATIO[x] + ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
        (-28/9 + (20*RATIO[x])/9 + (8*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-112/27 + Pi^2/9 + (656/81 + (7*Pi^2)/27)*RATIO[x] + 
        (-320/81 - (10*Pi^2)/27)*RATIO[x^2] + 
        ((-16*RATIO[x])/9 + (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*((-16/81 + (13*Pi^2)/27)*RATIO[x] + (-320/81 - (10*Pi^2)/27)*
         RATIO[x^2] + ((-16*RATIO[x])/9 + (16*RATIO[x^2])/9)*Zeta[3]) + 
      ((4*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[5]) + 
    Nf*(7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080 + ((-328*Pi^2)/81 + Pi^4/54)*
       RATIO[x] + G[0, 0, 0, 0, 0, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[0, 0, 1, 0, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[0, 1, 1, 0, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 0, 0, 1, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 1, 0, 1, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 1, 1, 0, x]*((20*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[0, 0, 1, 1, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      ((328*Pi^2)/81 - Pi^4/54)*RATIO[x^2] + G[0, 0, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
       ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*
       ((-20*RATIO[x])/9 + (20*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
       (4/3 - 8*RATIO[x] + (20*RATIO[x^2])/3) + G[0, 0, 0, 0, x]*
       ((-16*RATIO[x])/3 + (20*RATIO[x^2])/3) + G[0, 1, 1, x]*
       ((2*Pi^2*RATIO[x])/3 - (2*Pi^2*RATIO[x^2])/3) + 
      G[1, 0, 0, x]*((2*Pi^2*RATIO[x])/3 - (2*Pi^2*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-112/27 + (7*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, 0, x]*((-112/27 + (7*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       ((-112/27 + (7*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, 0, x]*((-112/27 + (7*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*
         RATIO[x^2]) + G[0, 0, 0, x]*((128/27 + (4*Pi^2)/9)*RATIO[x] + 
        (-224/27 - (4*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32/9 + (320/27 + (4*Pi^2)/9)*RATIO[x] + (-224/27 - (4*Pi^2)/9)*
         RATIO[x^2]) + (-224/27 + (-112/27 + (5*Pi^2)/3)*RATIO[x] + 
        (112/27 - (5*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[1, x]*(-1280/81 + (8*Pi^2)/27 + (1280/81 + (16*Pi^2)/9 - Pi^4/90)*
         RATIO[x] + ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        (28/9 - (8*RATIO[x])/9 - (20*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*((-1280/81 + (64*Pi^2)/27 - Pi^4/90)*RATIO[x] + 
        ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        ((16*RATIO[x])/3 - (20*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*((-32/81 - (28*Pi^2)/27)*RATIO[x] + (656/81 + (25*Pi^2)/27)*
         RATIO[x^2] + ((16*RATIO[x])/9 - (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (-1280/81 - (22*Pi^2)/27)*RATIO[x] + 
        (656/81 + (25*Pi^2)/27)*RATIO[x^2] + 
        ((16*RATIO[x])/9 - (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 1, x]*((656/81 - (35*Pi^2)/27)*RATIO[x] + (-656/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((-40*RATIO[x])/9 + (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((656/81 - (35*Pi^2)/27)*RATIO[x] + (-656/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((-40*RATIO[x])/9 + (40*RATIO[x^2])/9)*Zeta[3]) + 
      ((-4*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[5])), 
 G[0, 1, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
   (((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 0, 1, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*(((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[0, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - 
    (16*e^4*RATIO[x^(-1)])/3 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3 - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (8*e^4*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2) - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)] - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(8*e^4*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - 
    (32*e^4*RATIO[x^(-1)])/3 - (32*e^4*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) - (32*e^4*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((-16*e^4)/3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] + 
    8*e^3*(1 + e)*RATIO[x] - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^3*(3 + e)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((-8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*(((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 - 
    (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e^2*(18 + 3*e + 11*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((16*e^3*(3 + 5*e))/9 + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 - (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (8*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 + 1080*e^2*Pi^2 + 
    1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 
    50400*e^4*Zeta[3])/1620 - 
  (2*RATIO[x^(-1)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
     (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/81 + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, x]*((4*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       21*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((2*I)/81)*RATIO[x^(-1)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*((2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 
       18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x]*(108 - 36*e - 24*e^2 - 16*e^3 + 45*e^2*Pi^2 + 39*e^3*Pi^2 - 
       144*e^3*Zeta[3]))/81 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 21*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81) + 
  G[1, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (4*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 9*e^2*Pi^2 + 15*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 + (e*RATIO[x]*(-1080 - 1800*e - 3360*e^2 - 
       6560*e^3 - 540*e*Pi^2 - 270*e^2*Pi^2 - 630*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1800*e^3*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 240*e^4*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e*Pi + 
       (72*I)*e^2*Pi + (156*I)*e^3*Pi + (320*I)*e^4*Pi - 54*e^2*Pi^2 - 
       27*e^3*Pi^2 - 63*e^4*Pi^2 - (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 
       9*e^4*Pi^4 + 252*e^4*Zeta[3] - (252*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    (e*RATIO[x]*(1080 + 1800*e + 3360*e^2 + 6560*e^3 - 540*e*Pi^2 - 
       450*e^2*Pi^2 - 930*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3240*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 3360*e^3 + 6560*e^4 - 
       (1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
       540*e^2*Pi^2 + 270*e^3*Pi^2 + 630*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/405 + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2)) - 
  (e*RATIO[x]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
    54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
    1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + 
     (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 + 
     (180*I)*e^2*Pi^3 - (150*I)*e^3*Pi^3 - (190*I)*e^4*Pi^3 - 81*e^3*Pi^4 + 
     36*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
     1560*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 
     1080*e^4*Zeta[5]))/405, 
 G[0, 1, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
   (((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 0, 1, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*(((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[0, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - 
    (16*e^4*RATIO[x^(-1)])/3 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3 - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (8*e^4*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2) - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)] - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(8*e^4*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - 
    (32*e^4*RATIO[x^(-1)])/3 - (32*e^4*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) - (32*e^4*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((-16*e^4)/3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] + 
    8*e^3*(1 + e)*RATIO[x] - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^3*(3 + e)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((-8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*(((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 - 
    (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e^2*(18 + 3*e + 11*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((16*e^3*(3 + 5*e))/9 + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 - (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (8*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 + 1080*e^2*Pi^2 + 
    1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 
    50400*e^4*Zeta[3])/1620 - 
  (2*RATIO[x^(-1)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
     (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/81 + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, x]*((4*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       21*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((2*I)/81)*RATIO[x^(-1)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*((2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 
       18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x]*(108 - 36*e - 24*e^2 - 16*e^3 + 45*e^2*Pi^2 + 39*e^3*Pi^2 - 
       144*e^3*Zeta[3]))/81 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 21*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81) + 
  G[1, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (4*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 9*e^2*Pi^2 + 15*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 + (e*RATIO[x]*(-1080 - 1800*e - 3360*e^2 - 
       6560*e^3 - 540*e*Pi^2 - 270*e^2*Pi^2 - 630*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1800*e^3*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 240*e^4*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e*Pi + 
       (72*I)*e^2*Pi + (156*I)*e^3*Pi + (320*I)*e^4*Pi - 54*e^2*Pi^2 - 
       27*e^3*Pi^2 - 63*e^4*Pi^2 - (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 
       9*e^4*Pi^4 + 252*e^4*Zeta[3] - (252*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    (e*RATIO[x]*(1080 + 1800*e + 3360*e^2 + 6560*e^3 - 540*e*Pi^2 - 
       450*e^2*Pi^2 - 930*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3240*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 3360*e^3 + 6560*e^4 - 
       (1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
       540*e^2*Pi^2 + 270*e^3*Pi^2 + 630*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/405 + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2)) - 
  (e*RATIO[x]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
    54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
    1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + 
     (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 + 
     (180*I)*e^2*Pi^3 - (150*I)*e^3*Pi^3 - (190*I)*e^4*Pi^3 - 81*e^3*Pi^4 + 
     36*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
     1560*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 
     1080*e^4*Zeta[5]))/405, 
 G[0, 1, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
   (((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 0, 1, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*(((-8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[0, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - 
    (16*e^4*RATIO[x^(-1)])/3 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3 - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (8*e^4*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2) - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)] - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(8*e^4*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - 
    (32*e^4*RATIO[x^(-1)])/3 - (32*e^4*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) - (32*e^4*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((-16*e^4)/3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] + 
    8*e^3*(1 + e)*RATIO[x] - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - ((8*I)/3)*((3*I)*e^3 + (3*I)*e^4 + e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^3*(3 + e)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((-8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*(((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (8*e^3*(3 + 2*e)*RATIO[x])/9 + (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (8*e^3*(3 + 2*e)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - (4*e^4*Pi^2*RATIO[x])/3 + 
    (4*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 - 
    (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e^2*(18 + 3*e + 11*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((16*e^3*(3 + 5*e))/9 + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 - (8*(18*e^2 + 21*e^3 + 41*e^4 - (9*I)*e^3*Pi - 
       (6*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (8*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 + 1080*e^2*Pi^2 + 
    1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 
    50400*e^4*Zeta[3])/1620 - 
  (2*RATIO[x^(-1)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
     (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/81 + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, x]*((4*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       21*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((2*I)/81)*RATIO[x^(-1)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*((2*e*RATIO[x]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 
       18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 45*e^2*Pi^2 + 
       30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x]*(108 - 36*e - 24*e^2 - 16*e^3 + 45*e^2*Pi^2 + 39*e^3*Pi^2 - 
       144*e^3*Zeta[3]))/81 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 21*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81) + 
  G[1, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (4*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 9*e^2*Pi^2 + 15*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 + (e*RATIO[x]*(-1080 - 1800*e - 3360*e^2 - 
       6560*e^3 - 540*e*Pi^2 - 270*e^2*Pi^2 - 630*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1800*e^3*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 240*e^4*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + (108*I)*e*Pi + 
       (72*I)*e^2*Pi + (156*I)*e^3*Pi + (320*I)*e^4*Pi - 54*e^2*Pi^2 - 
       27*e^3*Pi^2 - 63*e^4*Pi^2 - (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 
       9*e^4*Pi^4 + 252*e^4*Zeta[3] - (252*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    (e*RATIO[x]*(1080 + 1800*e + 3360*e^2 + 6560*e^3 - 540*e*Pi^2 - 
       450*e^2*Pi^2 - 930*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3240*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 3360*e^3 + 6560*e^4 - 
       (1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
       540*e^2*Pi^2 + 270*e^3*Pi^2 + 630*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/405 + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2)) - 
  (e*RATIO[x]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 + 
  ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
    54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
    1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + 
     (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 + 
     (180*I)*e^2*Pi^3 - (150*I)*e^3*Pi^3 - (190*I)*e^4*Pi^3 - 81*e^3*Pi^4 + 
     36*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
     1560*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 
     1080*e^4*Zeta[5]))/405}


==> anc/H_gg_gg_++++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, x]*(-160*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (416*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 1, 0, x]*
   (-160*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + (416*e^2*RATIO[x^(-2)])/3 + 
    (64*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
  Nf^2*((-4*e*Pi*(-3*I - (22*I)*e + 3*e*Pi))/27 - 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(-6 - 44*e - 194*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[x])/27) + G[0, 1, 0, 0, 0, x]*
   (-480*e^2 + (560*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (880*e^2)/(3*(-1 + RATIO[x])^2) + 2096*e^2*RATIO[x] - 
    816*e^2*RATIO[x^2]) + G[0, 0, 1, 0, 0, x]*(-16*e^2*RATIO[(1 - x)^(-1)] + 
    (16*e^2)/(-1 + RATIO[x])^2 + (4016*e^2*RATIO[x])/3 - 
    (1616*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 0, x]*
   (240*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 - 
    (1408*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    816*e^2*RATIO[x] - 336*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 0, x]*
   (160*e^2 + (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (2896*e^2*RATIO[x])/3 - 
    (976*e^2*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   (-160*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (352*e^2)/(3*(-1 + RATIO[x])^2) + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(-160*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (352*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*
   (800*e^2 - (976*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1424*e^2)/(3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*(800*e^2 - (976*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1424*e^2)/(3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*(480*e^2 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (944*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
    (112*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (480*e^2 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (944*e^2)/(3*(-1 + RATIO[x])^2) + 
    (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(320*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*(320*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, x]*(-240*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    (448*e^2*RATIO[x^(-2)])/3 + (272*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
    (32*e^2*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (-240*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (448*e^2*RATIO[x^(-2)])/3 + 
    (272*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 - 
    (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(80*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
    (320*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (80*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
    (80*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(-1 + RATIO[x])^2 - 
    (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(-400*e^2 + (928*e^2*RATIO[x^(-2)])/3 + 
    (272*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*(-400*e^2 + (928*e^2*RATIO[x^(-2)])/3 + 
    (272*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, x]*(240*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - (1312*e^2*RATIO[x])/3 + 
    (352*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   (320*e^2 - (1184*e^2*RATIO[x^(-2)])/3 + (1184*e^2*RATIO[x^(-1)])/3 - 
    (3776*e^2*RATIO[x])/3 + (1376*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(-80*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] + 
    (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(-1 + RATIO[x])^2 - (4592*e^2*RATIO[x])/3 + 
    (1712*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   (-1120*e^2 + (640*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) - (6080*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
   ((-320*e^2)/3 - (8*(-2*e + 165*e^2 - (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
     3 - ((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((-6*I)*e - (55*I)*e^2 + 249*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 - 
    ((8*I)/3)*e*(-2*I - (109*I)*e + 178*e*Pi)*RATIO[x] + 
    (8*e*(2 + 21*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, x]*((-1040*e^2)/3 + ((16*I)/9)*((6*I)*e - (217*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (((16*I)/9)*((6*I)*e + (80*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    ((16*I)/9)*e*(150*I + (389*I)*e + 267*e*Pi)*RATIO[x] + 
    (16*e*(60 - 22*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*((-256*e^2)/3 - (8*(6*e - 269*e^2 - (24*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((-2*I)*e + (21*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] + (8*(6*e + e^2 - (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-I - (37*I)*e + 294*e*Pi)*RATIO[x] + 
    (16*e*(1 + 3*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, x]*((16*e*(-15 + 7*e))/3 - 
    (16*(3*e - e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((54*I)*e - (65*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((54*I)*e - (161*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(90 + 187*e - (300*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, x]*((-16*e*(30 + 259*e))/3 - 
    ((16*I)/3)*((12*I)*e + (264*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (16*(18*e - 11*e^2 + I*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((16*I)/9)*e*(12*I + (40*I)*e + 723*e*Pi)*RATIO[x] + 
    (16*e*(12 + 91*e - (273*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 0, x]*((832*e^2)/3 - (1688*e^2*RATIO[(1 - x)^(-1)])/9 - 
    (64*I)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + (536*e^2)/(9*(-1 + RATIO[x])^2) + 
    ((8*I)/9)*e*(312*I + (1609*I)*e + 1740*e*Pi)*RATIO[x] + 
    (8*e*(132 + 49*e - (660*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 0, 0, 0, x]*(32*e*(5 + 42*e) - (16*(2*e + 208*e^2 + (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (((16*I)/3)*((28*I)*e + (50*I)*e^2 + 
       9*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(58 + 308*e - (239*I)*e*Pi)*
      RATIO[x])/3 + ((16*I)/3)*e*(28*I + (50*I)*e + 89*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 1, 0, x]*((16*e*(15 + 4*e))/3 - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-6*I)*e - (121*I)*e^2 + 146*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(30 + 571*e + (912*I)*e*Pi)*RATIO[x])/9 - 
    ((8*I)/9)*e*(-30*I - (169*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, x]*((-4*e*(-168 - 2581*e - (756*I)*e*Pi + 510*e*Pi^2))/9 + 
    (4*(-294*e - 6668*e^2 - (180*I)*e^2*Pi + 561*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (16*(-6*e - 55*e^2 - (6*I)*e*Pi - (135*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (4*(-66*e - 241*e^2 + (252*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(234 + 1922*e - (576*I)*Pi - 
       (3166*I)*e*Pi + 159*e*Pi^2)*RATIO[x])/9 - 
    (4*e*(138 + 577*e - (216*I)*Pi + (182*I)*e*Pi + 39*e*Pi^2)*RATIO[x^2])/
     9) + G[1, 1, 0, x]*((4*e*(228 + 1877*e + (636*I)*e*Pi + 270*e*Pi^2))/9 - 
    (8*(-6*e - 55*e^2 + (6*I)*e*Pi + (4*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 241*e^2 - (144*I)*e*Pi + 
       (369*I)*e^2*Pi + 477*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(-246*e - 1063*e^2 - (414*I)*e*Pi - (675*I)*e^2*Pi + 387*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*e*(117 + 484*e - (276*I)*Pi - (870*I)*e*Pi + 
       217*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(51 + 155*e - (96*I)*Pi + (150*I)*e*Pi + 67*e*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, x]*((-8*e*(48 + 2137*e + (102*I)*e*Pi + 300*e*Pi^2))/9 + 
    (8*(12*e + 4822*e^2 + (72*I)*e*Pi + (852*I)*e^2*Pi + 297*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(240*e + 1085*e^2 - (72*I)*e*Pi - (546*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (8*e*(492 + 6992*e - (864*I)*Pi - 
       (4356*I)*e*Pi + 171*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(240 + 1085*e - (324*I)*Pi + (198*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 0, 0, x]*((4*e*(-72 + 17*e - (1176*I)*e*Pi + 210*e*Pi^2))/9 - 
    (4*(-36*e + 82*e^2 + (30*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(-54*e - 217*e^2 - (6*I)*e*Pi + (59*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (4*(36*e + 201*e^2 - (174*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(1020 + 11464*e - (1656*I)*Pi - 
       (4506*I)*e*Pi + 969*e*Pi^2)*RATIO[x])/27 - 
    (4*e*(372 + 1369*e - (576*I)*Pi + (750*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 0, 1, 1, 1, x]*(-400*e^2 - (416*e^2*RATIO[x^(-2)])/3 - 
    (304*e^2*RATIO[x^(-1)])/3 + 224*e^2*RATIO[x] + 416*e^2*RATIO[x^2] + 
    Nc^2*(-320*e^2 - (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (320*e^2*RATIO[x])/3 + (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(64*e^2 + (16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (512*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
      (-64*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (256*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, 1, x]*(-400*e^2 + (368*e^2*RATIO[x])/3 + 
    (832*e^2*RATIO[x^2])/3 + Nc^2*(-200*e^2 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 + (200*e^2*RATIO[x])/3 + 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(40*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 + 
        (320*e^2*RATIO[x])/3 - (440*e^2*RATIO[x^2])/3) + 
      (-40*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 1, 1, x]*(-400*e^2 + (512*e^2*RATIO[x^(-2)])/3 - 
    (272*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 + 
    (704*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2 + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (160*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(32*e^2 - 8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
        (256*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (-32*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
        (128*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*(-720*e^2 - (640*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1360*e^2)/(3*(-1 + RATIO[x])^2) + 96*e^2*RATIO[x] + 144*e^2*RATIO[x^2] + 
    Nc^2*(-120*e^2 - 200*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2)/(-1 + RATIO[x])^2 + 40*e^2*RATIO[x] + 80*e^2*RATIO[x^2]) + 
    Nf*(Nc*(24*e^2 + 112*e^2*RATIO[(1 - x)^(-1)] - 
        (88*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 88*e^2*RATIO[x^2]) + 
      (-24*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 + 
        32*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, x]*(-320*e^2 + (1664*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 - 
    (320*e^2*RATIO[x^2])/3 + Nc^2*(80*e^2 + 200*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 - 
      (160*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-16*e^2 - 112*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 - (128*e^2*RATIO[x])/3 + 
        (176*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 1, 1, x]*
   (-240*e^2 + (2288*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (592*e^2)/(3*(-1 + RATIO[x])^2) - (560*e^2*RATIO[x])/3 - 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(200*e^2 + (800*e^2*RATIO[(1 - x)^(-1)])/
       3 - (320*e^2)/(3*(-1 + RATIO[x])^2) - (200*e^2*RATIO[x])/3 - 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*((40*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-40*e^2 - (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (352*e^2)/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
        (440*e^2*RATIO[x^2])/3))) + G[1, 0, 0, 1, 1, x]*
   (640*e^2 - (464*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (656*e^2*RATIO[x])/3 - 
    (784*e^2*RATIO[x^2])/3 + Nc^2*(240*e^2 - (200*e^2*RATIO[(1 - x)^(-1)])/
       3 + (80*e^2)/(3*(-1 + RATIO[x])^2) - 80*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2]) + 
    Nf*((48*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
       Nc + Nc*(-48*e^2 + (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x] + 
        176*e^2*RATIO[x^2]))) + G[1, 1, 1, 1, 1, x]*
   (1120*e^2 - (1360*e^2*RATIO[x^(-2)])/3 - (320*e^2*RATIO[x^(-1)])/3 - 
    (320*e^2*RATIO[x])/3 - (1360*e^2*RATIO[x^2])/3 + 
    Nc^2*(280*e^2 - 8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] - 
      (280*e^2*RATIO[x])/3 - (560*e^2*RATIO[x^2])/3) + 
    Nf*((56*e^2 + (56*e^2*RATIO[x^(-2)])/3 - (56*e^2*RATIO[x^(-1)])/3 - 
        (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-56*e^2 + (80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (448*e^2*RATIO[x])/3 + (616*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(((32*I)/3)*e^2*(8*I + 15*Pi) - 
    (8*(6*e - 269*e^2 - (426*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((-2*I)*e + (21*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(6*e + e^2 - (156*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-I - (37*I)*e + 5*e*Pi)*RATIO[x] + 
    (16*e*(1 + 3*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((80*I)*e^2*Pi + (200*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] - 
      ((160*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((64*I)/3)*e^2*Pi*RATIO[x] + 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-16*I)*e^2*Pi - (112*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((88*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((128*I)/3)*e^2*Pi*RATIO[x] + 
        ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*(((-16*I)/3)*e*(-30*I - (259*I)*e + 45*e*Pi) - 
    ((16*I)/3)*((12*I)*e + (264*I)*e^2 + 79*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (16*(18*e - 11*e^2 + (34*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + ((16*I)/9)*e*(12*I + (40*I)*e + 33*e*Pi)*
     RATIO[x] + (16*e*(12 + 91*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-120*I)*e^2*Pi - (200*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (40*I)*e^2*Pi*RATIO[x] + 
      (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-24*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] - 
        (8*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((24*I)*e^2*Pi + 
        (112*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((88*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (64*I)*e^2*Pi*RATIO[x] - 
        (88*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   ((16*e*(15 + 4*e - (75*I)*e*Pi))/3 + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((6*I)*e + (121*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] - (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(30 + 571*e + (240*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(30*I + (169*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*((-200*I)*e^2*Pi - ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + ((200*I)/3)*e^2*Pi*RATIO[x] + 
      ((400*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-40*I)*e^2*Pi - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + ((160*I)/3)*e^2*Pi*RATIO[x] - 
        ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((40*I)*e^2*Pi + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + ((320*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(((160*I)/3)*e^2*(2*I + 9*Pi) - 
    (8*(-2*e + 165*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e + (55*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((2*I)*e + (11*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
    ((8*I)/3)*e*(-2*I - (109*I)*e + 72*e*Pi)*RATIO[x] + 
    (8*e*(2 + 21*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((240*I)*e^2*Pi - ((200*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (((80*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*I)*e^2*Pi*RATIO[x] - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((48*I)*e^2*Pi - ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (64*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((-48*I)*e^2*Pi + 
        ((112*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((88*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (128*I)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 1, 1, x]*
   ((16*e*(15 + 284*e - (30*I)*e*Pi))/3 + ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/9)*((-12*I)*e - (100*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((-12*I)*e + (53*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((16*I)/9)*e*(6*I + (161*I)*e + 33*e*Pi)*RATIO[x] + 
    ((16*I)/9)*e*(39*I + (49*I)*e + 57*e*Pi)*RATIO[x^2] + 
    Nc^2*(8*e*(5 + 51*e - (10*I)*e*Pi) - (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((8*I)/3)*((24*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((8*I)/9)*e*(15*I + (149*I)*e + 30*e*Pi)*RATIO[x] + 
      (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e*(1 + 11*e - (2*I)*e*Pi) + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((7*I)*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] + ((16*I)/9)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x] + 
        (4*e*(6 - 17*e - (12*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*I)*e*(I + (8*I)*e + 2*e*Pi) + (352*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (92*e^2*RATIO[x^(-1)])/3 + ((32*I)/3)*e*(2*I + (7*I)*e + 4*e*Pi)*
         RATIO[x] + (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((16*e*(15 + 257*e - (90*I)*e*Pi))/3 - 
    ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/9)*((-52*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((-61*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((8*I)/9)*e*
     (24*I + (739*I)*e + 228*e*Pi)*RATIO[x] + 
    ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(15 + 121*e - (90*I)*e*Pi))/3 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      ((40*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((8*I)/3)*((-16*I)*e^2 + 5*e^2*Pi)*
       RATIO[x^(-1)] + ((8*I)/9)*e*(15*I + (239*I)*e + 90*e*Pi)*RATIO[x] + 
      (8*e*(-30 + 11*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((4*e*(2 + 15*e - (12*I)*e*Pi) + 8*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*
         RATIO[x^(-1)] + ((8*I)/9)*e*(12*I + (41*I)*e + 72*e*Pi)*RATIO[x] + 
        (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((4*I)/3)*e*(6*I + (59*I)*e + 36*e*Pi) + 
        88*e^2*RATIO[(1 - x)^(-1)] + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*((-11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
        (8*e*(-8 + 5*e + (48*I)*e*Pi)*RATIO[x])/3 + 
        (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, x]*((8*e*(66 + 2053*e - (90*I)*Pi - (1410*I)*e*Pi + 165*e*Pi^2))/
     9 - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (4*(240*e + 1679*e^2 + (36*I)*e*Pi - (78*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(12*e + 2014*e^2 - (36*I)*e*Pi - 
       (1722*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(12 + 7630*e - (324*I)*Pi - (7326*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
    (4*e*(240 + 491*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(42 + 707*e - (90*I)*Pi - (732*I)*e*Pi + 15*e*Pi^2))/9 - 
      (2*(-210*e^2 + (12*I)*e*Pi + (96*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (2*(-216*e - 2320*e^2 + (12*I)*e*Pi + 
         (636*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*e*(-60 - 218*e - (30*I)*Pi - (478*I)*e*Pi + 5*e*Pi^2)*RATIO[x])/9 - 
      (8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((2*e*(42 + 343*e - (36*I)*Pi - (270*I)*e*Pi + 6*e*Pi^2))/9 - 
        (2*(21*e^2 + (12*I)*e*Pi + (38*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (4*(-15*e - 142*e^2 + (6*I)*e*Pi + (55*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (4*e*(6 + 7*e - (24*I)*Pi - (82*I)*e*Pi + 
           4*e*Pi^2)*RATIO[x])/9 + (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*
          RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(-22 - 23*e - (12*I)*Pi - (122*I)*e*Pi + 2*e*Pi^2))/3 + 
        (2*(-231*e^2 + (70*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-78*e - 1028*e^2 + (322*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (4*e*(66 + 285*e - (48*I)*Pi + (30*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/
         9 + (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(228 + 1877*e + (180*I)*Pi + (3348*I)*e*Pi + 
       240*e*Pi^2))/9 + (8*(6*e + 55*e^2 + (6*I)*e*Pi - (297*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (8*(-66*e - 241*e^2 + (162*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*(246*e + 1063*e^2 - (144*I)*e^2*Pi + 183*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-117 - 484*e - (54*I)*Pi - (1328*I)*e*Pi + 33*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-51 - 155*e + (36*I)*Pi - (86*I)*e*Pi + 3*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*Pi*(-15*I - (121*I)*e + 5*e*Pi))/3 + 
      (20*((-36*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*Pi^2*RATIO[x^(-2)])/9 - (8*((-48*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-15*I - (239*I)*e + 5*e*Pi)*RATIO[x])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-4*e*Pi*(-6*I - (45*I)*e + 2*e*Pi))/3 + 
        (8*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*e^2*Pi^2*RATIO[x^(-2)])/9 - (4*((-9*I)*e^2*Pi + 4*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (8*e*Pi*(-12*I - (41*I)*e + 4*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*Pi*(-6*I - (59*I)*e + 2*e*Pi))/3 - 
        (8*((-99*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (40*e^2*Pi^2*RATIO[x^(-2)])/9 + (4*((-33*I)*e^2*Pi + 10*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (8*e*Pi*(-24*I + (15*I)*e + 8*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*((-4*e*(612 + 8393*e - (180*I)*Pi - (2040*I)*e*Pi + 
       360*e*Pi^2))/9 - (8*(54*e + 217*e^2 + (6*I)*e*Pi - (383*I)*e^2*Pi + 
       42*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (8*(36*e + 201*e^2 - (54*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(36*e + 203*e^2 + (72*I)*e^2*Pi + 32*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(-12 + 2213*e - (126*I)*Pi - (1740*I)*e*Pi + 102*e*Pi^2)*RATIO[x])/
     27 + (16*e*(87 + 323*e - (72*I)*Pi + (78*I)*e*Pi + 39*e*Pi^2)*
      RATIO[x^2])/27 + 
    Nc^2*((-4*e*(22 + 269*e - (30*I)*Pi - (262*I)*e*Pi + 20*e*Pi^2))/3 - 
      (4*(-60*e - 218*e^2 + (120*I)*e^2*Pi + 75*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-5*e^2 + e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(-5*e^2 + (24*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (40*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-30 - 109*e - (15*I)*Pi - (209*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-2*e*(42 + 331*e - (36*I)*Pi - (312*I)*e*Pi + 24*e*Pi^2))/9 - 
        (4*(6*e + 7*e^2 - (12*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*(3*e^2 + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(3*e^2 + (21*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(6 + 7*e - (24*I)*Pi - (88*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(-18 + 191*e - (36*I)*Pi - (324*I)*e*Pi + 24*e*Pi^2))/9 + 
        (4*e*(-22 - 95*e + (44*I)*e*Pi + 14*e*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (4*(-33*e^2 + 4*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(-33*e^2 + (69*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (44*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(66 + 285*e - (48*I)*Pi - (36*I)*e*Pi + 32*e*Pi^2)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*((-4*e*(-168 - 2581*e + (180*I)*Pi + (2580*I)*e*Pi + 
       390*e*Pi^2))/9 + (4*(-294*e - 6668*e^2 - (828*I)*e*Pi - 
       (3870*I)*e^2*Pi + 1611*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (16*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-6*e - 55*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*(-66*e - 241*e^2 + (288*I)*e*Pi - 
       (162*I)*e^2*Pi + 639*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (4*e*(-234 - 1922*e - (84*I)*Pi - (1398*I)*e*Pi + 107*e*Pi^2)*RATIO[x])/
     9 - (4*e*(138 + 577*e - (96*I)*Pi + (54*I)*e*Pi + 43*e*Pi^2)*RATIO[x^2])/
     9 + Nc^2*((20*e*Pi*(-6*I - (52*I)*e + 5*e*Pi))/3 + 
      (4*((-150*I)*e*Pi - (374*I)*e^2*Pi + 175*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*Pi*(-30*I - (418*I)*e + 25*e*Pi)*
        RATIO[x])/9 - (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*Pi*(-6*I - (52*I)*e + 5*e*Pi))/3 + 
        (8*((-6*I)*e*Pi - (61*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (16*e*Pi*(-6*I - (22*I)*e + 5*e*Pi)*
          RATIO[x])/9 + (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9)/
       Nc + Nc*((-4*e*Pi*(-6*I - (52*I)*e + 5*e*Pi))/3 - 
        (8*((-42*I)*e*Pi - (3*I)*e^2*Pi + 49*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (16*e*Pi*(-12*I - (9*I)*e + 10*e*Pi)*
          RATIO[x])/9 + (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/
         9))) + G[0, 0, 1, 1, x]*((16*e*(15 + 17*e + (45*I)*e*Pi))/3 - 
    (8*(216*e + 2141*e^2 - (306*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((32*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((3*I)*e - (10*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(-54*e + 65*e^2 - (126*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    8*e*(4 + 59*e - (10*I)*e*Pi)*RATIO[x] + 
    (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((40*I)/3)*e*(3*I + (26*I)*e + 9*e*Pi) - 
      (8*(75*e + 187*e^2 - (150*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(30*e - 11*e^2 - (60*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(15 + 209*e - (45*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((8*I)/3)*e*(3*I + (26*I)*e + 9*e*Pi) - 
        (8*(6*e + 61*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-6*e + 17*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        (32*e*(3 + 11*e - (9*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(3 + 26*e - (9*I)*e*Pi))/3 - ((8*I)/3)*e*
         (14*I + I*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*e*(22*I + (7*I)*e + 44*e*Pi))/(-1 + RATIO[x])^2 + 
        (16*e*(4 + 3*e - (12*I)*e*Pi)*RATIO[x])/3 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*((80*I)*e*(2*I + (17*I)*e + 5*e*Pi) + 
    ((16*I)/3)*((-14*I)*e - (25*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*(I*e + (104*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(1 + 104*e - (44*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(14 + 25*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((8*I)/3)*e*(15*I + (133*I)*e + 75*e*Pi) + 
      ((8*I)/3)*((-2*I)*e + (6*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-2*I)*e + (84*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(15 + 179*e - (75*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((4*I)/3)*e*(6*I + (59*I)*e + 30*e*Pi) + 
        ((4*I)/9)*((6*I)*e + (19*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((6*I)*e + (85*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
        (8*e*(12 + 47*e - (60*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(4*e*(2 + 11*e - (10*I)*e*Pi) - ((4*I)/9)*((-18*I)*e + (5*I)*e^2 + 
          24*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/9)*((-18*I)*e + (191*I)*e^2 + 
          24*e^2*Pi)*RATIO[x^(-1)] + (8*e*(8 + 17*e - (40*I)*e*Pi)*RATIO[x])/
         3 + ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*RATIO[x^2]))) + 
  (4*RATIO[x^(-1)]*((-6*I)*e*Pi - (17*I)*e^2*Pi - 138*e*Pi^2 - 
     1015*e^2*Pi^2 - (78*I)*e*Pi^3 - (301*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 
     (144*I)*e^2*Pi*Zeta[3]))/27 + 
  G[1, 0, x]*(((8*I)/27)*(66*e*Pi + 241*e^2*Pi + (75*I)*e^2*Pi^2 + 
      33*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*e*RATIO[x]*(-792 - 12702*e + (426*I)*Pi + (7156*I)*e*Pi + 276*Pi^2 + 
       1261*e*Pi^2 + (471*I)*e*Pi^3 - 7128*e*Zeta[3]))/27 - 
    (4*e*(60 + 387*e - (120*I)*Pi - (1714*I)*e*Pi + 30*Pi^2 + 51*e*Pi^2 + 
       540*e*Zeta[3]))/9 + (2*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - 
       (482*I)*e*Pi - 192*Pi^2 + 88*e*Pi^2 - (222*I)*e*Pi^3 + 
       5616*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(138*e + 1021*e^2 - 
       (108*I)*e*Pi + (252*I)*e^2*Pi + 36*e*Pi^2 - 1224*e^2*Pi^2 + 
       (39*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/27 - ((8*I)/27)*RATIO[x^(-1)]*
     ((138*I)*e + (1021*I)*e^2 - 114*e*Pi - 575*e^2*Pi + (90*I)*e*Pi^2 + 
      (228*I)*e^2*Pi^2 + 78*e^2*Pi^3 + (540*I)*e^2*Zeta[3]) + 
    (4*((-36*I)*e*Pi - (201*I)*e^2*Pi + 12*e*Pi^2 + 33*e^2*Pi^2 + 
       (13*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*((-16*((6*I)*e*Pi + (55*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + (2*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + (482*I)*e*Pi + 
       120*Pi^2 - 766*e*Pi^2 + (1086*I)*e*Pi^3 - 9504*e*Zeta[3]))/27 + 
    (4*e*RATIO[x]*(654 + 11687*e - (426*I)*Pi - (7150*I)*e*Pi - 240*Pi^2 - 
       643*e*Pi^2 - (1443*I)*e*Pi^3 + 12312*e*Zeta[3]))/27 - 
    (((2*I)/27)*((-198*I)*e - (1767*I)*e^2 - 828*e*Pi - 3462*e^2*Pi - 
       (528*I)*e*Pi^2 - (70*I)*e^2*Pi^2 + 186*e^2*Pi^3 - 
       (9504*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (4*RATIO[(1 - x)^(-1)]*(456*e + 9920*e^2 + (126*I)*e*Pi - 
       (2304*I)*e^2*Pi + 96*e*Pi^2 + 3727*e^2*Pi^2 - (93*I)*e^2*Pi^3 + 
       2808*e^2*Zeta[3]))/27 + (2*(-432 + 1110*e + 25795*e^2 - (720*I)*e*Pi - 
       (8418*I)*e^2*Pi + 720*e*Pi^2 + 6804*e^2*Pi^2 + 15120*e^2*Zeta[3]))/
     27) + G[0, x]*(((8*I)/27)*(138*e*Pi + 1021*e^2*Pi + (3*I)*e^2*Pi^2 + 
      33*e^2*Pi^3)*RATIO[x^(-1)] - 
    (2*e*(450 + 1779*e - (1470*I)*Pi - (23917*I)*e*Pi + 108*Pi^2 + 
       4148*e*Pi^2 + (1590*I)*e*Pi^3 + 240*e*Pi^4 + 2160*Zeta[3] + 
       13248*e*Zeta[3]))/27 - (4*e*RATIO[x^2]*(-435*Pi^2 - 2110*e*Pi^2 + 
       (600*I)*Pi^3 - (160*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 
       2790*e*Zeta[3] + (20880*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-30 - 85*e - (1380*I)*Pi - (10210*I)*e*Pi - 2310*Pi^2 - 
       16230*e*Pi^2 + (3000*I)*Pi^3 + (21610*I)*e*Pi^3 + 1778*e*Pi^4 - 
       16560*Zeta[3] - 53460*e*Zeta[3] + (95760*I)*e*Pi*Zeta[3]))/135 + 
    (2*RATIO[(1 - x)^(-1)]*(30*e + 85*e^2 - (5940*I)*e*Pi - 
       (109350*I)*e^2*Pi + 2310*e*Pi^2 + 36330*e^2*Pi^2 + (120*I)*e*Pi^3 + 
       (7420*I)*e^2*Pi^3 + 98*e^2*Pi^4 + 5040*e*Zeta[3] + 64620*e^2*Zeta[3] - 
       (6480*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*((-990*I)*e*Pi - (8835*I)*e^2*Pi - 870*e*Pi^2 - 2240*e^2*Pi^2 - 
       (120*I)*e*Pi^3 - (1150*I)*e^2*Pi^3 + 1102*e^2*Pi^4 + 5760*e*Zeta[3] - 
       5580*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nf^2*((-8*e^2)/9 + (16*e^2*RATIO[(1 - x)^(-1)])/9) + 
    (2*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + (482*I)*e*Pi - 60*Pi^2 + 
       350*e*Pi^2 + (810*I)*e*Pi^3 - 2232*e*Zeta[3]))/27 + 
    (4*e*RATIO[x]*(930 + 13717*e - (786*I)*Pi - (8794*I)*e*Pi - 60*Pi^2 - 
       751*e*Pi^2 - (945*I)*e*Pi^3 + 5436*e*Zeta[3]))/27 - 
    (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-1)]*((474*I)*e + (3797*I)*e^2 - 576*e*Pi - 
      5208*e^2*Pi + (6*I)*e*Pi^2 - (704*I)*e^2*Pi^2 + 309*e^2*Pi^3 + 
      (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
     ((198*I)*e + (1767*I)*e^2 + 108*e*Pi + 801*e^2*Pi + (186*I)*e*Pi^2 + 
      (268*I)*e^2*Pi^2 + 39*e^2*Pi^3 + (3456*I)*e^2*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (55*I)*e^2*Pi - 87*e^2*Pi^2 - 
       (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 - 
    (2*(-216 + 1110*e + 23701*e^2 - (2880*I)*e*Pi - (34158*I)*e^2*Pi + 
       180*e*Pi^2 + 936*e^2*Pi^2 + 9720*e^2*Zeta[3]))/27 + 
    Nc^2*((8*(2*e^2 + 15*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*e*RATIO[x]*((-180*I)*Pi - (654*I)*e*Pi + 15*Pi^2 + 419*e*Pi^2 - 
         180*e*Zeta[3]))/27 + (4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 
         360*e*Zeta[3]))/27 + (4*(18 + 120*e + 368*e^2 + (198*I)*e*Pi + 
         (2421*I)*e^2*Pi + 45*e*Pi^2 + 162*e^2*Pi^2 - 540*e^2*Zeta[3]))/27 - 
      ((2*I)/27)*RATIO[x^(-1)]*((180*I)*e + (1374*I)*e^2 + 720*e*Pi + 
        6720*e^2*Pi - (36*I)*e*Pi^2 - (16*I)*e^2*Pi^2 + 51*e^2*Pi^3 + 
        (24*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       ((180*I)*e + (1014*I)*e^2 + 270*e^2*Pi - (36*I)*e*Pi^2 - 
        (112*I)*e^2*Pi^2 + 51*e^2*Pi^3 + (24*I)*e^2*Zeta[3])) + 
    Nf*(((-4*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (4*e*RATIO[x]*((18*I)*Pi + (21*I)*e*Pi + 12*Pi^2 + 23*e*Pi^2 - 
           144*e*Zeta[3]))/27 + (2*e*(-6 + 26*e + (42*I)*Pi + (331*I)*e*Pi + 
           6*Pi^2 + 3*e*Pi^2 - 72*e*Zeta[3]))/9 - 
        (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 72*e*Zeta[3]))/27 - 
        ((2*I)/27)*RATIO[x^(-1)]*((-18*I)*e - (93*I)*e^2 + 90*e*Pi + 
          888*e^2*Pi - (12*I)*e*Pi^2 - (29*I)*e^2*Pi^2 + 12*e^2*Pi^3 - 
          (180*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
         ((-18*I)*e - (57*I)*e^2 - 27*e^2*Pi - (12*I)*e*Pi^2 - 
          (38*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (180*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-4*(8*e^2 + 33*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 + 
        (4*e*RATIO[x]*((-66*I)*Pi - (285*I)*e*Pi - 8*Pi^2 + 71*e*Pi^2 + 
           96*e*Zeta[3]))/9 - (2*(36 + 294*e + 922*e^2 - (54*I)*e*Pi + 
           (573*I)*e^2*Pi + 18*e*Pi^2 + 225*e^2*Pi^2 - 216*e^2*Zeta[3]))/27 + 
        ((2*I)/27)*RATIO[x^(-1)]*((198*I)*e + (1647*I)*e^2 + 306*e*Pi + 
          2880*e^2*Pi - (24*I)*e*Pi^2 - (77*I)*e^2*Pi^2 + 39*e^2*Pi^3 + 
          (204*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
         ((198*I)*e + (1251*I)*e^2 + 297*e^2*Pi - (24*I)*e*Pi^2 - 
          (110*I)*e^2*Pi^2 + 39*e^2*Pi^3 + (204*I)*e^2*Zeta[3])))) + 
  G[0, 1, x]*(((-8*I)/9)*(-36*e*Pi - 201*e^2*Pi - (12*I)*e*Pi^2 - 
      (73*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*e*RATIO[x]*(-792 - 12702*e + (786*I)*Pi + (8788*I)*e*Pi + 42*Pi^2 + 
       541*e*Pi^2 + (1737*I)*e*Pi^3 - 10944*e*Zeta[3]))/27 + 
    (4*e*(-60 - 387*e - (480*I)*Pi - (5992*I)*e*Pi + 30*Pi^2 + 753*e*Pi^2 + 
       900*e*Zeta[3]))/9 + (2*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - 
       (482*I)*e*Pi + 96*Pi^2 - 236*e*Pi^2 - (1314*I)*e*Pi^3 + 
       6768*e*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-1)]*
     ((-138*I)*e - (1021*I)*e^2 - 108*e*Pi - 603*e^2*Pi - (36*I)*e*Pi^2 - 
      (84*I)*e^2*Pi^2 + 159*e^2*Pi^3 + (540*I)*e^2*Zeta[3]) + 
    (4*((-66*I)*e*Pi - (241*I)*e^2*Pi - 144*e*Pi^2 + 252*e^2*Pi^2 - 
       (57*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(138*e + 1021*e^2 + (654*I)*e*Pi + 
       (8306*I)*e^2*Pi - 54*e*Pi^2 + 945*e^2*Pi^2 - (237*I)*e^2*Pi^3 + 
       2304*e^2*Zeta[3]))/27 + Nc^2*(((-8*I)/9)*(15*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] + ((8*I)/9)*(15*e^2*Pi - (24*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[x^(-1)] - (4*e*((66*I)*Pi + (807*I)*e*Pi + 15*Pi^2 + 44*e*Pi^2 - 
         180*e*Zeta[3]))/9 + (4*e*RATIO[x]*((-180*I)*Pi - (654*I)*e*Pi + 
         15*Pi^2 + 449*e*Pi^2 - 180*e*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 360*e*Zeta[3]))/27 + 
      (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-180*I)*e*Pi - (654*I)*e^2*Pi - 75*e*Pi^2 - 67*e^2*Pi^2 - 
         (150*I)*e^2*Pi^3 + 900*e^2*Zeta[3]))/27) + 
    Nf*(Nc*(((4*I)/9)*(33*e^2*Pi + 2*e^2*Pi^3)*RATIO[x^(-2)] - 
        ((4*I)/9)*(33*e^2*Pi - (23*I)*e^2*Pi^2 + 2*e^2*Pi^3)*RATIO[x^(-1)] - 
        (2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 + 
        (2*e*((-18*I)*Pi + (191*I)*e*Pi + 6*Pi^2 + 80*e*Pi^2 - 72*e*Zeta[3]))/
         9 - (4*e*RATIO[x]*((-66*I)*Pi - (285*I)*e*Pi - 8*Pi^2 + 82*e*Pi^2 + 
           96*e*Zeta[3]))/9 + (2*(22*e*Pi^2 + 7*e^2*Pi^2 + (44*I)*e^2*Pi^3 - 
           264*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((66*I)*e*Pi + (285*I)*e^2*Pi + 14*e*Pi^2 - 
           43*e^2*Pi^2 + (28*I)*e^2*Pi^3 - 168*e^2*Zeta[3]))/9) + 
      (((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + (4*((-3*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*RATIO[x]*((18*I)*Pi + (21*I)*e*Pi + 
           12*Pi^2 + 20*e*Pi^2 - 144*e*Zeta[3]))/27 + 
        (2*e*((-42*I)*Pi - (331*I)*e*Pi - 6*Pi^2 + 4*e*Pi^2 + 72*e*Zeta[3]))/
         9 + (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 72*e*Zeta[3]))/27 + 
        (2*(6*e*Pi^2 - 17*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((18*I)*e*Pi + (21*I)*e^2*Pi - 6*e*Pi^2 - 73*e^2*Pi^2 - 
           (12*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/27)/Nc)) + 
  G[1, x]*(Nf^2*((4*e*(3 + 22*e))/27 - (8*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/
       27) + (2*e*(228 + 898*e - (1830*I)*Pi - (26239*I)*e*Pi - 630*Pi^2 - 
       6361*e*Pi^2 - (1440*I)*e*Pi^3 + 72*e*Pi^4 + 1080*Zeta[3] - 
       3096*e*Zeta[3] - (3240*I)*e*Pi*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(330*Pi^2 + 215*e*Pi^2 - (840*I)*Pi^3 + (2090*I)*e*Pi^3 + 
       514*e*Pi^4 + 6480*Zeta[3] - 5280*e*Zeta[3] - (22320*I)*e*Pi*Zeta[3]))/
     135 + (2*e*RATIO[x]*(30 + 85*e + (1380*I)*Pi + (10210*I)*e*Pi + 
       330*Pi^2 - 3210*e*Pi^2 - (2640*I)*Pi^3 - (3220*I)*e*Pi^3 + 
       2479*e*Pi^4 + 17280*Zeta[3] + 97680*e*Zeta[3] - 
       (27720*I)*e*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*((198*I)*e*Pi + (1767*I)*e^2*Pi - 66*e*Pi^2 - 
       439*e^2*Pi^2 - (78*I)*e*Pi^3 - (7*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 
       (144*I)*e^2*Pi*Zeta[3]))/27 - 
    (4*RATIO[x^(-1)]*(6*e + 17*e^2 + (198*I)*e*Pi + (1767*I)*e^2*Pi - 
       408*e*Pi^2 - 3071*e^2*Pi^2 - (168*I)*e*Pi^3 - (589*I)*e^2*Pi^3 + 
       150*e^2*Pi^4 + 1080*e*Zeta[3] + 4680*e^2*Zeta[3] + 
       (684*I)*e^2*Pi*Zeta[3]))/27 - 
    (4*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 360*e*Zeta[3] - 
       570*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((-1380*I)*e*Pi - (10210*I)*e^2*Pi - 1440*e*Pi^2 - 
       4680*e^2*Pi^2 + (120*I)*e*Pi^3 - (2180*I)*e^2*Pi^3 + 207*e^2*Pi^4 - 
       720*e*Zeta[3] + 11100*e^2*Zeta[3] - (3240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (e*RATIO[x]*(-120*Pi^2 - 196*e*Pi^2 + 33*e*Pi^4 + 1440*e*Zeta[3] + 
         (1080*I)*e*Pi*Zeta[3]))/27 - 
      (e*(-300 - 1690*e - (360*I)*Pi - (1848*I)*e*Pi + 90*Pi^2 + 
         2264*e*Pi^2 - (30*I)*e*Pi^3 + 99*e*Pi^4 - 1584*e*Zeta[3] + 
         (3240*I)*e*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-2)]*((-180*I)*e*Pi - (1014*I)*e^2*Pi + 180*e^2*Pi^2 - 
         (12*I)*e*Pi^3 - (8*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 
         (96*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(180*e + 1194*e^2 - (180*I)*e*Pi - (1014*I)*e^2*Pi - 
         240*e*Pi^2 - 1970*e^2*Pi^2 - (12*I)*e*Pi^3 - (254*I)*e^2*Pi^3 + 
         9*e^2*Pi^4 + 2688*e^2*Zeta[3] - (96*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(24*e + 128*e^2 + 120*e*Pi^2 + 436*e^2*Pi^2 + 
         (240*I)*e^2*Pi^3 - 55*e^2*Pi^4 - 1440*e^2*Zeta[3] + 
         (1800*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((-(e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (2*e*RATIO[x]*(30*Pi^2 - 25*e*Pi^2 + 66*e*Pi^4 - 360*e*Zeta[3] + 
           (2160*I)*e*Pi*Zeta[3]))/135 - 
        (e*(630 + 3075*e + (180*I)*Pi + (480*I)*e*Pi + 210*Pi^2 + 
           1295*e*Pi^2 + 99*e*Pi^4 - 360*e*Zeta[3] + (3240*I)*e*Pi*Zeta[3]))/
         135 + ((2*I)/27)*RATIO[x^(-1)]*((-18*I)*e - (75*I)*e^2 - 18*e*Pi - 
          57*e^2*Pi - (30*I)*e*Pi^2 - (323*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
          (144*I)*e^2*Zeta[3] - 144*e^2*Pi*Zeta[3]) - 
        (2*RATIO[x^(-2)]*((-6*I)*e*Pi - (19*I)*e^2*Pi + 6*e^2*Pi^2 - 
           (48*I)*e^2*Pi*Zeta[3]))/9 + (11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
          (30*e*Pi^2 + 35*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 11*e^2*Pi^4 - 
           360*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((-11*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (2*e*RATIO[x]*(110*Pi^2 + 255*e*Pi^2 + 44*e*Pi^4 - 1320*e*Zeta[3] + 
           (1440*I)*e*Pi*Zeta[3]))/45 + (e*(-2190 - 13405*e - (1980*I)*Pi - 
           (11520*I)*e*Pi - 300*Pi^2 + 4355*e*Pi^2 - (150*I)*e*Pi^3 + 
           99*e*Pi^4 - 1080*e*Zeta[3] + (3240*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*((-198*I)*e*Pi - (1251*I)*e^2*Pi + 198*e^2*Pi^2 - 
           (12*I)*e*Pi^3 - (20*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 
           (240*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*RATIO[x^(-1)]*(198*e + 1449*e^2 - (198*I)*e*Pi - (1251*I)*e^2*Pi - 
           102*e*Pi^2 - 663*e^2*Pi^2 - (12*I)*e*Pi^3 - (128*I)*e^2*Pi^3 + 
           9*e^2*Pi^4 + 1248*e^2*Zeta[3] - (240*I)*e^2*Pi*Zeta[3]))/27 + 
        (11*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-120*e - 760*e^2 - 330*e*Pi^2 - 
           1425*e^2*Pi^2 - (660*I)*e^2*Pi^3 + 77*e^2*Pi^4 + 
           3960*e^2*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3]))/135))) + 
  (e*RATIO[x^2]*(-990*Pi^2 - 8835*e*Pi^2 + (660*I)*Pi^3 + (2410*I)*e*Pi^3 + 
     804*Pi^4 - 633*e*Pi^4 + (208*I)*e*Pi^5 - 840*Zeta[3] - 7240*e*Zeta[3] + 
     (8640*I)*Pi*Zeta[3] - (3600*I)*e*Pi*Zeta[3] - 5760*e*Pi^2*Zeta[3] - 
     71280*e*Zeta[5]))/135 + 
  (e*RATIO[x]*(7440*Pi^2 + 125990*e*Pi^2 - (8340*I)*Pi^3 - (86420*I)*e*Pi^3 - 
     2814*Pi^4 - 15519*e*Pi^4 - (2128*I)*e*Pi^5 - 30840*Zeta[3] - 
     157400*e*Zeta[3] - (41040*I)*Pi*Zeta[3] - (366480*I)*e*Pi*Zeta[3] + 
     23760*e*Pi^2*Zeta[3] + 222480*e*Zeta[5]))/135 + 
  ((420*I)*e*Pi^3 + (3620*I)*e^2*Pi^3 - 2628*e*Pi^4 + 2211*e^2*Pi^4 - 
    (168*I)*e^2*Pi^5 - 2520*e*Zeta[3] - 21720*e^2*Zeta[3] + 
    (8640*I)*e*Pi*Zeta[3] - (27720*I)*e^2*Pi*Zeta[3] - 
    144720*e^2*Pi^2*Zeta[3] - 213840*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (2*((-222*I)*e*Pi - (881*I)*e^2*Pi - 108*Pi^2 + 1047*e^2*Pi^2 + 
     (438*I)*e*Pi^3 + (4553*I)*e^2*Pi^3 + 135*e*Pi^4 + 1347*e^2*Pi^4 + 
     (90*I)*e^2*Pi^5 + 2880*e*Zeta[3] + 35952*e^2*Zeta[3] + 
     (1080*I)*e*Pi*Zeta[3] + (24048*I)*e^2*Pi*Zeta[3] + 
     5040*e^2*Pi^2*Zeta[3] + 10800*e^2*Zeta[5]))/27 - 
  (RATIO[(1 - x)^(-1)]*((-180*I)*e*Pi - (510*I)*e^2*Pi - 5580*e*Pi^2 - 
     33540*e^2*Pi^2 + (11220*I)*e*Pi^3 + (86900*I)*e^2*Pi^3 - 558*e*Pi^4 + 
     28815*e^2*Pi^4 + (552*I)*e^2*Pi^5 - 97560*e*Zeta[3] - 
     515640*e^2*Zeta[3] + (41040*I)*e*Pi*Zeta[3] + 
     (538200*I)*e^2*Pi*Zeta[3] - 58320*e^2*Pi^2*Zeta[3] + 
     239760*e^2*Zeta[5]))/405 + 
  Nc^2*((2*RATIO[x^(-1)]*((-180*I)*e*Pi - (1194*I)*e^2*Pi + 180*e^2*Pi^2 - 
       (12*I)*e*Pi^3 - (20*I)*e^2*Pi^3 + 9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/
     27 + (e*RATIO[x^2]*(-330*Pi^4 + 121*e*Pi^4 - (900*I)*e*Pi^5 - 
       (10800*I)*Pi*Zeta[3] + (3960*I)*e*Pi*Zeta[3] + 21600*e*Zeta[5]))/405 + 
    (-3240 - 12960*e - 38880*e^2 + (2520*I)*e*Pi + (24780*I)*e^2*Pi - 
      1440*Pi^2 + 1200*e*Pi^2 + 9320*e^2*Pi^2 - (900*I)*e*Pi^3 - 
      (1500*I)*e^2*Pi^3 + 990*e*Pi^4 + 6819*e^2*Pi^4 + (2700*I)*e^2*Pi^5 - 
      10080*e*Zeta[3] - 12480*e^2*Zeta[3] + (32400*I)*e*Pi*Zeta[3] + 
      (200160*I)*e^2*Pi*Zeta[3] - 64800*e^2*Zeta[5])/810 + 
    (RATIO[x]*(-180 - 960*e - 3360*e^2 - (360*I)*e*Pi - (1920*I)*e^2*Pi - 
       1800*e*Pi^2 - 7950*e^2*Pi^2 - 165*e*Pi^4 - 3289*e^2*Pi^4 - 
       (450*I)*e^2*Pi^5 + 21600*e^2*Zeta[3] - (5400*I)*e*Pi*Zeta[3] - 
       (107640*I)*e^2*Pi*Zeta[3] + 10800*e^2*Zeta[5]))/405 + 
    (-330*e*Pi^4 + 121*e^2*Pi^4 + (240*I)*e^2*Pi^5 + (10800*I)*e*Pi*Zeta[3] - 
      (3960*I)*e^2*Pi*Zeta[3] - 21600*e^2*Pi^2*Zeta[3] + 21600*e^2*Zeta[5])/
     (405*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-180 - 960*e - 3360*e^2 - 1800*e*Pi^2 - 8310*e^2*Pi^2 - 
       (3600*I)*e^2*Pi^3 - 825*e*Pi^4 - 3047*e^2*Pi^4 + (600*I)*e^2*Pi^5 + 
       21600*e^2*Zeta[3] + (27000*I)*e*Pi*Zeta[3] + (99720*I)*e^2*Pi*
        Zeta[3] - 54000*e^2*Pi^2*Zeta[3] + 54000*e^2*Zeta[5]))/405) + 
  Nf*(((-2*RATIO[x^(-1)]*((-6*I)*e*Pi - (25*I)*e^2*Pi + 6*e^2*Pi^2 - 
         (48*I)*e^2*Pi*Zeta[3]))/9 + 
      (e*RATIO[x^2]*(66*Pi^4 - 187*e*Pi^4 + (180*I)*e*Pi^5 + 
         (2160*I)*Pi*Zeta[3] - (6120*I)*e*Pi*Zeta[3] - 4320*e*Zeta[5]))/810 + 
      (e*RATIO[x]*(180*Pi^2 + 390*e*Pi^2 - 132*Pi^4 - 385*e*Pi^4 - 
         (360*I)*e*Pi^5 - 2160*e*Zeta[3] - (4320*I)*Pi*Zeta[3] - 
         (12600*I)*e*Pi*Zeta[3] + 8640*e*Zeta[5]))/405 + 
      (1080 + 5400*e + 18360*e^2 + (900*I)*e*Pi + (4650*I)*e^2*Pi - 
        120*e*Pi^2 - 1310*e^2*Pi^2 + 66*e*Pi^4 + 377*e^2*Pi^4 + 
        (180*I)*e^2*Pi^5 + 2160*e*Zeta[3] + 10440*e^2*Zeta[3] + 
        (2160*I)*e*Pi*Zeta[3] + (11160*I)*e^2*Pi*Zeta[3] - 4320*e^2*Zeta[5])/
       270 + (66*e*Pi^4 - 187*e^2*Pi^4 - (48*I)*e^2*Pi^5 - 
        (2160*I)*e*Pi*Zeta[3] + (6120*I)*e^2*Pi*Zeta[3] + 
        4320*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(90*e*Pi^2 + 195*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 
         33*e*Pi^4 - 286*e^2*Pi^4 + (24*I)*e^2*Pi^5 - 1080*e^2*Zeta[3] + 
         (1080*I)*e*Pi*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3] - 
         2160*e^2*Pi^2*Zeta[3] + 2160*e^2*Zeta[5]))/405)/Nc + 
    Nc*((-2*RATIO[x^(-1)]*((-198*I)*e*Pi - (1449*I)*e^2*Pi + 198*e^2*Pi^2 - 
         (12*I)*e*Pi^3 - (32*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 
         (240*I)*e^2*Pi*Zeta[3]))/27 + 
      (e*RATIO[x^2]*(242*Pi^4 + 77*e*Pi^4 + (660*I)*e*Pi^5 + 
         (7920*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] - 15840*e*Zeta[5]))/
       270 + (242*e*Pi^4 + 77*e^2*Pi^4 - (176*I)*e^2*Pi^5 - 
        (7920*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] + 
        15840*e^2*Pi^2*Zeta[3] - 15840*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(60 + 380*e + 1500*e^2 + 330*e*Pi^2 + 
         1745*e^2*Pi^2 + (660*I)*e^2*Pi^3 + 77*e*Pi^4 + 187*e^2*Pi^4 - 
         (56*I)*e^2*Pi^5 - 3960*e^2*Zeta[3] - (2520*I)*e*Pi*Zeta[3] - 
         (6120*I)*e^2*Pi*Zeta[3] + 5040*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/
       135 + (RATIO[x]*(120 + 760*e + 3000*e^2 + (240*I)*e*Pi + 
         (1520*I)*e^2*Pi + 660*e*Pi^2 + 3250*e^2*Pi^2 - 88*e*Pi^4 + 
         297*e^2*Pi^4 - (240*I)*e^2*Pi^5 - 7920*e^2*Zeta[3] - 
         (2880*I)*e*Pi*Zeta[3] + (9720*I)*e^2*Pi*Zeta[3] + 5760*e^2*Zeta[5]))/
       135 + (3240 + 16200*e + 55080*e^2 - (90*I)*e*Pi - (7815*I)*e^2*Pi + 
        720*Pi^2 - 60*e*Pi^2 - 6325*e^2*Pi^2 + (450*I)*e*Pi^3 + 
        (1200*I)*e^2*Pi^3 - 99*e*Pi^4 - 1161*e^2*Pi^4 - (270*I)*e^2*Pi^5 + 
        8280*e*Zeta[3] + 26940*e^2*Zeta[3] - (3240*I)*e*Pi*Zeta[3] - 
        (28260*I)*e^2*Pi*Zeta[3] + 6480*e^2*Zeta[5])/405)), 
 G[0, 0, 1, 0, 1, x]*(-160*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
    (416*e^2)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, x]*
   (-160*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
    (16*e^2*RATIO[x^(-1)])/3 + (416*e^2)/(3*(-1 + RATIO[x])^2)) + 
  Nf^2*((2*(-6 - 44*e - 194*e^2 - (6*I)*e*Pi - (44*I)*e^2*Pi + 7*e^2*Pi^2))/
     27 - (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*(-6 - 44*e - 194*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[x])/27) + G[1, 0, 1, 1, 1, x]*
   (800*e^2 + (880*e^2*RATIO[x^(-2)])/3 + (560*e^2*RATIO[x^(-1)])/3 - 
    464*e^2*RATIO[x] - 816*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 1, x]*
   (800*e^2 + 16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
    (784*e^2*RATIO[x])/3 - (1616*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*(720*e^2 - (1408*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (32*e^2)/(3*(-1 + RATIO[x])^2) - 144*e^2*RATIO[x] - 336*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, x]*(800*e^2 - (592*e^2*RATIO[x^(-2)])/3 + 
    (112*e^2*RATIO[x^(-1)])/3 - (944*e^2*RATIO[x])/3 - 
    (976*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   (-160*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (352*e^2*RATIO[x^(-2)])/3 + 
    (128*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(-160*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    (352*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   (800*e^2 - (1424*e^2*RATIO[x^(-2)])/3 - (976*e^2*RATIO[x^(-1)])/3 + 
    48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*
   (800*e^2 - (1424*e^2*RATIO[x^(-2)])/3 - (976*e^2*RATIO[x^(-1)])/3 + 
    48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
   (480*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - (944*e^2*RATIO[x^(-2)])/3 - 
    (496*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(480*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
    (944*e^2*RATIO[x^(-2)])/3 - (496*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (112*e^2*RATIO[x])/3 - 
    (112*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   (320*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - (640*e^2*RATIO[x^(-2)])/3 - 
    (320*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
   (320*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - (640*e^2*RATIO[x^(-2)])/3 - 
    (320*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + G[0, 1, 0, 0, 1, x]*
   (-240*e^2 + (272*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (448*e^2)/(3*(-1 + RATIO[x])^2) - 
    (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*(-240*e^2 + (272*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (448*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
    (32*e^2*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   (80*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
    16*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) - 
    (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(80*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
    16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 
    (320*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*
   (-400*e^2 + (272*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*(-400*e^2 + (272*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, x]*(-80*e^2 + (992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (608*e^2*RATIO[x])/3 + 
    (352*e^2*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   (-480*e^2 + (1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) + (1024*e^2*RATIO[x])/3 + 
    (1376*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   (-1040*e^2 - (512*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
    16*e^2*RATIO[x^(-1)] + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
    (1168*e^2*RATIO[x])/3 + (1712*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(-2240*e^2 + (2720*e^2*RATIO[x^(-2)])/3 + 
    (640*e^2*RATIO[x^(-1)])/3 + (640*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
   (((-64*I)/3)*e^2*(-16*I + 15*Pi) + ((16*I)/9)*((-6*I)*e - (55*I)*e^2 + 
      249*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((-2*I)*e + (165*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*e*(-2 + 67*e + (62*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(2 + 21*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*(((32*I)/3)*e*(15*I + (101*I)*e + 30*e*Pi) - 
    ((32*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/9)*((6*I)*e + (80*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((6*I)*e - (217*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(30 + 433*e - (93*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(60 - 22*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 0, 1, x]*(((-160*I)/3)*e^2*(-5*I + 18*Pi) - 
    (16*(2*e - 21*e^2 + (33*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e - (269*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(2*e + 11*e^2 + (18*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(-1 + 31*e + (66*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(1 + 3*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, x]*((16*e*(15 + 134*e - (90*I)*e*Pi))/3 - 
    (16*(54*e - 161*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((3*I)*e - I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(54*e - 65*e^2 - (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*I)*e*(10*I + (107*I)*e + 20*e*Pi)*RATIO[x] + 
    (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, x]*(((32*I)/3)*e*(15*I + (121*I)*e + 75*e*Pi) - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((12*I)*e + (264*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((16*I)/9)*e*(-12*I - (142*I)*e + 177*e*Pi)*RATIO[x] + 
    (16*e*(12 + 91*e - (273*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 1, 1, x]*(((32*I)/3)*e*(15*I + (104*I)*e + 90*e*Pi) + 
    ((32*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (536*e^2*RATIO[x^(-2)])/9 - (1688*e^2*RATIO[x^(-1)])/9 - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(48 + 1511*e - (420*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(132 + 49*e - (660*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 1, 1, 1, x]*(160*e*(2 + 17*e - (5*I)*e*Pi) + 
    ((16*I)/3)*((28*I)*e + (50*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((-2*I)*e - (208*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((16*I)/3)*e*(2*I + (208*I)*e + 61*e*Pi)*RATIO[x] + 
    ((16*I)/3)*e*(28*I + (50*I)*e + 89*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 0, 1, x]*((16*e*(15 + 71*e + (90*I)*e*Pi))/3 - 
    (8*(6*e + 121*e^2 + (146*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*e*(30 - 233*e - (168*I)*e*Pi)*RATIO[x])/9 - 
    ((8*I)/9)*e*(-30*I - (169*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, x]*((-8*e*(-132 - 1963*e + (180*I)*Pi + (1296*I)*e*Pi + 
       195*e*Pi^2))/9 + (16*(-6*e - 55*e^2 - (6*I)*e*Pi - (135*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (4*(-66*e - 241*e^2 + (252*I)*e^2*Pi + 879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-294*e - 6668*e^2 - (180*I)*e^2*Pi + 561*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(-42 + 768*e - (144*I)*Pi - (3530*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x])/9 - 
    (4*e*(138 + 577*e - (216*I)*Pi + (182*I)*e*Pi + 39*e*Pi^2)*RATIO[x^2])/
     9) + G[0, 0, 1, x]*((-4*e*(-96 - 1219*e - (360*I)*Pi - (2676*I)*e*Pi + 
       30*e*Pi^2))/9 + (8*(-246*e - 1063*e^2 - (414*I)*e*Pi - 
       (675*I)*e^2*Pi + 387*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-6*e - 55*e^2 + (6*I)*e*Pi + (4*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (8*(-66*e - 241*e^2 - (144*I)*e*Pi + 
       (369*I)*e^2*Pi + 477*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e*(15 + 174*e - (84*I)*Pi - (1170*I)*e*Pi + 83*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(51 + 155*e - (96*I)*Pi + (150*I)*e*Pi + 67*e*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 1, x]*((-16*e*(66 + 2053*e - (90*I)*Pi - (708*I)*e*Pi + 
       165*e*Pi^2))/9 + (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(240*e + 1085*e^2 - (72*I)*e*Pi - (546*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*(12*e + 4822*e^2 + (72*I)*e*Pi + 
       (852*I)*e^2*Pi + 297*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e*(12 + 4822*e - (216*I)*Pi - (4752*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(240 + 1085*e - (324*I)*Pi + (198*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[0, 1, 1, x]*
   ((8*e*(72 + 1691*e - (180*I)*Pi - (1464*I)*e*Pi + 225*e*Pi^2))/9 - 
    (16*(-54*e - 217*e^2 - (6*I)*e*Pi + (59*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (4*(36*e + 201*e^2 - (174*I)*e^2*Pi + 
       119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-36*e + 82*e^2 + (30*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(276 + 8726*e - (504*I)*Pi - (6006*I)*e*Pi + 471*e*Pi^2)*RATIO[x])/
     27 - (4*e*(372 + 1369*e - (576*I)*Pi + (750*I)*e*Pi + 249*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 1, 0, 0, 0, x]*
   (240*e^2 - (304*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (416*e^2)/(3*(-1 + RATIO[x])^2) - 1056*e^2*RATIO[x] + 
    416*e^2*RATIO[x^2] + Nc^2*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (1600*e^2*RATIO[x])/3 + 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (896*e^2*RATIO[x])/3 - 
        (704*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 - 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 0, x]*
   ((-2032*e^2*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3 + 
    Nc^2*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1000*e^2*RATIO[x])/3 + (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (560*e^2*RATIO[x])/3 - (440*e^2*RATIO[x^2])/3) + 
      ((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*(-80*e^2 - (272*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) - (1664*e^2*RATIO[x])/3 + 
    (704*e^2*RATIO[x^2])/3 + Nc^2*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (800*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(8*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 + 
        (448*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      ((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 0, 0, x]*(-480*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (1360*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - 384*e^2*RATIO[x] + 144*e^2*RATIO[x^2] + 
    Nc^2*(80*e^2*RATIO[x^(-2)] - 200*e^2*RATIO[x^(-1)] - 200*e^2*RATIO[x] + 
      80*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-88*e^2*RATIO[x^(-2)] + 112*e^2*RATIO[x^(-1)] + 
        112*e^2*RATIO[x] - 88*e^2*RATIO[x^2]) + 
      (-8*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] - 
        8*e^2*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, x]*
   (-480*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + (496*e^2*RATIO[x^(-2)])/3 + 
    (1664*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    (800*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3 + 
    Nc^2*(-80*e^2*RATIO[x^(-2)] + 200*e^2*RATIO[x^(-1)] + 
      (400*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
    Nf*((8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(88*e^2*RATIO[x^(-2)] - 
        112*e^2*RATIO[x^(-1)] - (224*e^2*RATIO[x])/3 + (176*e^2*RATIO[x^2])/
         3))) + G[1, 1, 0, 0, 0, x]*(-640*e^2 + (592*e^2*RATIO[x^(-2)])/3 + 
    (2288*e^2*RATIO[x^(-1)])/3 + (1840*e^2*RATIO[x])/3 - 
    (640*e^2*RATIO[x^2])/3 + Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + 
      (800*e^2*RATIO[x^(-1)])/3 + (1000*e^2*RATIO[x])/3 - 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (448*e^2*RATIO[x^(-1)])/3 - 
        (560*e^2*RATIO[x])/3 + (440*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, 0, x]*(160*e^2 - (256*e^2*RATIO[x^(-2)])/3 - 
    (464*e^2*RATIO[x^(-1)])/3 + (2224*e^2*RATIO[x])/3 - 
    (784*e^2*RATIO[x^2])/3 + Nc^2*((80*e^2*RATIO[x^(-2)])/3 - 
      (200*e^2*RATIO[x^(-1)])/3 + 400*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*(((-8*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        32*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*((-88*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 - 
        224*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, x]*(560*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1360*e^2)/(3*(-1 + RATIO[x])^2) + (3040*e^2*RATIO[x])/3 - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*(8*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (1400*e^2*RATIO[x])/3 - 
      (560*e^2*RATIO[x^2])/3) + 
    Nf*(((-56*e^2*RATIO[(1 - x)^(-1)])/3 + (56*e^2)/(3*(-1 + RATIO[x])^2) + 
        (112*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-80*e^2*RATIO[(1 - x)^(-1)])/3 + (80*e^2)/(3*(-1 + RATIO[x])^2) - 
        (784*e^2*RATIO[x])/3 + (616*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((-800*e^2)/3 - (16*(2*e - 21*e^2 + (2*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((6*I)*e + I*e^2 + 156*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/9)*((6*I)*e - (269*I)*e^2 + 426*e^2*Pi)*
     RATIO[x^(-1)] + (16*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(-1 + 31*e + (55*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(1 + 3*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-80*I)*e^2*Pi*RATIO[x^(-2)] + (200*I)*e^2*Pi*RATIO[x^(-1)] + 
      ((400*I)/3)*e^2*Pi*RATIO[x] - ((160*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((8*I)*e^2*Pi*RATIO[x^(-2)] + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] + ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((88*I)*e^2*Pi*RATIO[x^(-2)] - (112*I)*e^2*Pi*RATIO[x^(-1)] - 
        ((224*I)/3)*e^2*Pi*RATIO[x] + ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*((-32*e*(15 + 121*e))/3 + 
    ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + 34*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((12*I)*e + (264*I)*e^2 + 79*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((16*I)/9)*e*(-12*I - (142*I)*e + 237*e*Pi)*RATIO[x] + 
    (16*e*(12 + 91*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((80*I)*e^2*Pi*RATIO[x^(-2)] - (200*I)*e^2*Pi*RATIO[x^(-1)] - 
      (200*I)*e^2*Pi*RATIO[x] + (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] - (8*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-88*I)*e^2*Pi*RATIO[x^(-2)] + (112*I)*e^2*Pi*RATIO[x^(-1)] + 
        (112*I)*e^2*Pi*RATIO[x] - (88*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*((16*e*(15 + 71*e))/3 - 
    (8*(6*e + 121*e^2 - (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*e*(30 - 233*e - (660*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(30*I + (169*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((1000*I)/3)*e^2*Pi*RATIO[x] + 
      ((400*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] - 
        ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((560*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((-1024*e^2)/3 - ((16*I)/9)*((6*I)*e + (55*I)*e^2 + 
      6*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((8*I)/3)*((2*I)*e + (11*I)*e^2 + 
      6*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/3)*((2*I)*e - (165*I)*e^2 + 36*e^2*Pi)*
     RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*e*(-2 + 67*e + (288*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(2 + 21*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((80*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((200*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (400*I)*e^2*Pi*RATIO[x] - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-88*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((112*I)/3)*e^2*Pi*
         RATIO[x^(-1)] - (224*I)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 0, 0, 0, x]*((3424*e^2)/3 + 
    ((16*I)/9)*((-12*I)*e + (53*I)*e^2 + 9*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] - (((16*I)/9)*((-12*I)*e - (100*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (112*e*(12 + 37*e - (21*I)*e*Pi)*RATIO[x])/9 + 
    ((16*I)/9)*e*(39*I + (49*I)*e + 57*e*Pi)*RATIO[x^2] + 
    Nc^2*((856*e^2)/3 + ((8*I)/3)*((24*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-1)])/3 - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(75 + 127*e - (150*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((36*e^2 - (4*e^2*(7 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (8*e*(6 + 67*e - (12*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (12*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-388*e^2)/3 + (92*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (352*e^2*RATIO[x^(-1)])/3 + (56*e*(-2 + 3*e + (4*I)*e*Pi)*RATIO[x])/
         3 + (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((1888*e^2)/3 + ((16*I)/9)*((-61*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
    (((16*I)/9)*((-52*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*e*(156 + 929*e - (852*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*(120*e^2 + ((8*I)/3)*e^2*(-16*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-1)] - (((40*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(75 + 217*e - (450*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-30 + 11*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e^2 + ((4*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        8*e^2*RATIO[x^(-1)] - (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (16*e*(3 + 29*e - (18*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(-56*e^2 - ((4*I)/3)*((-11*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        88*e^2*RATIO[x^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        ((16*I)/3)*e*(7*I + (6*I)*e + 42*e*Pi)*RATIO[x] + 
        (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*((4*e*(48 + 1399*e - (600*I)*e*Pi + 300*e*Pi^2))/9 - 
    (4*(12*e + 2014*e^2 - (36*I)*e*Pi - (1722*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
    (4*(240*e + 1679*e^2 + (36*I)*e*Pi - (78*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(492 + 8612*e - (756*I)*Pi - 
       (5994*I)*e*Pi + 171*e*Pi^2)*RATIO[x])/27 - 
    (4*e*(240 + 491*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(102 + 925*e - (276*I)*e*Pi))/9 + 
      (2*(-216*e - 2320*e^2 + (12*I)*e*Pi + (636*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-210*e^2 + (12*I)*e*Pi + (96*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-60 - 218*e - (150*I)*Pi - (434*I)*e*Pi + 25*e*Pi^2)*RATIO[x])/
       9 - (8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((2*e*(30 + 329*e - (72*I)*e*Pi))/9 + 
        (4*(-15*e - 142*e^2 + (6*I)*e*Pi + (55*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (2*(21*e^2 + (12*I)*e*Pi + (38*I)*e^2*Pi + 
           6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(6 + 7*e - (12*I)*Pi - (116*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((2*I)/3)*e*(22*I + (167*I)*e + 88*e*Pi) - 
        (2*(-78*e - 1028*e^2 + (322*I)*e^2*Pi + 29*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*(-231*e^2 + (70*I)*e^2*Pi + 
           29*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*(-66 - 285*e - (84*I)*Pi - (72*I)*e*Pi + 14*e*Pi^2)*RATIO[x])/
         9 + (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*((4*e*(96 + 1219*e + (864*I)*e*Pi + 300*e*Pi^2))/9 - 
    (8*(246*e + 1063*e^2 - (144*I)*e^2*Pi + 183*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(6*e + 55*e^2 + (6*I)*e*Pi - (297*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-66*e - 241*e^2 + (162*I)*e^2*Pi + 177*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (8*e*(-15 - 174*e - (126*I)*Pi - 
       (1156*I)*e*Pi + 27*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-51 - 155*e + (36*I)*Pi - (86*I)*e*Pi + 3*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((120*I)*e^2*Pi - (8*((-48*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (40*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (20*((-36*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (56*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (8*e*Pi*(-75*I - (217*I)*e + 25*e*Pi)*RATIO[x])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((16*I)*e^2*Pi - (4*((-9*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*e^2*Pi^2*RATIO[x^(-2)])/9 + (8*((9*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (16*e*Pi*(-3*I - (29*I)*e + e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-56*I)*e^2*Pi + (4*((-33*I)*e^2*Pi + 10*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (44*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*((-99*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (16*e*Pi*(-21*I - (18*I)*e + 7*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*((-4*e*(504 + 6487*e - (984*I)*e*Pi + 240*e*Pi^2))/9 - 
    (8*(36*e + 203*e^2 + (72*I)*e^2*Pi + 32*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(54*e + 217*e^2 + (6*I)*e*Pi - (383*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(36*e + 201*e^2 - (54*I)*e^2*Pi + 62*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*e*(336 + 3505*e - (414*I)*Pi - 
       (1428*I)*e*Pi + 258*e*Pi^2)*RATIO[x])/27 + 
    (16*e*(87 + 323*e - (72*I)*Pi + (78*I)*e*Pi + 39*e*Pi^2)*RATIO[x^2])/27 + 
    Nc^2*(((4*I)/9)*e*(126*I + (1025*I)*e + 390*e*Pi) - 
      (8*(-5*e^2 + (24*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2*Pi^2*RATIO[x^(-2)])/3 - 
      (4*(-60*e - 218*e^2 + (120*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e^2*(-5 + Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (8*e*(-30 - 109*e - (75*I)*Pi - (187*I)*e*Pi + 50*e*Pi^2)*RATIO[x])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((2*I)/9)*e*(30*I + (317*I)*e + 102*e*Pi) - 
        (4*(3*e^2 + (21*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*Pi^2*RATIO[x^(-2)])/3 - (4*(6*e + 7*e^2 - (12*I)*e^2*Pi + 
           6*e^2*Pi^2)*RATIO[x^(-1)])/9 + (4*(3*e^2 + 2*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(6 + 7*e - (12*I)*Pi - (122*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 - (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*
          RATIO[x^2])/9)/Nc + Nc*((2*e*(114 + 761*e - (354*I)*e*Pi))/9 + 
        (4*(-33*e^2 + (69*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (44*e^2*Pi^2*RATIO[x^(-2)])/3 + (4*(-22*e - 95*e^2 + (44*I)*e^2*Pi + 
           14*e^2*Pi^2)*RATIO[x^(-1)])/3 - (4*(-33*e^2 + 4*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-66 - 285*e - (84*I)*Pi - (6*I)*e*Pi + 
           56*e*Pi^2)*RATIO[x])/9 - (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*
          RATIO[x^2])/9))) + G[1, 1, 0, x]*
   ((-8*e*(-132 - 1963*e + (618*I)*e*Pi + 270*e*Pi^2))/9 + 
    (16*(-6*e - 55*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (4*(-66*e - 241*e^2 + (288*I)*e*Pi - 
       (162*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-294*e - 6668*e^2 - (828*I)*e*Pi - (3870*I)*e^2*Pi + 1611*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(42 - 768*e - (276*I)*Pi - (1290*I)*e*Pi + 
       193*e*Pi^2)*RATIO[x])/9 - 
    (4*e*(138 + 577*e - (96*I)*Pi + (54*I)*e*Pi + 43*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-512*I)/3)*e^2*Pi - (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 
         35*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*((-150*I)*e*Pi - (374*I)*e^2*Pi + 175*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*Pi*(-150*I - (374*I)*e + 125*e*Pi)*RATIO[x])/9 - 
      (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-68*I)/3)*e^2*Pi + (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + (8*((-6*I)*e*Pi - (61*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e*Pi*(-6*I - (61*I)*e + 5*e*Pi)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((76*I)*e^2*Pi + (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 77*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (8*((-42*I)*e*Pi - (3*I)*e^2*Pi + 49*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (8*e*Pi*(-42*I - (3*I)*e + 35*e*Pi)*RATIO[x])/
         9 + (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, 0, x]*((16*e*(30 + 97*e))/3 - 
    (32*(-3*e + 10*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/9)*((-54*I)*e + (65*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((216*I)*e + (2141*I)*e^2 + 306*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    ((8*I)/3)*e*(48*I + (143*I)*e + 150*e*Pi)*RATIO[x] + 
    (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-512*e^2)/3 - ((8*I)/9)*((30*I)*e - (11*I)*e^2 + 60*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((75*I)*e + (187*I)*e^2 + 150*e^2*Pi)*
       RATIO[x^(-1)] + ((8*I)/9)*e*(75*I + (187*I)*e + 225*e*Pi)*RATIO[x] + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-68*e^2)/3 + ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 12*e^2*Pi)*
         RATIO[x^(-2)] + ((8*I)/9)*((6*I)*e + (61*I)*e^2 + 12*e^2*Pi)*
         RATIO[x^(-1)] + ((8*I)/9)*e*(6*I + (61*I)*e + 18*e*Pi)*RATIO[x] + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(76*e^2 + ((4*I)/3)*((22*I)*e + (7*I)*e^2 + 44*e^2*Pi)*
         RATIO[x^(-2)] - ((8*I)/3)*((14*I)*e + I*e^2 + 28*e^2*Pi)*
         RATIO[x^(-1)] + (8*e*(14 + e - (42*I)*e*Pi)*RATIO[x])/3 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*(-16*e*(5 + 42*e) - ((16*I)/3)*(I*e + (104*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (16*(14*e + 25*e^2 + (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(29*I + (154*I)*e + 106*e*Pi)*
     RATIO[x] + (16*e*(14 + 25*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-616*e^2)/3 - (8*(2*e - 84*e^2 + (9*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(2*e - 6*e^2 + (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + ((8*I)/9)*e*(75*I + (157*I)*e + 375*e*Pi)*
       RATIO[x] + (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-88*e^2)/3 - ((4*I)/9)*((6*I)*e + (85*I)*e^2 + 30*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/9)*((6*I)*e + (19*I)*e^2 + 30*e^2*Pi))/
         (-1 + RATIO[x])^2 + ((16*I)/9)*e*(3*I + (32*I)*e + 15*e*Pi)*
         RATIO[x] + (4*e*(-6 + 17*e + (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(80*e^2 + ((4*I)/9)*((-18*I)*e + (191*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/9)*((-18*I)*e + (5*I)*e^2 + 
           24*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(7 - 5*e - (35*I)*e*Pi)*
          RATIO[x])/3 + ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*
         RATIO[x^2]))) + (2*RATIO[x^(-1)]*((30*I)*e*Pi + (85*I)*e^2*Pi + 
     930*e*Pi^2 + 5590*e^2*Pi^2 - (600*I)*e*Pi^3 - (1060*I)*e^2*Pi^3 + 
     1272*e^2*Pi^4 + 8640*e*Zeta[3] + 5400*e^2*Zeta[3] + 
     (4680*I)*e^2*Pi*Zeta[3]))/135 + 
  G[0, 1, x]*((2*e*(-582 - 8653*e + (480*I)*Pi + (8038*I)*e*Pi + 60*Pi^2 + 
       768*e*Pi^2 - 2520*e*Zeta[3]))/9 + 
    (2*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - (482*I)*e*Pi - 192*Pi^2 + 
       88*e*Pi^2 + (774*I)*e*Pi^3 - 360*e*Zeta[3]))/27 + 
    (4*e*RATIO[x]*(594 + 10935*e - (294*I)*Pi - (6674*I)*e*Pi - 84*Pi^2 - 
       1349*e*Pi^2 - (927*I)*e*Pi^3 + 5580*e*Zeta[3]))/27 + 
    ((4*I)/9)*RATIO[x^(-2)]*(-36*e*Pi - 201*e^2*Pi - (12*I)*e*Pi^2 - 
      (33*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((138*I)*e + (1021*I)*e^2 + 108*e*Pi - 
      252*e^2*Pi + (36*I)*e*Pi^2 - (1224*I)*e^2*Pi^2 + 75*e^2*Pi^3 + 
      (324*I)*e^2*Zeta[3]) + (8*((66*I)*e*Pi + (241*I)*e^2*Pi - 75*e^2*Pi^2 - 
       (87*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(-138*e - 1021*e^2 - (114*I)*e*Pi - 
       (575*I)*e^2*Pi - 90*e*Pi^2 - 228*e^2*Pi^2 - (177*I)*e^2*Pi^3 + 
       990*e^2*Zeta[3]))/27 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (200*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - ((40*I)/9)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((100*I)/9)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*(((16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((112*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((44*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((56*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, x]*((4*e*RATIO[x]*(-456 - 9920*e + (294*I)*Pi + (6668*I)*e*Pi + 
       120*Pi^2 + 1409*e*Pi^2 + (477*I)*e*Pi^3 - 3528*e*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + (482*I)*e*Pi + 120*Pi^2 - 
       766*e*Pi^2 - (414*I)*e*Pi^3 - 504*e*Zeta[3]))/27 - 
    (16*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (55*I)*e^2*Pi + 3*e^2*Pi^2 + 
       (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-1)]*((456*I)*e + (9920*I)*e^2 - 126*e*Pi + 
      2304*e^2*Pi + (96*I)*e*Pi^2 + (3727*I)*e^2*Pi^2 + 561*e^2*Pi^3 + 
      (5616*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
     ((-198*I)*e - (1767*I)*e^2 - 828*e*Pi - 3462*e^2*Pi - (528*I)*e*Pi^2 - 
      (70*I)*e^2*Pi^2 + 582*e^2*Pi^3 - (7128*I)*e^2*Zeta[3]) + 
    (4*(-216 + 1110*e + 23701*e^2 - (720*I)*e*Pi - (11118*I)*e^2*Pi + 
       180*e*Pi^2 + 2376*e^2*Pi^2 + 9720*e^2*Zeta[3]))/27 + 
    Nc^2*(((100*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (40*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
      ((40*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      ((100*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((4*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((4*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((44*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (56*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((44*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((56*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, x]*((2*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - (482*I)*e*Pi + 
       96*Pi^2 - 236*e*Pi^2 + (354*I)*e*Pi^3 - 3240*e*Zeta[3]))/27 + 
    (2*e*(-582 - 8653*e - (480*I)*Pi - (6286*I)*e*Pi + 120*Pi^2 + 
       1788*e*Pi^2 + 1080*e*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(594 + 10935*e - (654*I)*Pi - (8306*I)*e*Pi - 138*Pi^2 - 
       305*e*Pi^2 - (357*I)*e*Pi^3 + 3780*e*Zeta[3]))/27 + 
    ((8*I)/27)*RATIO[(1 - x)^(-1)]*((-138*I)*e - (1021*I)*e^2 - 108*e*Pi - 
      603*e^2*Pi - (36*I)*e*Pi^2 - (84*I)*e^2*Pi^2 + 66*e^2*Pi^3 - 
      (18*I)*e^2*Zeta[3]) - (((8*I)/9)*(-36*e*Pi - 201*e^2*Pi - 
       (12*I)*e*Pi^2 - (73*I)*e^2*Pi^2 + 22*e^2*Pi^3 - (96*I)*e^2*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((4*I)/27)*RATIO[x^(-1)]*
     ((-138*I)*e - (1021*I)*e^2 + 654*e*Pi + 8306*e^2*Pi + (54*I)*e*Pi^2 - 
      (945*I)*e^2*Pi^2 + 165*e^2*Pi^3 + (108*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-2)]*(-66*e*Pi - 241*e^2*Pi + (144*I)*e*Pi^2 - 
      (252*I)*e^2*Pi^2 + 75*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    Nc^2*((4*e*Pi*(-126*I - (1025*I)*e + 102*e*Pi))/9 + 
      ((8*I)/9)*(15*e^2*Pi - (24*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] - (((8*I)/9)*(15*e^2*Pi + e^2*Pi^3))/
       (-1 + RATIO[x])^2 + (4*e*RATIO[x^2]*(30*Pi^2 - 11*e*Pi^2 + 
         (60*I)*e*Pi^3 - 720*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*((180*I)*Pi + (654*I)*e*Pi - 75*Pi^2 - 427*e*Pi^2 - 
         (150*I)*e*Pi^3 + 1800*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
       ((30*I)*e*Pi^2 - (11*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (180*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-180*e*Pi - 654*e^2*Pi + (75*I)*e*Pi^2 + (67*I)*e^2*Pi^2 + 
        75*e^2*Pi^3 + (450*I)*e^2*Zeta[3])) + 
    Nf*(((2*e*Pi*(-30*I - (317*I)*e + 23*e*Pi))/9 + 
        (4*((-3*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi - 6*Pi^2 - 37*e*Pi^2 - 
           (12*I)*e*Pi^3 + 144*e*Zeta[3]))/27 + 
        (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 - (12*I)*e*Pi^3 + 
           144*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
         ((6*I)*e*Pi^2 - (17*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - 
        ((4*I)/27)*RATIO[x^(-1)]*(18*e*Pi + 21*e^2*Pi + (6*I)*e*Pi^2 + 
          (73*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-2*e*Pi*(-114*I - (761*I)*e + 91*e*Pi))/9 - 
        (4*((33*I)*e^2*Pi + 23*e^2*Pi^2 + (2*I)*e^2*Pi^3)*
          RATIO[(1 - x)^(-1)])/9 + (((4*I)/9)*(33*e^2*Pi + 2*e^2*Pi^3))/
         (-1 + RATIO[x])^2 + (4*e*RATIO[x]*((-66*I)*Pi - (285*I)*e*Pi + 
           14*Pi^2 + 89*e*Pi^2 + (28*I)*e*Pi^3 - 336*e*Zeta[3]))/9 + 
        (2*e*RATIO[x^2]*(-22*Pi^2 - 7*e*Pi^2 - (44*I)*e*Pi^3 + 
           528*e*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-1)]*
         (-66*e*Pi - 285*e^2*Pi + (14*I)*e*Pi^2 - (43*I)*e^2*Pi^2 + 
          14*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-2)]*
         ((22*I)*e*Pi^2 + (7*I)*e^2*Pi^2 + 22*e^2*Pi^3 + 
          (132*I)*e^2*Zeta[3])))) + 
  G[0, 0, x]*((8*((6*I)*e*Pi + (55*I)*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*((-8*e^2)/9 + (16*e^2*RATIO[x^(-1)])/9) + 
    (4*e*RATIO[x]*(-732 - 11950*e + (654*I)*Pi + (8312*I)*e*Pi + 120*Pi^2 + 
       401*e*Pi^2 + (627*I)*e*Pi^3 - 6156*e*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + (482*I)*e*Pi - 60*Pi^2 + 
       350*e*Pi^2 - (354*I)*e*Pi^3 + 4752*e*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(474*e + 3797*e^2 + (576*I)*e*Pi + 
       (5208*I)*e^2*Pi + 6*e*Pi^2 - 704*e^2*Pi^2 + (141*I)*e^2*Pi^3 - 
       1404*e^2*Zeta[3]))/27 + (4*(198*e + 1767*e^2 - (108*I)*e*Pi - 
       (801*I)*e^2*Pi + 186*e*Pi^2 + 268*e^2*Pi^2 + (141*I)*e^2*Pi^3 + 
       2376*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*(-108 - 276*e - 983*e^2 - (720*I)*e*Pi - (8526*I)*e^2*Pi + 
       180*e*Pi^2 + 1044*e^2*Pi^2 + 3780*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*(-18 - 120*e - 368*e^2 - (378*I)*e*Pi - (3075*I)*e^2*Pi + 
         246*e^2*Pi^2))/27 + (8*(2*e^2 + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*RATIO[x]*((-180*I)*Pi - (654*I)*e*Pi + 75*Pi^2 + 397*e*Pi^2 + 
         (375*I)*e*Pi^3 - 3150*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 - (150*I)*e*Pi^3 + 
         1260*e*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*(-180*e - 1374*e^2 + 
         (720*I)*e*Pi + (6720*I)*e^2*Pi + 36*e*Pi^2 + 16*e^2*Pi^2 + 
         (63*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/27 + 
      (2*(-180*e - 1014*e^2 + (270*I)*e^2*Pi + 36*e*Pi^2 + 112*e^2*Pi^2 + 
         (63*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2)) + 
    Nf*(((-2*e*(6 - 26*e - (30*I)*Pi - (317*I)*e*Pi + 18*e*Pi^2))/9 - 
        (4*e^2*Pi^2*RATIO[x^(-1)])/3 + (2*e*RATIO[x^2]*(6*Pi^2 - 17*e*Pi^2 + 
           (30*I)*e*Pi^3 - 252*e*Zeta[3]))/27 + 
        (4*e*RATIO[x]*((18*I)*Pi + (21*I)*e*Pi + 6*Pi^2 + 40*e*Pi^2 + 
           (30*I)*e*Pi^3 - 252*e*Zeta[3]))/27 - 
        (2*RATIO[(1 - x)^(-1)]*(18*e + 93*e^2 + (90*I)*e*Pi + 
           (888*I)*e^2*Pi + 12*e*Pi^2 + 29*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
           144*e^2*Zeta[3]))/27 + (2*(18*e + 57*e^2 - (27*I)*e^2*Pi + 
           12*e*Pi^2 + 38*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2))/Nc + 
      Nc*((2*(-36 - 294*e - 922*e^2 - (342*I)*e*Pi - (2283*I)*e^2*Pi + 
           222*e^2*Pi^2))/27 - (4*(8*e^2 + 33*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 + (110*I)*e*Pi^3 - 
           924*e*Zeta[3]))/9 + (4*e*RATIO[x]*((66*I)*Pi + (285*I)*e*Pi - 
           14*Pi^2 - 78*e*Pi^2 - (70*I)*e*Pi^3 + 588*e*Zeta[3]))/9 + 
        (2*(198*e + 1251*e^2 - (297*I)*e^2*Pi - 24*e*Pi^2 - 110*e^2*Pi^2 - 
           (45*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(198*e + 1647*e^2 - (306*I)*e*Pi - 
           (2880*I)*e^2*Pi - 24*e*Pi^2 - 77*e^2*Pi^2 - (45*I)*e^2*Pi^3 + 
           240*e^2*Zeta[3]))/27))) + 
  G[0, x]*(Nf^2*((4*e*(3 + 22*e))/27 - (8*(3*e + 22*e^2)*RATIO[x^(-1)])/27) + 
    (2*e*(234 + 915*e - (1554*I)*Pi - (24197*I)*e*Pi - 630*Pi^2 - 
       7046*e*Pi^2 - (690*I)*e*Pi^3 + 120*e*Pi^4 + 1080*Zeta[3] + 
       6624*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
     (-138*e*Pi - 1021*e^2*Pi + (144*I)*e*Pi^2 + (468*I)*e^2*Pi^2 + 
      75*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    (2*e*RATIO[x^2]*(-330*Pi^2 - 215*e*Pi^2 + (240*I)*Pi^3 - 
       (1450*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 1440*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(30 + 85*e + (1380*I)*Pi + (10210*I)*e*Pi - 330*Pi^2 - 
       3640*e*Pi^2 + (1140*I)*Pi^3 + (15860*I)*e*Pi^3 + 889*e*Pi^4 - 
       8280*Zeta[3] - 31320*e*Zeta[3] + (39240*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[(1 - x)^(-1)]*(30*e + 85*e^2 + (990*I)*e*Pi + (8835*I)*e^2*Pi - 
       2040*e*Pi^2 - 15355*e^2*Pi^2 - (150*I)*e*Pi^3 - (1580*I)*e^2*Pi^3 + 
       47*e^2*Pi^4 + 1260*e*Zeta[3] + 15210*e^2*Zeta[3] - 
       (5940*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*((-990*I)*e*Pi - (8835*I)*e^2*Pi + 330*e*Pi^2 + 2195*e^2*Pi^2 + 
       (150*I)*e*Pi^3 + (380*I)*e^2*Pi^3 + 253*e^2*Pi^4 + 1440*e*Zeta[3] - 
       2070*e^2*Zeta[3] + (5940*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((2*e*(150 + 845*e + (180*I)*Pi + (924*I)*e*Pi - 105*Pi^2 - 
         1230*e*Pi^2 - (255*I)*e*Pi^3 + 3132*e*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[x^(-1)]*((6*I)*e + (32*I)*e^2 + (30*I)*e*Pi^2 + 
        (109*I)*e^2*Pi^2 + 30*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
      (2*e*RATIO[x^2]*((60*I)*Pi^3 - (22*I)*e*Pi^3 + 35*e*Pi^4 - 
         360*Zeta[3] + 132*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/27 - 
      (e*RATIO[x]*(-120*Pi^2 - 196*e*Pi^2 + (300*I)*Pi^3 + (868*I)*e*Pi^3 + 
         175*e*Pi^4 - 1800*Zeta[3] - 3768*e*Zeta[3] + (9000*I)*e*Pi*Zeta[3]))/
       27 - (2*((900*I)*e*Pi + (5070*I)*e^2*Pi - 900*e^2*Pi^2 + 
         (60*I)*e*Pi^3 + (40*I)*e^2*Pi^3 + 29*e^2*Pi^4 + 
         (660*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(-900*e - 5970*e^2 + (900*I)*e*Pi + 
         (5070*I)*e^2*Pi + 1200*e*Pi^2 + 9850*e^2*Pi^2 + (60*I)*e*Pi^3 + 
         (790*I)*e^2*Pi^3 + 29*e^2*Pi^4 - 10560*e^2*Zeta[3] + 
         (660*I)*e^2*Pi*Zeta[3]))/135) + 
    Nf*(((e*(-126 - 615*e - (36*I)*Pi - (96*I)*e*Pi - 30*Pi^2 - 269*e*Pi^2 - 
           (72*I)*e*Pi^3 + 360*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-1)]*
         ((6*I)*e*Pi^2 + (7*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - 
        (2*e*RATIO[x]*(6*Pi^2 - 5*e*Pi^2 + (12*I)*Pi^3 + (116*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] - 768*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 - (e*RATIO[x^2]*((12*I)*Pi^3 - (34*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 204*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 - 
        (2*((-90*I)*e*Pi - (285*I)*e^2*Pi + 90*e^2*Pi^2 + 22*e^2*Pi^4 - 
           (720*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(90*e + 375*e^2 - (90*I)*e*Pi - 
           (285*I)*e^2*Pi + 150*e*Pi^2 + 1615*e^2*Pi^2 + (105*I)*e^2*Pi^3 + 
           22*e^2*Pi^4 - 450*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((e*(-438 - 2681*e - (396*I)*Pi - (2304*I)*e*Pi + 72*Pi^2 + 
           1177*e*Pi^2 + (222*I)*e*Pi^3 - 3312*e*Zeta[3]))/27 - 
        ((2*I)/27)*RATIO[x^(-1)]*((24*I)*e + (152*I)*e^2 + (66*I)*e*Pi^2 + 
          (285*I)*e^2*Pi^2 + 66*e^2*Pi^3 + (396*I)*e^2*Zeta[3]) + 
        (2*e*RATIO[x]*(-66*Pi^2 - 153*e*Pi^2 + (84*I)*Pi^3 + (72*I)*e*Pi^3 + 
           49*e*Pi^4 - 504*Zeta[3] + 360*e*Zeta[3] + (2520*I)*e*Pi*Zeta[3]))/
         27 - (e*RATIO[x^2]*((132*I)*Pi^3 + (42*I)*e*Pi^3 + 77*e*Pi^4 - 
           792*Zeta[3] - 252*e*Zeta[3] + (3960*I)*e*Pi*Zeta[3]))/27 + 
        (2*((990*I)*e*Pi + (6255*I)*e^2*Pi - 990*e^2*Pi^2 + (60*I)*e*Pi^3 + 
           (100*I)*e^2*Pi^3 + 7*e^2*Pi^4 + (1380*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (-990*e - 7245*e^2 + (990*I)*e*Pi + (6255*I)*e^2*Pi + 510*e*Pi^2 + 
           3315*e^2*Pi^2 + (60*I)*e*Pi^3 + (475*I)*e^2*Pi^3 + 7*e^2*Pi^4 - 
           5250*e^2*Zeta[3] + (1380*I)*e^2*Pi*Zeta[3]))/135))) + 
  G[1, x]*((2*e*(-456 - 1796*e + (1194*I)*Pi + (21875*I)*e*Pi - 396*Pi^2 - 
       6550*e*Pi^2 + (1440*I)*e*Pi^3 + 9*e*Pi^4 - 2160*Zeta[3] - 
       16920*e*Zeta[3] + (6480*I)*e*Pi*Zeta[3]))/27 - 
    (2*e*RATIO[x]*(-30 - 85*e - (1380*I)*Pi - (10210*I)*e*Pi - 570*Pi^2 - 
       7790*e*Pi^2 - (1500*I)*Pi^3 - (1850*I)*e*Pi^3 + 1343*e*Pi^4 + 
       7560*Zeta[3] + 79980*e*Zeta[3] - (10080*I)*e*Pi*Zeta[3]))/135 - 
    (4*e*RATIO[x^2]*(-435*Pi^2 - 2110*e*Pi^2 + (300*I)*Pi^3 + 
       (160*I)*e*Pi^3 + 191*e*Pi^4 - 1080*Zeta[3] + 870*e*Zeta[3] + 
       (15840*I)*e*Pi*Zeta[3]))/135 + 
    (8*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       570*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*((-690*I)*e*Pi - (5105*I)*e^2*Pi + 15*e^2*Pi^2 + 
       (60*I)*e*Pi^3 + (440*I)*e^2*Pi^3 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 
       3630*e^2*Zeta[3] + (4590*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-2)]*((-990*I)*e*Pi - (8835*I)*e^2*Pi - 870*e*Pi^2 - 
       2240*e^2*Pi^2 - (600*I)*e*Pi^3 - (460*I)*e^2*Pi^3 + 1272*e^2*Pi^4 + 
       8640*e*Zeta[3] - 9720*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-1)]*(-30*e - 85*e^2 + (5940*I)*e*Pi + (109350*I)*e^2*Pi - 
       2310*e*Pi^2 - 36330*e^2*Pi^2 - (1500*I)*e*Pi^3 - (13570*I)*e^2*Pi^3 + 
       1377*e^2*Pi^4 + 3240*e*Zeta[3] - 27720*e^2*Zeta[3] + 
       (10080*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(((256*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
      (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (22*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 132*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 - 
      (e*RATIO[x]*((-300*I)*Pi^3 - (748*I)*e*Pi^3 + 245*e*Pi^4 + 
         1800*Zeta[3] + 4488*e*Zeta[3] - (3600*I)*e*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (22*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 132*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x^(-1)]*((300*I)*e*Pi^3 + (748*I)*e^2*Pi^3 - 265*e^2*Pi^4 - 
         1800*e*Zeta[3] - 4488*e^2*Zeta[3] - (1800*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((34*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        (e*RATIO[x^2]*((-60*I)*Pi^3 + (170*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 1020*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 - (610*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] + 3660*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*((60*I)*e*Pi^3 - (170*I)*e^2*Pi^3 - 53*e^2*Pi^4 - 
           360*e*Zeta[3] + 1020*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 - (610*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] + 3660*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*((38*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (2*e*RATIO[x]*((-420*I)*Pi^3 - (30*I)*e*Pi^3 + 343*e*Pi^4 + 
           2520*Zeta[3] + 180*e*Zeta[3] - (5040*I)*e*Pi*Zeta[3]))/135 - 
        (e*RATIO[x^2]*((-660*I)*Pi^3 - (210*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 1260*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-1)]*((-420*I)*e*Pi^3 - (30*I)*e^2*Pi^3 + 371*e^2*Pi^4 + 
           2520*e*Zeta[3] + 180*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*((660*I)*e*Pi^3 + (210*I)*e^2*Pi^3 - 583*e^2*Pi^4 - 
           3960*e*Zeta[3] - 1260*e^2*Zeta[3] - (3960*I)*e^2*Pi*Zeta[3]))/
         135))) + (e*RATIO[x]*(-5460*Pi^2 - 108320*e*Pi^2 + (8220*I)*Pi^3 + 
     (87040*I)*e*Pi^3 + 1512*Pi^4 + 11493*e*Pi^4 + (1094*I)*e*Pi^5 + 
     25320*Zeta[3] + 139240*e*Zeta[3] + (23760*I)*Pi*Zeta[3] + 
     (393840*I)*e*Pi*Zeta[3] - 18000*e*Pi^2*Zeta[3] - 105840*e*Zeta[5]))/
   135 + (e*RATIO[x^2]*(-990*Pi^2 - 8835*e*Pi^2 + (660*I)*Pi^3 + 
     (2410*I)*e*Pi^3 - 12*Pi^4 + 285*e*Pi^4 + (1216*I)*e*Pi^5 - 840*Zeta[3] - 
     7240*e*Zeta[3] + (8640*I)*Pi*Zeta[3] - (3600*I)*e*Pi*Zeta[3] + 
     9000*e*Pi^2*Zeta[3] - 2160*e*Zeta[5]))/135 + 
  ((-2220*I)*e*Pi - (8810*I)*e^2*Pi - 1080*Pi^2 + 6450*e*Pi^2 + 
    127625*e^2*Pi^2 + (1500*I)*e*Pi^3 + (33140*I)*e^2*Pi^3 - 1170*e*Pi^4 - 
    8424*e^2*Pi^4 - (1800*I)*e^2*Pi^5 - 31680*e*Zeta[3] - 
    234840*e^2*Zeta[3] - (21600*I)*e*Pi*Zeta[3] - (74880*I)*e^2*Pi*Zeta[3] - 
    25200*e^2*Pi^2*Zeta[3] - 21600*e^2*Zeta[5])/135 - 
  (2*RATIO[(1 - x)^(-1)]*((180*I)*e*Pi + (510*I)*e^2*Pi + 4140*e*Pi^2 + 
     30450*e^2*Pi^2 + (120*I)*e*Pi^3 - (2750*I)*e^2*Pi^3 - 648*e*Pi^4 - 
     6207*e^2*Pi^4 + (1752*I)*e^2*Pi^5 + 13320*e*Zeta[3] + 
     70680*e^2*Zeta[3] + (33480*I)*e*Pi*Zeta[3] + (137340*I)*e^2*Pi*Zeta[3] - 
     57780*e^2*Pi^2*Zeta[3] + 45360*e^2*Zeta[5]))/405 + 
  (2*((-420*I)*e*Pi^3 - (3620*I)*e^2*Pi^3 + 612*e*Pi^4 + 1407*e^2*Pi^4 + 
     (1392*I)*e^2*Pi^5 + 2520*e*Zeta[3] + 21720*e^2*Zeta[3] + 
     (17280*I)*e*Pi*Zeta[3] + (6660*I)*e^2*Pi*Zeta[3] + 
     12420*e^2*Pi^2*Zeta[3] + 110160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  Nc^2*((2*RATIO[x^(-1)]*(6 + 32*e + 112*e^2 + 60*e*Pi^2 + 277*e^2*Pi^2 - 
       (60*I)*e*Pi^3 - (98*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 360*e*Zeta[3] + 
       588*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 + 
    (-3600 - 14880*e - 45600*e^2 + (1800*I)*e*Pi + (20940*I)*e^2*Pi - 
      1440*Pi^2 - 2400*e*Pi^2 - 6580*e^2*Pi^2 + (6660*I)*e*Pi^3 + 
      (60000*I)*e^2*Pi^3 - 5349*e^2*Pi^4 - 55440*e*Zeta[3] - 
      338280*e^2*Zeta[3] + (77040*I)*e^2*Pi*Zeta[3])/810 + 
    (2*e*RATIO[x^2]*(-420*Pi^4 + 154*e*Pi^4 - (255*I)*e*Pi^5 - 
       (5400*I)*Pi*Zeta[3] + (1980*I)*e*Pi*Zeta[3] + 4500*e*Pi^2*Zeta[3] + 
       32400*e*Zeta[5]))/405 + (RATIO[x]*(180 + 960*e + 3360*e^2 + 
       (360*I)*e*Pi + (1920*I)*e^2*Pi + 1800*e*Pi^2 + 7950*e^2*Pi^2 - 
       (1800*I)*e*Pi^3 - (6540*I)*e^2*Pi^3 + 2100*e*Pi^4 + 9226*e^2*Pi^4 + 
       (1275*I)*e^2*Pi^5 + 10800*e*Zeta[3] + 17640*e^2*Zeta[3] + 
       (27000*I)*e*Pi*Zeta[3] + (78120*I)*e^2*Pi*Zeta[3] - 
       22500*e^2*Pi^2*Zeta[3] - 162000*e^2*Zeta[5]))/405 + 
    (4*((25*I)*e^2*Pi^3 - I*e^2*Pi^5 - 150*e^2*Zeta[3] - 
       110*e^2*Pi^2*Zeta[3] + 180*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((900*I)*e*Pi + (5970*I)*e^2*Pi - 900*e^2*Pi^2 + 
       (60*I)*e*Pi^3 + (250*I)*e^2*Pi^3 + 51*e^2*Pi^4 - (6*I)*e^2*Pi^5 - 
       900*e^2*Zeta[3] + (10560*I)*e^2*Pi*Zeta[3] - 660*e^2*Pi^2*Zeta[3] + 
       1080*e^2*Zeta[5]))/135) + 
  Nf*(((RATIO[x^(-1)]*(-60*e*Pi^2 - 130*e^2*Pi^2 + (60*I)*e*Pi^3 - 
         (50*I)*e^2*Pi^3 - 53*e^2*Pi^4 - 360*e*Zeta[3] + 300*e^2*Zeta[3] - 
         (360*I)*e^2*Pi*Zeta[3]))/135 + (1080 + 5400*e + 18360*e^2 + 
        (900*I)*e*Pi + (4650*I)*e^2*Pi - 1050*e^2*Pi^2 + (300*I)*e*Pi^3 + 
        (3170*I)*e^2*Pi^3 - 153*e^2*Pi^4 + 360*e*Zeta[3] - 
        10020*e^2*Zeta[3] + (4320*I)*e^2*Pi*Zeta[3])/270 + 
      (e*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 + (180*I)*Pi^3 + (210*I)*e*Pi^3 + 
         168*Pi^4 + 1309*e*Pi^4 + (102*I)*e*Pi^5 - 1080*Zeta[3] + 
         900*e*Zeta[3] + (2160*I)*Pi*Zeta[3] + (20880*I)*e*Pi*Zeta[3] - 
         1800*e*Pi^2*Zeta[3] - 12960*e*Zeta[5]))/405 + 
      (e*RATIO[x^2]*(84*Pi^4 - 238*e*Pi^4 + (51*I)*e*Pi^5 + 
         (1080*I)*Pi*Zeta[3] - (3060*I)*e*Pi*Zeta[3] - 900*e*Pi^2*Zeta[3] - 
         6480*e*Zeta[5]))/405 + (2*((-15*I)*e^2*Pi^3 - (4*I)*e^2*Pi^5 + 
         90*e^2*Zeta[3] - 180*e^2*Pi^2*Zeta[3] + 180*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((-90*I)*e*Pi - (375*I)*e^2*Pi + 90*e^2*Pi^2 - (15*I)*e^2*Pi^3 + 
         19*e^2*Pi^4 - (4*I)*e^2*Pi^5 + 90*e^2*Zeta[3] + 
         (450*I)*e^2*Pi*Zeta[3] - 180*e^2*Pi^2*Zeta[3] + 180*e^2*Zeta[5]))/
       135)/Nc + Nc*((RATIO[x^(-1)]*(-120 - 760*e - 3000*e^2 - 660*e*Pi^2 - 
         3490*e^2*Pi^2 + (660*I)*e*Pi^3 + (1530*I)*e^2*Pi^3 - 583*e^2*Pi^4 - 
         3960*e*Zeta[3] - 9180*e^2*Zeta[3] - (3960*I)*e^2*Pi*Zeta[3]))/135 + 
      (3600 + 18480*e + 64080*e^2 + (630*I)*e*Pi - (3255*I)*e^2*Pi + 
        720*Pi^2 + 1920*e*Pi^2 + 3425*e^2*Pi^2 - (1260*I)*e*Pi^3 - 
        (10215*I)*e^2*Pi^3 + 1122*e^2*Pi^4 + 18540*e*Zeta[3] + 
        71670*e^2*Zeta[3] - (12600*I)*e^2*Pi*Zeta[3])/405 + 
      (e*RATIO[x^2]*(308*Pi^4 + 98*e*Pi^4 + (187*I)*e*Pi^5 + 
         (3960*I)*Pi*Zeta[3] + (1260*I)*e*Pi*Zeta[3] - 3300*e*Pi^2*Zeta[3] - 
         23760*e*Zeta[5]))/135 + (2*((-165*I)*e^2*Pi^3 + (2*I)*e^2*Pi^5 + 
         990*e^2*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 900*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((-990*I)*e*Pi - (7245*I)*e^2*Pi + 990*e^2*Pi^2 - (60*I)*e*Pi^3 - 
         (325*I)*e^2*Pi^3 - 14*e^2*Pi^4 + (2*I)*e^2*Pi^5 + 990*e^2*Zeta[3] - 
         (5250*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 900*e^2*Zeta[5]))/
       135 + (RATIO[x]*(-120 - 760*e - 3000*e^2 - (240*I)*e*Pi - 
         (1520*I)*e^2*Pi - 660*e*Pi^2 - 3250*e^2*Pi^2 + (660*I)*e*Pi^3 + 
         (2850*I)*e^2*Pi^3 - 392*e*Pi^4 - 1491*e^2*Pi^4 - (238*I)*e^2*Pi^5 - 
         3960*e*Zeta[3] - 9180*e^2*Zeta[3] - (5040*I)*e*Pi*Zeta[3] - 
         (4320*I)*e^2*Pi*Zeta[3] + 4200*e^2*Pi^2*Zeta[3] + 
         30240*e^2*Zeta[5]))/135)), 
 Nf^2*((-2*(-6 - 44*e - 194*e^2 + e^2*Pi^2))/27 + 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/27) + 
  G[1, 0, 0, 1, 1, x]*(400*e^2 + (976*e^2*RATIO[(1 - x)^(-1)])/3 + 
    16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(8*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2)/(3*(-1 + RATIO[x])^2)) + 
      (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*(-40*e^2 + (40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2)/(3*(-1 + RATIO[x])^2)) - (256*e^2)/(3*(-1 + RATIO[x])^2) - 
    (512*e^2*RATIO[x])/3 - (928*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(-80*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
    (256*e^2*RATIO[x^(-2)])/3 + (976*e^2*RATIO[x^(-1)])/3 + 
    Nc^2*(-40*e^2 + (80*e^2*RATIO[x^(-2)])/3 + (40*e^2*RATIO[x^(-1)])/3) + 
    Nf*((-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*(8*e^2 - (88*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3)) + 
    (16*e^2)/(-1 + RATIO[x])^2 + (2368*e^2*RATIO[x])/3 - 
    (928*e^2*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   (720*e^2 - (3472*e^2*RATIO[(1 - x)^(-1)])/3 + 
    Nf*((32*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-32*e^2 - (256*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (352*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*(160*e^2 - (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (320*e^2)/(3*(-1 + RATIO[x])^2)) + (592*e^2)/(3*(-1 + RATIO[x])^2) - 
    (464*e^2*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(320*e^2 + (592*e^2*RATIO[x^(-2)])/3 - 
    (3472*e^2*RATIO[x^(-1)])/3 + Nc^2*(160*e^2 - (320*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*(-32*e^2 + (352*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/
         3) + (32*e^2 + (32*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3)/
       Nc) + (1936*e^2*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 0, x]*(240*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (496*e^2*RATIO[x^(-2)])/3 - (2656*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (512*e^2*RATIO[x])/3 - 
    (32*e^2*RATIO[x^2])/3 + Nc^2*(120*e^2 - 80*e^2*RATIO[x^(-2)] - 
      40*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-24*e^2 + 88*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
        8*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (24*e^2 + 8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 1, x]*(-240*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*(-120*e^2 + 80*e^2*RATIO[x^(-2)] + 
      40*e^2*RATIO[x^(-1)] - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*(24*e^2 - 88*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (-24*e^2 - 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, 0, x]*(-240*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*(-120*e^2 + 80*e^2*RATIO[x^(-2)] + 
      40*e^2*RATIO[x^(-1)] - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*(24*e^2 - 88*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (-24*e^2 - 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, 1, x]*(-240*e^2 + (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*(-120*e^2 + 40*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*(24*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
        (88*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3) + (-24*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 0, x]*
   (-240*e^2 + (224*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) - 
    (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*(-120*e^2 + 40*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*(24*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
        (88*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3) + (-24*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   (400*e^2 - (2656*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
    (64*e^2*RATIO[x^(-1)])/3 + (496*e^2)/(3*(-1 + RATIO[x])^2) - 
    (448*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3 + 
    Nc^2*(120*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-24*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (24*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, 1, x]*(-400*e^2 - (464*e^2*RATIO[x^(-2)])/3 - 
    (256*e^2*RATIO[x^(-1)])/3 + 240*e^2*RATIO[x] + 400*e^2*RATIO[x^2] + 
    Nc^2*(120*e^2 - 80*e^2*RATIO[x^(-2)] - 40*e^2*RATIO[x^(-1)] + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
    Nf*((24*e^2 + 8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
        8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc + 
      Nc*(-24*e^2 + 88*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, 1, x]*(80*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
    (32*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*(40*e^2 - (80*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (56*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-8*e^2 + (88*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 1, 0, x]*(80*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
    (32*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*(40*e^2 - (80*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (56*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-8*e^2 + (88*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*(-160*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 + (256*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-80*e^2 + (160*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 - 
      16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e^2 - (176*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, 0, x]*(-160*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 + (256*e^2*RATIO[x^(-1)])/3 - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-80*e^2 + (160*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 - 
      16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e^2 - (176*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 0, 1, x]*(-160*e^2 + (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
    (224*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-80*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (176*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 1, 0, x]*
   (-160*e^2 + (256*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
    (16*e^2*RATIO[x^(-1)])/3 + (224*e^2)/(3*(-1 + RATIO[x])^2) - 
    32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-80*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (176*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 0, 0, 1, x]*
   (80*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
    16*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
    (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*(40*e^2 - (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) - (56*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (88*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 0, 1, 0, x]*
   (80*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
    16*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
    (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*(40*e^2 - (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) - (56*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (88*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 0, 0, x]*
   (240*e^2 - (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (464*e^2)/(3*(-1 + RATIO[x])^2) - 1040*e^2*RATIO[x] + 
    400*e^2*RATIO[x^2] + Nc^2*(120*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2 + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3) + 
    Nf*((24*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
        8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc + 
      Nc*(-24*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2 - 
        (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*(16*e^2*RATIO[(1 - x)^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 - (1984*e^2*RATIO[x])/3 + 
    (784*e^2*RATIO[x^2])/3 + Nc^2*((56*e^2*RATIO[x])/3 - 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, x]*(-400*e^2 - 16*e^2*RATIO[x^(-2)] + 
    16*e^2*RATIO[x^(-1)] + (416*e^2*RATIO[x])/3 + (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((56*e^2*RATIO[x])/3 - (56*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-8*e^2*RATIO[x] + 8*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*(240*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1328*e^2*RATIO[x^(-2)])/3 + (2048*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) - 432*e^2*RATIO[x] + 192*e^2*RATIO[x^2] + 
    Nc^2*(120*e^2 - 80*e^2*RATIO[x^(-2)] - 40*e^2*RATIO[x^(-1)] - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-24*e^2 + 88*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
        (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (24*e^2 + 8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 8*e^2*RATIO[x] + 
        8*e^2*RATIO[x^2])/Nc)) + G[0, 0, 0, 1, 1, x]*
   ((2048*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (1328*e^2)/(3*(-1 + RATIO[x])^2) + 
    48*e^2*RATIO[x] + 192*e^2*RATIO[x^2] + 
    Nc^2*(120*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-24*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 + (40*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (24*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 1, x]*(-400*e^2 + (496*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*(-200*e^2 + (400*e^2*RATIO[x^(-2)])/3 + (200*e^2*RATIO[x^(-1)])/3 + 
      24*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 - (40*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(40*e^2 - (440*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, 0, x]*(-400*e^2 + (496*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*(-200*e^2 + (400*e^2*RATIO[x^(-2)])/3 + (200*e^2*RATIO[x^(-1)])/3 + 
      24*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 - (40*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(40*e^2 - (440*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*(-400*e^2 + (704*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*(-200*e^2 + (200*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(40*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (440*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, 0, x]*
   (-400*e^2 + (704*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*(-200*e^2 + (200*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(40*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (440*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, 1, x]*
   (-400*e^2 + (80*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
    (688*e^2*RATIO[x])/3 + (272*e^2*RATIO[x^2])/3 + 
    Nc^2*(-40*e^2 + (80*e^2*RATIO[x^(-2)])/3 + (40*e^2*RATIO[x^(-1)])/3 + 
      (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
    Nf*((-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(8*e^2 - (88*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (56*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 0, x]*(-80*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (80*e^2)/(3*(-1 + RATIO[x])^2) - (1232*e^2*RATIO[x])/3 + 
    (272*e^2*RATIO[x^2])/3 + Nc^2*(-40*e^2 + (40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2)/(3*(-1 + RATIO[x])^2) + (88*e^2*RATIO[x])/3 - 
      (88*e^2*RATIO[x^2])/3) + 
    Nf*((-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/
         3 - (88*e^2)/(3*(-1 + RATIO[x])^2) - (56*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, 1, x]*
   (1120*e^2 - (1360*e^2*RATIO[x^(-2)])/3 - (320*e^2*RATIO[x^(-1)])/3 - 
    (320*e^2*RATIO[x])/3 - (1360*e^2*RATIO[x^2])/3 + 
    Nc^2*(280*e^2 - (560*e^2*RATIO[x^(-2)])/3 - (280*e^2*RATIO[x^(-1)])/3 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
    Nf*((56*e^2 + (56*e^2*RATIO[x^(-2)])/3 - (224*e^2*RATIO[x^(-1)])/3 - 
        (56*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-56*e^2 + (616*e^2*RATIO[x^(-2)])/3 - (448*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 0, x]*(560*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1360*e^2)/(3*(-1 + RATIO[x])^2) + (3040*e^2*RATIO[x])/3 - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*(280*e^2 - (280*e^2*RATIO[(1 - x)^(-1)])/
       3 - (560*e^2)/(3*(-1 + RATIO[x])^2) + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2]) + Nf*((56*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (56*e^2)/(3*(-1 + RATIO[x])^2) - (56*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-56*e^2 - (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (616*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[0, 1, 0, 1, x]*
   ((160*e^2*(8 + (3*I)*Pi))/3 - (8*(6*e + 379*e^2 + (924*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((-2*I)*e - (123*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*(6*e + e^2 + (384*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(4 + 7*e - (52*I)*e*Pi)*RATIO[x])/3 - 
    ((8*I)/3)*e*(-4*I - (27*I)*e + 8*e*Pi)*RATIO[x^2] + 
    Nc^2*(32*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 + 80*e^2*RATIO[x^(-1)] - 
      (16*e*(-3 + 17*e)*RATIO[x])/9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((220*e^2)/3 - (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*RATIO[x^(-1)] + (8*(-1 + e)*e*RATIO[x])/3 + 
        (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((100*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (8*e*(3 + 2*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 0, x]*((1280*e^2)/3 - (8*(6*e + 379*e^2 + (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((-2*I)*e - (123*I)*e^2 + 102*e^2*Pi)*
     RATIO[x^(-1)] + (8*(6*e + e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(4 + 7*e + (300*I)*e*Pi)*RATIO[x])/3 - 
    ((8*I)/3)*e*(-4*I - (27*I)*e + 120*e*Pi)*RATIO[x^2] + 
    Nc^2*(32*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 + 80*e^2*RATIO[x^(-1)] - 
      (16*e*(-3 + 17*e)*RATIO[x])/9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((220*e^2)/3 - (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*RATIO[x^(-1)] + (8*(-1 + e)*e*RATIO[x])/3 + 
        (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((100*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (8*e*(3 + 2*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*(((16*I)/3)*e*(30*I + (151*I)*e + 45*e*Pi) - 
    ((8*I)/9)*((324*I)*e + (1819*I)*e^2 + 558*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/9)*((3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(-54*e + 65*e^2 + (198*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    16*e*(3 + 24*e - (5*I)*e*Pi)*RATIO[x] + 
    (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-40*e*(3 + 19*e))/3 + (8*(15*e + 299*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) + (16*e*(3 + 7*e)*RATIO[x])/
       9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*e*(6 + 59*e))/3 - (8*(-8*e + 27*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) - (4*e*(2 + 9*e)*RATIO[x])/3 + 
        (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((-4*e*(6 + 29*e))/3 + (8*(12*e + 35*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-6*e + 17*e^2))/(9*(-1 + RATIO[x])^2) + (4*e*(6 + 13*e)*RATIO[x])/
         9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 0, x]*((1120*e^2)/3 + ((8*I)/3)*((-2*I)*e - (123*I)*e^2 + 
      2*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-6*I)*e - I*e^2 + 
      384*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/9)*((-6*I)*e - (379*I)*e^2 + 
      924*e^2*Pi)*RATIO[x^(-1)] - (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/
     (-1 + RATIO[x])^2 + (8*e*(4 + 47*e + (68*I)*e*Pi)*RATIO[x])/3 - 
    ((8*I)/3)*e*(-4*I - (27*I)*e + 8*e*Pi)*RATIO[x^2] + 
    Nc^2*((-64*e^2)/3 + 80*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 43*e)*RATIO[x])/9 - 
      (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*(96*e^2 - 88*e^2*RATIO[(1 - x)^(-1)] - (176*e^2*RATIO[x^(-1)])/3 - 
        (8*e*(1 + 16*e)*RATIO[x])/3 + (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((80*e^2)/3 - 8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*e*(3 + 17*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 1, x]*((160*e^2*(7 + (9*I)*Pi))/3 + 
    ((8*I)/3)*((-2*I)*e - (123*I)*e^2 + 102*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/9)*((-6*I)*e - (379*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*e*(4 + 47*e - (60*I)*e*Pi)*RATIO[x])/3 - 
    ((8*I)/3)*e*(-4*I - (27*I)*e + 120*e*Pi)*RATIO[x^2] + 
    Nc^2*((-64*e^2)/3 + 80*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 43*e)*RATIO[x])/9 - 
      (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*(96*e^2 - 88*e^2*RATIO[(1 - x)^(-1)] - (176*e^2*RATIO[x^(-1)])/3 - 
        (8*e*(1 + 16*e)*RATIO[x])/3 + (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((80*e^2)/3 - 8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*e*(3 + 17*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((-16*e*(15 + 104*e))/3 - 
    (16*(3*e - 19*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((54*I)*e - (65*I)*e^2 + 198*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/9)*((324*I)*e + (1819*I)*e^2 + 558*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    ((16*I)/3)*e*(21*I + (22*I)*e + 75*e*Pi)*RATIO[x] + 
    (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e*(5 + 33*e) - (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (8*(15*e + 299*e^2)*RATIO[x^(-1)])/9 + (16*e*(3 + 19*e)*RATIO[x])/9 - 
      (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*e*(6 + 65*e))/3 - (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 - 
        (8*(-8*e + 27*e^2)*RATIO[x^(-1)])/3 - (4*e*(2 + 21*e)*RATIO[x])/3 + 
        (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((-4*e*(6 + 31*e))/3 + (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 + 
        (8*(12*e + 35*e^2)*RATIO[x^(-1)])/9 + (4*e*(6 + 25*e)*RATIO[x])/9 - 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 0, 0, x]*(-16*e*(5 + 42*e) + ((16*I)/3)*((-I)*e - (104*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (16*(14*e + 25*e^2 - (18*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(29*I + (154*I)*e + 133*e*Pi)*
     RATIO[x] + (16*e*(14 + 25*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-40*e*(3 + 11*e))/3 + (8*(15*e + 179*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - (16*e*(1 + 36*e)*RATIO[x])/
       3 - (16*e*(-1 + 3*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(-6 + 29*e))/3 + (8*e*(8 + 17*e)*RATIO[(1 - x)^(-1)])/3 - 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) + (4*e*(18 + 181*e)*RATIO[x])/
         9 + (4*e*(-18 + 5*e)*RATIO[x^2])/9) + 
      ((-4*e*(6 + 37*e))/3 + (8*(12*e + 47*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-6*e + 17*e^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*(-6 + 47*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 1, x]*((80*I)*e*(2*I + (17*I)*e + 5*e*Pi) - 
    ((16*I)/3)*((14*I)*e + (25*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((-I)*e - (104*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(1 + 104*e - (17*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(14 + 25*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*e*(15 + 133*e))/3 - (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (8*(15*e + 179*e^2)*RATIO[x^(-1)])/9 + (16*e*(-1 + 42*e)*RATIO[x])/3 - 
      (16*e*(-1 + 3*e)*RATIO[x^2])/3) + 
    Nf*(Nc*(4*e*(2 + 11*e) - (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (8*(8*e + 17*e^2)*RATIO[x^(-1)])/3 - (4*e*(-18 + 191*e)*RATIO[x])/9 + 
        (4*e*(-18 + 5*e)*RATIO[x^2])/9) + 
      ((-4*e*(6 + 59*e))/3 + (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 + 
        (8*(12*e + 47*e^2)*RATIO[x^(-1)])/9 + (4*e*(6 + 85*e)*RATIO[x])/9 - 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-2384*e^2)/3 - ((32*I)/9)*((-3*I)*e - (82*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((-3*I)*e - (10*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(33 + 65*e - (60*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(-21 + 71*e + (30*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-32*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-1)])/3 + 
      (8*e*(-1 + 13*e)*RATIO[x])/3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-328*e^2)/3 + 88*e^2*RATIO[(1 - x)^(-1)] + 
        (352*e^2*RATIO[x^(-1)])/3 - (88*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + ((-136*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e*(3 + 2*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*((-2720*e^2)/3 - ((8*I)/9)*((89*I)*e^2 + 18*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (((8*I)/9)*((-37*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(39 + 170*e - (222*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-80*e^2 - 80*e^2*RATIO[x^(-1)] + (8*e*(-1 + 53*e)*RATIO[x])/3 + 
      (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*(-20*e^2 + 88*e^2*RATIO[x^(-1)] - (496*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + (-28*e^2 + 8*e^2*RATIO[x^(-1)] + 
        (8*e*(-3 + 13*e)*RATIO[x])/9 + (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 0, 1, x]*((16*e*(15 + 188*e - (45*I)*e*Pi))/3 - 
    (8*(18*e + 407*e^2 - (304*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*(-12*e + 37*e^2 - (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-6 + 313*e + (102*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(6 - 13*e + (168*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((8*e*(15 + 77*e))/3 - (8*(15*e + 239*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) + (8*e*(-1 + 37*e)*RATIO[x])/
       3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(6 + 19*e))/3 + (8*e*(-8 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) - (364*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + (4*e*(2 + 11*e) - 
        (8*(12*e + 41*e^2)*RATIO[(1 - x)^(-1)])/9 - (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-6 + 17*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*((16*e*(15 + 188*e))/3 - 
    (8*(18*e + 407*e^2 + (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (8*(-12*e + 37*e^2 + (2*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-6 + 313*e - (786*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(6 - 13*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((8*e*(15 + 77*e))/3 - (8*(15*e + 239*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) + (8*e*(-1 + 37*e)*RATIO[x])/
       3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(6 + 19*e))/3 + (8*e*(-8 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) - (364*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + (4*e*(2 + 11*e) - 
        (8*(12*e + 41*e^2)*RATIO[(1 - x)^(-1)])/9 - (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-6 + 17*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((16*e*(15 - 82*e - (30*I)*e*Pi))/3 + 
    ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/9)*((-3*I)*e - (10*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-3*I)*e - (82*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((64*I)/9)*e*
     (6*I + (68*I)*e + 15*e*Pi)*RATIO[x] + 
    (16*e*(-21 + 71*e + (30*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(24*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 - 80*e^2*RATIO[x^(-1)] - 
      (8*e*(1 + 29*e)*RATIO[x])/3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-404*e^2)/3 + (352*e^2*RATIO[(1 - x)^(-1)])/3 + 
        88*e^2*RATIO[x^(-1)] + (368*e^2*RATIO[x])/9 - (140*e^2*RATIO[x^2])/
         9) + ((-116*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        8*e^2*RATIO[x^(-1)] - (8*e*(3 + 17*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*((16*e*(15 - 49*e - (90*I)*e*Pi))/3 - 
    ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/9)*((-37*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/9)*((89*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (6*I + (193*I)*e + 48*e*Pi)*RATIO[x] + 
    (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((248*e^2)/3 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e*(1 + 69*e)*RATIO[x])/3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-272*e^2)/3 + 88*e^2*RATIO[(1 - x)^(-1)] + 
        (776*e^2*RATIO[x])/9 - (140*e^2*RATIO[x^2])/9) + 
      (-8*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*e*(3 + 32*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*((16*e*(15 + 238*e))/3 - 
    ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((18*I)*e + (407*I)*e^2 + 304*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*e*(-6*I - (287*I)*e + 438*e*Pi)*RATIO[x] + 
    (8*e*(6 - 13*e + (168*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((8*e*(15 + 122*e))/3 + (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 - 
      (8*(15*e + 239*e^2)*RATIO[x^(-1)])/9 - (8*e*(1 + 53*e)*RATIO[x])/3 + 
      (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(6 + 61*e))/3 + (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (8*(-8*e + 5*e^2)*RATIO[x^(-1)])/3 + (644*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + (4*e*(2 + 15*e) - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - 
        (8*(12*e + 41*e^2)*RATIO[x^(-1)])/9 - (4*e*(6 + 55*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*((16*e*(15 + 238*e - (75*I)*e*Pi))/3 + 
    ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((-18*I)*e - (407*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((8*I)/9)*e*(6*I + (287*I)*e + 114*e*Pi)*RATIO[x] + 
    (8*e*(6 - 13*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((8*e*(15 + 122*e))/3 + (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 - 
      (8*(15*e + 239*e^2)*RATIO[x^(-1)])/9 - (8*e*(1 + 53*e)*RATIO[x])/3 + 
      (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(6 + 61*e))/3 + (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (8*(-8*e + 5*e^2)*RATIO[x^(-1)])/3 + (644*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + (4*e*(2 + 15*e) - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - 
        (8*(12*e + 41*e^2)*RATIO[x^(-1)])/9 - (4*e*(6 + 55*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, x]*((16*e*(-66 - 950*e - (45*I)*Pi - (24*I)*e*Pi + 105*e*Pi^2))/
     9 - (4*(-786*e - 8794*e^2 - (1656*I)*e*Pi - (5220*I)*e^2*Pi + 
       2385*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-6*e - 55*e^2 + (6*I)*e*Pi - (32*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*(-66*e - 241*e^2 - (576*I)*e*Pi + 
       (900*I)*e^2*Pi + 315*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (4*e*(264 + 2270*e - (84*I)*Pi - (942*I)*e*Pi + 59*e*Pi^2)*RATIO[x])/9 - 
    (4*e*(-36 - 267*e - (96*I)*Pi + (246*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(54 + 268*e + 135*e*Pi^2))/9 - 
      (4*(60*e + 218*e^2 + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (40*e^2*Pi^2)/(-1 + RATIO[x])^2 + (2*e*(-240 - 2060*e + 13*e*Pi^2)*
        RATIO[x])/9 - (2*e^2*(90 + 13*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-4*e*(60 + 335*e + 27*e*Pi^2))/9 - 
        (4*(-22*e - 95*e^2 + 24*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (44*e^2*Pi^2)/(-1 + RATIO[x])^2 - (2*e*(-102 - 762*e + 11*e*Pi^2)*
          RATIO[x])/9 + (22*e^2*(9 + Pi^2)*RATIO[x^2])/9) + 
      ((4*e*(-6 - 13*e + 27*e*Pi^2))/9 - (4*(-6*e - 7*e^2 + 36*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
        (4*e*(-15 - 157*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-9 + 2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, x]*((4*e*(-492 - 5803*e + (600*I)*e*Pi + 270*e*Pi^2))/9 - 
    (8*(-6*e - 55*e^2 + (6*I)*e*Pi - (32*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (4*(-66*e - 241*e^2 - (576*I)*e*Pi + 
       (900*I)*e^2*Pi + 315*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-786*e - 8794*e^2 - (1656*I)*e*Pi - (5220*I)*e^2*Pi + 2385*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(192 + 1736*e - (276*I)*Pi - (450*I)*e*Pi + 
       241*e*Pi^2)*RATIO[x])/9 - 
    (4*e*(-36 - 267*e - (96*I)*Pi + (246*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(-22 - 269*e + 45*e*Pi^2))/3 - 40*e^2*Pi^2*RATIO[x^(-2)] - 
      (4*(60*e + 218*e^2 + 45*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*e*(240 + 2240*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (2*e^2*(90 + 13*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(18 - 191*e + 54*e*Pi^2))/9 + 44*e^2*Pi^2*RATIO[x^(-2)] - 
        (4*(-22*e - 95*e^2 + 24*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (2*e*(102 + 960*e + 11*e*Pi^2)*RATIO[x])/9 + 
        (22*e^2*(9 + Pi^2)*RATIO[x^2])/9) + 
      ((2*e*(-42 - 331*e + 54*e*Pi^2))/9 + 4*e^2*Pi^2*RATIO[x^(-2)] - 
        (4*(-6*e - 7*e^2 + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e*(15 + 148*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-9 + 2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 0, x]*((4*e*(48 + 2875*e + (804*I)*e*Pi + 300*e*Pi^2))/9 - 
    (4*(12*e + 7630*e^2 + (180*I)*e*Pi + (3426*I)*e^2*Pi + 459*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
    (4*(240*e + 491*e^2 - (180*I)*e*Pi - (1014*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(492 + 5372*e - (972*I)*Pi - 
       (2718*I)*e*Pi + 171*e*Pi^2)*RATIO[x])/27 - 
    (4*e*(240 + 1679*e - (432*I)*Pi - (270*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((8*e*(-11 - 58*e + 25*e*Pi^2))/3 - 
      (8*(-30*e - 109*e^2 + 25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (400*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(-216 - 1900*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (2*e^2*(210 + 13*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-4*e*(-72 - 433*e + 30*e*Pi^2))/9 - 
        (4*(66*e + 285*e^2 + 80*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (440*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-78 - 566*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(231 + Pi^2)*RATIO[x^2])/9) + 
      ((4*e*(6 + 19*e + 30*e*Pi^2))/9 - (4*(6*e + 7*e^2 + 40*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*(-15 - 163*e + 6*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(-7 + 4*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, x]*((8*e*(66 + 2053*e - (90*I)*Pi - (6*I)*e*Pi + 165*e*Pi^2))/
     9 - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (4*(240*e + 491*e^2 - (180*I)*e*Pi - (1014*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(12*e + 7630*e^2 + (180*I)*e*Pi + 
       (3426*I)*e^2*Pi + 459*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(12 + 2014*e - (108*I)*Pi - (2178*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
    (4*e*(240 + 1679*e - (432*I)*Pi - (270*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(42 + 707*e + 150*e*Pi^2))/9 - 
      (400*e^2*Pi^2*RATIO[x^(-2)])/9 - (8*(-30*e - 109*e^2 + 25*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (2*e*(216 + 2320*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (2*e^2*(210 + 13*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(-22 - 23*e + 20*e*Pi^2))/3 + (440*e^2*Pi^2*RATIO[x^(-2)])/
         9 - (4*(66*e + 285*e^2 + 80*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(78 + 1028*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(231 + Pi^2)*RATIO[x^2])/9) + 
      ((2*e*(42 + 343*e + 60*e*Pi^2))/9 + (40*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (4*(6*e + 7*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e*(15 + 142*e + 6*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(-7 + 4*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, x]*((8*e*(-132 - 1900*e - (810*I)*e*Pi + 105*e*Pi^2))/9 - 
    (4*(-786*e - 8794*e^2 + (108*I)*e^2*Pi + 195*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 5*e^2*Pi^2)*
      RATIO[x^(-2)])/3 - (8*(-6*e - 55*e^2 - (6*I)*e*Pi - (567*I)*e^2*Pi + 
       30*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (4*(66*e + 241*e^2 - (72*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(264 + 2270*e - (324*I)*Pi - 
       (854*I)*e*Pi + 105*e*Pi^2)*RATIO[x])/9 + 
    (4*e*(36 + 267*e - (144*I)*Pi + (10*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(54 + 268*e + 105*e*Pi^2))/9 - 
      (8*(30*e + 109*e^2 + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (40*e^2*Pi^2*RATIO[x^(-2)])/9 + (20*e^2*Pi^2*RATIO[x^(-1)])/9 - 
      (320*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*e*(-240 - 2060*e + 17*e*Pi^2)*RATIO[x])/9 - 
      (2*e^2*(90 + 17*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*e*(-6 - 13*e + 21*e*Pi^2))/9 - (4*(-6*e - 7*e^2 + 32*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*e^2*Pi^2*RATIO[x^(-1)])/9 + (32*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-15 - 157*e + 2*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-9 + 4*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-4*e*(60 + 335*e + 21*e*Pi^2))/9 - 
        (4*(-66*e - 285*e^2 + 64*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (44*e^2*Pi^2*RATIO[x^(-2)])/9 + (32*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (352*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-102 - 762*e + 13*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(99 + 13*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(-492 - 5803*e + (180*I)*Pi - (756*I)*e*Pi + 
       150*e*Pi^2))/9 - (8*(-6*e - 55*e^2 - (6*I)*e*Pi - (567*I)*e^2*Pi + 
       30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(66*e + 241*e^2 - (72*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-786*e - 8794*e^2 + (108*I)*e^2*Pi + 195*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*e*(192 + 1736*e - (36*I)*Pi - (874*I)*e*Pi + 15*e*Pi^2)*RATIO[x])/9 + 
    (4*e*(36 + 267*e - (144*I)*Pi + (10*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(-22 - 269*e + 35*e*Pi^2))/3 + 
      (20*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - (320*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (8*(30*e + 109*e^2 + 20*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*e*(240 + 2240*e + 17*e*Pi^2)*RATIO[x])/9 - 
      (2*e^2*(90 + 17*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-42 - 331*e + 42*e*Pi^2))/9 + 
        (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (32*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (4*(-6*e - 7*e^2 + 32*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (4*e*(15 + 148*e + 2*e*Pi^2)*
          RATIO[x])/9 - (2*e^2*(-9 + 4*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(18 - 191*e + 42*e*Pi^2))/9 + 
        (32*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (352*e^2*Pi^2*RATIO[x^(-2)])/
         9 - (4*(-66*e - 285*e^2 + 64*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (2*e*(102 + 960*e + 13*e*Pi^2)*
          RATIO[x])/9 + (2*e^2*(99 + 13*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*((8*e*(288 + 3235*e + (96*I)*e*Pi + 15*e*Pi^2))/9 + 
    (4*(36*e + 488*e^2 + (174*I)*e^2*Pi + 65*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(-54*e - 217*e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 126*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (4*(36*e + 201*e^2 + (66*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(348 + 4454*e - (828*I)*Pi - 
       (1650*I)*e*Pi + 453*e*Pi^2)*RATIO[x])/27 + 
    (4*e*(24 + 77*e - (288*I)*Pi + (438*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/27 + 
    Nc^2*((4*e*(60 + 857*e + 15*e*Pi^2))/9 + 
      (40*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - (40*e^2*Pi^2*RATIO[x^(-2)])/3 - 
      (4*(-60*e - 218*e^2 + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (10*e*(-48 - 424*e + 5*e*Pi^2)*RATIO[x])/9 - 
      (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(42 + 319*e + 6*e*Pi^2))/9 + (32*e^2*Pi^2*RATIO[(1 - x)^(-1)])/
         9 + (4*e^2*Pi^2*RATIO[x^(-2)])/3 - (4*(6*e + 7*e^2 + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-15 - 154*e + 3*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*e*(-10 + 97*e + 2*e*Pi^2))/3 + 
        (64*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (44*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (4*(22*e + 95*e^2 + 8*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (2*e*(-102 - 828*e + 19*e*Pi^2)*
          RATIO[x])/9 + (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*((-4*e*(-468 - 5011*e - (180*I)*Pi - (888*I)*e*Pi + 
       90*e*Pi^2))/9 + (8*(-54*e - 217*e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 
       126*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(36*e + 201*e^2 + (66*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*(36*e + 488*e^2 + (174*I)*e^2*Pi + 65*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e*(300 + 4300*e - (252*I)*Pi - (2526*I)*e*Pi + 267*e*Pi^2)*RATIO[x])/
     27 + (4*e*(24 + 77*e - (288*I)*Pi + (438*I)*e*Pi + 93*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((4*e*(-60 - 218*e + 15*e*Pi^2))/9 - 
      (4*(-60*e - 218*e^2 + 15*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (80*e^2*Pi^2*RATIO[x^(-2)])/9 + (40*e^2*Pi^2*RATIO[x^(-1)])/9 - 
      (40*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (10*e*(48 + 436*e + 5*e*Pi^2)*RATIO[x])/9 - 
      (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*e*(6 + 7*e + 3*e*Pi^2))/9 - (4*(6*e + 7*e^2 + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (32*e^2*Pi^2*RATIO[x^(-1)])/9 + (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(15 + 151*e + 3*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*e*(-22 - 95*e + e*Pi^2))/3 - (4*e*(22 + 95*e + 8*e*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (64*e^2*Pi^2*RATIO[x^(-1)])/9 + (44*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*(102 + 894*e + 19*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) - 
  (2*RATIO[x^(-1)]*((-30*I)*e*Pi - (85*I)*e^2*Pi - 450*e*Pi^2 - 
     4560*e^2*Pi^2 - (1380*I)*e*Pi^3 - (4070*I)*e^2*Pi^3 + 1632*e^2*Pi^4 + 
     8640*e*Zeta[3] + 5400*e^2*Zeta[3] + (6120*I)*e^2*Pi*Zeta[3]))/135 + 
  G[1, 0, x]*((-2*e*(-702 - 9427*e - (240*I)*Pi - (2858*I)*e*Pi + 60*Pi^2 + 
       1686*e*Pi^2))/9 + (4*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + 
       (482*I)*e*Pi + 48*Pi^2 + 74*e*Pi^2 - (66*I)*e*Pi^3 - 1188*e*Zeta[3]))/
     27 + (4*e*RATIO[x]*(198 + 1767*e + (228*I)*Pi + (1150*I)*e*Pi - 
       138*Pi^2 - 956*e*Pi^2 - (114*I)*e*Pi^3 + 3348*e*Zeta[3]))/27 + 
    (4*((-36*I)*e*Pi - (201*I)*e^2*Pi + 12*e*Pi^2 + 113*e^2*Pi^2 + 
       (31*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    ((4*I)/27)*RATIO[x^(-2)]*(66*e*Pi + 241*e^2*Pi + (144*I)*e*Pi^2 - 
      (102*I)*e^2*Pi^2 + 141*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((138*I)*e + (1021*I)*e^2 + 426*e*Pi + 
      7156*e^2*Pi + (234*I)*e*Pi^2 - (489*I)*e^2*Pi^2 + 321*e^2*Pi^3 + 
      (1188*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
      (138*e + 1021*e^2 - (108*I)*e*Pi - (1458*I)*e^2*Pi + 36*e*Pi^2 + 
       1392*e^2*Pi^2 + (93*I)*e^2*Pi^3 + 396*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*e*(60 + 308*e + 30*Pi^2 + 171*e*Pi^2))/9 - 
      (80*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
      (4*e*RATIO[x^2]*(90 + 507*e + 9*Pi^2 + 28*e*Pi^2 + 66*e*Zeta[3]))/27 - 
      (4*e*RATIO[x]*(90 + 507*e + 9*Pi^2 + 136*e*Pi^2 + 66*e*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 180*e^2*Zeta[3]))/27 - 
      (40*RATIO[(1 - x)^(-1)]*(8*e^2*Pi^2 + 3*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^(-1)]*(15*e*Pi^2 + 119*e^2*Pi^2 + 90*e^2*Zeta[3]))/27) + 
    Nf*(((-2*e*(-6 - 16*e + 6*Pi^2 + 89*e*Pi^2))/9 + (8*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (2*e*RATIO[x^2]*(-18 - 57*e + 6*Pi^2 + 
           19*e*Pi^2 - 144*e*Zeta[3]))/27 - 
        (2*e*RATIO[x]*(-18 - 57*e + 6*Pi^2 + 43*e*Pi^2 - 144*e*Zeta[3]))/27 + 
        (2*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 36*e^2*Zeta[3]))/27 + 
        (32*RATIO[(1 - x)^(-1)]*(e^2*Pi^2 - 3*e^2*Zeta[3]))/9 + 
        (4*RATIO[x^(-1)]*(12*e*Pi^2 + 53*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-4*e*(-33 - 192*e - 3*Pi^2 + 64*e*Pi^2))/9 + 
        (88*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - 
        (2*e*RATIO[x^2]*(198 + 1251*e + 12*Pi^2 + 55*e*Pi^2 + 276*e*Zeta[3]))/
         27 + (2*e*RATIO[x]*(198 + 1251*e + 12*Pi^2 + 139*e*Pi^2 + 
           276*e*Zeta[3]))/27 + (32*RATIO[(1 - x)^(-1)]*(11*e^2*Pi^2 - 
           6*e^2*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(8*e*Pi^2 + 39*e^2*Pi^2 + 
           48*e^2*Zeta[3]))/9 - (2*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 
           132*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*((4*e*RATIO[x^2]*(-198 - 1767*e + (132*I)*Pi + (482*I)*e*Pi + 
       48*Pi^2 + 74*e*Pi^2 + (270*I)*e*Pi^3 - 3204*e*Zeta[3]))/27 - 
    (2*e*(-702 - 9427*e - (480*I)*Pi - (3946*I)*e*Pi + 120*Pi^2 + 
       2274*e*Pi^2 - 720*e*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(198 + 1767*e - (492*I)*Pi - (2114*I)*e*Pi + 42*Pi^2 + 
       808*e*Pi^2 - (810*I)*e*Pi^3 + 5364*e*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(138*e + 1021*e^2 - (426*I)*e*Pi - 
       (7156*I)*e^2*Pi + 234*e*Pi^2 - 489*e^2*Pi^2 + (591*I)*e^2*Pi^3 - 
       4284*e^2*Zeta[3]))/27 + (4*((-66*I)*e*Pi - (241*I)*e^2*Pi + 
       144*e*Pi^2 - 102*e^2*Pi^2 + (231*I)*e^2*Pi^3 - 1584*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + ((4*I)/9)*RATIO[x^(-2)]*
     (-36*e*Pi - 201*e^2*Pi - (12*I)*e*Pi^2 - (113*I)*e^2*Pi^2 + 
      71*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((-138*I)*e - (1021*I)*e^2 - 108*e*Pi - 1458*e^2*Pi - (36*I)*e*Pi^2 - 
      (1392*I)*e^2*Pi^2 + 393*e^2*Pi^3 + (1404*I)*e^2*Zeta[3]) + 
    Nc^2*((-2*e*(60 + 308*e + 30*Pi^2 + 243*e*Pi^2))/9 - 
      (80*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (4*e*RATIO[x]*(-90 - 507*e - 9*Pi^2 + 80*e*Pi^2 - 66*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(90 + 507*e + 9*Pi^2 + 28*e*Pi^2 + 66*e*Zeta[3]))/27 - 
      (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (40*RATIO[x^(-1)]*(8*e^2*Pi^2 + 
         3*e^2*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*
        (15*e*Pi^2 + 119*e^2*Pi^2 + 90*e^2*Zeta[3]))/27) + 
    Nf*(((-2*e*(-6 - 16*e + 6*Pi^2 + 97*e*Pi^2))/9 + 
        (8*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
        (2*e*RATIO[x^2]*(-18 - 57*e + 6*Pi^2 + 19*e*Pi^2 - 144*e*Zeta[3]))/
         27 + (2*e*RATIO[x]*(18 + 57*e - 6*Pi^2 + 5*e*Pi^2 + 144*e*Zeta[3]))/
         27 + (2*(-6*e*Pi^2 + 17*e^2*Pi^2 - 36*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) + (32*RATIO[x^(-1)]*(e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 
           53*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-4*e*(-33 - 192*e - 3*Pi^2 + 50*e*Pi^2))/9 + 
        (88*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (2*e*RATIO[x]*(-198 - 1251*e - 12*Pi^2 + 29*e*Pi^2 - 276*e*Zeta[3]))/
         27 - (2*e*RATIO[x^2]*(198 + 1251*e + 12*Pi^2 + 55*e*Pi^2 + 
           276*e*Zeta[3]))/27 + (32*RATIO[x^(-1)]*(11*e^2*Pi^2 - 
           6*e^2*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*(8*e*Pi^2 + 
           39*e^2*Pi^2 + 48*e^2*Zeta[3]))/9 - 
        (2*(22*e*Pi^2 + 7*e^2*Pi^2 + 132*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)))) + 
  G[0, x]*(Nf^2*((-4*e*(3 + 22*e))/27 + (8*(3*e + 22*e^2)*RATIO[x^(-1)])/
       27) + (4*e*(108 + 432*e + (42*I)*Pi + (140*I)*e*Pi + 369*Pi^2 + 
       5597*e*Pi^2 + (1140*I)*e*Pi^3 + 60*e*Pi^4 + 540*Zeta[3] + 
       3312*e*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
     (138*e*Pi + 1021*e^2*Pi + (144*I)*e*Pi^2 + (474*I)*e^2*Pi^2 + 
      141*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    (2*e*RATIO[x^2]*(-540*Pi^2 - 4005*e*Pi^2 + (960*I)*Pi^3 + 
       (1130*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 4140*e*Zeta[3] + 
       (29520*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-60 - 170*e - (2760*I)*Pi - (20420*I)*e*Pi - 1980*Pi^2 - 
       12590*e*Pi^2 + (1860*I)*Pi^3 + (5750*I)*e*Pi^3 + 889*e*Pi^4 - 
       8280*Zeta[3] - 22140*e*Zeta[3] + (56520*I)*e*Pi*Zeta[3]))/135 - 
    (2*((990*I)*e*Pi + (8835*I)*e^2*Pi - 1530*e*Pi^2 - 6630*e^2*Pi^2 - 
       (420*I)*e*Pi^3 - (1910*I)*e^2*Pi^3 + 596*e^2*Pi^4 + 2880*e*Zeta[3] - 
       1440*e^2*Zeta[3] - (5400*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-30*e - 85*e^2 - (7920*I)*e*Pi - 
       (127020*I)*e^2*Pi + 6390*e*Pi^2 + 67040*e^2*Pi^2 + (420*I)*e*Pi^3 + 
       (10580*I)*e^2*Pi^3 + 4*e^2*Pi^4 + 2520*e*Zeta[3] + 34200*e^2*Zeta[3] + 
       (5400*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((2*e^2*Pi^2*(675 + 31*Pi^2)*RATIO[x^2])/135 - 
      (2*e*RATIO[x]*(-900 - 5970*e - 600*Pi^2 - 4700*e*Pi^2 + 31*e*Pi^4 - 
         10560*e*Zeta[3]))/135 + (2*e*(-42 - 413*e - 45*Pi^2 + 146*e*Pi^2 + 
         60*e*Pi^4 + 540*Zeta[3] + 2676*e*Zeta[3]))/27 - 
      (8*(10*e^2*Pi^4 + 90*e*Zeta[3] - 33*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*(6*e + 32*e^2 + 30*e*Pi^2 + 
         109*e^2*Pi^2 + 180*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-30*e*Pi^2 - 139*e^2*Pi^2 + 5*e^2*Pi^4 + 
         45*e*Zeta[3] + 537*e^2*Zeta[3]))/27) + 
    Nf*(((e^2*Pi^2*(-135 + 31*Pi^2)*RATIO[x^2])/135 - 
        (e*RATIO[x]*(180 + 750*e - 150*Pi^2 - 1660*e*Pi^2 + 31*e*Pi^4 - 
           900*e*Zeta[3]))/135 + (e*(-90 - 465*e + 66*Pi^2 + 407*e*Pi^2 + 
           24*e*Pi^4 + 216*Zeta[3] + 1584*e*Zeta[3]))/27 + 
        (4*(2*e^2*Pi^4 + 18*e*Zeta[3] - 51*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*(6*e*Pi^2 + 7*e^2*Pi^2 + 
           36*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
          (6*e*Pi^2 + 13*e^2*Pi^2 + 8*e^2*Pi^4 + 72*e*Zeta[3] + 
           282*e^2*Zeta[3]))/27)/Nc + 
      Nc*(-(e^2*Pi^2*(1485 + 31*Pi^2)*RATIO[x^2])/135 + 
        (e*RATIO[x]*(-1980 - 14490*e - 510*Pi^2 - 2820*e*Pi^2 + 31*e*Pi^4 - 
           10500*e*Zeta[3]))/135 - (e*(-6 - 521*e - 264*Pi^2 - 1429*e*Pi^2 + 
           24*e*Pi^4 + 216*Zeta[3] - 552*e*Zeta[3]))/27 + 
        (4*(22*e^2*Pi^4 + 198*e*Zeta[3] + 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (66*e*Pi^2 + 351*e^2*Pi^2 + 16*e^2*Pi^4 + 144*e*Zeta[3] + 
           306*e^2*Zeta[3]))/27 - (2*RATIO[x^(-1)]*(24*e + 152*e^2 + 
           66*e*Pi^2 + 285*e^2*Pi^2 + 396*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*(Nf^2*((8*e^2)/9 - (16*e^2*RATIO[(1 - x)^(-1)])/9) + 
    ((4*I)/27)*e*RATIO[x]*(474*I + (3797*I)*e + 492*Pi + 2126*e*Pi + 
      (60*I)*Pi^2 + (658*I)*e*Pi^2 + 468*e*Pi^3 + (1908*I)*e*Zeta[3]) + 
    (4*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - (482*I)*e*Pi - 30*Pi^2 + 
       208*e*Pi^2 - (198*I)*e*Pi^3 + 1368*e*Zeta[3]))/27 - 
    (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((2*I)/27)*RATIO[x^(-2)]*((198*I)*e + (1767*I)*e^2 - 612*e*Pi - 
      1860*e^2*Pi - (156*I)*e*Pi^2 + (466*I)*e^2*Pi^2 + 660*e^2*Pi^3 - 
      (216*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((930*I)*e + (13717*I)*e^2 - 702*e*Pi - 2904*e^2*Pi + (102*I)*e*Pi^2 + 
      (3023*I)*e^2*Pi^2 + 870*e^2*Pi^3 + (6912*I)*e^2*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (55*I)*e^2*Pi + 81*e^2*Pi^2 - 
       (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 - 
    (2*(-216 + 1110*e + 23701*e^2 + (1440*I)*e*Pi + (11922*I)*e^2*Pi + 
       180*e*Pi^2 + 3816*e^2*Pi^2 + 9720*e^2*Zeta[3]))/27 + 
    Nc^2*((-8*(2*e^2 + 15*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*e*RATIO[x^2]*(90 + 507*e + 22*e*Pi^2 + 48*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*(90 + 687*e + 106*e*Pi^2 + 48*e*Zeta[3]))/27 - 
      (8*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/27 + 
      (8*RATIO[x^(-1)]*(15*e*Pi^2 + 239*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 - 
      (4*(-18 - 120*e - 380*e^2 + 90*e*Pi^2 + 639*e^2*Pi^2 + 
         1890*e^2*Zeta[3]))/27) + 
    Nf*(((4*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (2*e*RATIO[x^2]*(-18 - 57*e + 6*Pi^2 + 19*e*Pi^2 - 144*e*Zeta[3]))/
         27 + (2*e*RATIO[x]*(-18 - 93*e + 6*Pi^2 + 46*e*Pi^2 - 
           144*e*Zeta[3]))/27 - (4*e*(3 - 13*e + 6*Pi^2 + 48*e*Pi^2 + 
           126*e*Zeta[3]))/9 + (4*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 
           126*e^2*Zeta[3]))/27 + (8*RATIO[x^(-1)]*(12*e*Pi^2 + 41*e^2*Pi^2 + 
           252*e^2*Zeta[3]))/27)/Nc + 
      Nc*((4*(8*e^2 + 33*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*e*RATIO[x^2]*(198 + 1251*e - 6*Pi^2 + 25*e*Pi^2 + 240*e*Zeta[3]))/
         27 - (2*e*RATIO[x]*(198 + 1647*e - 6*Pi^2 + 112*e*Pi^2 + 
           240*e*Zeta[3]))/27 - (8*RATIO[x^(-1)]*(-8*e*Pi^2 + 5*e^2*Pi^2 - 
           168*e^2*Zeta[3]))/9 + (4*(-18 - 147*e - 485*e^2 + 18*e*Pi^2 + 
           81*e^2*Pi^2 + 378*e^2*Zeta[3]))/27 - 
        (4*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 462*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*((-8*((-6*I)*e*Pi - (55*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*((8*e^2)/9 - (16*e^2*RATIO[x^(-1)])/9) + 
    (4*e*RATIO[x]*(78 + 263*e - (228*I)*Pi - (1162*I)*e*Pi + 120*Pi^2 + 
       242*e*Pi^2 + (816*I)*e*Pi^3 - 6156*e*Zeta[3]))/27 + 
    (4*e*RATIO[x^2]*(198 + 1767*e - (132*I)*Pi - (482*I)*e*Pi - 30*Pi^2 + 
       208*e*Pi^2 - (366*I)*e*Pi^3 + 2376*e*Zeta[3]))/27 + 
    ((4*I)/27)*RATIO[(1 - x)^(-1)]*((-930*I)*e - (13717*I)*e^2 + 702*e*Pi + 
      2904*e^2*Pi - (102*I)*e*Pi^2 - (3023*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
      (1404*I)*e^2*Zeta[3]) + (2*(-198*e - 1767*e^2 - (612*I)*e*Pi - 
       (1860*I)*e^2*Pi + 156*e*Pi^2 - 466*e^2*Pi^2 - (96*I)*e^2*Pi^3 + 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (2*(-216 + 1662*e + 27761*e^2 + (720*I)*e*Pi + (8634*I)*e^2*Pi + 
       360*e*Pi^2 + 4716*e^2*Pi^2 + 7560*e^2*Zeta[3]))/27 + 
    Nc^2*((-8*(2*e^2 + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*e*RATIO[x]*(-90 - 327*e + 62*e*Pi^2 - 48*e*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(90 + 507*e + 22*e*Pi^2 + 48*e*Zeta[3]))/27 - 
      (8*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
        (15*e*Pi^2 + 239*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 - 
      (4*(-18 - 120*e - 560*e^2 + 90*e*Pi^2 + 555*e^2*Pi^2 + 
         1890*e^2*Zeta[3]))/27) + 
    Nf*(((4*e^2*Pi^2*RATIO[x^(-1)])/3 - 
        (2*e*RATIO[x^2]*(-18 - 57*e + 6*Pi^2 + 19*e*Pi^2 - 144*e*Zeta[3]))/
         27 - (2*e*RATIO[x]*(18 + 21*e - 6*Pi^2 + 8*e*Pi^2 + 144*e*Zeta[3]))/
         27 - (2*e*(6 - 14*e + 12*Pi^2 + 87*e*Pi^2 + 252*e*Zeta[3]))/9 + 
        (4*(-6*e*Pi^2 + 17*e^2*Pi^2 - 126*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
          (12*e*Pi^2 + 41*e^2*Pi^2 + 252*e^2*Zeta[3]))/27)/Nc + 
      Nc*((4*(8*e^2 + 33*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x]*(-198 - 855*e + 6*Pi^2 + 62*e*Pi^2 - 240*e*Zeta[3]))/
         27 + (2*e*RATIO[x^2]*(198 + 1251*e - 6*Pi^2 + 25*e*Pi^2 + 
           240*e*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*(-8*e*Pi^2 + 
           5*e^2*Pi^2 - 168*e^2*Zeta[3]))/9 - 
        (4*(22*e*Pi^2 + 7*e^2*Pi^2 + 462*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (2*(-36 - 294*e - 1366*e^2 + 36*e*Pi^2 + 
           75*e^2*Pi^2 + 756*e^2*Zeta[3]))/27))) + 
  G[1, x]*(Nf^2*((-4*e*(3 + 22*e))/27 + 
      (8*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/27) - 
    (2*e*(-228 - 898*e - (636*I)*Pi - (4364*I)*e*Pi - 1026*Pi^2 - 
       12911*e*Pi^2 + 81*e*Pi^4 - 1080*Zeta[3] - 20016*e*Zeta[3] + 
       (3240*I)*e*Pi*Zeta[3]))/27 - 
    (4*e*RATIO[x]*(30 + 85*e + (1380*I)*Pi + (10210*I)*e*Pi + 450*Pi^2 + 
       2290*e*Pi^2 - (570*I)*Pi^3 - (685*I)*e*Pi^3 + 568*e*Pi^4 + 
       4860*Zeta[3] + 8850*e*Zeta[3] - (8820*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x^2]*(-540*Pi^2 - 4005*e*Pi^2 - (240*I)*Pi^3 + 
       (2410*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] - 3540*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (4*((-12*I)*e*Pi^3 - (19*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       114*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((276*I)*e*Pi + (2042*I)*e^2*Pi - 288*e*Pi^2 - 
       948*e^2*Pi^2 - (24*I)*e*Pi^3 - (788*I)*e^2*Pi^3 + 39*e^2*Pi^4 + 
       144*e*Zeta[3] + 5124*e^2*Zeta[3] - (4320*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-2)]*((990*I)*e*Pi + (8835*I)*e^2*Pi - 1530*e*Pi^2 - 
       6630*e^2*Pi^2 - (1380*I)*e*Pi^3 - (530*I)*e^2*Pi^3 + 1632*e^2*Pi^4 + 
       8640*e*Zeta[3] - 9720*e^2*Zeta[3] + (6120*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(30*e + 85*e^2 + (7920*I)*e*Pi + (127020*I)*e^2*Pi - 
       6390*e*Pi^2 - 67040*e^2*Pi^2 - (3180*I)*e*Pi^3 - (19460*I)*e^2*Pi^3 + 
       2877*e^2*Pi^4 + 14040*e*Zeta[3] + 19080*e^2*Zeta[3] + 
       (16920*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((34*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) + 
      (2*e^2*Pi^2*(675 + 14*Pi^2)*RATIO[x^2])/135 + 
      (2*e*(138 + 781*e + 75*Pi^2 + 1221*e*Pi^2 + 9*e*Pi^4 + 540*Zeta[3] + 
         4788*e*Zeta[3]))/27 - (4*e*RATIO[x]*(450 + 2985*e + 300*Pi^2 + 
         3025*e*Pi^2 + 7*e*Pi^4 + 5280*e*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(240*e*Pi^2 + 1112*e^2*Pi^2 - 23*e^2*Pi^4 - 
         360*e*Zeta[3] - 4296*e^2*Zeta[3]))/27 - 
      (RATIO[(1 - x)^(-1)]*(-24*e - 128*e^2 - 120*e*Pi^2 - 436*e^2*Pi^2 - 
         17*e^2*Pi^4 - 720*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 132*e^2*Zeta[3]))/27) + 
    Nf*(((-17*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (e^2*Pi^2*(-135 + 14*Pi^2)*RATIO[x^2])/135 - 
        (2*e*RATIO[x]*(-90 - 375*e + 75*Pi^2 + 695*e*Pi^2 + 7*e*Pi^4 + 
           450*e*Zeta[3]))/135 + (e*(-630 - 3075*e + 480*Pi^2 + 3560*e*Pi^2 + 
           18*e*Pi^4 + 1080*Zeta[3] + 8820*e*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 1020*e^2*Zeta[3]))/
         135 + (2*RATIO[(1 - x)^(-1)]*(-30*e*Pi^2 - 35*e^2*Pi^2 + 
           34*e^2*Pi^4 - 180*e^2*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(30*e*Pi^2 + 65*e^2*Pi^2 + 23*e^2*Pi^4 + 
           360*e*Zeta[3] + 1410*e^2*Zeta[3]))/135)/Nc + 
      Nc*((-187*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (e^2*Pi^2*(1485 + 14*Pi^2)*RATIO[x^2])/135 + 
        (2*e*RATIO[x]*(990 + 7245*e + 255*Pi^2 + 2895*e*Pi^2 + 7*e*Pi^4 + 
           5250*e*Zeta[3]))/135 - (e*(1950 + 11885*e - 810*Pi^2 - 
           2840*e*Pi^2 + 18*e*Pi^4 + 1080*Zeta[3] + 7740*e*Zeta[3]))/135 + 
        (2*RATIO[(1 - x)^(-1)]*(-120*e - 760*e^2 - 330*e*Pi^2 - 
           1425*e^2*Pi^2 + 68*e^2*Pi^4 - 1980*e^2*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 1260*e^2*Zeta[3]))/
         135 - (4*RATIO[x^(-1)]*(330*e*Pi^2 + 1755*e^2*Pi^2 + 46*e^2*Pi^4 + 
           720*e*Zeta[3] + 1530*e^2*Zeta[3]))/135))) + 
  (2*e*RATIO[x]*(-990*Pi^2 - 8835*e*Pi^2 + (60*I)*Pi^3 - (310*I)*e*Pi^3 + 
     651*Pi^4 + 2013*e*Pi^4 + (517*I)*e*Pi^5 + 2760*Zeta[3] + 
     9080*e*Zeta[3] + (8640*I)*Pi*Zeta[3] - (13680*I)*e*Pi*Zeta[3] - 
     2880*e*Pi^2*Zeta[3] - 58320*e*Zeta[5]))/135 + 
  (2*e*RATIO[x^2]*(990*Pi^2 + 8835*e*Pi^2 - (660*I)*Pi^3 - (2410*I)*e*Pi^3 - 
     396*Pi^4 + 174*e*Pi^4 - (712*I)*e*Pi^5 + 840*Zeta[3] + 7240*e*Zeta[3] - 
     (8640*I)*Pi*Zeta[3] + (3600*I)*e*Pi*Zeta[3] - 1620*e*Pi^2*Zeta[3] + 
     36720*e*Zeta[5]))/135 - 
  (RATIO[(1 - x)^(-1)]*((-180*I)*e*Pi - (510*I)*e^2*Pi - 2700*e*Pi^2 - 
     27360*e^2*Pi^2 - (11460*I)*e*Pi^3 - (81400*I)*e^2*Pi^3 + 1854*e*Pi^4 - 
     16401*e^2*Pi^4 - (4056*I)*e^2*Pi^5 + 70920*e*Zeta[3] + 
     374280*e^2*Zeta[3] - (108000*I)*e*Pi*Zeta[3] - 
     (812880*I)*e^2*Pi*Zeta[3] + 173880*e^2*Pi^2*Zeta[3] - 
     330480*e^2*Zeta[5]))/405 + ((4440*I)*e*Pi + (17620*I)*e^2*Pi + 
    2160*Pi^2 - 6450*e*Pi^2 - 138095*e^2*Pi^2 - (5880*I)*e*Pi^3 - 
    (78670*I)*e^2*Pi^3 - 180*e*Pi^4 - 5046*e^2*Pi^4 + (900*I)*e^2*Pi^5 + 
    2880*e*Zeta[3] - 124680*e^2*Zeta[3] + (10800*I)*e*Pi*Zeta[3] - 
    (165600*I)*e^2*Pi*Zeta[3] - 25200*e^2*Pi^2*Zeta[3] - 86400*e^2*Zeta[5])/
   135 + ((420*I)*e*Pi^3 + (3620*I)*e^2*Pi^3 + 1404*e*Pi^4 - 5025*e^2*Pi^4 - 
    (2616*I)*e^2*Pi^5 - 2520*e*Zeta[3] - 21720*e^2*Zeta[3] - 
    (43200*I)*e*Pi*Zeta[3] + (14400*I)*e^2*Pi*Zeta[3] + 
    119880*e^2*Pi^2*Zeta[3] - 6480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  Nc^2*((-2*RATIO[x^(-1)]*(6 + 32*e + 112*e^2 + 60*e*Pi^2 + 277*e^2*Pi^2 + 
       23*e^2*Pi^4 + 360*e*Zeta[3] + 588*e^2*Zeta[3]))/27 + 
    (2*e*RATIO[x]*(450*Pi^2 + 2535*e*Pi^2 + 15*Pi^4 + 371*e*Pi^4 + 
       900*e*Zeta[3] + 900*e*Pi^2*Zeta[3] - 1080*e*Zeta[5]))/135 - 
    (2*e*RATIO[x^2]*(90*Pi^2 + 507*e*Pi^2 + 3*Pi^4 + 13*e*Pi^4 + 
       180*e*Zeta[3] + 180*e*Pi^2*Zeta[3] - 216*e*Zeta[5]))/27 + 
    (-2880 - 11040*e - 32160*e^2 - 360*Pi^2 + 12000*e*Pi^2 + 59540*e^2*Pi^2 - 
      1530*e*Pi^4 - 11883*e^2*Pi^4 - 12240*e*Zeta[3] - 267720*e^2*Zeta[3] - 
      75600*e^2*Pi^2*Zeta[3] - 194400*e^2*Zeta[5])/810 - 
    (RATIO[(1 - x)^(-1)]*(180 + 960*e + 3360*e^2 + 1800*e*Pi^2 + 
       8310*e^2*Pi^2 - 255*e*Pi^4 - 5413*e^2*Pi^4 + 10800*e*Zeta[3] + 
       17640*e^2*Zeta[3] - 12600*e^2*Pi^2*Zeta[3] - 32400*e^2*Zeta[5]))/405 + 
    (510*e*Pi^4 - 187*e^2*Pi^4 + 25200*e^2*Pi^2*Zeta[3] + 64800*e^2*Zeta[5])/
     (405*(-1 + RATIO[x])^2)) + 
  Nf*(((RATIO[x^(-1)]*(60*e*Pi^2 + 130*e^2*Pi^2 + 23*e^2*Pi^4 + 
         360*e*Zeta[3] - 300*e^2*Zeta[3]))/135 + 
      (e*RATIO[x]*(-60*Pi^2 - 190*e*Pi^2 + 10*Pi^4 + 77*e*Pi^4 - 
         120*e*Zeta[3] - 240*e*Pi^2*Zeta[3] - 240*e*Zeta[5]))/90 - 
      (e*RATIO[x^2]*(-36*Pi^2 - 114*e*Pi^2 + 6*Pi^4 + 19*e*Pi^4 - 
         72*e*Zeta[3] - 144*e*Pi^2*Zeta[3] - 144*e*Zeta[5]))/54 + 
      (-102*e*Pi^4 + 289*e^2*Pi^4 - 5040*e^2*Pi^2*Zeta[3] - 
        12960*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) + 
      (540 + 2700*e + 9180*e^2 - 210*e*Pi^2 - 575*e^2*Pi^2 - 51*e*Pi^4 - 
        298*e^2*Pi^4 - 540*e*Zeta[3] - 4410*e^2*Zeta[3] - 
        2520*e^2*Pi^2*Zeta[3] - 6480*e^2*Zeta[5])/135 + 
      (2*RATIO[(1 - x)^(-1)]*(90*e*Pi^2 + 195*e^2*Pi^2 + 102*e*Pi^4 + 
         281*e^2*Pi^4 + 540*e*Zeta[3] - 450*e^2*Zeta[3] + 
         5040*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5]))/405)/Nc + 
    Nc*((RATIO[x^(-1)]*(120 + 760*e + 3000*e^2 + 660*e*Pi^2 + 3490*e^2*Pi^2 + 
         253*e^2*Pi^4 + 3960*e*Zeta[3] + 9180*e^2*Zeta[3]))/135 - 
      (e*RATIO[x]*(1980*Pi^2 + 12510*e*Pi^2 + 30*Pi^4 + 701*e*Pi^4 + 
         3960*e*Zeta[3] + 4320*e*Pi^2*Zeta[3] - 3600*e*Zeta[5]))/270 + 
      (e*RATIO[x^2]*(132*Pi^2 + 834*e*Pi^2 + 2*Pi^4 + 15*e*Pi^4 + 
         264*e*Zeta[3] + 288*e*Pi^2*Zeta[3] - 240*e*Zeta[5]))/18 + 
      (-374*e*Pi^4 - 119*e^2*Pi^4 - 18480*e^2*Pi^2*Zeta[3] - 
        47520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-60 - 380*e - 1500*e^2 - 330*e*Pi^2 - 
         1745*e^2*Pi^2 - 68*e*Pi^4 + 290*e^2*Pi^4 - 1980*e*Zeta[3] - 
         4590*e^2*Zeta[3] - 3360*e^2*Pi^2*Zeta[3] - 8640*e^2*Zeta[5]))/135 + 
      (5760 + 27840*e + 92160*e^2 + 360*Pi^2 - 12900*e*Pi^2 - 
        74570*e^2*Pi^2 + 306*e*Pi^4 + 3651*e^2*Pi^4 - 10440*e*Zeta[3] + 
        33180*e^2*Zeta[3] + 15120*e^2*Pi^2*Zeta[3] + 38880*e^2*Zeta[5])/
       810)), G[1, 0, 1, 1, 1, x]*
   (Nf*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-80*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 1, 0, 1, x]*(Nc*((304*e^2*RATIO[x^(-2)])/3 - 
      (304*e^2*RATIO[x^(-1)])/3) + Nf*(-48*e^2*RATIO[x^(-2)] + 
      48*e^2*RATIO[x^(-1)])) + G[1, 1, 1, 1, 0, x]*
   (Nc*((304*e^2*RATIO[x^(-2)])/3 - (304*e^2*RATIO[x^(-1)])/3) + 
    Nf*(-48*e^2*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 0, 0, 0, x]*(Nc*((80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2)/(3*(-1 + RATIO[x])^2)) + Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 1, x]*
   (Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 0, 1, x]*
   (Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(48*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*((-304*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (304*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nf*(48*e^2*RATIO[(1 - x)^(-1)] - (48*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-304*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (304*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 
    64*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, x]*
   (-64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[0, 1, 0, 1, 1, x]*
   (Nf*((-784*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (496*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((3616*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (1456*e^2)/(3*(-1 + RATIO[x])^2) + 
      (224*e^2*RATIO[x])/3 - (224*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (496*e^2*RATIO[x^(-2)])/3 - (784*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1456*e^2*RATIO[x^(-2)])/3 + (3616*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (224*e^2*RATIO[x])/3 - 
      (224*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3) + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2])) + G[1, 1, 0, 0, 0, x]*
   (Nf*((592*e^2*RATIO[x^(-2)])/3 - (976*e^2*RATIO[x^(-1)])/3) + 
    Nc*(-624*e^2*RATIO[x^(-2)] + 1584*e^2*RATIO[x^(-1)] + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((-976*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (592*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(1584*e^2*RATIO[(1 - x)^(-1)] - (624*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((-16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (256*e^2*RATIO[x^(-2)])/3 + (352*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e^2*RATIO[(1 - x)^(-1)] + 192*e^2*RATIO[x^(-2)] - 
      432*e^2*RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((352*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (256*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-432*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] + (192*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      144*e^2*RATIO[x^(-2)] + 240*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1328*e^2*RATIO[x^(-2)])/3 - (3488*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*(16*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-16*e^2*RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + (16*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(16*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
      (16*e^2)/(-1 + RATIO[x])^2) + Nc*(-16*e^2*RATIO[(1 - x)^(-1)] - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 1, x]*
   (Nf*(240*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 - (144*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-3488*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (1328*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*(Nf*(64*e^2 - (16*(3*e + 38*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-3*I)*e - (28*I)*e^2 + 57*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/9 - 
      (16*e^2*RATIO[x^2])/9) + Nc*((-1088*e^2)/3 + 
      ((8*I)/9)*((-6*I)*e - (499*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 62*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-2*I)*e - (63*I)*e^2 + 152*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (712*e^2*RATIO[x])/9 + (232*e^2*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*
   (Nf*((224*e^2)/3 + ((16*I)/9)*((-3*I)*e - (28*I)*e^2 + 57*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - 
      (16*(3*e + 38*e^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 78*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/9 - (16*e^2*RATIO[x^2])/9) + 
    Nc*(-416*e^2 - (8*(2*e + 63*e^2 + (152*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-6*I)*e - (499*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(2 + 11*e + (62*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (248*e^2*RATIO[x])/9 + (232*e^2*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(-48*e^2*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)]) + 
    Nc*((112*e^2*RATIO[x^(-2)])/3 - (112*e^2*RATIO[x^(-1)])/3 - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(48*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*((-112*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (112*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nf*((280*e^2)/3 - ((16*I)/9)*((45*I)*e + (77*I)*e^2 + 81*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((3*I)*e - (10*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (8*(-54*e + 23*e^2 + (90*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/9 + 
      (32*e^2*RATIO[x^2])/9) + Nc*((-1184*e^2)/3 - 
      (8*(444*e + 1595*e^2 - (858*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(174*e - 109*e^2 - (318*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-6 + 7*e)*RATIO[x])/9 + (32*e*(3 + 19*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(72*e^2 - (16*(3*e - 10*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((54*I)*e - (23*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((45*I)*e + (77*I)*e^2 + 81*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (160*e^2*RATIO[x])/9 + (32*e^2*RATIO[x^2])/9) + 
    Nc*((-944*e^2)/3 - (16*(-3*e + 19*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((174*I)*e - (109*I)*e^2 + 
        318*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/9)*((444*I)*e + (1595*I)*e^2 + 
        858*e^2*Pi)*RATIO[x^(-1)] + (16*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (16*e*(6 + 83*e)*RATIO[x])/9 + 
      (32*e*(3 + 19*e)*RATIO[x^2])/9)) + G[1, 1, 1, 0, x]*
   (Nf*((368*e^2)/3 - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (25*I)*e^2 + 90*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (41*I)*e^2 + 72*e^2*Pi)*
       RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (112*e^2*RATIO[x])/9 + (16*e^2*RATIO[x^2])/9) + 
    Nc*((-1856*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((24*I)*e + (89*I)*e^2 + 552*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((24*I)*e + (743*I)*e^2 + 1362*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*e^2*(-31*I + 12*Pi)*RATIO[x] + 
      (8*e^2*(61 + (12*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*
   (Nf*(112*e^2 + ((32*I)/9)*((3*I)*e + (41*I)*e^2 + 72*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((6*I)*e + (25*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (80*e^2*RATIO[x])/9 + (16*e^2*RATIO[x^2])/9) + 
    Nc*(-592*e^2 - ((8*I)/9)*((24*I)*e + (743*I)*e^2 + 1362*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((24*I)*e + (89*I)*e^2 + 552*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*e^2*(-91*I + 12*Pi)*RATIO[x] + 
      (8*e^2*(61 + (12*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*(Nf*((368*e^2)/3 + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-6*I)*e - (25*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (82*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (112*e^2*RATIO[x])/9 + (16*e^2*RATIO[x^2])/9) + 
    Nc*((-1856*e^2)/3 - ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-24*I)*e - (743*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((8*I)/9)*e^2*(31*I + 36*Pi)*
       RATIO[x] + (8*e^2*(61 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nf*(112*e^2 - (16*(6*e + 82*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (16*(6*e + 25*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/9 + (16*e^2*RATIO[x^2])/9) + 
    Nc*(-592*e^2 + ((8*I)/9)*((-24*I)*e - (743*I)*e^2 + 18*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/9)*e^2*(91*I + 36*Pi)*RATIO[x] + 
      (8*e^2*(61 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nf*((224*e^2)/3 + ((16*I)/9)*((-3*I)*e - (28*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 204*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-3*I)*e - (38*I)*e^2 + 156*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/9 - (16*e^2*RATIO[x^2])/9) + 
    Nc*(-416*e^2 - (8*(2*e + 63*e^2 + (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-6*I)*e - (499*I)*e^2 + 1374*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*(31 + (96*I)*Pi)*RATIO[x])/9 + 
      (8*e^2*(29 - (96*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nf*(64*e^2 - (16*(3*e + 38*e^2 + (156*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-3*I)*e - (28*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(6*e - 5*e^2 + (204*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/9 - (16*e^2*RATIO[x^2])/9) + 
    Nc*((-1088*e^2)/3 + ((8*I)/9)*((-6*I)*e - (499*I)*e^2 + 1374*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((-2*I)*e - (63*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((8*I)/9)*e^2*(89*I + 96*Pi)*RATIO[x] + 
      (8*e^2*(29 - (96*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-488*e^2)/3 - (16*e^2*(11 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*(17 + (4*I)*Pi))/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/9 - (128*e^2*RATIO[x^2])/9) + 
    Nc*((2960*e^2)/3 + ((8*I)/9)*((-7*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((91*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-37*I)*e^2 + 48*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(-1 + 6*e - I*e*Pi)*RATIO[x])/3 + 
      (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, x]*(Nf*(-184*e^2 - ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-17*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*((-11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (320*e^2*RATIO[x])/9 - 
      (128*e^2*RATIO[x^2])/9) + 
    Nc*(1072*e^2 + ((16*I)/3)*((91*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*((-37*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-7*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*(-I - (10*I)*e + e*Pi)*
       RATIO[x] + (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(Nf*((-688*e^2)/3 + ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-6*I)*e - (44*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (41*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((3904*e^2)/3 - 16*e^2*(39 + I*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-6*I)*e - (20*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-6*I)*e - (2*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(1 + 6*e - (5*I)*e*Pi)*
        RATIO[x])/3 + ((32*I)/3)*e*(I + (6*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*(Nf*((-688*e^2)/3 - ((16*I)/9)*((-6*I)*e - (41*I)*e^2 + 
        9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((-6*I)*e - (44*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((3904*e^2)/3 + ((16*I)/9)*((-6*I)*e - (2*I)*e^2 + 21*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      (16*I)*((-39*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-6*I)*e - (20*I)*e^2 + 21*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(1 + 6*e - (5*I)*e*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*e*(I + (6*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nf*((16*e^2)/3 + ((16*I)/9)*((10*I)*e^2 + 27*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (((16*I)/9)*((10*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 - (160*e^2*RATIO[x])/9 + (160*e^2*RATIO[x^2])/9) + 
    Nc*(-32*e^2 - ((16*I)/9)*((6*I)*e + (119*I)*e^2 + 81*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e + (104*I)*e^2 + 81*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(6 + 89*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (52*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*(Nf*((16*e^2)/3 - ((16*I)/9)*((10*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((10*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] - 
      (160*e^2*RATIO[x])/9 + (160*e^2*RATIO[x^2])/9) + 
    Nc*((-176*e^2)/3 + ((16*I)/9)*((6*I)*e + (104*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((6*I)*e + (119*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-1)] + (16*e*(6 + 119*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (52*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, x]*(Nf*(((-8*I)/3)*e*(-13*I - (142*I)*e + 65*e*Pi) + 
      (4*(240*e + 2090*e^2 - (276*I)*e^2*Pi + 57*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e - 49*e^2 - (6*I)*e*Pi - (254*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(42*e + 215*e^2 - (132*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (16*e^2*(1 + (3*I)*Pi)*RATIO[x])/9 + 
      8*e^2*(1 - (2*I)*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(93 + 1084*e + (540*I)*e*Pi))/9 - 
      (4*(1146*e + 10102*e^2 - (684*I)*e^2*Pi + 129*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e - 55*e^2 - (6*I)*e*Pi - (747*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (4*(66*e + 241*e^2 - (72*I)*e^2*Pi + 
         129*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 105*e - (12*I)*Pi + (7*I)*e*Pi + 11*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(36 + 357*e - (24*I)*Pi - (34*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 1, x]*(Nf*(((-8*I)/9)*e*(-39*I - (415*I)*e + 207*e*Pi) - 
      (8*(-6*e - 49*e^2 - (6*I)*e*Pi - (254*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(42*e + 215*e^2 - (132*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(240*e + 2090*e^2 - (276*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + ((80*I)/9)*e^2*(2*I + 3*Pi)*RATIO[x] + 
      8*e^2*(1 - (2*I)*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(360 + 4189*e + (2208*I)*e*Pi))/9 + 
      (8*(-6*e - 55*e^2 - (6*I)*e*Pi - (747*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(66*e + 241*e^2 - (72*I)*e^2*Pi + 
         129*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(1146*e + 10102*e^2 - (684*I)*e^2*Pi + 129*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(24 + 252*e - (12*I)*Pi - (41*I)*e*Pi + 11*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(36 + 357*e - (24*I)*Pi - (34*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 1, x]*(Nf*(((8*I)/3)*e*(13*I + (142*I)*e + 49*e*Pi) - 
      (4*(-240*e - 2090*e^2 - (504*I)*e*Pi - (516*I)*e^2*Pi + 675*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e - 49*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-42*e - 215*e^2 - (288*I)*e*Pi + (294*I)*e^2*Pi + 423*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (16*e^2*(1 - (9*I)*Pi)*RATIO[x])/9 + 
      (8*e^2*(3 + (2*I)*Pi)*RATIO[x^2])/3) + 
    Nc*((16*e*(93 + 1084*e - (366*I)*e*Pi))/9 + 
      (4*(-1146*e - 10102*e^2 - (2556*I)*e*Pi - (7464*I)*e^2*Pi + 
         3165*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-6*e - 55*e^2 + (6*I)*e*Pi - (32*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*(-66*e - 241*e^2 - (936*I)*e*Pi + 
         (1032*I)*e^2*Pi + 1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 105*e - (12*I)*Pi - (53*I)*e*Pi + 11*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(36 + 357*e - (24*I)*Pi - (202*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 1, 0, x]*(Nf*(((8*I)/9)*e*(39*I + (415*I)*e + 135*e*Pi) - 
      (8*(-6*e - 49*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(-42*e - 215*e^2 - (288*I)*e*Pi + 
         (294*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-240*e - 2090*e^2 - (504*I)*e*Pi - (516*I)*e^2*Pi + 675*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (8*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + ((16*I)/9)*e^2*(10*I + 3*Pi)*RATIO[x] + 
      (8*e^2*(3 + (2*I)*Pi)*RATIO[x^2])/3) + 
    Nc*((4*e*(360 + 4189*e - (1368*I)*e*Pi))/9 + 
      (8*(-6*e - 55*e^2 + (6*I)*e*Pi - (32*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(-66*e - 241*e^2 - (936*I)*e*Pi + 
         (1032*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-1146*e - 10102*e^2 - (2556*I)*e*Pi - (7464*I)*e^2*Pi + 
         3165*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(24 + 252*e - (12*I)*Pi - (149*I)*e*Pi + 11*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(36 + 357*e - (24*I)*Pi - (202*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 0, x]*(Nf*((8*e*(-6 + 209*e + (120*I)*e*Pi))/9 - 
      (16*(-6*e + 211*e^2 + (18*I)*e*Pi + (264*I)*e^2*Pi + 27*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*I)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(-12*e + 89*e^2 + (36*I)*e*Pi + (186*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (16*e*(6 + 14*e - (3*I)*e*Pi)*RATIO[x])/27 + 
      ((8*I)/27)*e*(12*I + (109*I)*e + 42*e*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(24 - 1721*e - (1356*I)*e*Pi))/9 + 
      (8*(-138*e + 989*e^2 + (108*I)*e*Pi + (2667*I)*e^2*Pi + 132*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*I)*e^2*Pi*RATIO[x^(-1)] - 
      (4*(-240*e - 1121*e^2 + (216*I)*e*Pi + (1302*I)*e^2*Pi + 264*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(102 + 490*e - (36*I)*Pi - (57*I)*e*Pi + 
         30*e*Pi^2)*RATIO[x])/27 + (4*e*(240 + 2309*e - (72*I)*Pi - 
         (402*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, 1, x]*(Nf*((16*e*(-3 + 91*e + (66*I)*e*Pi))/9 - 
      (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-12*e + 89*e^2 + (36*I)*e*Pi + (186*I)*e^2*Pi + 54*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*(-6*e + 211*e^2 + (18*I)*e*Pi + 
         (264*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (16*e*(6 + 95*e - (39*I)*e*Pi)*RATIO[x])/27 + 
      ((8*I)/27)*e*(12*I + (109*I)*e + 42*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(6 - 213*e - (242*I)*e*Pi))/3 + (16*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - (4*(-240*e - 1121*e^2 + (216*I)*e*Pi + 
         (1302*I)*e^2*Pi + 264*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*(-138*e + 989*e^2 + (108*I)*e*Pi + (2667*I)*e^2*Pi + 132*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (8*e*(138 + 1819*e - (36*I)*Pi - (345*I)*e*Pi + 
         30*e*Pi^2)*RATIO[x])/27 + (4*e*(240 + 2309*e - (72*I)*Pi - 
         (402*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 1, x]*(Nf*((8*e*(60 + 593*e - (72*I)*e*Pi))/9 + 
      (8*(-54*e - 259*e^2 - (6*I)*e*Pi + (38*I)*e^2*Pi + 43*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(36*e + 225*e^2 - (14*I)*e^2*Pi + 
         43*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(36*e + 276*e^2 + (52*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/27)*e*(6*I + (62*I)*e + 21*e*Pi)*RATIO[x] + 
      (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((4*I)/9)*e*(720*I + (7061*I)*e + 684*e*Pi) - 
      (8*(-174*e - 653*e^2 - (6*I)*e*Pi - (145*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(12*e + 47*e^2 + (22*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(36*e + 428*e^2 + (462*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-30 - 466*e - (36*I)*Pi - (9*I)*e*Pi + 36*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(-24 - 167*e - (72*I)*Pi - (306*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 0, x]*(Nf*((80*e*(2 + 19*e - (2*I)*e*Pi))/3 + 
      (4*(36*e + 276*e^2 + (52*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-54*e - 259*e^2 - (6*I)*e*Pi + (38*I)*e^2*Pi + 43*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*(36*e + 225*e^2 - (14*I)*e^2*Pi + 43*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-6 + 7*e - (15*I)*e*Pi)*RATIO[x])/27 + 
      (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(354*I + (3403*I)*e + 294*e*Pi) - 
      (4*(36*e + 428*e^2 + (462*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-174*e - 653*e^2 - (6*I)*e*Pi - (145*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (4*(12*e + 47*e^2 + (22*I)*e^2*Pi + 19*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*e*(6 + 299*e - (36*I)*Pi - (297*I)*e*Pi + 
         36*e*Pi^2)*RATIO[x])/27 + (4*e*(-24 - 167*e - (72*I)*Pi - 
         (306*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, x]*(Nc*((2*(-72 + 2070*e + 26693*e^2 + (2232*I)*e*Pi + 
         (21606*I)*e^2*Pi + 1908*e^2*Pi^2))/27 + 
      (4*e*RATIO[x]*(654 + 5171*e - (132*I)*Pi - (818*I)*e*Pi + 30*Pi^2 + 
         32*e*Pi^2 - (18*I)*e*Pi^3 - 336*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-378 - 2781*e + (132*I)*Pi + (482*I)*e*Pi - 30*Pi^2 - 
         230*e*Pi^2 + (18*I)*e*Pi^3 + 336*e*Zeta[3]))/27 + 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(6*e*Pi + 55*e^2*Pi + (81*I)*e^2*Pi^2 + 
        3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
       ((-162*I)*e - (261*I)*e^2 - 612*e*Pi - 2400*e^2*Pi + (156*I)*e*Pi^2 + 
        (602*I)*e^2*Pi^2 + 918*e^2*Pi^3 + (6936*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((750*I)*e + (12343*I)*e^2 - 1422*e*Pi - 
        9624*e^2*Pi + (78*I)*e*Pi^2 + (2083*I)*e^2*Pi^2 + 1269*e^2*Pi^3 + 
        (8328*I)*e^2*Zeta[3])) + 
    Nf*((-2*(-72 + 486*e + 7037*e^2 + (396*I)*e*Pi + (3768*I)*e^2*Pi + 
         354*e^2*Pi^2))/27 + (8*e*(-30 - 235*e + (12*I)*Pi + (70*I)*e*Pi + 
         18*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(18 + 129*e - (12*I)*Pi - (46*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/27 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/27)*RATIO[x^(-1)]*((246*I)*e + (3352*I)*e^2 - 264*e*Pi - 
        1738*e^2*Pi + (36*I)*e*Pi^2 + (452*I)*e^2*Pi^2 + 231*e^2*Pi^3 + 
        (1764*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       ((126*I)*e + (1449*I)*e^2 - 132*e*Pi - 326*e^2*Pi + (72*I)*e*Pi^2 + 
        (334*I)*e^2*Pi^2 + 246*e^2*Pi^3 + (2232*I)*e^2*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (49*I)*e^2*Pi + 25*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9)) + 
  G[0, 0, x]*(Nf*((-2*(-24 + 178*e + 2487*e^2 + (132*I)*e*Pi + 
         (1224*I)*e^2*Pi + 86*e^2*Pi^2))/9 + 
      ((4*I)/27)*((-246*I)*e - (3352*I)*e^2 + 264*e*Pi + 1738*e^2*Pi - 
        (36*I)*e*Pi^2 - (452*I)*e^2*Pi^2 + 63*e^2*Pi^3)*RATIO[(1 - x)^(-1)] - 
      (8*((-6*I)*e*Pi - (49*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((2*I)/27)*((-126*I)*e - (1449*I)*e^2 + 132*e*Pi + 326*e^2*Pi - 
         (72*I)*e*Pi^2 - (334*I)*e^2*Pi^2 + 126*e^2*Pi^3))/
       (-1 + RATIO[x])^2 - (8*e*(6 + 23*e - (12*I)*Pi - (22*I)*e*Pi + 
         30*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(18 + 129*e - (12*I)*Pi - (46*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((2*(-24 + 874*e + 10491*e^2 + (744*I)*e*Pi + 
         (6978*I)*e^2*Pi + 504*e^2*Pi^2))/9 + 
      (8*((-6*I)*e*Pi - (55*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*RATIO[x]*(102 + 391*e - (132*I)*Pi - (146*I)*e*Pi + 30*Pi^2 + 
         428*e*Pi^2 - (66*I)*e*Pi^3 - 48*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-378 - 2781*e + (132*I)*Pi + (482*I)*e*Pi - 30*Pi^2 - 
         230*e*Pi^2 + (66*I)*e*Pi^3 + 48*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(750*e + 12343*e^2 + (1422*I)*e*Pi + 
         (9624*I)*e^2*Pi + 78*e*Pi^2 + 2083*e^2*Pi^2 + (111*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/27 + (2*(-162*e - 261*e^2 + (612*I)*e*Pi + 
         (2400*I)*e^2*Pi + 156*e*Pi^2 + 602*e^2*Pi^2 + (222*I)*e^2*Pi^3 + 
         96*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nc*((2*e*(-822 - 10043*e - (744*I)*Pi - (6958*I)*e*Pi + 
         1752*e*Pi^2))/9 + (4*e*RATIO[x^2]*(378 + 2781*e - (132*I)*Pi - 
         (482*I)*e*Pi + 30*Pi^2 - 40*e*Pi^2 + (186*I)*e*Pi^3 - 
         120*e*Zeta[3]))/27 + (4*e*RATIO[x]*(-378 - 2781*e + (132*I)*Pi + 
         (158*I)*e*Pi - 30*Pi^2 - 170*e*Pi^2 - (186*I)*e*Pi^3 + 
         120*e*Zeta[3]))/27 - (((4*I)/9)*(-36*e*Pi - 141*e^2*Pi - 
         (12*I)*e*Pi^2 - (113*I)*e^2*Pi^2 + 35*e^2*Pi^3 - 
         (72*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*((-138*I)*e - (1021*I)*e^2 - 108*e*Pi - 
        1278*e^2*Pi - (36*I)*e*Pi^2 - (1200*I)*e^2*Pi^2 + 105*e^2*Pi^3 - 
        (216*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (66*e*Pi + 241*e^2*Pi + (144*I)*e*Pi^2 - (102*I)*e^2*Pi^2 + 
        201*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       ((138*I)*e + (1021*I)*e^2 + 66*e*Pi + 5848*e^2*Pi + (414*I)*e*Pi^2 - 
        (117*I)*e^2*Pi^2 + 471*e^2*Pi^3 + (2268*I)*e^2*Zeta[3])) + 
    Nf*((-2*e*(-234 - 2583*e - (132*I)*Pi - (1216*I)*e*Pi + 318*e*Pi^2))/9 + 
      (8*e*(18 + 129*e - (12*I)*Pi - (10*I)*e*Pi + 30*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(18 + 129*e - (12*I)*Pi - (46*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/27 - 
      ((4*I)/27)*RATIO[x^(-2)]*(42*e*Pi + 215*e^2*Pi + (48*I)*e*Pi^2 + 
        (76*I)*e^2*Pi^2 + 69*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((114*I)*e + (971*I)*e^2 - 120*e*Pi + 
        212*e^2*Pi + (84*I)*e*Pi^2 - (125*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (4*((-108*I)*e*Pi - (675*I)*e^2*Pi + 
         36*e*Pi^2 + 283*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (114*e + 971*e^2 - (108*I)*e*Pi - (798*I)*e^2*Pi + 36*e*Pi^2 + 
         409*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((-2*e*(-234 - 2583*e - (132*I)*Pi - (1264*I)*e*Pi + 
         286*e*Pi^2))/9 - (8*e*(-18 - 129*e + (12*I)*Pi + (82*I)*e*Pi + 
         18*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(18 + 129*e - (12*I)*Pi - (46*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/27 - 
      (4*RATIO[(1 - x)^(-1)]*(114*e + 971*e^2 + (120*I)*e*Pi - 
         (212*I)*e^2*Pi + 84*e*Pi^2 - 125*e^2*Pi^2 + (207*I)*e^2*Pi^3 - 
         1440*e^2*Zeta[3]))/27 + (4*((-42*I)*e*Pi - (215*I)*e^2*Pi + 
         48*e*Pi^2 + 76*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 1008*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*RATIO[x^(-2)]*
       (-108*e*Pi - 675*e^2*Pi - (36*I)*e*Pi^2 - (283*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       ((-114*I)*e - (971*I)*e^2 - 108*e*Pi - 798*e^2*Pi - (36*I)*e*Pi^2 - 
        (409*I)*e^2*Pi^2 + 183*e^2*Pi^3 + (504*I)*e^2*Zeta[3])) + 
    Nc*((2*e*(-822 - 10043*e - (744*I)*Pi - (7174*I)*e*Pi + 1612*e*Pi^2))/9 + 
      (4*e*RATIO[x]*(-378 - 2781*e + (132*I)*Pi + (806*I)*e*Pi - 30*Pi^2 + 
         250*e*Pi^2 - (90*I)*e*Pi^3 - 456*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(378 + 2781*e - (132*I)*Pi - (482*I)*e*Pi + 30*Pi^2 - 
         40*e*Pi^2 + (90*I)*e*Pi^3 + 456*e*Zeta[3]))/27 - 
      ((4*I)/9)*RATIO[x^(-2)]*(-36*e*Pi - 141*e^2*Pi - (12*I)*e*Pi^2 - 
        (113*I)*e^2*Pi^2 + 95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((-138*I)*e - (1021*I)*e^2 - 108*e*Pi - 
        1278*e^2*Pi - (36*I)*e*Pi^2 - (1200*I)*e^2*Pi^2 + 555*e^2*Pi^3 + 
        (2484*I)*e^2*Zeta[3]) + (4*((66*I)*e*Pi + (241*I)*e^2*Pi - 
         144*e*Pi^2 + 102*e^2*Pi^2 - (351*I)*e^2*Pi^3 + 2664*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-138*e - 1021*e^2 + 
         (66*I)*e*Pi + (5848*I)*e^2*Pi - 414*e*Pi^2 + 117*e^2*Pi^2 - 
         (891*I)*e^2*Pi^3 + 5904*e^2*Zeta[3]))/27)) + 
  G[0, x]*(Nf*(((4*I)/9)*e^2*RATIO[x^2]*((9*I)*Pi^2 + 10*Pi^3 + 
        (12*I)*Zeta[3]) + (8*e*((-6*I)*Pi - (32*I)*e*Pi + 48*Pi^2 + 
         621*e*Pi^2 + (117*I)*e*Pi^3 - 165*e*Zeta[3]))/27 + 
      (8*e*RATIO[x]*(-6 - 41*e + (12*I)*Pi + (94*I)*e*Pi + e*Pi^2 - 
         (9*I)*e*Pi^3 - 162*e*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
       (114*e*Pi + 971*e^2*Pi + (48*I)*e*Pi^2 + (220*I)*e^2*Pi^2 + 
        69*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - 
      (2*((378*I)*e*Pi + (4347*I)*e^2*Pi - 366*e*Pi^2 - 2150*e^2*Pi^2 - 
         (144*I)*e*Pi^3 - (558*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 756*e^2*Zeta[3] - 
         (3456*I)*e^2*Pi*Zeta[3]))/(81*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(90*e + 561*e^2 + (792*I)*e*Pi + 
         (14466*I)*e^2*Pi - 1212*e*Pi^2 - 11210*e^2*Pi^2 - (144*I)*e*Pi^3 - 
         (1494*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 2592*e^2*Zeta[3] - 
         (3456*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((4*e*((138*I)*Pi + (784*I)*e*Pi - 519*Pi^2 - 6681*e*Pi^2 - 
         (1395*I)*e*Pi^3 + 2496*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (138*e*Pi + 1021*e^2*Pi + (144*I)*e*Pi^2 + (474*I)*e^2*Pi^2 + 
        201*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
      (2*e*RATIO[x^2]*(180*Pi^2 + 1785*e*Pi^2 - (120*I)*Pi^3 - 
         (450*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] - 940*e*Zeta[3] - 
         (3840*I)*e*Pi*Zeta[3]))/45 - 
      (4*e*RATIO[x]*(-870 - 5885*e + (1380*I)*Pi + (10210*I)*e*Pi + 90*Pi^2 + 
         1105*e*Pi^2 - (180*I)*Pi^3 - (705*I)*e*Pi^3 + 24*e*Pi^4 - 
         360*Zeta[3] - 8910*e*Zeta[3] - (5760*I)*e*Pi*Zeta[3]))/135 + 
      (2*((-810*I)*e*Pi - (1305*I)*e^2*Pi - 1530*e*Pi^2 - 4830*e^2*Pi^2 - 
         (540*I)*e*Pi^3 - (1990*I)*e^2*Pi^3 + 138*e^2*Pi^4 - 720*e*Zeta[3] - 
         120*e^2*Zeta[3] - (6720*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (1830*e + 12025*e^2 + (6120*I)*e*Pi + (116880*I)*e^2*Pi - 
         9990*e*Pi^2 - 92300*e^2*Pi^2 - (540*I)*e*Pi^3 - (12160*I)*e^2*Pi^3 + 
         138*e^2*Pi^4 - 720*e*Zeta[3] + 8400*e^2*Zeta[3] - 
         (6720*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, x]*(Nf*((4*e^2*RATIO[x^2]*(-9*Pi^2 + (2*I)*Pi^3 + 36*Zeta[3]))/9 + 
      (8*e*RATIO[x]*(6 + 41*e - (12*I)*Pi - (94*I)*e*Pi + 26*e*Pi^2 - 
         (9*I)*e*Pi^3 + 126*e*Zeta[3]))/27 + 
      (4*e*(-12 - 82*e + (12*I)*Pi + (124*I)*e*Pi + 96*Pi^2 + 1217*e*Pi^2 - 
         (96*I)*e*Pi^3 + 1362*e*Zeta[3]))/27 - 
      (4*((60*I)*e*Pi^3 + (135*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         810*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((-570*I)*e*Pi - (4855*I)*e^2*Pi + 240*e*Pi^2 + 1100*e^2*Pi^2 + 
         (60*I)*e*Pi^3 + (855*I)*e^2*Pi^3 + 19*e^2*Pi^4 - 360*e*Zeta[3] - 
         6120*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*((1890*I)*e*Pi + (21735*I)*e^2*Pi - 1830*e*Pi^2 - 
         10750*e^2*Pi^2 - (2160*I)*e*Pi^3 - (1980*I)*e^2*Pi^3 + 
         1992*e^2*Pi^4 + 8640*e*Zeta[3] - 1080*e^2*Zeta[3] + 
         (7560*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(450*e + 2805*e^2 + (3960*I)*e*Pi + (72330*I)*e^2*Pi - 
         6060*e*Pi^2 - 56050*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
         (11430*I)*e^2*Pi^3 + 2946*e^2*Pi^4 + 15120*e*Zeta[3] + 
         36720*e^2*Zeta[3] + (14040*I)*e^2*Pi*Zeta[3]))/405) + 
    Nc*((2*e*(348 + 2354*e - (276*I)*Pi - (2516*I)*e*Pi - 966*Pi^2 - 
         12733*e*Pi^2 + (798*I)*e*Pi^3 - 13464*e*Zeta[3]))/27 - 
      (2*e*RATIO[x^2]*(-180*Pi^2 - 1785*e*Pi^2 + (120*I)*Pi^3 + 
         (730*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 740*e*Zeta[3] + 
         (1920*I)*e*Pi*Zeta[3]))/45 + 
      (4*e*RATIO[x]*(-870 - 5885*e + (1380*I)*Pi + (10210*I)*e*Pi - 
         450*Pi^2 - 4250*e*Pi^2 + (180*I)*Pi^3 + (1185*I)*e*Pi^3 + 
         24*e*Pi^4 + 360*Zeta[3] - 9330*e*Zeta[3] + (2880*I)*e*Pi*Zeta[3]))/
       135 - (4*((-12*I)*e*Pi^3 - (19*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 
         72*e*Zeta[3] + 114*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (2*RATIO[x^(-2)]*((-270*I)*e*Pi - 
         (435*I)*e^2*Pi - 510*e*Pi^2 - 1610*e^2*Pi^2 - (700*I)*e*Pi^3 - 
         (130*I)*e^2*Pi^3 + 674*e^2*Pi^4 + 2880*e*Zeta[3] - 
         3240*e^2*Zeta[3] + (2920*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*RATIO[(1 - x)^(-1)]*((276*I)*e*Pi + (2042*I)*e^2*Pi - 288*e*Pi^2 - 
         948*e^2*Pi^2 - (24*I)*e*Pi^3 - (1028*I)*e^2*Pi^3 + 111*e^2*Pi^4 + 
         144*e*Zeta[3] + 7284*e^2*Zeta[3] - (6120*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(1830*e + 12025*e^2 + (6120*I)*e*Pi + 
         (116880*I)*e^2*Pi - 9990*e*Pi^2 - 92300*e^2*Pi^2 - (4800*I)*e*Pi^3 - 
         (25740*I)*e^2*Pi^3 + 4407*e^2*Pi^4 + 24840*e*Zeta[3] + 
         89880*e^2*Zeta[3] + (24960*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nf*((-4*e*RATIO[x]*(90*Pi^2 + 645*e*Pi^2 - (60*I)*Pi^3 - (170*I)*e*Pi^3 + 
       64*e*Pi^4 - 120*Zeta[3] - 640*e*Zeta[3] - (1200*I)*e*Pi*Zeta[3]))/
     135 - (4*e*RATIO[x^2]*(-90*Pi^2 - 645*e*Pi^2 + (60*I)*Pi^3 + 
       (230*I)*e*Pi^3 + 4*e*Pi^4 + 120*Zeta[3] + 280*e*Zeta[3] + 
       (1200*I)*e*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-1)]*((-450*I)*e*Pi - (2805*I)*e^2*Pi - 1470*e*Pi^2 - 
       13360*e^2*Pi^2 - (2160*I)*e*Pi^3 - (8460*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
       8640*e*Zeta[3] + 14040*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 + 
    (1080 + 5400*e + 18360*e^2 + (1920*I)*e*Pi + (9160*I)*e^2*Pi + 720*Pi^2 - 
      1830*e*Pi^2 - 37785*e^2*Pi^2 - (1140*I)*e*Pi^3 - (15760*I)*e^2*Pi^3 - 
      309*e^2*Pi^4 + 2520*e*Zeta[3] + 9600*e^2*Zeta[3] - 
      (45240*I)*e^2*Pi*Zeta[3])/135 + ((660*I)*e*Pi^3 + (4600*I)*e^2*Pi^3 + 
      60*e*Pi^4 - 2181*e^2*Pi^4 - (1800*I)*e^2*Pi^5 - 3960*e*Zeta[3] - 
      27600*e^2*Zeta[3] - (25920*I)*e*Pi*Zeta[3] - (16200*I)*e^2*Pi*Zeta[3] + 
      31680*e^2*Pi^2*Zeta[3] - 75600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-450*I)*e*Pi - (2805*I)*e^2*Pi - 1470*e*Pi^2 - 
       13360*e^2*Pi^2 - (1020*I)*e*Pi^3 - (5530*I)*e^2*Pi^3 + 228*e*Pi^4 - 
       159*e^2*Pi^4 - (1044*I)*e^2*Pi^5 + 1800*e*Zeta[3] - 3540*e^2*Zeta[3] - 
       (19440*I)*e*Pi*Zeta[3] - (111240*I)*e^2*Pi*Zeta[3] + 
       28800*e^2*Pi^2*Zeta[3] - 50760*e^2*Zeta[5]))/405) + 
  Nc*((2*RATIO[x^(-1)]*((-1830*I)*e*Pi - (12025*I)*e^2*Pi - 450*e*Pi^2 - 
       2760*e^2*Pi^2 - (2100*I)*e*Pi^3 - (5250*I)*e^2*Pi^3 + 2022*e^2*Pi^4 + 
       8640*e*Zeta[3] + 5400*e^2*Zeta[3] + (8760*I)*e^2*Pi*Zeta[3]))/135 + 
    (-648 - 2592*e - 7776*e^2 - (600*I)*e*Pi - (476*I)*e^2*Pi - 648*Pi^2 + 
      2010*e*Pi^2 + 31771*e^2*Pi^2 + (1560*I)*e*Pi^3 + (19634*I)*e^2*Pi^3 + 
      315*e^2*Pi^4 - 5760*e*Zeta[3] - 16296*e^2*Zeta[3] + 
      (51600*I)*e^2*Pi*Zeta[3])/27 + 
    (2*e*RATIO[x^2]*(-1890*Pi^2 - 13905*e*Pi^2 + (660*I)*Pi^3 + 
       (2410*I)*e*Pi^3 - 24*Pi^4 - 161*e*Pi^4 + (242*I)*e*Pi^5 - 
       840*Zeta[3] - 9040*e*Zeta[3] + (1440*I)*Pi*Zeta[3] - 
       (960*I)*e*Pi*Zeta[3] + 2820*e*Pi^2*Zeta[3] - 5760*e*Zeta[5]))/135 + 
    (2*e*RATIO[x]*(1890*Pi^2 + 13905*e*Pi^2 - (660*I)*Pi^3 - 
       (1870*I)*e*Pi^3 + 24*Pi^4 + 708*e*Pi^4 - (242*I)*e*Pi^5 + 
       840*Zeta[3] + 5800*e*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
       (3840*I)*e*Pi*Zeta[3] - 2820*e*Pi^2*Zeta[3] + 5760*e*Zeta[5]))/135 + 
    ((-420*I)*e*Pi^3 - (1820*I)*e^2*Pi^3 - 1044*e*Pi^4 + 4893*e^2*Pi^4 + 
      (3024*I)*e^2*Pi^5 + 2520*e*Zeta[3] + 10920*e^2*Zeta[3] + 
      (64800*I)*e*Pi*Zeta[3] - (22320*I)*e^2*Pi*Zeta[3] - 
      120600*e^2*Pi^2*Zeta[3] + 192240*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((10980*I)*e*Pi + (72150*I)*e^2*Pi + 2700*e*Pi^2 + 
       16560*e^2*Pi^2 + (12180*I)*e*Pi^3 + (77200*I)*e^2*Pi^3 - 4014*e*Pi^4 + 
       93*e^2*Pi^4 + (5184*I)*e^2*Pi^5 - 49320*e*Zeta[3] - 
       306600*e^2*Zeta[3] + (162000*I)*e*Pi*Zeta[3] + 
       (1139040*I)*e^2*Pi*Zeta[3] - 315000*e^2*Pi^2*Zeta[3] + 
       386640*e^2*Zeta[5]))/405), 
 G[0, 0, 0, 0, 1, x]*(Nf*(160*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (784*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-1200*e^2 + (1376*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2224*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nf*(160*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (784*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-1200*e^2 + (1376*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2224*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 
    64*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 1, x]*
   (Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((-128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(16*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2)/(-1 + RATIO[x])^2) + Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + (160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (16*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nc*(960*e^2 - 336*e^2*RATIO[(1 - x)^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
      (160*e^2*RATIO[x^2])/3) + Nf*(-128*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/
       3 + (592*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nc*(-240*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2 + 
      (176*e^2*RATIO[x])/3 - (176*e^2*RATIO[x^2])/3) + 
    Nf*(32*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (256*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2])) + G[0, 1, 0, 1, 1, x]*
   (Nf*(-96*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (496*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + Nc*(720*e^2 - (704*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (1456*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 
      32*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2048*e^2*RATIO[x])/3 - (608*e^2*RATIO[x^2])/3) + 
    Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      (320*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 1, x]*(Nc*((-128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nc*((-128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((-320*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 + 80*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
    Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, x]*(Nf*(96*e^2 + (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (464*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-720*e^2 + (736*e^2*RATIO[(1 - x)^(-1)])/
       3 + 64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*(96*e^2 + (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (464*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-720*e^2 + (736*e^2*RATIO[(1 - x)^(-1)])/
       3 + 64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-96*e^2 - (176*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (464*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + Nc*(720*e^2 - (800*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (1360*e^2)/(3*(-1 + RATIO[x])^2) - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 1, x]*
   (Nf*(64*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (352*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-480*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (320*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*(64*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (352*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-480*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (320*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(-32*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*(240*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/
       3 - 32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) - (272*e^2*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*(-32*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*(240*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/
       3 - 32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) - (272*e^2*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nc*(-32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (5776*e^2*RATIO[x])/3 - (2176*e^2*RATIO[x^2])/3) + 
    Nf*((-1184*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nc*(-16*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (6992*e^2*RATIO[x])/3 - 
      (2672*e^2*RATIO[x^2])/3) + Nf*((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (1456*e^2*RATIO[x])/3 + 
      (880*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 0, x]*
   (Nc*(1680*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      (1296*e^2)/(-1 + RATIO[x])^2 + 2976*e^2*RATIO[x] - 
      1296*e^2*RATIO[x^2]) + Nf*(-224*e^2 - (688*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1360*e^2)/(3*(-1 + RATIO[x])^2) - (2032*e^2*RATIO[x])/3 + 
      (1360*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nf*(32*e^2 + (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (368*e^2)/(3*(-1 + RATIO[x])^2) + (800*e^2*RATIO[x])/3 - 
      (416*e^2*RATIO[x^2])/3) + Nc*(-240*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/
       3 + (784*e^2)/(3*(-1 + RATIO[x])^2) - 1440*e^2*RATIO[x] + 
      480*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 0, x]*
   (Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      272*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (3776*e^2*RATIO[x])/3 + (1616*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (1280*e^2*RATIO[x])/3 - 
      (800*e^2*RATIO[x^2])/3) + Nc*((80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) - 1968*e^2*RATIO[x] + 
      768*e^2*RATIO[x^2])) + G[0, 1, 0, 0, 0, x]*
   (Nf*(-96*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + (144*e^2)/(-1 + RATIO[x])^2 + 
      (1984*e^2*RATIO[x])/3 - (1216*e^2*RATIO[x^2])/3) + 
    Nc*(720*e^2 - (736*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) - 3136*e^2*RATIO[x] + 
      1216*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-16*e*(45 + 242*e))/3 - ((8*I)/9)*((96*I)*e + (2365*I)*e^2 + 
        6*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)/9)*((3*I)*e - (7*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e - (10*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (8*(174*e - 109*e^2 + (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (8*e*(-6 + 85*e)*RATIO[x])/9 - 
      (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*(8*e*(4 + 27*e) - (16*(-9*e + 196*e^2 - (9*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-54*e + 23*e^2 - (18*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (16*e*(3 + 14*e)*RATIO[x])/9 + 
      (8*e*(6 + 43*e)*RATIO[x^2])/9)) + G[1, 0, 1, 1, x]*
   (Nf*(24*e^2 - ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/9 - (224*e^2*RATIO[x^(-1)])/9 + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*e^2*(13 + (2*I)*Pi)*RATIO[x])/
       3 - ((8*I)/3)*e^2*(-21*I + 4*Pi)*RATIO[x^2]) + 
    Nc*(-560*e^2 + ((16*I)/3)*((91*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/9)*((26*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((13*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((8*I)/3)*e*
       (-4*I - (51*I)*e + 16*e*Pi)*RATIO[x] + 
      (8*e*(4 + 55*e + (16*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*(Nf*(-224*e^2 + (16*(-6*e + 59*e^2)*RATIO[(1 - x)^(-1)])/
       9 + (32*(3*e + 32*e^2))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*e*(45*I + (16*I)*e + 75*e*Pi)*RATIO[x] + 
      (16*e*(27 - 8*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((2560*e^2)/3 - (16*(-6*e + 379*e^2 + (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((3*I)*e + (40*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(74 + 185*e - (139*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-29 + 19*e + (49*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, x]*(Nf*(40*e^2 - ((16*I)/9)*((-56*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/9)*((-61*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((16*I)/3)*e*(17*I + (66*I)*e + 92*e*Pi)*
       RATIO[x] + (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-592*e^2)/3 + ((8*I)/9)*((-307*I)*e^2 + 30*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((32*I)/3)*(I*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-67*I)*e^2 + 30*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(152 + 787*e - (880*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(-62 + 7*e + (340*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, x]*
   (Nf*((520*e^2)/3 - (16*(3*e - 4*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (16*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(39 + 7*e - (144*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-2720*e^2)/3 - (16*(-3*e + e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((6*I)*e + (49*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*e*(408*I + (859*I)*e + 1350*e*Pi)*RATIO[x] + 
      (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*(Nc*((-1952*e^2)/3 - 16*e^2*(39 + I*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-6*I)*e - (50*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/3)*e*(-4*I - (25*I)*e + e*Pi)*RATIO[x] + 
      (16*e*(4 + 28*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((112*e^2)/3 + ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/9 + 
      (32*e^2*RATIO[x^(-1)])/9 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(6 + 47*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(6*I + (50*I)*e + 9*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nf*((-8*e*(12 + 91*e))/3 - 
      (32*e*(2 - 19*e + I*e*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e*(20 + 13*e + (4*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-3*I - (50*I)*e + 6*e*Pi)*RATIO[x] + 
      (8*e*(6 + 73*e + (12*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(16*e*(15 + 112*e) - (16*(51*e + 1031*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(-21*e + 11*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(9 + 151*e + (12*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-9*I - (67*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*
   (Nf*((40*e^2)/3 - (16*(3*e + 11*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (32*e^2*RATIO[x^(-2)])/9 - (32*e^2*RATIO[x^(-1)])/9 + 
      (8*(6*e - 5*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*e*(3*I + (23*I)*e + 21*e*Pi)*RATIO[x] + 
      (8*e*(6 + 37*e - (42*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((448*e^2)/3 - (8*(-6*e + 149*e^2 - (24*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-2*I)*e - (9*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-1)] - (((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(9 + 77*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(9*I + (35*I)*e + 15*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nc*((1888*e^2)/3 - ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*(12*e + 67*e^2)*RATIO[x^(-2)])/9 - 
      (8*(12*e + 115*e^2)*RATIO[x^(-1)])/9 + (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((8*I)/9)*e*(-36*I - (889*I)*e + 90*e*Pi)*
       RATIO[x] + (8*e*(36 + 217*e + (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-304*e^2)/3 + ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (112*e^2*RATIO[x^(-2)])/9 + (208*e^2*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(6 + 88*e + (21*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (31*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*
   (Nf*((176*e^2)/3 - (16*(-3*e + 89*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 
         30*e^2*Pi))/(-1 + RATIO[x])^2 - ((16*I)/9)*e*
       (-3*I - (59*I)*e + 6*e*Pi)*RATIO[x] + 
      (16*e*(3 + 26*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(64*e^2 - (8*(2*e - 225*e^2 + (14*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((6*I)*e - (5*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(2 + 11*e + (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(18 + 499*e + (36*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/9)*e*(-18*I - (115*I)*e + 36*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*(Nf*((16*e^2)/3 + (160*e^2*RATIO[x^(-2)])/9 - 
      (160*e^2*RATIO[x^(-1)])/9 - ((16*I)/9)*e^2*(-10*I + 27*Pi)*RATIO[x] + 
      (16*e^2*(10 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*((-176*e^2)/3 - (32*(3*e + 52*e^2)*RATIO[x^(-2)])/9 + 
      (16*(6*e + 119*e^2)*RATIO[x^(-1)])/9 + 
      (16*e*(6 + 119*e + (57*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (104*I)*e + 57*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nc*((1888*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (67*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-12*I)*e - (115*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*e*(-36*I - (889*I)*e + 1362*e*Pi)*RATIO[x] + 
      (8*e*(36 + 217*e + (552*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-304*e^2)/3 - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-2)])/9 + 
      (208*e^2*RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*e*(3 + 44*e + (72*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (31*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nc*(-16*e*(15 + 128*e) + 
      (80*(3*e + 211*e^2)*RATIO[(1 - x)^(-1)])/9 + (16*(120*e + 121*e^2))/
       (9*(-1 + RATIO[x])^2) + ((16*I)/9)*e*(255*I + (1297*I)*e + 1092*e*Pi)*
       RATIO[x] + (16*e*(120 + 121*e - (417*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((32*e*(3 + 20*e))/3 - (16*(-24*e + 19*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(42*e + 107*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(60 + 233*e - (237*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(42*I + (107*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, x]*
   (Nf*((176*e^2)/3 - (16*(-3*e + 89*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((16*I)/9)*e*(-3*I - (59*I)*e + 69*e*Pi)*RATIO[x] + 
      (16*e*(3 + 26*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(64*e^2 - (8*(2*e - 225*e^2 + (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-6*I)*e + (5*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(18 + 499*e + (834*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/9)*e*(-18*I - (115*I)*e + 294*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf*((-8*e*(12 + 91*e))/3 - 
      (16*e*(4 - 38*e + I*e*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e*(20 + 13*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*e*(3*I + (50*I)*e + 237*e*Pi)*RATIO[x] + 
      (8*e*(6 + 73*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(16*e*(15 + 112*e) + ((16*I)/9)*((51*I)*e + (1031*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(9 + 151*e - (1098*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(9*I + (67*I)*e + 423*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, x]*
   (Nf*((40*e^2)/3 - (16*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (32*e^2*RATIO[x^(-2)])/9 - (32*e^2*RATIO[x^(-1)])/9 + 
      (8*(6*e - 5*e^2 - (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-3*I - (23*I)*e + 282*e*Pi)*RATIO[x] + 
      (8*e*(6 + 37*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((448*e^2)/3 - (8*(-6*e + 149*e^2 + (24*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 
        8*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-2*I)*e - (9*I)*e^2 + 
        8*e^2*Pi)*RATIO[x^(-1)] + (((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(9 + 77*e + (1332*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-9*I - (35*I)*e + 522*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*(Nc*((4*e*(360 + 6343*e - (468*I)*e*Pi + 270*e*Pi^2))/9 - 
      (8*(-174*e - 653*e^2 - (6*I)*e*Pi + (503*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(12*e + 77*e^2 - (18*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(36*e + 233*e^2 - (72*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-384 - 806*e - (72*I)*Pi - (972*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/
       27 + (4*e*(-348 - 1382*e - (72*I)*Pi - (180*I)*e*Pi + 9*e*Pi^2)*
        RATIO[x^2])/27) + Nf*((-8*e*(4 + 145*e - (13*I)*e*Pi + 6*e*Pi^2))/3 - 
      (8*(54*e + 259*e^2 + (6*I)*e*Pi - (92*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/9 + (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 
         31*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(132 + 476*e + (72*I)*e*Pi + 21*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(132 + 623*e - (54*I)*e*Pi + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 0, 1, x]*(Nc*((-4*e*(360 + 3491*e + (1896*I)*e*Pi + 90*e*Pi^2))/9 + 
      (8*(-6*e - 55*e^2 - (6*I)*e*Pi + (117*I)*e^2*Pi + 12*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(66*e + 241*e^2 - (162*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*(66*e + 409*e^2 + (144*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (4*e*(-474 - 3208*e - (48*I)*Pi - (1700*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/
       9 + (4*e*(-102 - 400*e - (48*I)*Pi - (128*I)*e*Pi + 29*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((8*e*(27 + 265*e + (153*I)*e*Pi + 6*e*Pi^2))/9 + 
      (8*(6*e + 49*e^2 + (6*I)*e*Pi + (20*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(6*e + 23*e^2)*RATIO[x^(-2)])/27 - 
      ((16*I)/27)*((-6*I)*e - (35*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-264 - 1738*e - (72*I)*Pi - (864*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/
       27 - (4*e*(-66 - 163*e - (72*I)*Pi - (126*I)*e*Pi + 51*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*((16*e*(-3 + 91*e - (60*I)*e*Pi))/9 - (16*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((8*I)/27)*((-12*I)*e - (109*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/27)*((-6*I)*e - (95*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (16*e*(6 - 211*e + (18*I)*Pi + (246*I)*e*Pi)*RATIO[x])/
       27 + (8*e*(-12 + 89*e - (36*I)*Pi - (150*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((8*e*(6 - 213*e + (226*I)*e*Pi))/3 + (16*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + (4*(240*e + 2309*e^2 - (366*I)*e^2*Pi + 
         60*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(138*e + 1819*e^2 - (93*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(138 - 989*e + (72*I)*Pi + (2229*I)*e*Pi + 30*e*Pi^2)*RATIO[x])/
       27 + (4*e*(240 + 1121*e + (144*I)*Pi + (534*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 1, 0, x]*
   (Nf*((-4*e*(14 - 11*e - (8*I)*e*Pi + 32*e*Pi^2))/3 - 
      (4*(-204*e - 248*e^2 + (300*I)*e^2*Pi + 123*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((32*I)/9)*e^2*Pi*RATIO[x^(-2)] - 
      ((32*I)/9)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (4*(-42*e - 215*e^2 + (192*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (16*e*(84 + 676*e - (144*I)*Pi - 
         (465*I)*e*Pi + 39*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(87 + 482*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((4*e*(-60 - 2045*e - (216*I)*e*Pi + 720*e*Pi^2))/9 - 
      (4*(66*e - 5360*e^2 - (756*I)*e^2*Pi + 885*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(6*e + 55*e^2 + (6*I)*e*Pi + (45*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*(-66*e - 241*e^2 + (252*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*e*(237 + 1991*e - (438*I)*Pi - (2017*I)*e*Pi + 121*e*Pi^2)*RATIO[x])/
       9 + (4*e*(138 + 487*e - (336*I)*Pi + (226*I)*e*Pi + 62*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 0, 1, x]*
   (Nf*((-4*e*(14 - 11*e + (52*I)*e*Pi + 36*e*Pi^2))/3 - 
      (4*(-204*e - 248*e^2 + (480*I)*e^2*Pi + 207*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*e^2*RATIO[x^(-1)])/3 + 
      (4*(-42*e - 215*e^2 + (228*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (32*e*(-42 - 338*e - (3*I)*e*Pi + 6*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-87 - 482*e + (114*I)*e*Pi + 24*e*Pi^2)*
        RATIO[x^2])/27) + 
    Nc*((20*e*(-12 - 409*e + (204*I)*e*Pi + 162*e*Pi^2))/9 - 
      (4*(66*e - 5360*e^2 + (72*I)*e*Pi - (1626*I)*e^2*Pi + 831*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi - (14*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-6*e - 55*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*(-66*e - 241*e^2 - (72*I)*e*Pi - 
         (30*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-237 - 1991*e - (12*I)*Pi - (281*I)*e*Pi + 35*e*Pi^2)*RATIO[x])/
       9 - (4*e*(-138 - 487*e - (24*I)*Pi - (10*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 0, 0, x]*
   (Nf*((-4*e*(-16 + 137*e - (22*I)*e*Pi + 40*e*Pi^2))/3 - 
      (4*(96*e - 40*e^2 - (12*I)*e*Pi - (92*I)*e^2*Pi + 99*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(72*e + 435*e^2 - (12*I)*e*Pi - 
         (146*I)*e^2*Pi + 219*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(48 + 910*e - (192*I)*Pi - (612*I)*e*Pi + 39*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(24 + 145*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*e*(42 + 1357*e - (87*I)*e*Pi + 225*e*Pi^2))/9 - 
      (4*(312*e + 15296*e^2 + (108*I)*e*Pi - (204*I)*e^2*Pi + 789*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*I)*e^2*Pi*RATIO[x^(-1)] - 
      (4*(480*e + 1540*e^2 - (108*I)*e*Pi - (804*I)*e^2*Pi + 1911*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(1272 + 18376*e - (2628*I)*Pi - 
         (11316*I)*e*Pi + 453*e*Pi^2)*RATIO[x])/27 - 
      (4*e*(480 + 1540*e - (1008*I)*Pi + (528*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*((8*e*(27 + 265*e + (141*I)*e*Pi))/9 - 
      (8*(-6*e - 49*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/27)*((6*I)*e + (35*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-1)] + (8*((6*I)*e*Pi - (8*I)*e^2*Pi + 
         3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(264 + 1738*e - (504*I)*Pi - (516*I)*e*Pi + 405*e*Pi^2)*RATIO[x])/
       27 + (4*e*(66 + 163*e - (288*I)*Pi + (294*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + 
    Nc*(((-4*I)/9)*e*(-360*I - (3491*I)*e + 1404*e*Pi) + 
      (8*(-6*e - 55*e^2 + (6*I)*e*Pi + (4*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(66*e + 241*e^2 - (36*I)*e*Pi - 
         (303*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*(66*e + 409*e^2 - (36*I)*e*Pi - (447*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(474 + 3208*e - (852*I)*Pi - 
         (2488*I)*e*Pi + 697*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(102 + 400*e - (312*I)*Pi + (344*I)*e*Pi + 247*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 0, x]*
   (Nf*((4*e*(4 + 17*e - (120*I)*e*Pi + 8*e*Pi^2))/3 + 
      (4*(36*e + 194*e^2 - (16*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - (4*(36*e + 225*e^2 - (94*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(18 + 353*e - (84*I)*Pi - (94*I)*e*Pi + 
         43*e*Pi^2)*RATIO[x])/9 - (8*e*(18 + 84*e - (48*I)*Pi + (20*I)*e*Pi + 
         19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-4*e*(60 + 353*e - (1956*I)*e*Pi + 180*e*Pi^2))/9 + 
      (4*(-36*e + 142*e^2 - (258*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-6*e - e^2 + (6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (4*(12*e + 47*e^2 - (58*I)*e^2*Pi + 57*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*e*(690 + 8258*e - (1278*I)*Pi - 
         (3375*I)*e*Pi + 747*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(372 + 1279*e - (936*I)*Pi + (882*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, x]*
   (Nc*((-2*(72 - 2070*e - 26693*e^2 + (2088*I)*e*Pi + (24474*I)*e^2*Pi + 
         972*e^2*Pi^2))/27 + (4*e*RATIO[x]*(-750 - 12343*e + (1146*I)*Pi + 
         (10102*I)*e*Pi + 30*Pi^2 + 125*e*Pi^2 + (1395*I)*e*Pi^3 - 
         7680*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(-162 - 261*e - (132*I)*Pi - 
         (482*I)*e*Pi - 60*Pi^2 - 394*e*Pi^2 - (1170*I)*e*Pi^3 + 
         5640*e*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi + (55*I)*e^2*Pi + 87*e^2*Pi^2 + (3*I)*e^2*Pi^3 - 
         18*e^2*Zeta[3]))/9 + (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/27)*RATIO[x^(-2)]*
       ((-378*I)*e - (2781*I)*e^2 - 108*e*Pi - 1071*e^2*Pi - (30*I)*e*Pi^2 - 
        (200*I)*e^2*Pi^2 + 90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((-654*I)*e - (5171*I)*e^2 - 144*e*Pi - 
        1512*e^2*Pi - (30*I)*e*Pi^2 - (236*I)*e^2*Pi^2 + 90*e^2*Pi^3 + 
        (120*I)*e^2*Zeta[3])) + 
    Nf*((-2*(-72 + 486*e + 7037*e^2 - (396*I)*e*Pi - (4392*I)*e^2*Pi + 
         42*e^2*Pi^2))/27 + (8*(6*e + 43*e^2 - (9*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (40*(6*e + 47*e^2 - (12*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (2*e*RATIO[x^2]*(-126 - 1449*e + (84*I)*Pi + 
         (430*I)*e*Pi + 2*e*Pi^2 + (402*I)*e*Pi^3 - 1656*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*(246 + 3352*e - (240*I)*Pi - (2090*I)*e*Pi + 32*e*Pi^2 - 
         (309*I)*e*Pi^3 + 1476*e*Zeta[3]))/27 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (49*I)*e^2*Pi - 31*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9)) + 
  G[1, 0, x]*(Nf*((16*((6*I)*e*Pi + (23*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*(-6*e - 47*e^2 + (6*I)*e*Pi + (5*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*e*RATIO[x]*(-132 - 2411*e - (120*I)*Pi + (212*I)*e*Pi + 84*Pi^2 + 
         595*e*Pi^2 + (87*I)*e*Pi^3 - 2196*e*Zeta[3]))/27 - 
      (4*e*(-102 - 847*e - (198*I)*Pi - (1947*I)*e*Pi + 252*e*Pi^2 + 
         216*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(126 + 1449*e - (84*I)*Pi - 
         (430*I)*e*Pi - 96*Pi^2 - 140*e*Pi^2 - (30*I)*e*Pi^3 + 
         2664*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(114*e + 971*e^2 - 
         (108*I)*e*Pi - (552*I)*e^2*Pi + 36*e*Pi^2 - 301*e^2*Pi^2 + 
         (57*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
      (4*((-108*I)*e*Pi - (675*I)*e^2*Pi + 36*e*Pi^2 + 203*e^2*Pi^2 + 
         (57*I)*e^2*Pi^3 + 432*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2)) + 
    Nc*(((-8*I)/27)*(66*e*Pi + 241*e^2*Pi + (75*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[x^(-2)] + ((8*I)/27)*((138*I)*e + (1021*I)*e^2 + 66*e*Pi + 
        79*e^2*Pi + (42*I)*e^2*Pi^2 + 3*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*e*RATIO[x^2]*(162 + 261*e + (132*I)*Pi + (482*I)*e*Pi + 348*Pi^2 - 
         20*e*Pi^2 + (462*I)*e*Pi^3 - 8232*e*Zeta[3]))/27 + 
      (4*e*(79*e - (372*I)*Pi - (3764*I)*e*Pi + 84*e*Pi^2 + 540*e*Zeta[3]))/
       9 + (4*e*RATIO[x]*(612 + 11688*e - (66*I)*Pi - (5848*I)*e*Pi - 
         444*Pi^2 - 2387*e*Pi^2 - (771*I)*e*Pi^3 + 10596*e*Zeta[3]))/27 - 
      (((4*I)/9)*(-36*e*Pi - 141*e^2*Pi - (12*I)*e*Pi^2 - (33*I)*e^2*Pi^2 + 
         17*e^2*Pi^3 - (360*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (4*RATIO[(1 - x)^(-1)]*(-138*e - 1021*e^2 + (108*I)*e*Pi - 
         (432*I)*e^2*Pi - 36*e*Pi^2 + 1416*e^2*Pi^2 - (51*I)*e^2*Pi^3 + 
         540*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((-16*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(6*e + 47*e^2 - (9*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      ((4*I)/27)*e*RATIO[x]*(132*I + (2411*I)*e + 240*Pi + 2060*e*Pi + 
        (71*I)*e*Pi^2 + 525*e*Pi^3 + (3492*I)*e*Zeta[3]) + 
      (4*e*(102 + 847*e - (198*I)*Pi - (2307*I)*e*Pi + 36*Pi^2 + 426*e*Pi^2 + 
         216*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(126 + 1449*e - (84*I)*Pi - 
         (430*I)*e*Pi - 152*e*Pi^2 - (618*I)*e*Pi^3 + 4392*e*Zeta[3]))/27 + 
      (4*((-42*I)*e*Pi - (215*I)*e^2*Pi - 48*e*Pi^2 + 98*e^2*Pi^2 + 
         (39*I)*e^2*Pi^3 - 432*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(114*e + 971*e^2 + (156*I)*e*Pi + 
         (1630*I)*e^2*Pi - 12*e*Pi^2 + 95*e^2*Pi^2 + (39*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/27) + 
    Nc*(((8*I)/9)*(-36*e*Pi - 231*e^2*Pi - (12*I)*e*Pi^2 - (73*I)*e^2*Pi^2 + 
        26*e^2*Pi^3)*RATIO[x^(-2)] - ((8*I)/27)*((-138*I)*e - (1021*I)*e^2 - 
        108*e*Pi - 693*e^2*Pi - (36*I)*e*Pi^2 - (180*I)*e^2*Pi^2 + 
        78*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*e*RATIO[x^2]*(162 + 261*e + (132*I)*Pi + (482*I)*e*Pi + 60*Pi^2 + 
         304*e*Pi^2 + (2034*I)*e*Pi^3 - 12264*e*Zeta[3]))/27 - 
      (4*e*(-79*e - (348*I)*Pi - (4378*I)*e*Pi + 90*Pi^2 + 1084*e*Pi^2 + 
         540*e*Zeta[3]))/9 + (4*e*RATIO[x]*(612 + 11688*e - (1146*I)*Pi - 
         (10096*I)*e*Pi - 30*Pi^2 + 517*e*Pi^2 - (2637*I)*e*Pi^3 + 
         15852*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       ((-138*I)*e - (1021*I)*e^2 + 1014*e*Pi + 9614*e^2*Pi - 
        (126*I)*e*Pi^2 - (1317*I)*e^2*Pi^2 + 63*e^2*Pi^3 - 
        (684*I)*e^2*Zeta[3]) + (4*((66*I)*e*Pi + (241*I)*e^2*Pi + 
         144*e*Pi^2 - 252*e^2*Pi^2 - (63*I)*e^2*Pi^3 + 936*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nf*(((-32*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (2*e*RATIO[x^2]*(-126 - 1449*e + (84*I)*Pi + (430*I)*e*Pi + 60*Pi^2 - 
         310*e*Pi^2 + (606*I)*e*Pi^3 - 4752*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*(18 + 1470*e + (120*I)*Pi - (182*I)*e*Pi - 66*Pi^2 - 
         214*e*Pi^2 - (483*I)*e*Pi^3 + 3888*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-108*e + 21*e^2 + (12*I)*e*Pi - 
         (776*I)*e^2*Pi - 78*e*Pi^2 + 478*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 
         864*e^2*Zeta[3]))/27 - (((2*I)/27)*((-126*I)*e - (1449*I)*e^2 - 
         348*e*Pi - 1928*e^2*Pi - (300*I)*e*Pi^2 - (430*I)*e^2*Pi^2 + 
         156*e^2*Pi^3 - (4752*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*(-144 - 474*e + 1163*e^2 - (396*I)*e*Pi - (3600*I)*e^2*Pi + 
         144*e*Pi^2 + 1494*e^2*Pi^2 + 3024*e^2*Zeta[3]))/27) + 
    Nc*((16*((6*I)*e*Pi + (55*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*RATIO[x]*(-474 - 11033*e + (66*I)*Pi + (5842*I)*e*Pi + 390*Pi^2 + 
         1313*e*Pi^2 + (2193*I)*e*Pi^3 - 18516*e*Zeta[3]))/27 + 
      (2*e*RATIO[x^2]*(-162 - 261*e - (132*I)*Pi - (482*I)*e*Pi - 240*Pi^2 + 
         722*e*Pi^2 - (1686*I)*e*Pi^3 + 14352*e*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*((636*I)*e + (11294*I)*e^2 + 594*e*Pi + 
        9024*e^2*Pi + (120*I)*e*Pi^2 + (4667*I)*e^2*Pi^2 + 156*e^2*Pi^3 + 
        (4164*I)*e^2*Zeta[3]) - (2*(-192 + 50*e + 7361*e^2 - (744*I)*e*Pi - 
         (6906*I)*e^2*Pi + 360*e*Pi^2 + 3336*e^2*Pi^2 + 7560*e^2*Zeta[3]))/
       9 + (2*(-162*e - 261*e^2 - (828*I)*e*Pi - (2922*I)*e^2*Pi + 
         840*e*Pi^2 + 206*e^2*Pi^2 + (312*I)*e^2*Pi^3 + 14352*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2))) + 
  G[1, x]*(Nf*(((-8*I)/27)*(-18*e*Pi - 129*e^2*Pi - (6*I)*e*Pi^2 - 
        (41*I)*e^2*Pi^2 + 13*e^2*Pi^3)*RATIO[x^(-2)] + 
      (2*e*(-120 - 820*e - (2370*I)*Pi - (29035*I)*e*Pi - 180*Pi^2 - 
         2730*e*Pi^2 - (2010*I)*e*Pi^3 + 102*e*Pi^4 - 5460*e*Zeta[3]))/135 + 
      ((8*I)/27)*RATIO[x^(-1)]*((-6*I)*e - (41*I)*e^2 - 18*e*Pi - 
        129*e^2*Pi - (6*I)*e*Pi^2 - (37*I)*e^2*Pi^2 + 7*e^2*Pi^3 - 
        (288*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*(-21*Pi^2 - 319*e*Pi^2 - 
         (108*I)*Pi^3 + (324*I)*e*Pi^3 + 141*e*Pi^4 + 1080*Zeta[3] - 
         126*e*Zeta[3] - (1296*I)*e*Pi*Zeta[3]))/81 + 
      (2*e*RATIO[x]*(450 + 2805*e + (3420*I)*Pi + (29130*I)*e*Pi + 420*Pi^2 - 
         970*e*Pi^2 - (2160*I)*Pi^3 + (1350*I)*e*Pi^3 + 2292*e*Pi^4 + 
         17280*Zeta[3] + 54360*e*Zeta[3] - (25920*I)*e*Pi*Zeta[3]))/405 + 
      (4*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (4855*I)*e^2*Pi - 240*e*Pi^2 - 
         950*e^2*Pi^2 + (60*I)*e*Pi^3 + (105*I)*e^2*Pi^3 + 113*e^2*Pi^4 - 
         360*e*Zeta[3] - 1620*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*((60*I)*e*Pi^3 + (135*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         810*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nc*((-2*e*(-348 - 2354*e - (2190*I)*Pi - (28087*I)*e*Pi - 690*Pi^2 - 
         6539*e*Pi^2 - (2238*I)*e*Pi^3 + 153*e*Pi^4 - 9648*e*Zeta[3]))/27 + 
      (2*e*RATIO[x^2]*(330*Pi^2 + 1565*e*Pi^2 - (1440*I)*Pi^3 + 
         (2310*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] - 6600*e*Zeta[3] - 
         (18720*I)*e*Pi*Zeta[3]))/135 - 
      (2*e*RATIO[x]*(1830 + 12025*e + (1380*I)*Pi + (10210*I)*e*Pi + 
         2130*Pi^2 + 9870*e*Pi^2 - (4140*I)*Pi^3 - (6960*I)*e*Pi^3 + 
         3567*e*Pi^4 + 26280*Zeta[3] + 134040*e*Zeta[3] - 
         (51120*I)*e*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*((-378*I)*e*Pi - (2781*I)*e^2*Pi + 66*e*Pi^2 + 
         619*e^2*Pi^2 + (6*I)*e*Pi^3 + (21*I)*e^2*Pi^3 + 3*e^2*Pi^4 + 
         (120*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(174*e + 1177*e^2 - (378*I)*e*Pi - (2781*I)*e^2*Pi + 
         48*e*Pi^2 + 545*e^2*Pi^2 + (6*I)*e*Pi^3 - (39*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + 2400*e^2*Zeta[3] + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         570*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        ((1380*I)*e*Pi + (10210*I)*e^2*Pi + 1440*e*Pi^2 + 4680*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (980*I)*e^2*Pi^3 + 153*e^2*Pi^4 + 720*e*Zeta[3] - 
         300*e^2*Zeta[3] - (5760*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*(((-8*I)/27)*(138*e*Pi + 1021*e^2*Pi + (3*I)*e^2*Pi^2 + 
        3*e^2*Pi^3)*RATIO[x^(-1)] + (2*e*(666 + 2643*e - (1110*I)*Pi - 
         (22069*I)*e*Pi - 192*Pi^2 + 1980*e*Pi^2 + (1080*I)*e*Pi^3 + 
         360*e*Pi^4 + 3240*Zeta[3] + 24864*e*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-87*Pi^2 - 287*e*Pi^2 + (180*I)*Pi^3 - (54*I)*e*Pi^3 + 
         114*e*Pi^4 - 936*Zeta[3] + 690*e*Zeta[3] + (5976*I)*e*Pi*Zeta[3]))/
       27 - (2*e*RATIO[x]*(-366 - 2405*e - (276*I)*Pi - (2042*I)*e*Pi - 
         822*Pi^2 - 5322*e*Pi^2 + (900*I)*Pi^3 + (5190*I)*e*Pi^3 + 
         543*e*Pi^4 - 5112*Zeta[3] - 18684*e*Zeta[3] + 
         (28152*I)*e*Pi*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
        (366*e + 2405*e^2 - (1548*I)*e*Pi - (23898*I)*e^2*Pi - 258*e*Pi^2 + 
         2214*e^2*Pi^2 + (1168*I)*e^2*Pi^3 + 48*e^2*Pi^4 + 1368*e*Zeta[3] + 
         21444*e^2*Zeta[3] - (1560*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*((162*I)*e*Pi + (261*I)*e^2*Pi - 174*e*Pi^2 - 808*e^2*Pi^2 - 
         (214*I)*e^2*Pi^3 + 312*e^2*Pi^4 + 1872*e*Zeta[3] - 
         1380*e^2*Zeta[3] + (1560*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nf*((16*((6*I)*e*Pi + (47*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (2*e*(222 + 1103*e - (114*I)*Pi - (3245*I)*e*Pi - 126*Pi^2 - 
         400*e*Pi^2 + (174*I)*e*Pi^3 + 48*e*Pi^4 + 432*Zeta[3] + 
         3288*e*Zeta[3]))/27 - (2*e*RATIO[x^2]*(-1410*Pi^2 - 8825*e*Pi^2 + 
         (2160*I)*Pi^3 + (2070*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 
         2160*e*Zeta[3] + (71280*I)*e*Pi*Zeta[3]))/405 + 
      (2*e*RATIO[x]*(-450 - 2805*e - (3420*I)*Pi - (29130*I)*e*Pi - 
         3480*Pi^2 - 20630*e*Pi^2 + (3240*I)*Pi^3 + (14130*I)*e*Pi^3 + 
         1722*e*Pi^4 - 15120*Zeta[3] - 29160*e*Zeta[3] + 
         (103680*I)*e*Pi*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-450*e - 2805*e^2 + (180*I)*e*Pi + 
         (28860*I)*e^2*Pi + 2220*e*Pi^2 + 8780*e^2*Pi^2 + (180*I)*e*Pi^3 - 
         (2970*I)*e^2*Pi^3 + 888*e^2*Pi^4 + 2160*e*Zeta[3] - 
         33480*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*((-1890*I)*e*Pi - (21735*I)*e^2*Pi - 570*e*Pi^2 - 520*e^2*Pi^2 + 
         (180*I)*e*Pi^3 - (810*I)*e^2*Pi^3 + 1608*e^2*Pi^4 + 8640*e*Zeta[3] - 
         2160*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2))) + 
  Nf*(((-8*I)/27)*(-6*e*Pi - 41*e^2*Pi - (6*I)*e*Pi^2 - (53*I)*e^2*Pi^2 + 
      13*e^2*Pi^3)*RATIO[x^(-1)] + 
    (e*RATIO[x^2]*(-630*Pi^2 - 7245*e*Pi^2 + (420*I)*Pi^3 + (2150*I)*e*Pi^3 + 
       532*Pi^4 + 189*e*Pi^4 + (544*I)*e*Pi^5 - 1320*Zeta[3] - 
       9200*e*Zeta[3] + (8640*I)*Pi*Zeta[3] + (240*I)*e*Pi*Zeta[3] - 
       840*e*Pi^2*Zeta[3] - 48240*e*Zeta[5]))/135 + 
    (4*e*RATIO[x]*(870*Pi^2 + 17705*e*Pi^2 - (720*I)*Pi^3 - (9285*I)*e*Pi^3 - 
       651*Pi^4 - 3153*e*Pi^4 - (561*I)*e*Pi^5 - 6300*Zeta[3] - 
       25950*e*Zeta[3] - (9720*I)*Pi*Zeta[3] - (35820*I)*e*Pi*Zeta[3] + 
       3330*e*Pi^2*Zeta[3] + 55620*e*Zeta[5]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-450*I)*e*Pi - (2805*I)*e^2*Pi - 1950*e*Pi^2 - 
       14870*e^2*Pi^2 + (1140*I)*e*Pi^3 + (9560*I)*e^2*Pi^3 - 336*e*Pi^4 + 
       3276*e^2*Pi^4 - (492*I)*e^2*Pi^5 - 16560*e*Zeta[3] - 
       79500*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] + (4320*I)*e^2*Pi*Zeta[3] - 
       13140*e^2*Pi^2*Zeta[3] - 33480*e^2*Zeta[5]))/405 - 
    ((I/405)*(-660*e*Pi^3 - 4600*e^2*Pi^3 - (1284*I)*e*Pi^4 - 
       (1113*I)*e^2*Pi^4 + 984*e^2*Pi^5 - (3960*I)*e*Zeta[3] - 
       (27600*I)*e^2*Zeta[3] + 8640*e*Pi*Zeta[3] + 12960*e^2*Pi*Zeta[3] - 
       (56520*I)*e^2*Pi^2*Zeta[3] - (144720*I)*e^2*Zeta[5]))/
     (-1 + RATIO[x])^2 + (3240 + 16200*e + 55080*e^2 - (900*I)*e*Pi - 
      (5610*I)*e^2*Pi - 1080*Pi^2 - 7140*e*Pi^2 - 36100*e^2*Pi^2 + 
      (360*I)*e*Pi^3 + (10500*I)*e^2*Pi^3 + 612*e*Pi^4 + 9147*e^2*Pi^4 + 
      14040*e*Zeta[3] + 260280*e^2*Zeta[3] + (46800*I)*e^2*Pi*Zeta[3] + 
      30240*e^2*Pi^2*Zeta[3] + 77760*e^2*Zeta[5])/405) + 
  Nc*((4*RATIO[x^(-1)]*((-174*I)*e*Pi - (1177*I)*e^2*Pi + 138*e*Pi^2 + 
       1195*e^2*Pi^2 + (6*I)*e*Pi^3 + (183*I)*e^2*Pi^3 + 3*e^2*Pi^4 + 
       (120*I)*e^2*Pi*Zeta[3]))/27 + 
    (e*RATIO[x]*(-5640*Pi^2 - 115850*e*Pi^2 + (7140*I)*Pi^3 + 
       (82060*I)*e*Pi^3 + 4164*Pi^4 + 20961*e*Pi^4 + (2678*I)*e*Pi^5 + 
       38040*Zeta[3] + 187160*e*Zeta[3] + (55440*I)*Pi*Zeta[3] + 
       (346800*I)*e*Pi*Zeta[3] - 35160*e*Pi^2*Zeta[3] - 327600*e*Zeta[5]))/
     135 + (e*RATIO[x^2]*(-810*Pi^2 - 1305*e*Pi^2 - (660*I)*Pi^3 - 
       (2410*I)*e*Pi^3 - 1644*Pi^4 + 659*e*Pi^4 - (1148*I)*e*Pi^5 + 
       840*Zeta[3] + 3640*e*Zeta[3] - (23040*I)*Pi*Zeta[3] + 
       (8880*I)*e*Pi*Zeta[3] + 8160*e*Pi^2*Zeta[3] + 133200*e*Zeta[5]))/135 + 
    (-3240 - 12960*e - 38880*e^2 + (3660*I)*e*Pi + (24050*I)*e^2*Pi + 
      3600*e*Pi^2 + 10290*e^2*Pi^2 - (2460*I)*e*Pi^3 - (26030*I)*e^2*Pi^3 - 
      1530*e*Pi^4 - 16941*e^2*Pi^4 - 54720*e*Zeta[3] - 565680*e^2*Zeta[3] - 
      (148080*I)*e^2*Pi*Zeta[3] - 75600*e^2*Pi^2*Zeta[3] - 
      194400*e^2*Zeta[5])/135 - (RATIO[(1 - x)^(-1)]*
      ((10980*I)*e*Pi + (72150*I)*e^2*Pi + 5580*e*Pi^2 + 22740*e^2*Pi^2 - 
       (10500*I)*e*Pi^3 - (91100*I)*e^2*Pi^3 - 1602*e*Pi^4 - 45123*e^2*Pi^4 + 
       (576*I)*e^2*Pi^5 + 119160*e*Zeta[3] + 583320*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] - (212040*I)*e^2*Pi*Zeta[3] - 
       82800*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5]))/405 + 
    ((-420*I)*e*Pi^3 - (1820*I)*e^2*Pi^3 + 2988*e*Pi^4 - 2343*e^2*Pi^4 + 
      (576*I)*e^2*Pi^5 + 2520*e*Zeta[3] + 10920*e^2*Zeta[3] + 
      (12960*I)*e*Pi*Zeta[3] + (19800*I)*e^2*Pi*Zeta[3] + 
      144000*e^2*Pi^2*Zeta[3] + 399600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[1, 1, 1, 0, 1, x]*(Nf*(160*e^2 - (784*e^2*RATIO[x^(-2)])/3 + 
      (304*e^2*RATIO[x^(-1)])/3) + 
    Nc*(-1200*e^2 + (2224*e^2*RATIO[x^(-2)])/3 + (1376*e^2*RATIO[x^(-1)])/
       3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*(160*e^2 - (784*e^2*RATIO[x^(-2)])/3 + (304*e^2*RATIO[x^(-1)])/3) + 
    Nc*(-1200*e^2 + (2224*e^2*RATIO[x^(-2)])/3 + (1376*e^2*RATIO[x^(-1)])/
       3)) + Nc*G[0, 0, 0, 0, 0, x]*(-64*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + Nf*((-16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 1, x]*
   (Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nc*(960*e^2 - 624*e^2*RATIO[x^(-2)] - 336*e^2*RATIO[x^(-1)] + 
      (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
    Nf*(-128*e^2 + (592*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)]) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] + (160*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)]) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] + (160*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nc*(-240*e^2 + 192*e^2*RATIO[x^(-2)] + 
      48*e^2*RATIO[x^(-1)] + (176*e^2*RATIO[x])/3 - (176*e^2*RATIO[x^2])/3) + 
    Nf*(32*e^2 - (256*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 - 
      16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*(-96*e^2 + (496*e^2*RATIO[x^(-2)])/3 - 
      (208*e^2*RATIO[x^(-1)])/3 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(720*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 - (1456*e^2*RATIO[x^(-2)])/
       3 - (704*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nf*((-16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((-16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nc*(480*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (832*e^2*RATIO[x])/3 - 
      (608*e^2*RATIO[x^2])/3) + Nf*(-64*e^2 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 1, x]*
   (Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + 144*e^2*RATIO[x] - 
      144*e^2*RATIO[x^2]) + Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) + 80*e^2*RATIO[x] - 
      80*e^2*RATIO[x^2]) + Nf*(-48*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(96*e^2 - (464*e^2*RATIO[x^(-2)])/3 + 
      (176*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-720*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (1424*e^2*RATIO[x^(-2)])/3 + (736*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(96*e^2 - (464*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*(-720*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (1424*e^2*RATIO[x^(-2)])/3 + 
      (736*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*(-96*e^2 + (464*e^2*RATIO[x^(-2)])/3 - 
      (176*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nc*(720*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - (1360*e^2*RATIO[x^(-2)])/
       3 - (800*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      (176*e^2*RATIO[x])/3 + (176*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nf*(64*e^2 - (352*e^2*RATIO[x^(-2)])/3 + 
      (160*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-480*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/
       3 + 320*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (Nf*(64*e^2 - (352*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*(-480*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 320*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-32*e^2 + (224*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (80*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*(240*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (512*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 - (272*e^2*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-32*e^2 + (224*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
    Nc*(240*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - (512*e^2*RATIO[x^(-2)])/3 - 
      (208*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 - 
      (272*e^2*RATIO[x])/3 + (272*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nc*(1200*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 - (1424*e^2*RATIO[x])/3 - 
      (2176*e^2*RATIO[x^2])/3) + Nf*(-160*e^2 - (224*e^2*RATIO[x])/3 + 
      (704*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nc*(1440*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 
      (1648*e^2*RATIO[x])/3 - (2672*e^2*RATIO[x^2])/3) + 
    Nf*(-192*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
      (304*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(3360*e^2 - 1296*e^2*RATIO[x^(-2)] - 
      384*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x] - 1296*e^2*RATIO[x^2]) + 
    Nf*(-448*e^2 + (1360*e^2*RATIO[x^(-2)])/3 - (688*e^2*RATIO[x^(-1)])/3 - 
      (688*e^2*RATIO[x])/3 + (1360*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(160*e^2 - (368*e^2*RATIO[x^(-2)])/3 + 
      (272*e^2*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 - 
      (416*e^2*RATIO[x^2])/3) + Nc*(-1200*e^2 + (784*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nf*(96*e^2 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + 80*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nc*(-720*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/
       3 + (32*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (544*e^2*RATIO[x])/3 + (1616*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 1, x]*(Nf*(160*e^2 + (16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (320*e^2*RATIO[x])/3 - 
      (800*e^2*RATIO[x^2])/3) + Nc*(-1200*e^2 - (80*e^2*RATIO[x^(-2)])/3 + 
      (80*e^2*RATIO[x^(-1)])/3 + 432*e^2*RATIO[x] + 768*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nf*(160*e^2 + 144*e^2*RATIO[x^(-2)] - 
      48*e^2*RATIO[x^(-1)] + (448*e^2*RATIO[x])/3 - (1216*e^2*RATIO[x^2])/
       3) + Nc*(-1200*e^2 - (1424*e^2*RATIO[x^(-2)])/3 - 
      (736*e^2*RATIO[x^(-1)])/3 + 704*e^2*RATIO[x] + 1216*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*(Nc*((-80*e*(9 + 52*e))/3 - 
      (32*(3*e - 10*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((-174*I)*e + (109*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((96*I)*e + (2365*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(6 + 131*e)*RATIO[x])/9 - (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*((16*e*(6 + 43*e))/3 - ((8*I)/9)*((-54*I)*e + (23*I)*e^2 + 18*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((-9*I)*e + (196*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] - (16*e*(3 + 29*e)*RATIO[x])/9 + 
      (8*e*(6 + 43*e)*RATIO[x^2])/9)) + G[0, 1, 0, 0, x]*
   (Nf*((112*e^2)/3 - (224*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(9*(-1 + RATIO[x])^2) + 
      (32*e^2*(4 + I*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-21*I + 4*Pi)*
       RATIO[x^2]) + Nc*((-1648*e^2)/3 + ((16*I)/9)*((13*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((91*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((26*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e*(-4*I - (59*I)*e + 16*e*Pi)*RATIO[x] + 
      (8*e*(4 + 55*e + (16*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(Nf*(((32*I)/3)*e*(3*I + (25*I)*e + 6*e*Pi) + 
      (32*(3*e + 32*e^2)*RATIO[x^(-2)])/9 + 
      (16*(-6*e + 59*e^2)*RATIO[x^(-1)])/9 + 
      (16*e*(-9 + 32*e + (3*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(27 - 8*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*e*(45 + 364*e - (90*I)*e*Pi))/3 - 32*e^2*(1 - I*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((3*I)*e + (40*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((6*I)*e - (379*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e*(16*I + (223*I)*e + 41*e*Pi)*RATIO[x] + 
      (16*e*(-29 + 19*e + (49*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, x]*(Nf*(((32*I)/3)*e*(3*I + (25*I)*e + 18*e*Pi) + 
      ((8*I)/9)*((-61*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-56*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-5 + 49*e + (20*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(240*e*(1 + 8*e - (6*I)*e*Pi) - ((32*I)/3)*(I*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((-67*I)*e^2 + 30*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((-307*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((8*I)/3)*e*
       (28*I + (801*I)*e + 200*e*Pi)*RATIO[x] + 
      (8*e*(-62 + 7*e + (340*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, x]*(Nf*(32*e*(1 + 8*e - (3*I)*e*Pi) - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((3*I)*e - (4*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(3 - 86*e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(((16*I)/3)*e*(45*I + (359*I)*e + 135*e*Pi) - 
      (16*(6*e + 49*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((3*I)*e - I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + 43*e^2 - (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(132 + 1409*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 0, x]*(Nc*((-1904*e^2)/3 - (16*(12*e + 109*e^2 + (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      (16*I)*((-39*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (32*(6*e + 50*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e*(-4*I - (31*I)*e + e*Pi)*RATIO[x] + 
      (16*e*(4 + 28*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*(32*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (16*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-37*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*e*(6 + 53*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(6*I + (50*I)*e + 9*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*((-32*e*(3 + 25*e))/3 + 
      ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-2*I)*e + (19*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)/9)*e*(-3*I - (23*I)*e + 6*e*Pi)*RATIO[x] + 
      (8*e*(6 + 73*e + (12*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*e*(45 + 364*e))/3 - ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-21*I)*e + (11*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((51*I)*e + (1031*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(9 - 17*e + (12*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-9*I - (67*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, x]*(Nf*((16*e^2)/3 - (32*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-3*I)*e - (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(9*(-1 + RATIO[x])^2) + ((16*I)/9)*e*(3*I + (14*I)*e + 
        21*e*Pi)*RATIO[x] + (8*e*(6 + 37*e - (42*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(224*e^2 + ((16*I)/3)*((-2*I)*e - (9*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((-6*I)*e + (149*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(9 - 7*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(9*I + (35*I)*e + 15*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nc*(32*e^2 - (8*(12*e + 115*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 67*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(-36 + 455*e - (90*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(36 + 217*e + (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((208*e^2*RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (112*e^2)/(9*(-1 + RATIO[x])^2) + (16*e*(6 - 26*e + (21*I)*e*Pi)*
        RATIO[x])/9 - ((16*I)/9)*e*(-6*I - (31*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-3*I)*e + (89*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-3 + 7*e - (6*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(3 + 26*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1216*e^2)/3 - (16*(6*e - 5*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-2*I)*e + (225*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(18 - 269*e + (36*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/9)*e*(-18*I - (115*I)*e + 36*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nf*((16*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (160*e^2)/(9*(-1 + RATIO[x])^2) - ((16*I)/9)*e^2*(-10*I + 27*Pi)*
       RATIO[x] + (16*e^2*(10 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*(-32*e^2 + (16*(6*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(3*e + 52*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(6 + 89*e + (57*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (104*I)*e + 57*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nc*(16*e^2*(2 - (45*I)*Pi) - 
      (8*(12*e + 115*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 67*e^2 + (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-36 + 455*e + (258*I)*e*Pi)*RATIO[x])/
       9 + (8*e*(36 + 217*e + (552*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((96*I)*e^2*Pi + (208*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (112*e^2)/(9*(-1 + RATIO[x])^2) + 
      (32*e*(3 - 13*e + (18*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (31*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*(Nc*(((16*I)/3)*e*(90*I + (776*I)*e + 225*e*Pi) + 
      (16*(120*e + 121*e^2)*RATIO[x^(-2)])/9 + 
      (80*(3*e + 211*e^2)*RATIO[x^(-1)])/9 + 
      (16*e*(15 + 1055*e - (258*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(120 + 121*e - (417*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((32*e*(6 + 41*e - (15*I)*e*Pi))/3 - 
      (16*(42*e + 107*e^2)*RATIO[x^(-2)])/9 - 
      (16*(-24*e + 19*e^2)*RATIO[x^(-1)])/9 + 
      (16*e*(24 - 19*e - (57*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(42*I + (107*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*(Nf*((-64*I)*e^2*Pi + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-3*I)*e + (89*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-3 + 7*e + (3*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(3 + 26*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((32*e^2*(38 + (45*I)*Pi))/3 - (16*(6*e - 5*e^2 + (24*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((-2*I)*e + (225*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (16*(6*e + e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e*(18 - 269*e - (246*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/9)*e*(-18*I - (115*I)*e + 294*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nf*(((32*I)/3)*e*(3*I + (25*I)*e + 15*e*Pi) + 
      ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-4*I)*e + (38*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/9)*e*(3*I + (23*I)*e + 57*e*Pi)*RATIO[x] + 
      (8*e*(6 + 73*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*e*(45 + 364*e - (225*I)*e*Pi))/3 + 
      ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((51*I)*e + (1031*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(9 - 17*e + (252*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(9*I + (67*I)*e + 423*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*(Nf*((16*e^2*(1 - (36*I)*Pi))/3 - 
      (32*e^2*RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((6*I)*e - (5*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-3*I - (14*I)*e + 66*e*Pi)*RATIO[x] + 
      (8*e*(6 + 37*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*(32*e^2*(7 + (45*I)*Pi) + ((16*I)/3)*((-2*I)*e - (9*I)*e^2 + 8*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e - (149*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*e*(-2*I - (11*I)*e + 8*e*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(9 - 7*e - (288*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-9*I - (35*I)*e + 522*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*(Nc*((4*e*(372 + 6151*e - (204*I)*e*Pi + 270*e*Pi^2))/9 + 
      (8*(36*e + 233*e^2 - (72*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-174*e - 653*e^2 - (6*I)*e*Pi + (503*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(12*e + 77*e^2 - (18*I)*e^2*Pi + 12*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (4*e*(-312 - 1958*e - (72*I)*Pi + 
         (612*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(-348 - 1382*e - (72*I)*Pi - (180*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*((-4*e*(24 + 821*e - (36*I)*e*Pi + 36*e*Pi^2))/9 - 
      (16*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 31*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(54*e + 259*e^2 + (6*I)*e*Pi - (92*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(132 + 770*e - (180*I)*e*Pi + 21*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(132 + 623*e - (54*I)*e*Pi + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 0, x]*(Nc*((-4*e*(-12 + 683*e + (324*I)*e*Pi + 90*e*Pi^2))/9 + 
      (8*(66*e + 409*e^2 + (144*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       27 + (8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e - 55*e^2 - (6*I)*e*Pi + (117*I)*e^2*Pi + 12*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(66*e + 241*e^2 - (162*I)*e^2*Pi + 
         21*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(270 + 2408*e - (48*I)*Pi + (1444*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/
       9 + (4*e*(-102 - 400*e - (48*I)*Pi - (128*I)*e*Pi + 29*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((4*e*(-12 + 5*e + (60*I)*e*Pi + 12*e*Pi^2))/9 - 
      ((16*I)/27)*((-6*I)*e - (35*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e + 49*e^2 + (6*I)*e*Pi + (20*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(6*e + 23*e^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(132 + 1412*e - (72*I)*Pi + (612*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/
       27 - (4*e*(-66 - 163*e - (72*I)*Pi - (126*I)*e*Pi + 51*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, 0, x]*
   (Nf*((8*e*(-6 + 71*e - (6*I)*e*Pi))/9 + ((16*I)/27)*
       ((-6*I)*e - (95*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*e^2*Pi*RATIO[x^(-1)] - (((8*I)/27)*((-12*I)*e - (109*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(3 + 61*e + (9*I)*Pi - (48*I)*e*Pi)*RATIO[x])/27 + 
      (8*e*(-12 + 89*e - (36*I)*Pi - (150*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((4*e*(24 - 245*e + (48*I)*e*Pi))/9 - 
      (8*(138*e + 1819*e^2 - (93*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
      (4*(240*e + 2309*e^2 - (366*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(102 + 2110*e + (72*I)*Pi - 
         (1695*I)*e*Pi + 30*e*Pi^2)*RATIO[x])/27 + 
      (4*e*(240 + 1121*e + (144*I)*Pi + (534*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 1, x]*
   (Nf*((-4*e*(-12 - 613*e + (72*I)*Pi + (576*I)*e*Pi + 72*e*Pi^2))/9 - 
      ((32*I)/9)*((-3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(-42*e - 215*e^2 + (192*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (4*(-204*e - 248*e^2 + (300*I)*e^2*Pi + 123*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (((32*I)/9)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(3 - 194*e - (36*I)*Pi + (435*I)*e*Pi + 3*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(87 + 482*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((16*e*(-99 - 1385*e + (135*I)*Pi + (1011*I)*e*Pi + 
         135*e*Pi^2))/9 + (16*(6*e + 55*e^2 + (6*I)*e*Pi + (45*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-66*e - 241*e^2 + (252*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (4*(66*e - 5360*e^2 - (756*I)*e^2*Pi + 885*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(99 + 1504*e - (102*I)*Pi - 
         (2243*I)*e*Pi + 59*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(138 + 487*e - (336*I)*Pi + (226*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 1, 0, x]*
   (Nf*((-4*e*(-12 - 613*e + (72*I)*e*Pi + 108*e*Pi^2))/9 - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-42*e - 215*e^2 + (228*I)*e^2*Pi + 531*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (4*(-204*e - 248*e^2 + (480*I)*e^2*Pi + 207*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*e*(-3 + 194*e + (120*I)*e*Pi + 12*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-87 - 482*e + (114*I)*e*Pi + 24*e*Pi^2)*
        RATIO[x^2])/27) + 
    Nc*((8*e*(-198 - 2770*e + (234*I)*e*Pi + 405*e*Pi^2))/9 - 
      (16*(-6*e - 55*e^2 + (6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(-66*e - 241*e^2 - (72*I)*e*Pi - 
         (30*I)*e^2*Pi + 1599*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(66*e - 5360*e^2 + (72*I)*e*Pi - (1626*I)*e^2*Pi + 831*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*((6*I)*e*Pi - (14*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(99 + 1504*e - (12*I)*Pi + (271*I)*e*Pi + 
         35*e*Pi^2)*RATIO[x])/9 - (4*e*(-138 - 487*e - (24*I)*Pi - 
         (10*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*
   (Nf*((-8*e*(-36 + 443*e - (36*I)*Pi - (300*I)*e*Pi + 66*e*Pi^2))/9 + 
      (4*(72*e + 435*e^2 - (12*I)*e*Pi - (146*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(96*e - 40*e^2 - (12*I)*e*Pi - (92*I)*e^2*Pi + 
         99*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*e*(96 - 40*e - (48*I)*Pi + (456*I)*e*Pi + 15*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(24 + 145*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((8*e*(72 + 1840*e - (90*I)*Pi - (716*I)*e*Pi + 165*e*Pi^2))/3 - 
      (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*(480*e + 1540*e^2 - (108*I)*e*Pi - (804*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*(312*e + 15296*e^2 + (108*I)*e*Pi - 
         (204*I)*e^2*Pi + 789*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (4*e*(312 + 15296*e - (612*I)*Pi - (12372*I)*e*Pi + 87*e*Pi^2)*
        RATIO[x])/27 - (4*e*(480 + 1540*e - (1008*I)*Pi + (528*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 0, 1, x]*(Nf*((-4*e*(12 - 5*e - (72*I)*Pi - (552*I)*e*Pi + 60*e*Pi^2))/
       9 + ((16*I)/27)*((6*I)*e + (35*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e - 49*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (4*e*(-132 - 1412*e - (72*I)*Pi + (1104*I)*e*Pi + 45*e*Pi^2)*RATIO[x])/
       27 + (4*e*(66 + 163*e - (288*I)*Pi + (294*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + 
    Nc*((4*e*(12 - 683*e - (540*I)*Pi - (4236*I)*e*Pi + 450*e*Pi^2))/9 + 
      (8*(66*e + 409*e^2 - (36*I)*e*Pi - (447*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (8*((6*I)*e*Pi - (14*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-6*e - 55*e^2 + (6*I)*e*Pi + (4*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(66*e + 241*e^2 - (36*I)*e*Pi - 
         (303*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(270 + 2408*e - (228*I)*Pi - (3176*I)*e*Pi + 203*e*Pi^2)*RATIO[x])/
       9 - (4*e*(102 + 400*e - (312*I)*Pi + (344*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 1, x]*
   (Nf*((4*e*(12 + 589*e - (72*I)*Pi - (588*I)*e*Pi + 72*e*Pi^2))/9 + 
      ((32*I)/3)*e^2*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
      (4*(36*e + 225*e^2 - (94*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(36*e + 194*e^2 - (16*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*(-18 + 185*e + (12*I)*Pi - (134*I)*e*Pi + 5*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(18 + 84*e - (48*I)*Pi + (20*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-16*e*(99 + 1358*e - (135*I)*Pi - (1125*I)*e*Pi + 135*e*Pi^2))/9 - 
      (16*(-6*e - e^2 + (6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(12*e + 47*e^2 - (58*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-36*e + 142*e^2 - (258*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(318 + 6979*e - (342*I)*Pi - (4257*I)*e*Pi + 333*e*Pi^2)*RATIO[x])/
       27 + (4*e*(372 + 1279*e - (936*I)*Pi + (882*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 1, x]*
   (Nf*((-16*(-6*e - 47*e^2 + (6*I)*e*Pi + (5*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (23*I)*e^2*Pi + 
         3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (2*e*(66 - 1679*e + (72*I)*Pi + (3888*I)*e*Pi + 72*Pi^2 + 546*e*Pi^2 - 
         1296*e*Zeta[3]))/27 + (4*e*RATIO[x]*(6 + 962*e + (204*I)*Pi + 
         (218*I)*e*Pi + 12*Pi^2 - 455*e*Pi^2 - (39*I)*e*Pi^3 - 
         576*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(126 + 1449*e - (84*I)*Pi - 
         (430*I)*e*Pi - 96*Pi^2 - 140*e*Pi^2 + (78*I)*e*Pi^3 + 
         2016*e*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
       ((-114*I)*e - (971*I)*e^2 - 108*e*Pi - 552*e^2*Pi - (36*I)*e*Pi^2 + 
        (301*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (72*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-2)]*(-108*e*Pi - 675*e^2*Pi - (36*I)*e*Pi^2 - 
        (203*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3])) + 
    Nc*((2*e*RATIO[x^2]*(162 + 261*e + (132*I)*Pi + (482*I)*e*Pi + 348*Pi^2 - 
         20*e*Pi^2 - (54*I)*e*Pi^3 - 5136*e*Zeta[3]))/27 - 
      (2*e*(-462 - 8037*e + (744*I)*Pi + (11266*I)*e*Pi + 180*Pi^2 + 
         1430*e*Pi^2 - 3240*e*Zeta[3]))/9 + 
      (4*e*RATIO[x]*(-774 - 11949*e - (66*I)*Pi + (5366*I)*e*Pi + 96*Pi^2 + 
         2407*e*Pi^2 + (27*I)*e*Pi^3 - 672*e*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(138*e + 1021*e^2 - (66*I)*e*Pi - 
         (79*I)*e^2*Pi + 42*e^2*Pi^2 + (27*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       27 + (8*((-66*I)*e*Pi - (241*I)*e^2*Pi + 75*e^2*Pi^2 + 
         (27*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*RATIO[x^(-2)]*(-36*e*Pi - 141*e^2*Pi - (12*I)*e*Pi^2 - 
        (33*I)*e^2*Pi^2 + 29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((-138*I)*e - (1021*I)*e^2 - 108*e*Pi + 
        432*e^2*Pi - (36*I)*e*Pi^2 + (1416*I)*e^2*Pi^2 + 87*e^2*Pi^3 + 
        (756*I)*e^2*Zeta[3]))) + 
  G[0, 0, x]*(Nf*((4*(12 - 20*e - 297*e^2 + (107*I)*e^2*Pi + 4*e^2*Pi^2))/9 - 
      (40*(6*e + 47*e^2 - (12*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       27 + (8*((6*I)*e*Pi + (49*I)*e^2*Pi + 31*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(6*e + 43*e^2 - (9*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/27)*e*(-120*I - (1903*I)*e - 156*Pi - 1660*e*Pi - 
        (34*I)*e*Pi^2 + 63*e*Pi^3)*RATIO[x] + 
      (2*e*(-126 - 1449*e + (84*I)*Pi + (430*I)*e*Pi + 2*e*Pi^2 + 
         (126*I)*e*Pi^3)*RATIO[x^2])/27) + 
    Nc*((-4*(12 - 68*e - 291*e^2 - (12*I)*e*Pi + (792*I)*e^2*Pi + 
         186*e^2*Pi^2))/9 - (8*((6*I)*e*Pi + (55*I)*e^2*Pi + 87*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (4*e*RATIO[x]*(912 + 12604*e - (1014*I)*Pi - 
         (9620*I)*e*Pi + 30*Pi^2 + 269*e*Pi^2 + (123*I)*e*Pi^3 - 
         48*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(-162 - 261*e - (132*I)*Pi - 
         (482*I)*e*Pi - 60*Pi^2 - 394*e*Pi^2 - (246*I)*e*Pi^3 + 
         96*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(-654*e - 5171*e^2 + 
         (144*I)*e*Pi + (1512*I)*e^2*Pi - 30*e*Pi^2 - 236*e^2*Pi^2 - 
         (78*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27 + 
      (4*(-378*e - 2781*e^2 + (108*I)*e*Pi + (1071*I)*e^2*Pi - 30*e*Pi^2 - 
         200*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nf*((16*(6*e + 47*e^2 - (9*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((4*I)/27)*((-114*I)*e - (971*I)*e^2 + 
        156*e*Pi + 1630*e^2*Pi + (12*I)*e*Pi^2 - (95*I)*e^2*Pi^2 + 
        3*e^2*Pi^3)*RATIO[x^(-1)] - (16*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*RATIO[x^2]*(126 + 1449*e - (84*I)*Pi - 
         (430*I)*e*Pi - 152*e*Pi^2 + (162*I)*e*Pi^3 - 288*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*(6 + 962*e - (156*I)*Pi - (1630*I)*e*Pi + 223*e*Pi^2 - 
         (81*I)*e*Pi^3 + 144*e*Zeta[3]))/27 + 
      (2*e*(66 - 1679*e - (924*I)*e*Pi + 72*Pi^2 + 558*e*Pi^2 + 
         432*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
       (-42*e*Pi - 215*e^2*Pi + (48*I)*e*Pi^2 - (98*I)*e^2*Pi^2 + 
        3*e^2*Pi^3 + (216*I)*e^2*Zeta[3])) + 
    Nc*(((4*I)/27)*e*RATIO[x]*(774*I + (11949*I)*e + 1014*Pi + 9614*e*Pi + 
        (30*I)*Pi^2 + (821*I)*e*Pi^2 + 57*e*Pi^3 + (312*I)*e*Zeta[3]) + 
      (2*e*RATIO[x^2]*(162 + 261*e + (132*I)*Pi + (482*I)*e*Pi + 60*Pi^2 + 
         304*e*Pi^2 - (114*I)*e*Pi^3 + 624*e*Zeta[3]))/27 - 
      (2*e*(-462 - 8037*e + (24*I)*Pi - (2186*I)*e*Pi + 180*Pi^2 + 
         1722*e*Pi^2 + 1080*e*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-2)]*
       (-66*e*Pi - 241*e^2*Pi + (144*I)*e*Pi^2 - (252*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       ((-138*I)*e - (1021*I)*e^2 + 1014*e*Pi + 9614*e^2*Pi - 
        (126*I)*e*Pi^2 - (1317*I)*e^2*Pi^2 + 15*e^2*Pi^3 - 
        (972*I)*e^2*Zeta[3]) + (8*((-36*I)*e*Pi - (231*I)*e^2*Pi + 
         12*e*Pi^2 + 73*e^2*Pi^2 + (20*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(138*e + 1021*e^2 - 
         (108*I)*e*Pi - (693*I)*e^2*Pi + 36*e*Pi^2 + 180*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 108*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*(((-32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (2*e*RATIO[x^2]*(-126 - 1449*e + (84*I)*Pi + (430*I)*e*Pi + 60*Pi^2 - 
         310*e*Pi^2 - (6*I)*e*Pi^3 - 1080*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*(108 - 21*e - (204*I)*Pi - (248*I)*e*Pi + 6*Pi^2 + 
         524*e*Pi^2 + (3*I)*e*Pi^3 + 108*e*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[x^(-1)]*((-108*I)*e + (21*I)*e^2 - 12*e*Pi + 
        776*e^2*Pi - (78*I)*e*Pi^2 + (478*I)*e^2*Pi^2 + 84*e^2*Pi^3 - 
        (828*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
       ((-126*I)*e - (1449*I)*e^2 - 348*e*Pi - 1928*e^2*Pi - (300*I)*e*Pi^2 - 
        (430*I)*e^2*Pi^2 + 168*e^2*Pi^3 - (4680*I)*e^2*Zeta[3]) + 
      (4*(-72 - 282*e + 1327*e^2 - (36*I)*e*Pi - (1767*I)*e^2*Pi + 
         36*e*Pi^2 + 378*e^2*Pi^2 + 1944*e^2*Zeta[3]))/27) + 
    Nc*((4*e*RATIO[x]*(636 + 11294*e + (66*I)*Pi - (5360*I)*e*Pi - 150*Pi^2 - 
         2035*e*Pi^2 - (27*I)*e*Pi^3 + 1284*e*Zeta[3]))/27 + 
      (2*e*RATIO[x^2]*(-162 - 261*e - (132*I)*Pi - (482*I)*e*Pi - 240*Pi^2 + 
         722*e*Pi^2 + (54*I)*e*Pi^3 + 3912*e*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/27)*RATIO[x^(-1)]*((636*I)*e + (11294*I)*e^2 + 594*e*Pi + 
        9024*e^2*Pi + (120*I)*e*Pi^2 + (4667*I)*e^2*Pi^2 + 162*e^2*Pi^3 + 
        (4200*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       ((162*I)*e + (261*I)*e^2 - 828*e*Pi - 2922*e^2*Pi - (840*I)*e*Pi^2 - 
        (206*I)*e^2*Pi^2 + 324*e^2*Pi^3 - (14280*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (55*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 - 
      (4*(-288 + 630*e + 22205*e^2 - (1116*I)*e*Pi - (15960*I)*e^2*Pi + 
         270*e*Pi^2 + 3330*e^2*Pi^2 + 14580*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nc*((2*e*RATIO[x]*(-366 - 2405*e - (276*I)*Pi - (2042*I)*e*Pi - 
         474*Pi^2 - 4174*e*Pi^2 + (378*I)*e*Pi^3 + 51*e*Pi^4 - 288*Zeta[3] + 
         8724*e*Zeta[3] + (2664*I)*e*Pi*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-87*Pi^2 - 287*e*Pi^2 + (54*I)*e*Pi^3 + 123*e*Pi^4 + 
         144*Zeta[3] + 42*e*Zeta[3] + (3528*I)*e*Pi*Zeta[3]))/27 - 
      (2*e*(-1032 - 5048*e + (834*I)*Pi + (20027*I)*e*Pi - 456*Pi^2 - 
         6728*e*Pi^2 + (642*I)*e*Pi^3 + 90*e*Pi^4 - 3240*Zeta[3] - 
         23472*e*Zeta[3] + (9720*I)*e*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(1830*e + 12025*e^2 - (7740*I)*e*Pi - 
         (119490*I)*e^2*Pi - 1290*e*Pi^2 + 11070*e^2*Pi^2 - (120*I)*e*Pi^3 + 
         (7290*I)*e^2*Pi^3 + 153*e^2*Pi^4 + 7560*e*Zeta[3] + 
         98520*e^2*Zeta[3] - (2040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*((810*I)*e*Pi + (1305*I)*e^2*Pi - 870*e*Pi^2 - 
         4040*e^2*Pi^2 + (120*I)*e*Pi^3 - (600*I)*e^2*Pi^3 + 882*e^2*Pi^4 + 
         8640*e*Zeta[3] - 9720*e^2*Zeta[3] + (2040*I)*e^2*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*((-690*I)*e*Pi - (5105*I)*e^2*Pi + 15*e^2*Pi^2 + 
         (60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] - 
         930*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/135 - 
      (8*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] - 
         570*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nf*((((16*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((16*I)/27)*RATIO[(1 - x)^(-1)]*(-6*e*Pi - 47*e^2*Pi + (3*I)*e^2*Pi^2 + 
        e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (2*e*(-252 - 1290*e - (114*I)*Pi + (1303*I)*e*Pi - 12*Pi^2 - 
         387*e*Pi^2 + (126*I)*e*Pi^3 + 12*e*Pi^4 - 432*Zeta[3] - 
         2352*e*Zeta[3] + (1296*I)*e*Pi*Zeta[3]))/27 + 
      (2*e*RATIO[x]*(450 + 2805*e + (3420*I)*Pi + (29130*I)*e*Pi + 660*Pi^2 + 
         2980*e*Pi^2 + (360*I)*Pi^3 + (1110*I)*e*Pi^3 + 684*e*Pi^4 + 
         2160*Zeta[3] - 33120*e*Zeta[3] + (21600*I)*e*Pi*Zeta[3]))/405 - 
      (2*e*RATIO[x^2]*(-1410*Pi^2 - 8825*e*Pi^2 + (360*I)*Pi^3 + 
         (2910*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] - 2880*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 - 
      (2*RATIO[x^(-1)]*(-450*e - 2805*e^2 + (180*I)*e*Pi + (28860*I)*e^2*Pi + 
         2220*e*Pi^2 + 8780*e^2*Pi^2 + (180*I)*e*Pi^3 - (3870*I)*e^2*Pi^3 + 
         498*e^2*Pi^4 + 2160*e*Zeta[3] - 28080*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-2)]*((-1890*I)*e*Pi - (21735*I)*e^2*Pi - 570*e*Pi^2 - 
         520*e^2*Pi^2 + (180*I)*e*Pi^3 - (990*I)*e^2*Pi^3 + 912*e^2*Pi^4 + 
         8640*e*Zeta[3] - 1080*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/
       405)) + G[0, x]*
   (Nf*((2*e*(6 + 23*e - (246*I)*Pi - (3865*I)*e*Pi + 6*Pi^2 - 398*e*Pi^2 - 
         (36*I)*e*Pi^3 - 336*e*Zeta[3]))/27 - 
      (((8*I)/27)*(-18*e*Pi - 129*e^2*Pi - (6*I)*e*Pi^2 - (41*I)*e^2*Pi^2 + 
         10*e^2*Pi^3 - (18*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/27)*RATIO[(1 - x)^(-1)]*((-6*I)*e - (41*I)*e^2 - 18*e*Pi - 
        129*e^2*Pi - (6*I)*e*Pi^2 - (37*I)*e^2*Pi^2 + 22*e^2*Pi^3 - 
        (198*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-114*e*Pi - 971*e^2*Pi + (48*I)*e*Pi^2 + (190*I)*e^2*Pi^2 + 
        3*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - ((2*I)/81)*e*RATIO[x]*
       (-90*I - (561*I)*e + 684*Pi + 5826*e*Pi - (168*I)*Pi^2 - 
        (1082*I)*e*Pi^2 - 144*Pi^3 + 690*e*Pi^3 - (1080*I)*e*Zeta[3] - 
        3456*e*Pi*Zeta[3]) + (4*e*RATIO[x^2]*(21*Pi^2 + 319*e*Pi^2 - 
         (72*I)*Pi^3 - (240*I)*e*Pi^3 - 378*e*Zeta[3] - 
         (1728*I)*e*Pi*Zeta[3]))/81) + 
    Nc*((2*e*(-18 - 51*e + (1914*I)*Pi + (26045*I)*e*Pi + 330*Pi^2 + 
         4878*e*Pi^2 + (180*I)*e*Pi^3 + 4992*e*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(-138*e*Pi - 1021*e^2*Pi + (144*I)*e*Pi^2 + 
        (468*I)*e^2*Pi^2 + 15*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) - 
      (2*e*RATIO[x]*(-1830 - 12025*e - (1380*I)*Pi - (10210*I)*e*Pi - 
         1470*Pi^2 - 6740*e*Pi^2 + (360*I)*Pi^3 - (11520*I)*e*Pi^3 + 
         48*e*Pi^4 - 720*Zeta[3] - 8640*e*Zeta[3] + (5760*I)*e*Pi*Zeta[3]))/
       135 + (2*e*RATIO[x^2]*(330*Pi^2 + 1565*e*Pi^2 + (360*I)*Pi^3 + 
         (1230*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] - 120*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 + 
      (4*((-1890*I)*e*Pi - (13905*I)*e^2*Pi + 330*e*Pi^2 + 3095*e^2*Pi^2 + 
         (90*I)*e*Pi^3 + (340*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 360*e*Zeta[3] - 
         1410*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (870*e + 5885*e^2 - (1890*I)*e*Pi - (13905*I)*e^2*Pi + 240*e*Pi^2 + 
         2725*e^2*Pi^2 + (90*I)*e*Pi^3 + (790*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 6090*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nc*((-2*RATIO[x^(-1)]*((1830*I)*e*Pi + (12025*I)*e^2*Pi + 930*e*Pi^2 + 
       3790*e^2*Pi^2 + (120*I)*e*Pi^3 + (120*I)*e^2*Pi^3 + 882*e^2*Pi^4 + 
       8640*e*Zeta[3] + 5400*e^2*Zeta[3] + (2040*I)*e^2*Pi*Zeta[3]))/135 + 
    (e*RATIO[x]*(7260*Pi^2 + 118460*e*Pi^2 - (9420*I)*Pi^3 - 
       (91400*I)*e*Pi^3 - 162*Pi^4 - 6051*e*Pi^4 - (544*I)*e*Pi^5 - 
       18120*Zeta[3] - 109480*e*Zeta[3] - (9360*I)*Pi*Zeta[3] - 
       (413520*I)*e*Pi*Zeta[3] + 6600*e*Pi^2*Zeta[3] + 720*e*Zeta[5]))/135 + 
    (e*RATIO[x^2]*(-810*Pi^2 - 1305*e*Pi^2 - (660*I)*Pi^3 - (2410*I)*e*Pi^3 - 
       828*Pi^4 - 259*e*Pi^4 - (2156*I)*e*Pi^5 + 840*Zeta[3] + 
       3640*e*Zeta[3] - (23040*I)*Pi*Zeta[3] + (8880*I)*e*Pi*Zeta[3] - 
       6600*e*Pi^2*Zeta[3] + 64080*e*Zeta[5]))/135 + 
    (-3240 - 12960*e - 38880*e^2 + (3660*I)*e*Pi + (24050*I)*e^2*Pi - 
      2850*e*Pi^2 - 106865*e^2*Pi^2 + (420*I)*e*Pi^3 - (13640*I)*e^2*Pi^3 + 
      990*e*Pi^4 + 4953*e^2*Pi^4 + (2700*I)*e^2*Pi^5 + 5760*e*Zeta[3] + 
      28680*e^2*Zeta[3] + (32400*I)*e*Pi*Zeta[3] + (167280*I)*e^2*Pi*
       Zeta[3] - 64800*e^2*Zeta[5])/135 + ((2*I)/405)*RATIO[(1 - x)^(-1)]*
     (-5220*e*Pi - 35310*e^2*Pi - (4140*I)*e*Pi^2 - (35850*I)*e^2*Pi^2 - 
      240*e*Pi^3 - 650*e^2*Pi^3 - (432*I)*e*Pi^4 - (1947*I)*e^2*Pi^4 + 
      1188*e^2*Pi^5 - (2520*I)*e*Zeta[3] - (36840*I)*e^2*Zeta[3] + 
      6480*e*Pi*Zeta[3] - 25740*e^2*Pi*Zeta[3] - (12780*I)*e^2*Pi^2*Zeta[3] - 
      (17280*I)*e^2*Zeta[5]) - (((2*I)/405)*(-420*e*Pi^3 - 4520*e^2*Pi^3 - 
       (432*I)*e*Pi^4 - (1473*I)*e^2*Pi^4 + 1188*e^2*Pi^5 - 
       (2520*I)*e*Zeta[3] - (27120*I)*e^2*Zeta[3] + 6480*e*Pi*Zeta[3] + 
       10620*e^2*Pi*Zeta[3] - (12780*I)*e^2*Pi^2*Zeta[3] - 
       (17280*I)*e^2*Zeta[5]))/(-1 + RATIO[x])^2) + 
  Nf*((4*((60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] - 
       840*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-180*I)*e*Pi - (1230*I)*e^2*Pi + 180*e*Pi^2 + 
       1590*e^2*Pi^2 + (60*I)*e*Pi^3 + (350*I)*e^2*Pi^3 + 249*e^2*Pi^4 - 
       360*e*Zeta[3] + 240*e^2*Zeta[3] - (3060*I)*e^2*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^(-1)]*((450*I)*e*Pi + (2805*I)*e^2*Pi + 1950*e*Pi^2 + 
       14870*e^2*Pi^2 + (180*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 + 912*e^2*Pi^4 + 
       8640*e*Zeta[3] + 14040*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/405 + 
    (e*RATIO[x^2]*(-630*Pi^2 - 7245*e*Pi^2 + (420*I)*Pi^3 + (2150*I)*e*Pi^3 + 
       260*Pi^4 + 223*e*Pi^4 + (880*I)*e*Pi^5 - 1320*Zeta[3] - 
       9200*e*Zeta[3] + (8640*I)*Pi*Zeta[3] + (240*I)*e*Pi*Zeta[3] + 
       4080*e*Pi^2*Zeta[3] - 25200*e*Zeta[5]))/135 + 
    (2*e*RATIO[x]*(150*Pi^2 - 13675*e*Pi^2 + (1980*I)*Pi^3 + 
       (21360*I)*e*Pi^3 - 192*Pi^4 + 912*e*Pi^4 - (780*I)*e*Pi^5 + 
       5760*Zeta[3] + 24060*e*Zeta[3] - (6480*I)*Pi*Zeta[3] + 
       (101160*I)*e*Pi*Zeta[3] - 6120*e*Pi^2*Zeta[3] + 24840*e*Zeta[5]))/
     405 + (3240 + 16200*e + 55080*e^2 - (900*I)*e*Pi - (5610*I)*e^2*Pi - 
      1080*Pi^2 - 5550*e*Pi^2 + 12985*e^2*Pi^2 - (900*I)*e*Pi^3 + 
      (3870*I)*e^2*Pi^3 - 396*e*Pi^4 - 2640*e^2*Pi^4 - (1080*I)*e^2*Pi^5 - 
      17280*e*Zeta[3] - 15480*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
      (100080*I)*e^2*Pi*Zeta[3] + 25920*e^2*Zeta[5])/405)}


==> anc/H_gg_gg_++++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((352*Nc)/3 - (64*Nf)/3)*G[0, 0, 0, x] + 
  (((-704*I)/3)*Nc*Pi - ((32*I)/3)*Nc^3*Pi + 
    Nf*(((128*I)/3)*Pi + ((32*I)/3)*Nc^2*Pi))*G[0, 0, 1, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[0, 1, 0, x] + 
  (((352*I)/3)*Nc*Pi + ((16*I)/3)*Nc^3*Pi + 
    Nf*(((-64*I)/3)*Pi - ((16*I)/3)*Nc^2*Pi))*G[0, 1, 1, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[1, 0, 0, x] + 
  (((352*I)/3)*Nc*Pi + ((16*I)/3)*Nc^3*Pi + 
    Nf*(((-64*I)/3)*Pi - ((16*I)/3)*Nc^2*Pi))*G[1, 0, 1, x] + 
  (((448*I)/3)*Nc*Pi - ((64*I)/3)*Nf*Pi)*G[1, 1, 0, x] + 
  ((-176*Nc)/3 - (88*Nc^3)/9 + (32/3 + (104*Nc^2)/9)*Nf - (16*Nc*Nf^2)/9)*
   G[1, 1, 1, x] + (-64*Nc + 64*Nf)*G[0, 0, 0, 0, x] + 
  (-160*Nc - (32*Nc^3)/3 + (32 + (32*Nc^2)/3)*Nf)*G[0, 0, 1, 1, x] + 
  (192*Nc + (16*Nc^3)/3 + (-32 - (16*Nc^2)/3)*Nf)*G[0, 1, 1, 1, x] + 
  (192*Nc + (16*Nc^3)/3 + (-32 - (16*Nc^2)/3)*Nf)*G[1, 0, 1, 1, x] + 
  (224*Nc - 32*Nf)*G[1, 1, 0, 0, x] + (-64*Nc - 16*Nc^3 + (-32 + 16*Nc^2)*Nf)*
   G[1, 1, 1, 1, x] + Nf^3*(((-4*I)/27)*Pi - (40*RATIO[(1 - x)^(-1)])/81 + 
    (8*(5 + (3*I)*Pi)*RATIO[x])/81) + 
  G[1, 1, x]*(Nc^3*((8*(109 + 3*Pi^2))/27 + (536*RATIO[x^(-2)])/9 - 
      (536*RATIO[x^(-1)])/9) + 
    Nf^2*(Nc*(200/27 + (188*RATIO[x^(-2)])/9 - (188*RATIO[x^(-1)])/9) + 
      (-8 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + (16*RATIO[x])/3 - 
        (40*RATIO[x^2])/3)/Nc) + Nc*((8*(89 + 50*Pi^2))/9 + 
      (544*RATIO[x^(-2)])/3 - (544*RATIO[x^(-1)])/3 + (656*RATIO[x])/3 - 
      (344*RATIO[x^2])/3) + Nf*((-4*(49 + 16*Pi^2))/9 - 
      (172*RATIO[x^(-2)])/3 + (172*RATIO[x^(-1)])/3 + 
      Nc^2*((-2*(671 + 12*Pi^2))/27 - (1084*RATIO[x^(-2)])/9 + 
        (1084*RATIO[x^(-1)])/9) - 32*RATIO[x] + 
      (6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)] - 8*RATIO[x^2])/Nc^2 + 
      8*RATIO[x^2])) + G[0, 0, x]*
   (Nc*((56*(-37 + 2*Pi^2))/9 + (32*RATIO[(1 - x)^(-1)])/3 - 
      344/(3*(-1 + RATIO[x])^2) + (656*RATIO[x])/3 - (344*RATIO[x^2])/3) + 
    (Nf^2*(-8 + (64*RATIO[(1 - x)^(-1)])/3 - 40/(3*(-1 + RATIO[x])^2) + 
       (16*RATIO[x])/3 - (40*RATIO[x^2])/3))/Nc + 
    Nf*((-8*(-49 + 2*Pi^2))/9 + 16*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 - 32*RATIO[x] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        8/(-1 + RATIO[x])^2 - 8*RATIO[x^2])/Nc^2 + 8*RATIO[x^2])) + 
  G[0, 1, x]*((Nf^2*((-16*RATIO[x])/3 + (40*RATIO[x^2])/3))/Nc + 
    Nc*((112*Pi^2)/9 - (656*RATIO[x])/3 + (344*RATIO[x^2])/3) + 
    Nf*((-16*Pi^2)/9 + 32*RATIO[x] - 8*RATIO[x^2] + (8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, x]*((Nf^2*((-16*RATIO[x])/3 + (40*RATIO[x^2])/3))/Nc + 
    Nc*((112*Pi^2)/9 - (656*RATIO[x])/3 + (344*RATIO[x^2])/3) + 
    Nf*((-16*Pi^2)/9 + 32*RATIO[x] - 8*RATIO[x^2] + (8*RATIO[x^2])/Nc^2)) + 
  Nf^2*((((-4*I)/3)*(I + 16*Pi)*RATIO[(1 - x)^(-1)] - 
      (24*I)*Pi*RATIO[x^(-1)] + (4*(-1 + 2*Pi^2)*RATIO[x])/3 - 
      (20*Pi^2*RATIO[x^2])/3 + ((32*I)/9)*(5*I + 9*Pi + (18*I)*Zeta[3]))/Nc + 
    Nc*((16*(32 + Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((188*I)/9)*Pi*RATIO[x^(-1)] - (4*(128 + (15*I)*Pi + 4*Pi^2)*RATIO[x])/
       27 - ((2*I)/243)*(-2197*I + 1230*Pi - (270*I)*Pi^2 + 72*Pi^3 - 
        (360*I)*Zeta[3]))) + 
  Nc^3*((4*(337 + 12*Pi^2)*RATIO[(1 - x)^(-1)])/81 + 
    ((536*I)/9)*Pi*RATIO[x^(-1)] - (4*(337 + (33*I)*Pi + 12*Pi^2)*RATIO[x])/
     81 - (2*(670 + (2094*I)*Pi + 2457*Pi^2 + (396*I)*Pi^3 + 27*Pi^4 + 
       1980*Zeta[3] + (324*I)*Pi*Zeta[3]))/243) + 
  Nc*((-112*I)*Pi*RATIO[(1 - x)^(-1)] + (192*I)*Pi*RATIO[x^(-1)] + 
    (328*Pi^2*RATIO[x])/3 - (172*Pi^2*RATIO[x^2])/3 + 
    (4*(-1440 - (1180*I)*Pi - 2820*Pi^2 - (660*I)*Pi^3 + 141*Pi^4 + 
       11880*Zeta[3] - (3060*I)*Pi*Zeta[3]))/135) + 
  G[0, x]*((Nf^2*((8*(8 - (3*I)*Pi))/3 + ((64*I)/3)*(I + Pi)*
        RATIO[(1 - x)^(-1)] - (((40*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
       (64*RATIO[x])/3))/Nc + 
    Nc*(((16*I)/3)*(21*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((344*I)/3)*Pi)/(-1 + RATIO[x])^2 + 112*RATIO[x] + 
      (8*(34 + (351*I)*Pi - 66*Pi^2 + (84*I)*Pi^3 - 612*Zeta[3]))/27) + 
    Nf*(((8*I)/3)*(-5*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - (40*RATIO[x])/3 + 
      (8*(1 - I*Pi) + (8*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + 8*RATIO[x])/Nc^2 + 
      (8*(23 - (81*I)*Pi + 12*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3]))/27)) + 
  G[1, x]*(Nf^3*(-4/27 + (8*RATIO[(1 - x)^(-1)])/27) + 
    Nf^2*(((8*(5 - (3*I)*Pi))/3 - (24*I)*Pi*RATIO[x^(-2)] + 
        (24*I)*(I + Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3)/Nc + 
      Nc*((4*(-173 + (90*I)*Pi + 6*Pi^2))/81 + ((4*I)/9)*(5*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + ((188*I)/9)*Pi*RATIO[x^(-2)] - 
        ((188*I)/9)*(I + Pi)*RATIO[x^(-1)] - ((8*I)/9)*Pi*RATIO[x])) + 
    Nf*(((-172*I)/3)*Pi*RATIO[x^(-2)] + ((4*I)/3)*(51*I + 43*Pi)*
       RATIO[x^(-1)] + ((6*I)*(I + Pi) + (12*I)*Pi*RATIO[x^(-2)] - 
        (12*I)*(I + Pi)*RATIO[x^(-1)] - 8*RATIO[x])/Nc^2 + (40*RATIO[x])/3 + 
      Nc^2*(((-16*I)/9)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((1084*I)/9)*Pi*RATIO[x^(-2)] + ((1084*I)/9)*(I + Pi)*RATIO[x^(-1)] + 
        ((16*I)/9)*Pi*RATIO[x] + (2*(2567 - (441*I)*Pi - 78*Pi^2 + 
           (36*I)*Pi^3 - 108*Zeta[3]))/81) + 
      (4*(112 + (135*I)*Pi - 12*Pi^2 + (48*I)*Pi^3 - 72*Zeta[3]))/27) + 
    Nc^3*(((4*I)/27)*(11*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((536*I)/9)*Pi*RATIO[x^(-2)] - ((536*I)/9)*(I + Pi)*RATIO[x^(-1)] - 
      ((8*I)/9)*Pi*RATIO[x] + (4*(-824 + (90*I)*Pi + 33*Pi^2 - (18*I)*Pi^3 + 
         54*Zeta[3]))/81) + Nc*(((544*I)/3)*Pi*RATIO[x^(-2)] - 
      ((32*I)/3)*(18*I + 17*Pi)*RATIO[x^(-1)] - 112*RATIO[x] + 
      (8*(-152 - (297*I)*Pi + 33*Pi^2 - (150*I)*Pi^3 + 306*Zeta[3]))/27)) + 
  Nf*(((4*I)/3)*(I + 10*Pi)*RATIO[(1 - x)^(-1)] - (68*I)*Pi*RATIO[x^(-1)] - 
    (4*(-1 + 12*Pi^2)*RATIO[x])/3 + 4*Pi^2*RATIO[x^2] + 
    (13 + (2*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] + (12*I)*Pi*RATIO[x^(-1)] - 
      4*Pi^2*RATIO[x^2])/Nc^2 - 
    (4*(-2625 - (1285*I)*Pi - 750*Pi^2 - (120*I)*Pi^3 + 93*Pi^4 - 
       (360*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*(237 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((1084*I)/9)*Pi*RATIO[x^(-1)] + (4*(237 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/
       27 + (18451 + (13002*I)*Pi + 6750*Pi^2 + (936*I)*Pi^3 + 54*Pi^4 + 
        4680*Zeta[3] + (648*I)*Pi*Zeta[3])/243)), 
 ((-176*Nc)/3 - (88*Nc^3)/9 + (32/3 + (104*Nc^2)/9)*Nf - (16*Nc*Nf^2)/9)*
   G[0, 0, 0, x] + (((448*I)/3)*Nc*Pi - ((64*I)/3)*Nf*Pi)*G[0, 0, 1, x] + 
  (((352*I)/3)*Nc*Pi + ((16*I)/3)*Nc^3*Pi + 
    Nf*(((-64*I)/3)*Pi - ((16*I)/3)*Nc^2*Pi))*G[0, 1, 0, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[0, 1, 1, x] + 
  (((352*I)/3)*Nc*Pi + ((16*I)/3)*Nc^3*Pi + 
    Nf*(((-64*I)/3)*Pi - ((16*I)/3)*Nc^2*Pi))*G[1, 0, 0, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[1, 0, 1, x] + 
  (((-704*I)/3)*Nc*Pi - ((32*I)/3)*Nc^3*Pi + 
    Nf*(((128*I)/3)*Pi + ((32*I)/3)*Nc^2*Pi))*G[1, 1, 0, x] + 
  ((352*Nc)/3 - (64*Nf)/3)*G[1, 1, 1, x] + 
  (-64*Nc - 16*Nc^3 + (-32 + 16*Nc^2)*Nf)*G[0, 0, 0, 0, x] + 
  (224*Nc - 32*Nf)*G[0, 0, 1, 1, x] + 
  (192*Nc + (16*Nc^3)/3 + (-32 - (16*Nc^2)/3)*Nf)*G[0, 1, 0, 0, x] + 
  (192*Nc + (16*Nc^3)/3 + (-32 - (16*Nc^2)/3)*Nf)*G[1, 0, 0, 0, x] + 
  (-160*Nc - (32*Nc^3)/3 + (32 + (32*Nc^2)/3)*Nf)*G[1, 1, 0, 0, x] + 
  (-64*Nc + 64*Nf)*G[1, 1, 1, 1, x] + 
  Nf^3*((4*(10 + (3*I)*Pi))/81 - (40*RATIO[x^(-1)])/81 - 
    ((8*I)/81)*(-5*I + 3*Pi)*RATIO[x]) + 
  G[1, 1, x]*(Nc*((16*(-71 + 7*Pi^2))/9 - (344*RATIO[x^(-2)])/3 + 
      (32*RATIO[x^(-1)])/3 + (32*RATIO[x])/3 - (344*RATIO[x^2])/3) + 
    (Nf^2*(-16 - (40*RATIO[x^(-2)])/3 + (64*RATIO[x^(-1)])/3 + 
       (64*RATIO[x])/3 - (40*RATIO[x^2])/3))/Nc + 
    Nf*((-16*(-11 + Pi^2))/9 + 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      16*RATIO[x] + (-16 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 16*RATIO[x] - 
        8*RATIO[x^2])/Nc^2 + 8*RATIO[x^2])) + 
  G[0, 0, x]*(Nc^3*((8*(109 + 3*Pi^2))/27 - (536*RATIO[(1 - x)^(-1)])/9 + 
      536/(9*(-1 + RATIO[x])^2)) + 
    Nf^2*(Nc*(200/27 - (188*RATIO[(1 - x)^(-1)])/9 + 
        188/(9*(-1 + RATIO[x])^2)) + (-16 + 24*RATIO[(1 - x)^(-1)] - 
        24/(-1 + RATIO[x])^2 + (64*RATIO[x])/3 - (40*RATIO[x^2])/3)/Nc) + 
    Nc*((16*(103 + 25*Pi^2))/9 - (544*RATIO[(1 - x)^(-1)])/3 + 
      544/(3*(-1 + RATIO[x])^2) + (32*RATIO[x])/3 - (344*RATIO[x^2])/3) + 
    Nf*((-4*(103 + 16*Pi^2))/9 + (172*RATIO[(1 - x)^(-1)])/3 + 
      Nc^2*((-2*(671 + 12*Pi^2))/27 + (1084*RATIO[(1 - x)^(-1)])/9 - 
        1084/(9*(-1 + RATIO[x])^2)) - 172/(3*(-1 + RATIO[x])^2) + 
      16*RATIO[x] + (-2 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 8*RATIO[x^2])) + 
  G[0, 1, x]*((Nf^2*(8 - (64*RATIO[x])/3 + (40*RATIO[x^2])/3))/Nc + 
    Nc*((8*(-117 + 14*Pi^2))/9 - (32*RATIO[x])/3 + (344*RATIO[x^2])/3) + 
    Nf*((-8*(-27 + 2*Pi^2))/9 - 16*RATIO[x] - 8*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, x]*((Nf^2*(8 - (64*RATIO[x])/3 + (40*RATIO[x^2])/3))/Nc + 
    Nc*((8*(-117 + 14*Pi^2))/9 - (32*RATIO[x])/3 + (344*RATIO[x^2])/3) + 
    Nf*((-8*(-27 + 2*Pi^2))/9 - 16*RATIO[x] - 8*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  Nc^3*(((536*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
    (4*(337 + 12*Pi^2)*RATIO[x^(-1)])/81 + 
    (4*(337 + (33*I)*Pi + 12*Pi^2)*RATIO[x])/81 - 
    (2*(13460 + (11460*I)*Pi + 12645*Pi^2 + (1980*I)*Pi^3 + 81*Pi^4 + 
       9900*Zeta[3] - (1620*I)*Pi*Zeta[3]))/1215) + 
  Nc*((192*I)*Pi*RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-1)] + 
    (16*Pi^2*RATIO[x])/3 - (172*Pi^2*RATIO[x^2])/3 + 
    (4*(-1440 - (1180*I)*Pi - 1065*Pi^2 - (660*I)*Pi^3 + 249*Pi^4 + 
       11880*Zeta[3] + (3420*I)*Pi*Zeta[3]))/135) + 
  Nf^2*(Nc*(((188*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (16*(32 + Pi^2)*RATIO[x^(-1)])/27 + (4*(128 + (15*I)*Pi + 4*Pi^2)*
        RATIO[x])/27 - ((2*I)/243)*(-4501*I + 1500*Pi - (342*I)*Pi^2 + 
        72*Pi^3 - (360*I)*Zeta[3])) + ((-24*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(I + 16*Pi)*RATIO[x^(-1)] + (4*(1 + 8*Pi^2)*RATIO[x])/3 - 
      (20*Pi^2*RATIO[x^2])/3 - (4*(43 - (72*I)*Pi + 9*Pi^2 + 144*Zeta[3]))/9)/
     Nc) + G[1, x]*
   ((Nf^2*((8*(16 - (3*I)*Pi))/3 - ((40*I)/3)*Pi*RATIO[x^(-2)] + 
       ((64*I)/3)*(I + Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3))/Nc + 
    Nc*(((-344*I)/3)*Pi*RATIO[x^(-2)] + ((16*I)/3)*(21*I + 2*Pi)*
       RATIO[x^(-1)] - 112*RATIO[x] + 
      (8*(412 + (351*I)*Pi - 66*Pi^2 + (174*I)*Pi^3 - 1152*Zeta[3]))/27) + 
    ((16*I)/9)*Nc^3*(Pi^3 + (6*I)*Zeta[3]) + 
    Nf*((8*I)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-1)] + 
      (8*(2 - I*Pi) - (8*I)*Pi*RATIO[x^(-2)] + (8*I)*(I + 2*Pi)*
         RATIO[x^(-1)] - 8*RATIO[x])/Nc^2 + (40*RATIO[x])/3 + 
      (16*Nc^2*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
      (8*(-22 - (81*I)*Pi + 12*Pi^2 - (30*I)*Pi^3 + 180*Zeta[3]))/27)) + 
  G[0, x]*(Nf^3*(-4/27 + (8*RATIO[x^(-1)])/27) + 
    Nf^2*(((-8*I)*(-I + Pi) + (24*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (64*RATIO[x])/3)/Nc + 
      Nc*((4*(-173 + (72*I)*Pi + 6*Pi^2))/81 - ((188*I)/9)*(I + Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/9)*(5*I + 2*Pi)*RATIO[x^(-1)] + 
        (((188*I)/9)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/9)*Pi*RATIO[x])) + 
    Nf*(((4*I)/3)*(51*I + 43*Pi)*RATIO[(1 - x)^(-1)] - 
      (((172*I)/3)*Pi)/(-1 + RATIO[x])^2 - (40*RATIO[x])/3 + 
      ((2*I)*(7*I + 3*Pi) - (12*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((12*I)*Pi)/(-1 + RATIO[x])^2 + 8*RATIO[x])/Nc^2 + 
      Nc^2*(((1084*I)/9)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/9)*(2*I + Pi)*RATIO[x^(-1)] - (((1084*I)/9)*Pi)/
         (-1 + RATIO[x])^2 - ((16*I)/9)*Pi*RATIO[x] + 
        (2*(2567 - (369*I)*Pi - 78*Pi^2 + (72*I)*Pi^3 - 324*Zeta[3]))/81) + 
      (4*(202 + (135*I)*Pi - 12*Pi^2 + (48*I)*Pi^3 - 72*Zeta[3]))/27) + 
    Nc^3*(((-536*I)/9)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/27)*(11*I + 6*Pi)*RATIO[x^(-1)] + (((536*I)/9)*Pi)/
       (-1 + RATIO[x])^2 + ((8*I)/9)*Pi*RATIO[x] + 
      (4*(-824 + (72*I)*Pi + 33*Pi^2 - (36*I)*Pi^3 + 162*Zeta[3]))/81) + 
    Nc*(((-32*I)/3)*(18*I + 17*Pi)*RATIO[(1 - x)^(-1)] + 
      (((544*I)/3)*Pi)/(-1 + RATIO[x])^2 + 112*RATIO[x] + 
      (8*(-530 - (297*I)*Pi + 33*Pi^2 - (132*I)*Pi^3 + 198*Zeta[3]))/27)) + 
  Nf*((-68*I)*Pi*RATIO[(1 - x)^(-1)] + ((4*I)/3)*(I + 10*Pi)*RATIO[x^(-1)] + 
    (4*(-1 + 6*Pi^2)*RATIO[x])/3 + 4*Pi^2*RATIO[x^2] + 
    (13 + (2*I)*Pi - 4*Pi^2 + (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (8*I)*Pi*RATIO[x^(-1)] + 8*Pi^2*RATIO[x] - 4*Pi^2*RATIO[x^2])/Nc^2 - 
    (4*(-2670 - (1285*I)*Pi - 345*Pi^2 - (120*I)*Pi^3 + 111*Pi^4 + 
       (720*I)*Pi*Zeta[3]))/135 + 
    Nc^2*(((-1084*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (4*(237 + 8*Pi^2)*RATIO[x^(-1)])/27 - 
      (4*(237 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/27 + 
      (134915 + (69330*I)*Pi + 35190*Pi^2 + (4680*I)*Pi^3 + 162*Pi^4 + 
        23400*Zeta[3] - (3240*I)*Pi*Zeta[3])/1215)), 
 ((-176*Nc)/3 - (88*Nc^3)/9 + (32/3 + (104*Nc^2)/9)*Nf - (16*Nc*Nf^2)/9)*
   G[0, 0, 0, x] + (((448*I)/3)*Nc*Pi - ((64*I)/3)*Nf*Pi)*G[0, 0, 1, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[0, 1, 0, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[0, 1, 1, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[1, 0, 0, x] + 
  (((-224*I)/3)*Nc*Pi + ((32*I)/3)*Nf*Pi)*G[1, 0, 1, x] + 
  (((448*I)/3)*Nc*Pi - ((64*I)/3)*Nf*Pi)*G[1, 1, 0, x] + 
  ((-176*Nc)/3 - (88*Nc^3)/9 + (32/3 + (104*Nc^2)/9)*Nf - (16*Nc*Nf^2)/9)*
   G[1, 1, 1, x] + (-64*Nc - 16*Nc^3 + (-32 + 16*Nc^2)*Nf)*G[0, 0, 0, 0, x] + 
  (32*Nc - (16*Nc^3)/3 + (16*Nc^2*Nf)/3)*G[0, 0, 1, 1, x] + 
  (-192*Nc - (16*Nc^3)/3 + (32 + (16*Nc^2)/3)*Nf)*G[0, 1, 0, 0, x] + 
  (-192*Nc - (16*Nc^3)/3 + (32 + (16*Nc^2)/3)*Nf)*G[0, 1, 1, 1, x] + 
  (-192*Nc - (16*Nc^3)/3 + (32 + (16*Nc^2)/3)*Nf)*G[1, 0, 0, 0, x] + 
  (-192*Nc - (16*Nc^3)/3 + (32 + (16*Nc^2)/3)*Nf)*G[1, 0, 1, 1, x] + 
  (32*Nc - (16*Nc^3)/3 + (16*Nc^2*Nf)/3)*G[1, 1, 0, 0, x] + 
  (-64*Nc - 16*Nc^3 + (-32 + 16*Nc^2)*Nf)*G[1, 1, 1, 1, x] + 
  Nf^3*(-40/81 + (40*RATIO[(1 - x)^(-1)])/81 + (40*RATIO[x^(-1)])/81) + 
  G[1, 1, x]*(Nc^3*((-8*(-109 + 6*Pi^2))/27 - (536*RATIO[x])/9 + 
      (536*RATIO[x^2])/9) + Nc*((-8*(-89 + 58*Pi^2))/9 - 
      (344*RATIO[x^(-2)])/3 + (656*RATIO[x^(-1)])/3 - (544*RATIO[x])/3 + 
      (544*RATIO[x^2])/3) + Nf*((4*(-49 + 20*Pi^2))/9 + 8*RATIO[x^(-2)] - 
      32*RATIO[x^(-1)] + (172*RATIO[x])/3 + 
      Nc^2*((2*(-671 + 24*Pi^2))/27 + (1084*RATIO[x])/9 - 
        (1084*RATIO[x^2])/9) - (172*RATIO[x^2])/3 + 
      (6 - 8*RATIO[x^(-2)] - 12*RATIO[x] + 12*RATIO[x^2])/Nc^2) + 
    Nf^2*((-8 - (40*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3 + 24*RATIO[x] - 
        24*RATIO[x^2])/Nc + Nc*(200/27 - (188*RATIO[x])/9 + 
        (188*RATIO[x^2])/9))) + 
  G[0, 0, x]*(Nc^3*((-8*(-109 + 6*Pi^2))/27 - (536*RATIO[x])/9 + 
      (536*RATIO[x^2])/9) + Nc*((-8*(-89 + 58*Pi^2))/9 + 
      (656*RATIO[(1 - x)^(-1)])/3 - 344/(3*(-1 + RATIO[x])^2) - 
      (544*RATIO[x])/3 + (544*RATIO[x^2])/3) + 
    Nf*((4*(-49 + 20*Pi^2))/9 - 32*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 + (172*RATIO[x])/3 + 
      Nc^2*((2*(-671 + 24*Pi^2))/27 + (1084*RATIO[x])/9 - 
        (1084*RATIO[x^2])/9) - (172*RATIO[x^2])/3 + 
      (6 - 8/(-1 + RATIO[x])^2 - 12*RATIO[x] + 12*RATIO[x^2])/Nc^2) + 
    Nf^2*((-8 + (16*RATIO[(1 - x)^(-1)])/3 - 40/(3*(-1 + RATIO[x])^2) + 
        24*RATIO[x] - 24*RATIO[x^2])/Nc + Nc*(200/27 - (188*RATIO[x])/9 + 
        (188*RATIO[x^2])/9))) + 
  G[0, 1, x]*(Nc*((-88*(-9 + 2*Pi^2))/9 + (544*RATIO[x])/3 - 
      (544*RATIO[x^2])/3) + Nc^3*((-8*(6 + Pi^2))/9 + 
      (8*RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x^(-1)])/9 + (536*RATIO[x])/9 - 
      (536*RATIO[x^2])/9) + 
    Nf^2*(Nc*(-16/3 + (8*RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x^(-1)])/9 + 
        (188*RATIO[x])/9 - (188*RATIO[x^2])/9) + 
      (8 - 24*RATIO[x] + 24*RATIO[x^2])/Nc) + 
    Nf*((4*(-45 + 8*Pi^2))/9 - (172*RATIO[x])/3 + 
      (-6 + 12*RATIO[x] - 12*RATIO[x^2])/Nc^2 + (172*RATIO[x^2])/3 + 
      Nc^2*((2*(57 + 4*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - (1084*RATIO[x])/9 + (1084*RATIO[x^2])/9))) + 
  G[1, 0, x]*(Nc*((-88*(-9 + 2*Pi^2))/9 + (544*RATIO[x])/3 - 
      (544*RATIO[x^2])/3) + Nc^3*((-8*(6 + Pi^2))/9 + 
      (8*RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x^(-1)])/9 + (536*RATIO[x])/9 - 
      (536*RATIO[x^2])/9) + 
    Nf^2*(Nc*(-16/3 + (8*RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x^(-1)])/9 + 
        (188*RATIO[x])/9 - (188*RATIO[x^2])/9) + 
      (8 - 24*RATIO[x] + 24*RATIO[x^2])/Nc) + 
    Nf*((4*(-45 + 8*Pi^2))/9 - (172*RATIO[x])/3 + 
      (-6 + 12*RATIO[x] - 12*RATIO[x^2])/Nc^2 + (172*RATIO[x^2])/3 + 
      Nc^2*((2*(57 + 4*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - (1084*RATIO[x])/9 + (1084*RATIO[x^2])/9))) + 
  Nc^3*((-4*(337 + 12*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
    (4*(337 + 12*Pi^2)*RATIO[x^(-1)])/81 - (268*Pi^2*RATIO[x])/9 + 
    (268*Pi^2*RATIO[x^2])/9 - (2*(-6760 + 2115*Pi^2 + 216*Pi^4 + 
       9900*Zeta[3]))/1215) + Nc*((-112*I)*Pi*RATIO[(1 - x)^(-1)] - 
    (112*I)*Pi*RATIO[x^(-1)] - (272*Pi^2*RATIO[x])/3 + 
    (272*Pi^2*RATIO[x^2])/3 - (4*(1440 - (3440*I)*Pi - 4155*Pi^2 - 
       (1320*I)*Pi^3 + 831*Pi^4 - 11880*Zeta[3] + (1440*I)*Pi*Zeta[3]))/
     135) + Nf^2*(Nc*((-16*(32 + Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (16*(32 + Pi^2)*RATIO[x^(-1)])/27 - (94*Pi^2*RATIO[x])/9 + 
      (94*Pi^2*RATIO[x^2])/9 + (2*(107 + 252*Pi^2 - 360*Zeta[3]))/243) + 
    (((-4*I)/3)*(-I + 16*Pi)*RATIO[(1 - x)^(-1)] - ((4*I)/3)*(-I + 16*Pi)*
       RATIO[x^(-1)] + 12*Pi^2*RATIO[x] - 12*Pi^2*RATIO[x^2] - 
      (4*(37 + 9*Pi^2 + 144*Zeta[3]))/9)/Nc) + 
  Nf*(((4*I)/3)*(-I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)/3)*(-I + 10*Pi)*RATIO[x^(-1)] + (86*Pi^2*RATIO[x])/3 - 
    (86*Pi^2*RATIO[x^2])/3 + (13 + 3*Pi^2 - (8*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (8*I)*Pi*RATIO[x^(-1)] - 6*Pi^2*RATIO[x] + 6*Pi^2*RATIO[x^2])/Nc^2 + 
    (2*(5160 - (1360*I)*Pi - 1515*Pi^2 - (480*I)*Pi^3 + 408*Pi^4 + 
       (720*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((4*(237 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(237 + 8*Pi^2)*RATIO[x^(-1)])/27 + (542*Pi^2*RATIO[x])/9 - 
      (542*Pi^2*RATIO[x^2])/9 + (49595 + 2115*Pi^2 + 432*Pi^4 + 
        23400*Zeta[3])/1215)) + 
  G[1, x]*(Nf^3*(4/27 - (8*RATIO[(1 - x)^(-1)])/27) + 
    Nf^2*((40/3 - ((40*I)/3)*Pi*RATIO[x^(-2)] + ((16*I)/3)*(4*I + Pi)*
         RATIO[x^(-1)] - 24*RATIO[x])/Nc + 
      Nc*((8*(-109 + 3*Pi^2))/81 + (20*RATIO[(1 - x)^(-1)])/9 + 
        (188*RATIO[x])/9)) + Nc^3*((44*RATIO[(1 - x)^(-1)])/27 + 
      (536*RATIO[x])/9 + (4*(-857 + 33*Pi^2 + 162*Zeta[3]))/81) + 
    Nc*(((-344*I)/3)*Pi*RATIO[x^(-2)] + ((16*I)/3)*(21*I + 41*Pi)*
       RATIO[x^(-1)] + 192*RATIO[x] + 
      (8*(-152 + 33*Pi^2 - (42*I)*Pi^3 + 954*Zeta[3]))/27) + 
    Nf*((8*I)*Pi*RATIO[x^(-2)] - ((8*I)/3)*(5*I + 12*Pi)*RATIO[x^(-1)] - 
      68*RATIO[x] + (-6 - (8*I)*Pi*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
        12*RATIO[x])/Nc^2 + (16*(28 - 3*Pi^2 + (3*I)*Pi^3 - 72*Zeta[3]))/27 + 
      Nc^2*((-32*RATIO[(1 - x)^(-1)])/9 - (1084*RATIO[x])/9 - 
        (2*(-2711 + 78*Pi^2 + 324*Zeta[3]))/81))) + 
  G[0, x]*(Nf^3*(4/27 - (8*RATIO[x^(-1)])/27) + 
    Nf^2*(Nc*((4*(205 + 6*Pi^2))/81 + (20*RATIO[x^(-1)])/9 - 
        (188*RATIO[x])/9) + (-32/3 + ((16*I)/3)*(4*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((40*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        24*RATIO[x])/Nc) + Nc^3*((44*RATIO[x^(-1)])/27 - (536*RATIO[x])/9 + 
      (4*(349 + 33*Pi^2 + 162*Zeta[3]))/81) + 
    Nc*(((16*I)/3)*(21*I + 41*Pi)*RATIO[(1 - x)^(-1)] - 
      (((344*I)/3)*Pi)/(-1 + RATIO[x])^2 - 192*RATIO[x] + 
      (8*(496 + 33*Pi^2 + (84*I)*Pi^3 + 198*Zeta[3]))/27) + 
    Nf*(((-8*I)/3)*(5*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
      (6 - 8*RATIO[(1 - x)^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        12*RATIO[x])/Nc^2 + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 68*RATIO[x] - 
      ((4*I)/27)*(-347*I - (12*I)*Pi^2 + 24*Pi^3 - (72*I)*Zeta[3]) + 
      Nc^2*((-32*RATIO[x^(-1)])/9 + (1084*RATIO[x])/9 - 
        (2*(2167 + 78*Pi^2 + 324*Zeta[3]))/81))), 
 ((176*Nc^2)/9 - (208*Nc*Nf)/9 + (32*Nf^2)/9)*G[0, 0, 0, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[0, 0, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 1, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[1, 1, 0, x] + 
  ((176*Nc^2)/9 - (208*Nc*Nf)/9 + (32*Nf^2)/9)*G[1, 1, 1, x] - 
  384*G[0, 0, 0, 0, x] + (192 + 32*Nc^2 - 32*Nc*Nf)*G[0, 0, 1, 1, x] + 
  (192 + 32*Nc^2 - 32*Nc*Nf)*G[1, 1, 0, 0, x] - 384*G[1, 1, 1, 1, x] - 
  (64*I)*Pi*RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
  48*Pi^2*RATIO[x] - 48*Pi^2*RATIO[x^2] + 
  G[1, 1, x]*((32*(6 + Pi^2))/3 - 96*RATIO[x^(-2)] + 96*RATIO[x^(-1)] + 
    96*RATIO[x] - 96*RATIO[x^2] + Nc^2*((8*(7 + 6*Pi^2))/27 + 
      (952*RATIO[x^(-2)])/9 - (1456*RATIO[x^(-1)])/9 - (448*RATIO[x])/9 + 
      (448*RATIO[x^2])/9) + Nf^2*(104/27 + (176*RATIO[x^(-2)])/9 - 
      (248*RATIO[x^(-1)])/9 - (104*RATIO[x])/9 + (104*RATIO[x^2])/9 + 
      (16 + (64*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(Nc*((-16*(-44 + 3*Pi^2))/27 - 72*RATIO[x^(-2)] + 120*RATIO[x^(-1)] + 
        24*RATIO[x] - 24*RATIO[x^2]) + (16 + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2])/Nc)) + 
  G[0, 0, x]*((32*(6 + Pi^2))/3 + 96*RATIO[(1 - x)^(-1)] - 
    96/(-1 + RATIO[x])^2 + 96*RATIO[x] - 96*RATIO[x^2] + 
    Nc^2*((8*(7 + 6*Pi^2))/27 - (1456*RATIO[(1 - x)^(-1)])/9 + 
      952/(9*(-1 + RATIO[x])^2) - (448*RATIO[x])/9 + (448*RATIO[x^2])/9) + 
    Nf^2*(104/27 - (248*RATIO[(1 - x)^(-1)])/9 + 176/(9*(-1 + RATIO[x])^2) - 
      (104*RATIO[x])/9 + (104*RATIO[x^2])/9 + 
      (16 - (112*RATIO[(1 - x)^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2) - 
        (16*RATIO[x])/3 + (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(Nc*((-16*(-44 + 3*Pi^2))/27 + 120*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 
      (16 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 16*RATIO[x] + 
        16*RATIO[x^2])/Nc)) + G[0, 1, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((8*(-3 + 2*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (448*RATIO[x])/9 - (448*RATIO[x^2])/9) + 
    Nf^2*(-8/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (104*RATIO[x])/9 + ((16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc^2 - 
      (104*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-3 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 24*RATIO[x] + 24*RATIO[x^2]))) + 
  G[1, 0, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((8*(-3 + 2*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (448*RATIO[x])/9 - (448*RATIO[x^2])/9) + 
    Nf^2*(-8/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (104*RATIO[x])/9 + ((16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc^2 - 
      (104*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-3 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 24*RATIO[x] + 24*RATIO[x^2]))) - 
  (8*(480 - (120*I)*Pi - 30*Pi^2 + 49*Pi^4 - 3960*Zeta[3] + 
     (120*I)*Pi*Zeta[3]))/15 + Nc^2*(((928*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
    ((928*I)/9)*Pi*RATIO[x^(-1)] - (224*Pi^2*RATIO[x])/9 + 
    (224*Pi^2*RATIO[x^2])/9 - (8*(5995 + (3955*I)*Pi + 13170*Pi^2 + 
       (2640*I)*Pi^3 + 1323*Pi^4 - 30690*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
     405) + Nf^2*(((152*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
    ((152*I)/9)*Pi*RATIO[x^(-1)] - (52*Pi^2*RATIO[x])/9 + 
    (52*Pi^2*RATIO[x^2])/9 + (4*(-117 - (910*I)*Pi - 111*Pi^2 - (48*I)*Pi^3 + 
       432*Zeta[3]))/81 + (((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*Pi*RATIO[x^(-1)] - (8*Pi^2*RATIO[x])/3 + 
      (8*Pi^2*RATIO[x^2])/3 + (16*(1 - (12*I)*Pi + 12*Zeta[3]))/3)/Nc^2) + 
  G[1, x]*((-96*I)*Pi*RATIO[x^(-2)] + (32*I)*(2*I + 3*Pi)*RATIO[x^(-1)] - 
    64*RATIO[x] + Nf^2*((-8*(259 - (90*I)*Pi + 6*Pi^2))/81 + 
      ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((176*I)/9)*Pi*RATIO[x^(-2)] - 
      ((8*I)/9)*(19*I + 31*Pi)*RATIO[x^(-1)] + (8*(13 - (2*I)*Pi)*RATIO[x])/
       9 + (((16*I)/3)*(8*I + 3*Pi) + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*(4*I + 7*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/3)/Nc^2) + 
    Nf*((-32 + (16*I)*Pi*RATIO[x^(-2)] - (16*I)*(I + Pi)*RATIO[x^(-1)] + 
        16*RATIO[x])/Nc + Nc*(((-32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        (72*I)*Pi*RATIO[x^(-2)] + ((40*I)/3)*(5*I + 9*Pi)*RATIO[x^(-1)] + 
        ((8*I)/9)*(51*I + 4*Pi)*RATIO[x] + 
        (8*(728 - (504*I)*Pi + 39*Pi^2 + (18*I)*Pi^3 - 54*Zeta[3]))/81)) + 
    (32*(6 + (3*I)*Pi - I*Pi^3 + 6*Zeta[3]))/3 + 
    Nc^2*(((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((952*I)/9)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(58*I + 91*Pi)*RATIO[x^(-1)] + (16*(49 - I*Pi)*RATIO[x])/9 + 
      (8*(-1549 + (576*I)*Pi - 33*Pi^2 - (18*I)*Pi^3 + 54*Zeta[3]))/81)) + 
  Nf*((4*(7 - (12*I)*Pi + 4*Pi^2) + (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (16*I)*Pi*RATIO[x^(-1)] - 8*Pi^2*RATIO[x] + 8*Pi^2*RATIO[x^2])/Nc + 
    Nc*(((-200*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((200*I)/3)*Pi*RATIO[x^(-1)] + 
      12*Pi^2*RATIO[x] - 12*Pi^2*RATIO[x^2] + 
      (4*(19940 + (12280*I)*Pi + 11910*Pi^2 + (2280*I)*Pi^3 + 981*Pi^4 - 
         36000*Zeta[3] + (2160*I)*Pi*Zeta[3]))/405)) + 
  G[0, x]*((32*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((96*I)*Pi)/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
    Nf^2*((-16*(71 - (36*I)*Pi + 3*Pi^2))/81 - ((8*I)/9)*(19*I + 31*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*Pi*RATIO[x^(-1)] + 
      (((16*I)/3)*(4*I + 3*Pi) - ((16*I)/3)*(4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] + (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (64*RATIO[x])/3)/Nc^2 + (((176*I)/9)*Pi)/(-1 + RATIO[x])^2 + 
      ((8*I)/9)*(13*I + 2*Pi)*RATIO[x]) + 
    Nc^2*(((-16*I)/9)*(58*I + 91*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*Pi*RATIO[x^(-1)] + (((952*I)/9)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/9)*(49*I + Pi)*RATIO[x] + ((8*I)/81)*(667*I + 558*Pi + 
        (33*I)*Pi^2 + 36*Pi^3 + (270*I)*Zeta[3])) + 
    ((32*I)/3)*(3*Pi + 2*Pi^3 + (12*I)*Zeta[3]) + 
    Nf*((-16 - (16*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 16*RATIO[x])/Nc + 
      Nc*(((40*I)/3)*(5*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)/9)*Pi*RATIO[x^(-1)] - ((72*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(51 - (4*I)*Pi)*RATIO[x])/9 + 
        (8*(269 - (468*I)*Pi + 39*Pi^2 - (36*I)*Pi^3 + 270*Zeta[3]))/81))), 
 ((-1408*Nc^2)/9 + (608*Nc*Nf)/9 - (64*Nf^2)/9)*G[0, 0, 0, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[0, 0, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 1, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[1, 1, 0, x] + 
  ((176*Nc^2)/9 - (208*Nc*Nf)/9 + (32*Nf^2)/9)*G[1, 1, 1, x] + 
  (-384 - 576*Nc^2 + 192*Nc*Nf)*G[0, 0, 0, 0, x] + 
  (192 + 32*Nc^2 - 32*Nc*Nf)*G[0, 0, 1, 1, x] + 
  (192 + 32*Nc^2 - 32*Nc*Nf)*G[1, 1, 0, 0, x] - 384*G[1, 1, 1, 1, x] - 
  (64*I)*Pi*RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
  48*Pi^2*RATIO[x] - 48*Pi^2*RATIO[x^2] + 
  G[1, 1, x]*((32*(6 + Pi^2))/3 - 96*RATIO[x^(-2)] + 96*RATIO[x^(-1)] + 
    96*RATIO[x] - 96*RATIO[x^2] + Nc^2*((8*(7 + 6*Pi^2))/27 + 
      (448*RATIO[x^(-2)])/9 - (448*RATIO[x^(-1)])/9 - (1456*RATIO[x])/9 + 
      (952*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*(-44 + 3*Pi^2))/27 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
        120*RATIO[x] - 72*RATIO[x^2]) + (16 + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2])/Nc) + 
    Nf^2*(104/27 + (104*RATIO[x^(-2)])/9 - (104*RATIO[x^(-1)])/9 - 
      (248*RATIO[x])/9 + (176*RATIO[x^2])/9 + 
      (16 + (16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3 - (112*RATIO[x])/3 + 
        (64*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 0, x]*((32*(6 + Pi^2))/3 + 96*RATIO[(1 - x)^(-1)] - 
    96/(-1 + RATIO[x])^2 + 96*RATIO[x] - 96*RATIO[x^2] + 
    Nc^2*((8*(1699 + 6*Pi^2))/27 - (448*RATIO[(1 - x)^(-1)])/9 + 
      952/(9*(-1 + RATIO[x])^2) - (1456*RATIO[x])/9 + (952*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*(463 + 3*Pi^2))/27 + 24*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 120*RATIO[x] - 72*RATIO[x^2]) + 
      (-32 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 16*RATIO[x] + 
        16*RATIO[x^2])/Nc) + Nf^2*(584/27 - (104*RATIO[(1 - x)^(-1)])/9 + 
      176/(9*(-1 + RATIO[x])^2) - (248*RATIO[x])/9 + (176*RATIO[x^2])/9 + 
      (16 - (16*RATIO[(1 - x)^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2) - 
        (112*RATIO[x])/3 + (64*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 1, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((16*(-33 + Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (1456*RATIO[x])/9 - (952*RATIO[x^2])/9) + 
    Nf^2*(-32/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (248*RATIO[x])/9 + (-16 + (112*RATIO[x])/3 - (64*RATIO[x^2])/3)/Nc^2 - 
      (176*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-30 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 120*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((16*(-33 + Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (1456*RATIO[x])/9 - (952*RATIO[x^2])/9) + 
    Nf^2*(-32/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (248*RATIO[x])/9 + (-16 + (112*RATIO[x])/3 - (64*RATIO[x^2])/3)/Nc^2 - 
      (176*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-30 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 120*RATIO[x] + 72*RATIO[x^2]))) - 
  (8*(480 - (120*I)*Pi - 30*Pi^2 + 49*Pi^4 - 3960*Zeta[3] + 
     (120*I)*Pi*Zeta[3]))/15 + Nc^2*(((928*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
    ((784*I)/9)*Pi*RATIO[x^(-1)] - (728*Pi^2*RATIO[x])/9 + 
    (476*Pi^2*RATIO[x^2])/9 - (4*(11990 + (3770*I)*Pi - 1875*Pi^2 - 
       (660*I)*Pi^3 + 216*Pi^4 - 61380*Zeta[3] + (540*I)*Pi*Zeta[3]))/405) + 
  Nf^2*(((152*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((104*I)/9)*Pi*RATIO[x^(-1)] - 
    (124*Pi^2*RATIO[x])/9 + (88*Pi^2*RATIO[x^2])/9 + 
    (4*(-117 - (58*I)*Pi + 150*Pi^2 + (24*I)*Pi^3 + 432*Zeta[3]))/81 + 
    (((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*RATIO[x^(-1)] - 
      (56*Pi^2*RATIO[x])/3 + (32*Pi^2*RATIO[x^2])/3 + 
      (8*(2 + 3*Pi^2 + 24*Zeta[3]))/3)/Nc^2) + 
  G[1, x]*((-96*I)*Pi*RATIO[x^(-2)] + (32*I)*(2*I + 3*Pi)*RATIO[x^(-1)] - 
    64*RATIO[x] + Nf^2*((-8*(259 - (9*I)*Pi + 6*Pi^2))/81 + 
      ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((104*I)/9)*Pi*RATIO[x^(-2)] - 
      ((104*I)/9)*(I + Pi)*RATIO[x^(-1)] + (8*(19 - (2*I)*Pi)*RATIO[x])/9 + 
      (-128/3 + ((16*I)/3)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(4*I + Pi)*
         RATIO[x^(-1)] + (64*RATIO[x])/3)/Nc^2) + 
    Nf*((-32 + (16*I)*Pi*RATIO[x^(-2)] - (16*I)*(I + Pi)*RATIO[x^(-1)] + 
        16*RATIO[x])/Nc + Nc*(((-32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        (24*I)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(17*I + 9*Pi)*RATIO[x^(-1)] + 
        ((8*I)/9)*(75*I + 4*Pi)*RATIO[x] + 
        (8*(728 - (18*I)*Pi + 39*Pi^2 + (18*I)*Pi^3 - 54*Zeta[3]))/81)) + 
    (32*(6 + (3*I)*Pi - I*Pi^3 + 6*Zeta[3]))/3 + 
    Nc^2*(((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((448*I)/9)*Pi*RATIO[x^(-2)] - 
      ((112*I)/9)*(7*I + 4*Pi)*RATIO[x^(-1)] + (16*(58 - I*Pi)*RATIO[x])/9 + 
      (8*(-1549 + (9*I)*Pi - 33*Pi^2 - (18*I)*Pi^3 + 54*Zeta[3]))/81)) + 
  Nf*((-4*(-7 + 2*Pi^2) + (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (16*I)*Pi*RATIO[x^(-1)] - 8*Pi^2*RATIO[x] + 8*Pi^2*RATIO[x^2])/Nc + 
    Nc*(((-200*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((136*I)/3)*Pi*RATIO[x^(-1)] + 
      60*Pi^2*RATIO[x] - 36*Pi^2*RATIO[x^2] + 
      (4*(19940 + (4060*I)*Pi - 5730*Pi^2 - (780*I)*Pi^3 + 171*Pi^4 - 
         36000*Zeta[3] + (540*I)*Pi*Zeta[3]))/405)) + 
  G[0, x]*((32*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((96*I)*Pi)/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
    Nf^2*((8*(284 - (9*I)*Pi + 12*Pi^2))/81 - ((8*I)/9)*(19*I + 13*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*Pi*RATIO[x^(-1)] + 
      (128/3 - ((16*I)/3)*(4*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (64*RATIO[x])/3)/Nc^2 + 
      (((176*I)/9)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/9)*(19*I + 2*Pi)*
       RATIO[x]) + ((32*I)/3)*(3*Pi + 2*Pi^3 + (12*I)*Zeta[3]) + 
    Nc^2*(((-32*I)/9)*(29*I + 14*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*Pi*RATIO[x^(-1)] + (((952*I)/9)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/9)*(58*I + Pi)*RATIO[x] + 
      (8*(-253 - (9*I)*Pi + 264*Pi^2 + (36*I)*Pi^3 + 216*Zeta[3]))/81) + 
    Nf*((32 - (16*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 16*RATIO[x])/Nc + 
      Nc*(((8*I)/3)*(25*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)/9)*Pi*RATIO[x^(-1)] - ((72*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(75 - (4*I)*Pi)*RATIO[x])/9 + 
        (8*(-553 + (18*I)*Pi - 114*Pi^2 - (36*I)*Pi^3 + 108*Zeta[3]))/81))), 
 ((176*Nc^2)/9 - (208*Nc*Nf)/9 + (32*Nf^2)/9)*G[0, 0, 0, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[0, 0, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[0, 1, 1, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 0, x] + 
  ((-64*I)*Pi - ((32*I)/3)*Nc^2*Pi + ((32*I)/3)*Nc*Nf*Pi)*G[1, 0, 1, x] + 
  ((128*I)*Pi + ((64*I)/3)*Nc^2*Pi - ((64*I)/3)*Nc*Nf*Pi)*G[1, 1, 0, x] + 
  ((-1408*Nc^2)/9 + (608*Nc*Nf)/9 - (64*Nf^2)/9)*G[1, 1, 1, x] - 
  384*G[0, 0, 0, 0, x] + (192 + 32*Nc^2 - 32*Nc*Nf)*G[0, 0, 1, 1, x] + 
  (192 + 32*Nc^2 - 32*Nc*Nf)*G[1, 1, 0, 0, x] + 
  (-384 - 576*Nc^2 + 192*Nc*Nf)*G[1, 1, 1, 1, x] - 
  (64*I)*Pi*RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
  48*Pi^2*RATIO[x] - 48*Pi^2*RATIO[x^2] + 
  G[1, 1, x]*((32*(6 + Pi^2))/3 - 96*RATIO[x^(-2)] + 96*RATIO[x^(-1)] + 
    96*RATIO[x] - 96*RATIO[x^2] + Nc^2*((16*(755 + 3*Pi^2))/27 + 
      (952*RATIO[x^(-2)])/9 - (448*RATIO[x^(-1)])/9 - (448*RATIO[x])/9 + 
      (952*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*(382 + 3*Pi^2))/27 - 72*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
        24*RATIO[x] - 72*RATIO[x^2]) + (-32 + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2])/Nc) + 
    Nf^2*(368/27 + (176*RATIO[x^(-2)])/9 - (104*RATIO[x^(-1)])/9 - 
      (104*RATIO[x])/9 + (176*RATIO[x^2])/9 + 
      ((64*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        (64*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 0, x]*((32*(6 + Pi^2))/3 + 96*RATIO[(1 - x)^(-1)] - 
    96/(-1 + RATIO[x])^2 + 96*RATIO[x] - 96*RATIO[x^2] + 
    Nc^2*((16*(-91 + 3*Pi^2))/27 - (448*RATIO[(1 - x)^(-1)])/9 + 
      448/(9*(-1 + RATIO[x])^2) - (448*RATIO[x])/9 + (952*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*(-125 + 3*Pi^2))/27 + 24*RATIO[(1 - x)^(-1)] - 
        24/(-1 + RATIO[x])^2 + 24*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 16*RATIO[x] + 
        16*RATIO[x^2])/Nc) + Nf^2*(-112/27 - (104*RATIO[(1 - x)^(-1)])/9 + 
      104/(9*(-1 + RATIO[x])^2) - (104*RATIO[x])/9 + (176*RATIO[x^2])/9 + 
      ((-16*RATIO[(1 - x)^(-1)])/3 + 16/(3*(-1 + RATIO[x])^2) - 
        (16*RATIO[x])/3 + (64*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 1, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((8*(-3 + 2*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (448*RATIO[x])/9 - (952*RATIO[x^2])/9) + 
    Nf^2*(-8/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (104*RATIO[x])/9 + ((16*RATIO[x])/3 - (64*RATIO[x^2])/3)/Nc^2 - 
      (176*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-3 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 24*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, x]*((32*(-3 + Pi^2))/3 - 96*RATIO[x] + 
    Nc^2*((8*(-3 + 2*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/9 + 
      (16*RATIO[x^(-1)])/9 + (448*RATIO[x])/9 - (952*RATIO[x^2])/9) + 
    Nf^2*(-8/3 + (16*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
      (104*RATIO[x])/9 + ((16*RATIO[x])/3 - (64*RATIO[x^2])/3)/Nc^2 - 
      (176*RATIO[x^2])/9) + 96*RATIO[x^2] + 
    Nf*((16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(-3 + Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 24*RATIO[x] + 72*RATIO[x^2]))) - 
  (8*(480 - (120*I)*Pi - 30*Pi^2 + 49*Pi^4 - 3960*Zeta[3] + 
     (120*I)*Pi*Zeta[3]))/15 + Nc^2*(((784*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
    ((928*I)/9)*Pi*RATIO[x^(-1)] - (224*Pi^2*RATIO[x])/9 + 
    (476*Pi^2*RATIO[x^2])/9 - (8*(5995 + (1885*I)*Pi + 480*Pi^2 - 
       (330*I)*Pi^3 + 108*Pi^4 - 30690*Zeta[3] + (270*I)*Pi*Zeta[3]))/405) + 
  Nf^2*(((104*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((152*I)/9)*Pi*RATIO[x^(-1)] - 
    (52*Pi^2*RATIO[x])/9 + (88*Pi^2*RATIO[x^2])/9 + 
    (4*(-117 - (58*I)*Pi + 69*Pi^2 + (24*I)*Pi^3 + 432*Zeta[3]))/81 + 
    (((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*RATIO[x^(-1)] - 
      (8*Pi^2*RATIO[x])/3 + (32*Pi^2*RATIO[x^2])/3 + (16*(1 + 12*Zeta[3]))/3)/
     Nc^2) + G[1, x]*((-96*I)*Pi*RATIO[x^(-2)] + (32*I)*(2*I + 3*Pi)*
     RATIO[x^(-1)] - 64*RATIO[x] + Nf^2*((8*(113 + (9*I)*Pi + 12*Pi^2))/81 + 
      ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((176*I)/9)*Pi*RATIO[x^(-2)] - 
      ((8*I)/9)*(19*I + 13*Pi)*RATIO[x^(-1)] + (8*(19 - (2*I)*Pi)*RATIO[x])/
       9 + (64/3 + ((64*I)/3)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(4*I + Pi)*
         RATIO[x^(-1)] + (64*RATIO[x])/3)/Nc^2) + 
    Nf*((16 + (16*I)*Pi*RATIO[x^(-2)] - (16*I)*(I + Pi)*RATIO[x^(-1)] + 
        16*RATIO[x])/Nc + Nc*(((-32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        (72*I)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(25*I + 9*Pi)*RATIO[x^(-1)] + 
        ((8*I)/9)*(75*I + 4*Pi)*RATIO[x] + 
        (16*(61 - (9*I)*Pi - 57*Pi^2 + (9*I)*Pi^3 - 108*Zeta[3]))/81)) + 
    (32*(6 + (3*I)*Pi - I*Pi^3 + 6*Zeta[3]))/3 + 
    Nc^2*(((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((952*I)/9)*Pi*RATIO[x^(-2)] - 
      ((32*I)/9)*(29*I + 14*Pi)*RATIO[x^(-1)] + (16*(58 - I*Pi)*RATIO[x])/9 + 
      (8*(-1297 + (9*I)*Pi + 264*Pi^2 - (18*I)*Pi^3 + 540*Zeta[3]))/81)) + 
  Nf*((-4*(-7 + 2*Pi^2) + (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (16*I)*Pi*RATIO[x^(-1)] - 8*Pi^2*RATIO[x] + 8*Pi^2*RATIO[x^2])/Nc + 
    Nc*(((-136*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((200*I)/3)*Pi*RATIO[x^(-1)] + 
      12*Pi^2*RATIO[x] - 36*Pi^2*RATIO[x^2] + 
      (4*(19940 + (4060*I)*Pi - 3300*Pi^2 - (780*I)*Pi^3 + 171*Pi^4 - 
         36000*Zeta[3] + (540*I)*Pi*Zeta[3]))/405)) + 
  G[0, x]*((32*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((96*I)*Pi)/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
    Nf^2*((-8*(88 + (9*I)*Pi + 6*Pi^2))/81 - ((104*I)/9)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*Pi*RATIO[x^(-1)] + 
      (-64/3 - ((16*I)/3)*(4*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*Pi)/(-1 + RATIO[x])^2 - (64*RATIO[x])/3)/Nc^2 + 
      (((104*I)/9)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/9)*(19*I + 2*Pi)*
       RATIO[x]) + Nc^2*(((-112*I)/9)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*Pi*RATIO[x^(-1)] + (((448*I)/9)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/9)*(58*I + Pi)*RATIO[x] + ((8*I)/81)*(505*I - 9*Pi + 
        (33*I)*Pi^2 + 36*Pi^3 + (270*I)*Zeta[3])) + 
    ((32*I)/3)*(3*Pi + 2*Pi^3 + (12*I)*Zeta[3]) + 
    Nf*((-16 - (16*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 16*RATIO[x])/Nc + 
      Nc*(((8*I)/3)*(17*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)/9)*Pi*RATIO[x^(-1)] - ((24*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(75 - (4*I)*Pi)*RATIO[x])/9 + 
        (8*(53 + (18*I)*Pi + 39*Pi^2 - (36*I)*Pi^3 + 270*Zeta[3]))/81)))}


==> anc/H_gg_gg_+++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0}


==> anc/H_gg_gg_+++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x])/3) + 
  Nf*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x])/3) + 
  e*(Nc*(-20/9 - ((4*I)/3)*Pi + (32*RATIO[(1 - x)^(-1)])/9 + 
      G[1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (8/3 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (-32/9 - ((4*I)/3)*Pi)*RATIO[x]) + 
    Nf*(32/9 + ((4*I)/3)*Pi - (44*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, x]*((4*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (-8/3 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (44/9 + ((4*I)/3)*Pi)*RATIO[x])) + 
  e^2*(Nf*(208/27 + ((32*I)/9)*Pi - (7*Pi^2)/9 + (-340/27 + Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((-76*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (76/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((44*RATIO[(1 - x)^(-1)])/9 + (((-52*I)/9)*Pi + (4*Pi^2)/3)*
         RATIO[x^(-2)] + (-76/9 + ((52*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-1)]) + (340/27 + ((44*I)/9)*Pi - (7*Pi^2)/9)*RATIO[x]) + 
    Nc*(-112/27 - ((20*I)/9)*Pi + (7*Pi^2)/9 + (208/27 - Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + (28/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + (((28*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-2)] + (52/9 - ((28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      (-208/27 - ((32*I)/9)*Pi + (7*Pi^2)/9)*RATIO[x])) + 
  e^3*(Nf*(1280/81 + ((208*I)/27)*Pi - (56*Pi^2)/27 - (I/3)*Pi^3 + 
      (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((-548*I)/27)*Pi + (38*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, x]*
       ((4*RATIO[(1 - x)^(-1)])/3 + (104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-128/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, x]*
       ((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*((-44*RATIO[(1 - x)^(-1)])/9 + 
        (-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (548/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, x]*((340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (-548/27 + ((320*I)/27)*Pi - (8*Pi^2)/3 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (2300/81 + ((340*I)/27)*Pi - (77*Pi^2)/27 - 
        (I/3)*Pi^3)*RATIO[x] + (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 - 
        (28*RATIO[x])/9)*Zeta[3]) + Nc*(-656/81 - ((112*I)/27)*Pi + 
      (35*Pi^2)/27 + (I/3)*Pi^3 + (1280/81 - (8*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((320*I)/27)*Pi - (26*Pi^2)/9 - 
        ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + G[1, 0, 1, 1, x]*
       ((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-56/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (80/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 1, x]*((32*RATIO[(1 - x)^(-1)])/9 + 
        (164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-320/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*((-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (320/27 - ((164*I)/27)*Pi + (4*Pi^2)/3 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-1280/81 - ((208*I)/27)*Pi + (56*Pi^2)/27 + 
        (I/3)*Pi^3)*RATIO[x] + (28/9 - (28*RATIO[(1 - x)^(-1)])/9 + 
        (28*RATIO[x])/9)*Zeta[3])) + 
  e^4*(Nf*(7744/243 + ((1280*I)/81)*Pi - (364*Pi^2)/81 - ((8*I)/9)*Pi^3 + 
      (73*Pi^4)/1080 + (-14644/243 + (85*Pi^2)/81 + (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, 1, x]*((32*RATIO[x^(-2)])/3 - 
        (32*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((-3580*I)/81)*Pi + (274*Pi^2)/27 + 
        ((19*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       ((-4*RATIO[(1 - x)^(-1)])/3 + (-52/3 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (20 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-104/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       ((52/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((44*RATIO[(1 - x)^(-1)])/9 + 
        (640/27 - ((52*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (-868/27 + ((52*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (320/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((320*I)/27)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (14644/243 + ((2300*I)/81)*Pi - (595*Pi^2)/81 - 
        ((11*I)/9)*Pi^3 + (73*Pi^4)/1080)*RATIO[x] + 
      (-224/27 - ((28*I)/9)*Pi + (308*RATIO[(1 - x)^(-1)])/27 + 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (-308/27 - ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((-340/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 + ((320*I)/27)*Pi - (65*Pi^2)/27 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (3580/81 - ((320*I)/27)*Pi + (59*Pi^2)/27 + 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((56*RATIO[x^(-2)])/9 - 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((-1936*I)/81)*Pi + (160*Pi^2)/27 + ((13*I)/9)*Pi^3 - (2*Pi^4)/9)*
         RATIO[x^(-2)] + (-3580/81 + ((1936*I)/81)*Pi - (47*Pi^2)/9 - 
          ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((-28*RATIO[(1 - x)^(-1)])/9 + ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (56/9 - ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nc*(-3904/243 - ((656*I)/81)*Pi + (196*Pi^2)/81 + ((5*I)/9)*Pi^3 - 
      (73*Pi^4)/1080 + (7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((1936*I)/81)*Pi - (160*Pi^2)/27 - 
        ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (28/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((-56/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + (56/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + 
        (28/3 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-12 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-28/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-164/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + 
        (-328/27 + ((28*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (484/27 - ((28*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((-164*I)/27)*Pi + (14*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-7744/243 - ((1280*I)/81)*Pi + (364*Pi^2)/81 + 
        ((8*I)/9)*Pi^3 - (73*Pi^4)/1080)*RATIO[x] + 
      (140/27 + ((28*I)/9)*Pi - (224*RATIO[(1 - x)^(-1)])/27 - 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (224/27 + ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (976/81 - ((164*I)/27)*Pi + (35*Pi^2)/27 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (-1936/81 + ((164*I)/27)*Pi - (29*Pi^2)/27 - 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((-56*RATIO[x^(-2)])/9 + 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((976*I)/81)*Pi - (82*Pi^2)/27 - ((7*I)/9)*Pi^3 + (2*Pi^4)/9)*
         RATIO[x^(-2)] + (1936/81 - ((976*I)/81)*Pi + (23*Pi^2)/9 + 
          ((7*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((28*RATIO[(1 - x)^(-1)])/9 - ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (-56/9 + ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3]))), 
 G[0, 0, 1, 0, 0, x]*(Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 1, 0, 0, x]*
   (Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 0, x]*
   (Nc*((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, x]*
   (Nc*((32*e^4*RATIO[(1 - x)^(-1)])/3 - (32*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, x]*(Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, x]*(Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3 + (4*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*e^4*RATIO[x^(-1)])/3 + (((4*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
         2*e^4*Pi))/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, x]*
   (Nf*((-8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, x]*(Nc*((-4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nf*((4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[1, 1, 0, x]*
   (Nc*((4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 0, 0, x]*
   (Nc*((4*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(3*e^3 + 8*e^4)*RATIO[x^(-1)])/9 - 
      (4*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((-4*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/9 + 
      (4*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*((-2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 1, x]*(Nf*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nc*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*(((2*I)/27)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 42*e^3*Pi - 
        82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - (((2*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 
         82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*((-2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/27 + (2*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nc*(((36*e^2 + 96*e^3 + 208*e^4 - 3*e^4*Pi^2)*RATIO[x^(-1)])/
       27 - (RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
         (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
         87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
      (216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
        (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
        (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2)) + 
    Nf*(((-36*e^2 - 132*e^3 - 340*e^4 + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
        (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
        (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
         (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
         177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/81)) + 
  G[1, x]*(Nf*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/135 + 
      ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        780*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
          27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
      ((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        420*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nc*((RATIO[x^(-1)]*(-108*e - 288*e^2 - 624*e^3 - 1280*e^4 + 
         9*e^3*Pi^2 + 24*e^4*Pi^2 + 252*e^4*Zeta[3]))/81 + 
      ((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
        540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
         (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + 
         (4880*I)*e^4*Pi - 540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - 
         (90*I)*e^3*Pi^3 - (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 
         1260*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/405) + 
    Nf*((RATIO[x^(-1)]*(108*e + 396*e^2 + 1020*e^3 + 2300*e^4 - 9*e^3*Pi^2 - 
         33*e^4*Pi^2 - 252*e^4*Zeta[3]))/81 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
         (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - 
         (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         180*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/405 + 
      ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
        540*e^2*Pi^2 + 1170*e^3*Pi^2 + 2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2))) + 
  Nf*((RATIO[x^(-1)]*(-12960 - 47520*e - 122400*e^2 - 276000*e^3 - 
       585760*e^4 + 1080*e^2*Pi^2 + 3960*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 110880*e^4*Zeta[3]))/9720 - 
    (RATIO[x]*(12960 + 47520*e + 122400*e^2 + 276000*e^3 + 585760*e^4 + 
       (12960*I)*e*Pi + (47520*I)*e^2*Pi + (122400*I)*e^3*Pi + 
       (276000*I)*e^4*Pi - 7560*e^2*Pi^2 - 27720*e^3*Pi^2 - 71400*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (11880*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 110880*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (12960 + 41040*e + 98640*e^2 + 214800*e^3 + 447760*e^4 + 
      (12960*I)*e*Pi + (41040*I)*e^2*Pi + (98640*I)*e^3*Pi + 
      (214800*I)*e^4*Pi - 7560*e^2*Pi^2 - 23940*e^3*Pi^2 - 57540*e^4*Pi^2 - 
      (3240*I)*e^3*Pi^3 - (10260*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
      30240*e^3*Zeta[3] - 95760*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + 
       (16440*I)*e^3*Pi + (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 
       8220*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     810) + Nc*((RATIO[x^(-1)]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 
       309760*e^4 - 1080*e^2*Pi^2 - 2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 
       423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3]))/9720 + 
    (RATIO[x]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + 
       (12960*I)*e*Pi + (34560*I)*e^2*Pi + (74880*I)*e^3*Pi + 
       (153600*I)*e^4*Pi - 7560*e^2*Pi^2 - 20160*e^3*Pi^2 - 43680*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (-12960 - 28080*e - 57600*e^2 - 116160*e^3 - 232960*e^4 - 
      (12960*I)*e*Pi - (28080*I)*e^2*Pi - (57600*I)*e^3*Pi - 
      (116160*I)*e^4*Pi + 7560*e^2*Pi^2 + 16380*e^3*Pi^2 + 33600*e^4*Pi^2 + 
      (3240*I)*e^3*Pi^3 + (7020*I)*e^4*Pi^3 - 657*e^4*Pi^4 + 
      30240*e^3*Zeta[3] + 65520*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 
      162*e^3*Pi^4 + 189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 
      2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - 
       (9600*I)*e^3*Pi - (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 
       4800*e^4*Pi^2 - (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
       (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] + 
       (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/
     810), Nc*((-4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-1)])/3) + 
  Nf*((4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x^(-1)])/3) + 
  e*(Nf*(-4/3 + (44*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-1)])/9 + 
      G[1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x])/3) + 
      (4*Pi^2*RATIO[x])/3 + G[0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 + 
        (8*RATIO[x])/3) + G[0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3)) + Nc*(4/3 - (32*RATIO[(1 - x)^(-1)])/9 - 
      (32*RATIO[x^(-1)])/9 + G[0, x]*(4/3 + (4*RATIO[x^(-1)])/3 - 
        (8*RATIO[x])/3) - (4*Pi^2*RATIO[x])/3 + 
      G[1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x])/3) + 
      G[0, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3))) + 
  e^2*(Nf*(-44/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (340/27 - Pi^2/9)*RATIO[x^(-1)] + (26*Pi^2*RATIO[x])/9 + 
      G[0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + (28*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 
        (76*RATIO[x])/9 - (52*RATIO[x^2])/9) + G[0, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - (26*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + (-76/9 - (4*Pi^2)/3)*
         RATIO[x] + (4*Pi^2*RATIO[x^2])/3) + 
      G[0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (76/9 - (4*Pi^2)/3)*RATIO[x] + 
        (4*Pi^2*RATIO[x^2])/3) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[3]) + Nc*(32/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (-208/27 + Pi^2/9)*RATIO[x^(-1)] - (14*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      G[1, 0, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      (14*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 
        (52*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[0, x]*(20/9 + (32*RATIO[x^(-1)])/9 + 
        (-52/9 + (4*Pi^2)/3)*RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      G[1, x]*(-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (52/9 + (4*Pi^2)/3)*
         RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[3])) + 
  e^3*(Nc*(208/27 - Pi^2/9 + (-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (-1280/81 + (8*Pi^2)/27)*RATIO[x^(-1)] + ((-82*Pi^2)/27 + Pi^4/45)*
       RATIO[x] + G[0, 0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/9 - (56*RATIO[x^2])/9) + G[1, 1, 1, x]*
       (-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x])/9 - 
        (56*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((82*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, x]*(32/9 - (32*RATIO[(1 - x)^(-1)])/9 + (-320/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(-20/9 - (32*RATIO[x^(-1)])/9 + (-8/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + (-164/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-164/27 + (14*Pi^2)/9)*RATIO[x^2]) + 
      ((28*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-1)])/9 - (28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9)*Zeta[3] + G[1, x]*(-208/27 + Pi^2/9 + 
        (208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + (320/27 + (4*Pi^2)/3)*
         RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(112/27 - Pi^2/9 + (208/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (-320/27 + (16*Pi^2)/9)*RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3])) + 
    Nf*(-340/27 + Pi^2/9 + (2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (2300/81 - (11*Pi^2)/27)*RATIO[x^(-1)] + ((160*Pi^2)/27 - Pi^4/45)*
       RATIO[x] + G[0, 0, 0, 0, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      ((-160*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x])/9 + 
        (104*RATIO[x^2])/9) + G[0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - 
        (80*RATIO[x])/9 + (104*RATIO[x^2])/9) + 
      G[0, 1, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + (320/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + 
        (320/27 - (14*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(32/9 + (44*RATIO[x^(-1)])/9 + (92/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, x]*(-44/9 + (44*RATIO[(1 - x)^(-1)])/9 + (548/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      ((-28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x^(-1)])/9 + (52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9)*Zeta[3] + G[0, x]*(-208/27 + Pi^2/9 + 
        (-340/27 + Pi^2/9)*RATIO[x^(-1)] + (548/27 - (28*Pi^2)/9)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]) + G[1, x]*(340/27 - Pi^2/9 + (-340/27 + Pi^2/9)*
         RATIO[(1 - x)^(-1)] + (-548/27 - (8*Pi^2)/3)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]))) + 
  e^4*(Nf*(-2300/81 + (11*Pi^2)/27 + (14644/243 - (85*Pi^2)/81 - 
        (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (14644/243 - (85*Pi^2)/81 - (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((968*Pi^2)/81 - (13*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, x]*
       (4/3 + (4*RATIO[x^(-1)])/3 + (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 20*RATIO[x] - 
        (52*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[0, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((-968*Pi^2)/81 + (13*Pi^4)/270)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, 0, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[0, 1, 1, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 0, 0, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + 
        (-868/27 - (8*Pi^2)/9)*RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (-412/27 - (8*Pi^2)/9)*
         RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[0, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + (28/9 - (308*RATIO[(1 - x)^(-1)])/27 - 
        (308*RATIO[x^(-1)])/27 + (320/27 - (10*Pi^2)/3)*RATIO[x] + 
        (-320/27 + (10*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[0, 1, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-340/27 + Pi^2/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (3580/81 + (59*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(208/27 - Pi^2/9 + (340/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (292/81 + (71*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*(-1280/81 + (8*Pi^2)/27 + (-2300/81 + (11*Pi^2)/27)*
         RATIO[x^(-1)] + (3580/81 - (179*Pi^2)/27 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (28/9 + (28*RATIO[x^(-1)])/9 - 12*RATIO[x] + (52*RATIO[x^2])/9)*
         Zeta[3]) + G[1, x]*(2300/81 - (11*Pi^2)/27 + 
        (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-3580/81 - (47*Pi^2)/9 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 + (4*RATIO[x])/9 + 
          (52*RATIO[x^2])/9)*Zeta[3]) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[5]) + Nc*(1280/81 - (8*Pi^2)/27 + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((-488*Pi^2)/81 + (7*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + ((488*Pi^2)/81 - (7*Pi^4)/270)*
       RATIO[x^2] + G[0, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 12*RATIO[x] + (28*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 
        (28*RATIO[x^2])/3) + G[0, 1, 1, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 0, x]*
       (20/9 + (32*RATIO[x^(-1)])/9 + (172/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (484/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + 
      (-28/9 + (224*RATIO[(1 - x)^(-1)])/27 + (224*RATIO[x^(-1)])/27 + 
        (-164/27 + (10*Pi^2)/3)*RATIO[x] + (164/27 - (10*Pi^2)/3)*RATIO[x^2])*
       Zeta[3] + G[0, 0, x]*(-112/27 + Pi^2/9 + (-208/27 + Pi^2/9)*
         RATIO[x^(-1)] + (-16/81 - (41*Pi^2)/27)*RATIO[x] + 
        (976/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 - (29*Pi^2)/27)*RATIO[x] + (976/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, x]*(-1280/81 + (8*Pi^2)/27 + (1280/81 - (8*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (1936/81 + (23*Pi^2)/9 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (28/9 - (28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x])/9 - 
          (28*RATIO[x^2])/9)*Zeta[3]) + G[0, x]*(656/81 - (5*Pi^2)/27 + 
        (1280/81 - (8*Pi^2)/27)*RATIO[x^(-1)] + 
        (-1936/81 + (95*Pi^2)/27 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (-28/9 - (28*RATIO[x^(-1)])/9 + (28*RATIO[x])/3 - (28*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 1, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + 
        (-976/81 + (49*Pi^2)/27)*RATIO[x^2] + 
        ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + (-976/81 + (49*Pi^2)/27)*
         RATIO[x^2] + ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[5])), 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405}


==> anc/H_gg_gg_+++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (832*e^2*RATIO[x^(-2)])/3 + (832*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 1, 0, x]*
   ((-32*e^2*RATIO[(1 - x)^(-1)])/3 - (832*e^2*RATIO[x^(-2)])/3 + 
    (832*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, x]*((5440*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (5440*e^2)/(3*(-1 + RATIO[x])^2) + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] - (1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((2368*e^2*RATIO[x^(-2)])/3 - 
    (2368*e^2*RATIO[x^(-1)])/3 + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (1984*e^2*RATIO[x^(-2)])/3 - 
    (1984*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/3 - 
    (640*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (896*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (896*e^2*RATIO[x^(-2)])/3 + 
    (896*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 
    (1888*e^2)/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-2)] - 
    128*e^2*RATIO[x^(-1)] + (1888*e^2)/(3*(-1 + RATIO[x])^2) - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*((704*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   ((704*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (704*e^2)/(3*(-1 + RATIO[x])^2) - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((-1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1952*e^2*RATIO[x])/3 + 
    (1952*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
    (64*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + G[0, 0, 1, 0, 0, x]*
   (32*e^2*RATIO[(1 - x)^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((1760*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1760*e^2)/(3*(-1 + RATIO[x])^2) - 1632*e^2*RATIO[x] + 
    1632*e^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*((-616*e^2)/3 - 
    ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/9)*((108*I)*e - (13*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((108*I)*e - (211*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(-10 + 59*e + (40*I)*e*Pi)*RATIO[x] + 
    (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((608*e^2)/3 - (32*(28*e + 149*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*(28*e + 46*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-28 + 57*e + (89*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, x]*(352*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((24*I)*e + (39*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((48*I)*e + (189*I)*e^2 + 112*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*e*(-60*I - (809*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*(-208*e^2 - (8*e*(4 - 239*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-12*I)*e - (167*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(4 - 13*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, x]*((752*e^2)/3 - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(60 - 214*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-280*e^2 + (352*e^2*RATIO[(1 - x)^(-1)])/9 + 
    (128*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*e^2)/(9*(-1 + RATIO[x])^2) + 
    (16*e*(132 - 29*e - (660*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, x]*((4*e*(66 + 275*e - (94*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (432*I)*Pi + (556*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[0, 0, 0, x]*
   ((-8*e*(20 + 247*e))/3 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (64*I)*e^2*Pi*RATIO[x^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(-888 - 3035*e - (648*I)*Pi + 
       (882*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 0, x]*((-4*I)*e*(-34*I - (145*I)*e + 34*e*Pi) + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (144*I)*e*Pi + 
       (162*I)*e^2*Pi + 477*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(282 + 1141*e - (192*I)*Pi + (897*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[1, 0, 0, x]*((4*e*(80 + 399*e + (188*I)*e*Pi))/3 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(-192 - 301*e - (1152*I)*Pi + 
       (5334*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*(16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (1120*e^2*RATIO[x])/3 + 
      (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (1232*e^2*RATIO[x])/3 - (1232*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, 1, x]*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) - (1568*e^2*RATIO[x])/3 + 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 320*e^2*RATIO[x] + 
      320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2) - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2) + (880*e^2*RATIO[x])/3 - 
        (880*e^2*RATIO[x^2])/3) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/3 + 
    (256*e^2*RATIO[x^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    (640*e^2*RATIO[x])/3 + (640*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*((2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) + 288*e^2*RATIO[x] - 
    288*e^2*RATIO[x^2] + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((-1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((-32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 1, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((832*e^2*RATIO[x^(-2)])/3 - 
    (832*e^2*RATIO[x^(-1)])/3 + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((320*I)/3)*e^2*Pi*RATIO[x] + 
      ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((32*I)/3)*e^2*Pi*RATIO[x] - 
        ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((352*I)/3)*e^2*Pi*RATIO[x] - 
        ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 
      68*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (160*I)*e^2*Pi*RATIO[x] - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (176*I)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   (352*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-24*I)*e - (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((-48*I)*e - (189*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((8*I)/9)*e*(60*I + (809*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      ((800*I)/3)*e^2*Pi*RATIO[x] - ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((80*I)/3)*e^2*Pi*RATIO[x] + ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^2*Pi*
         RATIO[x^(-1)] - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(-208*e^2 - (8*(4*e - 239*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (167*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(4 - 13*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((160*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((160*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (320*I)*e^2*Pi*RATIO[x] + 
      (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] - 
        (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-176*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((176*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (352*I)*e^2*Pi*RATIO[x] - 
        (352*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-56*e^2)/3 - (32*(27*e + 62*e^2 + (63*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
     9 - ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(108*e - 13*e^2 + (252*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*e*(18 + 29*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 - (8*(-60*e + 181*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] + (((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(60 + 197*e - (180*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-22*e^2)/3 - (4*(12*e - 67*e^2 - (24*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - 16*e^2*RATIO[x^(-2)] + 
        16*e^2*RATIO[x^(-1)] + (16*(3*e - 7*e^2 - (6*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (11*I)*e + 36*e*Pi)*
         RATIO[x] + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((26*e^2)/3 - (4*e*(44 - 103*e - (88*I)*e*Pi)*RATIO[(1 - x)^(-1)])/
         3 - 176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (16*(11*e + 9*e^2 - (22*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(44*I + (175*I)*e + 132*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*((-1952*e^2)/3 - ((32*I)/3)*((-14*I)*e + (4*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[x^(-1)] + (16*e*(28 + 257*e - (62*I)*e*Pi)*RATIO[x])/
     3 + ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(-24*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-2*I)*e + (95*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e + (223*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(60 + 251*e - (300*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-32*e^2)/3 - ((16*I)/9)*((3*I)*e - (16*I)*e^2 + 15*e^2*Pi)*
         RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (125*I)*e^2 + 120*e^2*Pi)*
         RATIO[x^(-1)] + ((4*I)/9)*e*(12*I + (23*I)*e + 60*e*Pi)*RATIO[x] + 
        (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((40*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(44*I + (215*I)*e + 220*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, x]*(((-4*I)/3)*e*(-102*I - (435*I)*e + 158*e*Pi) - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*e*(-282 - 1141*e + (72*I)*Pi - (205*I)*e*Pi + 
       6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-8*I)/3)*e^2*Pi - (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((90*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I - (137*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*I)*e^2*Pi + (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (4*e*Pi*(-12*I + I*e + 4*e*Pi)*
          RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((32*I)/3)*e^2*Pi + (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*((99*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I - (393*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e + (42*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(120*e + 2455*e^2 + (72*I)*e*Pi + 
       (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(2712 + 10015*e - (432*I)*Pi + (1494*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e^2*(179 - (27*I)*Pi))/9 - 
      (8*(3*e + 8*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + 
         (636*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*e*(54 + 238*e - (60*I)*Pi - (143*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*e*(6 + 7*e))/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + (8*I)*e^2*Pi + 
           6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(12 + 20*e - (12*I)*Pi + I*e*Pi + 2*e*Pi^2)*
          RATIO[x])/9 - (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(6 - 172*e + (27*I)*e*Pi))/9 - ((8*I)/9)*
         ((3*I)*e + (11*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(120 + 604*e - (132*I)*Pi - (405*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*
          RATIO[x^2])/9))) + G[0, 1, 1, 1, x]*
   ((1264*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (39*I + (157*I)*e + 57*e*Pi)*RATIO[x] + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((152*e^2)/3 + (560*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((60*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((137*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (311*I)*e + 120*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-41*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 + 35*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-128*e^2)/3 - 208*e^2*RATIO[(1 - x)^(-1)] + 
        352*e^2*RATIO[x^(-2)] - (1178*e^2*RATIO[x^(-1)])/3 + 
        (4*e*(44 + 259*e - (88*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(116*I + (451*I)*e + 64*e*Pi) + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 
       31*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(636 + 2357*e - (288*I)*Pi - (678*I)*e*Pi + 156*e*Pi^2)*RATIO[x])/
     27 - (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*(((4*I)/9)*e*(18*I + (313*I)*e + 78*e*Pi) + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(54 + 238*e - (60*I)*Pi - (203*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((2*I)/9)*e*(15*I + (25*I)*e + 6*e*Pi) - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(12 + 20*e - (12*I)*Pi - (11*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(21 + 637*e - (150*I)*e*Pi))/9 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 
           8*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (88*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(120 + 604*e - (132*I)*Pi - (537*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/
         9 + (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*((4*e*(66 + 275*e + (18*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 + (288*I)*e*Pi - (153*I)*e^2*Pi + 639*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (192*I)*Pi - (492*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((-16*I)*e^2*Pi - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*Pi*(-60*I - (197*I)*e + 50*e*Pi)*
        RATIO[x])/9 + (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-22*I)/3)*e^2*Pi + (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 
           7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*Pi*(-12*I - (11*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((26*I)/3)*e^2*Pi + (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 
           154*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (176*I)*e^2*Pi*
         RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*Pi*(-132*I - (525*I)*e + 110*e*Pi)*
          RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/
         9))) + G[1, 0, 1, 1, x]*(280*e^2 - 32*e^2*(11 - (2*I)*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (100*I)*e + 156*e*Pi)*RATIO[x] + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e^2)/3 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((80*I)/3)*((6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((61*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (137*I)*e + 360*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((16*I)/3)*
         ((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 - e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((32*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*I)*((11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(44 + 131*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (4*RATIO[x^(-1)]*((6*I)*e*Pi + (17*I)*e^2*Pi - 114*e*Pi^2 - 1196*e^2*Pi^2 - 
     (204*I)*e*Pi^3 - (922*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 
     (1584*I)*e^2*Pi*Zeta[3]))/27 + 
  ((-12*I)*e*Pi - (34*I)*e^2*Pi - 432*Pi^2 - 1224*e*Pi^2 - 4626*e^2*Pi^2 - 
    (912*I)*e*Pi^3 - (3300*I)*e^2*Pi^3 + 189*e^2*Pi^4 + 504*e*Zeta[3] + 
    1872*e^2*Zeta[3] - (6696*I)*e^2*Pi*Zeta[3])/27 + 
  G[1, 0, x]*((4*(36 + 144*e + 661*e^2 + (42*I)*e*Pi + (264*I)*e^2*Pi + 
       24*e^2*Pi^2))/9 - ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
      (69*I)*e^2*Pi^2 + 66*e^2*Pi^3)*RATIO[x^(-2)] + 
    ((16*I)/27)*((57*I)*e + (595*I)*e^2 - 105*e*Pi - 500*e^2*Pi - 
      (384*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       384*e*Pi^2 - 686*e^2*Pi^2 + (444*I)*e^2*Pi^3 - 11232*e^2*Zeta[3]))/
     27 - (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (216*I)*e*Pi + 
       (1143*I)*e^2*Pi - 72*e*Pi^2 + 1755*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 
       1440*e^2*Zeta[3]))/27 + (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 + 
       15*e^2*Pi^2 - (13*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (804*I)*e*Pi + (3043*I)*e^2*Pi - 192*e*Pi^2 - 17*e^2*Pi^2 - 
       (222*I)*e^2*Pi^3 + 5616*e^2*Zeta[3]))/27) + 
  G[0, 0, x]*((2*(-216 + 1002*e + 3151*e^2 - (252*I)*e*Pi - (2418*I)*e^2*Pi + 
       918*e^2*Pi^2))/27 + (16*((12*I)*e*Pi + (89*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*RATIO[x]*(432 + 1932*e + 5807*e^2 - 
       (804*I)*e*Pi - (2893*I)*e^2*Pi + 120*e*Pi^2 + 320*e^2*Pi^2 + 
       (1086*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 1518*e + 6596*e^2 - (936*I)*e*Pi - 
       (4173*I)*e^2*Pi + 528*e*Pi^2 + 1018*e^2*Pi^2 + (186*I)*e^2*Pi^3 + 
       9504*e^2*Zeta[3]))/27 + (2*(-216 - 414*e + 789*e^2 - (1116*I)*e*Pi - 
       (5484*I)*e^2*Pi + 1056*e*Pi^2 + 398*e^2*Pi^2 + (372*I)*e^2*Pi^3 + 
       19008*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - (372*I)*e*Pi - (1744*I)*e^2*Pi - 
       240*e*Pi^2 + 926*e^2*Pi^2 - (2172*I)*e^2*Pi^3 + 19008*e^2*Zeta[3]))/
     27) + G[0, x]*(((-8*I)/27)*(114*e*Pi + 1190*e^2*Pi - (75*I)*e^2*Pi^2 + 
      114*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-18*I)*e - (51*I)*e^2 - 
      432*Pi - 2586*e*Pi - 8425*e^2*Pi - (1026*I)*e*Pi^2 - 
      (4508*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (5292*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + (1200*I)*Pi^3 + 
       (685*I)*e*Pi^3 + 728*e*Pi^4 - 5760*Zeta[3] + 4590*e*Zeta[3] + 
       (41760*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(30 + 85*e - (1140*I)*Pi - (11900*I)*e*Pi - 300*Pi^2 - 
       630*e*Pi^2 + (2400*I)*Pi^3 + (230*I)*e*Pi^3 + 1456*e*Pi^4 - 
       11520*Zeta[3] + 65160*e*Zeta[3] + (83520*I)*e*Pi*Zeta[3]))/135 - 
    (2*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 2550*e*Pi^2 - 
       7780*e^2*Pi^2 - (240*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 2204*e^2*Pi^4 + 
       11520*e*Zeta[3] - 9180*e^2*Zeta[3] + (12960*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - (54000*I)*e^2*Pi + 
       4560*e*Pi^2 + 23430*e^2*Pi^2 - (240*I)*e*Pi^3 - (170*I)*e^2*Pi^3 + 
       2204*e^2*Pi^4 + 11520*e*Zeta[3] + 46800*e^2*Zeta[3] + 
       (12960*I)*e^2*Pi*Zeta[3]))/135) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (252*I)*e*Pi - (1050*I)*e^2*Pi + 
       990*e^2*Pi^2))/27 + (4*RATIO[x]*(432 + 1704*e + 3415*e^2 - 
       (12*I)*e*Pi + (551*I)*e^2*Pi - 60*e*Pi^2 + 1256*e^2*Pi^2 + 
       (810*I)*e^2*Pi^3 - 2232*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2 + 
       (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-216*I - (414*I)*e + (789*I)*e^2 - 324*e*Pi - 
      558*e^2*Pi + (372*I)*e*Pi^2 + (452*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-216*I - (186*I)*e + (3181*I)*e^2 - 756*e*Pi - 2673*e^2*Pi + 
      (372*I)*e*Pi^2 + (938*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 - 
       (1620*I)*e^2*Pi^3 + 4464*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 3*e^2 - (72*I)*e*Pi - (776*I)*e^2*Pi + 
         24*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 180*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 60*Pi^2 + 163*e*Pi^2 + 
         720*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
       (540*I + (2502*I)*e + (9765*I)*e^2 + 1080*e*Pi + 4824*e^2*Pi - 
        (72*I)*e*Pi^2 + (730*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (540*I + (3582*I)*e + (16929*I)*e^2 + 1404*e*Pi + 6270*e^2*Pi - 
        (72*I)*e*Pi^2 + (736*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3])) + 
    Nf*(((-18 - 30*e - 65*e^2 + (12*I)*e*Pi - (4*I)*e^2*Pi - 33*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 - 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 73*e*Pi^2 + 
           144*e*Zeta[3]))/27 - (I/27)*RATIO[x^(-2)]*(-108*I - (234*I)*e - 
          (291*I)*e^2 - 216*e*Pi - 432*e^2*Pi - (48*I)*e*Pi^2 - 
          (374*I)*e^2*Pi^2 + 48*e^2*Pi^3 - (720*I)*e^2*Zeta[3]) + 
        (I/27)*RATIO[x^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 234*e*Pi - 
          534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
          (720*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-90 - 162*e - 203*e^2 - (132*I)*e*Pi - (1700*I)*e^2*Pi + 
          15*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 - 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 93*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (I/27)*RATIO[x^(-2)]*(1188*I + (6318*I)*e + 
          (25905*I)*e^2 + 2376*e*Pi + 12240*e^2*Pi - (96*I)*e*Pi^2 + 
          (1690*I)*e^2*Pi^2 + 156*e^2*Pi^3 + (816*I)*e^2*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1188*I + (8694*I)*e + (43293*I)*e^2 + 
          3042*e*Pi + 15882*e^2*Pi - (96*I)*e*Pi^2 + (1729*I)*e^2*Pi^2 + 
          156*e^2*Pi^3 + (816*I)*e^2*Zeta[3])))) + 
  G[0, 1, x]*((4*(36 + 144*e + 661*e^2 - (42*I)*e*Pi - (156*I)*e^2*Pi + 
       66*e^2*Pi^2))/9 + ((16*I)/9)*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - 
      (25*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] - 
    ((16*I)/27)*((-57*I)*e - (595*I)*e^2 + 54*e*Pi + 72*e^2*Pi - 
      (36*I)*e*Pi^2 + (150*I)*e^2*Pi^2 + 114*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 + (2628*I)*e^2*Pi^3 - 13536*e^2*Zeta[3]))/
     27 + (4*((186*I)*e*Pi + (872*I)*e^2*Pi + 288*e*Pi^2 - 279*e^2*Pi^2 + 
       (114*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (384*I)*e*Pi + 
       (1043*I)*e^2*Pi + 288*e*Pi^2 + 315*e^2*Pi^2 + (114*I)*e^2*Pi^3 - 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (12*I)*e*Pi - (701*I)*e^2*Pi + 96*e*Pi^2 + 253*e^2*Pi^2 - 
       (1314*I)*e^2*Pi^3 + 6768*e^2*Zeta[3]))/27 + 
    Nc^2*((4*e*Pi*(-18*I - (313*I)*e + 4*e*Pi))/9 + 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (90*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] - ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] - (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 
         180*e*Zeta[3]))/27 - (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 
         60*Pi^2 + 223*e*Pi^2 + 720*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((324*I)*e*Pi + (1428*I)*e^2*Pi + 60*e*Pi^2 - 
         409*e^2*Pi^2 + (120*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
      (16*(15*e*Pi^2 + 2*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nf*(((e*Pi*(-30*I - (50*I)*e + 47*e*Pi))/9 + 
        (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 85*e*Pi^2 + 
           144*e*Zeta[3]))/27 + (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
           36*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-72*I)*e*Pi - (120*I)*e^2*Pi - 12*e*Pi^2 + 
           115*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27)/Nc + 
      Nc*((e*Pi*(42*I + (1274*I)*e + 31*e*Pi))/9 - 
        ((4*I)/9)*(198*e*Pi + 987*e^2*Pi + (198*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*(396*e*Pi + 1974*e^2*Pi + 
          (335*I)*e^2*Pi^2 + 8*e^2*Pi^3)*RATIO[x^(-1)] + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 137*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (8*(-11*e*Pi^2 - 9*e^2*Pi^2 - 
           (22*I)*e^2*Pi^3 + 132*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-240*I)*e*Pi - (1208*I)*e^2*Pi - 44*e*Pi^2 + 
           271*e^2*Pi^2 - (88*I)*e^2*Pi^3 + 528*e^2*Zeta[3]))/9))) + 
  G[1, x]*((2*(12*e + 34*e^2 - (216*I)*Pi - (1722*I)*e*Pi - (4459*I)*e^2*Pi + 
       612*e*Pi^2 + 3602*e^2*Pi^2 + (918*I)*e^2*Pi^3 + 7956*e^2*Zeta[3]))/
     27 + (4*e*RATIO[x^2]*(1005*Pi^2 + 3215*e*Pi^2 - (840*I)*Pi^3 + 
       (1535*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 3090*e*Zeta[3] - 
       (22320*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi + 3900*Pi^2 + 
       16065*e*Pi^2 - (1680*I)*Pi^3 + (12340*I)*e*Pi^3 + 1028*e*Pi^4 + 
       12960*Zeta[3] - 2460*e*Zeta[3] - (44640*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-2)]*((-216*I)*Pi - (414*I)*e*Pi + (789*I)*e^2*Pi + 
       30*e*Pi^2 - 458*e^2*Pi^2 - (156*I)*e*Pi^3 - (74*I)*e^2*Pi^3 + 
       72*e^2*Pi^4 + (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-1)]*(-6*e - 17*e^2 - (216*I)*Pi - (414*I)*e*Pi + 
       (789*I)*e^2*Pi - 330*e*Pi^2 - 2191*e^2*Pi^2 - (156*I)*e*Pi^3 + 
       (211*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 5400*e^2*Zeta[3] + 
       (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 1440*e*Pi^2 - 
       5805*e^2*Pi^2 + (120*I)*e*Pi^3 - (635*I)*e^2*Pi^3 + 552*e^2*Pi^4 - 
       720*e*Zeta[3] + 390*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (-540 - 3042*e - 12447*e^2 + (144*I)*Pi - (1020*I)*e*Pi - 
        (6290*I)*e^2*Pi - 258*e*Pi^2 + 666*e^2*Pi^2 - (150*I)*e^2*Pi^3 + 
        2688*e^2*Zeta[3])/27 - (2*RATIO[x^(-2)]*((-540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 540*e*Pi^2 + 2502*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 18*e^2*Pi^4 - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(540 + 3582*e + 16569*e^2 - (540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 432*e*Pi^2 + 1930*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (302*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 696*e^2*Zeta[3] - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - (36*I)*Pi - (96*I)*e*Pi - 
         (208*I)*e^2*Pi - 75*e*Pi^2 - 448*e^2*Pi^2 - (207*I)*e^2*Pi^3 + 
         22*e^2*Pi^4 + 1692*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*((-36*I)*Pi - (96*I)*e*Pi - (208*I)*e^2*Pi + 177*e*Pi^2 + 
         408*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 66*e^2*Pi^4 - 1356*e^2*Zeta[3] + 
         (2160*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          150*e*Pi^2 + 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 828*e^2*Zeta[3])/54 - 
        (2*e*RATIO[x]*(60*Pi^2 - 20*e*Pi^2 + 33*e*Pi^4 - 720*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/135 - (I/27)*RATIO[x^(-1)]*
         (-108*I - (450*I)*e - (1119*I)*e^2 - 108*Pi - 234*e*Pi - 
          291*e^2*Pi - (102*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 84*e^2*Pi^3 - 
          (612*I)*e^2*Zeta[3] - 576*e^2*Pi*Zeta[3]) + (I/9)*RATIO[x^(-2)]*
         (-36*Pi - 78*e*Pi - 97*e^2*Pi - (36*I)*e*Pi^2 - (78*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) - 
        (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 - 
           (120*I)*e^2*Pi^3 + 11*e^2*Pi^4 + 1800*e^2*Zeta[3] - 
           (360*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((22*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (1188 + 7506*e + 32619*e^2 - (396*I)*Pi + (1788*I)*e*Pi + 
          (14626*I)*e^2*Pi + 666*e*Pi^2 - 812*e^2*Pi^2 + (426*I)*e^2*Pi^3 - 
          6204*e^2*Zeta[3])/54 - (22*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((-1188*I)*Pi - 
           (6318*I)*e*Pi - (25905*I)*e^2*Pi + 1188*e*Pi^2 + 6318*e^2*Pi^2 - 
           (48*I)*e*Pi^3 + (886*I)*e^2*Pi^3 + 36*e^2*Pi^4 - 
           (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(-1188 - 8694*e - 42501*e^2 + (1188*I)*Pi + 
           (6318*I)*e*Pi + (25905*I)*e^2*Pi - 966*e*Pi^2 - 4906*e^2*Pi^2 + 
           (48*I)*e*Pi^3 - (640*I)*e^2*Pi^3 - 36*e^2*Pi^4 - 
           2004*e^2*Zeta[3] + (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - (180*I)*Pi - 
           (660*I)*e*Pi - (1700*I)*e^2*Pi - 435*e*Pi^2 - 2805*e^2*Pi^2 - 
           (1155*I)*e^2*Pi^3 + 121*e^2*Pi^4 + 10260*e^2*Zeta[3] - 
           (3960*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x]*((-180*I)*Pi - (660*I)*e*Pi - (1700*I)*e^2*Pi + 
           945*e*Pi^2 + 2905*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 363*e^2*Pi^4 - 
           7500*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/135))) + 
  (2*RATIO[x]*(2160*Pi^2 + 9570*e*Pi^2 + 24325*e^2*Pi^2 + (180*I)*e*Pi^3 + 
     (1885*I)*e^2*Pi^3 + 804*e*Pi^4 + 1290*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     21480*e*Zeta[3] + 40760*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (2700*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - 
     (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 - 1608*e*Pi^4 + 183*e^2*Pi^4 - 
     (416*I)*e^2*Pi^5 - 5880*e*Zeta[3] - 20320*e^2*Zeta[3] - 
     (17280*I)*e*Pi*Zeta[3] - (19800*I)*e^2*Pi*Zeta[3] + 
     11520*e^2*Pi^2*Zeta[3] + 142560*e^2*Zeta[5]))/135 - 
  (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 3150*e*Pi^2 + 
     21750*e^2*Pi^2 - (2040*I)*e*Pi^3 - (5030*I)*e^2*Pi^3 + 2628*e*Pi^4 - 
     951*e^2*Pi^4 + (168*I)*e^2*Pi^5 + 46800*e*Zeta[3] + 61320*e^2*Zeta[3] - 
     (8640*I)*e*Pi*Zeta[3] + (20700*I)*e^2*Pi*Zeta[3] + 
     144720*e^2*Pi^2*Zeta[3] + 213840*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 + 5256*e*Pi^4 - 3441*e^2*Pi^4 + 
    (336*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] - 
    (17280*I)*e*Pi*Zeta[3] + (79200*I)*e^2*Pi*Zeta[3] + 
    289440*e^2*Pi^2*Zeta[3] + 427680*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  Nc^2*(((-3240*I)*Pi - (18252*I)*e*Pi - (74682*I)*e^2*Pi - 288*Pi^2 + 
      3480*e*Pi^2 + 20512*e^2*Pi^2 - (324*I)*e*Pi^3 + (4032*I)*e^2*Pi^3 + 
      99*e^2*Pi^4 - 2016*e*Zeta[3] - 2496*e^2*Zeta[3])/162 - 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (3582*I)*e*Pi - (16569*I)*e^2*Pi + 
       540*e*Pi^2 + 3582*e^2*Pi^2 - (24*I)*e*Pi^3 + (398*I)*e^2*Pi^3 + 
       18*e^2*Pi^4 - (192*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*e*RATIO[x^2]*(165*Pi^4 + 22*e*Pi^4 + (450*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 10800*e*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 - (900*I)*e*Pi^3 + (12720*I)*e^2*Pi^3 + 
       1320*e*Pi^4 + 131*e^2*Pi^4 - (960*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] + 86400*e^2*Pi^2*Zeta[3] - 
       86400*e^2*Zeta[5]))/810 + 
    (4*(165*e*Pi^4 + 22*e^2*Pi^4 - (120*I)*e^2*Pi^5 - (5400*I)*e*Pi*Zeta[3] - 
       (720*I)*e^2*Pi*Zeta[3] + 10800*e^2*Pi^2*Zeta[3] - 10800*e^2*Zeta[5]))/
     (405*(-1 + RATIO[x])^2) + (RATIO[x]*(-16200 - 123660*e - 615330*e^2 - 
       (32400*I)*e*Pi - (247320*I)*e^2*Pi - 1440*Pi^2 + 5520*e*Pi^2 + 
       73640*e^2*Pi^2 - (1620*I)*e*Pi^3 - (720*I)*e^2*Pi^3 - 1320*e*Pi^4 + 
       319*e^2*Pi^4 - (3600*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] - (31680*I)*e^2*Pi*
        Zeta[3] + 86400*e^2*Zeta[5]))/810) + 
  Nf*(((I/9)*RATIO[x^(-1)]*(-36*Pi - 150*e*Pi - 373*e^2*Pi - (36*I)*e*Pi^2 - 
        (150*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) + 
      ((540*I)*Pi + (1710*I)*e*Pi + (2805*I)*e^2*Pi - 660*e*Pi^2 - 
        1940*e^2*Pi^2 - (630*I)*e^2*Pi^3 + 47*e^2*Pi^4 + 2160*e*Zeta[3] + 
        10440*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/270 + 
      (2*e*RATIO[x^2]*(-33*Pi^4 + 77*e*Pi^4 - (90*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 2160*e*Zeta[5]))/405 + 
      (RATIO[x]*(1620 + 8370*e + 24615*e^2 + (3240*I)*e*Pi + 
         (16740*I)*e^2*Pi - 1260*e*Pi^2 - 8400*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         132*e*Pi^4 - 167*e^2*Pi^4 + (360*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 
         38880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (3960*I)*e^2*Pi*
          Zeta[3] - 8640*e^2*Zeta[5]))/810 + 
      (2*(-33*e*Pi^4 + 77*e^2*Pi^4 + (24*I)*e^2*Pi^5 + 
         (1080*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] - 
         2160*e^2*Pi^2*Zeta[3] + 2160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1620 + 8370*e + 24615*e^2 - 1260*e*Pi^2 - 
         5160*e^2*Pi^2 - (1440*I)*e^2*Pi^3 - 132*e*Pi^4 + 449*e^2*Pi^4 + 
         (96*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 38880*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (11160*I)*e^2*Pi*Zeta[3] - 
         8640*e^2*Pi^2*Zeta[3] + 8640*e^2*Zeta[5]))/810)/Nc + 
    Nc*((RATIO[x^(-1)]*((-1188*I)*Pi - (8694*I)*e*Pi - (42501*I)*e^2*Pi + 
         1188*e*Pi^2 + 8694*e^2*Pi^2 - (48*I)*e*Pi^3 + (838*I)*e^2*Pi^3 + 
         36*e^2*Pi^4 - (960*I)*e^2*Pi*Zeta[3]))/27 + 
      ((17820*I)*Pi + (112590*I)*e*Pi + (489285*I)*e^2*Pi + 1440*Pi^2 - 
        17940*e*Pi^2 - 124340*e^2*Pi^2 + (1620*I)*e*Pi^3 - 
        (20430*I)*e^2*Pi^3 - 354*e^2*Pi^4 + 16560*e*Zeta[3] + 
        53880*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3])/810 + 
      (2*e*RATIO[x^2]*(-121*Pi^4 - 99*e*Pi^4 - (330*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 7920*e*Zeta[5]))/135 + 
      (RATIO[x]*(17820 + 148230*e + 779805*e^2 + (35640*I)*e*Pi + 
         (296460*I)*e^2*Pi + 1440*Pi^2 - 5340*e*Pi^2 - 86120*e^2*Pi^2 + 
         (1620*I)*e*Pi^3 + (1260*I)*e^2*Pi^3 + 1452*e*Pi^4 + 834*e^2*Pi^4 + 
         (3960*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 101760*e^2*Zeta[3] + 
         (47520*I)*e*Pi*Zeta[3] + (78840*I)*e^2*Pi*Zeta[3] - 
         95040*e^2*Zeta[5]))/810 + (2*(-121*e*Pi^4 - 99*e^2*Pi^4 + 
         (88*I)*e^2*Pi^5 + (3960*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3] - 
         7920*e^2*Pi^2*Zeta[3] + 7920*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(17820 + 148230*e + 779805*e^2 + 1440*Pi^2 - 
         5340*e*Pi^2 - 50480*e^2*Pi^2 + (900*I)*e*Pi^3 - (13260*I)*e^2*Pi^3 - 
         1452*e*Pi^4 - 1002*e^2*Pi^4 + (1056*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 
         101760*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] + (32040*I)*e^2*Pi*
          Zeta[3] - 95040*e^2*Pi^2*Zeta[3] + 95040*e^2*Zeta[5]))/810)), 
 G[0, 0, 1, 0, 1, x]*((832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (832*e^2)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, x]*
   ((832*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (832*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 1, 1, x]*((-5440*e^2*RATIO[x^(-2)])/3 + 
    (5440*e^2*RATIO[x^(-1)])/3 + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((1024*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-2368*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2368*e^2)/(3*(-1 + RATIO[x])^2) + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 1, x]*
   ((-1984*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
    (128*e^2*RATIO[x^(-1)])/3 + (1984*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((1856*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1856*e^2)/(3*(-1 + RATIO[x])^2) + 192*e^2*RATIO[x] - 
    192*e^2*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
   ((1856*e^2*RATIO[(1 - x)^(-1)])/3 - (1856*e^2)/(3*(-1 + RATIO[x])^2) + 
    192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*
   ((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (640*e^2)/(3*(-1 + RATIO[x])^2) + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   ((896*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (896*e^2)/(3*(-1 + RATIO[x])^2) + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((896*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (896*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
   (-128*e^2*RATIO[(1 - x)^(-1)] + (1888*e^2*RATIO[x^(-2)])/3 - 
    (1888*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(-1 + RATIO[x])^2 - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-128*e^2*RATIO[(1 - x)^(-1)] + 
    (1888*e^2*RATIO[x^(-2)])/3 - (1888*e^2*RATIO[x^(-1)])/3 + 
    (128*e^2)/(-1 + RATIO[x])^2 - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (704*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((1184*e^2*RATIO[x^(-2)])/3 - (1184*e^2*RATIO[x^(-1)])/3 - 
    (1952*e^2*RATIO[x])/3 + (1952*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*(-32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-1760*e^2*RATIO[x^(-2)])/3 + 
    (1760*e^2*RATIO[x^(-1)])/3 - 1632*e^2*RATIO[x] + 1632*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, x]*((1456*e^2)/3 - (16*(-108*e + 211*e^2 + (72*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (16*(-108*e + 13*e^2 + (72*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(15*I + (41*I)*e + 60*e*Pi)*
     RATIO[x] + (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((3904*e^2)/3 - ((32*I)/3)*((28*I)*e + (46*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((28*I)*e + (149*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-1)] + ((32*I)/3)*e*(28*I + (149*I)*e + 89*e*Pi)*
     RATIO[x] + (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*(-64*e^2 - (64*(-e + 11*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 + e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(56*e^2 - (8*(48*e + 189*e^2 - (112*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 - (56*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((8*I)/9)*e*(-60*I - (143*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(-280*e^2 - (16*(12*e + 167*e^2 + (228*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e + (239*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 + (228*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((-2000*e^2)/3 + ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(60 + 302*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 0, 1, x]*(-208*e^2 + ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-592*e^2 - (64*I)*e^2*(11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^2*RATIO[x^(-2)])/9 + (352*e^2*RATIO[x^(-1)])/9 + 
    ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(66 + 161*e - (330*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, x]*((8*e*(54 + 217*e - (136*I)*e*Pi))/3 + 
    (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 18*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (432*I)*Pi - (512*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[1, 1, 1, x]*
   (((16*I)/3)*e*(74*I + (381*I)*e + 51*e*Pi) - 
    (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e*(1416 + 6235*e - (648*I)*Pi - (954*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 - (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 1, x]*
   (((4*I)/3)*e*(12*I + (41*I)*e + 390*e*Pi) - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-93*e - 436*e^2 - (144*I)*e*Pi + (162*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(12 - 41*e - (192*I)*Pi - (579*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 1, x]*((8*e*(98 + 425*e - (157*I)*e*Pi))/3 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 
       119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(1896 + 7817*e - (1152*I)*Pi - (3702*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/
     27 + (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 0, 0, 0, x]*
   ((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + (2720*e^2)/(3*(-1 + RATIO[x])^2) - 
    (2720*e^2*RATIO[x])/3 + (2720*e^2*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
      (1120*e^2*RATIO[x])/3 + (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((160*e^2*RATIO[(1 - x)^(-1)])/3 - (160*e^2)/
         (3*(-1 + RATIO[x])^2) + (1232*e^2*RATIO[x])/3 - 
        (1232*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 0, x]*
   ((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
    (1568*e^2*RATIO[x])/3 + (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3 - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 + 
        (880*e^2*RATIO[x])/3 - (880*e^2*RATIO[x^2])/3) + 
      ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (640*e^2*RATIO[x])/3 + 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (2720*e^2*RATIO[x^(-2)])/3 + 
    (2720*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    288*e^2*RATIO[x] - 288*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, x]*((1024*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1024*e^2)/(3*(-1 + RATIO[x])^2) + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 0, x]*((-832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (832*e^2)/(3*(-1 + RATIO[x])^2) + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(-64*e^2 - (64*e*(-1 + 11*e - I*e*Pi)*RATIO[(1 - x)^(-1)])/
     3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(2 + e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] - 
      ((320*I)/3)*e^2*Pi*RATIO[x] + ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[x^(-2)] + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] - ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((352*I)/3)*e^2*Pi*RATIO[x] - ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(-208*e^2 - ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 68*e^2*Pi)*
     RATIO[x^(-1)] + (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[x^(-2)] + (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (160*I)*e^2*Pi*RATIO[x] - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[x^(-2)] - (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (176*I)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*(56*e^2 - (8*(48*e + 189*e^2 + (8*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((8*I)/9)*e*(60*I + (143*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((-32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + ((800*I)/3)*e^2*Pi*RATIO[x] - 
      ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] + 
        ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(-280*e^2 - (16*(12*e + 167*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*(I*e + (6*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((4*I)*e - (239*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 - (12*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((-160*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((160*I)/3)*e^2*Pi*
       RATIO[x^(-1)] - (320*I)*e^2*Pi*RATIO[x] + (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] - (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((176*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((176*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (352*I)*e^2*Pi*RATIO[x] - (352*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 1, 0, 0, x]*((608*e^2)/3 - 
    (32*(6*e + 37*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((-108*I)*e + (13*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-27*I)*e - (62*I)*e^2 + 63*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(6*e + 43*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    32*e*(3 - 9*e - (10*I)*e*Pi)*RATIO[x] + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(152*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((60*I)*e - (181*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (8*e*(60 - 181*e - (180*I)*e*Pi)*
        RATIO[x])/9 + ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-74*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/9)*((12*I)*e - (67*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2 + (4*e*(-12 + 67*e + (36*I)*e*Pi)*
          RATIO[x])/9 + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-530*e^2)/3 + 176*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*((11*I)*e + (9*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((44*I)*e - (103*I)*e^2 + 88*e^2*Pi)*RATIO[x^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2 + (4*e*(-44 + 103*e + (132*I)*e*Pi)*
          RATIO[x])/3 + (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((560*e^2)/3 + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*(-14*e + 4*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(28 - 57*e - (62*I)*e*Pi)*RATIO[x])/3 + 
    ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(192*e^2 - (8*(-4*e + 223*e^2 - (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 + 16*e^2*RATIO[x^(-1)] + (16*(-2*e + 95*e^2 - (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (40*e*(12 - 47*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-100*e^2)/3 - (2*(24*e - 125*e^2 - (120*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (16*(3*e - 16*e^2 - (15*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-12 + 79*e + (60*I)*e*Pi)*RATIO[x])/
         9 + (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-676*e^2)/3 - ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
        (((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (44*e*(-4 + 13*e + (20*I)*e*Pi)*RATIO[x])/3 + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, x]*(((-4*I)/3)*e*(-12*I - (41*I)*e + 154*e*Pi) - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + 
    (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e*(-12 + 41*e + (72*I)*Pi - (193*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-352*I)/3)*e^2*Pi + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (80*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*((90*I)*e^2*Pi + 7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I + (121*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((20*I)*e^2*Pi + (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-12*I + (55*I)*e + 4*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((412*I)/3)*e^2*Pi - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*((99*I)*e^2*Pi + 5*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I + (177*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*(((4*I)/3)*e*(52*I + (35*I)*e + 66*e*Pi) - 
    (4*(120*e + 2455*e^2 + (72*I)*e*Pi + (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 4331*e - (432*I)*Pi + 
       (1170*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*(((8*I)/9)*e*(54*I + (59*I)*e + 108*e*Pi) - 
      (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + (636*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((3*I)*e + (8*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-54 - 238*e - (60*I)*Pi + (127*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*(24 + 34*e - (27*I)*e*Pi))/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + 
           (8*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-12 - 20*e - (12*I)*Pi + (55*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(132 + 260*e - (243*I)*e*Pi))/9 + 
        (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((3*I)*e + (11*I)*e^2 + 
          21*e^2*Pi)*RATIO[x^(-1)] - (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 
           29*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-120 - 604*e - (132*I)*Pi + (189*I)*e*Pi + 22*e*Pi^2)*RATIO[x])/
         9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*((-64*e^2)/3 - ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-39 + 92*e + (57*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-656*e^2)/3 - ((8*I)/3)*e^2*(137*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (560*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((60*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (40*e*(-12 + 59*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((36*e^2 - (2*e^2*(41 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((-6*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 91*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((764*e^2)/3 - (1178*e^2*RATIO[(1 - x)^(-1)])/3 - 
        208*e^2*RATIO[x^(-1)] + (352*e^2)/(-1 + RATIO[x])^2 + 
        (44*e*(4 - 17*e - (8*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(((-4*I)/3)*e*(-40*I - (181*I)*e + 136*e*Pi) + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 31*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(-48 - 73*e - (288*I)*Pi + (1122*I)*e*Pi + 
       156*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(90 + 163*e - (312*I)*e*Pi))/9 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (80*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-54 - 238*e - (60*I)*Pi + (187*I)*e*Pi + 
         40*e*Pi^2)*RATIO[x])/9 - (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*
        RATIO[x^2])/9) + Nf*((((2*I)/9)*e*(39*I + (65*I)*e + 84*e*Pi) + 
        (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-12 - 20*e - (12*I)*Pi + (67*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*
          RATIO[x^2])/9)/Nc + Nc*(((2*I)/9)*e*(219*I + (571*I)*e + 
          708*e*Pi) - (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 8*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-120 - 604*e - (132*I)*Pi + 
           (321*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((8*e*(54 + 217*e + (108*I)*e*Pi))/3 - 
    (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 + (288*I)*e*Pi - 
       (153*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (192*I)*Pi + (696*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((152*I)*e^2*Pi - 
      (160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((160*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*Pi*(-60*I + (181*I)*e + 50*e*Pi)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-74*I)/3)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-12*I + (67*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((-530*I)/3)*e^2*Pi + (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 154*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-132*I + (309*I)*e + 110*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*(96*e^2 - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(-66 + 7*e + (312*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-352*e^2)/3 - ((8*I)/3)*e^2*(61*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*e^2*RATIO[x^(-1)])/3 + (((80*I)/3)*((6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-60 + 121*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((20*e^2 - ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] + (((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 55*e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((412*e^2)/3 + ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (496*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*(11 - I*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(44 - 59*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (2*RATIO[x^(-1)]*((-30*I)*e*Pi - (85*I)*e^2*Pi + 1050*e*Pi^2 + 
     7250*e^2*Pi^2 - (960*I)*e*Pi^3 - (1510*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 
     17280*e*Zeta[3] + 19440*e^2*Zeta[3] + (18720*I)*e^2*Pi*Zeta[3]))/135 + 
  ((-60*I)*e*Pi - (170*I)*e^2*Pi + 1080*Pi^2 + 10950*e*Pi^2 + 
    29465*e^2*Pi^2 - (2580*I)*e*Pi^3 - (4770*I)*e^2*Pi^3 + 2856*e^2*Pi^4 + 
    18720*e*Zeta[3] - 29520*e^2*Zeta[3] - (37800*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((-2*(144 + 786*e + 2015*e^2 - (744*I)*e*Pi - (3138*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (8*((-186*I)*e*Pi - (872*I)*e^2*Pi + 69*e^2*Pi^2 + 
       (174*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (105*I)*e*Pi + (500*I)*e^2*Pi - 
       384*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - (1176*I)*e*Pi - (4787*I)*e^2*Pi - 
       192*e*Pi^2 + 703*e^2*Pi^2 + (774*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/27 - 
    ((8*I)/9)*RATIO[x^(-2)]*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 + 
      (15*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((-114*I)*e - (1190*I)*e^2 - 216*e*Pi - 
      1143*e^2*Pi - (72*I)*e*Pi^2 + (1755*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 
      (1728*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + 
       (372*I)*e*Pi + (1744*I)*e^2*Pi + 384*e*Pi^2 - 686*e^2*Pi^2 - 
       (1548*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
    Nc^2*(((160*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (160*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((80*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      ((80*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((16*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - ((8*I)/9)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((176*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (176*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, x]*((4*(216 + 2226*e + 7777*e^2 - (1116*I)*e*Pi - (4974*I)*e^2*Pi + 
       1242*e^2*Pi^2))/27 + (4*RATIO[x]*(-216 - 1518*e - 6596*e^2 + 
       (1176*I)*e*Pi + (4637*I)*e^2*Pi + 120*e*Pi^2 - 1246*e^2*Pi^2 - 
       (414*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/27 - 
    (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-216*I - (1518*I)*e - (6596*I)*e^2 - 936*e*Pi - 
      4173*e^2*Pi - (528*I)*e*Pi^2 - (1018*I)*e^2*Pi^2 + 582*e^2*Pi^3 - 
      (7128*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
     (216*I + (414*I)*e - (789*I)*e^2 - 1116*e*Pi - 5484*e^2*Pi - 
      (1056*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 1164*e^2*Pi^3 - 
      (14256*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      ((-12*I)*e*Pi - (89*I)*e^2*Pi - 6*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
       36*e^2*Zeta[3]))/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 240*e*Pi^2 + 926*e^2*Pi^2 + 
       (828*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/27 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (80*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - ((80*I)/3)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((88*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, x]*((2*(-144 - 786*e - 2015*e^2 + (48*I)*e*Pi - (198*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - 
       (384*I)*e*Pi - (1043*I)*e^2*Pi + 96*e*Pi^2 + 73*e^2*Pi^2 + 
       (354*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
      150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 - 384*e*Pi - 1043*e^2*Pi + (288*I)*e*Pi^2 + 
      (315*I)*e^2*Pi^2 + 150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (16*((18*I)*e*Pi + (24*I)*e^2*Pi + 12*e*Pi^2 + 25*e^2*Pi^2 + 
       (22*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (54*I)*e*Pi + (72*I)*e^2*Pi + 
       36*e*Pi^2 - 150*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27 + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 - (708*I)*e^2*Pi^3 + 6480*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*e*Pi*(-90*I - (163*I)*e + 73*e*Pi))/9 - 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] + (((8*I)/9)*(90*e*Pi + 387*e^2*Pi + 
         (90*I)*e^2*Pi^2 + 2*e^2*Pi^3))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi + 60*Pi^2 + 239*e*Pi^2 + 
         (120*I)*e*Pi^3 - 1440*e*Zeta[3]))/27 + 
      (16*e*RATIO[x^2]*(-15*Pi^2 - 2*e*Pi^2 - (30*I)*e*Pi^3 + 360*e*Zeta[3]))/
       27 - ((16*I)/27)*RATIO[x^(-2)]*((15*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (90*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-324*e*Pi - 1428*e^2*Pi + (60*I)*e*Pi^2 - (409*I)*e^2*Pi^2 + 
        60*e^2*Pi^3 + (360*I)*e^2*Zeta[3])) + 
    Nf*(((e*Pi*(-78*I - (130*I)*e + 85*e*Pi))/9 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*RATIO[x^2]*(3*Pi^2 - 7*e*Pi^2 + 
           (6*I)*e*Pi^3 - 72*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((72*I)*Pi + (120*I)*e*Pi - 12*Pi^2 - 29*e*Pi^2 - 
           (24*I)*e*Pi^3 + 288*e*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-2)]*
         ((3*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
        ((2*I)/27)*RATIO[x^(-1)]*(-72*e*Pi - 120*e^2*Pi + (12*I)*e*Pi^2 - 
          (115*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (72*I)*e^2*Zeta[3]))/Nc + 
      Nc*((e*Pi*(-438*I - (1142*I)*e + 377*e*Pi))/9 - 
        (2*((-396*I)*e*Pi - (1974*I)*e^2*Pi + 335*e^2*Pi^2 - (8*I)*e^2*Pi^3)*
          RATIO[(1 - x)^(-1)])/9 + (4*((-198*I)*e*Pi - (987*I)*e^2*Pi + 
           198*e^2*Pi^2 - (4*I)*e^2*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 + (22*I)*e*Pi^3 - 264*e*Zeta[3]))/
         9 + (2*e*RATIO[x]*((240*I)*Pi + (1208*I)*e*Pi - 44*Pi^2 - 
           209*e*Pi^2 - (88*I)*e*Pi^3 + 1056*e*Zeta[3]))/9 + 
        ((8*I)/9)*RATIO[x^(-2)]*((11*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 
          11*e^2*Pi^3 + (66*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (-240*e*Pi - 1208*e^2*Pi + (44*I)*e*Pi^2 - (271*I)*e^2*Pi^2 + 
          44*e^2*Pi^3 + (264*I)*e^2*Zeta[3])))) + 
  G[0, 0, x]*((4*(216 + 384*e - 79*e^2 - (72*I)*e*Pi + (204*I)*e^2*Pi + 
       198*e^2*Pi^2))/27 - (8*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 + 
       (708*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 186*e - 3181*e^2 - (756*I)*e*Pi - 
       (2673*I)*e^2*Pi - 372*e*Pi^2 - 938*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/27 + (4*(216 + 414*e - 789*e^2 - (324*I)*e*Pi - 
       (558*I)*e^2*Pi - 372*e*Pi^2 - 452*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-216 - 1290*e - 4204*e^2 + (384*I)*e*Pi + (1193*I)*e^2*Pi - 
       60*e*Pi^2 - 130*e^2*Pi^2 - (354*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((2*(36 + 30*e + 3*e^2 - (144*I)*e*Pi - (176*I)*e^2*Pi + 
         90*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 + (75*I)*e*Pi^3 - 630*e*Zeta[3]))/
       27 + (4*e*RATIO[x]*((324*I)*Pi + (1428*I)*e*Pi - 60*Pi^2 - 
         179*e*Pi^2 - (300*I)*e*Pi^3 + 2520*e*Zeta[3]))/27 + 
      (2*(540 + 2502*e + 9765*e^2 - (1080*I)*e*Pi - (4824*I)*e^2*Pi - 
         72*e*Pi^2 + 730*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (540 + 3582*e + 16929*e^2 - (1404*I)*e*Pi - (6270*I)*e^2*Pi - 
         72*e*Pi^2 + 736*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       27) + Nf*(Nc*((-90 - 162*e - 203*e^2 + (348*I)*e*Pi + (716*I)*e^2*Pi - 
          243*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi + 44*Pi^2 + 165*e*Pi^2 + 
           (220*I)*e*Pi^3 - 1848*e*Zeta[3]))/9 + 
        (8*e*RATIO[x^2]*(-11*Pi^2 - 9*e*Pi^2 - (55*I)*e*Pi^3 + 
           462*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(-1188 - 8694*e - 
           43293*e^2 + (3042*I)*e*Pi + (15882*I)*e^2*Pi + 96*e*Pi^2 - 
           1729*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3]))/27 + 
        (-1188 - 6318*e - 25905*e^2 + (2376*I)*e*Pi + (12240*I)*e^2*Pi + 
          96*e*Pi^2 - 1690*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3])/
         (27*(-1 + RATIO[x])^2)) + 
      ((-18 - 30*e - 65*e^2 + (60*I)*e*Pi + (76*I)*e^2*Pi - 63*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi + 12*Pi^2 + 17*e*Pi^2 + 
           (60*I)*e*Pi^3 - 504*e*Zeta[3]))/27 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 - (15*I)*e*Pi^3 + 126*e*Zeta[3]))/
         27 - ((I/27)*(-108*I - (234*I)*e - (291*I)*e^2 - 216*e*Pi - 
           432*e^2*Pi - (48*I)*e*Pi^2 - (374*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
           (576*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (I/27)*RATIO[(1 - x)^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 
          234*e*Pi - 534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 
          72*e^2*Pi^3 - (576*I)*e^2*Zeta[3]))/Nc)) + 
  G[1, x]*(((-2*I)/27)*((-24*I)*e - (68*I)*e^2 - 432*Pi - 2814*e*Pi - 
      10805*e^2*Pi - (1044*I)*e*Pi^2 - (5110*I)*e^2*Pi^2 + 1296*e^2*Pi^3 - 
      (7704*I)*e^2*Zeta[3]) + (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + 
       (600*I)*Pi^3 + (485*I)*e*Pi^3 + 382*e*Pi^4 - 2160*Zeta[3] + 
       5790*e*Zeta[3] + (31680*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 480*Pi^2 - 
       6650*e*Pi^2 + (1200*I)*Pi^3 - (3530*I)*e*Pi^3 + 764*e*Pi^4 - 
       4320*Zeta[3] - 10560*e*Zeta[3] + (63360*I)*e*Pi*Zeta[3]))/135 - 
    (16*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (8*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 375*e^2*Pi^2 + 
       (120*I)*e*Pi^3 + (1300*I)*e^2*Pi^3 + 216*e^2*Pi^4 - 720*e*Zeta[3] - 
       11220*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 
       2550*e*Pi^2 - 7780*e^2*Pi^2 - (1200*I)*e*Pi^3 - (1610*I)*e^2*Pi^3 + 
       2544*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - 
       (54000*I)*e^2*Pi + 4560*e*Pi^2 + 23430*e^2*Pi^2 - (1200*I)*e*Pi^3 + 
       (3130*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 17280*e*Zeta[3] + 
       27000*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((76*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-60*I)*Pi^3 + (181*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 1086*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*((-60*I)*Pi^3 - (8*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] + 48*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (181*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 1086*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((-60*I)*e*Pi^3 - (8*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] + 48*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((37*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 + (335*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 2010*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (140*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 840*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (335*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 2010*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 840*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*(((265*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((88*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-660*I)*Pi^3 + (1545*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] - 9270*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-660*I)*Pi^3 - (540*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 3240*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-660*I)*e*Pi^3 + (1545*I)*e^2*Pi^3 + 
           583*e^2*Pi^4 + 3960*e*Zeta[3] - 9270*e^2*Zeta[3] + 
           (3960*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-660*I)*e*Pi^3 - (540*I)*e^2*Pi^3 + 583*e^2*Pi^4 + 
           3960*e*Zeta[3] + 3240*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
         135))) + 
  G[0, x]*((2*(18*e + 51*e^2 - (216*I)*Pi - (1950*I)*e*Pi - (6839*I)*e^2*Pi + 
       234*e*Pi^2 + 1675*e^2*Pi^2 + (696*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-114*e*Pi - 1190*e^2*Pi + (288*I)*e*Pi^2 + 
      (1161*I)*e^2*Pi^2 + 102*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - 
    (4*e*RATIO[x^2]*(-1005*Pi^2 - 3215*e*Pi^2 + (240*I)*Pi^3 - 
       (1735*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 1890*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 120*Pi^2 + 
       3205*e*Pi^2 + (480*I)*Pi^3 - (1520*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 31500*e*Zeta[3] + (24480*I)*e*Pi*Zeta[3]))/135 + 
    (4*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 150*e*Pi^2 + 
       2290*e^2*Pi^2 + (300*I)*e*Pi^3 + (1450*I)*e^2*Pi^3 + 506*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6480*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 + (1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi + 
       1650*e*Pi^2 + 10955*e^2*Pi^2 + (300*I)*e*Pi^3 + (2800*I)*e^2*Pi^3 + 
       506*e^2*Pi^4 + 2880*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       (11880*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-540 - 3042*e - 12447*e^2 + (72*I)*Pi - (1212*I)*e*Pi - 
        (6706*I)*e^2*Pi + 96*e*Pi^2 + 1482*e^2*Pi^2 + (480*I)*e^2*Pi^3 - 
        3192*e^2*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
       ((-540*I)*e - (4122*I)*e^2 - 36*Pi - 96*e*Pi - 208*e^2*Pi + 
        (75*I)*e*Pi^2 + (448*I)*e^2*Pi^2 + 129*e^2*Pi^3 + 
        (324*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*((60*I)*Pi^3 + (8*I)*e*Pi^3 + 
         35*e*Pi^4 - 360*Zeta[3] - 48*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       27 - (2*RATIO[(1 - x)^(-1)]*(-2700 - 17910*e - 82845*e^2 + 
         (2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2160*e*Pi^2 - 
         9650*e^2*Pi^2 + (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         14460*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*((2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2700*e*Pi^2 - 
         12510*e^2*Pi^2 + (120*I)*e*Pi^3 - (310*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x]*((36*I)*Pi + (96*I)*e*Pi + 
         (208*I)*e^2*Pi - 177*e*Pi^2 - 408*e^2*Pi^2 + (120*I)*e*Pi^3 - 
         (293*I)*e^2*Pi^3 + 70*e^2*Pi^4 - 720*e*Zeta[3] + 2808*e^2*Zeta[3] + 
         (3600*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((2*I)/27)*RATIO[x^(-1)]*((-54*I)*e - (279*I)*e^2 + (12*I)*e*Pi^2 + 
          (38*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          102*e*Pi^2 + 20*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 828*e^2*Zeta[3])/54 + 
        (2*e*RATIO[x^2]*((12*I)*Pi^3 - (28*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 168*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 - 
        (2*e*RATIO[x]*(-12*Pi^2 + 4*e*Pi^2 + (12*I)*Pi^3 - (55*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] + 474*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 + ((-540*I)*Pi - (1170*I)*e*Pi - (1455*I)*e^2*Pi + 540*e*Pi^2 + 
          1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 2160*e^2*Zeta[3] - 
          (2880*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
           (1170*I)*e*Pi - (1455*I)*e^2*Pi + 510*e*Pi^2 + 910*e^2*Pi^2 + 
           (105*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 4950*e^2*Zeta[3] - 
           (2880*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((2*I)/27)*RATIO[x^(-1)]*((-594*I)*e - (4941*I)*e^2 - 36*Pi - 
          132*e*Pi - 340*e^2*Pi + (87*I)*e*Pi^2 + (561*I)*e^2*Pi^2 + 
          141*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
        (1188 + 7506*e + 32619*e^2 - (252*I)*Pi + (2316*I)*e*Pi + 
          (15986*I)*e^2*Pi - 90*e*Pi^2 - 3136*e^2*Pi^2 - (1014*I)*e^2*Pi^3 + 
          7212*e^2*Zeta[3])/54 + (2*e*RATIO[x^2]*((132*I)*Pi^3 + 
           (108*I)*e*Pi^3 + 77*e*Pi^4 - 792*Zeta[3] - 648*e*Zeta[3] + 
           (3960*I)*e*Pi*Zeta[3]))/27 - 
        (2*RATIO[x]*((36*I)*Pi + (132*I)*e*Pi + (340*I)*e^2*Pi - 189*e*Pi^2 - 
           581*e^2*Pi^2 + (132*I)*e*Pi^3 - (228*I)*e^2*Pi^3 + 77*e^2*Pi^4 - 
           792*e*Zeta[3] + 2562*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/27 + 
        ((-5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 5940*e*Pi^2 + 
          31590*e^2*Pi^2 - (240*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 28*e^2*Pi^4 + 
          23760*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(5940 + 43470*e + 
           212505*e^2 - (5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 
           4830*e*Pi^2 + 24530*e^2*Pi^2 - (240*I)*e*Pi^3 - (775*I)*e^2*Pi^3 - 
           28*e^2*Pi^4 + 33870*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3]))/
         135))) + (2*((-2940*I)*e*Pi^3 - (10160*I)*e^2*Pi^3 - 1224*e*Pi^4 - 
     1779*e^2*Pi^4 - (2784*I)*e^2*Pi^5 + 17640*e*Zeta[3] + 
     60960*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (63000*I)*e^2*Pi*Zeta[3] - 
     24840*e^2*Pi^2*Zeta[3] - 220320*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 7500*e*Pi^2 - 28270*e^2*Pi^2 + (360*I)*e*Pi^3 + 
     (595*I)*e^2*Pi^3 - 12*e*Pi^4 - 372*e^2*Pi^4 + (1216*I)*e^2*Pi^5 - 
     7680*e*Zeta[3] + 17000*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
     (1620*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 + ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-180*e*Pi - 510*e^2*Pi - 
    (3420*I)*e*Pi^2 - (35880*I)*e^2*Pi^2 + 5100*e*Pi^3 + 19100*e^2*Pi^3 - 
    (1224*I)*e*Pi^4 - (1527*I)*e^2*Pi^4 + 2784*e^2*Pi^5 - 
    (6120*I)*e*Zeta[3] - (51360*I)*e^2*Zeta[3] + 34560*e*Pi*Zeta[3] + 
    111060*e^2*Pi*Zeta[3] - (24840*I)*e^2*Pi^2*Zeta[3] - 
    (220320*I)*e^2*Zeta[5]) + 
  (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (1860*I)*e*Pi^3 - 
     (8720*I)*e^2*Pi^3 + 24*e*Pi^4 - 837*e^2*Pi^4 - (2432*I)*e^2*Pi^5 - 
     5880*e*Zeta[3] - 20320*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - 
     (19800*I)*e^2*Pi*Zeta[3] - 18000*e^2*Pi^2*Zeta[3] + 4320*e^2*Zeta[5]))/
   135 + Nc^2*((-8100 - 61830*e - 307665*e^2 - (8100*I)*Pi - (61830*I)*e*Pi - 
      (310365*I)*e^2*Pi - 1440*Pi^2 + 11460*e*Pi^2 + 88100*e^2*Pi^2 - 
      (4320*I)*e*Pi^3 + (4830*I)*e^2*Pi^3 + 2256*e^2*Pi^4 + 6120*e*Zeta[3] - 
      3300*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 5520*e*Pi^2 - 
       41240*e^2*Pi^2 + (7380*I)*e*Pi^3 + (15840*I)*e^2*Pi^3 - 
       6321*e^2*Pi^4 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (38160*I)*e^2*Pi*Zeta[3]))/810 + 
    (4*e*RATIO[x^2]*(420*Pi^4 + 56*e*Pi^4 + (255*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 4500*e*Pi^2*Zeta[3] - 
       32400*e*Zeta[5]))/405 - (2*RATIO[(1 - x)^(-1)]*
      ((-2700*I)*Pi - (17910*I)*e*Pi - (82845*I)*e^2*Pi + 2700*e*Pi^2 + 
       17910*e^2*Pi^2 - (1020*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 758*e^2*Pi^4 + 
       (12*I)*e^2*Pi^5 + 5400*e*Zeta[3] + 23220*e^2*Zeta[3] - 
       (3660*I)*e^2*Pi*Zeta[3] + 1320*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
     135 + (4*((-150*I)*e*Pi^3 - (645*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 
       (2*I)*e^2*Pi^5 + 900*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       220*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(16200 + 123660*e + 615330*e^2 + (32400*I)*e*Pi + 
       (247320*I)*e^2*Pi + 1440*Pi^2 - 5520*e*Pi^2 - 73640*e^2*Pi^2 + 
       (8100*I)*e*Pi^3 + (29280*I)*e^2*Pi^3 - 3360*e*Pi^4 - 5269*e^2*Pi^4 - 
       (2040*I)*e^2*Pi^5 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (43200*I)*e*Pi*Zeta[3] + (110880*I)*e^2*Pi*Zeta[3] + 
       36000*e^2*Pi^2*Zeta[3] + 259200*e^2*Zeta[5]))/810) + 
  Nf*(((RATIO[x^(-1)]*(-540 - 2790*e - 8205*e^2 + 420*e*Pi^2 + 
         1720*e^2*Pi^2 - (240*I)*e*Pi^3 + (80*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 
         720*e*Zeta[3] - 10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (216 + 1116*e + 3282*e^2 + (216*I)*Pi + (1116*I)*e*Pi + 
        (3354*I)*e^2*Pi - 432*e*Pi^2 - 1896*e^2*Pi^2 + (156*I)*e*Pi^3 - 
        (136*I)*e^2*Pi^3 - 111*e^2*Pi^4 + 792*e*Zeta[3] + 7800*e^2*Zeta[3] + 
        (3240*I)*e^2*Pi*Zeta[3])/108 + 
      (2*e*RATIO[x^2]*(-84*Pi^4 + 196*e*Pi^4 - (51*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 900*e*Pi^2*Zeta[3] + 
         6480*e*Zeta[5]))/405 + (RATIO[x]*(-1620 - 8370*e - 24615*e^2 - 
         (3240*I)*e*Pi - (16740*I)*e^2*Pi + 1260*e*Pi^2 + 8400*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (120*I)*e^2*Pi^3 + 336*e*Pi^4 - 388*e^2*Pi^4 + 
         (204*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 31680*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (32760*I)*e^2*Pi*Zeta[3] - 
         3600*e^2*Pi^2*Zeta[3] - 25920*e^2*Zeta[5]))/810 - 
      (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
         540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 
         199*e^2*Pi^4 + (16*I)*e^2*Pi^5 - 1080*e*Zeta[3] - 1980*e^2*Zeta[3] + 
         (2790*I)*e^2*Pi*Zeta[3] + 720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/
       135 + (2*((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 - 81*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
         360*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/
     Nc + Nc*((RATIO[x^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 - (8100*I)*e*Pi^3 - 
         (22980*I)*e^2*Pi^3 + 6849*e^2*Pi^4 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (42480*I)*e^2*Pi*Zeta[3]))/810 + 
      (35640 + 296460*e + 1559610*e^2 + (35640*I)*Pi + (296460*I)*e*Pi + 
        (1571490*I)*e^2*Pi + 5760*Pi^2 - 46560*e*Pi^2 - 420920*e^2*Pi^2 + 
        (19620*I)*e*Pi^3 - (4080*I)*e^2*Pi^3 - 10689*e^2*Pi^4 - 
        12600*e*Zeta[3] + 105720*e^2*Zeta[3] + (191160*I)*e^2*Pi*Zeta[3])/
       1620 + (2*e*RATIO[x^2]*(-308*Pi^4 - 252*e*Pi^4 - (187*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 3300*e*Pi^2*Zeta[3] + 
         23760*e*Zeta[5]))/135 + (RATIO[x]*(-17820 - 148230*e - 779805*e^2 - 
         (35640*I)*e*Pi - (296460*I)*e^2*Pi - 1440*Pi^2 + 5340*e*Pi^2 + 
         86120*e^2*Pi^2 - (8820*I)*e*Pi^3 - (37500*I)*e^2*Pi^3 + 
         3696*e*Pi^4 + 8241*e^2*Pi^4 + (2244*I)*e^2*Pi^5 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] - (100440*I)*e^2*Pi*
          Zeta[3] - 39600*e^2*Pi^2*Zeta[3] - 285120*e^2*Zeta[5]))/810 + 
      (2*((990*I)*e*Pi^3 + (4935*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 
         (4*I)*e^2*Pi^5 - 5940*e*Zeta[3] - 29610*e^2*Zeta[3] - 
         960*e^2*Pi^2*Zeta[3] + 1800*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((5940*I)*Pi + (43470*I)*e*Pi + 
         (212505*I)*e^2*Pi - 5940*e*Pi^2 - 43470*e^2*Pi^2 + (2220*I)*e*Pi^3 + 
         (5680*I)*e^2*Pi^3 - 1715*e^2*Pi^4 - (8*I)*e^2*Pi^5 - 
         11880*e*Zeta[3] - 59220*e^2*Zeta[3] + (10110*I)*e^2*Pi*Zeta[3] - 
         1920*e^2*Pi^2*Zeta[3] + 3600*e^2*Zeta[5]))/135)), 
 G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3) + 
    Nf*(((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3)) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2)) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2)) - (1184*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(32*e^2*RATIO[(1 - x)^(-1)] + 
    (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3)/Nc) - 
    (32*e^2)/(-1 + RATIO[x])^2 - (1856*e^2*RATIO[x])/3 + 
    (1856*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((-512*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
    32*e^2*RATIO[x^(-1)] + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (176*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2)) + (512*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1856*e^2*RATIO[x])/3 + (1856*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((1120*e^2*RATIO[x^(-2)])/3 - 
      (1120*e^2*RATIO[x^(-1)])/3 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-1232*e^2*RATIO[x^(-2)])/3 + (1232*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, 0, x]*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((-1120*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1120*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((1232*e^2*RATIO[(1 - x)^(-1)])/3 - (1232*e^2)/
         (3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (160*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[1, 0, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[0, 1, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 0, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((928*e^2*RATIO[x^(-2)])/3 - 
    (928*e^2*RATIO[x^(-1)])/3 + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) - 
    (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3 + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
    (64*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, x]*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (1568*e^2*RATIO[x])/3 - (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-112*e^2*RATIO[x])/3 + (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 + (1568*e^2*RATIO[x])/3 - 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((-112*e^2*RATIO[x])/3 + 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 0, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 1, x]*((-160*e^2*RATIO[x^(-2)])/3 + 
    (160*e^2*RATIO[x^(-1)])/3 + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + 
      (160*e^2*RATIO[x^(-1)])/3 - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (160*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 1, x]*
   ((448*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, 0, x]*((448*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (448*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[1, 1, 1, 0, 1, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 0, x]*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2656*e^2*RATIO[x^(-2)])/3 - (2656*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
        16*e^2*RATIO[x^2])/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/
         3))) + G[0, 0, 0, 1, 1, x]*((-2656*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (2656*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2] + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 0, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 0, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (72*e^2 - (8*(24*e - 83*e^2 + (248*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e - 37*e^2 + (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(12 - 47*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*(72*e^2 - (8*(24*e - 83*e^2 - (4*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(12*e - 37*e^2 - (2*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(12 - 47*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*(-144*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-24*I)*e + (83*I)*e^2 + 248*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*(-144*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((24*I)*e - (83*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*(312*e^2 - 32*e^2*(11 - (2*I)*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (61*I)*e + 174*e*Pi)*RATIO[x] + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-424*e^2)/3 + 168*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 + (8*e*(2 + 45*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((448*e^2)/3 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2*RATIO[x^(-1)])/3 - (952*e^2*RATIO[x])/9 + 
        (280*e^2*RATIO[x^2])/9) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e*(3 + 11*e)*RATIO[x])/9 - (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*(184*e^2 + ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-33 + 11*e + (174*I)*e*Pi)*RATIO[x])/9 + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-200*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      168*e^2*RATIO[x^(-1)] - (8*e*(-2 + 11*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((224*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        184*e^2*RATIO[x^(-1)] + (392*e^2*RATIO[x])/9 + (280*e^2*RATIO[x^2])/
         9) + (8*e^2 - 16*e^2*RATIO[x^(-1)] + (16*e*(3 + 11*e)*RATIO[x])/9 - 
        (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((-1400*e^2)/3 - (16*(54*e - 335*e^2 - (198*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (8*(108*e - 13*e^2 - (396*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*e*(12 + 53*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 + (40*(12*e + 7*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - (8*e*(12 + 31*e)*RATIO[x])/
       9 + (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((46*e^2)/3 - (44*e*(4 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + (2*e*(8 + 33*e)*RATIO[x])/
         3 - (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((-2*e^2)/3 + (4*(-12*e + 25*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) - 
        (2*e*(24 + 73*e)*RATIO[x])/9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((8*e^2)/3 - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e - (13*I)*e^2 + 396*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((54*I)*e - (335*I)*e^2 + 198*e^2*Pi)*
     RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(4 - 41*e - (20*I)*e*Pi)*RATIO[x] + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(8*e^2 - (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (40*(12*e + 7*e^2)*RATIO[x^(-1)])/9 - (8*e*(12 + 85*e)*RATIO[x])/9 + 
      (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*e^2)/3 + (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (44*(4*e + 5*e^2)*RATIO[x^(-1)])/3 + (2*e*(8 + 95*e)*RATIO[x])/3 - 
        (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((8*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 + 
        (4*(-12*e + 25*e^2)*RATIO[x^(-1)])/9 - (2*e*(24 + 103*e)*RATIO[x])/
         9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((736*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((32*I)/9)*e*(21*I + (145*I)*e + 30*e*Pi)*RATIO[x] + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-232*e^2 + (616*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 31*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((736*e^2)/3 - (680*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (496*e^2*RATIO[x^(-1)])/3 + (992*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((40*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 - 16*e^2*RATIO[x^(-1)] + (8*e*(6 + 37*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-688*e^2)/3 + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 122*e + (30*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-200*e^2 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (616*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 55*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((632*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (680*e^2*RATIO[x^(-1)])/3 + (1616*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((32*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 43*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 0, x]*(272*e^2 - (8*e*(4 + 151*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      768*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 
      384*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-8 + 11*e - (16*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(272*e^2 - (8*(4*e + 151*e^2 + (84*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-8 + 11*e - (240*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (384*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 768*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 16*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + 21*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 84*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 240*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-1168*e^2)/3 - ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 
      36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(28 - 57*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-96*e^2 + (8*(60*e + 251*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      16*e^2*RATIO[x^(-1)] - (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-4 + 157*e)*RATIO[x])/3 + (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-34*e^2)/3 - (4*(12*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-24 + 131*e)*RATIO[x])/9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/
       Nc + Nc*((254*e^2)/3 - (4*e*(44 + 215*e)*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] + (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-72 + 1967*e)*RATIO[x])/9 - (16*e*(-9 + 295*e)*RATIO[x^2])/
         9))) + G[1, 1, 1, 1, x]*((-1952*e^2)/3 + 
    ((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(28 + 41*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (8*(60*e + 251*e^2)*RATIO[x^(-1)])/9 - (8*e*(-4 + 223*e)*RATIO[x])/3 + 
      (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-32*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(12*e + 23*e^2)*RATIO[x^(-1)])/9 + (2*e*(-24 + 125*e)*RATIO[x])/
         9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (4*(44*e + 215*e^2)*RATIO[x^(-1)])/3 + (2*e*(-72 + 2753*e)*RATIO[x])/
         9 - (16*e*(-9 + 295*e)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*(((-8*I)/3)*e*(-20*I - (109*I)*e + 26*e*Pi) - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(-96 - 155*e - (576*I)*Pi + (3090*I)*e*Pi + 
       186*e*Pi^2)*RATIO[x])/27 - 
    (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((8*e*(27 + 104*e))/9 + (160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
      (80*e^2*Pi^2*RATIO[x^(-2)])/3 - (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (160*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-54 - 211*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((8*(-3 + e)*e)/9 - (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(3 + 11*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-80*e*(3 + 13*e))/9 - (176*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (88*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (176*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-111 - 541*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(80*I + (399*I)*e + 250*e*Pi) - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 
       5*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e*(624 + 3103*e - (576*I)*Pi - (2346*I)*e*Pi + 186*e*Pi^2)*RATIO[x])/
     27 - (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((4*e*(108 + 449*e))/9 - 
      (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (160*e^2*Pi^2*RATIO[x^(-2)])/9 + (160*e^2*Pi^2*RATIO[x^(-1)])/9 + 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(54 + 271*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-2*e*(15 + 13*e))/9 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (16*e^2*Pi^2*RATIO[x^(-1)])/9 - (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*(-3 - 23*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e*(33 + 161*e))/9 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (176*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (176*e^2*Pi^2*RATIO[x^(-1)])/9 - (88*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (2*e*(111 + 673*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e - (144*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - 
       (4854*I)*e^2*Pi + 882*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(120 + 2455*e - (864*I)*Pi - (3402*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e*(-1 + 57*e))/3 + 
      (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/9 + (800*e^2*Pi^2*RATIO[x^(-2)])/
       9 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(390 + 2187*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-8*e*(-9 + 161*e))/9 - (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/
         9 - (880*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(855 + 5393*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((8*e*(6 + 7*e))/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(-75 - 239*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, x]*((4*e*(92 + 529*e - (66*I)*e*Pi))/3 - 
    (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - (4854*I)*e^2*Pi + 882*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 1739*e - (864*I)*Pi + 
       (594*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(8 + 297*e))/3 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 8*e^2)*RATIO[x^(-1)])/9 + 
      (800*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(330 + 1089*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(27 + 1891*e))/9 + (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 11*e^2)*RATIO[x^(-1)])/9 - 
        (880*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(729 + 2899*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-2*e*(-21 + 61*e))/9 + (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-69 - 61*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, x]*((-8*I)*e*(-9*I - (39*I)*e + 68*e*Pi) + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (576*I)*e*Pi + (477*I)*e^2*Pi + 315*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-36 - 519*e - (192*I)*Pi - (666*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 8*e^2)*RATIO[x^(-1)])/3 + 
      (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - (4*e*(126 + 563*e + 13*e*Pi^2)*
        RATIO[x])/9 + (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*e*(-33 - 55*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
        (88*e^2*Pi^2)/(-1 + RATIO[x])^2 + (2*e*(285 + 1433*e + 22*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((4*e*(-6 + e - (114*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (576*I)*e*Pi + 
       (477*I)*e^2*Pi + 315*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(252 + 891*e - (192*I)*Pi + (1098*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 - (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*Pi^2*RATIO[x^(-2)] - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(234 + 1045*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - 8*e^2*Pi^2*RATIO[x^(-2)] + 
        (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(-39 - 89*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 + (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*Pi^2*RATIO[x^(-2)] + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(507 + 2647*e + 22*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(((8*I)/3)*e*(27*I + (117*I)*e + 124*e*Pi) - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - 
    (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(36 + 519*e - (288*I)*Pi + (170*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (640*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(126 + 563*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-1)])/9 - (64*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-33 - 55*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (704*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(285 + 1433*e + 26*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(-6 + e + (430*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 
       525*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (4*e*(-252 - 891*e - (288*I)*Pi - (922*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 + (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (640*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(234 + 1045*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - (8*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-39 - 89*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 - (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (704*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (2*e*(507 + 2647*e + 26*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  (2*RATIO[x^(-1)]*((30*I)*e*Pi + (85*I)*e^2*Pi - 90*e*Pi^2 - 4710*e^2*Pi^2 - 
     (3000*I)*e*Pi^3 - (10730*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] + 
     19440*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/135 + 
  ((120*I)*e*Pi + (340*I)*e^2*Pi + 1080*Pi^2 - 4830*e*Pi^2 - 6335*e^2*Pi^2 + 
    (7140*I)*e*Pi^3 + (21270*I)*e^2*Pi^3 - 3801*e^2*Pi^4 - 21240*e*Zeta[3] + 
    20160*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((2*(24 + 166*e + 231*e^2 - (220*I)*e*Pi - (942*I)*e^2*Pi + 
       20*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 + (1164*I)*e*Pi + 
       (5488*I)*e^2*Pi + 96*e*Pi^2 - 956*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 
       6408*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-2)]*
     (18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - (65*I)*e^2*Pi^2 + 71*e^2*Pi^3 + 
      (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 + 432*e*Pi + 1431*e^2*Pi - (72*I)*e*Pi^2 - 
      (1155*I)*e^2*Pi^2 + 426*e^2*Pi^3 + (1728*I)*e^2*Zeta[3]) + 
    (4*((186*I)*e*Pi + (872*I)*e^2*Pi - 288*e*Pi^2 + 141*e^2*Pi^2 - 
       (462*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (804*I)*e*Pi - 
       (3043*I)*e^2*Pi - 288*e*Pi^2 + 1221*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
       3168*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 - 
       (540*I)*e^2*Pi^3 + 6408*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 290*e^2*Pi^2))/9 + 
      (160*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 1040*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1082*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 120*e*Pi^2 + 
         685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 22*e^2*Pi^2)/9 - (16*e^2*RATIO[x^(-2)]*Zeta[3])/
         3 - (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 325*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - 18*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (16*RATIO[x^(-1)]*(4*e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 - (2*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 
           47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 602*e^2*Pi^2)/9 - 
        (176*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2417*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-1)]*(36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 
           792*e^2*Zeta[3]))/27 + (8*(11*e*Pi^2 + 9*e^2*Pi^2 + 
           66*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 
           213*e^2*Pi^2 + 198*e^2*Zeta[3]))/27))) + 
  G[1, 0, x]*((-2*(-24 - 166*e - 231*e^2 + (44*I)*e*Pi + (110*I)*e^2*Pi + 
       80*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 - (420*I)*e*Pi - 
       (2000*I)*e^2*Pi + 96*e*Pi^2 - 56*e^2*Pi^2 - (132*I)*e^2*Pi^3 - 
       2376*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
      282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((114*I)*e + (1190*I)*e^2 - 804*e*Pi - 3043*e^2*Pi + (288*I)*e*Pi^2 - 
      (1221*I)*e^2*Pi^2 + 282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 - 65*e^2*Pi^2 - 
       (31*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (432*I)*e*Pi - 
       (1431*I)*e^2*Pi - 72*e*Pi^2 - 1155*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 + 
       (132*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 304*e^2*Pi^2))/9 + 
      (160*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 - (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 998*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1040*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 
         120*e*Pi^2 + 685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 23*e^2*Pi^2)/9 - (16*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 319*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 - (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 
           18*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
          (4*e^2*Pi^2 - 3*e^2*Zeta[3]))/9 - 
        (2*RATIO[x^(-1)]*(12*e*Pi^2 + 47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 631*e^2*Pi^2)/9 - (176*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2243*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
          (36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 792*e^2*Zeta[3]))/27 + 
        (8*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 66*e^2*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 213*e^2*Pi^2 + 
           198*e^2*Zeta[3]))/27))) + 
  G[0, 0, x]*((-2*(216 + 1770*e + 2993*e^2 - (396*I)*e*Pi - (2010*I)*e^2*Pi + 
       1314*e^2*Pi^2))/27 + (8*((-12*I)*e*Pi - (89*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*(-216 - 414*e + 789*e^2 + (1764*I)*e*Pi + 
       (6600*I)*e^2*Pi - 312*e*Pi^2 + 506*e^2*Pi^2 + (192*I)*e^2*Pi^3 - 
       9504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (732*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[(1 - x)^(-1)]*(432*I + (1704*I)*e + (3415*I)*e^2 + 
      1692*e*Pi + 6846*e^2*Pi + (156*I)*e*Pi^2 + (80*I)*e^2*Pi^2 + 
      96*e^2*Pi^3 + (4752*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-216 - 642*e - 1603*e^2 + (420*I)*e*Pi + (1700*I)*e^2*Pi - 
       60*e*Pi^2 - 190*e^2*Pi^2 - (732*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 + 330*e + 2025*e^2 + 154*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*RATIO[x]*(540 + 1422*e + 2601*e^2 + 910*e^2*Pi^2 + 192*e^2*Zeta[3]))/
       27 + (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (32*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         315*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/
       27) + Nf*(((-18 + 42*e + 163*e^2 - 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[(1 - x)^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/
         27 - (16*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 18*e - 609*e^2 - 24*e*Pi^2 + 128*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 + 630*e + 4801*e^2 + 305*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 + 
        (RATIO[x]*(1188 + 3942*e + 8517*e^2 - 24*e*Pi^2 + 1948*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 - (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 
           24*e*Pi^2 + 2266*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (1980*I)*e*Pi - 
       (8898*I)*e^2*Pi + 1494*e^2*Pi^2))/27 + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (396*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/27 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*RATIO[(1 - x)^(-1)]*(12*e*Pi + 89*e^2*Pi + (162*I)*e^2*Pi^2 + 
      6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (-432*I - (1704*I)*e - (3415*I)*e^2 - 1692*e*Pi - 6846*e^2*Pi - 
      (156*I)*e*Pi^2 - (80*I)*e^2*Pi^2 + 660*e^2*Pi^3 - 
      (216*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
     (-216*I - (414*I)*e + (789*I)*e^2 - 1764*e*Pi - 6600*e^2*Pi - 
      (312*I)*e*Pi^2 + (506*I)*e^2*Pi^2 + 1320*e^2*Pi^3 - 
      (432*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-216 - 186*e + 3181*e^2 - 
       (1164*I)*e*Pi - (5188*I)*e^2*Pi - 60*e*Pi^2 - 10*e^2*Pi^2 - 
       (396*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 363*e^2 + 98*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (2*RATIO[x]*(540 + 3582*e + 16929*e^2 + 
         1246*e^2*Pi^2 + 192*e^2*Zeta[3]))/27 - 
      (32*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/27) + 
    Nf*(((-18 - 30*e - 137*e^2 + 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/27 - 
        (16*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 450*e + 1191*e^2 - 24*e*Pi^2 + 92*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27 - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 - 162*e - 995*e^2 + 199*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 - 
        (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 24*e*Pi^2 + 2266*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 + (RATIO[x]*(1188 + 8694*e + 43293*e^2 - 
           24*e*Pi^2 + 2584*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[0, x]*(((4*I)/27)*RATIO[x^(-1)]*(114*e*Pi + 1190*e^2*Pi + 
      (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 330*e^2*Pi^3 + 
      (1296*I)*e^2*Zeta[3]) + (2*((-216*I)*Pi - (636*I)*e*Pi - 
       (1586*I)*e^2*Pi + 792*e*Pi^2 + 2833*e^2*Pi^2 - (636*I)*e^2*Pi^3 + 
       5400*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 + 
       (960*I)*Pi^3 + (2420*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 
       6480*e*Zeta[3] + (29520*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(60 + 170*e - (2280*I)*Pi - (23800*I)*e*Pi - 180*Pi^2 - 
       3835*e*Pi^2 + (1920*I)*Pi^3 + (1750*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 33660*e*Zeta[3] + (59040*I)*e*Pi*Zeta[3]))/135 + 
    (2*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 2250*e*Pi^2 - 
       12360*e^2*Pi^2 - (840*I)*e*Pi^3 - (4780*I)*e^2*Pi^3 + 1192*e^2*Pi^4 + 
       5760*e*Zeta[3] + 3780*e^2*Zeta[3] - (10800*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - (46110*I)*e^2*Pi + 
       1260*e*Pi^2 + 1520*e^2*Pi^2 - (840*I)*e*Pi^3 - (5770*I)*e^2*Pi^3 + 
       1192*e^2*Pi^4 + 5760*e*Zeta[3] + 39060*e^2*Zeta[3] - 
       (10800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e*RATIO[x^2]*(1350*Pi^2 + 6030*e*Pi^2 + 31*e*Pi^4 + 
         5400*e*Zeta[3]))/135 + (32*(5*e^2*Pi^4 + 45*e*Zeta[3] + 
         6*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^(-1)]*(-540*e - 4122*e^2 + 75*e*Pi^2 + 448*e^2*Pi^2 + 
         324*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
        (201*e*Pi^2 + 1164*e^2*Pi^2 + 80*e^2*Pi^4 + 720*e*Zeta[3] + 
         3000*e^2*Zeta[3]))/27 + (540 + 3042*e + 12447*e^2 + 324*e*Pi^2 + 
        3112*e^2*Pi^2 + 4728*e^2*Zeta[3])/27 + 
      (2*RATIO[x]*(-2700 - 17910*e - 82845*e^2 + 2430*e*Pi^2 + 
         11305*e^2*Pi^2 + 62*e^2*Pi^4 + 7140*e^2*Zeta[3]))/135) + 
    Nf*(((-2*e*RATIO[x^2]*(-270*Pi^2 - 540*e*Pi^2 + 31*e*Pi^4 - 
           1080*e*Zeta[3]))/135 + (-108 - 342*e - 561*e^2 + 24*e*Pi^2 - 
          122*e^2*Pi^2 - 936*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-54*e - 279*e^2 + 12*e*Pi^2 + 38*e^2*Pi^2 - 
           144*e^2*Zeta[3]))/27 - (16*(e^2*Pi^4 + 9*e*Zeta[3] - 
           21*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 32*e^2*Pi^2 + 4*e^2*Pi^4 + 
           36*e*Zeta[3] + 69*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(540 + 2250*e + 5595*e^2 - 525*e*Pi^2 - 1085*e^2*Pi^2 + 
           62*e^2*Pi^4 + 630*e^2*Zeta[3]))/135)/Nc + 
      Nc*((2*e*RATIO[x^2]*(2970*Pi^2 + 15300*e*Pi^2 + 31*e*Pi^4 + 
           11880*e*Zeta[3]))/135 + (-1188 - 7506*e - 32619*e^2 - 624*e*Pi^2 - 
          6994*e^2*Pi^2 - 10392*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-198*e - 1647*e^2 + 29*e*Pi^2 + 187*e^2*Pi^2 + 
           60*e^2*Zeta[3]))/9 - (16*(11*e^2*Pi^4 + 99*e*Zeta[3] + 
           81*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(225*e*Pi^2 + 1429*e^2*Pi^2 + 88*e^2*Pi^4 + 
           792*e*Zeta[3] + 3858*e^2*Zeta[3]))/27 - 
        (RATIO[x]*(-5940 - 43470*e - 212505*e^2 + 5385*e*Pi^2 + 
           28555*e^2*Pi^2 + 62*e^2*Pi^4 + 13650*e^2*Zeta[3]))/135))) + 
  G[1, x]*((4*(6*e + 17*e^2 - (108*I)*Pi - (546*I)*e*Pi - (3173*I)*e^2*Pi + 
       216*e*Pi^2 + 754*e^2*Pi^2 + (189*I)*e^2*Pi^3 - 126*e^2*Zeta[3]))/27 - 
    (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 - (240*I)*Pi^3 + 
       (2020*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 8880*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-60 - 170*e + (2280*I)*Pi + (23800*I)*e*Pi + 3420*Pi^2 + 
       9415*e*Pi^2 - (480*I)*Pi^3 + (8810*I)*e*Pi^3 + 1792*e*Pi^4 + 
       8640*Zeta[3] - 13020*e*Zeta[3] + (18720*I)*e*Pi*Zeta[3]))/135 - 
    (8*((-12*I)*e*Pi^3 - (79*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       474*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*((114*I)*e*Pi + (1190*I)*e^2*Pi - 288*e*Pi^2 - 
       1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (647*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 
       144*e*Zeta[3] + 4566*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - 
       (46110*I)*e^2*Pi + 1260*e*Pi^2 + 1520*e^2*Pi^2 - (2760*I)*e*Pi^3 + 
       (5240*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] - 
       27000*e^2*Zeta[3] + (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-2)]*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 
       2250*e*Pi^2 - 12360*e^2*Pi^2 - (2760*I)*e*Pi^3 - (2350*I)*e^2*Pi^3 + 
       3264*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-68*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) - 
      (8*e*RATIO[x^2]*(675*Pi^2 + 3015*e*Pi^2 + 7*e*Pi^4 + 2700*e*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - 75*e*Pi^2 - 
         448*e^2*Pi^2 + 34*e^2*Pi^4 - 324*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] + 48*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(201*e*Pi^2 + 1164*e^2*Pi^2 + 46*e^2*Pi^4 + 
         720*e*Zeta[3] + 3000*e^2*Zeta[3]))/27 + 
      (-540 - 4122*e - 20691*e^2 + 216*e*Pi^2 + 2810*e^2*Pi^2 + 
        3264*e^2*Zeta[3])/27 + (2*RATIO[x]*(2700 + 17910*e + 82845*e^2 + 
         2970*e*Pi^2 + 12815*e^2*Pi^2 + 28*e^2*Pi^4 + 14460*e^2*Zeta[3]))/
       135) + Nf*(((34*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x^2]*(-135*Pi^2 - 270*e*Pi^2 + 7*e*Pi^4 - 540*e*Zeta[3]))/
         135 + (RATIO[x]*(-540 - 2250*e - 5595*e^2 - 555*e*Pi^2 - 
           1075*e^2*Pi^2 + 28*e^2*Pi^4 - 4950*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 840*e^2*Zeta[3]))/
         135 + (108 + 558*e + 1677*e^2 + 30*e*Pi^2 - 124*e^2*Pi^2 + 
          180*e^2*Zeta[3])/54 + (2*RATIO[x^(-1)]*(120*e*Pi^2 + 320*e^2*Pi^2 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 690*e^2*Zeta[3]))/135 - 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 + 
           17*e^2*Pi^4 + 720*e^2*Zeta[3]))/135)/Nc + 
      Nc*((374*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(1485*Pi^2 + 7650*e*Pi^2 + 7*e*Pi^4 + 
           5940*e*Zeta[3]))/135 + (1188 + 9882*e + 52383*e^2 - 402*e*Pi^2 - 
          6176*e^2*Pi^2 - 6348*e^2*Zeta[3])/54 - 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - 435*e*Pi^2 - 
           2805*e^2*Pi^2 + 187*e^2*Pi^4 - 900*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 3240*e^2*Zeta[3]))/
         135 + (2*RATIO[x^(-1)]*(1125*e*Pi^2 + 7145*e^2*Pi^2 + 253*e^2*Pi^4 + 
           3960*e*Zeta[3] + 19290*e^2*Zeta[3]))/135 - 
        (RATIO[x]*(5940 + 43470*e + 212505*e^2 + 6495*e*Pi^2 + 
           32645*e^2*Pi^2 + 28*e^2*Pi^4 + 33870*e^2*Zeta[3]))/135))) + 
  (2*RATIO[x^2]*(1080*Pi^2 + 2070*e*Pi^2 - 3945*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
     (8720*I)*e^2*Pi^3 + 792*e*Pi^4 + 327*e^2*Pi^4 + (1424*I)*e^2*Pi^5 + 
     5880*e*Zeta[3] + 20320*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
     (19800*I)*e^2*Pi*Zeta[3] + 3240*e^2*Pi^2*Zeta[3] - 73440*e^2*Zeta[5]))/
   135 - (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 270*e*Pi^2 + 
     14130*e^2*Pi^2 + (7140*I)*e*Pi^3 + (24130*I)*e^2*Pi^3 - 1404*e*Pi^4 + 
     2478*e^2*Pi^4 + (2616*I)*e^2*Pi^5 - 40680*e*Zeta[3] - 9960*e^2*Zeta[3] + 
     (43200*I)*e*Pi*Zeta[3] + (90360*I)*e^2*Pi*Zeta[3] - 
     119880*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 - 2808*e*Pi^4 + 6999*e^2*Pi^4 + 
    (5232*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] + 
    (86400*I)*e*Pi*Zeta[3] + (46800*I)*e^2*Pi*Zeta[3] - 
    239760*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (540*I)*e*Pi^3 - 
     (2480*I)*e^2*Pi^3 - 792*e*Pi^4 - 918*e^2*Pi^4 - (1424*I)*e^2*Pi^5 - 
     13800*e*Zeta[3] - 57760*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] + 
     (1080*I)*e^2*Pi*Zeta[3] - 3240*e^2*Pi^2*Zeta[3] + 73440*e^2*Zeta[5]))/
   135 + Nc^2*((2700 + 20610*e + 102555*e^2 + 540*Pi^2 - 2970*e*Pi^2 - 
      20155*e^2*Pi^2 - 71*e^2*Pi^4 - 7560*e*Zeta[3] - 40620*e^2*Zeta[3])/
     135 + (RATIO[x^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 + 2721*e^2*Pi^4 + 28800*e*Zeta[3] + 
       118560*e^2*Zeta[3]))/810 - 
    (RATIO[(1 - x)^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 
       5520*e*Pi^2 - 41240*e^2*Pi^2 - 2040*e*Pi^4 + 577*e^2*Pi^4 - 
       28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 100800*e^2*Pi^2*Zeta[3] - 
       259200*e^2*Zeta[5]))/810 - 
    (RATIO[x]*(2700*Pi^2 + 12510*e*Pi^2 + 48825*e^2*Pi^2 + 60*e*Pi^4 + 
       679*e^2*Pi^4 + 10800*e*Zeta[3] + 46440*e^2*Zeta[3] + 
       3600*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5]))/135 + 
    (RATIO[x^2]*(540*Pi^2 + 2502*e*Pi^2 + 9765*e^2*Pi^2 + 12*e*Pi^4 + 
       112*e^2*Pi^4 + 2160*e*Zeta[3] + 9288*e^2*Zeta[3] + 
       720*e^2*Pi^2*Zeta[3] - 864*e^2*Zeta[5]))/27 - 
    (4*(255*e*Pi^4 + 34*e^2*Pi^4 + 12600*e^2*Pi^2*Zeta[3] + 
       32400*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2)) + 
  Nf*(((-540 - 2790*e - 8205*e^2 - 270*Pi^2 + 390*e*Pi^2 + 2225*e^2*Pi^2 + 
        7*e^2*Pi^4 + 540*e*Zeta[3] - 1620*e^2*Zeta[3])/270 + 
      (RATIO[x^(-1)]*(540 + 2790*e + 8205*e^2 - 420*e*Pi^2 - 1720*e^2*Pi^2 - 
         56*e^2*Pi^4 + 720*e*Zeta[3] + 10560*e^2*Zeta[3]))/270 - 
      (2*(-51*e*Pi^4 + 119*e^2*Pi^4 - 2520*e^2*Pi^2*Zeta[3] - 
         6480*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 + 60*e*Pi^4 + 
         166*e^2*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
         1440*e^2*Pi^2*Zeta[3] - 1440*e^2*Zeta[5]))/270 - 
      (RATIO[x]*(-72*Pi^2 - 156*e*Pi^2 - 194*e^2*Pi^2 + 8*e*Pi^4 + 
         21*e^2*Pi^4 - 288*e*Zeta[3] - 528*e^2*Zeta[3] - 
         192*e^2*Pi^2*Zeta[3] - 192*e^2*Zeta[5]))/36 - 
      (RATIO[(1 - x)^(-1)]*(-1620 - 8370*e - 24615*e^2 + 1260*e*Pi^2 + 
         5160*e^2*Pi^2 + 204*e*Pi^4 - 665*e^2*Pi^4 - 2160*e*Zeta[3] - 
         31680*e^2*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 25920*e^2*Zeta[5]))/
       810)/Nc + Nc*((RATIO[x^(-1)]*(17820 + 148230*e + 779805*e^2 + 
         1440*Pi^2 - 5340*e*Pi^2 - 50480*e^2*Pi^2 - 2889*e^2*Pi^4 - 
         26640*e*Zeta[3] - 115680*e^2*Zeta[3]))/810 + 
      (-5940 - 49410*e - 259935*e^2 - 1350*Pi^2 + 5250*e*Pi^2 + 
        47395*e^2*Pi^2 + 149*e^2*Pi^4 + 15660*e*Zeta[3] + 94740*e^2*Zeta[3])/
       270 + (RATIO[x]*(11880*Pi^2 + 63180*e*Pi^2 + 259050*e^2*Pi^2 + 
         120*e*Pi^4 + 2641*e^2*Pi^4 + 47520*e*Zeta[3] + 236880*e^2*Zeta[3] + 
         17280*e^2*Pi^2*Zeta[3] - 14400*e^2*Zeta[5]))/540 - 
      (RATIO[x^2]*(1980*Pi^2 + 10530*e*Pi^2 + 43175*e^2*Pi^2 + 20*e*Pi^4 + 
         358*e^2*Pi^4 + 7920*e*Zeta[3] + 39480*e^2*Zeta[3] + 
         2880*e^2*Pi^2*Zeta[3] - 2400*e^2*Zeta[5]))/90 + 
      (2*(187*e*Pi^4 + 153*e^2*Pi^4 + 9240*e^2*Pi^2*Zeta[3] + 
         23760*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 + 2244*e*Pi^4 + 798*e^2*Pi^4 + 
         26640*e*Zeta[3] + 115680*e^2*Zeta[3] + 110880*e^2*Pi^2*Zeta[3] + 
         285120*e^2*Zeta[5]))/810)), 
 G[1, 0, 1, 1, 1, x]*(Nc*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3) + Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 1, 0, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 1, 0, x]*
   (Nc*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 0, 1, x]*
   (Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  Nc*G[1, 1, 1, 1, 1, x]*(-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, x]*
   (128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + G[0, 1, 1, 1, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2) + Nc*((224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-288*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (288*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((2656*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (2656*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + (256*e^2*RATIO[x^(-2)])/3 - 
      (256*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      288*e^2*RATIO[x^(-2)] - 288*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2656*e^2*RATIO[x^(-2)])/3 + (2656*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] + (256*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*
   (Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(12*e + 53*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2504*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((76*e^2)/3 + (32*(3*e + 14*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(12*e + 41*e^2))/(9*(-1 + RATIO[x])^2) - (380*e^2*RATIO[x])/9 + 
      (320*e^2*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi))/
       (-1 + RATIO[x])^2 + (1304*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (156*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (8*(12*e + 41*e^2)*RATIO[x^(-2)])/9 + 
      (32*(3*e + 14*e^2)*RATIO[x^(-1)])/9 + 
      (32*(3*e + 19*e^2 + (39*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - (1184*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + (2912*e^2*RATIO[x^(-2)])/3 - 
      (2912*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + (2912*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, x]*(Nf*((-400*e^2)/3 - (32*(27*e - 61*e^2 - (45*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (8*(108*e + 71*e^2 - (180*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (376*e^2*RATIO[x])/9 - 
      (64*e^2*RATIO[x^2])/9) + 
    Nc*((1208*e^2)/3 - (16*(-174*e + 481*e^2 + (318*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (113*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((8*I)/9)*((348*I)*e + (19*I)*e^2 + 
         636*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(12 + 7*e)*RATIO[x])/9 - 
      (16*e*(12 + 55*e)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((-296*e^2)/3 - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e + (71*I)*e^2 + 180*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((27*I)*e - (61*I)*e^2 + 45*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (248*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((952*e^2)/3 - (32*(3*e + 113*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/9)*((348*I)*e + (19*I)*e^2 + 636*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((174*I)*e - (481*I)*e^2 + 318*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 103*e)*RATIO[x])/9 - (16*e*(12 + 55*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((24*I)*e + (119*I)*e^2 + 552*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((48*I)*e + (535*I)*e^2 + 1104*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf*((-92*e^2)/3 - ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - (8*(48*e + 535*e^2 - (1104*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(24*e + 119*e^2 - (552*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e^2*(335 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 1, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (Nf*((-92*e^2)/3 + ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(335 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 0, x]*
   (Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 1128*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 564*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e^2*(163 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*
   (Nf*((76*e^2)/3 + ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi))/
       (-1 + RATIO[x])^2 - (380*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (564*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (1128*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e^2*(313 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nf*(192*e^2 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (128*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((-6*I)*e + (211*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e + (545*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (2*I + (19*I)*e + 10*e*Pi)*RATIO[x] + 
      (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*
   (Nf*(160*e^2 + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (448*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 - (16*(12*e - 545*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (32*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 211*e^2 + (21*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(2*I + (19*I)*e + 10*e*Pi)*
       RATIO[x] + (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*(-224*e^2 - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 + (896*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1744*e^2)/3 + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((16*I)/9)*e*(12*I + (535*I)*e + 48*e*Pi)*
       RATIO[x] + (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 + ((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] + 
      (1472*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1760*e^2)/3 - ((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)/9)*e*(12*I + (541*I)*e + 48*e*Pi)*RATIO[x] + 
      (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*(Nf*((664*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/3)*((23*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((31*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (568*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + 
    Nc*(-600*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (64*e*(1 + 10*e + I*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*
   (Nf*((560*e^2)/3 - (8*e^2*(31 - (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*(23 - (8*I)*Pi))/(3*(-1 + RATIO[x])^2) + 
      (56*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*(-552*e^2 - ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(2 + 11*e + (2*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, x]*(Nf*((4*e*(-18 + 67*e - (405*I)*e*Pi))/9 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(36 + 181*e + (87*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e + (576*I)*e*Pi))/9 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (122*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 1, 0, x]*
   (Nf*((8*e*(-9 + 49*e - (171*I)*e*Pi))/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (39*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*(((4*I)/9)*e*(18*I + (683*I)*e + 1026*e*Pi) - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(216 + 1199*e - (48*I)*Pi - (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nf*((4*e*(-18 + 67*e + (441*I)*e*Pi))/9 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(36 + 181*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e - (636*I)*e*Pi))/9 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (314*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 1, x]*
   (Nf*((8*e*(-9 + 49*e + (252*I)*e*Pi))/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*(((-4*I)/9)*e*(-18*I - (683*I)*e + 1302*e*Pi) - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (4*e*(216 + 1199*e - (48*I)*Pi - 
         (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 0, x]*(Nf*((4*e*(168 + 475*e - (237*I)*e*Pi))/9 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (16*(-174*e - 601*e^2 + (36*I)*e*Pi + (420*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*e*(192*I + (637*I)*e + 51*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((4*I)/9)*e*(444*I + (41*I)*e + 630*e*Pi) - 
      (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + (8670*I)*e^2*Pi + 
         528*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + 
         (2814*I)*e^2*Pi + 264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(1740 + 7651*e - (144*I)*Pi - (930*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/
       27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*((16*e*(48 + 161*e - (69*I)*e*Pi))/9 - ((16*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - (16*(-174*e - 601*e^2 + (36*I)*e*Pi + 
         (420*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((4*I)/27)*e*(336*I + (1651*I)*e + 285*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(228*I + (443*I)*e + 378*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + (2814*I)*e^2*Pi + 264*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + 
         (8670*I)*e^2*Pi + 528*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*e*(1812 + 12721*e - (144*I)*Pi - (1686*I)*e*Pi + 120*e*Pi^2)*
        RATIO[x])/27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 
         60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 1, x]*(Nf*(((4*I)/3)*e*(52*I + (256*I)*e + 59*e*Pi) - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 50*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(120 + 487*e - (141*I)*e*Pi)*RATIO[x])/
       27 + ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(420 + 1469*e - (594*I)*e*Pi))/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-300 - 1873*e - (144*I)*Pi - 
         (90*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 0, x]*(Nf*(((4*I)/3)*e*(44*I + (229*I)*e + 46*e*Pi) - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-24 + e + (93*I)*e*Pi)*RATIO[x])/27 + 
      ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(102 + 349*e - (117*I)*e*Pi))/9 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-228 - 1435*e - (144*I)*Pi - (846*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/
       27 - (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((-2*(216 + 546*e - 1189*e^2 - (468*I)*e*Pi - (2160*I)*e^2*Pi + 
         348*e^2*Pi^2))/27 - (2*(-540 - 2490*e - 6029*e^2 + (1848*I)*e*Pi + 
         (8692*I)*e^2*Pi + 144*e*Pi^2 + 224*e^2*Pi^2 + (252*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi - (11*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-162 - 558*e - 1005*e^2 + (510*I)*e*Pi + (2138*I)*e^2*Pi + 
         72*e*Pi^2 + 136*e^2*Pi^2 + (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (2*(108 + 174*e + 157*e^2 + (48*I)*e*Pi + 
         (160*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*((2*(648 - 30*e - 9139*e^2 - (1260*I)*e*Pi - (3066*I)*e^2*Pi + 
         930*e^2*Pi^2))/27 - (8*((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (3924*I)*e*Pi - 
         (16248*I)*e^2*Pi - 312*e*Pi^2 + 890*e^2*Pi^2 - (444*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - (186*I)*e*Pi - 
         (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - (66*I)*e^2*Pi^3 - 
         48*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (486 + 2643*e + 10172*e^2 - (1548*I)*e*Pi - (6558*I)*e^2*Pi - 
         78*e*Pi^2 + 140*e^2*Pi^2 - (111*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-162 - 390*e - 499*e^2 + (114*I)*e*Pi + (578*I)*e^2*Pi - 
         30*e*Pi^2 - 539*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*
   (Nf*((-2*(216 + 858*e + 823*e^2 - (612*I)*e*Pi - (2736*I)*e^2*Pi + 
         480*e^2*Pi^2))/27 + (2*(108 + 798*e + 4181*e^2 - (240*I)*e*Pi - 
         (992*I)*e^2*Pi + 378*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 11*e^2*Pi + (50*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
       (-162*I - (558*I)*e - (1005*I)*e^2 - 510*e*Pi - 2138*e^2*Pi + 
        (72*I)*e*Pi^2 + (136*I)*e^2*Pi^2 + 246*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (-540*I - (2490*I)*e - (6029*I)*e^2 - 1848*e*Pi - 8692*e^2*Pi + 
        (144*I)*e*Pi^2 + (224*I)*e^2*Pi^2 + 492*e^2*Pi^3 + 
        (4464*I)*e^2*Zeta[3])) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 - (1548*I)*e*Pi - (4242*I)*e^2*Pi + 
         762*e^2*Pi^2))/27 + (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - 
         (186*I)*e*Pi - (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - 
         (18*I)*e^2*Pi^3 - 336*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[x^(-1)]*(-486*I - (2643*I)*e - (10172*I)*e^2 - 
        1548*e*Pi - 6558*e^2*Pi + (78*I)*e*Pi^2 - (140*I)*e^2*Pi^2 + 
        459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       (-1296*I - (5418*I)*e - (18741*I)*e^2 - 3924*e*Pi - 16248*e^2*Pi + 
        (312*I)*e*Pi^2 - (890*I)*e^2*Pi^2 + 1836*e^2*Pi^3 + 
        (13872*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (8*RATIO[x]*(-162 - 1698*e - 10055*e^2 + 
         (258*I)*e*Pi + (1166*I)*e^2*Pi - 30*e*Pi^2 - 455*e^2*Pi^2 + 
         (18*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(72 + 240*e - 140*e^2 - (156*I)*e*Pi - (698*I)*e^2*Pi + 
         143*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 - (48*I)*e*Pi - 
         (256*I)*e^2*Pi + 318*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*
        (36 + 66*e - 564*e^2 - (324*I)*e*Pi - (1203*I)*e^2*Pi - 72*e*Pi^2 - 
         206*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/27 - 
      (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
         75*e^2*Pi^3 - (144*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[x^(-2)]*(138*e*Pi + 850*e^2*Pi + (96*I)*e*Pi^2 + 
        (119*I)*e^2*Pi^2 + 138*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*I - (66*I)*e + (564*I)*e^2 - 384*e*Pi - 
        1961*e^2*Pi + (96*I)*e*Pi^2 - (643*I)*e^2*Pi^2 + 138*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3])) + 
    Nc*((-2*(144 + 222*e - 1265*e^2 - (492*I)*e*Pi - (982*I)*e^2*Pi + 
         660*e^2*Pi^2))/9 + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (114*I)*e*Pi - (428*I)*e^2*Pi + 30*e*Pi^2 - 232*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
        402*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*I + (18*I)*e + (982*I)*e^2 - 1452*e*Pi - 5899*e^2*Pi + 
        (288*I)*e*Pi^2 - (2724*I)*e^2*Pi^2 + 402*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 115*e^2*Pi^2 + (35*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (186*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1512*I)*e*Pi + 
         (6075*I)*e^2*Pi + 72*e*Pi^2 - 600*e^2*Pi^2 + (210*I)*e^2*Pi^3 + 
         432*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nc*((-2*(144 + 222*e - 1265*e^2 - (588*I)*e*Pi - 
         (1574*I)*e^2*Pi + 624*e^2*Pi^2))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1452*I)*e*Pi + 
         (5899*I)*e^2*Pi + 288*e*Pi^2 - 2724*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
         5328*e^2*Zeta[3]))/27 + (4*((-186*I)*e*Pi - (872*I)*e^2*Pi + 
         288*e*Pi^2 - 141*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (90*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (115*I)*e^2*Pi^2 + 
        95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 1512*e*Pi + 6075*e^2*Pi - 
        (72*I)*e*Pi^2 + (600*I)*e^2*Pi^2 + 570*e^2*Pi^3 + 
        (1728*I)*e^2*Zeta[3]) + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (258*I)*e*Pi - (1316*I)*e^2*Pi + 30*e*Pi^2 - 286*e^2*Pi^2 + 
         (90*I)*e^2*Pi^3 + 456*e^2*Zeta[3]))/27) + 
    Nf*((2*(72 + 240*e - 140*e^2 - (204*I)*e*Pi - (922*I)*e^2*Pi + 
         187*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 + (240*I)*e*Pi + 
         (1088*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - ((8*I)/27)*RATIO[x^(-2)]*
       (108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 + 324*e*Pi + 1203*e^2*Pi - 
        (72*I)*e*Pi^2 - (206*I)*e^2*Pi^2 + 294*e^2*Pi^3 + 
        (576*I)*e^2*Zeta[3]) + (4*((138*I)*e*Pi + (850*I)*e^2*Pi - 
         96*e*Pi^2 - 119*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - 
         (384*I)*e*Pi - (1961*I)*e^2*Pi - 96*e*Pi^2 + 643*e^2*Pi^2 - 
         (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*((4*e*Pi^2*(18 + 75*e - (4*I)*e*Pi)*RATIO[x^2])/9 + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (378*I)*e*Pi - 
         (1127*I)*e^2*Pi + 282*e*Pi^2 + 349*e^2*Pi^2 + (447*I)*e^2*Pi^3 - 
         2508*e^2*Zeta[3]))/27 - ((2*I)/27)*RATIO[x]*(-108*I - (606*I)*e - 
        (2533*I)*e^2 - 72*Pi - 360*e*Pi - 1480*e^2*Pi - (222*I)*e*Pi^2 - 
        (875*I)*e^2*Pi^2 + 15*e^2*Pi^3 - (906*I)*e^2*Zeta[3]) + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-2430*I)*Pi - 
         (8370*I)*e*Pi - (15075*I)*e^2*Pi + 195*e*Pi^2 - 4240*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 - (2250*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
         8640*e*Zeta[3] + 3240*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi + 
         480*e*Pi^2 + 2035*e^2*Pi^2 + (120*I)*e*Pi^3 + (2040*I)*e^2*Pi^3 + 
         104*e^2*Pi^4 - 720*e*Zeta[3] - 15930*e^2*Zeta[3] + 
         (7920*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(1620 + 9000*e + 37650*e^2 - (8100*I)*Pi - 
         (36090*I)*e*Pi - (99555*I)*e^2*Pi + 1470*e*Pi^2 - 7310*e^2*Pi^2 - 
         (4320*I)*e*Pi^3 + (4995*I)*e^2*Pi^3 + 3984*e^2*Pi^4 + 
         17280*e*Zeta[3] - 41760*e^2*Zeta[3] + (15120*I)*e^2*Pi*Zeta[3]))/
       405) + Nc*((4*(-540 - 3588*e - 16586*e^2 + (180*I)*Pi + (36*I)*e*Pi + 
         (28*I)*e^2*Pi - 237*e*Pi^2 + 984*e^2*Pi^2 - (606*I)*e^2*Pi^3 + 
         5154*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(-630*Pi^2 - 3555*e*Pi^2 + 
         (120*I)*Pi^3 + (700*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 
         800*e*Zeta[3] + (1920*I)*e*Pi*Zeta[3]))/45 + 
      (8*((-12*I)*e*Pi^3 - (259*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         1554*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-36*I)*Pi + (18*I)*e*Pi + (982*I)*e^2*Pi - 288*e*Pi^2 - 
         1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (1214*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 
         144*e*Zeta[3] + 8742*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-2)]*((-2160*I)*Pi - (9030*I)*e*Pi - (31235*I)*e^2*Pi + 
         1050*e*Pi^2 + 4220*e^2*Pi^2 - (1400*I)*e*Pi^3 + (570*I)*e^2*Pi^3 + 
         1348*e^2*Pi^4 + 5760*e*Zeta[3] - 3600*e^2*Zeta[3] + 
         (5840*I)*e^2*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi - 4290*e*Pi^2 - 20295*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 1440*e*Zeta[3] - 
         6660*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (4200*I)*e*Pi^3 + (11880*I)*e^2*Pi^3 + 4044*e^2*Pi^4 + 
         17280*e*Zeta[3] - 71760*e^2*Zeta[3] + (17520*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, x]*
   (Nf*((4*e*RATIO[x^2]*(18*Pi^2 + 75*e*Pi^2 - (20*I)*e*Pi^3 + 96*e*Zeta[3]))/
       9 + ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi - 66*e*Pi + 564*e^2*Pi + 
        (96*I)*e*Pi^2 + (407*I)*e^2*Pi^2 + 195*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (2*RATIO[x]*(108 + 606*e + 2533*e^2 - 
         (72*I)*Pi - (360*I)*e*Pi - (1480*I)*e^2*Pi + 6*e*Pi^2 - 
         25*e^2*Pi^2 + (159*I)*e^2*Pi^3 + 330*e^2*Zeta[3]))/27 + 
      (2*((-72*I)*Pi - (18*I)*e*Pi + (353*I)*e^2*Pi + 168*e*Pi^2 - 
         76*e^2*Pi^2 - (438*I)*e^2*Pi^3 + 1662*e^2*Zeta[3]))/27 + 
      (4*((-486*I)*Pi - (1674*I)*e*Pi - (3015*I)*e^2*Pi + 39*e*Pi^2 - 
         848*e^2*Pi^2 - (144*I)*e*Pi^3 - (765*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         2538*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (324 + 1800*e + 7530*e^2 - (1620*I)*Pi - (7218*I)*e*Pi - 
         (19911*I)*e^2*Pi + 294*e*Pi^2 - 1462*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (2178*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 10710*e^2*Zeta[3] - 
         (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*((288*I)*Pi - (576*I)*e*Pi - (5120*I)*e^2*Pi - 372*e*Pi^2 + 
         1761*e^2*Pi^2 + (1116*I)*e^2*Pi^3 - 3864*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi + 
        (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 459*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*(630*Pi^2 + 3555*e*Pi^2 - 
         (120*I)*Pi^3 - (780*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 
         1280*e*Zeta[3] - (3840*I)*e*Pi*Zeta[3]))/45 - 
      (2*((-6480*I)*Pi - (27090*I)*e*Pi - (93705*I)*e^2*Pi + 3150*e*Pi^2 + 
         12660*e^2*Pi^2 - (1080*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 + 
         276*e^2*Pi^4 - 1440*e*Zeta[3] + 24420*e^2*Zeta[3] - 
         (13440*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 - (6410*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 
         1440*e*Zeta[3] + 37980*e^2*Zeta[3] - (13440*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi + 3270*e*Pi^2 + 22365*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         8700*e^2*Zeta[3] - (23040*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nc*((-2*RATIO[x^(-1)]*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 
       5310*e*Pi^2 + 31110*e^2*Pi^2 - (4470*I)*e*Pi^3 - (9390*I)*e^2*Pi^3 + 
       4044*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (7320*I)*e^2*Pi*Zeta[3]))/135 + ((-10800*I)*Pi - (71760*I)*e*Pi - 
      (331720*I)*e^2*Pi - 1440*Pi^2 + 12330*e*Pi^2 + 58945*e^2*Pi^2 - 
      (10560*I)*e*Pi^3 - (11330*I)*e^2*Pi^3 + 5328*e^2*Pi^4 + 
      6840*e*Zeta[3] - 107760*e^2*Zeta[3] - (95040*I)*e^2*Pi*Zeta[3])/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 + 2088*e*Pi^4 + 2625*e^2*Pi^4 - 
      (6048*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (129600*I)*e*Pi*Zeta[3] - (52560*I)*e^2*Pi*Zeta[3] + 
      241200*e^2*Pi^2*Zeta[3] - 384480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 15930*e*Pi^2 + 93330*e^2*Pi^2 - (13710*I)*e*Pi^3 - 
       (29050*I)*e^2*Pi^3 + 1044*e*Pi^4 + 2424*e^2*Pi^4 - (3024*I)*e^2*Pi^5 + 
       53640*e*Zeta[3] + 63600*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (112320*I)*e^2*Pi*Zeta[3] + 120600*e^2*Pi^2*Zeta[3] - 
       192240*e^2*Zeta[5]))/405 + 
    (4*RATIO[x]*(-810*Pi^2 - 5220*e*Pi^2 - 26385*e^2*Pi^2 + (810*I)*e*Pi^3 + 
       (3620*I)*e^2*Pi^3 - 24*e*Pi^4 - 293*e^2*Pi^4 + (242*I)*e^2*Pi^5 - 
       1740*e*Zeta[3] - 8620*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (6060*I)*e^2*Pi*Zeta[3] + 2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/
     135 + (2*RATIO[x^2]*(1620*Pi^2 + 10440*e*Pi^2 + 52770*e^2*Pi^2 - 
       (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 + 48*e*Pi^4 + 337*e^2*Pi^4 - 
       (484*I)*e^2*Pi^5 + 4920*e*Zeta[3] + 26120*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] - (17880*I)*e^2*Pi*Zeta[3] - 
       5640*e^2*Pi^2*Zeta[3] + 11520*e^2*Zeta[5]))/135) + 
  Nf*((4*RATIO[x^(-1)]*((-810*I)*Pi - (4500*I)*e*Pi - (18825*I)*e^2*Pi + 
       555*e*Pi^2 - 1405*e^2*Pi^2 - (2565*I)*e*Pi^3 - (11205*I)*e^2*Pi^3 + 
       1992*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] - 
       (7740*I)*e^2*Pi*Zeta[3]))/405 - 
    (RATIO[x^2]*(540*Pi^2 + 2430*e*Pi^2 + 10845*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (2080*I)*e^2*Pi^3 + 22*e^2*Pi^4 + 1200*e*Zeta[3] + 4120*e^2*Zeta[3] - 
       (9600*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-540*Pi^2 - 2430*e*Pi^2 - 10845*e^2*Pi^2 + (240*I)*e*Pi^3 + 
       (960*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 240*e*Zeta[3] + 2600*e^2*Zeta[3] + 
       (11040*I)*e^2*Pi*Zeta[3]))/135 + 
    ((1080*I)*Pi + (6060*I)*e*Pi + (25330*I)*e^2*Pi - 2160*e*Pi^2 + 
      830*e^2*Pi^2 + (3840*I)*e*Pi^3 + (14110*I)*e^2*Pi^3 - 1901*e^2*Pi^4 - 
      5760*e*Zeta[3] + 28560*e^2*Zeta[3] + (47340*I)*e^2*Pi*Zeta[3])/135 - 
    (4*RATIO[(1 - x)^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       555*e*Pi^2 + 1405*e^2*Pi^2 + (2415*I)*e*Pi^3 + (9310*I)*e^2*Pi^3 - 
       30*e*Pi^4 - 54*e^2*Pi^4 + (900*I)*e^2*Pi^5 - 7740*e*Zeta[3] - 
       6990*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + (47565*I)*e^2*Pi*Zeta[3] - 
       15840*e^2*Pi^2*Zeta[3] + 37800*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 - 120*e*Pi^4 + 1683*e^2*Pi^4 + 
      (3600*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (51840*I)*e*Pi*Zeta[3] + (90720*I)*e^2*Pi*Zeta[3] - 
      63360*e^2*Pi^2*Zeta[3] + 151200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[0, 0, 0, 0, 1, x]*(Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4448*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + (1568*e^2)/
       (3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - (4448*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1568*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 
    128*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 
      32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nc*(640*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (640*e^2)/(-1 + RATIO[x])^2 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(640*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (640*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 
      128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] - 
      (2848*e^2)/(3*(-1 + RATIO[x])^2) + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] - (2848*e^2)/(3*(-1 + RATIO[x])^2) + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + (928*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 + 
      (2912*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((1568*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1568*e^2)/(3*(-1 + RATIO[x])^2) + 960*e^2*RATIO[x] - 
      960*e^2*RATIO[x^2]) + Nf*((-736*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (736*e^2)/(3*(-1 + RATIO[x])^2) - (832*e^2*RATIO[x])/3 + 
      (832*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - 352*e^2*RATIO[x] + 
      352*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      (256*e^2*RATIO[x])/3 - (256*e^2*RATIO[x^2])/3) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1216*e^2*RATIO[x])/3 + (1216*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + 1536*e^2*RATIO[x] - 
      1536*e^2*RATIO[x^2]) + Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (1600*e^2*RATIO[x])/3 + 
      (1600*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nc*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + (2848*e^2)/
       (3*(-1 + RATIO[x])^2) + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(288*e^2*RATIO[(1 - x)^(-1)] - (288*e^2)/(-1 + RATIO[x])^2 - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - (4352*e^2*RATIO[x])/3 + 
      (4352*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1760*e^2*RATIO[x])/3 - (1760*e^2*RATIO[x^2])/3) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
      (5344*e^2*RATIO[x])/3 + (5344*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (2720*e^2*RATIO[x])/3 - 
      (2720*e^2*RATIO[x^2])/3) + Nc*(-2592*e^2*RATIO[(1 - x)^(-1)] + 
      (2592*e^2)/(-1 + RATIO[x])^2 - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-136*e^2)/3 - (32*(-87*e + 11*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/9)*((6*I)*e - (47*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (53*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-6 + 79*e)*RATIO[x])/9 + 
      (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(16*e^2 - (16*(54*e + 31*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (8*(108*e + 71*e^2 + (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 11*e)*RATIO[x])/9 - (8*e*(12 + 65*e)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*(Nc*(-784*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 15*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((752*e^2)/3 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/9 - 
      (448*e^2*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/9)*e*(6*I + (14*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (15*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (48*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (28*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 
         7*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (72*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e + (30*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-236*e^2)/3 + ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 
         48*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 - (1184*e^2*RATIO[x^(-2)])/9 + 
      (1472*e^2*RATIO[x^(-1)])/9 + (32*e^2*(154 + (27*I)*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((1760*e^2)/3 + (32*(6*e + 269*e^2)*RATIO[x^(-2)])/9 - 
      (16*(12*e + 541*e^2)*RATIO[x^(-1)])/9 - ((16*I)/9)*e*
       (-12*I - (1189*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (264*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (4*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((-80*e^2)/3 - (16*(84*e + 331*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(42*e + 47*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-84 + 143*e + (294*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-32*e^2)/3 + (64*(60*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-120*e + 143*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(120 - 524*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-236*e^2)/3 - ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 + (((8*I)/9)*((12*I)*e + (41*I)*e^2 + 
         24*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 - (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e - (1044*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(-168*e^2 - ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-84 + 485*e + (360*I)*e*Pi)*
        RATIO[x])/9 + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1576*e^2)/3 - (32*(3*e + 104*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((12*I)*e + (29*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] + (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(138 - 797*e - (540*I)*e*Pi)*RATIO[x])/
       9 + (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*(Nc*((880*e^2)/3 - (32*(84*e + 151*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-19*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(84*e + 7*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 49*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 16*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nf*((632*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (224*e^2*RATIO[x^(-2)])/9 - 
      (8*e^2*RATIO[x^(-1)])/9 - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e^2*(-41*I + 8*Pi)*RATIO[x] + 
      (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(-568*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(2 + 33*e + (8*I)*e*Pi)*
        RATIO[x])/3 - ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*
   (Nc*(-1088*e^2 - (16*(12*e - 839*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 151*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-29 + 93*e + (49*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(320*e^2 - (32*(-6*e + 89*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (208*e^2*RATIO[x^(-1)])/3 + (32*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(27 - 71*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nf*(128*e^2 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(12*e + 109*e^2)*RATIO[x^(-2)])/9 + 
      (8*(24*e + 281*e^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(72 + 1445*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nc*((880*e^2)/3 - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 
        9*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((19*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 49*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nc*(-88*e^2 - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-62 + 39*e + (340*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(32*e^2 + ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-1)])/3 - (((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(44 + 35*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*(128*e^2 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 1445*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*(Nc*((4*e*(528 + 1625*e - (36*I)*e*Pi))/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-474 - 1742*e - (72*I)*Pi - 
         (540*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((-4*I)/9)*e*(-192*I - (856*I)*e + 9*e*Pi) + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(336 + 1240*e + (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 0, 1, x]*(Nc*((4*e*(270 + 625*e + (462*I)*e*Pi))/9 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-516 - 2186*e - (48*I)*Pi - 
         (479*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 42*e*Pi) - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/27)*((6*I)*e + (26*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 
        63*e^2*Pi)*RATIO[x^(-1)] + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 
         17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-924 - 4346*e - (144*I)*Pi - (1071*I)*e*Pi + 102*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 
         51*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, 1, x]*(Nf*((16*e*(48 + 161*e + (24*I)*e*Pi))/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/27)*((33*I)*e + (143*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/27)*((336*I)*e + (1651*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)/27)*e*(-1200*I - (5035*I)*e + 144*Pi + 1491*e*Pi)*RATIO[x] + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((-8*I)/9)*e*(-228*I - (443*I)*e + 180*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*e*(4404 + 20281*e + (288*I)*Pi + 
         (3210*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, 1, x]*
   (Nf*((4*e*(34 + 232*e + (7*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      (16*I)*((-I)*e - (5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(12 - 509*e + (87*I)*e*Pi + 96*e*Pi^2)*
        RATIO[x])/27 - (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*
        RATIO[x^2])/27) + Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 126*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(192 + 689*e - (48*I)*Pi - (296*I)*e*Pi + 140*e*Pi^2)*RATIO[x])/
       9 + (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 246*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(-192 - 689*e - (672*I)*Pi + (1040*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((4*e*(34 + 232*e + (33*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((64*I)/9)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(-12 + 509*e - (720*I)*Pi + 
         (33*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(36 - 680*e - (171*I)*e*Pi))/9 + 
      (4*(216*e + 1436*e^2 - (24*I)*e*Pi + (71*I)*e^2*Pi + 438*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((112*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-360 - 1376*e - (240*I)*Pi + 
         (39*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*e*(-12 + 757*e + (108*I)*e*Pi))/9 - 
      (8*(570*e + 1102*e^2 - (108*I)*e*Pi + (798*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((304*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(-2202 - 7730*e - (1008*I)*Pi + 
         (1644*I)*e*Pi + 183*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 165*e*Pi) + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 
        117*e^2*Pi)*RATIO[x^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(924 + 4346*e - (576*I)*Pi + (2199*I)*e*Pi + 450*e*Pi^2)*RATIO[x])/
       27 - (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((20*e*(54 + 125*e + (198*I)*e*Pi))/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*(516 + 2186*e - (312*I)*Pi + 
         (1259*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 0, x]*
   (Nf*((8*e*(-6 + 25*e + (189*I)*e*Pi))/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(-24 - 83*e - (192*I)*Pi + (713*I)*e*Pi + 
         76*e*Pi^2)*RATIO[x])/9 + (16*e*(27 + 156*e - (48*I)*Pi - 
         (13*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*e*(48 - 455*e - (1188*I)*e*Pi))/9 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         6*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-516 - 1891*e - (1872*I)*Pi + (7578*I)*e*Pi + 828*e*Pi^2)*
        RATIO[x])/27 - (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 
         414*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, x]*(Nf*((-2*(216 + 858*e + 823*e^2 - (36*I)*e*Pi + (456*I)*e^2*Pi + 
         312*e^2*Pi^2))/27 - (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - 
         (100*I)*e^2*Pi + 38*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*RATIO[x]*(540 + 2490*e + 6029*e^2 + (528*I)*e*Pi + (3602*I)*e^2*Pi + 
         1222*e^2*Pi^2 + (804*I)*e^2*Pi^3 - 3312*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - (138*I)*e*Pi - 
         (850*I)*e^2*Pi - 344*e^2*Pi^2 - (402*I)*e^2*Pi^3 + 
         1656*e^2*Zeta[3]))/27) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 + (180*I)*e*Pi + (3606*I)*e^2*Pi + 
         258*e^2*Pi^2))/27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + 
         (372*I)*e*Pi + (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + 
         (2340*I)*e^2*Pi^3 - 11280*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/27)*RATIO[x^(-2)]*(-162*I - (1044*I)*e - (5277*I)*e^2 - 
        378*e*Pi - 2133*e^2*Pi - (30*I)*e*Pi^2 - (575*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-324*I - (3396*I)*e - (20110*I)*e^2 - 648*e*Pi - 3597*e^2*Pi - 
        (60*I)*e*Pi^2 - (1138*I)*e^2*Pi^2 + 180*e^2*Pi^3 + 
        (240*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi - 174*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-972 - 5286*e - 20344*e^2 - 
         (636*I)*e*Pi - (3407*I)*e^2*Pi - 60*e*Pi^2 - 2176*e^2*Pi^2 - 
         (1170*I)*e^2*Pi^3 + 5640*e^2*Zeta[3]))/27)) + 
  G[0, 0, x]*(Nf*((2*(-72 + 126*e + 1387*e^2 + (84*I)*e*Pi + (156*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 + (16*I)*(e*Pi + 5*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(540 + 2322*e + 7245*e^2 - (768*I)*e*Pi - (3718*I)*e^2*Pi + 
         120*e*Pi^2 + 574*e^2*Pi^2 + (1212*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/
       27 + (4*(-162 - 558*e - 1005*e^2 + (30*I)*e*Pi - (356*I)*e^2*Pi + 
         300*e*Pi^2 + 346*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 - 
         (606*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-108 + 90*e + 3225*e^2 + (96*I)*e*Pi - 
         (406*I)*e^2*Pi + 600*e*Pi^2 + 1412*e^2*Pi^2 + (312*I)*e^2*Pi^3 + 
         9504*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-648 + 2802*e + 15283*e^2 + (612*I)*e*Pi - (1362*I)*e^2*Pi + 
         1302*e^2*Pi^2))/27 - (16*((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (1044*I)*e*Pi - 
         (4164*I)*e^2*Pi - 1680*e*Pi^2 + 998*e^2*Pi^2 - (624*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 + (3372*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 2064*e + 10333*e^2 - (468*I)*e*Pi - (2097*I)*e^2*Pi - 
         840*e*Pi^2 - 818*e^2*Pi^2 - (312*I)*e^2*Pi^3 - 14352*e^2*Zeta[3]))/
       27 + (4*RATIO[x]*(-972 - 3354*e - 8408*e^2 + (1452*I)*e*Pi + 
         (5749*I)*e^2*Pi - 240*e*Pi^2 - 1588*e^2*Pi^2 - (1686*I)*e^2*Pi^3 + 
         14352*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(216 + 510*e - e^2 - (252*I)*e*Pi - (1020*I)*e^2*Pi + 
         717*e^2*Pi^2))/27 - (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 2664*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - (108*I)*e*Pi - 
         (129*I)*e^2*Pi - 72*e*Pi^2 + 764*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         864*e^2*Zeta[3]))/27 - (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - 
         (36*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (432*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 + 
         (768*I)*e*Pi + (3922*I)*e^2*Pi - 192*e*Pi^2 + 152*e^2*Pi^2 - 
         (60*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (69*I)*e*Pi - (31*I)*e^2*Pi + 
         237*e^2*Pi^2))/9 + ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
        (69*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(36*I + (324*I)*e + (2588*I)*e^2 + 228*e*Pi + 856*e^2*Pi - 
        (33*I)*e^2*Pi^2 + 12*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 - (1452*I)*e*Pi - 
         (5899*I)*e^2*Pi + 348*e*Pi^2 - 503*e^2*Pi^2 + (462*I)*e^2*Pi^3 - 
         8232*e^2*Zeta[3]))/27 + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 195*e^2*Pi^2 + (17*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + 
         (864*I)*e*Pi + (3501*I)*e^2*Pi + 72*e*Pi^2 - 3510*e^2*Pi^2 + 
         (102*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 - (924*I)*e^2*Pi^3 + 
         16464*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*(216 + 510*e - e^2 - (36*I)*e*Pi + (324*I)*e^2*Pi + 
         633*e^2*Pi^2))/27 + (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi - 
         316*e^2*Pi^2 + (618*I)*e^2*Pi^3 - 4392*e^2*Zeta[3]))/27 + 
      (4*((138*I)*e*Pi + (850*I)*e^2*Pi + 96*e*Pi^2 - 67*e^2*Pi^2 - 
         (78*I)*e^2*Pi^3 + 864*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 + (12*I)*e*Pi - 
         (203*I)*e^2*Pi + 96*e*Pi^2 + 533*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         864*e^2*Zeta[3]))/27 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 - 
         (528*I)*e*Pi - (3806*I)*e^2*Pi + 860*e^2*Pi^2 - (1236*I)*e^2*Pi^3 + 
         8784*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (3*I)*e*Pi + (235*I)*e^2*Pi + 
         174*e^2*Pi^2))/9 - ((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - 
        (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/27)*(-36*I - (324*I)*e - (2588*I)*e^2 - 864*e*Pi - 4356*e^2*Pi - 
        (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 312*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 + (636*I)*e*Pi + 
         (3557*I)*e^2*Pi + 60*e*Pi^2 - 1781*e^2*Pi^2 + (2034*I)*e^2*Pi^3 - 
         12264*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-36 + 18*e + 982*e^2 + (264*I)*e*Pi + (1813*I)*e^2*Pi - 288*e*Pi^2 - 
         1818*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/27 + 
      (4*((-186*I)*e*Pi - (872*I)*e^2*Pi - 288*e*Pi^2 + 279*e^2*Pi^2 + 
         (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 - (4068*I)*e^2*Pi^3 + 
         24528*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*(((2*I)/27)*(-108*Pi - 486*e*Pi - 2169*e^2*Pi - 
        (156*I)*e*Pi^2 - (694*I)*e^2*Pi^2 + 194*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((2*I)/27)*RATIO[x^(-1)]*(-108*I - (606*I)*e - (2533*I)*e^2 - 108*Pi - 
        486*e*Pi - 2169*e^2*Pi - (234*I)*e*Pi^2 - (1008*I)*e^2*Pi^2 + 
        131*e^2*Pi^3 - (1464*I)*e^2*Zeta[3]) + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (588*I)*e*Pi - 
         (708*I)*e^2*Pi + 342*e*Pi^2 + 1107*e^2*Pi^2 + (627*I)*e^2*Pi^3 + 
         228*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 - 
         (216*I)*Pi^3 + (459*I)*e*Pi^3 + 282*e*Pi^4 + 2160*Zeta[3] + 
         4554*e*Zeta[3] - (2592*I)*e*Pi*Zeta[3]))/81 + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi - 480*e*Pi^2 - 
         2545*e^2*Pi^2 + (120*I)*e*Pi^3 + (750*I)*e^2*Pi^3 + 328*e^2*Pi^4 - 
         720*e*Zeta[3] - 8190*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 2130*e*Pi^2 + 9185*e^2*Pi^2 - (432*I)*e*Pi^3 + 
         (3843*I)*e^2*Pi^3 + 564*e^2*Pi^4 + 4320*e*Zeta[3] + 
         3942*e^2*Zeta[3] - (5184*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*(-1080 - 7176*e - 33172*e^2 + (360*I)*Pi + (702*I)*e*Pi - 
         (1831*I)*e^2*Pi - 654*e*Pi^2 - 126*e^2*Pi^2 - (1752*I)*e^2*Pi^3 + 
         2100*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 - 
         (1440*I)*Pi^3 + (1455*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 
         14370*e*Zeta[3] - (18720*I)*e*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-162*I)*Pi - (1044*I)*e*Pi - (5277*I)*e^2*Pi + 
         255*e*Pi^2 + 1480*e^2*Pi^2 + (6*I)*e*Pi^3 + (240*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(540 + 3588*e + 16586*e^2 - (324*I)*Pi - 
         (2088*I)*e*Pi - (10554*I)*e^2*Pi + 561*e*Pi^2 + 2957*e^2*Pi^2 + 
         (12*I)*e*Pi^3 + (453*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 924*e^2*Zeta[3] + 
         (240*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((60*I)*e*Pi^3 + (1295*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         7770*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi - (90*I)*e*Pi - (4910*I)*e^2*Pi - 1440*e*Pi^2 - 
         5805*e^2*Pi^2 + (120*I)*e*Pi^3 + (2200*I)*e^2*Pi^3 + 612*e^2*Pi^4 - 
         720*e*Zeta[3] - 20490*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(5400 + 35790*e + 165605*e^2 - (360*I)*Pi + (180*I)*e*Pi + 
         (9820*I)*e^2*Pi + 11610*e*Pi^2 + 45775*e^2*Pi^2 - (2880*I)*e*Pi^3 + 
         (16470*I)*e^2*Pi^3 + 2724*e^2*Pi^4 + 20160*e*Zeta[3] - 
         8820*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*(((4*I)/27)*(36*Pi + 324*e*Pi + 2588*e^2*Pi - 
        (150*I)*e^2*Pi^2 + 99*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(18*e + 51*e^2 - (360*I)*Pi - (3798*I)*e*Pi - (15131*I)*e^2*Pi + 
         1446*e*Pi^2 + 9102*e^2*Pi^2 + (540*I)*e^2*Pi^3 + 6828*e^2*Zeta[3]))/
       27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + (360*I)*Pi^3 + 
         (153*I)*e*Pi^3 + 228*e*Pi^4 - 1872*Zeta[3] + 2982*e*Zeta[3] + 
         (11952*I)*e*Pi*Zeta[3]))/27 + 
      (2*((1296*I)*Pi + (5418*I)*e*Pi + (18741*I)*e^2*Pi - 1590*e*Pi^2 - 
         6560*e^2*Pi^2 - (500*I)*e^2*Pi^3 + 624*e^2*Pi^4 + 3744*e*Zeta[3] - 
         5964*e^2*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (-1080 - 7158*e - 33121*e^2 + (648*I)*Pi + (2196*I)*e*Pi + 
         (8730*I)*e^2*Pi + 450*e*Pi^2 + 3154*e^2*Pi^2 + (94*I)*e^2*Pi^3 + 
         624*e^2*Pi^4 + 3744*e*Zeta[3] + 9576*e^2*Zeta[3] + 
         (3120*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(-1080 - 7158*e - 33121*e^2 + (72*I)*Pi - (36*I)*e*Pi - 
         (1964*I)*e^2*Pi + 558*e*Pi^2 + 3580*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (540*I)*e^2*Pi^3 + 456*e^2*Pi^4 - 3744*e*Zeta[3] + 
         21504*e^2*Zeta[3] + (23904*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((4*I)/27)*(-36*Pi - 180*e*Pi - 740*e^2*Pi + (24*I)*e^2*Pi^2 + 
        9*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-6*I)*e - (23*I)*e^2 - 
        144*Pi - 1272*e*Pi - 4980*e^2*Pi - (438*I)*e*Pi^2 - 
        (3129*I)*e^2*Pi^2 + 246*e^2*Pi^3 - (1902*I)*e^2*Zeta[3]) + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (2160*I)*Pi^3 + 
         (4365*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 6750*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 - 
      (4*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 2595*e*Pi^2 - 
         8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (45*I)*e^2*Pi^3 + 1608*e^2*Pi^4 + 
         8640*e*Zeta[3] - 6750*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        (-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - (2610*I)*e*Pi - 
         (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + (360*I)*e*Pi^3 + 
         (3870*I)*e^2*Pi^3 + 3216*e^2*Pi^4 + 17280*e*Zeta[3] + 
         49590*e^2*Zeta[3] + (36720*I)*e^2*Pi*Zeta[3]))/405 - 
      (2*RATIO[x]*(-1620 - 9000*e - 37650*e^2 + (1080*I)*Pi + (1980*I)*e*Pi - 
         (16920*I)*e^2*Pi - 570*e*Pi^2 - 4570*e^2*Pi^2 + (4320*I)*e*Pi^3 + 
         (3915*I)*e^2*Pi^3 + 2184*e^2*Pi^4 - 17280*e*Zeta[3] + 
         76590*e^2*Zeta[3] + (142560*I)*e^2*Pi*Zeta[3]))/405)) + 
  Nc*((-4*RATIO[x^(-1)]*((-540*I)*Pi - (3588*I)*e*Pi - (16586*I)*e^2*Pi + 
       654*e*Pi^2 + 4778*e^2*Pi^2 + (57*I)*e*Pi^3 + (1056*I)*e^2*Pi^3 + 
       6*e^2*Pi^4 + (2028*I)*e^2*Pi*Zeta[3]))/27 + 
    (2*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 900*Pi^2 + 
       6810*e*Pi^2 + 37870*e^2*Pi^2 + (570*I)*e*Pi^3 + (13220*I)*e^2*Pi^3 + 
       291*e^2*Pi^4 - 8460*e*Zeta[3] - 48480*e^2*Zeta[3] + 
       (4860*I)*e^2*Pi*Zeta[3]))/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 - 5976*e*Pi^4 + 13065*e^2*Pi^4 - 
      (1152*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (25920*I)*e*Pi*Zeta[3] - (84960*I)*e^2*Pi*Zeta[3] - 
      288000*e^2*Pi^2*Zeta[3] - 799200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 13050*e*Pi^2 + 85710*e^2*Pi^2 - (4530*I)*e*Pi^3 + 
       (110*I)*e^2*Pi^3 - 2988*e*Pi^4 + 5853*e^2*Pi^4 - (576*I)*e^2*Pi^5 - 
       33840*e*Zeta[3] - 7680*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
       (42660*I)*e^2*Pi*Zeta[3] - 144000*e^2*Pi^2*Zeta[3] - 
       399600*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 3288*e*Pi^4 + 1145*e^2*Pi^4 + 
       (2296*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] - 
       16320*e^2*Pi^2*Zeta[3] - 266400*e^2*Zeta[5]))/135 + 
    (2*RATIO[x]*(-4860*Pi^2 - 22080*e*Pi^2 - 73150*e^2*Pi^2 + 
       (900*I)*e*Pi^3 + (2875*I)*e^2*Pi^3 - 1644*e*Pi^4 - 2794*e^2*Pi^4 - 
       (1148*I)*e^2*Pi^5 - 38760*e*Zeta[3] - 115760*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (15900*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135) + 
  Nf*(((2*I)/27)*RATIO[x^(-1)]*(-108*Pi - 606*e*Pi - 2533*e^2*Pi - 
      (156*I)*e*Pi^2 - (1006*I)*e^2*Pi^2 - 6*e*Pi^3 + 172*e^2*Pi^3 - 
      168*e^2*Pi*Zeta[3]) + ((3240*I)*Pi + (18000*I)*e*Pi + 
      (75300*I)*e^2*Pi - 3240*Pi^2 - 11010*e*Pi^2 - 18835*e^2*Pi^2 - 
      (180*I)*e*Pi^3 - (7140*I)*e^2*Pi^3 - 957*e^2*Pi^4 + 6480*e*Zeta[3] + 
      98640*e^2*Zeta[3] + (37260*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x]*(8100*Pi^2 + 37050*e*Pi^2 + 103055*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (7290*I)*e^2*Pi^3 + 3192*e*Pi^4 + 7344*e^2*Pi^4 + (3264*I)*e^2*Pi^5 + 
       69840*e*Zeta[3] + 259800*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (11160*I)*e^2*Pi*Zeta[3] - 5040*e^2*Pi^2*Zeta[3] - 
       289440*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 1064*e*Pi^4 - 1243*e^2*Pi^4 - 
       (1088*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] + 
       1680*e^2*Pi^2*Zeta[3] + 96480*e^2*Zeta[5]))/135 - 
    (2*RATIO[(1 - x)^(-1)]*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi - 
       150*e*Pi^2 + 6310*e^2*Pi^2 + (1770*I)*e*Pi^3 + (5840*I)*e^2*Pi^3 + 
       1284*e*Pi^4 + 93*e^2*Pi^4 + (984*I)*e^2*Pi^5 + 13680*e*Zeta[3] + 
       38940*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + (54630*I)*e^2*Pi*Zeta[3] + 
       56520*e^2*Pi^2*Zeta[3] + 144720*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 + 2568*e*Pi^4 + 891*e^2*Pi^4 + 
      (1968*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (66960*I)*e^2*Pi*Zeta[3] + 
      113040*e^2*Pi^2*Zeta[3] + 289440*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[1, 1, 1, 0, 1, x]*(Nf*((1568*e^2*RATIO[x^(-2)])/3 - 
      (1568*e^2*RATIO[x^(-1)])/3) + Nc*((-4448*e^2*RATIO[x^(-2)])/3 + 
      (4448*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*((1568*e^2*RATIO[x^(-2)])/3 - (1568*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-4448*e^2*RATIO[x^(-2)])/3 + (4448*e^2*RATIO[x^(-1)])/3)) + 
  Nc*G[0, 0, 0, 0, 0, x]*(128*e^2*RATIO[(1 - x)^(-1)] - 
    (128*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2720*e^2*RATIO[x^(-2)])/3 - (2720*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[x^(-2)])/3 + 
      (928*e^2*RATIO[x^(-1)])/3 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(128*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2*RATIO[x^(-2)])/3 + (2848*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(-1 + RATIO[x])^2 + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[x^(-2)])/3 - 
      (928*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc*(128*e^2*RATIO[(1 - x)^(-1)] - (2848*e^2*RATIO[x^(-2)])/3 + 
      (2848*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((928*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nf*((704*e^2*RATIO[x^(-2)])/3 - 
      (704*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 640*e^2*RATIO[x^(-2)] + 
      640*e^2*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((704*e^2*RATIO[x^(-2)])/3 - (704*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (1024*e^2*RATIO[x^(-2)])/3 - (1024*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((-448*e^2*RATIO[x^(-2)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/3 - 
      (1024*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((-448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2912*e^2*RATIO[x^(-2)])/3 - (2912*e^2*RATIO[x^(-1)])/3 + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((-992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(-384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + (640*e^2)/(3*(-1 + RATIO[x])^2) - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((-1568*e^2*RATIO[x^(-2)])/3 + 
      (1568*e^2*RATIO[x^(-1)])/3 + 960*e^2*RATIO[x] - 960*e^2*RATIO[x^2]) + 
    Nf*((736*e^2*RATIO[x^(-2)])/3 - (736*e^2*RATIO[x^(-1)])/3 - 
      (832*e^2*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((-64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - 352*e^2*RATIO[x] + 352*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 - 
      (256*e^2*RATIO[x^2])/3) + Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - (1216*e^2*RATIO[x])/3 + 
      (1216*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nc*((160*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      1536*e^2*RATIO[x] - 1536*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (1600*e^2*RATIO[x])/3 + (1600*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((2848*e^2*RATIO[x^(-2)])/3 - 
      (2848*e^2*RATIO[x^(-1)])/3 + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(-288*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)] - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 
      (4352*e^2*RATIO[x])/3 + (4352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (1760*e^2*RATIO[x])/3 - 
      (1760*e^2*RATIO[x^2])/3) + Nc*(-128*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2 - (5344*e^2*RATIO[x])/3 + 
      (5344*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nf*((-2720*e^2*RATIO[x^(-2)])/3 + (2720*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2*RATIO[x])/3 - (2720*e^2*RATIO[x^2])/3) + 
    Nc*(2592*e^2*RATIO[x^(-2)] - 2592*e^2*RATIO[x^(-1)] - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[1, 1, 0, 0, x]*
   (Nc*((352*e^2)/3 - (32*(-6*e + 53*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-87*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(-6*e + 47*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (32*e*(3 + 52*e)*RATIO[x])/9 + (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((-108*I)*e - (71*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-54*I)*e - (31*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (8*e*(12 + 119*e)*RATIO[x])/9 - 
      (8*e*(12 + 65*e)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nc*(-816*e^2 + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 9*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((688*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (640*e^2)/(9*(-1 + RATIO[x])^2) + 
      ((32*I)/9)*e*(6*I + (2*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (48*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 7*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + I*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((-3*I)*e - (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + I*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(-32*e^2 + (1472*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (1184*e^2)/(9*(-1 + RATIO[x])^2) + (32*e^2*(28 + (27*I)*Pi)*RATIO[x])/
       9 - ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((16*e^2)/3 - (16*(12*e + 541*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(6*e + 269*e^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-12*I - (535*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (264*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*((1184*e^2)/3 + (32*(42*e + 47*e^2)*RATIO[x^(-2)])/9 - 
      (16*(84*e + 331*e^2)*RATIO[x^(-1)])/9 + ((16*I)/9)*e*
       (84*I + (331*I)*e + 294*e*Pi)*RATIO[x] + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-4096*e^2)/3 + (32*(-120*e + 143*e^2)*RATIO[x^(-2)])/9 + 
      (64*(60*e + 119*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(120 + 238*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((12*I)*e + (41*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((3*I)*e + (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e - (1044*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*(Nf*(184*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + ((8*I)/9)*e*(84*I + (307*I)*e + 
        360*e*Pi)*RATIO[x] + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1648*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (104*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (29*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(69 + 206*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*(Nc*((656*e^2)/3 + ((16*I)/3)*e^2*(-19*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nf*((472*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e^2*(-I + 8*Pi)*RATIO[x] + (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/
       3) + Nc*(-464*e^2 - ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(4 + 27*e + (16*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nc*(304*e^2 - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((6*I)*e - (151*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e - (839*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(29*I + (168*I)*e + 49*e*Pi)*RATIO[x] + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-112*e^2 + (208*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - 
      (32*(-6*e + 89*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(27 + 172*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + (8*(24*e + 281*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (16*(12*e + 109*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(72 + 431*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nc*((656*e^2)/3 - ((16*I)/3)*e^2*(19*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nc*(304*e^2 + ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi)*
       RATIO[x^(-2)] - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (31*I + (54*I)*e + 170*e*Pi)*RATIO[x] + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-80*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(44 + 119*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 431*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*(Nc*((4*e*(408 + 1285*e - (216*I)*e*Pi))/9 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         174*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-114 - 722*e - (72*I)*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((8*I)/9)*e*(66*I + (325*I)*e + 27*e*Pi) - 
      ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-24 + 4*e - (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 0, x]*(Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 66*e*Pi) - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         11*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-138 - 522*e - (48*I)*Pi + (49*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(24 + 302*e + (39*I)*e*Pi))/9 - 
      ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((32*I)/27)*((6*I)*e + (26*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 - (4*e*(-96 + 70*e - (144*I)*Pi - (333*I)*e*Pi + 
         102*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(24 - 233*e - (105*I)*e*Pi))/9 - 
      (4*(336*e + 1651*e^2 - (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + (32*(33*e + 143*e^2 - (24*I)*e^2*Pi))/
       (27*(-1 + RATIO[x])^2) + (4*e*(-192 + 227*e - (144*I)*Pi - 
         (285*I)*e*Pi)*RATIO[x])/27 + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((4*e*(-12 + 1651*e + (234*I)*e*Pi))/9 + 
      (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(1740 + 5059*e + (288*I)*Pi - 
         (354*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*((4*e*(32 + 215*e - (4*I)*e*Pi))/3 + (16*I)*e*(-I - (5*I)*e + 2*e*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(48 - 203*e + (285*I)*e*Pi + 96*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 18*e*Pi) + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(156 + 699*e - (48*I)*Pi + (28*I)*e*Pi + 
         140*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 1, x]*(Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 402*e*Pi) - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-156 - 699*e - (672*I)*Pi - 
         (1060*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(32 + 215*e - (66*I)*e*Pi))/3 + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (((64*I)/9)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(-48 + 203*e - (720*I)*Pi - (1749*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       27 + (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*(((8*I)/9)*e*(126*I + (1043*I)*e + 108*e*Pi) - 
      ((112*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(216*e + 1436*e^2 - (24*I)*e*Pi + 
         (71*I)*e^2*Pi + 438*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(216 + 1436*e - (240*I)*Pi - (735*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((16*e*(219 + 1493*e - (180*I)*e*Pi))/9 + 
      ((304*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (8*(570*e + 1102*e^2 - (108*I)*e*Pi + 
         (798*I)*e^2*Pi + 1911*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(570 + 1102*e - (1008*I)*Pi - (1812*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 0, 1, x]*(Nf*((4*e*(24 + 302*e + (393*I)*e*Pi))/9 - 
      ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 117*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(96 - 70*e - (576*I)*Pi - (2139*I)*e*Pi + 
         450*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*RATIO[x^2])/
       27) + Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 1242*e*Pi) - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*e*(138 + 522*e - (312*I)*Pi - (973*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/
       9 + (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 1, x]*
   (Nf*((4*e*(120 + 757*e - (387*I)*e*Pi))/9 - 
      (16*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(240 + 1331*e - (192*I)*Pi - (817*I)*e*Pi + 76*e*Pi^2)*RATIO[x])/
       9 + (16*e*(27 + 156*e - (48*I)*Pi - (13*I)*e*Pi + 19*e*Pi^2)*
        RATIO[x^2])/9) + Nc*(((8*I)/9)*e*(204*I + (1139*I)*e + 549*e*Pi) + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(2220 + 9047*e - (1872*I)*Pi - 
         (6138*I)*e*Pi + 828*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((4*e*(258 + 1598*e + (144*I)*Pi + (723*I)*e*Pi + 111*e*Pi^2))/27 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - (100*I)*e^2*Pi + 38*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*(108 - 258*e - 2009*e^2 + (24*I)*e*Pi - 
         (202*I)*e^2*Pi + 154*e^2*Pi^2 + (252*I)*e^2*Pi^3)*RATIO[x])/27 - 
      ((4*I)/27)*(-162*I - (558*I)*e - (1005*I)*e^2 + 138*e*Pi + 850*e^2*Pi - 
        (344*I)*e^2*Pi^2 + 126*e^2*Pi^3)*RATIO[x^2]) + 
    Nc*((-4*e*(1284 + 5987*e + (360*I)*Pi + (732*I)*e*Pi + 390*e*Pi^2))/27 + 
      (8*((-6*I)*e*Pi + (41*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 3396*e + 20110*e^2 - (648*I)*e*Pi - (3597*I)*e^2*Pi + 
         60*e*Pi^2 + 1138*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/27 + 
      (8*(162 + 1044*e + 5277*e^2 - (378*I)*e*Pi - (2133*I)*e^2*Pi + 
         30*e*Pi^2 + 575*e^2*Pi^2 + (78*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-324 - 132*e + 1603*e^2 + 
         (264*I)*e*Pi + (1663*I)*e^2*Pi - 60*e*Pi^2 - 1138*e^2*Pi^2 - 
         (246*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*e*(-780 - 4628*e - (288*I)*Pi - (1782*I)*e*Pi + 
         861*e*Pi^2))/27 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (24*I)*e*Pi + (406*I)*e^2*Pi + 404*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (-138*e*Pi - 850*e^2*Pi + (96*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 - 12*e*Pi + 203*e^2*Pi + 
        (96*I)*e*Pi^2 + (533*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + 
         (138*I)*e*Pi + (850*I)*e^2*Pi - 316*e^2*Pi^2 - (162*I)*e^2*Pi^3 + 
         288*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 - (312*I)*e*Pi - (850*I)*e^2*Pi + 
         1092*e^2*Pi^2))/9 + (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - 
         (372*I)*e*Pi - (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 + 
         (228*I)*e^2*Pi^3 - 1248*e^2*Zeta[3]))/27 - 
      (((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 
         20*e^2*Pi^3 - (36*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(-36*I - (324*I)*e - (2588*I)*e^2 - 
        864*e*Pi - 4356*e^2*Pi - (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 
        240*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
        30*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 264*e*Pi + 1813*e^2*Pi + 
        (288*I)*e*Pi^2 + (1818*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 - 
         (264*I)*e*Pi - (1813*I)*e^2*Pi + 60*e*Pi^2 - 593*e^2*Pi^2 - 
         (114*I)*e^2*Pi^3 + 624*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((4*e*(88 + 522*e - (44*I)*Pi - (275*I)*e*Pi + 47*e*Pi^2))/
       3 + (16*I)*e*(1 + 5*e)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*RATIO[x]*(108 - 90*e - 3225*e^2 + (1320*I)*e*Pi + (7118*I)*e^2*Pi + 
         120*e*Pi^2 - 326*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 2160*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^(-2)]*(162*I + (558*I)*e + (1005*I)*e^2 + 
        30*e*Pi - 356*e^2*Pi - (300*I)*e*Pi^2 - (346*I)*e^2*Pi^2 + 
        168*e^2*Pi^3 - (4680*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (108*I - (90*I)*e - (3225*I)*e^2 + 96*e*Pi - 406*e^2*Pi - 
        (600*I)*e*Pi^2 - (1412*I)*e^2*Pi^2 + 336*e^2*Pi^3 - 
        (9360*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27) + 
    Nc*((-4*e*(2046 + 6679*e - (1332*I)*Pi - (7302*I)*e*Pi + 1608*e*Pi^2))/
       27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
         7824*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        ((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         36*e^2*Zeta[3]))/9 + (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-1)]*(324*I + (2064*I)*e + 
        (10333*I)*e^2 + 468*e*Pi + 2097*e^2*Pi - (840*I)*e*Pi^2 - 
        (818*I)*e^2*Pi^2 + 324*e^2*Pi^3 - (14280*I)*e^2*Zeta[3]) - 
      ((2*I)/27)*RATIO[x^(-2)]*(1296*I + (5418*I)*e + (18741*I)*e^2 + 
        1044*e*Pi + 4164*e^2*Pi - (1680*I)*e*Pi^2 + (998*I)*e^2*Pi^2 + 
        648*e^2*Pi^3 - (28560*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-324 - 2064*e - 10333*e^2 - (1824*I)*e*Pi - 
         (7493*I)*e^2*Pi - 240*e*Pi^2 + 326*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
         3912*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*e*(-780 - 4628*e + (792*I)*Pi + (4602*I)*e*Pi + 
         309*e*Pi^2))/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/27 - 
      ((8*I)/27)*RATIO[x^(-2)]*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - 
        (5*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*(36*I + (66*I)*e - (564*I)*e^2 + 108*e*Pi + 
        129*e^2*Pi - (72*I)*e*Pi^2 + (764*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
        (576*I)*e^2*Zeta[3]) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (1320*I)*e*Pi - (7322*I)*e^2*Pi - 192*e*Pi^2 + 968*e^2*Pi^2 + 
         (156*I)*e^2*Pi^3 + 4032*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 + (816*I)*e*Pi + (4390*I)*e^2*Pi + 
         372*e^2*Pi^2))/9 + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 + 
         (1824*I)*e*Pi + (7643*I)*e^2*Pi + 348*e*Pi^2 - 2231*e^2*Pi^2 - 
         (54*I)*e^2*Pi^3 - 5136*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (195*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 864*e*Pi + 3501*e^2*Pi - 
        (72*I)*e*Pi^2 + (3510*I)*e^2*Pi^2 + 174*e^2*Pi^3 - 
        (1728*I)*e^2*Zeta[3]) + (8*((186*I)*e*Pi + (872*I)*e^2*Pi - 
         69*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-36 - 324*e - 2588*e^2 + (228*I)*e*Pi + (856*I)*e^2*Pi + 
         33*e^2*Pi^2 - (108*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 
         10272*e^2*Zeta[3]))/27)) + 
  G[0, x]*(Nf*((2*(6*e + 23*e^2 - (72*I)*Pi - (456*I)*e*Pi - 
         (1836*I)*e^2*Pi - 18*e*Pi^2 - 648*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         174*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*Pi - 66*e*Pi + 564*e^2*Pi - (96*I)*e*Pi^2 - (509*I)*e^2*Pi^2 + 
        51*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + 
      (2*((-108*I)*Pi - (486*I)*e*Pi - (2169*I)*e^2*Pi + 156*e*Pi^2 + 
         694*e^2*Pi^2 + (98*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (108 + 606*e + 2533*e^2 - (108*I)*Pi - (486*I)*e*Pi - 
         (2169*I)*e^2*Pi + 234*e*Pi^2 + 1008*e^2*Pi^2 + (128*I)*e^2*Pi^3 + 
         1482*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 + 
         (144*I)*Pi^3 + (795*I)*e*Pi^3 + 2538*e*Zeta[3] + 
         (3456*I)*e*Pi*Zeta[3]))/81 + 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 30*e*Pi^2 + 1345*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (465*I)*e^2*Pi^3 + 558*e^2*Zeta[3] - (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*(((-4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi - 
        (288*I)*e*Pi^2 - (1161*I)*e^2*Pi^2 + 27*e^2*Pi^3 - 
        (1296*I)*e^2*Zeta[3]) + (2*(-18*e - 51*e^2 + (288*I)*Pi + 
         (738*I)*e*Pi + (133*I)*e^2*Pi + 186*e*Pi^2 + 2919*e^2*Pi^2 - 
         (216*I)*e^2*Pi^3 + 1644*e^2*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 + (360*I)*Pi^3 + 
         (1815*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 12210*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 - 
      (8*((-810*I)*Pi - (5220*I)*e*Pi - (26385*I)*e^2*Pi + 1275*e*Pi^2 + 
         7400*e^2*Pi^2 + (90*I)*e*Pi^3 + (880*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 1920*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        (2700 + 17940*e + 82930*e^2 - (1620*I)*Pi - (10440*I)*e*Pi - 
         (52770*I)*e^2*Pi + 2805*e*Pi^2 + 14785*e^2*Pi^2 + (180*I)*e*Pi^3 + 
         (2480*I)*e^2*Pi^3 + 48*e^2*Pi^4 - 720*e*Zeta[3] + 3330*e^2*Zeta[3] + 
         (10560*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-5400 - 35790*e - 165605*e^2 + (360*I)*Pi - (180*I)*e*Pi - 
         (9820*I)*e^2*Pi + 3210*e*Pi^2 + 15325*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (1410*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         10860*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, x]*(Nc*((2*(-1080 - 7140*e - 33070*e^2 - (288*I)*Pi - (3834*I)*e*Pi - 
         (17095*I)*e^2*Pi + 1002*e*Pi^2 + 8586*e^2*Pi^2 + (462*I)*e^2*Pi^3 + 
         17760*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + 
         (81*I)*e*Pi^3 + 246*e*Pi^4 + 288*Zeta[3] + 3414*e*Zeta[3] + 
         (7056*I)*e*Pi*Zeta[3]))/27 + 
      (16*((60*I)*e*Pi^3 - (55*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] + 
         330*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x^(-2)]*((6480*I)*Pi + 
         (27090*I)*e*Pi + (93705*I)*e^2*Pi - 7950*e*Pi^2 - 32800*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (5670*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] - 10800*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^(-1)]*(-5400 - 35790*e - 165605*e^2 + (3240*I)*Pi + 
         (10980*I)*e*Pi + (43650*I)*e^2*Pi + 2250*e*Pi^2 + 15770*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (3510*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] + 71760*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*((-180*I)*Pi - (1620*I)*e*Pi - 
         (12940*I)*e^2*Pi - 750*e^2*Pi^2 + (240*I)*e*Pi^3 - 
         (235*I)*e^2*Pi^3 + 372*e^2*Pi^4 - 1440*e*Zeta[3] - 
         1560*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(1080 + 7158*e + 33121*e^2 - (72*I)*Pi + (36*I)*e*Pi + 
         (1964*I)*e^2*Pi + 1446*e*Pi^2 + 4612*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         492*e^2*Pi^4 + 576*e*Zeta[3] - 3384*e^2*Zeta[3] + 
         (14112*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((2*(36 + 198*e + 829*e^2 + (24*I)*Pi + (380*I)*e*Pi + 
         (2036*I)*e^2*Pi - 70*e*Pi^2 - 783*e^2*Pi^2 - (37*I)*e^2*Pi^3 - 
         1664*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (180*I)*e*Pi + (740*I)*e^2*Pi + 24*e^2*Pi^2 - 
         (5*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/27 + 
      (((112*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (360*I)*Pi^3 + 
         (2685*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 16830*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 - 
      (4*RATIO[x^(-2)]*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 
         2595*e*Pi^2 - 8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (1710*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] + 3240*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - 
         (2610*I)*e*Pi - (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + 
         (360*I)*e*Pi^3 - (585*I)*e^2*Pi^3 + 1824*e^2*Pi^4 + 
         17280*e*Zeta[3] + 76320*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/
       405 - (2*RATIO[x]*(1620 + 9000*e + 37650*e^2 - (1080*I)*Pi - 
         (1980*I)*e*Pi + (16920*I)*e^2*Pi + 6270*e*Pi^2 + 18830*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6225*I)*e^2*Pi^3 + 2556*e^2*Pi^4 + 
         4320*e*Zeta[3] - 5670*e^2*Zeta[3] + (82080*I)*e^2*Pi*Zeta[3]))/
       405)) + Nf*((2*RATIO[(1 - x)^(-1)]*((-1620*I)*Pi - (9090*I)*e*Pi - 
       (37995*I)*e^2*Pi + 2340*e*Pi^2 + 15090*e^2*Pi^2 - (750*I)*e*Pi^3 - 
       (130*I)*e^2*Pi^3 + 1383*e^2*Pi^4 + 3960*e*Zeta[3] + 
       16260*e^2*Zeta[3] - (2070*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*((-150*I)*e*Pi^3 - (515*I)*e^2*Pi^3 + 429*e^2*Pi^4 + 900*e*Zeta[3] + 
       3090*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
    (2*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi + 4650*e*Pi^2 + 
       27035*e^2*Pi^2 + (900*I)*e*Pi^3 + (3285*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 
       11340*e*Zeta[3] + 37980*e^2*Zeta[3] + (16470*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*RATIO[x^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       75*e*Pi^2 + 3155*e^2*Pi^2 + (585*I)*e*Pi^3 + (3105*I)*e^2*Pi^3 + 
       912*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] + 
       (18540*I)*e^2*Pi*Zeta[3]))/405 + 
    (RATIO[x]*(1620*Pi^2 - 3570*e*Pi^2 - 42755*e^2*Pi^2 + (1080*I)*e*Pi^3 + 
       (5070*I)*e^2*Pi^3 + 1560*e*Pi^4 + 2388*e^2*Pi^4 + (5280*I)*e^2*Pi^5 + 
       11520*e*Zeta[3] + 153960*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (19800*I)*e^2*Pi*Zeta[3] + 24480*e^2*Pi^2*Zeta[3] - 
       151200*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 520*e*Pi^4 - 1039*e^2*Pi^4 - 
       (1760*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] - 
       8160*e^2*Pi^2*Zeta[3] + 50400*e^2*Zeta[5]))/135) + 
  Nc*(((-10800*I)*Pi - (71580*I)*e*Pi - (331210*I)*e^2*Pi - 1440*Pi^2 - 
      3450*e*Pi^2 + 23145*e^2*Pi^2 - (840*I)*e*Pi^3 + (14710*I)*e^2*Pi^3 - 
      1329*e^2*Pi^4 - 33120*e*Zeta[3] - 58080*e^2*Zeta[3] + 
      (14040*I)*e^2*Pi*Zeta[3])/135 + 
    (2*RATIO[x^(-1)]*((5400*I)*Pi + (35790*I)*e*Pi + (165605*I)*e^2*Pi - 
       4350*e*Pi^2 - 28570*e^2*Pi^2 + (510*I)*e*Pi^3 - (2850*I)*e^2*Pi^3 + 
       1764*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (14280*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 1656*e*Pi^4 + 2165*e^2*Pi^4 + 
       (4312*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] + 
       13200*e^2*Pi^2*Zeta[3] - 128160*e^2*Zeta[5]))/135 + 
    (2*((-2460*I)*e*Pi^3 - (13060*I)*e^2*Pi^3 + 864*e*Pi^4 + 6591*e^2*Pi^4 + 
       (2376*I)*e^2*Pi^5 + 14760*e*Zeta[3] + 78360*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3] + 
       25560*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107640*I)*e*Pi - 
       (497580*I)*e^2*Pi + 19620*e*Pi^2 + 143340*e^2*Pi^2 - (1470*I)*e*Pi^3 + 
       (14180*I)*e^2*Pi^3 + 864*e*Pi^4 + 6429*e^2*Pi^4 + (2376*I)*e^2*Pi^5 + 
       19080*e*Zeta[3] + 105000*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
       (89100*I)*e^2*Pi*Zeta[3] + 25560*e^2*Pi^2*Zeta[3] + 
       34560*e^2*Zeta[5]))/405 + 
    (2*RATIO[x]*(-1620*Pi^2 - 5010*e*Pi^2 - 20555*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (4165*I)*e^2*Pi^3 - 828*e*Pi^4 - 1132*e^2*Pi^4 - (2156*I)*e^2*Pi^5 - 
       9600*e*Zeta[3] - 92000*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + 
       (11580*I)*e^2*Pi*Zeta[3] - 6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/
     135)}


==> anc/H_gg_gg_+++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 0, x]*((Nf^2*(52/5 - (352*RATIO[(1 - x)^(-1)])/15 + 
       196/(15*(-1 + RATIO[x])^2) + (8*RATIO[x])/3 - (196*RATIO[x^2])/15))/
     Nc + Nc*((8*(4489 - (4140*I)*Pi))/45 + ((16*I)/45)*(1103*I + 1110*Pi)*
       RATIO[(1 - x)^(-1)] - (800*I)*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*(3*I + 79*Pi)*RATIO[x^(-1)] - 
      (((8*I)/15)*(-1631*I + 660*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1264*I + 4995*Pi)*RATIO[x] + 
      (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/9)*(757*I + 675*Pi) - ((4*I)/45)*(2276*I + 2685*Pi)*
       RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(15*I + 44*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 780*Pi))/(-1 + RATIO[x])^2 + 
      (4*(1066 - (3735*I)*Pi)*RATIO[x])/45 + 
      (12 - (16*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-1)] + 
        4/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, x]*(Nf*((4*(5587 - (2535*I)*Pi))/45 + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*I)*Pi*RATIO[x^(-1)] + ((96*I)*Pi)/(-1 + RATIO[x])^3 - 
      (((4*I)/5)*(251*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (4*(4888 + (1155*I)*Pi)*RATIO[x])/45 + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((64*I)/45)*(847*I + 285*Pi) - ((32*I)/45)*(4952*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/15)*(226*I + 225*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/45)*(-3596*I + 1815*Pi)*RATIO[x] + 
      ((64*I)/15)*(113*I + 420*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, x]*((Nf^2*((4*(77 + (20*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
        RATIO[x^(-2)] - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[x^(-1)] + 
       (16*RATIO[x])/3 + (196*RATIO[x^2])/15))/Nc + 
    Nf*((2*(2183 - (870*I)*Pi))/9 + (16*I)*(3*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 630*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/45)*(5686*I + 4215*Pi)*
       RATIO[x] + (2*(25 + (6*I)*Pi) + ((4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] - 
        ((20*I)/3)*(-7*I + 6*Pi)*RATIO[x^(-1)] - (16*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((16*I)/45)*(3557*I + 1005*Pi) - (16*I)*(-7*I + 58*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(-1549*I + 540*Pi)*RATIO[x^(-2)] - 
      ((8*I)/45)*(-1441*I + 1500*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + (32*(3527 - (2625*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*((Nf^2*(-104 - 8*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-1)] - 
       8*RATIO[x]))/Nc + Nc*((16*(3403 - (525*I)*Pi))/45 + 
      (16*I)*(95*I + 53*Pi)*RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[x^(-1)] - ((32*I)*(2*I + 19*Pi))/
       (-1 + RATIO[x])^2 + (16*(817 + (3885*I)*Pi)*RATIO[x])/45 + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*I)/45)*(1198*I + 345*Pi) - (8*I)*(64*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (48*I)*Pi*RATIO[x^(-2)] + 
      ((272*I)/45)*(2*I + 15*Pi)*RATIO[x^(-1)] + ((32*I)*(2*I + 7*Pi))/
       (-1 + RATIO[x])^2 + (4*(632 - (1635*I)*Pi)*RATIO[x])/45 + 
      ((4*I)/15)*(553*I + 645*Pi)*RATIO[x^2] + 
      ((-8*I)*(-9*I + Pi) + 24*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(-7*I + Pi)*RATIO[x^(-1)] - 
        8/(-1 + RATIO[x])^2 + 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(((16*I)/9)*(65*I + 18*Pi) - ((16*I)/9)*(-358*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-2)] - 
      ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-1)] + 
      (32*(179 - (180*I)*Pi)*RATIO[x])/9 + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-4489*I + 1455*Pi) - ((16*I)/45)*(-1211*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*(13*I + 19*Pi)*RATIO[x^(-2)] + 
      (16*I)*(-35*I + 8*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(10031 - (6225*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((-248/15 + (1568*RATIO[(1 - x)^(-1)])/15 + 
        (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        ((16*I)/15)*(103*I + 90*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(-32/9 - (616*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/3 - 
        (88*RATIO[x^(-1)])/3 + (8*(77 - (72*I)*Pi)*RATIO[x])/9 + 
        (72*I)*Pi*RATIO[x^2])) + Nf*((8*(1646 - (15*I)*Pi))/45 + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(55*I + 54*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((52*I)/45)*(611*I + 285*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + (-4 - 4*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] + (28*RATIO[x])/3 + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*((4*(241 - (90*I)*Pi))/9 + ((4*I)/9)*(-1712*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] - (4*I)*(-113*I + 22*Pi)*RATIO[x^(-2)] + 
        (4*I)*(-113*I + 22*Pi)*RATIO[x^(-1)] + ((64*I)/9)*(107*I + 108*Pi)*
         RATIO[x] - (784*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, x]*(Nc^3*((16*I)*Pi + (80*I)*Pi*RATIO[x^(-2)] - 
      (80*I)*Pi*RATIO[x^(-1)] - (624*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-16*I)/45)*(-3557*I + 1845*Pi) - 
      ((16*I)/3)*(-21*I + 127*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-1549*I + 570*Pi)*RATIO[x^(-2)] + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (16*(7054 - (5085*I)*Pi)*RATIO[x])/
       45 + ((8*I)/3)*(527*I + 618*Pi)*RATIO[x^2]) + 
    Nf^2*((308/5 + (392*RATIO[x^(-2)])/15 - (2072*RATIO[x^(-1)])/15 + 
        (16*(1 + (18*I)*Pi)*RATIO[x])/3 + (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/
       Nc + Nc*((-64*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(2183 + (504*I)*Pi))/9 + ((16*I)/3)*(9*I + 49*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 270*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(1721*I + 1560*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(2843*I + 1080*Pi)*
       RATIO[x] + (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-20*I)*Pi - (88*I)*Pi*RATIO[x^(-2)] + (88*I)*Pi*RATIO[x^(-1)] + 
        (748*I)*Pi*RATIO[x] - (784*I)*Pi*RATIO[x^2]) + 
      (50 - (4*RATIO[x^(-2)])/3 - (140*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc*((16*(6619 + (840*I)*Pi))/45 - 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/15)*(842*I + 195*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(1864*I + 1635*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(7618*I + 3255*Pi)*RATIO[x] + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((16*(167 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
      (1240*RATIO[x^(-2)])/3 + (4528*RATIO[x^(-1)])/9 + 
      ((32*I)/9)*(179*I + 180*Pi)*RATIO[x] - (656*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/45)*(-3641*I + 15*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-443*I + 75*Pi)*RATIO[x^(-2)] - 
      ((2*I)/45)*(-2249*I + 690*Pi)*RATIO[x^(-1)] + 
      (4*(11663 - (4305*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + ((2*I)*(25*I + 2*Pi) + ((4*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(35*I + 6*Pi)*RATIO[x^(-1)] - 
        (4*RATIO[x])/3 + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*(((2*I)/9)*(1571*I + 180*Pi) + (104*RATIO[(1 - x)^(-1)])/9 + 
        (4*I)*(-127*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[x^(-1)] + (64*(107 - (108*I)*Pi)*RATIO[x])/9 + 
        (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(164/9 - (16*RATIO[(1 - x)^(-1)])/9 - (176*RATIO[x^(-2)])/3 + 
        (700*RATIO[x^(-1)])/9 + ((8*I)/9)*(77*I + 72*Pi)*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + (-1352/15 - (472*RATIO[x^(-2)])/15 + 
        (1628*RATIO[x^(-1)])/15 + (8*(191 - (180*I)*Pi)*RATIO[x])/15 + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, x]*(Nc*((8*(4489 + (5100*I)*Pi))/45 + 
      ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*I)*Pi*RATIO[x^(-2)] + (32*I)*(I + 7*Pi)*RATIO[x^(-1)] - 
      (((56*I)/15)*(-233*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      ((256*I)/45)*(79*I + 300*Pi)*RATIO[x] + 
      (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-64*I)*Pi + (688*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (160*I)*Pi*RATIO[x^(-2)] + (160*I)*Pi*RATIO[x^(-1)] - 
      ((656*I)*Pi)/(-1 + RATIO[x])^2 + (624*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((-4*I)/9)*(-757*I + 204*Pi) - 
      ((16*I)/45)*(569*I + 1995*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*Pi*RATIO[x^(-2)] - (16*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 1590*Pi))/(-1 + RATIO[x])^2 + 
      (104*(41 - (60*I)*Pi)*RATIO[x])/45 + ((8*I)/5)*(201*I + 265*Pi)*
       RATIO[x^2] + Nc^2*((76*I)*Pi - (820*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (176*I)*Pi*RATIO[x^(-2)] - (176*I)*Pi*RATIO[x^(-1)] + 
        ((784*I)*Pi)/(-1 + RATIO[x])^2 - (748*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (4*(3 - I*Pi) + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - (((4*I)/3)*(I + 3*Pi))/
         (-1 + RATIO[x])^2 - (8*RATIO[x])/3 - ((4*I)/3)*(-I + 3*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-8*I)*Pi + (80*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 + (64*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((4*(13 + (20*I)*Pi))/5 - 
        ((32*I)/15)*(-11*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (8*(1 - (36*I)*Pi)*RATIO[x])/3 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 0, 0, x]*
   (Nf*(1004/3 - 532*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
      240/(-1 + RATIO[x])^2 - (772*RATIO[x])/3 + 548*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1568/3 + 848*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 - 336/(-1 + RATIO[x])^2 + (4912*RATIO[x])/3 - 
      2224*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nf*(328 - (2168*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 - 160*RATIO[x] + 404*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-800 + (5696*RATIO[(1 - x)^(-1)])/3 + 
      (320*RATIO[x^(-1)])/3 - 1088/(-1 + RATIO[x])^2 + 1184*RATIO[x] - 
      1472*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 0, x]*
   (Nc*(3488/3 - (13568*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
      3136/(-1 + RATIO[x])^2 - (6112*RATIO[x])/3 + 3424*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-1748/3 + (4112*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 692/(-1 + RATIO[x])^2 + (904*RATIO[x])/3 - 
      980*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((Nf^2*(16 + 224*RATIO[x^(-2)] - 224*RATIO[x^(-1)]))/Nc + 
    Nc*(-800 - (2752*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      (896*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 208*RATIO[x] + 
      752*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(256 + (640*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-2)] + 
      (40 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 
      (160*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 - 76*RATIO[x] - 
      84*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc^3*(16 + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 624*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(376/3 + (128*RATIO[(1 - x)^(-1)])/3 - 120*RATIO[x^(-2)] - 
      48*RATIO[x^(-1)] + (964*RATIO[x])/3 + 
      Nc^2*(-20 - 88*RATIO[x^(-2)] + 88*RATIO[x^(-1)] + 748*RATIO[x] - 
        784*RATIO[x^2]) - 272*RATIO[x^2] + 
      (8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 4*RATIO[x^2])/Nc^2 - 
      96*RATIO[x^3]) + Nc*(-2944/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
      464*RATIO[x^(-2)] + 448*RATIO[x^(-1)] - (7456*RATIO[x])/3 + 
      2544*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nc^3*(32 - 16*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
      640*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(-160 - (20*RATIO[(1 - x)^(-1)])/3 - 392*RATIO[x^(-2)] + 
      (1144*RATIO[x^(-1)])/3 + 548*RATIO[x] + 
      Nc^2*(-40 + 20*RATIO[(1 - x)^(-1)] - 88*RATIO[x^(-2)] + 
        88*RATIO[x^(-1)] + 768*RATIO[x] - 784*RATIO[x^2]) - 384*RATIO[x^2] + 
      (4*RATIO[x^2])/Nc^2 - 96*RATIO[x^3]) + 
    Nc*(-16 - (160*RATIO[(1 - x)^(-1)])/3 + 1488*RATIO[x^(-2)] - 
      (3040*RATIO[x^(-1)])/3 - 2832*RATIO[x] + 2784*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*(-64 - 240*RATIO[x^(-2)] + 240*RATIO[x^(-1)] + 640*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(64*RATIO[x] - 72*RATIO[x^2]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nc*(-3632/3 - 1616*RATIO[x^(-2)] + (4336*RATIO[x^(-1)])/3 + 
      (12016*RATIO[x])/3 - 2848*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(1952/3 + 408*RATIO[x^(-2)] - (1828*RATIO[x^(-1)])/3 - 
      (2836*RATIO[x])/3 + (32 + 56*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
        4*RATIO[x^2])/Nc^2 + 432*RATIO[x^2] + 
      Nc^2*(100 + 280*RATIO[x^(-2)] - 280*RATIO[x^(-1)] - 768*RATIO[x] + 
        784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*(Nc^3*(-64 + 688*RATIO[(1 - x)^(-1)] - 160*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)] - 656/(-1 + RATIO[x])^2 + 624*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-8 + 80*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nc*(1248 + (1952*RATIO[(1 - x)^(-1)])/3 - 
      224*RATIO[x^(-2)] + (608*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 + 
      1888*RATIO[x] - 2000*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-256 - (812*RATIO[(1 - x)^(-1)])/3 + 48*RATIO[x^(-2)] - 
      (80*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 116*RATIO[x] + 
      (-4 + 8*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2 - 4*RATIO[x^2])/
       Nc^2 + 112*RATIO[x^2] + Nc^2*(76 - 820*RATIO[(1 - x)^(-1)] + 
        176*RATIO[x^(-2)] - 176*RATIO[x^(-1)] + 784/(-1 + RATIO[x])^2 - 
        748*RATIO[x] + 784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 1, x]*(Nc^3*(((-1040*I)/9)*Pi - (8*((716*I)*Pi + 123*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((1160*I)/3)*Pi*RATIO[x^(-2)] - 
      ((1160*I)/3)*Pi*RATIO[x^(-1)] + (328*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*Pi*(716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*Pi*(-8*I + 3*Pi))/9 - (8*((77*I)*Pi + 15*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((88*I)/3)*Pi*RATIO[x^(-2)] - 
        ((88*I)/3)*Pi*RATIO[x^(-1)] + (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 - 12*Pi^2*RATIO[x^2]) + 
      ((-4*(308 + (23*I)*Pi + 10*Pi^2))/15 + (4*(49 + (304*I)*Pi + 80*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[x^(-1)] - (28*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (4*(-13 + (134*I)*Pi + 20*Pi^2)*RATIO[x])/
         5 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((-2*(-1341 + (1946*I)*Pi + 1260*Pi^2))/45 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(13276 - (11714*I)*Pi + 855*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 2400*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((2*Pi*(482*I + 3*Pi))/9 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (452*I)*Pi*RATIO[x^(-2)] + 
        (452*I)*Pi*RATIO[x^(-1)] - (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*Pi*(3424*I + 591*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((2*(-55 + (12*I)*Pi + Pi^2))/3 - (4*(-1 + (7*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (44*RATIO[x^(-1)])/3 + 
        (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(16 + (5*I)*Pi)*RATIO[x])/3 - ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/
         3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((4*(6591 - (4718*I)*Pi + 2610*Pi^2))/45 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-13*I)*Pi + 37*Pi^2)*RATIO[x^(-2)] - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(-52985 + (27028*I)*Pi + 1950*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1485*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[1, 0, x]*
   ((Nf^2*((-4*(308 + (159*I)*Pi + 10*Pi^2))/15 - ((4*I)/15)*(49*I + 30*Pi)*
        RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
       (4*(39 - (10*I)*Pi)*RATIO[x])/15 + ((2*I)/15)*(145*I + 98*Pi)*
        RATIO[x^2]))/Nc + Nf*((2*(1341 + (371*I)*Pi + 1770*Pi^2))/45 - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      (2*(13276 - (8068*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 690*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-55 - (33*I)*Pi + 12*Pi^2))/3 + ((4*I)/3)*(-I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-11 - (49*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (8*(8 + I*Pi)*RATIO[x])/3 + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-4*(-6591 - (3644*I)*Pi + 3510*Pi^2))/45 + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (4*(52985 - (23444*I)*Pi + 2280*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1575*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   ((Nf^2*((2*(335 + (26*I)*Pi))/5 - ((4*I)/15)*(-155*I + 88*Pi)*
        RATIO[(1 - x)^(-1)] + (((2*I)/15)*(-145*I + 98*Pi))/
        (-1 + RATIO[x])^2 + (8*(1 + I*Pi)*RATIO[x])/3 + 
       (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nc*((4*(23585 - (5234*I)*Pi + 1440*Pi^2))/45 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + (32*Pi^2)/(-1 + RATIO[x])^3 + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(46319 - (23984*I)*Pi + 2190*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 45*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((-14375 + (7688*I)*Pi - 2850*Pi^2)/45 + 
      (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 + (14472*I)*Pi - 7980*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(9838 - (9508*I)*Pi + 495*Pi^2)*RATIO[x])/
       45 - ((-9845 + (4956*I)*Pi + 4290*Pi^2)*RATIO[x^2])/45 + 
      (3*(13 + (4*I)*Pi) - ((2*I)/3)*(21*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-1)] + ((I/3)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-15*I + 2*Pi)*RATIO[x] + ((9 - (4*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 1, x]*(Nc^3*((-8*(416 - (277*I)*Pi + 3*Pi^2))/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*Pi*(716*I + 117*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((4*I)/9)*(89*I + 56*Pi) - ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        ((22*I)/9)*(41*I + 12*Pi)*RATIO[x^(-2)] + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[x^(-1)] - (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 + 
        12*Pi^2*RATIO[x^2]) + ((8*(1022 - (153*I)*Pi))/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 + 
        (8*(-44 + (201*I)*Pi + 30*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc*((-4*(38101 - (7988*I)*Pi + 5760*Pi^2))/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[x^(-1)])/45 + 
      (4*(59651 - (26488*I)*Pi + 1380*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((15783 - (5348*I)*Pi + 8910*Pi^2)/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[x^(-1)])/45 - 
      (2*(16714 - (10274*I)*Pi + 2565*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 1320*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 - (5456*I)*Pi - 36*Pi^2)/18 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)*RATIO[x^(-2)] + 
        ((11079 - (5066*I)*Pi - 612*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*Pi*(3424*I + 567*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((179 + 44*Pi^2)/6 + (-19 + 12*Pi^2)*RATIO[x^(-2)] + 
        ((13 - 60*Pi^2)*RATIO[x^(-1)])/3 - ((4*I)/3)*(-17*I + 5*Pi)*
         RATIO[x] + ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      16*Pi^2*RATIO[x^3])) + Nc*(-4*Pi^4*RATIO[x^3] - 
    (2*RATIO[x^2]*(13910*Pi^2 - (9786*I)*Pi^3 + 1599*Pi^4 - 21012*Zeta[3] + 
       (3960*I)*Pi*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*
      (540 - (2366*I)*Pi - 3933*Pi^2 - (5322*I)*Pi^3 + 1877*Pi^4 + 
       32864*Zeta[3] - (20160*I)*Pi*Zeta[3]))/45 + 
    (2*((-3502*I)*Pi^3 + 3381*Pi^4 + 21012*Zeta[3] - (29520*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(3240 + 155355*Pi^2 - 
       (39356*I)*Pi^3 + 6276*Pi^4 + 71112*Zeta[3] + (31320*I)*Pi*Zeta[3]))/
     135 + (4*RATIO[x^(-1)]*((-16077*I)*Pi - 9441*Pi^2 + (3014*I)*Pi^3 + 
       720*Pi^4 + (49680*I)*Pi*Zeta[3]))/135 - 
    (2*(-1008 - (18364*I)*Pi + 22233*Pi^2 + (17570*I)*Pi^3 + 2373*Pi^4 - 
       57468*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135) + 
  Nc^3*(((4*I)/9)*(2527*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
    (82*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
    (82*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (4*(1835 - (153375*I)*Pi + 18135*Pi^2 - (5040*I)*Pi^3 + 279*Pi^4 - 
       4950*Zeta[3] - (15390*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[(1 - x)^(-1)]*(-71950 + (2424*I)*Pi + 8865*Pi^2 - (396*I)*Pi^3 + 
       2547*Pi^4 - 1980*Zeta[3] - (85860*I)*Pi*Zeta[3]))/243 - 
    (2*RATIO[x]*(359750 + (33510*I)*Pi - 44325*Pi^2 + (1980*I)*Pi^3 + 
       11619*Pi^4 + 9900*Zeta[3] + (370980*I)*Pi*Zeta[3]))/1215) + 
  G[0, x]*((Nf^2*((-2*(807 - (1167*I)*Pi + 161*Pi^2))/45 + 
       (2*(-159 - (636*I)*Pi + 526*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
       ((392*I)/15)*Pi*RATIO[x^(-1)] - (2*((-87*I)*Pi + 49*Pi^2))/
        (9*(-1 + RATIO[x])^2) - (2*(-53 - (98*I)*Pi + 32*Pi^2)*RATIO[x])/15 + 
       (98*Pi^2*RATIO[x^2])/45))/Nc + 
    Nf*(((4*I)/15)*(-1081*Pi + (210*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((-43 + (7*I)*Pi - 38*Pi^2)/3 - ((57 - (138*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        ((27*I)*Pi + 2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        ((57 + (12*I)*Pi + 16*Pi^2)*RATIO[x])/9 + (14*Pi^2*RATIO[x^2])/9)/
       Nc^2 + (-2293 - (39879*I)*Pi + 13044*Pi^2 - (8790*I)*Pi^3 - 
        23760*Zeta[3])/135 + (RATIO[x]*(2231 + (6876*I)*Pi - 270*Pi^2 + 
         (1450*I)*Pi^3 - 8460*Zeta[3]))/45 - 
      (RATIO[(1 - x)^(-1)]*(2231 - (6862*I)*Pi - 1234*Pi^2 - (4310*I)*Pi^3 - 
         7380*Zeta[3]))/45 - ((I/45)*(-9845*Pi - (7142*I)*Pi^2 + 1680*Pi^3 + 
         (540*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(1406*Pi^2 - (1725*I)*Pi^3 + 270*Zeta[3]))/45) + 
    Nc*(((-8*I)/15)*(-1049*Pi + (330*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(-2366 + (25165*I)*Pi + 3984*Pi^2 + 
         (1550*I)*Pi^3 - 18900*Zeta[3]))/45 + 
      (4*((-13910*I)*Pi + 10503*Pi^2 + (540*I)*Pi^3 - 16740*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (4*(9385 + (98568*I)*Pi - 15147*Pi^2 + 
         (3390*I)*Pi^3 - 16200*Zeta[3]))/135 + ((4*I)/3)*RATIO[x^2]*
       ((177*I)*Pi^2 + 286*Pi^3 + (1116*I)*Zeta[3]) + 
      (8*RATIO[x]*(-1183 - (3333*I)*Pi + 309*Pi^2 - (1490*I)*Pi^3 + 
         7290*Zeta[3]))/45)) + 
  Nf^2*((((-4*I)/45)*(-281*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-1)] - 
      (14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(-594 + (590*I)*Pi - 559*Pi^2 - 
         (251*I)*Pi^3 + 11*Pi^4 + 942*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x]*(-185 - (30*I)*Pi - 429*Pi^2 + (2*I)*Pi^3 + 66*Pi^4 + 
         72*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[(1 - x)^(-1)]*(185 - (159*I)*Pi + 165*Pi^2 - (30*I)*Pi^3 + 
         88*Pi^4 + 516*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-22*((-53*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
      (Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (11*Pi^4 - (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (-12250 - (66435*I)*Pi + 13410*Pi^2 - (720*I)*Pi^3 + 297*Pi^4 - 
        3600*Zeta[3] - (9720*I)*Pi*Zeta[3])/1215 - 
      (RATIO[(1 - x)^(-1)]*(-19973 + (672*I)*Pi + 2448*Pi^2 - (144*I)*Pi^3 + 
         594*Pi^4 - 720*Zeta[3] - (19440*I)*Pi*Zeta[3]))/243 - 
      (RATIO[x]*(99865 + (16620*I)*Pi - 12240*Pi^2 + (720*I)*Pi^3 + 
         2376*Pi^4 + 3600*Zeta[3] + (77760*I)*Pi*Zeta[3]))/1215)) + 
  Nf*(4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       408*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    ((2612*I)*Pi^3 - 1713*Pi^4 - 15672*Zeta[3] + (720*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(2740 + (2231*I)*Pi + 
       4152*Pi^2 + (4978*I)*Pi^3 - 727*Pi^4 - 8264*Zeta[3] + 
       (6660*I)*Pi*Zeta[3]))/45 - 
    (8*RATIO[x^(-1)]*((528*I)*Pi - 2556*Pi^2 - (203*I)*Pi^3 + 180*Pi^4 + 
       (9720*I)*Pi*Zeta[3]))/135 - 
    (2*RATIO[x]*(-4110 - (495*I)*Pi + 18843*Pi^2 - (6500*I)*Pi^3 + 771*Pi^4 - 
       11112*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135 + 
    (4500 + (7634*I)*Pi - 10116*Pi^2 + (13628*I)*Pi^3 + 4137*Pi^4 + 
      29832*Zeta[3] + (115560*I)*Pi*Zeta[3])/270 + 
    ((-I/3)*(101*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(81 - 196*Pi^2 - (24*I)*Pi^3 - 192*Zeta[3]))/18 + 
      ((140*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (90*(-1 + RATIO[x])^2) + (-180 + (1155*I)*Pi + 2050*Pi^2 + 
        (600*I)*Pi^3 + 11*Pi^4 + 2520*Zeta[3] - (360*I)*Pi*Zeta[3])/90 + 
      (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        (405 + (570*I)*Pi + 40*Pi^2 + (440*I)*Pi^3 + 22*Pi^4 - 2640*Zeta[3] - 
         (720*I)*Pi*Zeta[3]))/90)/Nc^2 + 
    Nc^2*((-I/3)*(3957*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-1)] - 
      (98*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 - 
      (98*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (58420 + (1433175*I)*Pi - 221310*Pi^2 + (45000*I)*Pi^3 - 2826*Pi^4 + 
        46800*Zeta[3] + (142560*I)*Pi*Zeta[3])/2430 + 
      (RATIO[x]*(1775215 + (181860*I)*Pi - 221220*Pi^2 + (9360*I)*Pi^3 + 
         55386*Pi^4 + 46800*Zeta[3] + (1775520*I)*Pi*Zeta[3]))/2430 - 
      (RATIO[(1 - x)^(-1)]*(1775215 - (55200*I)*Pi - 221220*Pi^2 + 
         (9360*I)*Pi^3 - 61038*Pi^4 + 46800*Zeta[3] + (2047680*I)*Pi*
          Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*(((4*I)/9)*(2017*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(7581*I + 6051*Pi - (67*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(1117 - (1212*I)*Pi - 2049*Pi^2 - (54*I)*Pi^3 + 
         54*Zeta[3]))/81 + (4*RATIO[x]*(-404 - (1212*I)*Pi + 2313*Pi^2 - 
         (54*I)*Pi^3 + 54*Zeta[3]))/81 + 
      (4*(-10997 - (9375*I)*Pi - 1503*Pi^2 + (54*I)*Pi^3 + 54*Zeta[3]))/81) + 
    Nf*(((-8*I)/15)*(960*Pi + (239*I)*Pi^2 + 25*Pi^3)*RATIO[x^(-2)] + 
      Nc^2*((-I/3)*(3129*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-2)] + 
        (I/27)*(35613*I + 28161*Pi + (352*I)*Pi^2 + 792*Pi^3)*RATIO[x^(-1)] + 
        (102329 + (92985*I)*Pi + 16452*Pi^2 - (648*I)*Pi^3 - 432*Zeta[3])/
         162 - (2*RATIO[(1 - x)^(-1)]*(-3031 + (2706*I)*Pi + 4902*Pi^2 + 
           (108*I)*Pi^3 - 108*Zeta[3]))/81 + 
        (4*RATIO[x]*(460 + (1353*I)*Pi - 2763*Pi^2 + (54*I)*Pi^3 - 
           54*Zeta[3]))/81) + ((2*Pi*(2*I + Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (I/3)*(57*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] + 
        ((-57 - (12*I)*Pi + 26*Pi^2)*RATIO[x])/9 + (22*Pi^2*RATIO[x^2])/9 + 
        (163 - (41*I)*Pi - 102*Pi^2 - (24*I)*Pi^3 - 144*Zeta[3])/6 + 
        (I/3)*RATIO[x^(-1)]*(101*I + 57*Pi - (42*I)*Pi^2 + 32*Pi^3 - 
          (144*I)*Zeta[3]))/Nc^2 + (6110 + (58785*I)*Pi - 12579*Pi^2 + 
        (2700*I)*Pi^3 - 22860*Zeta[3])/135 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*RATIO[x^2]*((-806*I)*Pi^2 + 75*Pi^3 - 
        (2430*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-1)]*(-704*I - 11520*Pi - 
        (2683*I)*Pi^2 + 370*Pi^3 + (4980*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-165 - (3348*I)*Pi + 1755*Pi^2 + (100*I)*Pi^3 + 
         840*Zeta[3]))/45 + (RATIO[x]*(-2231 - (6696*I)*Pi + 3480*Pi^2 - 
         (2490*I)*Pi^3 + 15420*Zeta[3]))/45) + 
    Nc*(((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1530*Pi^3)*RATIO[x^(-2)] + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi - 1869*Pi^2 + (1755*I)*Pi^3 - 
         11220*Zeta[3]))/45 + (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[(1 - x)^(-1)]*
       (-3333*Pi - (2745*I)*Pi^2 + 295*Pi^3 + (1410*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(-5359*I + 21115*Pi + (1371*I)*Pi^2 + 
        1030*Pi^3 - (8160*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (106*I)*Pi^3 + 1284*Zeta[3]))/3 + 
      (4*(-203 - (98550*I)*Pi + 5652*Pi^2 - (900*I)*Pi^3 + 33120*Zeta[3]))/
       135) + Nf^2*(Nc*((-4733 - (4632*I)*Pi - 864*Pi^2)/81 + 
        (4*(-277 + (60*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
        (22*((-41*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(1749 - (1353*I)*Pi + 112*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(-56 - (60*I)*Pi + 261*Pi^2)*RATIO[x])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((4*I)/45)*(-545*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-2)] - 
        (2*(53 + (98*I)*Pi + 138*Pi^2)*RATIO[x])/15 - (98*Pi^2*RATIO[x^2])/
         45 + ((4*I)/45)*RATIO[x^(-1)]*(-281*I - 545*Pi - (713*I)*Pi^2 + 
          240*Pi^3 + (360*I)*Zeta[3]) + (2*(217 + (2210*I)*Pi - 269*Pi^2 - 
           (60*I)*Pi^3 + 360*Zeta[3]))/45)/Nc)), 
 G[1, 0, 1, x]*((Nf^2*((196*RATIO[x^(-2)])/15 - (352*RATIO[x^(-1)])/15 + 
       (352*RATIO[x])/15 - (196*RATIO[x^2])/15))/Nc + 
    Nc*((64*(1237 - (540*I)*Pi))/45 + ((32*I)/3)*(3*I + 79*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/15)*(-1631*I + 660*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(1103*I + 1110*Pi)*RATIO[x^(-1)] - 
      ((800*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 5175*Pi)*
       RATIO[x] + (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/45)*(6337*I + 3015*Pi) - ((16*I)/3)*(15*I + 44*Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 780*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(2276*I + 2685*Pi)*RATIO[x^(-1)] + 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + (4*(1234 - (603*I)*Pi)*RATIO[x])/9 + 
      (8 - 16*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*(Nf*((4*(12734 - (5115*I)*Pi))/45 - 
      (64*I)*Pi*RATIO[(1 - x)^(-1)] - (96*I)*Pi*RATIO[x^(-3)] - 
      ((4*I)/5)*(251*I + 210*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[x^(-1)] + 
      ((4*I)/45)*(9406*I + 6315*Pi)*RATIO[x] + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((32*I)/45)*(5968*I + 1275*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((32*I)/15)*(226*I + 225*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(4952*I + 1515*Pi)*RATIO[x^(-1)] + 
      (32*(4952 - (3225*I)*Pi)*RATIO[x])/45 + ((64*I)/15)*(113*I + 420*Pi)*
       RATIO[x^2])) + G[0, 0, 1, x]*
   ((Nf^2*(16*(5 + I*Pi) - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[(1 - x)^(-1)] + 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 - (472*RATIO[x])/15 + 
       (196*RATIO[x^2])/15))/Nc + Nf*((2*(5579 + (930*I)*Pi))/45 + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(3*I + 14*Pi)*RATIO[x^(-1)] - 
      (((4*I)/15)*(-821*I + 630*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*(-70*I + 213*Pi)*RATIO[x] + 
      (2*(19 + (6*I)*Pi) - ((20*I)/3)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + (56*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((-8*I)/45)*(-911*I + 1020*Pi) - ((8*I)/45)*(-1441*I + 1500*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] - 
      (16*I)*(-7*I + 58*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(-1549*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (592*(23 - (60*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*((Nf^2*(-112 + 224*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
       8*RATIO[x]))/Nc + Nc*((16*(5561 - (330*I)*Pi))/45 - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(2*I + 19*Pi)*RATIO[x^(-2)] + (16*I)*(95*I + 53*Pi)*
       RATIO[x^(-1)] + ((224*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(3499*I + 3495*Pi)*RATIO[x] + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((4*I)/45)*(5819*I + 1680*Pi) + ((272*I)/45)*(2*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(2*I + 7*Pi)*RATIO[x^(-2)] - 
      (8*I)*(64*I + 45*Pi)*RATIO[x^(-1)] - ((48*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(2686 - (2235*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(553*I + 645*Pi)*
       RATIO[x^2] + ((-8*I)*(-7*I + Pi) + (16*I)*(-7*I + Pi)*
         RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 24*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, x]*(Nc^3*((16*(293 + (27*I)*Pi))/9 - ((40*I)/3)*(-29*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*(-358*I + 9*Pi)*RATIO[x^(-1)] + 
      (((40*I)/3)*(-29*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*(-179*I + 189*Pi)*RATIO[x] + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-1037*I + 1650*Pi) + (16*I)*(-35*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-1211*I + 255*Pi)*RATIO[x^(-1)] + 
      ((16*I)*(13*I + 19*Pi))/(-1 + RATIO[x])^2 + 
      (16*(3127 - (5835*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((((-16*I)/15)*(-94*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (1568*RATIO[x^(-1)])/15 + 
        8/(3*(-1 + RATIO[x])^2) + (32*(9 + (20*I)*Pi)*RATIO[x])/5 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*(73 + (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/3 - 
        (616*RATIO[x^(-1)])/9 + 88/(3*(-1 + RATIO[x])^2) - 
        ((8*I)/9)*(-77*I + 90*Pi)*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((4*(326 - (735*I)*Pi))/45 + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*(55*I + 54*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/45)*(2011*I + 5115*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + 
      (4*(2 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 
        ((4*I)/3)*(-11*I + 6*Pi)*RATIO[x] + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*(((-4*I)/9)*(-1471*I + 126*Pi) + (4*I)*(-113*I + 22*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/9)*(-1712*I + 45*Pi)*RATIO[x^(-1)] - 
        ((4*I)*(-113*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (32*(214 + (225*I)*Pi)*RATIO[x])/9 - (784*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*((48*I)*Pi - (80*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 - (688*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-8*I)/45)*(-911*I + 4590*Pi) + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*I)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(-21*I + 127*Pi)*RATIO[x^(-1)] + 
      (((8*I)/15)*(-1549*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      (16*(851 - (4185*I)*Pi)*RATIO[x])/45 + ((8*I)/3)*(527*I + 618*Pi)*
       RATIO[x^2]) + Nf^2*((16*(5 - I*Pi) - (2072*RATIO[(1 - x)^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) + ((8*I)/15)*(59*I + 240*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*I)*Pi - (80*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(5579 + (900*I)*Pi))/45 - ((4*I)/45)*(1721*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(9*I + 49*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(-821*I + 270*Pi))/
       (-1 + RATIO[x])^2 + ((56*I)/9)*(5*I + 54*Pi)*RATIO[x] + 
      (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-56*I)*Pi + (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((88*I)*Pi)/(-1 + RATIO[x])^2 + (820*I)*Pi*RATIO[x] - 
        (784*I)*Pi*RATIO[x^2]) + (2*(19 + (2*I)*Pi) - 
        (140*RATIO[(1 - x)^(-1)])/3 - 4/(3*(-1 + RATIO[x])^2) + 
        (8*(7 - (3*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/
       Nc^2)) + G[0, 0, 0, x]*
   (Nc*(((16*I)/45)*(2053*I + 2670*Pi) - ((16*I)/45)*(1864*I + 1635*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      (((16*I)/15)*(842*I + 195*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1054 + (1425*I)*Pi)*RATIO[x])/45 + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*(((-16*I)/9)*(-191*I + 18*Pi) + (4528*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - 1240/(3*(-1 + RATIO[x])^2) + 
      (32*(179 + (189*I)*Pi)*RATIO[x])/9 - (656*I)*Pi*RATIO[x^2]) + 
    Nf*((4*(4 - (1725*I)*Pi))/45 - ((2*I)/45)*(-2249*I + 690*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((8*I)/15)*(-443*I + 75*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*(-2909*I + 915*Pi)*RATIO[x] + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + (-46 - ((4*I)/3)*(35*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[x] + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2*(1853 + (252*I)*Pi))/9 - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] + (104*RATIO[x^(-1)])/9 + 
        ((4*I)*(-127*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-214*I + 225*Pi)*RATIO[x] + (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(((-4*I)/9)*(-113*I + 18*Pi) + (700*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - 176/(3*(-1 + RATIO[x])^2) + 
        (8*(77 + (90*I)*Pi)*RATIO[x])/9 - (72*I)*Pi*RATIO[x^2]) + 
      (((8*I)/5)*(9*I + 10*Pi) + (1628*RATIO[(1 - x)^(-1)])/15 - 
        472/(15*(-1 + RATIO[x])^2) - ((8*I)/5)*(-31*I + 80*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, x]*(Nc*((16*(4948 + (1365*I)*Pi))/45 + 
      (32*I)*(I + 7*Pi)*RATIO[(1 - x)^(-1)] - ((56*I)/15)*(-233*I + 570*Pi)*
       RATIO[x^(-2)] + ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[x^(-1)] - 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 7170*Pi)*
       RATIO[x] + (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-96*I)*Pi + (160*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (656*I)*Pi*RATIO[x^(-2)] + (688*I)*Pi*RATIO[x^(-1)] - 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + (688*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((4*I)/45)*(6337*I + 2190*Pi) - 
      (16*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 1590*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(569*I + 1995*Pi)*RATIO[x^(-1)] + 
      ((48*I)*Pi)/(-1 + RATIO[x])^2 + (8*(617 - (798*I)*Pi)*RATIO[x])/9 + 
      ((8*I)/5)*(201*I + 265*Pi)*RATIO[x^2] + 
      Nc^2*((112*I)*Pi - (176*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (784*I)*Pi*RATIO[x^(-2)] - (820*I)*Pi*RATIO[x^(-1)] + 
        ((176*I)*Pi)/(-1 + RATIO[x])^2 - (820*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (8*(1 - I*Pi) - 16*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[x^(-1)] + (8*(2 + (3*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-I + 3*Pi)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-16*I)*Pi - (72*I)*Pi*RATIO[x^(-2)] + 
        (80*I)*Pi*RATIO[x^(-1)] + (80*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((32*I)*Pi + ((28*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-11*I + 60*Pi)*RATIO[x^(-1)] + 
        (32*(11 - (60*I)*Pi)*RATIO[x])/15 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 0, x]*
   (Nc^3*(-80 + 240*RATIO[(1 - x)^(-1)] - 240/(-1 + RATIO[x])^2 + 
      672*RATIO[x] - 656*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(700/3 - (1828*RATIO[(1 - x)^(-1)])/3 + 
      408/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      (28 - 80*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2 + 8*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + 720*RATIO[x^2] + 
      Nc^2*(116 - 280*RATIO[(1 - x)^(-1)] + 280/(-1 + RATIO[x])^2 - 
        800*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(-448/3 + (4336*RATIO[(1 - x)^(-1)])/3 - 1616/(-1 + RATIO[x])^2 + 
      (5936*RATIO[x])/3 - 3136*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*(Nc^3*(-96 + 160*RATIO[(1 - x)^(-1)] - 656*RATIO[x^(-2)] + 
      688*RATIO[x^(-1)] - 160/(-1 + RATIO[x])^2 + 688*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-16 - 72*RATIO[x^(-2)] + 80*RATIO[x^(-1)] + 
        80*RATIO[x] - 72*RATIO[x^2]) + (32 + 112*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nf*(-164 - (80*RATIO[(1 - x)^(-1)])/3 + 140*RATIO[x^(-2)] - 
      (812*RATIO[x^(-1)])/3 + 48/(-1 + RATIO[x])^2 - 396*RATIO[x] + 
      (-8 - 4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + 400*RATIO[x^2] + Nc^2*(112 - 176*RATIO[(1 - x)^(-1)] + 
        784*RATIO[x^(-2)] - 820*RATIO[x^(-1)] + 176/(-1 + RATIO[x])^2 - 
        820*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(1040 + (608*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1952*RATIO[x^(-1)])/3 - 224/(-1 + RATIO[x])^2 + 2400*RATIO[x] - 
      2288*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/Nc + 
    Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/
     Nc + Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*(Nc*(-992 + (320*RATIO[(1 - x)^(-1)])/3 - 
      1088*RATIO[x^(-2)] + (5696*RATIO[x^(-1)])/3 + 1472*RATIO[x] - 
      1184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(476 + (64*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      (2168*RATIO[x^(-1)])/3 - 360*RATIO[x] + 116*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc*(-3040/3 + (448*RATIO[(1 - x)^(-1)])/3 - 336*RATIO[x^(-2)] + 
      848*RATIO[x^(-1)] + (7568*RATIO[x])/3 - 1936*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1588/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
      240*RATIO[x^(-2)] - 532*RATIO[x^(-1)] - (1652*RATIO[x])/3 + 
      260*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((Nf^2*(16 - 224*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2))/Nc + 
    Nf*(192 + (160*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-2)] + 
      (640*RATIO[x^(-1)])/3 + (40 - 112*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2)/Nc^2 - 64/(-1 + RATIO[x])^2 - 44*RATIO[x] + 
      204*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-352 + (896*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
      (2752*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 - 1008*RATIO[x] + 
      464*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nf*(-3496/3 - 96*RATIO[x^(-3)] - 692*RATIO[x^(-2)] + 
      (4112*RATIO[x^(-1)])/3 + (4112*RATIO[x])/3 - 692*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(7360/3 + 96*RATIO[x^(-3)] + 3136*RATIO[x^(-2)] - 
      (13568*RATIO[x^(-1)])/3 - (13568*RATIO[x])/3 + 3136*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
      80/(-1 + RATIO[x])^2 - 672*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(32 - (3040*RATIO[(1 - x)^(-1)])/3 - (160*RATIO[x^(-1)])/3 + 
      1488/(-1 + RATIO[x])^2 - 3024*RATIO[x] + 3072*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-92 + (1144*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 - 392/(-1 + RATIO[x])^2 + 508*RATIO[x] + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] - 
        88/(-1 + RATIO[x])^2 + 800*RATIO[x] - 784*RATIO[x^2]) - 
      672*RATIO[x^2] + (4 - 8*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2 - 688*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(-2480/3 + 448*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      464/(-1 + RATIO[x])^2 - (8672*RATIO[x])/3 + 2832*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(236/3 - 48*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-1)])/3 - 120/(-1 + RATIO[x])^2 + (1532*RATIO[x])/3 + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 
        820*RATIO[x] - 784*RATIO[x^2]) - 560*RATIO[x^2] + 
      (12 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 + 96*RATIO[x^3])) + 
  G[1, 1, x]*((Nf^2*(156 + ((2*I)/15)*(-145*I + 98*Pi)*RATIO[x^(-2)] - 
       ((4*I)/15)*(-155*I + 88*Pi)*RATIO[x^(-1)] + ((4*I)/15)*(155*I + 88*Pi)*
        RATIO[x] + (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nf*((-2*(12103 - (10874*I)*Pi + 3705*Pi^2))/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] + ((9845 + (14472*I)*Pi - 7980*Pi^2)*
        RATIO[x^(-2)])/45 + (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[x^(-1)])/
       45 + (2*(-7 - (4552*I)*Pi + 3705*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 2130*Pi^2)*RATIO[x^2])/45 + 
      (2*(11 + (4*I)*Pi) - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/3)*(-9*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(21*I + 8*Pi)*
         RATIO[x^(-1)] + (2*(21 + (8*I)*Pi)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((8*(27997 - (9716*I)*Pi + 1770*Pi^2))/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 32*Pi^2*RATIO[x^(-3)] + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(18499 - (4412*I)*Pi + 1830*Pi^2)*RATIO[x])/45 - 
      (8*(6955 - (4893*I)*Pi + 225*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   (Nc^3*((8*(-416 - (439*I)*Pi + 3*Pi^2))/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*Pi*(-716*I + 129*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*(-89 - (98*I)*Pi + 3*Pi^2))/9 + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/9)*Pi*RATIO[x^(-1)] - 
        (((22*I)/9)*(41*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (8*Pi*(-77*I + 15*Pi)*RATIO[x])/9 + 12*Pi^2*RATIO[x^2]) + 
      ((-2*(-3995 - (1506*I)*Pi + 60*Pi^2))/45 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-57 - (304*I)*Pi + 80*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(-1950 + (2561*I)*Pi + 795*Pi^2))/45 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(6869 - (5318*I)*Pi + 2805*Pi^2)*RATIO[x])/45 + 
      ((9845 - (4956*I)*Pi + 840*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 + (8240*I)*Pi - 120*Pi^2)/18 - 
        ((-11079 + (5066*I)*Pi + 612*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*Pi*(-3424*I + 609*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((61 - (48*I)*Pi + 48*Pi^2)/6 - ((-13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + (-19 + 12*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*(-25 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-8*(-3820 + (4357*I)*Pi + 1065*Pi^2))/45 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(31831 - (6916*I)*Pi + 5700*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 945*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 1, x]*
   ((Nf^2*((-2*(683 + (240*I)*Pi + 20*Pi^2))/15 + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
       ((4*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
        (-1 + RATIO[x])^2 + (8*(53 - (44*I)*Pi)*RATIO[x])/15 + 
       ((2*I)/15)*(145*I + 98*Pi)*RATIO[x^2]))/Nc + 
    Nc*((-8*(16242 - (8651*I)*Pi + 1230*Pi^2))/45 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 5*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (4*(-25165 + (3872*I)*Pi + 4560*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1845*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (10438*I)*Pi + 3600*Pi^2)/45 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(-3431 + (3112*I)*Pi + 345*Pi^2)*RATIO[x])/45 - 
      ((9845 - (4956*I)*Pi + 1470*Pi^2)*RATIO[x^2])/45 + 
      ((-55 - (54*I)*Pi + 24*Pi^2)/3 - (4*(-11 - (49*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(-I + 18*Pi)*RATIO[x^(-1)] + (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((2*I)/3)*(-23*I + 8*Pi)*RATIO[x] + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 0, x]*(Nc^3*(((4688*I)/9)*Pi - ((1160*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (328*Pi^2*RATIO[x^(-2)])/3 - (8*((716*I)*Pi + 123*Pi^2)*RATIO[x^(-1)])/
       9 + (((1160*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*Pi*(-716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((584*I)/9)*Pi - ((88*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        12*Pi^2*RATIO[x^(-2)] - (8*((77*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/9 + 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*Pi*(-77*I + 15*Pi)*RATIO[x])/
         9 - 12*Pi^2*RATIO[x^2]) + (((-2*I)/15)*(-683*I + 752*Pi) - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        (28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(49 + (304*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-53 - (152*I)*Pi + 40*Pi^2)*
          RATIO[x])/15 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/
       Nc) + Nc*((8*(-16242 + (6262*I)*Pi + 885*Pi^2))/45 - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-13*I + 37*Pi))/(-1 + RATIO[x])^2 + 
      (4*(25165 - (7456*I)*Pi + 3450*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (22364*I)*Pi + 870*Pi^2)/45 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2)*RATIO[x^(-2)])/15 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[x^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (2*(3431 - (6758*I)*Pi + 2175*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 240*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*(((-5884*I)/9)*Pi + (452*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (392*Pi^2*RATIO[x^(-2)])/3 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[x^(-1)])/9 - ((452*I)*Pi)/(-1 + RATIO[x])^2 - 
        (2*Pi*(-3424*I + 585*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((I/3)*(55*I + 48*Pi) + (44*RATIO[(1 - x)^(-1)])/3 + 
        (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-1 + (7*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(-23 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  Nc^3*((328*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 + 
    (4*((-145*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      ((-2527*I)*Pi + 165*Pi^2 - (205*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + 
       (180*I)*Pi*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-359750 + (12120*I)*Pi + 
       44325*Pi^2 - (66420*I)*Pi^3 + 396*Pi^4 + 376740*Zeta[3] - 
       (1620*I)*Pi*Zeta[3]))/1215 + 
    (2*(-356080 - (340260*I)*Pi + 80595*Pi^2 - (64800*I)*Pi^3 + 1602*Pi^4 + 
       296640*Zeta[3] + (25920*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[x]*(-71950 - (6702*I)*Pi + 8865*Pi^2 - (13284*I)*Pi^3 + 
       6408*Pi^4 + 75348*Zeta[3] + (83268*I)*Pi*Zeta[3]))/243) + 
  Nc*(4*Pi^4*RATIO[x^3] + (2*RATIO[x^2]*(-13910*Pi^2 + (9786*I)*Pi^3 + 
       1599*Pi^4 + 21012*Zeta[3] - (3960*I)*Pi*Zeta[3]))/45 - 
    (2*RATIO[x]*(3240 + 71895*Pi^2 + (15776*I)*Pi^3 + 9537*Pi^4 + 
       218688*Zeta[3] + (7560*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(-1620 + (7098*I)*Pi + 11799*Pi^2 + (11414*I)*Pi^3 + 
       288*Pi^4 - 71280*Zeta[3] - (16200*I)*Pi*Zeta[3]))/135 - 
    (4*((-1939*I)*Pi^3 + 1167*Pi^4 + 11634*Zeta[3] + (18180*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((-5359*I)*Pi - 3147*Pi^2 - (1343*I)*Pi^3 + 1855*Pi^4 + 14086*Zeta[3] + 
       (20520*I)*Pi*Zeta[3]))/45 - 
    (2*(-4248 - (18364*I)*Pi - 91392*Pi^2 + (22790*I)*Pi^3 + 7629*Pi^4 - 
       162948*Zeta[3] + (142560*I)*Pi*Zeta[3]))/135) + 
  Nf^2*(((818 - (1240*I)*Pi + 695*Pi^2 + (724*I)*Pi^3 - 78*Pi^4 - 
        5400*Zeta[3])/45 - ((2*I)/45)*RATIO[x^(-1)]*(185*I + 159*Pi + 
        (165*I)*Pi^2 + 364*Pi^3 + (2520*I)*Zeta[3]) + 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-281*I)*Pi + 162*Pi^2 + (44*I)*Pi^3 + 7*Pi^4 + 996*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(185 + (30*I)*Pi - 6*Pi^2 - 
         (100*I)*Pi^3 + 224*Pi^4 + 2868*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((((-44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 + 
      (I/243)*RATIO[x^(-1)]*(-19973*I - 672*Pi + (2448*I)*Pi^2 + 2916*Pi^3 + 
        (15912*I)*Zeta[3]) - (22*RATIO[(1 - x)^(-1)]*((-53*I)*Pi + 6*Pi^2 - 
         (2*I)*Pi^3 + 12*Zeta[3]))/9 + (-112115 - (83055*I)*Pi + 25650*Pi^2 - 
        (14580*I)*Pi^3 + 756*Pi^4 + 71640*Zeta[3] + (9720*I)*Pi*Zeta[3])/
       1215 - (RATIO[x]*(-19973 - (3324*I)*Pi + 2448*Pi^2 - (2916*I)*Pi^3 + 
         1512*Pi^4 + 15912*Zeta[3] + (19440*I)*Pi*Zeta[3]))/243)) + 
  Nf*(-4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       297*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    (2*((-1096*I)*Pi^3 + 591*Pi^4 + 6576*Zeta[3] + (7920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((704*I)*Pi - 3408*Pi^2 - (1194*I)*Pi^3 + 1089*Pi^4 + 5540*Zeta[3] + 
       (10980*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x]*(-8220 - (990*I)*Pi + 8151*Pi^2 - (1778*I)*Pi^3 + 5121*Pi^4 + 
       46668*Zeta[3] + (50220*I)*Pi*Zeta[3]))/135 + 
    (20940 + (9614*I)*Pi - 55953*Pi^2 + (36686*I)*Pi^3 + 5706*Pi^4 - 
      44292*Zeta[3] + (54000*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-16440 - (13386*I)*Pi - 24912*Pi^2 - (23224*I)*Pi^3 - 
       303*Pi^4 + 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    ((I/18)*RATIO[x^(-1)]*(81*I - 114*Pi + (8*I)*Pi^2 + 12*Pi^3 + 
        (72*I)*Zeta[3]) + (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 28*Pi^4 - 
         840*Zeta[3] + (360*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(405 - 710*Pi^2 - (300*I)*Pi^3 + 56*Pi^4 - 2280*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/90 + (2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (225 + (1155*I)*Pi + 1205*Pi^2 - (90*I)*Pi^3 + 214*Pi^4 + 
        3780*Zeta[3] + (2160*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((1515*I)*Pi + 330*Pi^2 + (170*I)*Pi^3 + 
         198*Pi^4 + 2940*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*((-392*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 - 
      (2*((-565*I)*Pi^3 + 11*Pi^4 + 3390*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((19785*I)*Pi - 
         1410*Pi^2 + (1570*I)*Pi^3 - 22*Pi^4 - 6780*Zeta[3] - 
         (1320*I)*Pi*Zeta[3]))/15 + (RATIO[x^(-1)]*(-1775215 + (55200*I)*Pi + 
         221220*Pi^2 - (317520*I)*Pi^3 + 2313*Pi^4 + 1802160*Zeta[3] - 
         (6480*I)*Pi*Zeta[3]))/2430 + (366727 + (323007*I)*Pi - 88506*Pi^2 + 
        (63828*I)*Pi^3 - 1584*Pi^4 - 299016*Zeta[3] - (24624*I)*Pi*Zeta[3])/
       486 + (RATIO[x]*(-1775215 - (181860*I)*Pi + 221220*Pi^2 - 
         (317520*I)*Pi^3 + 152973*Pi^4 + 1802160*Zeta[3] + 
         (1986120*I)*Pi*Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*((16*I)*(Pi^3 + (6*I)*Zeta[3]) - 
      ((80*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      ((328*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((344*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((328*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (344*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
    Nc*(((-96*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*RATIO[x^2]*((177*I)*Pi^2 + 326*Pi^3 + (1356*I)*Zeta[3]) + 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3147*Pi - (990*I)*Pi^2 + 340*Pi^3 + 
        (3480*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-2)]*
       (-13910*Pi - (10503*I)*Pi^2 + 3870*Pi^3 + (36720*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(2366*I + 25165*Pi - (3984*I)*Pi^2 + 
        5590*Pi^3 + (43140*I)*Zeta[3]) + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi + 2346*Pi^2 - (3465*I)*Pi^3 + 
         13440*Zeta[3]))/45 + (4*(2287 + (78570*I)*Pi - 21258*Pi^2 + 
         (270*I)*Pi^3 + 19620*Zeta[3]))/135) + 
    Nf*((4400 - (19251*I)*Pi + 20670*Pi^2 - (13140*I)*Pi^3 - 57420*Zeta[3])/
       135 + (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*RATIO[(1 - x)^(-1)]*(3243*Pi - (630*I)*Pi^2 + 110*Pi^3 + 
        (2100*I)*Zeta[3]) - (I/45)*RATIO[x^(-2)]*(-9845*Pi - (7142*I)*Pi^2 + 
        3300*Pi^3 + (10260*I)*Zeta[3]) + (I/45)*RATIO[x]*
       (2231*I - 6876*Pi + (5354*I)*Pi^2 + 8760*Pi^3 + (12480*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-1)]*(2231*I + 6862*Pi - (1234*I)*Pi^2 + 7840*Pi^3 + 
        (13800*I)*Zeta[3]) + (4*RATIO[x^2]*(703*Pi^2 - (1095*I)*Pi^3 + 
         1530*Zeta[3]))/45 + Nc^2*(((88*I)/3)*RATIO[(1 - x)^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((392*I)/3)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) + ((410*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((410*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (56*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (392*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      ((4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*RATIO[x^2]*(7*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/9 + 
        (I/3)*(24*I + 11*Pi + (28*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]) + 
        (I/9)*RATIO[x^(-2)]*(27*Pi - (2*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(-57*I - 138*Pi + (4*I)*Pi^2 + 12*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(-57 - (12*I)*Pi - 44*Pi^2 - 
           (12*I)*Pi^3 + 72*Zeta[3]))/9)/Nc^2) + 
    Nf^2*(Nc*(((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((40*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (40*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*RATIO[x^(-2)]*
         (-87*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) + 
        ((2*I)/45)*RATIO[x]*(159*I - 294*Pi + (2*I)*Pi^2 + 480*Pi^3 + 
          (2880*I)*Zeta[3]) + ((2*I)/45)*RATIO[x^(-1)]*(159*I - 636*Pi - 
          (526*I)*Pi^2 + 480*Pi^3 + (2880*I)*Zeta[3]) + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (2*(-648 + (1461*I)*Pi - 208*Pi^2 - (120*I)*Pi^3 + 720*Zeta[3]))/45)/
       Nc)) + G[0, x]*
   (Nc^3*((4*RATIO[x]*(404 + (1212*I)*Pi - 2313*Pi^2 + (2376*I)*Pi^3 - 
         13986*Zeta[3]))/81 + ((4*I)/81)*RATIO[x^(-1)]*
       (1117*I + 1212*Pi - (2049*I)*Pi^2 + 54*Pi^3 + (54*I)*Zeta[3]) + 
      (328*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      (4*((2017*I)*Pi - 165*Pi^2 + (30*I)*Pi^3 + 180*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-7581 + (6051*I)*Pi + 
         67*Pi^2 + (90*I)*Pi^3 + 540*Zeta[3]))/27 + 
      (4*(-11401 - (10587*I)*Pi + 810*Pi^2 - (162*I)*Pi^3 + 1080*Zeta[3]))/
       81) + Nc*(((8*I)/15)*(-1111*Pi - (915*I)*Pi^2 + 20*Pi^3)*
       RATIO[x^(-1)] - (4*RATIO[(1 - x)^(-1)]*(5359 + (21115*I)*Pi - 
         1371*Pi^2 + (2630*I)*Pi^3 - 1440*Zeta[3]))/45 + 
      (((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1500*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[x]*(1183*I - 3333*Pi + 
        (756*I)*Pi^2 + 490*Pi^3 + (11970*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (146*I)*Pi^3 + 1524*Zeta[3]))/3 + 
      (4*(6895 - (78552*I)*Pi + 2313*Pi^2 + (8430*I)*Pi^3 + 2160*Zeta[3]))/
       135) + Nf^2*(Nc*((2*(1749 - (1353*I)*Pi + 112*Pi^2)*
          RATIO[(1 - x)^(-1)])/27 + (4*(-277 + (60*I)*Pi + 213*Pi^2)*
          RATIO[x^(-1)])/81 - (22*((-41*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(56 + (60*I)*Pi - 261*Pi^2 + 
           (270*I)*Pi^3 - 1620*Zeta[3]))/81 + 12*RATIO[x^2]*
         ((-I)*Pi^3 + 6*Zeta[3]) + (-4957 - (4872*I)*Pi + 180*Pi^2 - 
          (108*I)*Pi^3 + 648*Zeta[3])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(29 + (958*I)*Pi - 366*Pi^2 + (30*I)*Pi^3 - 180*Zeta[3]))/45 + 
        ((14*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(281 - (545*I)*Pi + 713*Pi^2 + 1080*Zeta[3]))/
         45 - (4*((-545*I)*Pi + 162*Pi^2 + 1260*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(159 + (294*I)*Pi + 512*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(55*I - 1116*Pi - (585*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((4*I)/45)*RATIO[x^2]*((403*I)*Pi^2 + 195*Pi^3 + (2610*I)*Zeta[3]) + 
      (8*((-960*I)*Pi + 239*Pi^2 - (55*I)*Pi^3 + 180*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(704 - (11520*I)*Pi + 
         2683*Pi^2 - (1090*I)*Pi^3 + 3780*Zeta[3]))/45 + 
      (-583 + (38697*I)*Pi - 6975*Pi^2 - (5190*I)*Pi^3 + 8640*Zeta[3])/135 + 
      (RATIO[x]*(2231 + (6696*I)*Pi - 256*Pi^2 - (440*I)*Pi^3 + 
         13680*Zeta[3]))/45 + ((2*((2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (RATIO[(1 - x)^(-1)]*(101 - (57*I)*Pi - 42*Pi^2 - (12*I)*Pi^3 - 
           264*Zeta[3]))/3 + ((-57*I)*Pi + 2*Pi^2 - (12*I)*Pi^3 - 
          192*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (125 - (49*I)*Pi - 70*Pi^2 - (16*I)*Pi^3 - 192*Zeta[3])/6 + 
        (RATIO[x]*(57 + (12*I)*Pi - 70*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/9 + 
        (2*RATIO[x^2]*(11*Pi^2 - (3*I)*Pi^3 + 18*Zeta[3]))/9)/Nc^2 + 
      Nc^2*((106009 + (103809*I)*Pi - 5652*Pi^2 + (1296*I)*Pi^3 - 
          9936*Zeta[3])/162 - (RATIO[(1 - x)^(-1)]*(35613 - (28161*I)*Pi + 
           352*Pi^2 - (396*I)*Pi^3 - 2376*Zeta[3]))/27 + 
        ((392*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((2*I)/81)*RATIO[x^(-1)]*(3031*I + 2706*Pi - (4902*I)*Pi^2 + 
          108*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(3129*Pi + (282*I)*Pi^2 + 
           44*Pi^3 - (264*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (2*RATIO[x]*(-920 - (2706*I)*Pi + 5526*Pi^2 - (5643*I)*Pi^3 + 
           33318*Zeta[3]))/81))), 
 G[1, 1, 0, 1, x]*(Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/
       Nc + Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, x]*((Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(4768/3 - 1616*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      112/(-1 + RATIO[x])^2 + (208*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-1312/3 + 576*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      112/(-1 + RATIO[x])^2 - (460*RATIO[x])/3 + 
      (-16 + 48*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(Nc*(1088 - (160*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-2)] - (3808*RATIO[x^(-1)])/3 + 624*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-376 - (20*RATIO[(1 - x)^(-1)])/3 + (1048*RATIO[x^(-1)])/3 - 
      36*RATIO[x] + (-32 + 80*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(6128/3 - (128*RATIO[(1 - x)^(-1)])/3 + 112*RATIO[x^(-2)] - 
      1616*RATIO[x^(-1)] - (2512*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-2132/3 + (128*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] + (1180*RATIO[x])/3 + 
      (-40 + 96*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(Nc*(1072 - (3808*RATIO[(1 - x)^(-1)])/3 - 
      (160*RATIO[x^(-1)])/3 - 128/(-1 + RATIO[x])^2 + 656*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-260 + (1048*RATIO[(1 - x)^(-1)])/3 - (20*RATIO[x^(-1)])/3 - 
      268*RATIO[x] + (-8 + 32*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nc^3*((-32*RATIO[(1 - x)^(-1)])/3 - 656*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-112 + (2240*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1184*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 1392*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(-24 - (608*RATIO[(1 - x)^(-1)])/3 + 
      140*RATIO[x^(-2)] - (8*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 + 
      372*RATIO[x] + Nc^2*(20 + (32*RATIO[(1 - x)^(-1)])/3 + 
        784*RATIO[x^(-2)] - (2272*RATIO[x^(-1)])/3 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + 
      (16 - 4*RATIO[x^(-2)] - 48*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (16 + 112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, x]*
   (Nc^3*((1888*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      656/(-1 + RATIO[x])^2 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-752 + (1184*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] + 
      (2240*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 - 112*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(164 - (8*RATIO[(1 - x)^(-1)])/3 - 
      16*RATIO[x^(-2)] - (608*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + Nc^2*(20 - (2272*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 784/(-1 + RATIO[x])^2 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + (40 - 4/(-1 + RATIO[x])^2 - 
        96*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (-96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*(-3632/3 - 96*RATIO[x^(-3)] - 2848*RATIO[x^(-2)] + 
      (12016*RATIO[x^(-1)])/3 + (4336*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 - 656*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 240*RATIO[x] - 
      240*RATIO[x^2]) + Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nf*(1952/3 + 96*RATIO[x^(-3)] + 432*RATIO[x^(-2)] - 
      (2836*RATIO[x^(-1)])/3 - (1828*RATIO[x])/3 + 408*RATIO[x^2] + 
      (32 - 4*RATIO[x^(-2)] - 80*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
      Nc^2*(100 + 784*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 280*RATIO[x] + 
        280*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   (Nc*(-4144/3 + (12016*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
      2848/(-1 + RATIO[x])^2 + (5360*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 + 640*RATIO[(1 - x)^(-1)] - 656/(-1 + RATIO[x])^2 + 
      240*RATIO[x] - 240*RATIO[x^2]) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(1348/3 - (2836*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 432/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      408*RATIO[x^2] + (8 - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        56*RATIO[x^2])/Nc^2 + Nc^2*(100 - 768*RATIO[(1 - x)^(-1)] + 
        784/(-1 + RATIO[x])^2 - 280*RATIO[x] + 280*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(3523*I + 3825*Pi) - ((32*I)/45)*(3311*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(21*I + 5*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 180*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (5400*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((4*(233 - (60*I)*Pi))/15 - (536*RATIO[(1 - x)^(-1)])/5 + 
        196/(15*(-1 + RATIO[x])^2) + ((4*I)/5)*(47*I + 160*Pi)*RATIO[x] + 
        (8*(1 - (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((2*(3251 - (7830*I)*Pi))/45 + ((4*I)/45)*(5137*I + 4335*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(-9*I + 5*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(413*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (2*(83 + (1800*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (8*(7 - (57*I)*Pi)*RATIO[x^2])/
       3 + ((-12*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (40*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(1682*I + 3645*Pi) + ((16*I)/3)*(21*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 180*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(3311*I + 1560*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 4680*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (136/5 + (196*RATIO[x^(-2)])/15 - (536*RATIO[x^(-1)])/5 + 
        (4*(121 + (360*I)*Pi)*RATIO[x])/15 + (8*(1 - (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((4*(1877 - (4725*I)*Pi))/45 - ((16*I)/3)*(-9*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(413*I + 540*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4335*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5040*Pi)*
       RATIO[x] + Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - 
        (6848*RATIO[x^(-1)])/9 + (5066*RATIO[x])/9 - 320*RATIO[x^2]) + 
      (8*(7 - (57*I)*Pi)*RATIO[x^2])/3 + ((-36*I)*Pi + (4*RATIO[x^(-2)])/3 + 
        (20*RATIO[x^(-1)])/3 + (88*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 1, 0, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-1682*I + 1335*Pi) + (16*I)*(7*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 2490*Pi)*RATIO[x^(-2)] - 
      ((224*I)/45)*(473*I + 375*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 1500*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((8*(17 + (10*I)*Pi))/5 + (196*RATIO[x^(-2)])/15 - 
        (536*RATIO[x^(-1)])/5 + (4*(121 - (480*I)*Pi)*RATIO[x])/15 + 
        (8*(1 + (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((4*(1877 + (165*I)*Pi))/45 - (48*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((28*I)/15)*(59*I + 75*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5640*Pi)*RATIO[x] + 
      Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - (6848*RATIO[x^(-1)])/9 + 
        (5066*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((12*I)*Pi + (4*RATIO[x^(-2)])/3 + (20*RATIO[x^(-1)])/3 - 
        (40*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-3523*I + 1275*Pi) - ((224*I)/45)*(473*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] + 
      (16*I)*(7*I + 46*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 2490*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (1740*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (932/15 - (536*RATIO[(1 - x)^(-1)])/5 + 196/(15*(-1 + RATIO[x])^2) - 
        ((4*I)/5)*(-47*I + 120*Pi)*RATIO[x] + (8*(1 + (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((2*(3251 + (2190*I)*Pi))/45 + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] - (48*I)*(-I + 4*Pi)*RATIO[x^(-1)] - 
      (((28*I)/15)*(59*I + 75*Pi))/(-1 + RATIO[x])^2 + 
      (2*(83 + (1920*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((36*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) - (88*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 0, x]*
   (Nc^3*(2392/9 - (5816*RATIO[x^(-1)])/9 + (3328*RATIO[x])/9 - 
      120*RATIO[x^2]) + Nc*(((16*I)/45)*(1082*I + 1725*Pi) - 
      (16*I)*(81*I + 73*Pi)*RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/45)*(1211*I + 1185*Pi)*RATIO[x^(-1)] + 
      ((32*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1553*I + 240*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(268/9 - (632*RATIO[x^(-1)])/9 + (172*RATIO[x])/9) + 
      (((-8*I)/15)*(-143*I + 30*Pi) + 8*RATIO[(1 - x)^(-1)] + 
        (1568*RATIO[x^(-1)])/15 + (4*(191 + (480*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(2486 - (735*I)*Pi))/45 + (8*I)*(32*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[x^(-1)] - ((32*I)*(-2*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (2*(5623 - (5520*I)*Pi)*RATIO[x])/45 + 
      ((24*I)/5)*(57*I + 25*Pi)*RATIO[x^2] + 
      Nc^2*(-3002/9 + (6952*RATIO[x^(-1)])/9 - (3374*RATIO[x])/9 + 
        132*RATIO[x^2]) + ((-2*I)*(-3*I + 2*Pi) - 8*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + (4*(49 + (18*I)*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(4640/9 - (5816*RATIO[(1 - x)^(-1)])/9 - 
      (1168*RATIO[x])/9 - 120*RATIO[x^2]) + 
    Nc*((16*(146 + (1605*I)*Pi))/45 + ((16*I)/45)*(1211*I + 1185*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - 
      (16*I)*(81*I + 73*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(4009*I + 480*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(440/9 - (632*RATIO[(1 - x)^(-1)])/9 - (172*RATIO[x])/9) + 
      (4/5 + (1568*RATIO[(1 - x)^(-1)])/15 + 8*RATIO[x^(-1)] + 
        ((12*I)/5)*(43*I + 40*Pi)*RATIO[x] + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc) + Nf*((2*(4439 - (4290*I)*Pi))/45 - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-2*I + 5*Pi)*RATIO[x^(-2)] + (8*I)*(32*I + 37*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(6689 + (120*I)*Pi)*RATIO[x])/45 + ((24*I)/5)*(57*I + 25*Pi)*
       RATIO[x^2] + Nc^2*(-5188/9 + (6952*RATIO[(1 - x)^(-1)])/9 + 
        (998*RATIO[x])/9 + 132*RATIO[x^2]) + 
      (2*(29 - (14*I)*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] + ((4*I)/3)*(47*I + 54*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc^3*(2584/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
      (5728*RATIO[x^(-1)])/9 + (4528*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(6619 - (3615*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((32*I)/15)*(1094*I + 465*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(15236*I + 5025*Pi)*RATIO[x^(-1)] + 
      (32*(932 + (1365*I)*Pi)*RATIO[x])/45 - ((32*I)/15)*(-421*I + 495*Pi)*
       RATIO[x^2]) + Nf*(((44*I)/45)*(662*I + 525*Pi) + 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-3)] + 
      ((4*I)/15)*(1459*I + 570*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(11663*I + 5790*Pi)*RATIO[x^(-1)] - 
      ((2*I)/45)*(-2249*I + 7080*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3038/9 - (104*RATIO[(1 - x)^(-1)])/9 + (6848*RATIO[x^(-1)])/9 - 
        (5174*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(25*I + 14*Pi) + (16*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 + 
        (4*(35 - (54*I)*Pi)*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/
       Nc^2) + Nf^2*(Nc*(148/9 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (616*RATIO[x^(-1)])/9 + (700*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (-1352/15 - (392*RATIO[x^(-2)])/15 + (1528*RATIO[x^(-1)])/15 + 
        (4*(407 - (360*I)*Pi)*RATIO[x])/15 + ((8*I)/15)*(59*I + 210*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   (Nc^3*(3392/9 - (5728*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-1)])/9 + 
      (2912*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(5957 - (3855*I)*Pi))/45 + ((16*I)/45)*(15236*I + 5025*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/15)*(1094*I + 465*Pi))/
       (-1 + RATIO[x])^2 + (32*(1594 + (1605*I)*Pi)*RATIO[x])/45 - 
      ((32*I)/15)*(-421*I + 495*Pi)*RATIO[x^2]) + 
    Nf*(((2*I)/45)*(11497*I + 8970*Pi) - ((4*I)/45)*(11663*I + 5790*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((4*I)/15)*(1459*I + 570*Pi))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*(-8383*I + 1920*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3640/9 + (6848*RATIO[(1 - x)^(-1)])/9 - (104*RATIO[x^(-1)])/9 - 
        (3970*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(I + 2*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-37*I + 18*Pi)*RATIO[x] + 
        (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(320/9 - (616*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        (356*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (((4*I)/15)*(49*I + 60*Pi) + (1528*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) - ((4*I)/5)*(-57*I + 160*Pi)*RATIO[x] + 
        ((8*I)/15)*(59*I + 210*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, x]*(Nc^3*((-8*(416 + 9*Pi^2))/9 - (656*Pi^2*RATIO[x^(-2)])/3 + 
      (632*Pi^2*RATIO[x^(-1)])/3 + (4*(-2347 + 60*Pi^2)*RATIO[x])/9 - 
      (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-38101 + (15488*I)*Pi + 2610*Pi^2))/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] - (8*(1391 - (1581*I)*Pi + 459*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*
        RATIO[x^(-1)])/45 + ((4*I)/45)*(27409*I + 2882*Pi)*RATIO[x] - 
      (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/45) + 
    Nf*((15783 - (19670*I)*Pi - 1350*Pi^2)/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      32*Pi^2*RATIO[x^(-3)] + ((9845 - (12072*I)*Pi + 3720*Pi^2)*
        RATIO[x^(-2)])/45 - (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
       45 - (2*(-18336 + (3442*I)*Pi + 735*Pi^2)*RATIO[x])/45 + 
      (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((179 - (300*I)*Pi - 28*Pi^2)/6 + ((9 + (20*I)*Pi - 4*Pi^2)*
          RATIO[x^(-2)])/3 + ((4*I)/3)*(17*I + 4*Pi)*RATIO[x^(-1)] + 
        ((13 + (140*I)*Pi + 36*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2743 + 80*Pi^2)/6 + (784*Pi^2*RATIO[x^(-2)])/3 - 
        (758*Pi^2*RATIO[x^(-1)])/3 - (-1231 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-356/9 - 24*Pi^2*RATIO[x^(-2)] + (64*Pi^2*RATIO[x^(-1)])/3 - 
        (1166*RATIO[x])/9 + (902*RATIO[x^2])/9) + 
      ((28*(292 - (99*I)*Pi))/45 + (2*(145 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 - (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
         15 + (4*(-869 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, x]*(Nc^3*((-8*(581 + 9*Pi^2))/9 + (632*Pi^2*RATIO[(1 - x)^(-1)])/
       3 - (656*Pi^2)/(3*(-1 + RATIO[x])^2) + (4*(-1687 + 60*Pi^2)*RATIO[x])/
       9 - (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-44395 + (9076*I)*Pi + 960*Pi^2))/45 + 
      (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (8*(1391 - (1581*I)*Pi + 459*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*(-14821 + (15706*I)*Pi + 3300*Pi^2)*
        RATIO[x])/45 - (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/
       45) + Nf*((29415 - (16702*I)*Pi + 120*Pi^2)/45 - 
      (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 - (12072*I)*Pi + 3720*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(-4704 + (6410*I)*Pi + 2205*Pi^2)*
        RATIO[x])/45 + (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((91 - (12*I)*Pi - 4*Pi^2)/6 + ((4*I)/3)*(17*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (9 + (20*I)*Pi - 4*Pi^2)/
         (3*(-1 + RATIO[x])^2) + ((101 - (148*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((3871 + 80*Pi^2)/6 - (758*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (784*Pi^2)/(3*(-1 + RATIO[x])^2) - (-855 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-620/9 + (64*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (24*Pi^2)/(-1 + RATIO[x])^2 - (638*RATIO[x])/9 + 
        (902*RATIO[x^2])/9) + ((-4*(-1720 - (567*I)*Pi + 30*Pi^2))/45 - 
        (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*(145 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-221 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 1, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 351*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(202 + 9*Pi^2)*RATIO[x^(-1)])/27 - (328*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (4*(2017 + 120*Pi^2)*RATIO[x])/9 - 
      (4*(2017 + 120*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(19758 - (7324*I)*Pi + 315*Pi^2))/45 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 25*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[x^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(21115 - (6842*I)*Pi + 3480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (15950*I)*Pi - 450*Pi^2)/45 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*(11520 - (5962*I)*Pi + 1785*Pi^2)*RATIO[x])/45 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 837*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (4*(451 + 18*Pi^2)*RATIO[x^(-1)])/27 + 
        (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 7*(149 + 8*Pi^2)*RATIO[x] + 
        7*(149 + 8*Pi^2)*RATIO[x^2]) + ((33 + (348*I)*Pi + 28*Pi^2)/6 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - (2*Pi*(-2*I + Pi))/
         (3*(-1 + RATIO[x])^2) - ((57 + (188*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (16*(5 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (80*RATIO[x^(-1)])/27 - (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (902*RATIO[x])/9 - (902*RATIO[x^2])/9) + 
      (((4*I)/45)*(1252*I + 693*Pi) - (4*(-49 + (10*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/15)*(-49*I + 30*Pi)*
         RATIO[x^(-1)] + (28*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-545 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 - (328*Pi^2*RATIO[x^(-2)])/
       3 + (8*(202 + 351*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(2017 + 120*Pi^2)*RATIO[x])/9 - (4*(2017 + 120*Pi^2)*RATIO[x^2])/
       9) + Nc*((8*(19758 - (6098*I)*Pi + 1305*Pi^2))/45 + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (4*(-21115 + (11746*I)*Pi + 480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (18022*I)*Pi - 4080*Pi^2)/45 - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      (2*(-2304 + (778*I)*Pi + 369*Pi^2)*RATIO[x])/9 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (392*Pi^2*RATIO[x^(-2)])/3 - (4*(451 + 837*Pi^2)*RATIO[x^(-1)])/
         27 - 7*(149 + 8*Pi^2)*RATIO[x] + 7*(149 + 8*Pi^2)*RATIO[x^2]) + 
      ((33 - (36*I)*Pi + 4*Pi^2)/6 - ((4*I)/3)*(I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((57 - (196*I)*Pi + 12*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (80*RATIO[(1 - x)^(-1)])/27 - 12*Pi^2*RATIO[x^(-2)] + 
        (16*(5 + 18*Pi^2)*RATIO[x^(-1)])/27 + (902*RATIO[x])/9 - 
        (902*RATIO[x^2])/9) + ((4*(-1252 - (567*I)*Pi + 30*Pi^2))/45 + 
        ((4*I)/15)*(-49*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (28*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-49 + (10*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*(-545 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  Nc^3*((-1394*Pi^4)/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*RATIO[x^2]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*(-40380 + 18325*Pi^2 + 72*Pi^4 + 50760*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(-359750 + 44325*Pi^2 + 396*Pi^4 + 376740*Zeta[3]))/
     1215 + (2*RATIO[(1 - x)^(-1)]*(-359750 + 44325*Pi^2 + 17838*Pi^4 + 
       376740*Zeta[3]))/1215) + 
  Nc*((-4*RATIO[x^(-1)]*(-1620 - (7098*I)*Pi - 8199*Pi^2 + (13966*I)*Pi^3 + 
       648*Pi^4 - 71280*Zeta[3] + (16200*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[(1 - x)^(-1)]*(540 + (2366*I)*Pi + 2733*Pi^2 - (3268*I)*Pi^3 + 
       223*Pi^4 + 15436*Zeta[3] - (27000*I)*Pi*Zeta[3]))/45 + 
    (2*RATIO[x^2]*(21115*Pi^2 - (9294*I)*Pi^3 + 1371*Pi^4 - 23268*Zeta[3] + 
       (36720*I)*Pi*Zeta[3]))/45 - 
    (2*((3502*I)*Pi^3 + 1371*Pi^4 - 21012*Zeta[3] - (49680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*(-1116 - (16483*I)*Pi - 52674*Pi^2 + 
       (20750*I)*Pi^3 + 4425*Pi^4 - 60276*Zeta[3] + (93960*I)*Pi*Zeta[3]))/
     135 - (2*RATIO[x]*(63345*Pi^2 - (30334*I)*Pi^3 + 771*Pi^4 - 
       55092*Zeta[3] + (105840*I)*Pi*Zeta[3]))/135) + 
  Nf*(-(RATIO[x^2]*(3840*Pi^2 - (1642*I)*Pi^3 + 51*Pi^4 - 4384*Zeta[3] + 
        (3840*I)*Pi*Zeta[3]))/15 + ((2612*I)*Pi^3 - 357*Pi^4 - 
      15672*Zeta[3] - (21240*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-5480 + (4462*I)*Pi + 5448*Pi^2 - (3740*I)*Pi^3 - 
       2385*Pi^4 - 232*Zeta[3] - (48600*I)*Pi*Zeta[3]))/90 - 
    (RATIO[x]*(-69120*Pi^2 + (27484*I)*Pi^3 + 4581*Pi^4 + 91344*Zeta[3] - 
       (51840*I)*Pi*Zeta[3]))/270 + 
    (RATIO[x^(-1)]*(16440 - (13386*I)*Pi - 16344*Pi^2 + (12956*I)*Pi^3 + 
       3183*Pi^4 - 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    (-11940 + (17972*I)*Pi + 66849*Pi^2 - (44914*I)*Pi^3 - 9357*Pi^4 + 
      24180*Zeta[3] - (179280*I)*Pi*Zeta[3])/270 + 
    Nc^2*((1666*Pi^4)/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(1775215 - 221220*Pi^2 - 2313*Pi^4 - 1802160*Zeta[3]))/
       2430 - (RATIO[x]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (RATIO[x^2]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (-76302 + 34835*Pi^2 + 234*Pi^4 + 93744*Zeta[3])/108 - 
      (RATIO[(1 - x)^(-1)]*(-1775215 + 221220*Pi^2 + 85851*Pi^4 + 
         1802160*Zeta[3]))/2430) + 
    (((140*I)*Pi^3 - 17*Pi^4 - 840*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(81 - (114*I)*Pi - 16*Pi^2 + 72*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*(-81 + (114*I)*Pi + 16*Pi^2 - (32*I)*Pi^3 + 
         120*Zeta[3]))/18 + (RATIO[x]*(57*Pi^2 - (68*I)*Pi^3 + 32*Pi^4 + 
         376*Zeta[3] + (864*I)*Pi*Zeta[3]))/6 + 
      (-390 + (1240*I)*Pi + 115*Pi^2 + (20*I)*Pi^3 - 108*Pi^4 - 600*Zeta[3] - 
        (3360*I)*Pi*Zeta[3])/60 - (RATIO[x^2]*(285*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30)/Nc^2) + 
  Nf^2*(Nc*((-17*Pi^4)/(5*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(99865 - 12240*Pi^2 - 3672*Pi^4 - 79560*Zeta[3]))/
       1215 + (1947 - 904*Pi^2 - 1944*Zeta[3])/27 - 
      (11*RATIO[x]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (11*RATIO[x^2]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (RATIO[x^(-1)]*(-19973 + 2448*Pi^2 + 15912*Zeta[3]))/243) + 
    ((14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      ((2*I)/45)*RATIO[x^(-1)]*(185*I - 159*Pi + (459*I)*Pi^2 + 56*Pi^3 + 
        (2520*I)*Zeta[3]) - (2*RATIO[(1 - x)^(-1)]*(185 + (159*I)*Pi + 
         459*Pi^2 - (16*I)*Pi^3 + 102*Pi^4 + 2280*Zeta[3]))/45 - 
      (2*(-779 - (966*I)*Pi - 1184*Pi^2 - (27*I)*Pi^3 + 28*Pi^4 + 
         126*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-545*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 528*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(-545*Pi^2 - (126*I)*Pi^3 + 
         290*Pi^4 + 3048*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc) + 
  G[0, x]*(Nc^3*((4*RATIO[x]*(-7581 + 619*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + (656*Zeta[3])/
       (-1 + RATIO[x])^2 + (4*(3543 + 1360*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*(((8*I)/15)*(-1111*Pi + (1005*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(5359 + (6294*I)*Pi - 1407*Pi^2 + (3500*I)*Pi^3 - 
         1800*Zeta[3]))/45 - (((4*I)/45)*(13910*Pi - (57*I)*Pi^2 + 
         2280*Pi^3 + (22860*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(17*Pi^2 - (260*I)*Pi^3 + 12*Zeta[3]))/3 + 
      (4*(-16280 - (18657*I)*Pi + 23238*Pi^2 - (11010*I)*Pi^3 + 
         3780*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*(-2366 - (52985*I)*Pi + 
         7794*Pi^2 - (4030*I)*Pi^3 + 21780*Zeta[3]))/45) + 
    Nf^2*(Nc*((11*(141 + 44*Pi^2))/27 - (4*(-277 + 213*Pi^2)*RATIO[x^(-1)])/
         81 + (2*(-1749 + 155*Pi^2)*RATIO[x])/27 - (44*Pi^2*RATIO[x^2])/3 + 
        (72*Zeta[3])/(-1 + RATIO[x])^2 - (8*RATIO[(1 - x)^(-1)]*
          (28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (2*(749 + (966*I)*Pi - 838*Pi^2 + (60*I)*Pi^3 - 360*Zeta[3]))/45 + 
        ((4*I)/3)*RATIO[x^2]*(I*Pi^2 + 14*Pi^3 + (84*I)*Zeta[3]) + 
        (2*RATIO[(1 - x)^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 720*Zeta[3]))/
         15 - (2*((-435*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-562 + (588*I)*Pi + 581*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(-55*I - 1146*Pi + (1065*I)*Pi^2 + 80*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*(2231 + (26552*I)*Pi - 
         4782*Pi^2 + (6250*I)*Pi^3 - 7200*Zeta[3]))/45 + 
      (RATIO[x]*(1408 - (12972*I)*Pi + 311*Pi^2 - (1640*I)*Pi^3 - 
         1080*Zeta[3]))/45 + ((I/45)*(9845*Pi - (1706*I)*Pi^2 + 2760*Pi^3 + 
         (10440*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-7*Pi^2 + (59*I)*Pi^3 + 72*Zeta[3]))/3 + 
      (2*(1438 + (5121*I)*Pi - 4677*Pi^2 + (6855*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (-((57 + (192*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + ((32*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (I/6)*(39*I + 124*Pi + (4*I)*Pi^2 + 
          12*Pi^3 + (72*I)*Zeta[3]) + ((27*I)*Pi - 14*Pi^2 + 36*Zeta[3])/
         (9*(-1 + RATIO[x])^2) + (RATIO[x]*(101 + (44*I)*Pi + 28*Pi^2 - 
           (20*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(-35613 + 3227*Pi^2 - 2376*Zeta[3]))/27 + 
        (-33075 - 12244*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - (784*Zeta[3])/
         (-1 + RATIO[x])^2 + (4*RATIO[(1 - x)^(-1)]*(460 + 5058*Pi^2 + 
           15093*Zeta[3]))/81))) + 
  G[1, x]*(Nc^3*((4*RATIO[x]*(7581 + 1181*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + 656*RATIO[x^(-2)]*Zeta[3] + 
      (4*(-4038 + 1079*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*((4*(-203 + (225*I)*Pi + 19782*Pi^2 - (2250*I)*Pi^3 - 60840*Zeta[3]))/
       135 + (4*RATIO[x^2]*(17*Pi^2 - (184*I)*Pi^3 - 444*Zeta[3]))/3 + 
      (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3333*Pi - (3015*I)*Pi^2 + 605*Pi^3 + 
        (3990*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-2366*I + 52985*Pi + 
        (7794*I)*Pi^2 + 5450*Pi^3 + (30300*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(13910*Pi - (57*I)*Pi^2 + 4590*Pi^3 + 
        (36720*I)*Zeta[3]) + (4*RATIO[x]*(-5359 - (6294*I)*Pi + 897*Pi^2 + 
         (3240*I)*Pi^3 + 7800*Zeta[3]))/45) + 
    Nf^2*(Nc*((-1947 + 398*Pi^2)/27 - (4*(-277 + 213*Pi^2)*
          RATIO[(1 - x)^(-1)])/81 + (2*(1749 + 241*Pi^2)*RATIO[x])/27 - 
        (44*Pi^2*RATIO[x^2])/3 + 72*RATIO[x^(-2)]*Zeta[3] - 
        (8*RATIO[x^(-1)]*(28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*RATIO[x]*(562 - (588*I)*Pi - 521*Pi^2 + (480*I)*Pi^3 - 
           2880*Zeta[3]))/45 + (4*RATIO[x^2]*(-Pi^2 - (14*I)*Pi^3 + 
           84*Zeta[3]))/3 + (2*(187 + (1554*I)*Pi - 287*Pi^2 - (60*I)*Pi^3 + 
           360*Zeta[3]))/45 + (2*RATIO[x^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 
           720*Zeta[3]))/15 - (2*RATIO[x^(-2)]*((-435*I)*Pi + 49*Pi^2 + 
           2520*Zeta[3]))/45)/Nc) + 
    Nf*((RATIO[x]*(-1408 + (12972*I)*Pi + 529*Pi^2 - (5640*I)*Pi^3 - 
         6360*Zeta[3]))/45 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/45)*RATIO[x^(-1)]*(-2231*I + 26552*Pi + 
        (4782*I)*Pi^2 + 6170*Pi^3 + (6720*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-2)]*(9845*Pi - (1706*I)*Pi^2 + 2730*Pi^3 + 
        (10260*I)*Zeta[3]) + (4*RATIO[x^2]*(-7*Pi^2 + (61*I)*Pi^3 + 
         60*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(165 - (3438*I)*Pi - 
         3195*Pi^2 - (380*I)*Pi^3 + 3720*Zeta[3]))/45 + 
      (7100 - (28674*I)*Pi - 9681*Pi^2 + (9630*I)*Pi^3 + 77040*Zeta[3])/135 + 
      ((-2*Pi*(-2*I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-57 - (192*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/3)*RATIO[x]*(101*I - 44*Pi + (28*I)*Pi^2 + 20*Pi^3 + 
          (120*I)*Zeta[3]) + (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (RATIO[x^(-2)]*((27*I)*Pi - 14*Pi^2 + 36*Zeta[3]))/9 + 
        (163 + (212*I)*Pi + 52*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/6)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(35613 + 5413*Pi^2 - 2376*Zeta[3]))/27 + 
        (38151 - 10058*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[(1 - x)^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - 784*RATIO[x^(-2)]*Zeta[3] + 
        (4*RATIO[x^(-1)]*(460 + 5058*Pi^2 + 15093*Zeta[3]))/81))), 
 G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc + Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 
        352*RATIO[x^(-2)] - (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (20*RATIO[x])/3 - 16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + (20*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 
    1856*RATIO[x^(-1)] + 1856*RATIO[x] + 
    Nf*(Nc*(-1472/3 - 96*RATIO[x^(-3)] - 96*RATIO[x^(-2)] + 
        (1648*RATIO[x^(-1)])/3 + (592*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (-24 - 8*RATIO[x^(-1)] + 72*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2864/3 + 96*RATIO[x^(-3)] + 624*RATIO[x^(-2)] - 
      (4432*RATIO[x^(-1)])/3 - (1360*RATIO[x])/3 + 256*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf*(Nc*(-1072/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
        96/(-1 + RATIO[x])^2 - (208*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (8 - 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2272/3 - (4432*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 624/(-1 + RATIO[x])^2 - (176*RATIO[x])/3 + 
      256*RATIO[x^2])) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-2)] - 
      (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] - 
    256*RATIO[x] + Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-2)] - (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 
      32*RATIO[x^2]) + 608*RATIO[x^2] + 
    Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    Nc^2*(-1168/3 + 560*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      96/(-1 + RATIO[x])^2 - (112*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(700/3 - 332*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + (352*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (-12 + 20*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 40*RATIO[x^2])/
       Nc)) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 
    Nc^2*(-1568/3 + (128*RATIO[(1 - x)^(-1)])/3 - 96*RATIO[x^(-2)] + 
      560*RATIO[x^(-1)] + (688*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(1148/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        332*RATIO[x^(-1)] - (544*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (28 - 32*RATIO[x^(-2)] + 20*RATIO[x^(-1)] - 80*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 
    768*RATIO[x^(-1)] - 1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-400 - (32*RATIO[(1 - x)^(-1)])/3 - 144*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 112*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*(Nc*(208 + (32*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-2)] - 
        (232*RATIO[x^(-1)])/3 - 80*RATIO[x] - 32*RATIO[x^2]) + 
      (16 - 32*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 72*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[1, 0, 0, 0, x]*
   (608 - 768*RATIO[(1 - x)^(-1)] + 544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1920*RATIO[x^2] + Nc^2*(-256 + (1888*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 144/(-1 + RATIO[x])^2 - 400*RATIO[x] + 
      256*RATIO[x^2]) + Nf*(Nc*(96 - (232*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 - 176/(-1 + RATIO[x])^2 + 144*RATIO[x] - 
        32*RATIO[x^2]) + (-16 + 24*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 40*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-16 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 
      (-32 - 224*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc^2) - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nc^2*(-368 + 128*RATIO[(1 - x)^(-1)] - 5104*RATIO[x^(-2)] + 
      5696*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 496*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((4 + 16*RATIO[(1 - x)^(-1)] - 144*RATIO[x^(-2)] + 84*RATIO[x^(-1)] - 
        40*RATIO[x^2])/Nc + Nc*(132 + 80*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 2732*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 64*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(-16 + 160*RATIO[(1 - x)^(-1)] + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nc^2*(-288 + 5696*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 336*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 + 84*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] - 
        144/(-1 + RATIO[x])^2 + 80*RATIO[x] - 40*RATIO[x^2])/Nc + 
      Nc*(4 - 2732*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] + 
        80*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
        64*RATIO[x^2]))) + G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + 
    ((128*I)/15)*(289*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
    (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-1592/45 + (3776*RATIO[(1 - x)^(-1)])/45 - 
      728/(15*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((64*I)/45)*(863*I + 480*Pi) - ((16*I)/45)*(9086*I + 5295*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/15)*(1928*I + 1065*Pi))/
       (-1 + RATIO[x])^2 + (32*(1511 - (120*I)*Pi)*RATIO[x])/45 + 
      ((32*I)/15)*(484*I + 105*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)*(-I + 2*Pi) + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (((16*I)/3)*(-8*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (8*(13 + (3*I)*Pi)*RATIO[x])/3 + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(7321 - (4125*I)*Pi))/45 + ((4*I)/45)*(14263*I + 10335*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
        ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((8*I)/5)*(419*I + 320*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-1901*I + 1065*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (728*RATIO[x^(-2)])/15 + (3776*RATIO[x^(-1)])/45 + 
      (1856*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((32*I)/45)*(1667*I + 1155*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/15)*(1928*I + 1065*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(9086*I + 5295*Pi)*RATIO[x^(-1)] + 
      (32*(1393 - (510*I)*Pi)*RATIO[x])/45 + ((32*I)/15)*(484*I + 105*Pi)*
       RATIO[x^2]) + Nf*((8*(5 - (6*I)*Pi) - ((16*I)/3)*(-8*I + 9*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*(23*I + 27*Pi)*RATIO[x] + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((8*(3931 - (2865*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (96*I)*Pi*RATIO[x^(-3)] - ((8*I)/5)*(419*I + 320*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(14263*I + 10335*Pi)*RATIO[x^(-1)] + 
        ((4*I)/45)*(2983*I + 2145*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(36/5 - (136*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      (-424/15 + (272*RATIO[(1 - x)^(-1)])/5 - 392/(15*(-1 + RATIO[x])^2) - 
        (112*RATIO[x])/15)/Nc^2 + 44/(15*(-1 + RATIO[x])^2) - 
      (136*RATIO[x])/15 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-1813*I + 585*Pi) + ((8*I)/15)*(-3693*I + 700*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-110*I + 69*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 345*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/45)*(-481*I + 90*Pi)*RATIO[x] + (32*(43 - (6*I)*Pi)*RATIO[x^2])/
       3) + Nf*(((12*I)*Pi - ((4*I)/3)*(-13*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 - (56*RATIO[x])/3 + 
        (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (2610*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 3030*Pi)*
         RATIO[(1 - x)^(-1)] + (352*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*(376*I + 183*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 320*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (1395*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + Pi)*
         RATIO[x^2]))) + G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + 
    (128*I)*(4*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*
     RATIO[x^(-2)] - ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(212/15 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 - 
      (136*RATIO[x^(-1)])/45 - (344*RATIO[x])/15 + 
      (-536/15 - (392*RATIO[x^(-2)])/15 + (272*RATIO[x^(-1)])/5 + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1125*Pi) - ((16*I)/9)*(-110*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 345*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 700*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + ((256*I)/45)*(41*I + 45*Pi)*RATIO[x] + 
      (32*(43 - (6*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)*(2*I + 13*Pi) - (4*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-4*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 6*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-I + 30*Pi)*RATIO[x] + (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (4185*I)*Pi))/45 - ((4*I)/9)*(376*I + 183*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 320*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 3030*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (1755*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*((4*(9 - (20*I)*Pi))/5 + ((8*I)/45)*(17*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
      (((-8*I)/15)*(-53*I + 60*Pi) + ((16*I)/5)*(-17*I + 80*Pi)*
         RATIO[(1 - x)^(-1)] - (((56*I)/15)*(-7*I + 60*Pi))/
         (-1 + RATIO[x])^2 - (112*RATIO[x])/15)/Nc^2 - 
      (((4*I)/15)*(11*I + 540*Pi))/(-1 + RATIO[x])^2 - (136*RATIO[x])/15 + 
      16*RATIO[x^2]) + Nc^2*(((-592*I)/45)*(-49*I + 30*Pi) + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((160*I)/9)*(11*I + 9*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 4455*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/45)*(962*I + 435*Pi)*RATIO[x] + 
      (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-52*I)*Pi + ((4*I)/3)*(13*I + 87*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*I)*(-2*I + Pi)*RATIO[x^(-1)] - (((16*I)/3)*(4*I + 33*Pi))/
         (-1 + RATIO[x])^2 + ((8*I)/3)*(7*I + 30*Pi)*RATIO[x] + 
        (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (390*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 28560*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-94*I + 27*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 2560*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (435*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + 5*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nf^2*((4*(53 - (60*I)*Pi))/15 - 
      (32*RATIO[(1 - x)^(-1)])/9 - ((4*I)/15)*(11*I + 540*Pi)*RATIO[x^(-2)] + 
      ((8*I)/45)*(17*I + 900*Pi)*RATIO[x^(-1)] - (344*RATIO[x])/15 + 
      (((-8*I)/15)*(-67*I + 60*Pi) - ((56*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] + ((16*I)/5)*(-17*I + 80*Pi)*RATIO[x^(-1)] + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1500*Pi) + ((160*I)/9)*(11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 4455*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/45)*(328*I + 825*Pi)*
       RATIO[x] + (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-4*I)*(-2*I + 3*Pi) + (16*I)*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(4*I + 33*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(13*I + 87*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x])/3 + (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (1725*I)*Pi))/45 + ((16*I)/9)*(-94*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 2560*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 28560*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (2235*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + 5*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(3304/45 - (6304*RATIO[(1 - x)^(-1)])/45 + (80*RATIO[x^(-2)])/3 - 
      16*RATIO[x^(-1)] + (128 - 224*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)])/
       Nc^2 - (416*RATIO[x])/45 - (24*RATIO[x^2])/5) + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((16*(8179 - (615*I)*Pi))/45 - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*(133*I + 117*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + (32*(122 - (285*I)*Pi)*RATIO[x])/45 + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((4*I)/45)*(16397*I + 2325*Pi) + ((68*I)/45)*(-1516*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)/3)*(19*I + 132*Pi)*RATIO[x^(-2)] - 
        (4*I)*(-17*I + 73*Pi)*RATIO[x^(-1)] + ((80*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(103 - (825*I)*Pi)*RATIO[x])/45 + (8*(13 - (90*I)*Pi)*RATIO[x^2])/
         15) + (8*(2 + (5*I)*Pi) - (12*I)*(-12*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-7*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-61*I + 3*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(31 - (27*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(2672/45 - 16*RATIO[(1 - x)^(-1)] + 
      (128 + 16*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-1)])/Nc^2 - 
      (6304*RATIO[x^(-1)])/45 + 80/(3*(-1 + RATIO[x])^2) + 
      (848*RATIO[x])/45 - (24*RATIO[x^2])/5) + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*((16*(8747 - (375*I)*Pi))/45 + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[(1 - x)^(-1)] - 
      (112*I)*Pi*RATIO[x^(-2)] - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*(133*I + 117*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/45)*(-446*I + 525*Pi)*RATIO[x] + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((32*I)/45)*(2027*I + 120*Pi) - (4*I)*(-17*I + 73*Pi)*
         RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-2)] + 
        ((68*I)/45)*(-1516*I + 165*Pi)*RATIO[x^(-1)] + 
        (((8*I)/3)*(19*I + 132*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/45)*(259*I + 1905*Pi)*RATIO[x] + 
        (8*(13 - (90*I)*Pi)*RATIO[x^2])/15) + 
      (8*(8 + I*Pi) - ((4*I)/3)*(-61*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (12*I)*(-12*I + Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-7*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-5*I + 3*Pi)*RATIO[x] + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 1, x]*
   ((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
    (8*(447 - (30*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/15 - 
    (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 554*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)/45)*(1085*I + 666*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(1161*I + 610*Pi)*RATIO[x^(-1)] + ((8*I)/45)*(178*I + 73*Pi)*
       RATIO[x] + (((-4*I)/15)*(-585*I + 134*Pi) - 
        ((4*I)/15)*(-125*I + 98*Pi)*RATIO[x^(-2)] + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[x^(-1)] + 
        (16*(5 + (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-9589 - (21144*I)*Pi + 120*Pi^2))/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      32*Pi^2*RATIO[x^(-3)] - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2)*
        RATIO[x^(-2)])/15 + (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*
        RATIO[x^(-1)])/45 - (8*(5051 - (1090*I)*Pi + 185*Pi^2)*RATIO[x])/15 + 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-150 + (48*I)*Pi + 23*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*(-32 - (50*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-37 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(17091 + (22688*I)*Pi + 945*Pi^2))/45 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        32*Pi^2*RATIO[x^(-3)] + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2)*
          RATIO[x^(-2)])/45 - (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*
          RATIO[x^(-1)])/15 - (4*(-5927 + (1652*I)*Pi + 75*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-535*I + 394*Pi) + ((4*I)/45)*(1161*I + 610*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((2*I)/45)*(1085*I + 666*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*(-52*I + 7*Pi)*RATIO[x] + (((-4*I)/15)*(-585*I + 106*Pi) + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/15)*(-125*I + 98*Pi))/(-1 + RATIO[x])^2 + 
        (16*(5 - (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-4721 - (3816*I)*Pi + 18*Pi^2))/9 + 
      (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (8*(379 - (402*I)*Pi + 175*Pi^2)*RATIO[x])/
       15 + (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-114 - (12*I)*Pi + 17*Pi^2))/3 - (2*(-32 - (50*I)*Pi + 37*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(-1 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(20895 + (20368*I)*Pi + 375*Pi^2))/45 - 
        (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*Pi^2)/(-1 + RATIO[x])^3 + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (4*(2123 + (668*I)*Pi + 495*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25944*I)*Pi + 270*Pi^2))/45 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[x^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(543 - (158*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1574*I)*Pi + 60*Pi^2))/45 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((80*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/135)*(659*I + 540*Pi)*
       RATIO[x^(-1)] + (4*((11*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(115 - (73*I)*Pi)*RATIO[x])/45 + ((8*I)/45)*(115*I + 33*Pi)*
       RATIO[x^2] + ((4*(253 + (374*I)*Pi + 20*Pi^2))/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((8*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (56*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - ((16*I)/15)*(-5*I + 7*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 + 31*Pi^2))/3 - (4*(-10 + (109*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*((-7*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/
         3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 
        (8*Pi*(-8*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (27188*I)*Pi + 1710*Pi^2))/45 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-4025 + (1292*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25680*I)*Pi + 540*Pi^2))/45 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[x^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(905 - (234*I)*Pi + 45*Pi^2)*RATIO[x])/5 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1414*I)*Pi + 60*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 540*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*((11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*(115 + (7*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/45)*(115*I + 33*Pi)*RATIO[x^2] + 
      ((4*(253 + (346*I)*Pi + 20*Pi^2))/15 + ((8*I)/15)*(49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x] + (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 - (60*I)*Pi + 25*Pi^2))/3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*((-8*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-10 + (109*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*((-7*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (25588*I)*Pi + 1140*Pi^2))/45 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(4025 + (308*I)*Pi + 495*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*((4*RATIO[x^2]*(2715*Pi^2 - (746*I)*Pi^3 + 45*Pi^4 + 1288*Zeta[3] + 
       (120*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(16290*Pi^2 - (4388*I)*Pi^3 + 217*Pi^4 + 7200*Zeta[3] - 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (4*RATIO[x^(-1)]*((205579*I)*Pi + 58158*Pi^2 + (102648*I)*Pi^3 + 
       1080*Pi^4 - 398520*Zeta[3] + (49140*I)*Pi*Zeta[3]))/405 + 
    (2*((-6832*I)*Pi^3 + 1617*Pi^4 + 40992*Zeta[3] - (106920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*(-13388 + (340380*I)*Pi + 149481*Pi^2 + 
       (215352*I)*Pi^3 + 8316*Pi^4 - 406368*Zeta[3] + (187920*I)*Pi*Zeta[3]))/
     405 - (4*RATIO[(1 - x)^(-1)]*((-205579*I)*Pi - 58158*Pi^2 - 
       (64371*I)*Pi^3 + 6138*Pi^4 + 168858*Zeta[3] - (583740*I)*Pi*Zeta[3]))/
     405) + G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*
     RATIO[x^(-2)] + Nf*(((4*(15 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 4*Pi^2 + (7*I)*Pi^3 - 
           42*Zeta[3]))/3 + 2*(2 - (46*I)*Pi - 2*Pi^2 + I*Pi^3 - 6*Zeta[3]) + 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*RATIO[x^2]*((4*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^(-1)]*(69*I - 96*Pi - (11*I)*Pi^2 + 36*Pi^3 + 
          (216*I)*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (22*I)*Pi^2 + 
          66*Pi^3 + (396*I)*Zeta[3]))/Nc + 
      Nc*((-2*RATIO[(1 - x)^(-1)]*((-39274*I)*Pi + 40140*Pi^2 + 
           (1095*I)*Pi^3 - 8730*Zeta[3]))/135 + 
        (4*(28303 - (9969*I)*Pi - 5703*Pi^2 - (9585*I)*Pi^3 - 6885*Zeta[3]))/
         405 + (8*RATIO[x^2]*(21*Pi^2 - (11*I)*Pi^3 - 6*Zeta[3]))/3 + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((2*I)/405)*RATIO[x]*(97414*I + 44556*Pi + (7383*I)*Pi^2 + 
          13905*Pi^3 + (12150*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-2)]*
         (9005*Pi - (14033*I)*Pi^2 + 10200*Pi^3 + (38160*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[x^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          127935*Pi^3 + (450900*I)*Zeta[3]))) + 
    Nf^2*((4*((659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (4*(3616 - (1194*I)*Pi + 1107*Pi^2)*RATIO[x])/405 - 8*Pi^2*RATIO[x^2] + 
      ((56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9 + (4*(324 - (996*I)*Pi + 95*Pi^2 + 
           (60*I)*Pi^3 - 360*Zeta[3]))/45 + ((4*I)/9)*RATIO[x^(-2)]*
         (-75*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) - 
        ((4*I)/15)*RATIO[x^(-1)]*(-27*I - 192*Pi - (180*I)*Pi^2 + 160*Pi^3 + 
          (960*I)*Zeta[3]))/Nc^2 + (2*(692 - (10236*I)*Pi - 3447*Pi^2 + 
         (540*I)*Pi^3 - 3240*Zeta[3]))/405 + ((2*I)/45)*RATIO[x^(-2)]*
       (1085*Pi + (151*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) - 
      ((2*I)/405)*RATIO[x^(-1)]*(2471*I + 17064*Pi + (1242*I)*Pi^2 + 
        5400*Pi^3 + (32400*I)*Zeta[3])) + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((8*RATIO[x]*(123863 - (54282*I)*Pi + 11541*Pi^2 - 
         (9450*I)*Pi^3 - 7290*Zeta[3]))/405 + 
      (8*(-110269 + (24999*I)*Pi + 7617*Pi^2 + (10935*I)*Pi^3 - 
         1620*Zeta[3]))/405 + ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (16574*Pi + (17415*I)*Pi^2 + 885*Pi^3 + (4770*I)*Zeta[3]) + 
      ((4*I)/15)*RATIO[x^(-2)]*(5135*Pi - (4284*I)*Pi^2 + 3780*Pi^3 + 
        (14760*I)*Zeta[3]) - ((4*I)/405)*RATIO[x^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 130320*Pi^3 + 
        (461160*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (30*I)*Pi^3 + 
         12*Zeta[3]))/3)) + 
  Nf^2*(((4*I)/135)*RATIO[x]*((345*I)*Pi^2 + 59*Pi^3 + (462*I)*Zeta[3]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(2471*Pi + (6219*I)*Pi^2 + 5316*Pi^3 + 
      (29160*I)*Zeta[3]) + (4*RATIO[x^2]*(115*Pi^2 - (33*I)*Pi^3 + 
       234*Zeta[3]))/45 + (-2604 + (5744*I)*Pi + 6871*Pi^2 - (2362*I)*Pi^3 + 
      66*Pi^4 + 9276*Zeta[3] - (2160*I)*Pi*Zeta[3])/135 + 
    (2*((-89*I)*Pi^3 + 99*Pi^4 + 534*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-2471*I)*Pi + 6219*Pi^2 - (1146*I)*Pi^3 + 990*Pi^4 + 4140*Zeta[3] - 
       (32400*I)*Pi*Zeta[3]))/405 + ((-8*Pi^2*RATIO[x^2])/3 + 
      ((4*I)/45)*RATIO[x^(-1)]*(-81*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) + (8*RATIO[x]*(15*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/
       45 + (28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(-564 + (1776*I)*Pi + 265*Pi^2 - 
         (586*I)*Pi^3 + 22*Pi^4 + 3516*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 - 
      (4*RATIO[(1 - x)^(-1)]*((81*I)*Pi + 175*Pi^2 - (72*I)*Pi^3 + 88*Pi^4 + 
         432*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi + (88*I)*Pi^2 + 66*Pi^3 + 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) + 
      (RATIO[x^2]*(-38*Pi^2 + (36*I)*Pi^3 + 13*Pi^4 + 136*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/3 - (2*RATIO[x]*(-95*Pi^2 + (40*I)*Pi^3 + 
         21*Pi^4 + 640*Zeta[3] + (660*I)*Pi*Zeta[3]))/15 + 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi + 
         3520*Pi^2 - (960*I)*Pi^3 + 367*Pi^4 + 5760*Zeta[3] - 
         (6120*I)*Pi*Zeta[3]))/90 + (-1440 + (2520*I)*Pi - 240*Pi^2 - 
        (1080*I)*Pi^3 + 167*Pi^4 + 2160*Zeta[3] + (6840*I)*Pi*Zeta[3])/90)/
     Nc + Nc*((-2*RATIO[x^2]*(4025*Pi^2 - (492*I)*Pi^3 + 48*Pi^4 + 
         2676*Zeta[3]))/45 + (RATIO[x]*(24150*Pi^2 - (1352*I)*Pi^3 + 
         1335*Pi^4 + 6456*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 - 
      (2*((-2713*I)*Pi^3 + 287*Pi^4 + 16278*Zeta[3] - (53640*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*((45187*I)*Pi + 77157*Pi^2 + 
         (93432*I)*Pi^3 + 2160*Pi^4 - 343440*Zeta[3] + 
         (104760*I)*Pi*Zeta[3]))/405 + (88168 + (44952*I)*Pi + 268698*Pi^2 + 
        (427344*I)*Pi^3 + 26127*Pi^4 - 828792*Zeta[3] + 
        (660960*I)*Pi*Zeta[3])/810 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 308628*Pi^2 + (216288*I)*Pi^3 - 981*Pi^4 - 
         429120*Zeta[3] + (2648160*I)*Pi*Zeta[3]))/810)) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    Nf^2*((-2*(-7924 + (12624*I)*Pi + 2853*Pi^2))/405 + 
      (2*(2471 - (17064*I)*Pi + 1242*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      (4*((659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (2*((-1085*I)*Pi + 151*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*(-3616 + (1194*I)*Pi + 513*Pi^2)*RATIO[x])/405 + 
      ((4*(564 - (996*I)*Pi + 25*Pi^2))/45 - (4*(9 - (64*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/5 + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/
         15 + (4*((-75*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9)/Nc^2 - 8*Pi^2*RATIO[x^2]) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi + (17415*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (8*RATIO[x]*(-123863 + (54282*I)*Pi + 11679*Pi^2 - (3060*I)*Pi^3 - 
         21330*Zeta[3]))/405 - ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 44640*Pi^3 - 
        (52920*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (18*I)*Pi^3 + 
         84*Zeta[3]))/3 + (4*((5135*I)*Pi + 4284*Pi^2 + (1040*I)*Pi^3 + 
         1680*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (8*(13594 - (29283*I)*Pi + 7548*Pi^2 + (8010*I)*Pi^3 + 3780*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (4*I)*(-5*I + 8*Pi)*RATIO[x] + (2*(36 - (90*I)*Pi + 2*Pi^2 - 
           (3*I)*Pi^3 + 18*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-4*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/3 + 
        (4*((-39*I)*Pi - 22*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 - (192*I)*Pi + 
           22*Pi^2 - (21*I)*Pi^3 + 126*Zeta[3]))/9)/Nc + 
      Nc*(((4*I)/135)*(19637*Pi + (20070*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(21*Pi^2 - (7*I)*Pi^3 - 30*Zeta[3]))/3 - 
        (((2*I)/45)*(9005*Pi - (14033*I)*Pi^2 + 3480*Pi^3 - 
           (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((2*I)/405)*
         RATIO[(1 - x)^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          51345*Pi^3 - (8640*I)*Zeta[3]) + 
        (2*(-40808 + (24618*I)*Pi - 7449*Pi^2 - (17865*I)*Pi^3 + 
           10800*Zeta[3]))/405 + (2*RATIO[x]*(97414 - (44556*I)*Pi - 
           15297*Pi^2 - (4905*I)*Pi^3 + 35910*Zeta[3]))/405))), 
 G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-3788/45 + (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (104*RATIO[x])/9 + 
      (-1976/15 + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (352*RATIO[x])/5 - (392*RATIO[x^2])/15)/
       Nc^2 + (196*RATIO[x^2])/15) + Nc^2*(((8*I)/45)*(20957*I + 3630*Pi) - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + ((16*I)/9)*(101*I + 108*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (8*(14911 + (3360*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 225*Pi)*
       RATIO[x^2]) + Nf*(((-4*I)*(-15*I + 14*Pi) + ((4*I)/3)*(-41*I + 66*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 + I*Pi)*RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (1985*I)*Pi))/15 + ((4*I)/45)*(34693*I + 10725*Pi)*
         RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(13*I + 18*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 460*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-1011*I + 163*Pi)*RATIO[x] + 
        (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (136*RATIO[x^(-2)])/5 + (1856*RATIO[x^(-1)])/45 + 
      (3776*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((16*I)/45)*(3334*I + 285*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(484*I + 15*Pi)*RATIO[x^(-2)] - 
      ((16*I)/45)*(2786*I + 255*Pi)*RATIO[x^(-1)] + 
      (32*(4543 + (570*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(3931 + (285*I)*Pi))/45 - 
        (32*I)*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/15)*(407*I + 30*Pi)*
         RATIO[x^(-2)] + ((4*I)/45)*(2983*I + 75*Pi)*RATIO[x^(-1)] - 
        ((4*I)/45)*(-14263*I + 4155*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (8*(5 + (3*I)*Pi) + (40*RATIO[x^(-2)])/3 - (184*RATIO[x^(-1)])/3 + 
        (8*(19 - (18*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/
       Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((112*(137 + (345*I)*Pi))/45 - ((16*I)/3)*(-13*I + 279*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[x^(-1)] + 
      (((16*I)/3)*(-133*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (16*(1076 - (14685*I)*Pi)*RATIO[x])/45 + ((32*I)/5)*(559*I + 785*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(287 - (1104*I)*Pi))/9 + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*(-134*I + 3*Pi)*RATIO[x^(-1)] - 
        (((8*I)/3)*(-19*I + 246*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(409*I + 5475*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (4*(27 - (10*I)*Pi) + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*(10*I + Pi)*RATIO[x^(-1)] - 
        (((16*I)/3)*(7*I + 6*Pi))/(-1 + RATIO[x])^2 - (8*I)*(-12*I + 11*Pi)*
         RATIO[x] + (128*I)*Pi*RATIO[x^2])/Nc) + 
    Nf^2*(8*(7 + (2*I)*Pi) - (112*RATIO[(1 - x)^(-1)])/3 + 
      (32*RATIO[x^(-1)])/3 + 80/(3*(-1 + RATIO[x])^2) - 
      (16*I)*(-7*I + 10*Pi)*RATIO[x] + ((16*I)/3)*(2*I + 27*Pi)*RATIO[x^2] + 
      ((32*(34 + (15*I)*Pi))/15 - 16*RATIO[(1 - x)^(-1)] + 
        (224*RATIO[x^(-1)])/15 - ((64*I)/5)*(-9*I + 20*Pi)*RATIO[x] + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((8*I)/45)*(20957*I + 5220*Pi) - ((8*I)/3)*(2191*I + 460*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-101*I + 150*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 885*Pi))/(-1 + RATIO[x])^2 + 
      (248*(481 - (990*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 4905*Pi)*
       RATIO[x^2]) + Nf*(((-20*I)*(-3*I + 2*Pi) + ((4*I)/3)*(-41*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 - (11*I)*Pi)*RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (2115*I)*Pi))/15 + ((4*I)/45)*(34693*I + 8490*Pi)*
         RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 700*Pi))/(-1 + RATIO[x])^2 + 
        (4*I)*(337*I + 691*Pi)*RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/
         15)) + Nf^2*(((4*I)/45)*(947*I + 180*Pi) + 
      (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (8*(13 - (180*I)*Pi)*RATIO[x])/9 + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (((8*I)/15)*(247*I + 60*Pi) + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (32*(11 - (40*I)*Pi)*RATIO[x])/5 + 
        ((56*I)/15)*(7*I + 60*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((16*(5836 - (1305*I)*Pi))/45 + ((80*I)/9)*(22*I + 87*Pi)*
       RATIO[(1 - x)^(-1)] + (5968*RATIO[x^(-2)])/15 + 
      ((16*I)/3)*(109*I + 22*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-26281*I + 3330*Pi)*
       RATIO[x] + (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(1268/45 - (32*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/15 - 
      (584*RATIO[x^(-1)])/45 - (488*RATIO[x])/9 + (148*RATIO[x^2])/5 + 
      (536/15 - (112*RATIO[x^(-1)])/15 - (272*RATIO[x])/5 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(16*I + 5*Pi) - (4*I)*(8*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((20*I)/3)*(5*I + 3*Pi)*RATIO[x] + (64*RATIO[x^2])/3)/Nc + 
      Nc*(((4*I)/15)*(4408*I + 945*Pi) - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[(1 - x)^(-1)] - (656*RATIO[x^(-2)])/15 + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 + (162*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/5)*(-1489*I + 200*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nf^2*(4744/45 - (6304*RATIO[(1 - x)^(-1)])/45 + 
      (80*RATIO[x^(-2)])/3 - (80*RATIO[x^(-1)])/3 + 
      (96 - 224*RATIO[(1 - x)^(-1)] - 16*RATIO[x])/Nc^2 - 
      (1856*RATIO[x])/45 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(9034 - (1065*I)*Pi))/45 + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (2224*RATIO[x^(-2)])/3 - 
      (2704*RATIO[x^(-1)])/3 - ((112*I)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*(-5696*I + 1155*Pi)*RATIO[x] + 
      (16*(311 + (10*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((4*(22 + (5*I)*Pi) - (4*I)*(-36*I + 13*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3 + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (4*(23 + (15*I)*Pi)*RATIO[x])/3 + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(16217*I + 3000*Pi) - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[(1 - x)^(-1)] - 
        (488*RATIO[x^(-2)])/3 + (584*RATIO[x^(-1)])/3 + 
        ((80*I)*Pi)/(-1 + RATIO[x])^2 + (8*(6149 + (870*I)*Pi)*RATIO[x])/45 + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(5146 - (2535*I)*Pi))/45 + ((32*I)/45)*(10529*I + 3135*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/15)*(2359*I + 1665*Pi))/
       (-1 + RATIO[x])^2 + (64*(1726 + (3675*I)*Pi)*RATIO[x])/45 + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((-16*I)*Pi - (272*RATIO[(1 - x)^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (16*(29 + (30*I)*Pi)*RATIO[x])/3 - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      ((32*(11 - (15*I)*Pi))/15 - (3056*RATIO[(1 - x)^(-1)])/15 + 
        784/(15*(-1 + RATIO[x])^2) + (16*(31 + (80*I)*Pi)*RATIO[x])/5 + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((4*(3 + (17*I)*Pi) - ((76*I)/3)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(7*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (4*(37 + (45*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-7*I + 15*Pi)*
         RATIO[x^2])/Nc + Nc*(((8*I)/9)*(1186*I + 771*Pi) - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*I)*Pi*RATIO[x^(-1)] - ((96*I)*Pi)/(-1 + RATIO[x])^3 + 
        (((16*I)/3)*(283*I + 174*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/9)*(-1180*I + 2991*Pi)*RATIO[x] + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nc^2*((64*(1459 - (555*I)*Pi))/45 + 
      ((32*I)/9)*(55*I + 189*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/15)*(373*I + 420*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(26281*I + 30660*Pi)*
       RATIO[x] + (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((4*(317 - (180*I)*Pi))/45 - (32*RATIO[(1 - x)^(-1)])/9 + 
      (88*RATIO[x^(-2)])/15 - (584*RATIO[x^(-1)])/45 + 
      ((8*I)/9)*(61*I + 180*Pi)*RATIO[x] + (4*(37 - (180*I)*Pi)*RATIO[x^2])/
       5 + ((8*(67 - (60*I)*Pi))/15 - (112*RATIO[x^(-1)])/15 + 
        ((16*I)/5)*(17*I + 80*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + 
    Nf*(((4*I)*(16*I + Pi) - (16*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*I)*(-3*I + 5*Pi)*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        ((4*I)/3)*(25*I + 87*Pi)*RATIO[x] + (16*(4 - (33*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(((76*I)/15)*(232*I + 65*Pi) - ((16*I)/9)*(94*I + 171*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)/15)*(41*I + 75*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(1652*I + 2235*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 - (952*I)*Pi)*RATIO[x])/3 + 
        ((4*I)/5)*(1489*I + 2560*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf^2*(-16 + 128*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
      160*RATIO[x] + (-32 + 192*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2 + 
        256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2656*RATIO[x^2] + Nf*((136 - 24*RATIO[(1 - x)^(-1)] + 
        16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*(5000/3 - (15080*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
        4576/(-1 + RATIO[x])^2 - (13240*RATIO[x])/3 + 4864*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-7664/3 + (27200*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 8912/(-1 + RATIO[x])^2 + (27136*RATIO[x])/3 - 
      9200*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 2688*RATIO[x^(-1)] - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nf^2*(-16 + 160*RATIO[x] + (-32 + 256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 - 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)] + 
        140*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-108 - 272*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
        40*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 1956*RATIO[x] + 
        1808*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-160 + 640*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      416*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 4304*RATIO[x] - 
      4160*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(128*RATIO[(1 - x)^(-1)] + (192*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] - 1568*RATIO[x^2] + 
    Nf*((-60 + 204*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
        20*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*(-228 - 1812*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 - 292*RATIO[x] + 
        304*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(112 + 4480*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 736*RATIO[x] - 
      736*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] - 2656*RATIO[x^2] + 
    Nf*((-24 - 40*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 8*RATIO[x])/Nc + 
      Nc*(-1472/3 - 64*RATIO[x^(-2)] + (592*RATIO[x^(-1)])/3 + 
        (1648*RATIO[x])/3 - 96*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(2864/3 + 256*RATIO[x^(-2)] - (1360*RATIO[x^(-1)])/3 - 
      (4432*RATIO[x])/3 + 624*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1984*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(4016/3 - 2000*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
      1216/(-1 + RATIO[x])^2 - (19216*RATIO[x])/3 + 6352*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-84 + 124*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 - 76*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-2732/3 + 1372*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        816/(-1 + RATIO[x])^2 + (9436*RATIO[x])/3 - 3232*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(1424 - (7328*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
      1680/(-1 + RATIO[x])^2 - 5920*RATIO[x] + 5888*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-96 + 128*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] - 80/(-1 + RATIO[x])^2 - 72*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-944 + (5264*RATIO[(1 - x)^(-1)])/3 + 
        (176*RATIO[x^(-1)])/3 - 1184/(-1 + RATIO[x])^2 + 2792*RATIO[x] - 
        2864*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 1984*RATIO[x^2] + 
    Nc^2*(-1424/3 + (128*RATIO[(1 - x)^(-1)])/3 - 160*RATIO[x^(-2)] + 
      224*RATIO[x^(-1)] + (2752*RATIO[x])/3 - 528*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-4 + 8*RATIO[x^(-1)] - 12*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(452/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        32*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - (652*RATIO[x])/3 + 
        96*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 
    1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-544 - (32*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-2)] + 
      (1696*RATIO[x^(-1)])/3 + 848*RATIO[x] - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((8 - 16*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(272 + (32*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/3 - 472*RATIO[x] + 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/
     15 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-2645 - (1654*I)*Pi + 60*Pi^2))/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)/9)*Pi*RATIO[x^(-1)] - (2*(-1085 + (294*I)*Pi + 1080*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (4*(147 - (314*I)*Pi + 60*Pi^2)*RATIO[x])/9 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-695 - (406*I)*Pi + 20*Pi^2))/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (4*(125 - (98*I)*Pi + 280*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (8*(-47 - (318*I)*Pi + 80*Pi^2)*RATIO[x])/
         15 + (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-4*(7049 + (3870*I)*Pi + 150*Pi^2))/9 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1616*I)/9)*Pi*RATIO[x^(-1)] - (32*Pi^2)/(-1 + RATIO[x])^3 - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*(8553 - (6783*I)*Pi + 800*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 920*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((2*(-170 - (72*I)*Pi + 19*Pi^2))/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(13 + (12*I)*Pi + 10*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (2*(-96 - (146*I)*Pi + 41*Pi^2)*RATIO[x])/
         3 + (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(32185 + (18028*I)*Pi + 1785*Pi^2))/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((208*I)/9)*Pi*RATIO[x^(-1)] + (32*Pi^2)/(-1 + RATIO[x])^3 + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (2*(8934 - (7822*I)*Pi + 891*Pi^2)*RATIO[x])/9 - 
        (2*(9005 + (15138*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 238*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*(23*I + 18*Pi)*RATIO[x^(-2)] + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[x^(-1)] + ((4*I)/45)*(1161*I + 34*Pi)*RATIO[x] + 
      (2*(1085 - (66*I)*Pi)*RATIO[x^2])/45 + 
      (((4*I)/15)*(585*I + 134*Pi) - (16*RATIO[x^(-2)])/3 - 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x^(-1)] + 
        (8*(145 - (102*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((4*(-9589 + (11988*I)*Pi + 2550*Pi^2))/
       45 - ((1760*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(543 - (172*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(5521 + (3693*I)*Pi + 625*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 620*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-2*(150 + (36*I)*Pi + 19*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(37 + (2*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(32 + (26*I)*Pi + 5*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(-17091 + (12764*I)*Pi + 3375*Pi^2))/45 + 
        ((1504*I)/9)*Pi*RATIO[(1 - x)^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2)*
          RATIO[x^(-2)])/9 + (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/
         45 + (2*(16194 + (23074*I)*Pi + 3495*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 900*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(349 + (119*I)*Pi))/45 + (4*(659 - (96*I)*Pi + 720*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((8*I)/135)*(199*I + 450*Pi)*RATIO[x^(-1)] - (4*((-11*I)*Pi + 90*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (8*(474 - (17*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((8*(215 - (67*I)*Pi))/15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (56*((7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((16*I)/5)*(16*I + 17*Pi)*RATIO[x] + 
        (4*(125 - (98*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(-2747 + (5349*I)*Pi + 405*Pi^2))/45 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[x^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(7037 + (3063*I)*Pi + 570*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 590*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (21*I)*Pi + 15*Pi^2))/3 + (4*(10 - (55*I)*Pi + 44*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] - (8*Pi*(-8*I + 17*Pi))/
         (3*(-1 + RATIO[x])^2) - (4*(32 - (23*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 - (13874*I)*Pi + 315*Pi^2))/45 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[x^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(15216 + (7937*I)*Pi + 1680*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 720*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-4*(-349 - (827*I)*Pi + 30*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[(1 - x)^(-1)] + 
      ((88*I)/15)*Pi*RATIO[x^(-2)] + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[x^(-1)] + (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(474 - (785*I)*Pi + 150*Pi^2)*RATIO[x])/45 - 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((-8*(-215 - (203*I)*Pi + 10*Pi^2))/15 - ((8*I)/15)*(-49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + ((112*I)/15)*Pi*RATIO[x^(-1)] + 
        (16*(-48 - (159*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((8*(2747 + (11130*I)*Pi))/45 - (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 - (16*((-373*I)*Pi + 75*Pi^2)*RATIO[x^(-2)])/
       15 + (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(7037 - (6153*I)*Pi + 1815*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3050*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (33*I)*Pi + 15*Pi^2))/3 + (2*(20 - (62*I)*Pi + 29*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*RATIO[x^(-2)] + 
        4*(-8 - (4*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] - (16*((-7*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (4*(-32 - (109*I)*Pi + 14*Pi^2)*RATIO[x])/
         3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 + (21058*I)*Pi + 1425*Pi^2))/45 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(15216 - (15955*I)*Pi + 4725*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 7080*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(4*Pi^4*RATIO[x^3] + (8*RATIO[x^(-1)]*((123863*I)*Pi - 31536*Pi^2 - 
       (4062*I)*Pi^3 + 540*Pi^4 + (3510*I)*Pi*Zeta[3]))/405 - 
    (2*((6832*I)*Pi^3 + 4311*Pi^4 - 40992*Zeta[3] + (12600*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 
       2618*Pi^4 + 13664*Zeta[3] + (39000*I)*Pi*Zeta[3]))/15 + 
    (2*(13388 - (465534*I)*Pi + 21564*Pi^2 + (17694*I)*Pi^3 + 4995*Pi^4 + 
       207324*Zeta[3] + (48600*I)*Pi*Zeta[3]))/405 - 
    (4*RATIO[x]*(19197*Pi^2 + (477*I)*Pi^3 + 4469*Pi^4 + 74058*Zeta[3] + 
       (70020*I)*Pi*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
      ((205579*I)*Pi + 23706*Pi^2 + (7689*I)*Pi^3 + 18000*Pi^4 + 
       297594*Zeta[3] + (71820*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((-4*((-3616*I)*Pi + 567*Pi^2)*RATIO[x^(-1)])/405 - 
    (2*((89*I)*Pi^3 + 153*Pi^4 - 534*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((2471*I)*Pi + 2385*Pi^2 + (1620*I)*Pi^3 + 
       1224*Pi^4 + 22176*Zeta[3]))/405 + 
    (2*(-1302 - (3465*I)*Pi + 53*Pi^2 - (783*I)*Pi^3 + 84*Pi^4 - 
       354*Zeta[3] + (1080*I)*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(713*Pi^2 - (259*I)*Pi^3 + 140*Pi^4 + 1766*Zeta[3] + 
       (1800*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 504*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((-32*I)/45)*(-30*Pi + 7*Pi^3)*RATIO[x^(-1)] - 
      (28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-81*I)*Pi + 469*Pi^2 + (26*I)*Pi^3 + 
         102*Pi^4 + 2364*Zeta[3]))/45 + 
      (4*(-282 - (483*I)*Pi - 455*Pi^2 - (69*I)*Pi^3 + 28*Pi^4 + 
         942*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(17*Pi^2 - (57*I)*Pi^3 + 112*Pi^4 + 1476*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         392*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/3)*(15*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-1)] + 
      (-288 - (984*I)*Pi - 1124*Pi^2 - (144*I)*Pi^3 - 35*Pi^4 - 
        3168*Zeta[3] + (288*I)*Pi*Zeta[3])/18 - 
      (2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi - 
         1600*Pi^2 - (960*I)*Pi^3 - 979*Pi^4 - 18720*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/90 + (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 
         284*Pi^4 + 360*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(640*Pi^2 - (1980*I)*Pi^3 + 731*Pi^4 + 21600*Zeta[3] + 
         (8640*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(-4*Pi^4*RATIO[x^3] + (2*((2713*I)*Pi^3 + 2321*Pi^4 - 16278*Zeta[3] + 
         (13320*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (88168 + (343980*I)*Pi + 33888*Pi^2 - (38808*I)*Pi^3 - 14031*Pi^4 - 
        770184*Zeta[3] - (74520*I)*Pi*Zeta[3])/810 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 6938*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(55048*Pi^2 + (7156*I)*Pi^3 + 17285*Pi^4 + 238816*Zeta[3] + 
         (292320*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 203940*Pi^2 + (3480*I)*Pi^3 + 70497*Pi^4 + 
         977328*Zeta[3] + (603720*I)*Pi*Zeta[3]))/810 + 
      ((4*I)/405)*RATIO[x^(-1)]*(-48707*Pi - (8559*I)*Pi^2 + 2760*Pi^3 + 
        5940*Pi*Zeta[3]))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*(((8*I)/15)*(2715*Pi + (538*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/405)*RATIO[x^(-1)]*(123863*I + 73305*Pi + (16212*I)*Pi^2 + 
        3600*Pi^3 - (270*I)*Zeta[3]) + ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (-16574*Pi + (11745*I)*Pi^2 + 195*Pi^3 + (1710*I)*Zeta[3]) + 
      ((8*I)/5)*RATIO[x^2]*((404*I)*Pi^2 + 445*Pi^3 + (2840*I)*Zeta[3]) + 
      ((4*I)/405)*(220538*I - 50415*Pi + (22080*I)*Pi^2 + 8100*Pi^3 + 
        (22680*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         99951*Pi^2 - (90990*I)*Pi^3 + 558900*Zeta[3]))/405) + 
    Nf^2*((-4*((-659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[x^(-1)])/405 + 
      (2*(692 + (5055*I)*Pi - 9*Pi^2 + (540*I)*Pi^3 - 3240*Zeta[3]))/405 + 
      ((2*I)/45)*RATIO[x^2]*((271*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) + 
      (2*RATIO[x]*(2471 - (3954*I)*Pi + 4086*Pi^2 - (5400*I)*Pi^3 + 
         32400*Zeta[3]))/405 + 
      ((-56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((16*I)/3)*Pi*RATIO[x^(-2)] + (8*(120 + (30*I)*Pi + 7*Pi^2)*
          RATIO[x^(-1)])/45 + (4*(324 - (465*I)*Pi + 113*Pi^2 + (60*I)*Pi^3 - 
           360*Zeta[3]))/45 + ((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + 
          (360*I)*Zeta[3]) + (4*RATIO[x]*(-27 + (98*I)*Pi + 24*Pi^2 - 
           (160*I)*Pi^3 + 960*Zeta[3]))/15)/Nc^2) + 
    Nf*((((4*I)/3)*(-19*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-2)] - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 68*Pi^2 + (9*I)*Pi^3 - 
           54*Zeta[3]))/3 + (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((8*I)/9)*RATIO[x^2]*((11*I)*Pi^2 + 42*Pi^3 + 
          (180*I)*Zeta[3]) + (4*(3 - (22*I)*Pi + 28*Pi^2 + (5*I)*Pi^3 + 
           27*Zeta[3]))/3 - (4*RATIO[x^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 
           60*Zeta[3]))/3 + (4*RATIO[x]*(69 - (30*I)*Pi + 43*Pi^2 - 
           (54*I)*Pi^3 + 153*Zeta[3]))/9)/Nc + 
      Nc*(((-4*I)/45)*(4025*Pi + (591*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-2)] + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((2*I)/135)*RATIO[(1 - x)^(-1)]*(-39274*Pi + (18540*I)*Pi^2 + 
          3345*Pi^3 + (22230*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
         (97414*I + 72450*Pi + (17112*I)*Pi^2 + 6165*Pi^3 + 
          (47520*I)*Zeta[3]) + ((2*I)/405)*RATIO[x]*(45187*I - 117822*Pi + 
          (76377*I)*Pi^2 + 76275*Pi^3 + (592920*I)*Zeta[3]) + 
        (2*(56606 + (36375*I)*Pi + 39048*Pi^2 - (405*I)*Pi^3 + 
           46170*Zeta[3]))/405 + (2*RATIO[x^2]*(5227*Pi^2 - (5700*I)*Pi^3 + 
           47520*Zeta[3]))/45))) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-16*I)/135)*(-9047*Pi - (675*I)*Pi^2 + 135*Pi^3)*RATIO[x^(-1)] + 
      (4*(-35389 - (299919*I)*Pi + 181605*Pi^2 - (17460*I)*Pi^3 - 
         29700*Zeta[3]))/405 + ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 33120*Pi^3 + 
        (351000*I)*Zeta[3]) + ((4*I)/405)*RATIO[x]*(205579*I - 99444*Pi + 
        (109401*I)*Pi^2 + 91080*Pi^3 + (588600*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(217*Pi^2 - (1785*I)*Pi^3 + 8700*Zeta[3]))/15 + 
      (4*((5135*I)*Pi - 1432*Pi^2 - (800*I)*Pi^3 + 17400*Zeta[3]))/
       (15*(-1 + RATIO[x])^2)) + Nf^2*(((1592*I)/135)*Pi*RATIO[x^(-1)] - 
      (2*((-217*I)*Pi + 55*Pi^2 - 648*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((2*I)/405)*RATIO[x]*(2471*I + 3954*Pi + (4626*I)*Pi^2 + 5400*Pi^3 + 
        (32400*I)*Zeta[3]) + (2*RATIO[x^2]*(-209*Pi^2 - (540*I)*Pi^3 + 
         3240*Zeta[3]))/45 + (2*(-11087 - (19923*I)*Pi + 8649*Pi^2 - 
         (540*I)*Pi^3 + 3240*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-2471 + (2466*I)*Pi + 8784*Pi^2 + 
         25920*Zeta[3]))/405 + 
      ((4*RATIO[x]*(27 - (98*I)*Pi - 194*Pi^2 + (160*I)*Pi^3 - 960*Zeta[3]))/
         15 + (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (4*(-807 - (795*I)*Pi + 697*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 - 
        (4*RATIO[(1 - x)^(-1)]*(81 - (174*I)*Pi + 866*Pi^2 + 2160*Zeta[3]))/
         45 + (4*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-1)] + ((2*I)/9)*RATIO[x]*(138*I + 60*Pi + 
          (107*I)*Pi^2 + 45*Pi^3 + (432*I)*Zeta[3]) + 
        (2*(-88 - (52*I)*Pi + 54*Pi^2 + (23*I)*Pi^3 + 144*Zeta[3]))/3 + 
        (8*RATIO[x^2]*(-10*Pi^2 - (15*I)*Pi^3 + 216*Zeta[3]))/9 + 
        (4*((-39*I)*Pi - 26*Pi^2 + (30*I)*Pi^3 + 432*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 + (36*I)*Pi + 
           44*Pi^2 + (93*I)*Pi^3 + 1296*Zeta[3]))/9)/Nc + 
      Nc*(((-8*I)/135)*(3713*Pi + (270*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
        (2*((-1801*I)*Pi + 463*Pi^2 + (528*I)*Pi^3 - 8496*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + ((2*I)/45)*RATIO[x^2]*((2947*I)*Pi^2 + 
          11640*Pi^3 + (42480*I)*Zeta[3]) - ((2*I)/405)*RATIO[(1 - x)^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 43425*Pi^3 + 
          (195750*I)*Zeta[3]) + (2*(33949 + (217461*I)*Pi - 169503*Pi^2 + 
           (29655*I)*Pi^3 + 99090*Zeta[3]))/405 + 
        (2*RATIO[x]*(45187 + (117822*I)*Pi + 114312*Pi^2 - (98730*I)*Pi^3 + 
           568890*Zeta[3]))/405))), 
 G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + (64*I)*(8*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*RATIO[x^(-2)] + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - (1696*RATIO[x])/45 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        (272*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 + 
      (196*RATIO[x^2])/15) + Nc^2*(((16*I)/45)*(7961*I + 4170*Pi) + 
      ((16*I)/9)*(101*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/15)*(1043*I + 225*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[x^(-1)] - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (6060*I)*Pi)*RATIO[x])/45 + 
      ((16*I)/15)*(1646*I + 225*Pi)*RATIO[x^2]) + 
    Nf*(((-4*I)*(-7*I + 24*Pi) - ((16*I)/3)*(4*I + 9*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 66*Pi)*RATIO[x^(-1)] + (8*I)*(6*I + 11*Pi)*
         RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (418*I)*Pi))/3 - ((16*I)/9)*(13*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 460*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 10725*Pi)*RATIO[x^(-1)] + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 3575*Pi)*
         RATIO[x] + (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-632/45 + (1856*RATIO[(1 - x)^(-1)])/45 - 
      136/(5*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((-16*I)/45)*(-32*I + 15*Pi) - ((16*I)/45)*(2786*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/15)*(484*I + 15*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1241 + (870*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(1141 + (1095*I)*Pi))/45 + 
        ((4*I)/45)*(2983*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*I)*Pi*RATIO[x^(-1)] - (((8*I)/15)*(407*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-821*I + 5205*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (24*(2 + I*Pi) - (184*RATIO[(1 - x)^(-1)])/3 + 
        40/(3*(-1 + RATIO[x])^2) + (8*(13 - (18*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*(((16*I)/45)*(8027*I + 1860*Pi) - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(-133*I + 225*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(-13*I + 279*Pi)*RATIO[x^(-1)] - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(19048 - (13575*I)*Pi)*RATIO[x])/
       45 + ((32*I)/5)*(559*I + 785*Pi)*RATIO[x^2]) + 
    Nf*(Nc*((4*(3730 - (813*I)*Pi))/9 - ((8*I)/9)*(-134*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-19*I + 246*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(7295*I + 4893*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (12 + (8*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(7*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[x^(-1)] + 24*(4 - (7*I)*Pi)*RATIO[x] + (128*I)*Pi*RATIO[x^2])/
       Nc) + Nf^2*(-200/3 + (32*RATIO[(1 - x)^(-1)])/3 + 
      (80*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/3 + 
      (16*(25 - (24*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(2*I + 27*Pi)*
       RATIO[x^2] + (-1424/15 + (224*RATIO[(1 - x)^(-1)])/15 - 
        16*RATIO[x^(-1)] + (32*(103 - (90*I)*Pi)*RATIO[x])/15 + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/45)*(7961*I + 1980*Pi) - ((16*I)/9)*(-101*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/15)*(1043*I + 885*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 460*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (28170*I)*Pi)*RATIO[x])/
       45 + ((16*I)/15)*(1646*I + 4905*Pi)*RATIO[x^2]) + 
    Nf*((-28 - ((32*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 42*Pi)*RATIO[x^(-1)] - (24*I)*(-2*I + 7*Pi)*
         RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (141*I)*Pi))/3 + ((16*I)/9)*(-13*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 700*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 8490*Pi)*RATIO[x^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 8955*Pi)*
         RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/15)) + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - ((32*I)/45)*(-53*I + 180*Pi)*RATIO[x] + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        ((16*I)/15)*(-17*I + 180*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2)) + G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((8*(1237 - (4590*I)*Pi))/45 + ((16*I)/3)*(109*I + 22*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] + 
      ((80*I)/9)*(22*I + 87*Pi)*RATIO[x^(-1)] + 5968/(15*(-1 + RATIO[x])^2) + 
      ((56*I)/45)*(773*I + 90*Pi)*RATIO[x] + 
      (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) - (224*RATIO[x])/45 + (148*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*RATIO[x])/15 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(19*I + 10*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 13*Pi)*RATIO[x^(-1)] - 
        24/(-1 + RATIO[x])^2 - ((4*I)/3)*(-7*I + 15*Pi)*RATIO[x] + 
        (64*RATIO[x^2])/3)/Nc + Nc*((4*I)*(79*I + 131*Pi) + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
        (352*I)*Pi*RATIO[x^(-2)] - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[x^(-1)] - 656/(15*(-1 + RATIO[x])^2) + 
        (16*(311 - (105*I)*Pi)*RATIO[x])/15 - ((4*I)/5)*(-1489*I + 200*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nf^2*(3152/45 - (80*RATIO[(1 - x)^(-1)])/3 - (6304*RATIO[x^(-1)])/45 + 
      80/(3*(-1 + RATIO[x])^2) + (1328*RATIO[x])/45 + 
      (80 - 224*RATIO[x^(-1)] + 16*RATIO[x])/Nc^2 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(6137 - (2130*I)*Pi))/45 - (2704*RATIO[(1 - x)^(-1)])/3 - 
      (112*I)*Pi*RATIO[x^(-2)] + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[x^(-1)] + 2224/(3*(-1 + RATIO[x])^2) + 
      (16*(98 + (975*I)*Pi)*RATIO[x])/45 + (16*(311 + (10*I)*Pi)*RATIO[x^2])/
       5) + Nf*((4*(31 + (10*I)*Pi) - (64*RATIO[(1 - x)^(-1)])/3 + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(-36*I + 13*Pi)*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-31*I + 15*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(9181*I + 6000*Pi) + 
        (584*RATIO[(1 - x)^(-1)])/3 + (80*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[x^(-1)] - 
        488/(3*(-1 + RATIO[x])^2) - ((8*I)/45)*(-887*I + 2130*Pi)*RATIO[x] + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(19127 - (3315*I)*Pi))/45 - (64*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((16*I)/15)*(2359*I + 1665*Pi)*
       RATIO[x^(-2)] + ((32*I)/45)*(10529*I + 3135*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(10529*I + 8130*Pi)*RATIO[x] + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(368/3 - 32*RATIO[x^(-2)] - (272*RATIO[x^(-1)])/3 + 
      ((16*I)/3)*(17*I + 24*Pi)*RATIO[x] - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      (2624/15 + (784*RATIO[x^(-2)])/15 - (3056*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(191*I + 180*Pi)*RATIO[x] + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((24*(1 + (2*I)*Pi) + ((16*I)/3)*(7*I + 9*Pi)*RATIO[x^(-2)] - 
        ((76*I)/3)*(I + 3*Pi)*RATIO[x^(-1)] + (4*(19 + (75*I)*Pi)*RATIO[x])/
         3 - ((16*I)/3)*(-7*I + 15*Pi)*RATIO[x^2])/Nc + 
      Nc*(((16*I)/9)*(2032*I + 483*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(283*I + 174*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[x^(-1)] + 
        (8*(4576 - (3381*I)*Pi)*RATIO[x])/9 + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*I)*Pi*RATIO[x^(-2)] + (64*I)*(8*I + Pi)*RATIO[x^(-1)] - 
    (((16*I)/5)*(-571*I + 320*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - (16*I)*(-5*I + 64*Pi)*
     RATIO[x^2] + Nc^2*((8*(1237 - (510*I)*Pi))/45 + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((32*I)/9)*(55*I + 189*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(373*I + 420*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/45)*(5411*I + 22800*Pi)*RATIO[x] + 
      (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) + ((32*I)/45)*(7*I + 180*Pi)*RATIO[x] + 
      (4*(37 - (180*I)*Pi)*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*(1 + (90*I)*Pi)*RATIO[x])/
         15 + (56*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-4*I)*(-19*I + 14*Pi) + 64*RATIO[(1 - x)^(-1)] - 
        (16*I)*(2*I + Pi)*RATIO[x^(-1)] - ((8*I)*(-3*I + 5*Pi))/
         (-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 177*Pi)*RATIO[x] + 
        (16*(4 - (33*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-4*I)/3)*(-237*I + 121*Pi) - ((4*I)/45)*(1652*I + 2235*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(94*I + 171*Pi)*RATIO[x^(-1)] + 
        (((16*I)/15)*(41*I + 75*Pi))/(-1 + RATIO[x])^2 + 
        (16*(311 - (1460*I)*Pi)*RATIO[x])/15 + ((4*I)/5)*(1489*I + 2560*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 
    128*RATIO[x^(-1)] + 480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1984*RATIO[x^2] + Nf*((16 + 8*RATIO[(1 - x)^(-1)] - 52*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(376/3 - 16*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + 32/(-1 + RATIO[x])^2 - (788*RATIO[x])/3 + 
        384*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-544/3 + 224*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      160/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3 - 816*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf*((24 - 48*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(168 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/3 + 
        96/(-1 + RATIO[x])^2 - 360*RATIO[x] + 560*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-272 + (1696*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 512/(-1 + RATIO[x])^2 + 400*RATIO[x] - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (160 + 1856*RATIO[x^(-2)] + Nf^2*(144*RATIO[x^(-2)] + 
      (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x^(-1)]) - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 76*RATIO[x] - 
        48*RATIO[x^2])/Nc + Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 
        2832*RATIO[x^(-2)] + (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 
        928*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 5504*RATIO[x^(-2)] - 
      (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 1776*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] + 
    Nf^2*(144*RATIO[x^(-2)] + (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 
      128*RATIO[x^(-1)]) - 1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    608*RATIO[x^2] + Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 
        76*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 2832*RATIO[x^(-2)] + 
        (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 928*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 
      5504*RATIO[x^(-2)] - (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 
      1776*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 1472*RATIO[x] + 
    1920*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-56 + 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 
        128*RATIO[x^(-1)] - 152*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-920 + (176*RATIO[(1 - x)^(-1)])/3 - 1184*RATIO[x^(-2)] + 
        (5264*RATIO[x^(-1)])/3 + 2648*RATIO[x] - 2576*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(1296 - (512*RATIO[(1 - x)^(-1)])/3 + 
      1680*RATIO[x^(-2)] - (7328*RATIO[x^(-1)])/3 - 5568*RATIO[x] + 
      5600*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (96 + 128*RATIO[(1 - x)^(-1)] + 480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 
    1600*RATIO[x] + 1984*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-48 - 80*RATIO[x^(-2)] + 124*RATIO[x^(-1)] - 148*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-2704/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        816*RATIO[x^(-2)] + 1372*RATIO[x^(-1)] + (9092*RATIO[x])/3 - 
        2944*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3568/3 + (128*RATIO[(1 - x)^(-1)])/3 + 1216*RATIO[x^(-2)] - 
      2000*RATIO[x^(-1)] - (18032*RATIO[x])/3 + 6064*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] - 2656*RATIO[x^2] + 
    Nc^2*(592/3 - (1360*RATIO[(1 - x)^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 
      (176*RATIO[x])/3 + 912*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-32 + 72*RATIO[(1 - x)^(-1)] - 40/(-1 + RATIO[x])^2 + 8*RATIO[x])/
       Nc + Nc*(-400/3 + (592*RATIO[(1 - x)^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (208*RATIO[x])/3 - 384*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] + (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (112*RATIO[x])/3 + 512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] + 
      (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + (112*RATIO[x])/3 + 
      512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3 + 
      256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] + (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + 
      (896*RATIO[x])/3 + 256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc^2) - 64/(-1 + RATIO[x])^2 + 
    1600*RATIO[x] - 1568*RATIO[x^2] + Nc^2*(208 + 192*RATIO[(1 - x)^(-1)] - 
      5104*RATIO[x^(-2)] + 4480*RATIO[x^(-1)] - 192/(-1 + RATIO[x])^2 + 
      448*RATIO[x] - 448*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-72 - 144*RATIO[x^(-2)] + 204*RATIO[x^(-1)] + 44*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*(-312 - 32*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 1812*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2 - 
        28*RATIO[x] + 16*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 1, 1, x]*(288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 
    64*RATIO[x^(-1)] - 2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nf^2*(128*RATIO[x] + (192*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nc^2*(80 + 416*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 3728*RATIO[x] - 
      3872*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-104 + 72*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - 
        80/(-1 + RATIO[x])^2 + 276*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-352 - 40*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
        272*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 - 1372*RATIO[x] + 
        1520*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      128*RATIO[x] + (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2656*RATIO[x^2] + 
    Nc^2*(-7840/3 - 96*RATIO[x^(-3)] - 8912*RATIO[x^(-2)] + 
      (27200*RATIO[x^(-1)])/3 + (27200*RATIO[x])/3 - 8912*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((144 + 16*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 
        24*RATIO[x] + 16*RATIO[x^2])/Nc + Nc*(6064/3 + 96*RATIO[x^(-3)] + 
        4576*RATIO[x^(-2)] - (15080*RATIO[x^(-1)])/3 - (15080*RATIO[x])/3 + 
        4576*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 + (236*I)*Pi))/45 - ((8*I)/135)*(199*I + 450*Pi)*
       RATIO[(1 - x)^(-1)] - (4*((-11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(659 - (96*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(137 - (32*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((4*(363 - (28*I)*Pi))/15 - (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/
         15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        ((8*I)/15)*(-29*I + 4*Pi)*RATIO[x] + (4*(125 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + Nc^2*((4*(32311 - (4836*I)*Pi + 660*Pi^2))/45 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (1109*I)*Pi + 110*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 770*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-20*(-8 - (12*I)*Pi + 3*Pi^2))/3 - ((32*I)/3)*(-3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (8*((-8*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(10 - (55*I)*Pi + 44*Pi^2)*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-6 + (55*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 + (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (13138*I)*Pi + 2595*Pi^2))/45 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(6211 - (7201*I)*Pi + 420*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 1800*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 - (1420*I)*Pi))/45 + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[(1 - x)^(-1)] + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[x^(-1)] + 
      (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 + (4*(137 + (1504*I)*Pi + 240*Pi^2)*
        RATIO[x])/45 - (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(363 - (328*I)*Pi))/15 + ((112*I)/15)*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/15)*(-49*I + 30*Pi)*RATIO[x^(-1)] + 
        (8*(-29 + (416*I)*Pi + 60*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((4*(32311 - (27174*I)*Pi + 1560*Pi^2))/45 + 
      (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-373*I)*Pi + 75*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (10325*I)*Pi + 1325*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3230*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-40 + (60*I)*Pi + 21*Pi^2))/3 + 4*(-8 - (4*I)*Pi + 3*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*((-7*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(20 - (62*I)*Pi + 29*Pi^2)*RATIO[x^(-1)])/3 - 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (4*(6 + (77*I)*Pi + 26*Pi^2)*
          RATIO[x])/3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (25990*I)*Pi + 3435*Pi^2))/45 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-6211 + (31093*I)*Pi + 2895*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 8160*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((4*I)/9)*(303*I + 142*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*(-1085 + (294*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(175 + (752*I)*Pi + 120*Pi^2)*RATIO[x])/45 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      (((8*I)/15)*(363*I + 164*Pi) - (4*(125 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         15 - (16*(-39 + (208*I)*Pi + 30*Pi^2)*RATIO[x])/15 + 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(35579 - (16932*I)*Pi + 1305*Pi^2))/45 - 
      ((1616*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 32*Pi^2*RATIO[x^(-3)] - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(-3418 + (10955*I)*Pi + 210*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 1100*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((4*(-50 + (21*I)*Pi + 21*Pi^2))/3 - (4*(13 + (12*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*RATIO[x^(-1)])/
         3 - (2*(44 + (82*I)*Pi + 87*Pi^2)*RATIO[x])/3 + 
        (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(6785 - (3622*I)*Pi + 546*Pi^2))/9 + ((208*I)/9)*Pi*
         RATIO[(1 - x)^(-1)] - 32*Pi^2*RATIO[x^(-3)] + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2)*RATIO[x^(-2)])/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(26660 - (69386*I)*Pi + 2535*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-8*I)/45)*(-380*I + 59*Pi) + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((8*I)/9)*(23*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (16*(19 + (8*I)*Pi)*RATIO[x])/45 + (2*(1085 - (66*I)*Pi)*RATIO[x^2])/
       45 + (((112*I)/15)*(15*I + Pi) - ((16*I)/15)*(5*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2) + 
        ((32*I)/15)*(5*I + Pi)*RATIO[x] + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((8*(-13655 + (1173*I)*Pi + 420*Pi^2))/45 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1760*I)/9)*Pi*RATIO[x^(-1)] + (8*(543 - (172*I)*Pi + 36*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-386 + (479*I)*Pi + 85*Pi^2)*RATIO[x])/
       15 + (4*(5135 + (4172*I)*Pi + 800*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*((-4*(24 + (7*I)*Pi + 3*Pi^2) + (4*(37 + (2*I)*Pi + 19*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (2*(20 + (38*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-6070 + (1207*I)*Pi + 285*Pi^2))/45 + 
        (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((1504*I)/9)*Pi*RATIO[x^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*(-1816 - (7202*I)*Pi + 615*Pi^2)*
          RATIO[x])/45 - (2*(9005 + (15138*I)*Pi + 1980*Pi^2)*RATIO[x^2])/
         45 + 16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(-4*Pi^4*RATIO[x^3] - ((4*I)/405)*RATIO[x^(-1)]*
     (-205579*Pi + (23706*I)*Pi^2 + 9132*Pi^3 + (398520*I)*Zeta[3] - 
      49140*Pi*Zeta[3]) + (4*((-644*I)*Pi^3 + 375*Pi^4 + 3864*Zeta[3] + 
       (4680*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-247726*I)*Pi + 63072*Pi^2 + (1932*I)*Pi^3 + 
       3951*Pi^4 + 37152*Zeta[3] + (28620*I)*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 1314*Pi^4 + 13664*Zeta[3] + 
       (39000*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(-7584*Pi^2 + (5646*I)*Pi^3 + 2965*Pi^4 + 44460*Zeta[3] + 
       (92520*I)*Pi*Zeta[3]))/45 - 
    (2*(-13388 + (465534*I)*Pi + 185337*Pi^2 - (54738*I)*Pi^3 + 567*Pi^4 + 
       354708*Zeta[3] + (149040*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((((-52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/405)*RATIO[(1 - x)^(-1)]*(3616*Pi + (567*I)*Pi^2 + 471*Pi^3 + 
      (2826*I)*Zeta[3]) - (I/135)*(-2604*I + 6930*Pi - (5195*I)*Pi^2 + 
      312*Pi^3 - (8760*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
     (2471*Pi - (2385*I)*Pi^2 + 456*Pi^3 - (29160*I)*Zeta[3]) - 
    (2*RATIO[x]*(-341*Pi^2 - (60*I)*Pi^3 + 88*Pi^4 + 608*Zeta[3] + 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 198*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((2*I)/15)*(188*I - 322*Pi + (451*I)*Pi^2 + 28*Pi^3 + (544*I)*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-40*I)*Pi + (7*I)*Pi^3 + 14*Zeta[3]))/15 + 
      (4*RATIO[x^(-1)]*((-81*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 - 
      (4*RATIO[x]*(-409*Pi^2 - (12*I)*Pi^3 + 66*Pi^4 + 156*Zeta[3] + 
         (2160*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi - (40*I)*Pi^2 + 36*Pi^3 - 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) - 
      (2*((34*I)*Pi^3 + 3*Pi^4 - 204*Zeta[3] + (180*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-900*I)*Pi - 540*Pi^2 - 
         (340*I)*Pi^3 - 171*Pi^4 + 240*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 97*Pi^4 + 360*Zeta[3] + 
         (3960*I)*Pi*Zeta[3]))/45 + (-720 - (2460*I)*Pi - 3520*Pi^2 - 
        (1050*I)*Pi^3 + 13*Pi^4 - 10800*Zeta[3] + (4320*I)*Pi*Zeta[3])/45 - 
      (RATIO[x]*(-2200*Pi^2 - (2580*I)*Pi^3 + 589*Pi^4 - 2880*Zeta[3] + 
         (23040*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(4*Pi^4*RATIO[x^3] + ((2*I)/405)*RATIO[x^(-1)]*
       (-45187*Pi + (50985*I)*Pi^2 + 15648*Pi^3 + (343440*I)*Zeta[3] - 
        104760*Pi*Zeta[3]) - (4*((-223*I)*Pi^3 + 69*Pi^4 + 1338*Zeta[3] + 
         (900*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((194828*I)*Pi - 34236*Pi^2 + (1788*I)*Pi^3 - 
         7983*Pi^4 - 76968*Zeta[3] + (23220*I)*Pi*Zeta[3]))/405 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 3874*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(-19028*Pi^2 + (21540*I)*Pi^3 + 4257*Pi^4 + 82544*Zeta[3] + 
         (148320*I)*Pi*Zeta[3]))/90 + (44084 + (171990*I)*Pi + 183615*Pi^2 - 
        (84888*I)*Pi^3 + 2889*Pi^4 + 165240*Zeta[3] + (293220*I)*Pi*Zeta[3])/
       405)) + G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*
     RATIO[x^(-1)] + Nf^2*((2*(3163 + (1101*I)*Pi + 1638*Pi^2))/405 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (4*((-659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (2*(-2471 + (3954*I)*Pi + 792*Pi^2)*RATIO[x])/405 - 
      (542*Pi^2*RATIO[x^2])/45 + ((4*(243 - (171*I)*Pi + 136*Pi^2))/45 + 
        (8*(120 + (30*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + (4*(81 - (294*I)*Pi + 26*Pi^2)*RATIO[x])/45 - 
        (196*Pi^2*RATIO[x^2])/45)/Nc^2) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi - (11745*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(-205579 - (99444*I)*Pi + 30945*Pi^2 + (13320*I)*Pi^3 - 
         37800*Zeta[3]))/405 + ((8*I)/405)*RATIO[(1 - x)^(-1)]*
       (-123863*I - 73305*Pi - (16212*I)*Pi^2 + 360*Pi^3 + 
        (24030*I)*Zeta[3]) + (8*RATIO[x^2]*(-404*Pi^2 - (75*I)*Pi^3 + 
         280*Zeta[3]))/5 + (8*((2715*I)*Pi - 538*Pi^2 - (50*I)*Pi^3 + 
         840*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*(-14959 + (49029*I)*Pi + 12423*Pi^2 + (1440*I)*Pi^3 + 2700*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[x]*(-69 + (30*I)*Pi + Pi^2 - (18*I)*Pi^3 - 9*Zeta[3]))/9 + 
        (8*RATIO[x^2]*(-11*Pi^2 + (9*I)*Pi^3 + 18*Zeta[3]))/9 + 
        (4*((-19*I)*Pi + 9*Pi^2 + 30*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*(26 - (32*I)*Pi + 35*Pi^2 + (3*I)*Pi^3 + 30*Zeta[3]))/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 60*Zeta[3]))/3)/
       Nc + Nc*(((4*I)/135)*(19637*Pi - (9270*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] + (2*RATIO[x^2]*(5227*Pi^2 + (2580*I)*Pi^3 - 
           2160*Zeta[3]))/45 + (((4*I)/45)*(-4025*Pi - (591*I)*Pi^2 + 
           30*Pi^3 + (900*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(48707 - (36225*I)*Pi + 8556*Pi^2 + 
           (585*I)*Pi^3 + 1755*Zeta[3]))/405 + 
        (2*(11419 - (81447*I)*Pi + 9714*Pi^2 + (1440*I)*Pi^3 + 
           19710*Zeta[3]))/405 + (2*RATIO[x]*(45187 + (117822*I)*Pi - 
           17709*Pi^2 - (22455*I)*Pi^3 + 30240*Zeta[3]))/405))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((4*(-240968 - (399363*I)*Pi + 83922*Pi^2 - (35910*I)*Pi^3 - 
         69660*Zeta[3]))/405 + (8*RATIO[x^2]*(217*Pi^2 - (225*I)*Pi^3 - 
         660*Zeta[3]))/15 + (((256*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((16*I)/135)*RATIO[(1 - x)^(-1)]*
       (-9047*Pi - (675*I)*Pi^2 + 780*Pi^3 + (3870*I)*Zeta[3]) - 
      ((4*I)/15)*RATIO[x^(-2)]*(-5135*Pi - (1432*I)*Pi^2 + 360*Pi^3 + 
        (14760*I)*Zeta[3]) + ((4*I)/405)*RATIO[x^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 30600*Pi^3 + 
        (335880*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         85965*Pi^2 + (35370*I)*Pi^3 + 46980*Zeta[3]))/405) + 
    Nf^2*((2*(-13558 - (15969*I)*Pi + 2142*Pi^2))/405 + 
      ((1592*I)/135)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*(2471 - (3954*I)*Pi + 8388*Pi^2)*RATIO[x])/405 - 
      (418*Pi^2*RATIO[x^2])/45 - (2*RATIO[x^(-2)]*((-217*I)*Pi + 55*Pi^2 - 
         648*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-2471 + (2466*I)*Pi + 
         8784*Pi^2 + 25920*Zeta[3]))/405 + 
      ((4*(-726 - (1089*I)*Pi + 164*Pi^2))/45 + 
        (4*(-81 + (294*I)*Pi + 484*Pi^2)*RATIO[x])/45 + 
        (196*Pi^2*RATIO[x^2])/45 - (4*RATIO[x^(-1)]*(81 - (174*I)*Pi + 
           866*Pi^2 + 2160*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45)/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x]*(138 - (60*I)*Pi + 187*Pi^2 - (117*I)*Pi^3 - 
           144*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (26*I)*Pi^2 + 
          36*Pi^3 - (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (138*I + 36*Pi - (44*I)*Pi^2 + 117*Pi^3 - (1152*I)*Zeta[3]) + 
        (16*RATIO[x^2]*(-5*Pi^2 + (9*I)*Pi^3 + 9*Zeta[3]))/9 + 
        (2*(-134 - (32*I)*Pi + 5*Pi^2 + (42*I)*Pi^3 + 144*Zeta[3]))/3)/Nc + 
      Nc*(((-16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((8*I)/135)*RATIO[(1 - x)^(-1)]*(-3713*Pi - (270*I)*Pi^2 + 120*Pi^3 + 
          (1260*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-2)]*
         (-1801*Pi - (463*I)*Pi^2 + 384*Pi^3 + (7632*I)*Zeta[3]) - 
        ((2*I)/405)*RATIO[x]*(-45187*I + 117822*Pi - (61266*I)*Pi^2 + 
          62370*Pi^3 - (94770*I)*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 50130*Pi^3 + 
          (235980*I)*Zeta[3]) + (2*RATIO[x^2]*(-2947*Pi^2 + (3360*I)*Pi^3 + 
           7200*Zeta[3]))/45 + (2*(79136 + (335283*I)*Pi - 81714*Pi^2 + 
           (60615*I)*Pi^3 + 136080*Zeta[3]))/405)))}


==> anc/H_gg_gg_++-+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0}


==> anc/H_gg_gg_++-+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x])/3) + 
  Nf*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x])/3) + 
  e*(Nc*(-20/9 - ((4*I)/3)*Pi + (32*RATIO[(1 - x)^(-1)])/9 + 
      G[1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (8/3 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (-32/9 - ((4*I)/3)*Pi)*RATIO[x]) + 
    Nf*(32/9 + ((4*I)/3)*Pi - (44*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, x]*((4*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (-8/3 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (44/9 + ((4*I)/3)*Pi)*RATIO[x])) + 
  e^2*(Nf*(208/27 + ((32*I)/9)*Pi - (7*Pi^2)/9 + (-340/27 + Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((-76*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (76/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((44*RATIO[(1 - x)^(-1)])/9 + (((-52*I)/9)*Pi + (4*Pi^2)/3)*
         RATIO[x^(-2)] + (-76/9 + ((52*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-1)]) + (340/27 + ((44*I)/9)*Pi - (7*Pi^2)/9)*RATIO[x]) + 
    Nc*(-112/27 - ((20*I)/9)*Pi + (7*Pi^2)/9 + (208/27 - Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + (28/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + (((28*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-2)] + (52/9 - ((28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      (-208/27 - ((32*I)/9)*Pi + (7*Pi^2)/9)*RATIO[x])) + 
  e^3*(Nf*(1280/81 + ((208*I)/27)*Pi - (56*Pi^2)/27 - (I/3)*Pi^3 + 
      (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((-548*I)/27)*Pi + (38*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, x]*
       ((4*RATIO[(1 - x)^(-1)])/3 + (104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-128/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, x]*
       ((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*((-44*RATIO[(1 - x)^(-1)])/9 + 
        (-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (548/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, x]*((340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (-548/27 + ((320*I)/27)*Pi - (8*Pi^2)/3 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (2300/81 + ((340*I)/27)*Pi - (77*Pi^2)/27 - 
        (I/3)*Pi^3)*RATIO[x] + (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 - 
        (28*RATIO[x])/9)*Zeta[3]) + Nc*(-656/81 - ((112*I)/27)*Pi + 
      (35*Pi^2)/27 + (I/3)*Pi^3 + (1280/81 - (8*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((320*I)/27)*Pi - (26*Pi^2)/9 - 
        ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + G[1, 0, 1, 1, x]*
       ((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-56/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (80/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 1, x]*((32*RATIO[(1 - x)^(-1)])/9 + 
        (164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-320/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*((-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (320/27 - ((164*I)/27)*Pi + (4*Pi^2)/3 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-1280/81 - ((208*I)/27)*Pi + (56*Pi^2)/27 + 
        (I/3)*Pi^3)*RATIO[x] + (28/9 - (28*RATIO[(1 - x)^(-1)])/9 + 
        (28*RATIO[x])/9)*Zeta[3])) + 
  e^4*(Nf*(7744/243 + ((1280*I)/81)*Pi - (364*Pi^2)/81 - ((8*I)/9)*Pi^3 + 
      (73*Pi^4)/1080 + (-14644/243 + (85*Pi^2)/81 + (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, 1, x]*((32*RATIO[x^(-2)])/3 - 
        (32*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((-3580*I)/81)*Pi + (274*Pi^2)/27 + 
        ((19*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       ((-4*RATIO[(1 - x)^(-1)])/3 + (-52/3 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (20 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-104/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       ((52/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((44*RATIO[(1 - x)^(-1)])/9 + 
        (640/27 - ((52*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (-868/27 + ((52*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (320/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((320*I)/27)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (14644/243 + ((2300*I)/81)*Pi - (595*Pi^2)/81 - 
        ((11*I)/9)*Pi^3 + (73*Pi^4)/1080)*RATIO[x] + 
      (-224/27 - ((28*I)/9)*Pi + (308*RATIO[(1 - x)^(-1)])/27 + 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (-308/27 - ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((-340/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 + ((320*I)/27)*Pi - (65*Pi^2)/27 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (3580/81 - ((320*I)/27)*Pi + (59*Pi^2)/27 + 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((56*RATIO[x^(-2)])/9 - 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((-1936*I)/81)*Pi + (160*Pi^2)/27 + ((13*I)/9)*Pi^3 - (2*Pi^4)/9)*
         RATIO[x^(-2)] + (-3580/81 + ((1936*I)/81)*Pi - (47*Pi^2)/9 - 
          ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((-28*RATIO[(1 - x)^(-1)])/9 + ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (56/9 - ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nc*(-3904/243 - ((656*I)/81)*Pi + (196*Pi^2)/81 + ((5*I)/9)*Pi^3 - 
      (73*Pi^4)/1080 + (7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((1936*I)/81)*Pi - (160*Pi^2)/27 - 
        ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (28/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((-56/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + (56/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + 
        (28/3 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-12 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-28/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-164/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + 
        (-328/27 + ((28*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (484/27 - ((28*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((-164*I)/27)*Pi + (14*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-7744/243 - ((1280*I)/81)*Pi + (364*Pi^2)/81 + 
        ((8*I)/9)*Pi^3 - (73*Pi^4)/1080)*RATIO[x] + 
      (140/27 + ((28*I)/9)*Pi - (224*RATIO[(1 - x)^(-1)])/27 - 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (224/27 + ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (976/81 - ((164*I)/27)*Pi + (35*Pi^2)/27 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (-1936/81 + ((164*I)/27)*Pi - (29*Pi^2)/27 - 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((-56*RATIO[x^(-2)])/9 + 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((976*I)/81)*Pi - (82*Pi^2)/27 - ((7*I)/9)*Pi^3 + (2*Pi^4)/9)*
         RATIO[x^(-2)] + (1936/81 - ((976*I)/81)*Pi + (23*Pi^2)/9 + 
          ((7*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((28*RATIO[(1 - x)^(-1)])/9 - ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (-56/9 + ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3]))), 
 G[0, 0, 1, 0, 0, x]*(Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 1, 0, 0, x]*
   (Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 0, x]*
   (Nc*((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, x]*
   (Nc*((32*e^4*RATIO[(1 - x)^(-1)])/3 - (32*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, x]*(Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, x]*(Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3 + (4*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*e^4*RATIO[x^(-1)])/3 + (((4*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
         2*e^4*Pi))/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, x]*
   (Nf*((-8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, x]*(Nc*((-4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nf*((4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[1, 1, 0, x]*
   (Nc*((4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 0, 0, x]*
   (Nc*((4*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(3*e^3 + 8*e^4)*RATIO[x^(-1)])/9 - 
      (4*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((-4*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/9 + 
      (4*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*((-2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 1, x]*(Nf*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nc*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*(((2*I)/27)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 42*e^3*Pi - 
        82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - (((2*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 
         82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*((-2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/27 + (2*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nc*(((36*e^2 + 96*e^3 + 208*e^4 - 3*e^4*Pi^2)*RATIO[x^(-1)])/
       27 - (RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
         (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
         87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
      (216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
        (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
        (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2)) + 
    Nf*(((-36*e^2 - 132*e^3 - 340*e^4 + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
        (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
        (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
         (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
         177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/81)) + 
  G[1, x]*(Nf*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/135 + 
      ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        780*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
          27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
      ((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        420*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nc*((RATIO[x^(-1)]*(-108*e - 288*e^2 - 624*e^3 - 1280*e^4 + 
         9*e^3*Pi^2 + 24*e^4*Pi^2 + 252*e^4*Zeta[3]))/81 + 
      ((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
        540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
         (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + 
         (4880*I)*e^4*Pi - 540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - 
         (90*I)*e^3*Pi^3 - (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 
         1260*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/405) + 
    Nf*((RATIO[x^(-1)]*(108*e + 396*e^2 + 1020*e^3 + 2300*e^4 - 9*e^3*Pi^2 - 
         33*e^4*Pi^2 - 252*e^4*Zeta[3]))/81 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
         (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - 
         (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         180*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/405 + 
      ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
        540*e^2*Pi^2 + 1170*e^3*Pi^2 + 2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2))) + 
  Nf*((RATIO[x^(-1)]*(-12960 - 47520*e - 122400*e^2 - 276000*e^3 - 
       585760*e^4 + 1080*e^2*Pi^2 + 3960*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 110880*e^4*Zeta[3]))/9720 - 
    (RATIO[x]*(12960 + 47520*e + 122400*e^2 + 276000*e^3 + 585760*e^4 + 
       (12960*I)*e*Pi + (47520*I)*e^2*Pi + (122400*I)*e^3*Pi + 
       (276000*I)*e^4*Pi - 7560*e^2*Pi^2 - 27720*e^3*Pi^2 - 71400*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (11880*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 110880*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (12960 + 41040*e + 98640*e^2 + 214800*e^3 + 447760*e^4 + 
      (12960*I)*e*Pi + (41040*I)*e^2*Pi + (98640*I)*e^3*Pi + 
      (214800*I)*e^4*Pi - 7560*e^2*Pi^2 - 23940*e^3*Pi^2 - 57540*e^4*Pi^2 - 
      (3240*I)*e^3*Pi^3 - (10260*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
      30240*e^3*Zeta[3] - 95760*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + 
       (16440*I)*e^3*Pi + (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 
       8220*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     810) + Nc*((RATIO[x^(-1)]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 
       309760*e^4 - 1080*e^2*Pi^2 - 2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 
       423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3]))/9720 + 
    (RATIO[x]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + 
       (12960*I)*e*Pi + (34560*I)*e^2*Pi + (74880*I)*e^3*Pi + 
       (153600*I)*e^4*Pi - 7560*e^2*Pi^2 - 20160*e^3*Pi^2 - 43680*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (-12960 - 28080*e - 57600*e^2 - 116160*e^3 - 232960*e^4 - 
      (12960*I)*e*Pi - (28080*I)*e^2*Pi - (57600*I)*e^3*Pi - 
      (116160*I)*e^4*Pi + 7560*e^2*Pi^2 + 16380*e^3*Pi^2 + 33600*e^4*Pi^2 + 
      (3240*I)*e^3*Pi^3 + (7020*I)*e^4*Pi^3 - 657*e^4*Pi^4 + 
      30240*e^3*Zeta[3] + 65520*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 
      162*e^3*Pi^4 + 189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 
      2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - 
       (9600*I)*e^3*Pi - (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 
       4800*e^4*Pi^2 - (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
       (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] + 
       (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/
     810), Nc*((-4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-1)])/3) + 
  Nf*((4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x^(-1)])/3) + 
  e*(Nf*(-4/3 + (44*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-1)])/9 + 
      G[1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x])/3) + 
      (4*Pi^2*RATIO[x])/3 + G[0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 + 
        (8*RATIO[x])/3) + G[0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3)) + Nc*(4/3 - (32*RATIO[(1 - x)^(-1)])/9 - 
      (32*RATIO[x^(-1)])/9 + G[0, x]*(4/3 + (4*RATIO[x^(-1)])/3 - 
        (8*RATIO[x])/3) - (4*Pi^2*RATIO[x])/3 + 
      G[1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x])/3) + 
      G[0, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3))) + 
  e^2*(Nf*(-44/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (340/27 - Pi^2/9)*RATIO[x^(-1)] + (26*Pi^2*RATIO[x])/9 + 
      G[0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + (28*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 
        (76*RATIO[x])/9 - (52*RATIO[x^2])/9) + G[0, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - (26*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + (-76/9 - (4*Pi^2)/3)*
         RATIO[x] + (4*Pi^2*RATIO[x^2])/3) + 
      G[0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (76/9 - (4*Pi^2)/3)*RATIO[x] + 
        (4*Pi^2*RATIO[x^2])/3) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[3]) + Nc*(32/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (-208/27 + Pi^2/9)*RATIO[x^(-1)] - (14*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      G[1, 0, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      (14*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 
        (52*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[0, x]*(20/9 + (32*RATIO[x^(-1)])/9 + 
        (-52/9 + (4*Pi^2)/3)*RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      G[1, x]*(-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (52/9 + (4*Pi^2)/3)*
         RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[3])) + 
  e^3*(Nc*(208/27 - Pi^2/9 + (-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (-1280/81 + (8*Pi^2)/27)*RATIO[x^(-1)] + ((-82*Pi^2)/27 + Pi^4/45)*
       RATIO[x] + G[0, 0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/9 - (56*RATIO[x^2])/9) + G[1, 1, 1, x]*
       (-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x])/9 - 
        (56*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((82*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, x]*(32/9 - (32*RATIO[(1 - x)^(-1)])/9 + (-320/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(-20/9 - (32*RATIO[x^(-1)])/9 + (-8/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + (-164/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-164/27 + (14*Pi^2)/9)*RATIO[x^2]) + 
      ((28*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-1)])/9 - (28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9)*Zeta[3] + G[1, x]*(-208/27 + Pi^2/9 + 
        (208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + (320/27 + (4*Pi^2)/3)*
         RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(112/27 - Pi^2/9 + (208/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (-320/27 + (16*Pi^2)/9)*RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3])) + 
    Nf*(-340/27 + Pi^2/9 + (2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (2300/81 - (11*Pi^2)/27)*RATIO[x^(-1)] + ((160*Pi^2)/27 - Pi^4/45)*
       RATIO[x] + G[0, 0, 0, 0, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      ((-160*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x])/9 + 
        (104*RATIO[x^2])/9) + G[0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - 
        (80*RATIO[x])/9 + (104*RATIO[x^2])/9) + 
      G[0, 1, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + (320/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + 
        (320/27 - (14*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(32/9 + (44*RATIO[x^(-1)])/9 + (92/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, x]*(-44/9 + (44*RATIO[(1 - x)^(-1)])/9 + (548/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      ((-28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x^(-1)])/9 + (52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9)*Zeta[3] + G[0, x]*(-208/27 + Pi^2/9 + 
        (-340/27 + Pi^2/9)*RATIO[x^(-1)] + (548/27 - (28*Pi^2)/9)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]) + G[1, x]*(340/27 - Pi^2/9 + (-340/27 + Pi^2/9)*
         RATIO[(1 - x)^(-1)] + (-548/27 - (8*Pi^2)/3)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]))) + 
  e^4*(Nf*(-2300/81 + (11*Pi^2)/27 + (14644/243 - (85*Pi^2)/81 - 
        (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (14644/243 - (85*Pi^2)/81 - (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((968*Pi^2)/81 - (13*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, x]*
       (4/3 + (4*RATIO[x^(-1)])/3 + (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 20*RATIO[x] - 
        (52*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[0, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((-968*Pi^2)/81 + (13*Pi^4)/270)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, 0, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[0, 1, 1, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 0, 0, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + 
        (-868/27 - (8*Pi^2)/9)*RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (-412/27 - (8*Pi^2)/9)*
         RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[0, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + (28/9 - (308*RATIO[(1 - x)^(-1)])/27 - 
        (308*RATIO[x^(-1)])/27 + (320/27 - (10*Pi^2)/3)*RATIO[x] + 
        (-320/27 + (10*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[0, 1, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-340/27 + Pi^2/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (3580/81 + (59*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(208/27 - Pi^2/9 + (340/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (292/81 + (71*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*(-1280/81 + (8*Pi^2)/27 + (-2300/81 + (11*Pi^2)/27)*
         RATIO[x^(-1)] + (3580/81 - (179*Pi^2)/27 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (28/9 + (28*RATIO[x^(-1)])/9 - 12*RATIO[x] + (52*RATIO[x^2])/9)*
         Zeta[3]) + G[1, x]*(2300/81 - (11*Pi^2)/27 + 
        (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-3580/81 - (47*Pi^2)/9 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 + (4*RATIO[x])/9 + 
          (52*RATIO[x^2])/9)*Zeta[3]) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[5]) + Nc*(1280/81 - (8*Pi^2)/27 + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((-488*Pi^2)/81 + (7*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + ((488*Pi^2)/81 - (7*Pi^4)/270)*
       RATIO[x^2] + G[0, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 12*RATIO[x] + (28*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 
        (28*RATIO[x^2])/3) + G[0, 1, 1, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 0, x]*
       (20/9 + (32*RATIO[x^(-1)])/9 + (172/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (484/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + 
      (-28/9 + (224*RATIO[(1 - x)^(-1)])/27 + (224*RATIO[x^(-1)])/27 + 
        (-164/27 + (10*Pi^2)/3)*RATIO[x] + (164/27 - (10*Pi^2)/3)*RATIO[x^2])*
       Zeta[3] + G[0, 0, x]*(-112/27 + Pi^2/9 + (-208/27 + Pi^2/9)*
         RATIO[x^(-1)] + (-16/81 - (41*Pi^2)/27)*RATIO[x] + 
        (976/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 - (29*Pi^2)/27)*RATIO[x] + (976/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, x]*(-1280/81 + (8*Pi^2)/27 + (1280/81 - (8*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (1936/81 + (23*Pi^2)/9 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (28/9 - (28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x])/9 - 
          (28*RATIO[x^2])/9)*Zeta[3]) + G[0, x]*(656/81 - (5*Pi^2)/27 + 
        (1280/81 - (8*Pi^2)/27)*RATIO[x^(-1)] + 
        (-1936/81 + (95*Pi^2)/27 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (-28/9 - (28*RATIO[x^(-1)])/9 + (28*RATIO[x])/3 - (28*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 1, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + 
        (-976/81 + (49*Pi^2)/27)*RATIO[x^2] + 
        ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + (-976/81 + (49*Pi^2)/27)*
         RATIO[x^2] + ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[5])), 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405}


==> anc/H_gg_gg_++-+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (832*e^2*RATIO[x^(-2)])/3 + (832*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 1, 0, x]*
   ((-32*e^2*RATIO[(1 - x)^(-1)])/3 - (832*e^2*RATIO[x^(-2)])/3 + 
    (832*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, x]*((5440*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (5440*e^2)/(3*(-1 + RATIO[x])^2) + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] - (1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((2368*e^2*RATIO[x^(-2)])/3 - 
    (2368*e^2*RATIO[x^(-1)])/3 + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (1984*e^2*RATIO[x^(-2)])/3 - 
    (1984*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/3 - 
    (640*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (896*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (896*e^2*RATIO[x^(-2)])/3 + 
    (896*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 
    (1888*e^2)/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-2)] - 
    128*e^2*RATIO[x^(-1)] + (1888*e^2)/(3*(-1 + RATIO[x])^2) - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*((704*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   ((704*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (704*e^2)/(3*(-1 + RATIO[x])^2) - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((-1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1952*e^2*RATIO[x])/3 + 
    (1952*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
    (64*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + G[0, 0, 1, 0, 0, x]*
   (32*e^2*RATIO[(1 - x)^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((1760*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1760*e^2)/(3*(-1 + RATIO[x])^2) - 1632*e^2*RATIO[x] + 
    1632*e^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*((-616*e^2)/3 - 
    ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/9)*((108*I)*e - (13*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((108*I)*e - (211*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(-10 + 59*e + (40*I)*e*Pi)*RATIO[x] + 
    (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((608*e^2)/3 - (32*(28*e + 149*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*(28*e + 46*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-28 + 57*e + (89*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, x]*(352*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((24*I)*e + (39*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((48*I)*e + (189*I)*e^2 + 112*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*e*(-60*I - (809*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*(-208*e^2 - (8*e*(4 - 239*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-12*I)*e - (167*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(4 - 13*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, x]*((752*e^2)/3 - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(60 - 214*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-280*e^2 + (352*e^2*RATIO[(1 - x)^(-1)])/9 + 
    (128*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*e^2)/(9*(-1 + RATIO[x])^2) + 
    (16*e*(132 - 29*e - (660*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, x]*((4*e*(66 + 275*e - (94*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (432*I)*Pi + (556*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[0, 0, 0, x]*
   ((-8*e*(20 + 247*e))/3 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (64*I)*e^2*Pi*RATIO[x^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(-888 - 3035*e - (648*I)*Pi + 
       (882*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 0, x]*((-4*I)*e*(-34*I - (145*I)*e + 34*e*Pi) + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (144*I)*e*Pi + 
       (162*I)*e^2*Pi + 477*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(282 + 1141*e - (192*I)*Pi + (897*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[1, 0, 0, x]*((4*e*(80 + 399*e + (188*I)*e*Pi))/3 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(-192 - 301*e - (1152*I)*Pi + 
       (5334*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*(16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (1120*e^2*RATIO[x])/3 + 
      (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (1232*e^2*RATIO[x])/3 - (1232*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, 1, x]*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) - (1568*e^2*RATIO[x])/3 + 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 320*e^2*RATIO[x] + 
      320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2) - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2) + (880*e^2*RATIO[x])/3 - 
        (880*e^2*RATIO[x^2])/3) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/3 + 
    (256*e^2*RATIO[x^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    (640*e^2*RATIO[x])/3 + (640*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*((2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) + 288*e^2*RATIO[x] - 
    288*e^2*RATIO[x^2] + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((-1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((-32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 1, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((832*e^2*RATIO[x^(-2)])/3 - 
    (832*e^2*RATIO[x^(-1)])/3 + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((320*I)/3)*e^2*Pi*RATIO[x] + 
      ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((32*I)/3)*e^2*Pi*RATIO[x] - 
        ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((352*I)/3)*e^2*Pi*RATIO[x] - 
        ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 
      68*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (160*I)*e^2*Pi*RATIO[x] - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (176*I)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   (352*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-24*I)*e - (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((-48*I)*e - (189*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((8*I)/9)*e*(60*I + (809*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      ((800*I)/3)*e^2*Pi*RATIO[x] - ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((80*I)/3)*e^2*Pi*RATIO[x] + ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^2*Pi*
         RATIO[x^(-1)] - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(-208*e^2 - (8*(4*e - 239*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (167*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(4 - 13*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((160*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((160*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (320*I)*e^2*Pi*RATIO[x] + 
      (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] - 
        (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-176*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((176*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (352*I)*e^2*Pi*RATIO[x] - 
        (352*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-56*e^2)/3 - (32*(27*e + 62*e^2 + (63*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
     9 - ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(108*e - 13*e^2 + (252*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*e*(18 + 29*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 - (8*(-60*e + 181*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] + (((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(60 + 197*e - (180*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-22*e^2)/3 - (4*(12*e - 67*e^2 - (24*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - 16*e^2*RATIO[x^(-2)] + 
        16*e^2*RATIO[x^(-1)] + (16*(3*e - 7*e^2 - (6*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (11*I)*e + 36*e*Pi)*
         RATIO[x] + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((26*e^2)/3 - (4*e*(44 - 103*e - (88*I)*e*Pi)*RATIO[(1 - x)^(-1)])/
         3 - 176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (16*(11*e + 9*e^2 - (22*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(44*I + (175*I)*e + 132*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*((-1952*e^2)/3 - ((32*I)/3)*((-14*I)*e + (4*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[x^(-1)] + (16*e*(28 + 257*e - (62*I)*e*Pi)*RATIO[x])/
     3 + ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(-24*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-2*I)*e + (95*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e + (223*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(60 + 251*e - (300*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-32*e^2)/3 - ((16*I)/9)*((3*I)*e - (16*I)*e^2 + 15*e^2*Pi)*
         RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (125*I)*e^2 + 120*e^2*Pi)*
         RATIO[x^(-1)] + ((4*I)/9)*e*(12*I + (23*I)*e + 60*e*Pi)*RATIO[x] + 
        (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((40*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(44*I + (215*I)*e + 220*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, x]*(((-4*I)/3)*e*(-102*I - (435*I)*e + 158*e*Pi) - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*e*(-282 - 1141*e + (72*I)*Pi - (205*I)*e*Pi + 
       6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-8*I)/3)*e^2*Pi - (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((90*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I - (137*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*I)*e^2*Pi + (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (4*e*Pi*(-12*I + I*e + 4*e*Pi)*
          RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((32*I)/3)*e^2*Pi + (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*((99*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I - (393*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e + (42*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(120*e + 2455*e^2 + (72*I)*e*Pi + 
       (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(2712 + 10015*e - (432*I)*Pi + (1494*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e^2*(179 - (27*I)*Pi))/9 - 
      (8*(3*e + 8*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + 
         (636*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*e*(54 + 238*e - (60*I)*Pi - (143*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*e*(6 + 7*e))/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + (8*I)*e^2*Pi + 
           6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(12 + 20*e - (12*I)*Pi + I*e*Pi + 2*e*Pi^2)*
          RATIO[x])/9 - (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(6 - 172*e + (27*I)*e*Pi))/9 - ((8*I)/9)*
         ((3*I)*e + (11*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(120 + 604*e - (132*I)*Pi - (405*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*
          RATIO[x^2])/9))) + G[0, 1, 1, 1, x]*
   ((1264*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (39*I + (157*I)*e + 57*e*Pi)*RATIO[x] + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((152*e^2)/3 + (560*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((60*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((137*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (311*I)*e + 120*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-41*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 + 35*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-128*e^2)/3 - 208*e^2*RATIO[(1 - x)^(-1)] + 
        352*e^2*RATIO[x^(-2)] - (1178*e^2*RATIO[x^(-1)])/3 + 
        (4*e*(44 + 259*e - (88*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(116*I + (451*I)*e + 64*e*Pi) + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 
       31*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(636 + 2357*e - (288*I)*Pi - (678*I)*e*Pi + 156*e*Pi^2)*RATIO[x])/
     27 - (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*(((4*I)/9)*e*(18*I + (313*I)*e + 78*e*Pi) + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(54 + 238*e - (60*I)*Pi - (203*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((2*I)/9)*e*(15*I + (25*I)*e + 6*e*Pi) - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(12 + 20*e - (12*I)*Pi - (11*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(21 + 637*e - (150*I)*e*Pi))/9 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 
           8*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (88*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(120 + 604*e - (132*I)*Pi - (537*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/
         9 + (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*((4*e*(66 + 275*e + (18*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 + (288*I)*e*Pi - (153*I)*e^2*Pi + 639*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (192*I)*Pi - (492*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((-16*I)*e^2*Pi - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*Pi*(-60*I - (197*I)*e + 50*e*Pi)*
        RATIO[x])/9 + (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-22*I)/3)*e^2*Pi + (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 
           7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*Pi*(-12*I - (11*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((26*I)/3)*e^2*Pi + (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 
           154*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (176*I)*e^2*Pi*
         RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*Pi*(-132*I - (525*I)*e + 110*e*Pi)*
          RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/
         9))) + G[1, 0, 1, 1, x]*(280*e^2 - 32*e^2*(11 - (2*I)*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (100*I)*e + 156*e*Pi)*RATIO[x] + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e^2)/3 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((80*I)/3)*((6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((61*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (137*I)*e + 360*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((16*I)/3)*
         ((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 - e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((32*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*I)*((11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(44 + 131*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (4*RATIO[x^(-1)]*((6*I)*e*Pi + (17*I)*e^2*Pi - 114*e*Pi^2 - 1196*e^2*Pi^2 - 
     (204*I)*e*Pi^3 - (922*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 
     (1584*I)*e^2*Pi*Zeta[3]))/27 + 
  ((-12*I)*e*Pi - (34*I)*e^2*Pi - 432*Pi^2 - 1224*e*Pi^2 - 4626*e^2*Pi^2 - 
    (912*I)*e*Pi^3 - (3300*I)*e^2*Pi^3 + 189*e^2*Pi^4 + 504*e*Zeta[3] + 
    1872*e^2*Zeta[3] - (6696*I)*e^2*Pi*Zeta[3])/27 + 
  G[1, 0, x]*((4*(36 + 144*e + 661*e^2 + (42*I)*e*Pi + (264*I)*e^2*Pi + 
       24*e^2*Pi^2))/9 - ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
      (69*I)*e^2*Pi^2 + 66*e^2*Pi^3)*RATIO[x^(-2)] + 
    ((16*I)/27)*((57*I)*e + (595*I)*e^2 - 105*e*Pi - 500*e^2*Pi - 
      (384*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       384*e*Pi^2 - 686*e^2*Pi^2 + (444*I)*e^2*Pi^3 - 11232*e^2*Zeta[3]))/
     27 - (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (216*I)*e*Pi + 
       (1143*I)*e^2*Pi - 72*e*Pi^2 + 1755*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 
       1440*e^2*Zeta[3]))/27 + (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 + 
       15*e^2*Pi^2 - (13*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (804*I)*e*Pi + (3043*I)*e^2*Pi - 192*e*Pi^2 - 17*e^2*Pi^2 - 
       (222*I)*e^2*Pi^3 + 5616*e^2*Zeta[3]))/27) + 
  G[0, 0, x]*((2*(-216 + 1002*e + 3151*e^2 - (252*I)*e*Pi - (2418*I)*e^2*Pi + 
       918*e^2*Pi^2))/27 + (16*((12*I)*e*Pi + (89*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*RATIO[x]*(432 + 1932*e + 5807*e^2 - 
       (804*I)*e*Pi - (2893*I)*e^2*Pi + 120*e*Pi^2 + 320*e^2*Pi^2 + 
       (1086*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 1518*e + 6596*e^2 - (936*I)*e*Pi - 
       (4173*I)*e^2*Pi + 528*e*Pi^2 + 1018*e^2*Pi^2 + (186*I)*e^2*Pi^3 + 
       9504*e^2*Zeta[3]))/27 + (2*(-216 - 414*e + 789*e^2 - (1116*I)*e*Pi - 
       (5484*I)*e^2*Pi + 1056*e*Pi^2 + 398*e^2*Pi^2 + (372*I)*e^2*Pi^3 + 
       19008*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - (372*I)*e*Pi - (1744*I)*e^2*Pi - 
       240*e*Pi^2 + 926*e^2*Pi^2 - (2172*I)*e^2*Pi^3 + 19008*e^2*Zeta[3]))/
     27) + G[0, x]*(((-8*I)/27)*(114*e*Pi + 1190*e^2*Pi - (75*I)*e^2*Pi^2 + 
      114*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-18*I)*e - (51*I)*e^2 - 
      432*Pi - 2586*e*Pi - 8425*e^2*Pi - (1026*I)*e*Pi^2 - 
      (4508*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (5292*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + (1200*I)*Pi^3 + 
       (685*I)*e*Pi^3 + 728*e*Pi^4 - 5760*Zeta[3] + 4590*e*Zeta[3] + 
       (41760*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(30 + 85*e - (1140*I)*Pi - (11900*I)*e*Pi - 300*Pi^2 - 
       630*e*Pi^2 + (2400*I)*Pi^3 + (230*I)*e*Pi^3 + 1456*e*Pi^4 - 
       11520*Zeta[3] + 65160*e*Zeta[3] + (83520*I)*e*Pi*Zeta[3]))/135 - 
    (2*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 2550*e*Pi^2 - 
       7780*e^2*Pi^2 - (240*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 2204*e^2*Pi^4 + 
       11520*e*Zeta[3] - 9180*e^2*Zeta[3] + (12960*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - (54000*I)*e^2*Pi + 
       4560*e*Pi^2 + 23430*e^2*Pi^2 - (240*I)*e*Pi^3 - (170*I)*e^2*Pi^3 + 
       2204*e^2*Pi^4 + 11520*e*Zeta[3] + 46800*e^2*Zeta[3] + 
       (12960*I)*e^2*Pi*Zeta[3]))/135) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (252*I)*e*Pi - (1050*I)*e^2*Pi + 
       990*e^2*Pi^2))/27 + (4*RATIO[x]*(432 + 1704*e + 3415*e^2 - 
       (12*I)*e*Pi + (551*I)*e^2*Pi - 60*e*Pi^2 + 1256*e^2*Pi^2 + 
       (810*I)*e^2*Pi^3 - 2232*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2 + 
       (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-216*I - (414*I)*e + (789*I)*e^2 - 324*e*Pi - 
      558*e^2*Pi + (372*I)*e*Pi^2 + (452*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-216*I - (186*I)*e + (3181*I)*e^2 - 756*e*Pi - 2673*e^2*Pi + 
      (372*I)*e*Pi^2 + (938*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 - 
       (1620*I)*e^2*Pi^3 + 4464*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 3*e^2 - (72*I)*e*Pi - (776*I)*e^2*Pi + 
         24*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 180*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 60*Pi^2 + 163*e*Pi^2 + 
         720*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
       (540*I + (2502*I)*e + (9765*I)*e^2 + 1080*e*Pi + 4824*e^2*Pi - 
        (72*I)*e*Pi^2 + (730*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (540*I + (3582*I)*e + (16929*I)*e^2 + 1404*e*Pi + 6270*e^2*Pi - 
        (72*I)*e*Pi^2 + (736*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3])) + 
    Nf*(((-18 - 30*e - 65*e^2 + (12*I)*e*Pi - (4*I)*e^2*Pi - 33*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 - 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 73*e*Pi^2 + 
           144*e*Zeta[3]))/27 - (I/27)*RATIO[x^(-2)]*(-108*I - (234*I)*e - 
          (291*I)*e^2 - 216*e*Pi - 432*e^2*Pi - (48*I)*e*Pi^2 - 
          (374*I)*e^2*Pi^2 + 48*e^2*Pi^3 - (720*I)*e^2*Zeta[3]) + 
        (I/27)*RATIO[x^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 234*e*Pi - 
          534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
          (720*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-90 - 162*e - 203*e^2 - (132*I)*e*Pi - (1700*I)*e^2*Pi + 
          15*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 - 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 93*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (I/27)*RATIO[x^(-2)]*(1188*I + (6318*I)*e + 
          (25905*I)*e^2 + 2376*e*Pi + 12240*e^2*Pi - (96*I)*e*Pi^2 + 
          (1690*I)*e^2*Pi^2 + 156*e^2*Pi^3 + (816*I)*e^2*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1188*I + (8694*I)*e + (43293*I)*e^2 + 
          3042*e*Pi + 15882*e^2*Pi - (96*I)*e*Pi^2 + (1729*I)*e^2*Pi^2 + 
          156*e^2*Pi^3 + (816*I)*e^2*Zeta[3])))) + 
  G[0, 1, x]*((4*(36 + 144*e + 661*e^2 - (42*I)*e*Pi - (156*I)*e^2*Pi + 
       66*e^2*Pi^2))/9 + ((16*I)/9)*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - 
      (25*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] - 
    ((16*I)/27)*((-57*I)*e - (595*I)*e^2 + 54*e*Pi + 72*e^2*Pi - 
      (36*I)*e*Pi^2 + (150*I)*e^2*Pi^2 + 114*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 + (2628*I)*e^2*Pi^3 - 13536*e^2*Zeta[3]))/
     27 + (4*((186*I)*e*Pi + (872*I)*e^2*Pi + 288*e*Pi^2 - 279*e^2*Pi^2 + 
       (114*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (384*I)*e*Pi + 
       (1043*I)*e^2*Pi + 288*e*Pi^2 + 315*e^2*Pi^2 + (114*I)*e^2*Pi^3 - 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (12*I)*e*Pi - (701*I)*e^2*Pi + 96*e*Pi^2 + 253*e^2*Pi^2 - 
       (1314*I)*e^2*Pi^3 + 6768*e^2*Zeta[3]))/27 + 
    Nc^2*((4*e*Pi*(-18*I - (313*I)*e + 4*e*Pi))/9 + 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (90*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] - ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] - (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 
         180*e*Zeta[3]))/27 - (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 
         60*Pi^2 + 223*e*Pi^2 + 720*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((324*I)*e*Pi + (1428*I)*e^2*Pi + 60*e*Pi^2 - 
         409*e^2*Pi^2 + (120*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
      (16*(15*e*Pi^2 + 2*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nf*(((e*Pi*(-30*I - (50*I)*e + 47*e*Pi))/9 + 
        (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 85*e*Pi^2 + 
           144*e*Zeta[3]))/27 + (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
           36*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-72*I)*e*Pi - (120*I)*e^2*Pi - 12*e*Pi^2 + 
           115*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27)/Nc + 
      Nc*((e*Pi*(42*I + (1274*I)*e + 31*e*Pi))/9 - 
        ((4*I)/9)*(198*e*Pi + 987*e^2*Pi + (198*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*(396*e*Pi + 1974*e^2*Pi + 
          (335*I)*e^2*Pi^2 + 8*e^2*Pi^3)*RATIO[x^(-1)] + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 137*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (8*(-11*e*Pi^2 - 9*e^2*Pi^2 - 
           (22*I)*e^2*Pi^3 + 132*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-240*I)*e*Pi - (1208*I)*e^2*Pi - 44*e*Pi^2 + 
           271*e^2*Pi^2 - (88*I)*e^2*Pi^3 + 528*e^2*Zeta[3]))/9))) + 
  G[1, x]*((2*(12*e + 34*e^2 - (216*I)*Pi - (1722*I)*e*Pi - (4459*I)*e^2*Pi + 
       612*e*Pi^2 + 3602*e^2*Pi^2 + (918*I)*e^2*Pi^3 + 7956*e^2*Zeta[3]))/
     27 + (4*e*RATIO[x^2]*(1005*Pi^2 + 3215*e*Pi^2 - (840*I)*Pi^3 + 
       (1535*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 3090*e*Zeta[3] - 
       (22320*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi + 3900*Pi^2 + 
       16065*e*Pi^2 - (1680*I)*Pi^3 + (12340*I)*e*Pi^3 + 1028*e*Pi^4 + 
       12960*Zeta[3] - 2460*e*Zeta[3] - (44640*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-2)]*((-216*I)*Pi - (414*I)*e*Pi + (789*I)*e^2*Pi + 
       30*e*Pi^2 - 458*e^2*Pi^2 - (156*I)*e*Pi^3 - (74*I)*e^2*Pi^3 + 
       72*e^2*Pi^4 + (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-1)]*(-6*e - 17*e^2 - (216*I)*Pi - (414*I)*e*Pi + 
       (789*I)*e^2*Pi - 330*e*Pi^2 - 2191*e^2*Pi^2 - (156*I)*e*Pi^3 + 
       (211*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 5400*e^2*Zeta[3] + 
       (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 1440*e*Pi^2 - 
       5805*e^2*Pi^2 + (120*I)*e*Pi^3 - (635*I)*e^2*Pi^3 + 552*e^2*Pi^4 - 
       720*e*Zeta[3] + 390*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (-540 - 3042*e - 12447*e^2 + (144*I)*Pi - (1020*I)*e*Pi - 
        (6290*I)*e^2*Pi - 258*e*Pi^2 + 666*e^2*Pi^2 - (150*I)*e^2*Pi^3 + 
        2688*e^2*Zeta[3])/27 - (2*RATIO[x^(-2)]*((-540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 540*e*Pi^2 + 2502*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 18*e^2*Pi^4 - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(540 + 3582*e + 16569*e^2 - (540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 432*e*Pi^2 + 1930*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (302*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 696*e^2*Zeta[3] - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - (36*I)*Pi - (96*I)*e*Pi - 
         (208*I)*e^2*Pi - 75*e*Pi^2 - 448*e^2*Pi^2 - (207*I)*e^2*Pi^3 + 
         22*e^2*Pi^4 + 1692*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*((-36*I)*Pi - (96*I)*e*Pi - (208*I)*e^2*Pi + 177*e*Pi^2 + 
         408*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 66*e^2*Pi^4 - 1356*e^2*Zeta[3] + 
         (2160*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          150*e*Pi^2 + 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 828*e^2*Zeta[3])/54 - 
        (2*e*RATIO[x]*(60*Pi^2 - 20*e*Pi^2 + 33*e*Pi^4 - 720*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/135 - (I/27)*RATIO[x^(-1)]*
         (-108*I - (450*I)*e - (1119*I)*e^2 - 108*Pi - 234*e*Pi - 
          291*e^2*Pi - (102*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 84*e^2*Pi^3 - 
          (612*I)*e^2*Zeta[3] - 576*e^2*Pi*Zeta[3]) + (I/9)*RATIO[x^(-2)]*
         (-36*Pi - 78*e*Pi - 97*e^2*Pi - (36*I)*e*Pi^2 - (78*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) - 
        (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 - 
           (120*I)*e^2*Pi^3 + 11*e^2*Pi^4 + 1800*e^2*Zeta[3] - 
           (360*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((22*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (1188 + 7506*e + 32619*e^2 - (396*I)*Pi + (1788*I)*e*Pi + 
          (14626*I)*e^2*Pi + 666*e*Pi^2 - 812*e^2*Pi^2 + (426*I)*e^2*Pi^3 - 
          6204*e^2*Zeta[3])/54 - (22*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((-1188*I)*Pi - 
           (6318*I)*e*Pi - (25905*I)*e^2*Pi + 1188*e*Pi^2 + 6318*e^2*Pi^2 - 
           (48*I)*e*Pi^3 + (886*I)*e^2*Pi^3 + 36*e^2*Pi^4 - 
           (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(-1188 - 8694*e - 42501*e^2 + (1188*I)*Pi + 
           (6318*I)*e*Pi + (25905*I)*e^2*Pi - 966*e*Pi^2 - 4906*e^2*Pi^2 + 
           (48*I)*e*Pi^3 - (640*I)*e^2*Pi^3 - 36*e^2*Pi^4 - 
           2004*e^2*Zeta[3] + (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - (180*I)*Pi - 
           (660*I)*e*Pi - (1700*I)*e^2*Pi - 435*e*Pi^2 - 2805*e^2*Pi^2 - 
           (1155*I)*e^2*Pi^3 + 121*e^2*Pi^4 + 10260*e^2*Zeta[3] - 
           (3960*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x]*((-180*I)*Pi - (660*I)*e*Pi - (1700*I)*e^2*Pi + 
           945*e*Pi^2 + 2905*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 363*e^2*Pi^4 - 
           7500*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/135))) + 
  (2*RATIO[x]*(2160*Pi^2 + 9570*e*Pi^2 + 24325*e^2*Pi^2 + (180*I)*e*Pi^3 + 
     (1885*I)*e^2*Pi^3 + 804*e*Pi^4 + 1290*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     21480*e*Zeta[3] + 40760*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (2700*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - 
     (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 - 1608*e*Pi^4 + 183*e^2*Pi^4 - 
     (416*I)*e^2*Pi^5 - 5880*e*Zeta[3] - 20320*e^2*Zeta[3] - 
     (17280*I)*e*Pi*Zeta[3] - (19800*I)*e^2*Pi*Zeta[3] + 
     11520*e^2*Pi^2*Zeta[3] + 142560*e^2*Zeta[5]))/135 - 
  (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 3150*e*Pi^2 + 
     21750*e^2*Pi^2 - (2040*I)*e*Pi^3 - (5030*I)*e^2*Pi^3 + 2628*e*Pi^4 - 
     951*e^2*Pi^4 + (168*I)*e^2*Pi^5 + 46800*e*Zeta[3] + 61320*e^2*Zeta[3] - 
     (8640*I)*e*Pi*Zeta[3] + (20700*I)*e^2*Pi*Zeta[3] + 
     144720*e^2*Pi^2*Zeta[3] + 213840*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 + 5256*e*Pi^4 - 3441*e^2*Pi^4 + 
    (336*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] - 
    (17280*I)*e*Pi*Zeta[3] + (79200*I)*e^2*Pi*Zeta[3] + 
    289440*e^2*Pi^2*Zeta[3] + 427680*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  Nc^2*(((-3240*I)*Pi - (18252*I)*e*Pi - (74682*I)*e^2*Pi - 288*Pi^2 + 
      3480*e*Pi^2 + 20512*e^2*Pi^2 - (324*I)*e*Pi^3 + (4032*I)*e^2*Pi^3 + 
      99*e^2*Pi^4 - 2016*e*Zeta[3] - 2496*e^2*Zeta[3])/162 - 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (3582*I)*e*Pi - (16569*I)*e^2*Pi + 
       540*e*Pi^2 + 3582*e^2*Pi^2 - (24*I)*e*Pi^3 + (398*I)*e^2*Pi^3 + 
       18*e^2*Pi^4 - (192*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*e*RATIO[x^2]*(165*Pi^4 + 22*e*Pi^4 + (450*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 10800*e*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 - (900*I)*e*Pi^3 + (12720*I)*e^2*Pi^3 + 
       1320*e*Pi^4 + 131*e^2*Pi^4 - (960*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] + 86400*e^2*Pi^2*Zeta[3] - 
       86400*e^2*Zeta[5]))/810 + 
    (4*(165*e*Pi^4 + 22*e^2*Pi^4 - (120*I)*e^2*Pi^5 - (5400*I)*e*Pi*Zeta[3] - 
       (720*I)*e^2*Pi*Zeta[3] + 10800*e^2*Pi^2*Zeta[3] - 10800*e^2*Zeta[5]))/
     (405*(-1 + RATIO[x])^2) + (RATIO[x]*(-16200 - 123660*e - 615330*e^2 - 
       (32400*I)*e*Pi - (247320*I)*e^2*Pi - 1440*Pi^2 + 5520*e*Pi^2 + 
       73640*e^2*Pi^2 - (1620*I)*e*Pi^3 - (720*I)*e^2*Pi^3 - 1320*e*Pi^4 + 
       319*e^2*Pi^4 - (3600*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] - (31680*I)*e^2*Pi*
        Zeta[3] + 86400*e^2*Zeta[5]))/810) + 
  Nf*(((I/9)*RATIO[x^(-1)]*(-36*Pi - 150*e*Pi - 373*e^2*Pi - (36*I)*e*Pi^2 - 
        (150*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) + 
      ((540*I)*Pi + (1710*I)*e*Pi + (2805*I)*e^2*Pi - 660*e*Pi^2 - 
        1940*e^2*Pi^2 - (630*I)*e^2*Pi^3 + 47*e^2*Pi^4 + 2160*e*Zeta[3] + 
        10440*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/270 + 
      (2*e*RATIO[x^2]*(-33*Pi^4 + 77*e*Pi^4 - (90*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 2160*e*Zeta[5]))/405 + 
      (RATIO[x]*(1620 + 8370*e + 24615*e^2 + (3240*I)*e*Pi + 
         (16740*I)*e^2*Pi - 1260*e*Pi^2 - 8400*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         132*e*Pi^4 - 167*e^2*Pi^4 + (360*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 
         38880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (3960*I)*e^2*Pi*
          Zeta[3] - 8640*e^2*Zeta[5]))/810 + 
      (2*(-33*e*Pi^4 + 77*e^2*Pi^4 + (24*I)*e^2*Pi^5 + 
         (1080*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] - 
         2160*e^2*Pi^2*Zeta[3] + 2160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1620 + 8370*e + 24615*e^2 - 1260*e*Pi^2 - 
         5160*e^2*Pi^2 - (1440*I)*e^2*Pi^3 - 132*e*Pi^4 + 449*e^2*Pi^4 + 
         (96*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 38880*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (11160*I)*e^2*Pi*Zeta[3] - 
         8640*e^2*Pi^2*Zeta[3] + 8640*e^2*Zeta[5]))/810)/Nc + 
    Nc*((RATIO[x^(-1)]*((-1188*I)*Pi - (8694*I)*e*Pi - (42501*I)*e^2*Pi + 
         1188*e*Pi^2 + 8694*e^2*Pi^2 - (48*I)*e*Pi^3 + (838*I)*e^2*Pi^3 + 
         36*e^2*Pi^4 - (960*I)*e^2*Pi*Zeta[3]))/27 + 
      ((17820*I)*Pi + (112590*I)*e*Pi + (489285*I)*e^2*Pi + 1440*Pi^2 - 
        17940*e*Pi^2 - 124340*e^2*Pi^2 + (1620*I)*e*Pi^3 - 
        (20430*I)*e^2*Pi^3 - 354*e^2*Pi^4 + 16560*e*Zeta[3] + 
        53880*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3])/810 + 
      (2*e*RATIO[x^2]*(-121*Pi^4 - 99*e*Pi^4 - (330*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 7920*e*Zeta[5]))/135 + 
      (RATIO[x]*(17820 + 148230*e + 779805*e^2 + (35640*I)*e*Pi + 
         (296460*I)*e^2*Pi + 1440*Pi^2 - 5340*e*Pi^2 - 86120*e^2*Pi^2 + 
         (1620*I)*e*Pi^3 + (1260*I)*e^2*Pi^3 + 1452*e*Pi^4 + 834*e^2*Pi^4 + 
         (3960*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 101760*e^2*Zeta[3] + 
         (47520*I)*e*Pi*Zeta[3] + (78840*I)*e^2*Pi*Zeta[3] - 
         95040*e^2*Zeta[5]))/810 + (2*(-121*e*Pi^4 - 99*e^2*Pi^4 + 
         (88*I)*e^2*Pi^5 + (3960*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3] - 
         7920*e^2*Pi^2*Zeta[3] + 7920*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(17820 + 148230*e + 779805*e^2 + 1440*Pi^2 - 
         5340*e*Pi^2 - 50480*e^2*Pi^2 + (900*I)*e*Pi^3 - (13260*I)*e^2*Pi^3 - 
         1452*e*Pi^4 - 1002*e^2*Pi^4 + (1056*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 
         101760*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] + (32040*I)*e^2*Pi*
          Zeta[3] - 95040*e^2*Pi^2*Zeta[3] + 95040*e^2*Zeta[5]))/810)), 
 G[0, 0, 1, 0, 1, x]*((832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (832*e^2)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, x]*
   ((832*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (832*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 1, 1, x]*((-5440*e^2*RATIO[x^(-2)])/3 + 
    (5440*e^2*RATIO[x^(-1)])/3 + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((1024*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-2368*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2368*e^2)/(3*(-1 + RATIO[x])^2) + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 1, x]*
   ((-1984*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
    (128*e^2*RATIO[x^(-1)])/3 + (1984*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((1856*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1856*e^2)/(3*(-1 + RATIO[x])^2) + 192*e^2*RATIO[x] - 
    192*e^2*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
   ((1856*e^2*RATIO[(1 - x)^(-1)])/3 - (1856*e^2)/(3*(-1 + RATIO[x])^2) + 
    192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*
   ((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (640*e^2)/(3*(-1 + RATIO[x])^2) + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   ((896*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (896*e^2)/(3*(-1 + RATIO[x])^2) + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((896*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (896*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
   (-128*e^2*RATIO[(1 - x)^(-1)] + (1888*e^2*RATIO[x^(-2)])/3 - 
    (1888*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(-1 + RATIO[x])^2 - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-128*e^2*RATIO[(1 - x)^(-1)] + 
    (1888*e^2*RATIO[x^(-2)])/3 - (1888*e^2*RATIO[x^(-1)])/3 + 
    (128*e^2)/(-1 + RATIO[x])^2 - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (704*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((1184*e^2*RATIO[x^(-2)])/3 - (1184*e^2*RATIO[x^(-1)])/3 - 
    (1952*e^2*RATIO[x])/3 + (1952*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*(-32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-1760*e^2*RATIO[x^(-2)])/3 + 
    (1760*e^2*RATIO[x^(-1)])/3 - 1632*e^2*RATIO[x] + 1632*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, x]*((1456*e^2)/3 - (16*(-108*e + 211*e^2 + (72*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (16*(-108*e + 13*e^2 + (72*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(15*I + (41*I)*e + 60*e*Pi)*
     RATIO[x] + (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((3904*e^2)/3 - ((32*I)/3)*((28*I)*e + (46*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((28*I)*e + (149*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-1)] + ((32*I)/3)*e*(28*I + (149*I)*e + 89*e*Pi)*
     RATIO[x] + (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*(-64*e^2 - (64*(-e + 11*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 + e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(56*e^2 - (8*(48*e + 189*e^2 - (112*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 - (56*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((8*I)/9)*e*(-60*I - (143*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(-280*e^2 - (16*(12*e + 167*e^2 + (228*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e + (239*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 + (228*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((-2000*e^2)/3 + ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(60 + 302*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 0, 1, x]*(-208*e^2 + ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-592*e^2 - (64*I)*e^2*(11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^2*RATIO[x^(-2)])/9 + (352*e^2*RATIO[x^(-1)])/9 + 
    ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(66 + 161*e - (330*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, x]*((8*e*(54 + 217*e - (136*I)*e*Pi))/3 + 
    (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 18*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (432*I)*Pi - (512*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[1, 1, 1, x]*
   (((16*I)/3)*e*(74*I + (381*I)*e + 51*e*Pi) - 
    (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e*(1416 + 6235*e - (648*I)*Pi - (954*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 - (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 1, x]*
   (((4*I)/3)*e*(12*I + (41*I)*e + 390*e*Pi) - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-93*e - 436*e^2 - (144*I)*e*Pi + (162*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(12 - 41*e - (192*I)*Pi - (579*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 1, x]*((8*e*(98 + 425*e - (157*I)*e*Pi))/3 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 
       119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(1896 + 7817*e - (1152*I)*Pi - (3702*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/
     27 + (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 0, 0, 0, x]*
   ((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + (2720*e^2)/(3*(-1 + RATIO[x])^2) - 
    (2720*e^2*RATIO[x])/3 + (2720*e^2*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
      (1120*e^2*RATIO[x])/3 + (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((160*e^2*RATIO[(1 - x)^(-1)])/3 - (160*e^2)/
         (3*(-1 + RATIO[x])^2) + (1232*e^2*RATIO[x])/3 - 
        (1232*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 0, x]*
   ((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
    (1568*e^2*RATIO[x])/3 + (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3 - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 + 
        (880*e^2*RATIO[x])/3 - (880*e^2*RATIO[x^2])/3) + 
      ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (640*e^2*RATIO[x])/3 + 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (2720*e^2*RATIO[x^(-2)])/3 + 
    (2720*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    288*e^2*RATIO[x] - 288*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, x]*((1024*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1024*e^2)/(3*(-1 + RATIO[x])^2) + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 0, x]*((-832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (832*e^2)/(3*(-1 + RATIO[x])^2) + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(-64*e^2 - (64*e*(-1 + 11*e - I*e*Pi)*RATIO[(1 - x)^(-1)])/
     3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(2 + e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] - 
      ((320*I)/3)*e^2*Pi*RATIO[x] + ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[x^(-2)] + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] - ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((352*I)/3)*e^2*Pi*RATIO[x] - ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(-208*e^2 - ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 68*e^2*Pi)*
     RATIO[x^(-1)] + (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[x^(-2)] + (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (160*I)*e^2*Pi*RATIO[x] - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[x^(-2)] - (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (176*I)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*(56*e^2 - (8*(48*e + 189*e^2 + (8*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((8*I)/9)*e*(60*I + (143*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((-32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + ((800*I)/3)*e^2*Pi*RATIO[x] - 
      ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] + 
        ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(-280*e^2 - (16*(12*e + 167*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*(I*e + (6*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((4*I)*e - (239*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 - (12*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((-160*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((160*I)/3)*e^2*Pi*
       RATIO[x^(-1)] - (320*I)*e^2*Pi*RATIO[x] + (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] - (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((176*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((176*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (352*I)*e^2*Pi*RATIO[x] - (352*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 1, 0, 0, x]*((608*e^2)/3 - 
    (32*(6*e + 37*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((-108*I)*e + (13*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-27*I)*e - (62*I)*e^2 + 63*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(6*e + 43*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    32*e*(3 - 9*e - (10*I)*e*Pi)*RATIO[x] + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(152*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((60*I)*e - (181*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (8*e*(60 - 181*e - (180*I)*e*Pi)*
        RATIO[x])/9 + ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-74*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/9)*((12*I)*e - (67*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2 + (4*e*(-12 + 67*e + (36*I)*e*Pi)*
          RATIO[x])/9 + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-530*e^2)/3 + 176*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*((11*I)*e + (9*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((44*I)*e - (103*I)*e^2 + 88*e^2*Pi)*RATIO[x^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2 + (4*e*(-44 + 103*e + (132*I)*e*Pi)*
          RATIO[x])/3 + (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((560*e^2)/3 + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*(-14*e + 4*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(28 - 57*e - (62*I)*e*Pi)*RATIO[x])/3 + 
    ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(192*e^2 - (8*(-4*e + 223*e^2 - (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 + 16*e^2*RATIO[x^(-1)] + (16*(-2*e + 95*e^2 - (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (40*e*(12 - 47*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-100*e^2)/3 - (2*(24*e - 125*e^2 - (120*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (16*(3*e - 16*e^2 - (15*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-12 + 79*e + (60*I)*e*Pi)*RATIO[x])/
         9 + (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-676*e^2)/3 - ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
        (((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (44*e*(-4 + 13*e + (20*I)*e*Pi)*RATIO[x])/3 + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, x]*(((-4*I)/3)*e*(-12*I - (41*I)*e + 154*e*Pi) - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + 
    (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e*(-12 + 41*e + (72*I)*Pi - (193*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-352*I)/3)*e^2*Pi + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (80*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*((90*I)*e^2*Pi + 7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I + (121*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((20*I)*e^2*Pi + (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-12*I + (55*I)*e + 4*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((412*I)/3)*e^2*Pi - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*((99*I)*e^2*Pi + 5*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I + (177*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*(((4*I)/3)*e*(52*I + (35*I)*e + 66*e*Pi) - 
    (4*(120*e + 2455*e^2 + (72*I)*e*Pi + (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 4331*e - (432*I)*Pi + 
       (1170*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*(((8*I)/9)*e*(54*I + (59*I)*e + 108*e*Pi) - 
      (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + (636*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((3*I)*e + (8*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-54 - 238*e - (60*I)*Pi + (127*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*(24 + 34*e - (27*I)*e*Pi))/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + 
           (8*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-12 - 20*e - (12*I)*Pi + (55*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(132 + 260*e - (243*I)*e*Pi))/9 + 
        (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((3*I)*e + (11*I)*e^2 + 
          21*e^2*Pi)*RATIO[x^(-1)] - (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 
           29*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-120 - 604*e - (132*I)*Pi + (189*I)*e*Pi + 22*e*Pi^2)*RATIO[x])/
         9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*((-64*e^2)/3 - ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-39 + 92*e + (57*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-656*e^2)/3 - ((8*I)/3)*e^2*(137*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (560*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((60*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (40*e*(-12 + 59*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((36*e^2 - (2*e^2*(41 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((-6*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 91*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((764*e^2)/3 - (1178*e^2*RATIO[(1 - x)^(-1)])/3 - 
        208*e^2*RATIO[x^(-1)] + (352*e^2)/(-1 + RATIO[x])^2 + 
        (44*e*(4 - 17*e - (8*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(((-4*I)/3)*e*(-40*I - (181*I)*e + 136*e*Pi) + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 31*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(-48 - 73*e - (288*I)*Pi + (1122*I)*e*Pi + 
       156*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(90 + 163*e - (312*I)*e*Pi))/9 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (80*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-54 - 238*e - (60*I)*Pi + (187*I)*e*Pi + 
         40*e*Pi^2)*RATIO[x])/9 - (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*
        RATIO[x^2])/9) + Nf*((((2*I)/9)*e*(39*I + (65*I)*e + 84*e*Pi) + 
        (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-12 - 20*e - (12*I)*Pi + (67*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*
          RATIO[x^2])/9)/Nc + Nc*(((2*I)/9)*e*(219*I + (571*I)*e + 
          708*e*Pi) - (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 8*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-120 - 604*e - (132*I)*Pi + 
           (321*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((8*e*(54 + 217*e + (108*I)*e*Pi))/3 - 
    (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 + (288*I)*e*Pi - 
       (153*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (192*I)*Pi + (696*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((152*I)*e^2*Pi - 
      (160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((160*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*Pi*(-60*I + (181*I)*e + 50*e*Pi)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-74*I)/3)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-12*I + (67*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((-530*I)/3)*e^2*Pi + (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 154*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-132*I + (309*I)*e + 110*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*(96*e^2 - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(-66 + 7*e + (312*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-352*e^2)/3 - ((8*I)/3)*e^2*(61*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*e^2*RATIO[x^(-1)])/3 + (((80*I)/3)*((6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-60 + 121*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((20*e^2 - ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] + (((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 55*e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((412*e^2)/3 + ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (496*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*(11 - I*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(44 - 59*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (2*RATIO[x^(-1)]*((-30*I)*e*Pi - (85*I)*e^2*Pi + 1050*e*Pi^2 + 
     7250*e^2*Pi^2 - (960*I)*e*Pi^3 - (1510*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 
     17280*e*Zeta[3] + 19440*e^2*Zeta[3] + (18720*I)*e^2*Pi*Zeta[3]))/135 + 
  ((-60*I)*e*Pi - (170*I)*e^2*Pi + 1080*Pi^2 + 10950*e*Pi^2 + 
    29465*e^2*Pi^2 - (2580*I)*e*Pi^3 - (4770*I)*e^2*Pi^3 + 2856*e^2*Pi^4 + 
    18720*e*Zeta[3] - 29520*e^2*Zeta[3] - (37800*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((-2*(144 + 786*e + 2015*e^2 - (744*I)*e*Pi - (3138*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (8*((-186*I)*e*Pi - (872*I)*e^2*Pi + 69*e^2*Pi^2 + 
       (174*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (105*I)*e*Pi + (500*I)*e^2*Pi - 
       384*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - (1176*I)*e*Pi - (4787*I)*e^2*Pi - 
       192*e*Pi^2 + 703*e^2*Pi^2 + (774*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/27 - 
    ((8*I)/9)*RATIO[x^(-2)]*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 + 
      (15*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((-114*I)*e - (1190*I)*e^2 - 216*e*Pi - 
      1143*e^2*Pi - (72*I)*e*Pi^2 + (1755*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 
      (1728*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + 
       (372*I)*e*Pi + (1744*I)*e^2*Pi + 384*e*Pi^2 - 686*e^2*Pi^2 - 
       (1548*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
    Nc^2*(((160*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (160*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((80*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      ((80*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((16*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - ((8*I)/9)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((176*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (176*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, x]*((4*(216 + 2226*e + 7777*e^2 - (1116*I)*e*Pi - (4974*I)*e^2*Pi + 
       1242*e^2*Pi^2))/27 + (4*RATIO[x]*(-216 - 1518*e - 6596*e^2 + 
       (1176*I)*e*Pi + (4637*I)*e^2*Pi + 120*e*Pi^2 - 1246*e^2*Pi^2 - 
       (414*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/27 - 
    (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-216*I - (1518*I)*e - (6596*I)*e^2 - 936*e*Pi - 
      4173*e^2*Pi - (528*I)*e*Pi^2 - (1018*I)*e^2*Pi^2 + 582*e^2*Pi^3 - 
      (7128*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
     (216*I + (414*I)*e - (789*I)*e^2 - 1116*e*Pi - 5484*e^2*Pi - 
      (1056*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 1164*e^2*Pi^3 - 
      (14256*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      ((-12*I)*e*Pi - (89*I)*e^2*Pi - 6*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
       36*e^2*Zeta[3]))/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 240*e*Pi^2 + 926*e^2*Pi^2 + 
       (828*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/27 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (80*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - ((80*I)/3)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((88*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, x]*((2*(-144 - 786*e - 2015*e^2 + (48*I)*e*Pi - (198*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - 
       (384*I)*e*Pi - (1043*I)*e^2*Pi + 96*e*Pi^2 + 73*e^2*Pi^2 + 
       (354*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
      150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 - 384*e*Pi - 1043*e^2*Pi + (288*I)*e*Pi^2 + 
      (315*I)*e^2*Pi^2 + 150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (16*((18*I)*e*Pi + (24*I)*e^2*Pi + 12*e*Pi^2 + 25*e^2*Pi^2 + 
       (22*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (54*I)*e*Pi + (72*I)*e^2*Pi + 
       36*e*Pi^2 - 150*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27 + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 - (708*I)*e^2*Pi^3 + 6480*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*e*Pi*(-90*I - (163*I)*e + 73*e*Pi))/9 - 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] + (((8*I)/9)*(90*e*Pi + 387*e^2*Pi + 
         (90*I)*e^2*Pi^2 + 2*e^2*Pi^3))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi + 60*Pi^2 + 239*e*Pi^2 + 
         (120*I)*e*Pi^3 - 1440*e*Zeta[3]))/27 + 
      (16*e*RATIO[x^2]*(-15*Pi^2 - 2*e*Pi^2 - (30*I)*e*Pi^3 + 360*e*Zeta[3]))/
       27 - ((16*I)/27)*RATIO[x^(-2)]*((15*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (90*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-324*e*Pi - 1428*e^2*Pi + (60*I)*e*Pi^2 - (409*I)*e^2*Pi^2 + 
        60*e^2*Pi^3 + (360*I)*e^2*Zeta[3])) + 
    Nf*(((e*Pi*(-78*I - (130*I)*e + 85*e*Pi))/9 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*RATIO[x^2]*(3*Pi^2 - 7*e*Pi^2 + 
           (6*I)*e*Pi^3 - 72*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((72*I)*Pi + (120*I)*e*Pi - 12*Pi^2 - 29*e*Pi^2 - 
           (24*I)*e*Pi^3 + 288*e*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-2)]*
         ((3*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
        ((2*I)/27)*RATIO[x^(-1)]*(-72*e*Pi - 120*e^2*Pi + (12*I)*e*Pi^2 - 
          (115*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (72*I)*e^2*Zeta[3]))/Nc + 
      Nc*((e*Pi*(-438*I - (1142*I)*e + 377*e*Pi))/9 - 
        (2*((-396*I)*e*Pi - (1974*I)*e^2*Pi + 335*e^2*Pi^2 - (8*I)*e^2*Pi^3)*
          RATIO[(1 - x)^(-1)])/9 + (4*((-198*I)*e*Pi - (987*I)*e^2*Pi + 
           198*e^2*Pi^2 - (4*I)*e^2*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 + (22*I)*e*Pi^3 - 264*e*Zeta[3]))/
         9 + (2*e*RATIO[x]*((240*I)*Pi + (1208*I)*e*Pi - 44*Pi^2 - 
           209*e*Pi^2 - (88*I)*e*Pi^3 + 1056*e*Zeta[3]))/9 + 
        ((8*I)/9)*RATIO[x^(-2)]*((11*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 
          11*e^2*Pi^3 + (66*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (-240*e*Pi - 1208*e^2*Pi + (44*I)*e*Pi^2 - (271*I)*e^2*Pi^2 + 
          44*e^2*Pi^3 + (264*I)*e^2*Zeta[3])))) + 
  G[0, 0, x]*((4*(216 + 384*e - 79*e^2 - (72*I)*e*Pi + (204*I)*e^2*Pi + 
       198*e^2*Pi^2))/27 - (8*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 + 
       (708*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 186*e - 3181*e^2 - (756*I)*e*Pi - 
       (2673*I)*e^2*Pi - 372*e*Pi^2 - 938*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/27 + (4*(216 + 414*e - 789*e^2 - (324*I)*e*Pi - 
       (558*I)*e^2*Pi - 372*e*Pi^2 - 452*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-216 - 1290*e - 4204*e^2 + (384*I)*e*Pi + (1193*I)*e^2*Pi - 
       60*e*Pi^2 - 130*e^2*Pi^2 - (354*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((2*(36 + 30*e + 3*e^2 - (144*I)*e*Pi - (176*I)*e^2*Pi + 
         90*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 + (75*I)*e*Pi^3 - 630*e*Zeta[3]))/
       27 + (4*e*RATIO[x]*((324*I)*Pi + (1428*I)*e*Pi - 60*Pi^2 - 
         179*e*Pi^2 - (300*I)*e*Pi^3 + 2520*e*Zeta[3]))/27 + 
      (2*(540 + 2502*e + 9765*e^2 - (1080*I)*e*Pi - (4824*I)*e^2*Pi - 
         72*e*Pi^2 + 730*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (540 + 3582*e + 16929*e^2 - (1404*I)*e*Pi - (6270*I)*e^2*Pi - 
         72*e*Pi^2 + 736*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       27) + Nf*(Nc*((-90 - 162*e - 203*e^2 + (348*I)*e*Pi + (716*I)*e^2*Pi - 
          243*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi + 44*Pi^2 + 165*e*Pi^2 + 
           (220*I)*e*Pi^3 - 1848*e*Zeta[3]))/9 + 
        (8*e*RATIO[x^2]*(-11*Pi^2 - 9*e*Pi^2 - (55*I)*e*Pi^3 + 
           462*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(-1188 - 8694*e - 
           43293*e^2 + (3042*I)*e*Pi + (15882*I)*e^2*Pi + 96*e*Pi^2 - 
           1729*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3]))/27 + 
        (-1188 - 6318*e - 25905*e^2 + (2376*I)*e*Pi + (12240*I)*e^2*Pi + 
          96*e*Pi^2 - 1690*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3])/
         (27*(-1 + RATIO[x])^2)) + 
      ((-18 - 30*e - 65*e^2 + (60*I)*e*Pi + (76*I)*e^2*Pi - 63*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi + 12*Pi^2 + 17*e*Pi^2 + 
           (60*I)*e*Pi^3 - 504*e*Zeta[3]))/27 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 - (15*I)*e*Pi^3 + 126*e*Zeta[3]))/
         27 - ((I/27)*(-108*I - (234*I)*e - (291*I)*e^2 - 216*e*Pi - 
           432*e^2*Pi - (48*I)*e*Pi^2 - (374*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
           (576*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (I/27)*RATIO[(1 - x)^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 
          234*e*Pi - 534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 
          72*e^2*Pi^3 - (576*I)*e^2*Zeta[3]))/Nc)) + 
  G[1, x]*(((-2*I)/27)*((-24*I)*e - (68*I)*e^2 - 432*Pi - 2814*e*Pi - 
      10805*e^2*Pi - (1044*I)*e*Pi^2 - (5110*I)*e^2*Pi^2 + 1296*e^2*Pi^3 - 
      (7704*I)*e^2*Zeta[3]) + (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + 
       (600*I)*Pi^3 + (485*I)*e*Pi^3 + 382*e*Pi^4 - 2160*Zeta[3] + 
       5790*e*Zeta[3] + (31680*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 480*Pi^2 - 
       6650*e*Pi^2 + (1200*I)*Pi^3 - (3530*I)*e*Pi^3 + 764*e*Pi^4 - 
       4320*Zeta[3] - 10560*e*Zeta[3] + (63360*I)*e*Pi*Zeta[3]))/135 - 
    (16*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (8*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 375*e^2*Pi^2 + 
       (120*I)*e*Pi^3 + (1300*I)*e^2*Pi^3 + 216*e^2*Pi^4 - 720*e*Zeta[3] - 
       11220*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 
       2550*e*Pi^2 - 7780*e^2*Pi^2 - (1200*I)*e*Pi^3 - (1610*I)*e^2*Pi^3 + 
       2544*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - 
       (54000*I)*e^2*Pi + 4560*e*Pi^2 + 23430*e^2*Pi^2 - (1200*I)*e*Pi^3 + 
       (3130*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 17280*e*Zeta[3] + 
       27000*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((76*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-60*I)*Pi^3 + (181*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 1086*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*((-60*I)*Pi^3 - (8*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] + 48*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (181*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 1086*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((-60*I)*e*Pi^3 - (8*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] + 48*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((37*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 + (335*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 2010*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (140*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 840*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (335*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 2010*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 840*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*(((265*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((88*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-660*I)*Pi^3 + (1545*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] - 9270*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-660*I)*Pi^3 - (540*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 3240*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-660*I)*e*Pi^3 + (1545*I)*e^2*Pi^3 + 
           583*e^2*Pi^4 + 3960*e*Zeta[3] - 9270*e^2*Zeta[3] + 
           (3960*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-660*I)*e*Pi^3 - (540*I)*e^2*Pi^3 + 583*e^2*Pi^4 + 
           3960*e*Zeta[3] + 3240*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
         135))) + 
  G[0, x]*((2*(18*e + 51*e^2 - (216*I)*Pi - (1950*I)*e*Pi - (6839*I)*e^2*Pi + 
       234*e*Pi^2 + 1675*e^2*Pi^2 + (696*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-114*e*Pi - 1190*e^2*Pi + (288*I)*e*Pi^2 + 
      (1161*I)*e^2*Pi^2 + 102*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - 
    (4*e*RATIO[x^2]*(-1005*Pi^2 - 3215*e*Pi^2 + (240*I)*Pi^3 - 
       (1735*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 1890*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 120*Pi^2 + 
       3205*e*Pi^2 + (480*I)*Pi^3 - (1520*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 31500*e*Zeta[3] + (24480*I)*e*Pi*Zeta[3]))/135 + 
    (4*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 150*e*Pi^2 + 
       2290*e^2*Pi^2 + (300*I)*e*Pi^3 + (1450*I)*e^2*Pi^3 + 506*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6480*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 + (1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi + 
       1650*e*Pi^2 + 10955*e^2*Pi^2 + (300*I)*e*Pi^3 + (2800*I)*e^2*Pi^3 + 
       506*e^2*Pi^4 + 2880*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       (11880*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-540 - 3042*e - 12447*e^2 + (72*I)*Pi - (1212*I)*e*Pi - 
        (6706*I)*e^2*Pi + 96*e*Pi^2 + 1482*e^2*Pi^2 + (480*I)*e^2*Pi^3 - 
        3192*e^2*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
       ((-540*I)*e - (4122*I)*e^2 - 36*Pi - 96*e*Pi - 208*e^2*Pi + 
        (75*I)*e*Pi^2 + (448*I)*e^2*Pi^2 + 129*e^2*Pi^3 + 
        (324*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*((60*I)*Pi^3 + (8*I)*e*Pi^3 + 
         35*e*Pi^4 - 360*Zeta[3] - 48*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       27 - (2*RATIO[(1 - x)^(-1)]*(-2700 - 17910*e - 82845*e^2 + 
         (2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2160*e*Pi^2 - 
         9650*e^2*Pi^2 + (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         14460*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*((2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2700*e*Pi^2 - 
         12510*e^2*Pi^2 + (120*I)*e*Pi^3 - (310*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x]*((36*I)*Pi + (96*I)*e*Pi + 
         (208*I)*e^2*Pi - 177*e*Pi^2 - 408*e^2*Pi^2 + (120*I)*e*Pi^3 - 
         (293*I)*e^2*Pi^3 + 70*e^2*Pi^4 - 720*e*Zeta[3] + 2808*e^2*Zeta[3] + 
         (3600*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((2*I)/27)*RATIO[x^(-1)]*((-54*I)*e - (279*I)*e^2 + (12*I)*e*Pi^2 + 
          (38*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          102*e*Pi^2 + 20*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 828*e^2*Zeta[3])/54 + 
        (2*e*RATIO[x^2]*((12*I)*Pi^3 - (28*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 168*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 - 
        (2*e*RATIO[x]*(-12*Pi^2 + 4*e*Pi^2 + (12*I)*Pi^3 - (55*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] + 474*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 + ((-540*I)*Pi - (1170*I)*e*Pi - (1455*I)*e^2*Pi + 540*e*Pi^2 + 
          1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 2160*e^2*Zeta[3] - 
          (2880*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
           (1170*I)*e*Pi - (1455*I)*e^2*Pi + 510*e*Pi^2 + 910*e^2*Pi^2 + 
           (105*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 4950*e^2*Zeta[3] - 
           (2880*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((2*I)/27)*RATIO[x^(-1)]*((-594*I)*e - (4941*I)*e^2 - 36*Pi - 
          132*e*Pi - 340*e^2*Pi + (87*I)*e*Pi^2 + (561*I)*e^2*Pi^2 + 
          141*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
        (1188 + 7506*e + 32619*e^2 - (252*I)*Pi + (2316*I)*e*Pi + 
          (15986*I)*e^2*Pi - 90*e*Pi^2 - 3136*e^2*Pi^2 - (1014*I)*e^2*Pi^3 + 
          7212*e^2*Zeta[3])/54 + (2*e*RATIO[x^2]*((132*I)*Pi^3 + 
           (108*I)*e*Pi^3 + 77*e*Pi^4 - 792*Zeta[3] - 648*e*Zeta[3] + 
           (3960*I)*e*Pi*Zeta[3]))/27 - 
        (2*RATIO[x]*((36*I)*Pi + (132*I)*e*Pi + (340*I)*e^2*Pi - 189*e*Pi^2 - 
           581*e^2*Pi^2 + (132*I)*e*Pi^3 - (228*I)*e^2*Pi^3 + 77*e^2*Pi^4 - 
           792*e*Zeta[3] + 2562*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/27 + 
        ((-5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 5940*e*Pi^2 + 
          31590*e^2*Pi^2 - (240*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 28*e^2*Pi^4 + 
          23760*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(5940 + 43470*e + 
           212505*e^2 - (5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 
           4830*e*Pi^2 + 24530*e^2*Pi^2 - (240*I)*e*Pi^3 - (775*I)*e^2*Pi^3 - 
           28*e^2*Pi^4 + 33870*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3]))/
         135))) + (2*((-2940*I)*e*Pi^3 - (10160*I)*e^2*Pi^3 - 1224*e*Pi^4 - 
     1779*e^2*Pi^4 - (2784*I)*e^2*Pi^5 + 17640*e*Zeta[3] + 
     60960*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (63000*I)*e^2*Pi*Zeta[3] - 
     24840*e^2*Pi^2*Zeta[3] - 220320*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 7500*e*Pi^2 - 28270*e^2*Pi^2 + (360*I)*e*Pi^3 + 
     (595*I)*e^2*Pi^3 - 12*e*Pi^4 - 372*e^2*Pi^4 + (1216*I)*e^2*Pi^5 - 
     7680*e*Zeta[3] + 17000*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
     (1620*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 + ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-180*e*Pi - 510*e^2*Pi - 
    (3420*I)*e*Pi^2 - (35880*I)*e^2*Pi^2 + 5100*e*Pi^3 + 19100*e^2*Pi^3 - 
    (1224*I)*e*Pi^4 - (1527*I)*e^2*Pi^4 + 2784*e^2*Pi^5 - 
    (6120*I)*e*Zeta[3] - (51360*I)*e^2*Zeta[3] + 34560*e*Pi*Zeta[3] + 
    111060*e^2*Pi*Zeta[3] - (24840*I)*e^2*Pi^2*Zeta[3] - 
    (220320*I)*e^2*Zeta[5]) + 
  (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (1860*I)*e*Pi^3 - 
     (8720*I)*e^2*Pi^3 + 24*e*Pi^4 - 837*e^2*Pi^4 - (2432*I)*e^2*Pi^5 - 
     5880*e*Zeta[3] - 20320*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - 
     (19800*I)*e^2*Pi*Zeta[3] - 18000*e^2*Pi^2*Zeta[3] + 4320*e^2*Zeta[5]))/
   135 + Nc^2*((-8100 - 61830*e - 307665*e^2 - (8100*I)*Pi - (61830*I)*e*Pi - 
      (310365*I)*e^2*Pi - 1440*Pi^2 + 11460*e*Pi^2 + 88100*e^2*Pi^2 - 
      (4320*I)*e*Pi^3 + (4830*I)*e^2*Pi^3 + 2256*e^2*Pi^4 + 6120*e*Zeta[3] - 
      3300*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 5520*e*Pi^2 - 
       41240*e^2*Pi^2 + (7380*I)*e*Pi^3 + (15840*I)*e^2*Pi^3 - 
       6321*e^2*Pi^4 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (38160*I)*e^2*Pi*Zeta[3]))/810 + 
    (4*e*RATIO[x^2]*(420*Pi^4 + 56*e*Pi^4 + (255*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 4500*e*Pi^2*Zeta[3] - 
       32400*e*Zeta[5]))/405 - (2*RATIO[(1 - x)^(-1)]*
      ((-2700*I)*Pi - (17910*I)*e*Pi - (82845*I)*e^2*Pi + 2700*e*Pi^2 + 
       17910*e^2*Pi^2 - (1020*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 758*e^2*Pi^4 + 
       (12*I)*e^2*Pi^5 + 5400*e*Zeta[3] + 23220*e^2*Zeta[3] - 
       (3660*I)*e^2*Pi*Zeta[3] + 1320*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
     135 + (4*((-150*I)*e*Pi^3 - (645*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 
       (2*I)*e^2*Pi^5 + 900*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       220*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(16200 + 123660*e + 615330*e^2 + (32400*I)*e*Pi + 
       (247320*I)*e^2*Pi + 1440*Pi^2 - 5520*e*Pi^2 - 73640*e^2*Pi^2 + 
       (8100*I)*e*Pi^3 + (29280*I)*e^2*Pi^3 - 3360*e*Pi^4 - 5269*e^2*Pi^4 - 
       (2040*I)*e^2*Pi^5 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (43200*I)*e*Pi*Zeta[3] + (110880*I)*e^2*Pi*Zeta[3] + 
       36000*e^2*Pi^2*Zeta[3] + 259200*e^2*Zeta[5]))/810) + 
  Nf*(((RATIO[x^(-1)]*(-540 - 2790*e - 8205*e^2 + 420*e*Pi^2 + 
         1720*e^2*Pi^2 - (240*I)*e*Pi^3 + (80*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 
         720*e*Zeta[3] - 10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (216 + 1116*e + 3282*e^2 + (216*I)*Pi + (1116*I)*e*Pi + 
        (3354*I)*e^2*Pi - 432*e*Pi^2 - 1896*e^2*Pi^2 + (156*I)*e*Pi^3 - 
        (136*I)*e^2*Pi^3 - 111*e^2*Pi^4 + 792*e*Zeta[3] + 7800*e^2*Zeta[3] + 
        (3240*I)*e^2*Pi*Zeta[3])/108 + 
      (2*e*RATIO[x^2]*(-84*Pi^4 + 196*e*Pi^4 - (51*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 900*e*Pi^2*Zeta[3] + 
         6480*e*Zeta[5]))/405 + (RATIO[x]*(-1620 - 8370*e - 24615*e^2 - 
         (3240*I)*e*Pi - (16740*I)*e^2*Pi + 1260*e*Pi^2 + 8400*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (120*I)*e^2*Pi^3 + 336*e*Pi^4 - 388*e^2*Pi^4 + 
         (204*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 31680*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (32760*I)*e^2*Pi*Zeta[3] - 
         3600*e^2*Pi^2*Zeta[3] - 25920*e^2*Zeta[5]))/810 - 
      (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
         540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 
         199*e^2*Pi^4 + (16*I)*e^2*Pi^5 - 1080*e*Zeta[3] - 1980*e^2*Zeta[3] + 
         (2790*I)*e^2*Pi*Zeta[3] + 720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/
       135 + (2*((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 - 81*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
         360*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/
     Nc + Nc*((RATIO[x^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 - (8100*I)*e*Pi^3 - 
         (22980*I)*e^2*Pi^3 + 6849*e^2*Pi^4 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (42480*I)*e^2*Pi*Zeta[3]))/810 + 
      (35640 + 296460*e + 1559610*e^2 + (35640*I)*Pi + (296460*I)*e*Pi + 
        (1571490*I)*e^2*Pi + 5760*Pi^2 - 46560*e*Pi^2 - 420920*e^2*Pi^2 + 
        (19620*I)*e*Pi^3 - (4080*I)*e^2*Pi^3 - 10689*e^2*Pi^4 - 
        12600*e*Zeta[3] + 105720*e^2*Zeta[3] + (191160*I)*e^2*Pi*Zeta[3])/
       1620 + (2*e*RATIO[x^2]*(-308*Pi^4 - 252*e*Pi^4 - (187*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 3300*e*Pi^2*Zeta[3] + 
         23760*e*Zeta[5]))/135 + (RATIO[x]*(-17820 - 148230*e - 779805*e^2 - 
         (35640*I)*e*Pi - (296460*I)*e^2*Pi - 1440*Pi^2 + 5340*e*Pi^2 + 
         86120*e^2*Pi^2 - (8820*I)*e*Pi^3 - (37500*I)*e^2*Pi^3 + 
         3696*e*Pi^4 + 8241*e^2*Pi^4 + (2244*I)*e^2*Pi^5 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] - (100440*I)*e^2*Pi*
          Zeta[3] - 39600*e^2*Pi^2*Zeta[3] - 285120*e^2*Zeta[5]))/810 + 
      (2*((990*I)*e*Pi^3 + (4935*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 
         (4*I)*e^2*Pi^5 - 5940*e*Zeta[3] - 29610*e^2*Zeta[3] - 
         960*e^2*Pi^2*Zeta[3] + 1800*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((5940*I)*Pi + (43470*I)*e*Pi + 
         (212505*I)*e^2*Pi - 5940*e*Pi^2 - 43470*e^2*Pi^2 + (2220*I)*e*Pi^3 + 
         (5680*I)*e^2*Pi^3 - 1715*e^2*Pi^4 - (8*I)*e^2*Pi^5 - 
         11880*e*Zeta[3] - 59220*e^2*Zeta[3] + (10110*I)*e^2*Pi*Zeta[3] - 
         1920*e^2*Pi^2*Zeta[3] + 3600*e^2*Zeta[5]))/135)), 
 G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3) + 
    Nf*(((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3)) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2)) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2)) - (1184*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(32*e^2*RATIO[(1 - x)^(-1)] + 
    (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3)/Nc) - 
    (32*e^2)/(-1 + RATIO[x])^2 - (1856*e^2*RATIO[x])/3 + 
    (1856*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((-512*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
    32*e^2*RATIO[x^(-1)] + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (176*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2)) + (512*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1856*e^2*RATIO[x])/3 + (1856*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((1120*e^2*RATIO[x^(-2)])/3 - 
      (1120*e^2*RATIO[x^(-1)])/3 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-1232*e^2*RATIO[x^(-2)])/3 + (1232*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, 0, x]*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((-1120*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1120*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((1232*e^2*RATIO[(1 - x)^(-1)])/3 - (1232*e^2)/
         (3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (160*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[1, 0, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[0, 1, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 0, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((928*e^2*RATIO[x^(-2)])/3 - 
    (928*e^2*RATIO[x^(-1)])/3 + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) - 
    (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3 + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
    (64*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, x]*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (1568*e^2*RATIO[x])/3 - (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-112*e^2*RATIO[x])/3 + (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 + (1568*e^2*RATIO[x])/3 - 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((-112*e^2*RATIO[x])/3 + 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 0, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 1, x]*((-160*e^2*RATIO[x^(-2)])/3 + 
    (160*e^2*RATIO[x^(-1)])/3 + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + 
      (160*e^2*RATIO[x^(-1)])/3 - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (160*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 1, x]*
   ((448*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, 0, x]*((448*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (448*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[1, 1, 1, 0, 1, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 0, x]*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2656*e^2*RATIO[x^(-2)])/3 - (2656*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
        16*e^2*RATIO[x^2])/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/
         3))) + G[0, 0, 0, 1, 1, x]*((-2656*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (2656*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2] + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 0, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 0, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (72*e^2 - (8*(24*e - 83*e^2 + (248*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e - 37*e^2 + (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(12 - 47*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*(72*e^2 - (8*(24*e - 83*e^2 - (4*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(12*e - 37*e^2 - (2*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(12 - 47*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*(-144*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-24*I)*e + (83*I)*e^2 + 248*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*(-144*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((24*I)*e - (83*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*(312*e^2 - 32*e^2*(11 - (2*I)*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (61*I)*e + 174*e*Pi)*RATIO[x] + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-424*e^2)/3 + 168*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 + (8*e*(2 + 45*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((448*e^2)/3 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2*RATIO[x^(-1)])/3 - (952*e^2*RATIO[x])/9 + 
        (280*e^2*RATIO[x^2])/9) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e*(3 + 11*e)*RATIO[x])/9 - (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*(184*e^2 + ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-33 + 11*e + (174*I)*e*Pi)*RATIO[x])/9 + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-200*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      168*e^2*RATIO[x^(-1)] - (8*e*(-2 + 11*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((224*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        184*e^2*RATIO[x^(-1)] + (392*e^2*RATIO[x])/9 + (280*e^2*RATIO[x^2])/
         9) + (8*e^2 - 16*e^2*RATIO[x^(-1)] + (16*e*(3 + 11*e)*RATIO[x])/9 - 
        (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((-1400*e^2)/3 - (16*(54*e - 335*e^2 - (198*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (8*(108*e - 13*e^2 - (396*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*e*(12 + 53*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 + (40*(12*e + 7*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - (8*e*(12 + 31*e)*RATIO[x])/
       9 + (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((46*e^2)/3 - (44*e*(4 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + (2*e*(8 + 33*e)*RATIO[x])/
         3 - (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((-2*e^2)/3 + (4*(-12*e + 25*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) - 
        (2*e*(24 + 73*e)*RATIO[x])/9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((8*e^2)/3 - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e - (13*I)*e^2 + 396*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((54*I)*e - (335*I)*e^2 + 198*e^2*Pi)*
     RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(4 - 41*e - (20*I)*e*Pi)*RATIO[x] + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(8*e^2 - (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (40*(12*e + 7*e^2)*RATIO[x^(-1)])/9 - (8*e*(12 + 85*e)*RATIO[x])/9 + 
      (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*e^2)/3 + (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (44*(4*e + 5*e^2)*RATIO[x^(-1)])/3 + (2*e*(8 + 95*e)*RATIO[x])/3 - 
        (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((8*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 + 
        (4*(-12*e + 25*e^2)*RATIO[x^(-1)])/9 - (2*e*(24 + 103*e)*RATIO[x])/
         9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((736*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((32*I)/9)*e*(21*I + (145*I)*e + 30*e*Pi)*RATIO[x] + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-232*e^2 + (616*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 31*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((736*e^2)/3 - (680*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (496*e^2*RATIO[x^(-1)])/3 + (992*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((40*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 - 16*e^2*RATIO[x^(-1)] + (8*e*(6 + 37*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-688*e^2)/3 + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 122*e + (30*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-200*e^2 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (616*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 55*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((632*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (680*e^2*RATIO[x^(-1)])/3 + (1616*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((32*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 43*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 0, x]*(272*e^2 - (8*e*(4 + 151*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      768*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 
      384*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-8 + 11*e - (16*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(272*e^2 - (8*(4*e + 151*e^2 + (84*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-8 + 11*e - (240*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (384*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 768*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 16*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + 21*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 84*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 240*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-1168*e^2)/3 - ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 
      36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(28 - 57*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-96*e^2 + (8*(60*e + 251*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      16*e^2*RATIO[x^(-1)] - (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-4 + 157*e)*RATIO[x])/3 + (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-34*e^2)/3 - (4*(12*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-24 + 131*e)*RATIO[x])/9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/
       Nc + Nc*((254*e^2)/3 - (4*e*(44 + 215*e)*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] + (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-72 + 1967*e)*RATIO[x])/9 - (16*e*(-9 + 295*e)*RATIO[x^2])/
         9))) + G[1, 1, 1, 1, x]*((-1952*e^2)/3 + 
    ((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(28 + 41*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (8*(60*e + 251*e^2)*RATIO[x^(-1)])/9 - (8*e*(-4 + 223*e)*RATIO[x])/3 + 
      (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-32*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(12*e + 23*e^2)*RATIO[x^(-1)])/9 + (2*e*(-24 + 125*e)*RATIO[x])/
         9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (4*(44*e + 215*e^2)*RATIO[x^(-1)])/3 + (2*e*(-72 + 2753*e)*RATIO[x])/
         9 - (16*e*(-9 + 295*e)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*(((-8*I)/3)*e*(-20*I - (109*I)*e + 26*e*Pi) - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(-96 - 155*e - (576*I)*Pi + (3090*I)*e*Pi + 
       186*e*Pi^2)*RATIO[x])/27 - 
    (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((8*e*(27 + 104*e))/9 + (160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
      (80*e^2*Pi^2*RATIO[x^(-2)])/3 - (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (160*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-54 - 211*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((8*(-3 + e)*e)/9 - (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(3 + 11*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-80*e*(3 + 13*e))/9 - (176*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (88*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (176*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-111 - 541*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(80*I + (399*I)*e + 250*e*Pi) - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 
       5*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e*(624 + 3103*e - (576*I)*Pi - (2346*I)*e*Pi + 186*e*Pi^2)*RATIO[x])/
     27 - (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((4*e*(108 + 449*e))/9 - 
      (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (160*e^2*Pi^2*RATIO[x^(-2)])/9 + (160*e^2*Pi^2*RATIO[x^(-1)])/9 + 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(54 + 271*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-2*e*(15 + 13*e))/9 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (16*e^2*Pi^2*RATIO[x^(-1)])/9 - (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*(-3 - 23*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e*(33 + 161*e))/9 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (176*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (176*e^2*Pi^2*RATIO[x^(-1)])/9 - (88*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (2*e*(111 + 673*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e - (144*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - 
       (4854*I)*e^2*Pi + 882*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(120 + 2455*e - (864*I)*Pi - (3402*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e*(-1 + 57*e))/3 + 
      (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/9 + (800*e^2*Pi^2*RATIO[x^(-2)])/
       9 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(390 + 2187*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-8*e*(-9 + 161*e))/9 - (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/
         9 - (880*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(855 + 5393*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((8*e*(6 + 7*e))/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(-75 - 239*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, x]*((4*e*(92 + 529*e - (66*I)*e*Pi))/3 - 
    (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - (4854*I)*e^2*Pi + 882*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 1739*e - (864*I)*Pi + 
       (594*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(8 + 297*e))/3 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 8*e^2)*RATIO[x^(-1)])/9 + 
      (800*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(330 + 1089*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(27 + 1891*e))/9 + (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 11*e^2)*RATIO[x^(-1)])/9 - 
        (880*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(729 + 2899*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-2*e*(-21 + 61*e))/9 + (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-69 - 61*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, x]*((-8*I)*e*(-9*I - (39*I)*e + 68*e*Pi) + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (576*I)*e*Pi + (477*I)*e^2*Pi + 315*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-36 - 519*e - (192*I)*Pi - (666*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 8*e^2)*RATIO[x^(-1)])/3 + 
      (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - (4*e*(126 + 563*e + 13*e*Pi^2)*
        RATIO[x])/9 + (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*e*(-33 - 55*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
        (88*e^2*Pi^2)/(-1 + RATIO[x])^2 + (2*e*(285 + 1433*e + 22*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((4*e*(-6 + e - (114*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (576*I)*e*Pi + 
       (477*I)*e^2*Pi + 315*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(252 + 891*e - (192*I)*Pi + (1098*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 - (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*Pi^2*RATIO[x^(-2)] - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(234 + 1045*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - 8*e^2*Pi^2*RATIO[x^(-2)] + 
        (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(-39 - 89*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 + (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*Pi^2*RATIO[x^(-2)] + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(507 + 2647*e + 22*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(((8*I)/3)*e*(27*I + (117*I)*e + 124*e*Pi) - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - 
    (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(36 + 519*e - (288*I)*Pi + (170*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (640*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(126 + 563*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-1)])/9 - (64*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-33 - 55*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (704*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(285 + 1433*e + 26*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(-6 + e + (430*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 
       525*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (4*e*(-252 - 891*e - (288*I)*Pi - (922*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 + (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (640*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(234 + 1045*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - (8*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-39 - 89*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 - (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (704*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (2*e*(507 + 2647*e + 26*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  (2*RATIO[x^(-1)]*((30*I)*e*Pi + (85*I)*e^2*Pi - 90*e*Pi^2 - 4710*e^2*Pi^2 - 
     (3000*I)*e*Pi^3 - (10730*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] + 
     19440*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/135 + 
  ((120*I)*e*Pi + (340*I)*e^2*Pi + 1080*Pi^2 - 4830*e*Pi^2 - 6335*e^2*Pi^2 + 
    (7140*I)*e*Pi^3 + (21270*I)*e^2*Pi^3 - 3801*e^2*Pi^4 - 21240*e*Zeta[3] + 
    20160*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((2*(24 + 166*e + 231*e^2 - (220*I)*e*Pi - (942*I)*e^2*Pi + 
       20*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 + (1164*I)*e*Pi + 
       (5488*I)*e^2*Pi + 96*e*Pi^2 - 956*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 
       6408*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-2)]*
     (18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - (65*I)*e^2*Pi^2 + 71*e^2*Pi^3 + 
      (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 + 432*e*Pi + 1431*e^2*Pi - (72*I)*e*Pi^2 - 
      (1155*I)*e^2*Pi^2 + 426*e^2*Pi^3 + (1728*I)*e^2*Zeta[3]) + 
    (4*((186*I)*e*Pi + (872*I)*e^2*Pi - 288*e*Pi^2 + 141*e^2*Pi^2 - 
       (462*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (804*I)*e*Pi - 
       (3043*I)*e^2*Pi - 288*e*Pi^2 + 1221*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
       3168*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 - 
       (540*I)*e^2*Pi^3 + 6408*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 290*e^2*Pi^2))/9 + 
      (160*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 1040*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1082*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 120*e*Pi^2 + 
         685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 22*e^2*Pi^2)/9 - (16*e^2*RATIO[x^(-2)]*Zeta[3])/
         3 - (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 325*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - 18*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (16*RATIO[x^(-1)]*(4*e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 - (2*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 
           47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 602*e^2*Pi^2)/9 - 
        (176*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2417*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-1)]*(36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 
           792*e^2*Zeta[3]))/27 + (8*(11*e*Pi^2 + 9*e^2*Pi^2 + 
           66*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 
           213*e^2*Pi^2 + 198*e^2*Zeta[3]))/27))) + 
  G[1, 0, x]*((-2*(-24 - 166*e - 231*e^2 + (44*I)*e*Pi + (110*I)*e^2*Pi + 
       80*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 - (420*I)*e*Pi - 
       (2000*I)*e^2*Pi + 96*e*Pi^2 - 56*e^2*Pi^2 - (132*I)*e^2*Pi^3 - 
       2376*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
      282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((114*I)*e + (1190*I)*e^2 - 804*e*Pi - 3043*e^2*Pi + (288*I)*e*Pi^2 - 
      (1221*I)*e^2*Pi^2 + 282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 - 65*e^2*Pi^2 - 
       (31*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (432*I)*e*Pi - 
       (1431*I)*e^2*Pi - 72*e*Pi^2 - 1155*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 + 
       (132*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 304*e^2*Pi^2))/9 + 
      (160*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 - (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 998*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1040*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 
         120*e*Pi^2 + 685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 23*e^2*Pi^2)/9 - (16*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 319*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 - (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 
           18*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
          (4*e^2*Pi^2 - 3*e^2*Zeta[3]))/9 - 
        (2*RATIO[x^(-1)]*(12*e*Pi^2 + 47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 631*e^2*Pi^2)/9 - (176*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2243*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
          (36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 792*e^2*Zeta[3]))/27 + 
        (8*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 66*e^2*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 213*e^2*Pi^2 + 
           198*e^2*Zeta[3]))/27))) + 
  G[0, 0, x]*((-2*(216 + 1770*e + 2993*e^2 - (396*I)*e*Pi - (2010*I)*e^2*Pi + 
       1314*e^2*Pi^2))/27 + (8*((-12*I)*e*Pi - (89*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*(-216 - 414*e + 789*e^2 + (1764*I)*e*Pi + 
       (6600*I)*e^2*Pi - 312*e*Pi^2 + 506*e^2*Pi^2 + (192*I)*e^2*Pi^3 - 
       9504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (732*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[(1 - x)^(-1)]*(432*I + (1704*I)*e + (3415*I)*e^2 + 
      1692*e*Pi + 6846*e^2*Pi + (156*I)*e*Pi^2 + (80*I)*e^2*Pi^2 + 
      96*e^2*Pi^3 + (4752*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-216 - 642*e - 1603*e^2 + (420*I)*e*Pi + (1700*I)*e^2*Pi - 
       60*e*Pi^2 - 190*e^2*Pi^2 - (732*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 + 330*e + 2025*e^2 + 154*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*RATIO[x]*(540 + 1422*e + 2601*e^2 + 910*e^2*Pi^2 + 192*e^2*Zeta[3]))/
       27 + (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (32*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         315*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/
       27) + Nf*(((-18 + 42*e + 163*e^2 - 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[(1 - x)^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/
         27 - (16*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 18*e - 609*e^2 - 24*e*Pi^2 + 128*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 + 630*e + 4801*e^2 + 305*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 + 
        (RATIO[x]*(1188 + 3942*e + 8517*e^2 - 24*e*Pi^2 + 1948*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 - (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 
           24*e*Pi^2 + 2266*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (1980*I)*e*Pi - 
       (8898*I)*e^2*Pi + 1494*e^2*Pi^2))/27 + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (396*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/27 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*RATIO[(1 - x)^(-1)]*(12*e*Pi + 89*e^2*Pi + (162*I)*e^2*Pi^2 + 
      6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (-432*I - (1704*I)*e - (3415*I)*e^2 - 1692*e*Pi - 6846*e^2*Pi - 
      (156*I)*e*Pi^2 - (80*I)*e^2*Pi^2 + 660*e^2*Pi^3 - 
      (216*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
     (-216*I - (414*I)*e + (789*I)*e^2 - 1764*e*Pi - 6600*e^2*Pi - 
      (312*I)*e*Pi^2 + (506*I)*e^2*Pi^2 + 1320*e^2*Pi^3 - 
      (432*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-216 - 186*e + 3181*e^2 - 
       (1164*I)*e*Pi - (5188*I)*e^2*Pi - 60*e*Pi^2 - 10*e^2*Pi^2 - 
       (396*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 363*e^2 + 98*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (2*RATIO[x]*(540 + 3582*e + 16929*e^2 + 
         1246*e^2*Pi^2 + 192*e^2*Zeta[3]))/27 - 
      (32*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/27) + 
    Nf*(((-18 - 30*e - 137*e^2 + 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/27 - 
        (16*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 450*e + 1191*e^2 - 24*e*Pi^2 + 92*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27 - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 - 162*e - 995*e^2 + 199*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 - 
        (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 24*e*Pi^2 + 2266*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 + (RATIO[x]*(1188 + 8694*e + 43293*e^2 - 
           24*e*Pi^2 + 2584*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[0, x]*(((4*I)/27)*RATIO[x^(-1)]*(114*e*Pi + 1190*e^2*Pi + 
      (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 330*e^2*Pi^3 + 
      (1296*I)*e^2*Zeta[3]) + (2*((-216*I)*Pi - (636*I)*e*Pi - 
       (1586*I)*e^2*Pi + 792*e*Pi^2 + 2833*e^2*Pi^2 - (636*I)*e^2*Pi^3 + 
       5400*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 + 
       (960*I)*Pi^3 + (2420*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 
       6480*e*Zeta[3] + (29520*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(60 + 170*e - (2280*I)*Pi - (23800*I)*e*Pi - 180*Pi^2 - 
       3835*e*Pi^2 + (1920*I)*Pi^3 + (1750*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 33660*e*Zeta[3] + (59040*I)*e*Pi*Zeta[3]))/135 + 
    (2*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 2250*e*Pi^2 - 
       12360*e^2*Pi^2 - (840*I)*e*Pi^3 - (4780*I)*e^2*Pi^3 + 1192*e^2*Pi^4 + 
       5760*e*Zeta[3] + 3780*e^2*Zeta[3] - (10800*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - (46110*I)*e^2*Pi + 
       1260*e*Pi^2 + 1520*e^2*Pi^2 - (840*I)*e*Pi^3 - (5770*I)*e^2*Pi^3 + 
       1192*e^2*Pi^4 + 5760*e*Zeta[3] + 39060*e^2*Zeta[3] - 
       (10800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e*RATIO[x^2]*(1350*Pi^2 + 6030*e*Pi^2 + 31*e*Pi^4 + 
         5400*e*Zeta[3]))/135 + (32*(5*e^2*Pi^4 + 45*e*Zeta[3] + 
         6*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^(-1)]*(-540*e - 4122*e^2 + 75*e*Pi^2 + 448*e^2*Pi^2 + 
         324*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
        (201*e*Pi^2 + 1164*e^2*Pi^2 + 80*e^2*Pi^4 + 720*e*Zeta[3] + 
         3000*e^2*Zeta[3]))/27 + (540 + 3042*e + 12447*e^2 + 324*e*Pi^2 + 
        3112*e^2*Pi^2 + 4728*e^2*Zeta[3])/27 + 
      (2*RATIO[x]*(-2700 - 17910*e - 82845*e^2 + 2430*e*Pi^2 + 
         11305*e^2*Pi^2 + 62*e^2*Pi^4 + 7140*e^2*Zeta[3]))/135) + 
    Nf*(((-2*e*RATIO[x^2]*(-270*Pi^2 - 540*e*Pi^2 + 31*e*Pi^4 - 
           1080*e*Zeta[3]))/135 + (-108 - 342*e - 561*e^2 + 24*e*Pi^2 - 
          122*e^2*Pi^2 - 936*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-54*e - 279*e^2 + 12*e*Pi^2 + 38*e^2*Pi^2 - 
           144*e^2*Zeta[3]))/27 - (16*(e^2*Pi^4 + 9*e*Zeta[3] - 
           21*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 32*e^2*Pi^2 + 4*e^2*Pi^4 + 
           36*e*Zeta[3] + 69*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(540 + 2250*e + 5595*e^2 - 525*e*Pi^2 - 1085*e^2*Pi^2 + 
           62*e^2*Pi^4 + 630*e^2*Zeta[3]))/135)/Nc + 
      Nc*((2*e*RATIO[x^2]*(2970*Pi^2 + 15300*e*Pi^2 + 31*e*Pi^4 + 
           11880*e*Zeta[3]))/135 + (-1188 - 7506*e - 32619*e^2 - 624*e*Pi^2 - 
          6994*e^2*Pi^2 - 10392*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-198*e - 1647*e^2 + 29*e*Pi^2 + 187*e^2*Pi^2 + 
           60*e^2*Zeta[3]))/9 - (16*(11*e^2*Pi^4 + 99*e*Zeta[3] + 
           81*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(225*e*Pi^2 + 1429*e^2*Pi^2 + 88*e^2*Pi^4 + 
           792*e*Zeta[3] + 3858*e^2*Zeta[3]))/27 - 
        (RATIO[x]*(-5940 - 43470*e - 212505*e^2 + 5385*e*Pi^2 + 
           28555*e^2*Pi^2 + 62*e^2*Pi^4 + 13650*e^2*Zeta[3]))/135))) + 
  G[1, x]*((4*(6*e + 17*e^2 - (108*I)*Pi - (546*I)*e*Pi - (3173*I)*e^2*Pi + 
       216*e*Pi^2 + 754*e^2*Pi^2 + (189*I)*e^2*Pi^3 - 126*e^2*Zeta[3]))/27 - 
    (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 - (240*I)*Pi^3 + 
       (2020*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 8880*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-60 - 170*e + (2280*I)*Pi + (23800*I)*e*Pi + 3420*Pi^2 + 
       9415*e*Pi^2 - (480*I)*Pi^3 + (8810*I)*e*Pi^3 + 1792*e*Pi^4 + 
       8640*Zeta[3] - 13020*e*Zeta[3] + (18720*I)*e*Pi*Zeta[3]))/135 - 
    (8*((-12*I)*e*Pi^3 - (79*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       474*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*((114*I)*e*Pi + (1190*I)*e^2*Pi - 288*e*Pi^2 - 
       1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (647*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 
       144*e*Zeta[3] + 4566*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - 
       (46110*I)*e^2*Pi + 1260*e*Pi^2 + 1520*e^2*Pi^2 - (2760*I)*e*Pi^3 + 
       (5240*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] - 
       27000*e^2*Zeta[3] + (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-2)]*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 
       2250*e*Pi^2 - 12360*e^2*Pi^2 - (2760*I)*e*Pi^3 - (2350*I)*e^2*Pi^3 + 
       3264*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-68*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) - 
      (8*e*RATIO[x^2]*(675*Pi^2 + 3015*e*Pi^2 + 7*e*Pi^4 + 2700*e*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - 75*e*Pi^2 - 
         448*e^2*Pi^2 + 34*e^2*Pi^4 - 324*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] + 48*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(201*e*Pi^2 + 1164*e^2*Pi^2 + 46*e^2*Pi^4 + 
         720*e*Zeta[3] + 3000*e^2*Zeta[3]))/27 + 
      (-540 - 4122*e - 20691*e^2 + 216*e*Pi^2 + 2810*e^2*Pi^2 + 
        3264*e^2*Zeta[3])/27 + (2*RATIO[x]*(2700 + 17910*e + 82845*e^2 + 
         2970*e*Pi^2 + 12815*e^2*Pi^2 + 28*e^2*Pi^4 + 14460*e^2*Zeta[3]))/
       135) + Nf*(((34*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x^2]*(-135*Pi^2 - 270*e*Pi^2 + 7*e*Pi^4 - 540*e*Zeta[3]))/
         135 + (RATIO[x]*(-540 - 2250*e - 5595*e^2 - 555*e*Pi^2 - 
           1075*e^2*Pi^2 + 28*e^2*Pi^4 - 4950*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 840*e^2*Zeta[3]))/
         135 + (108 + 558*e + 1677*e^2 + 30*e*Pi^2 - 124*e^2*Pi^2 + 
          180*e^2*Zeta[3])/54 + (2*RATIO[x^(-1)]*(120*e*Pi^2 + 320*e^2*Pi^2 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 690*e^2*Zeta[3]))/135 - 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 + 
           17*e^2*Pi^4 + 720*e^2*Zeta[3]))/135)/Nc + 
      Nc*((374*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(1485*Pi^2 + 7650*e*Pi^2 + 7*e*Pi^4 + 
           5940*e*Zeta[3]))/135 + (1188 + 9882*e + 52383*e^2 - 402*e*Pi^2 - 
          6176*e^2*Pi^2 - 6348*e^2*Zeta[3])/54 - 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - 435*e*Pi^2 - 
           2805*e^2*Pi^2 + 187*e^2*Pi^4 - 900*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 3240*e^2*Zeta[3]))/
         135 + (2*RATIO[x^(-1)]*(1125*e*Pi^2 + 7145*e^2*Pi^2 + 253*e^2*Pi^4 + 
           3960*e*Zeta[3] + 19290*e^2*Zeta[3]))/135 - 
        (RATIO[x]*(5940 + 43470*e + 212505*e^2 + 6495*e*Pi^2 + 
           32645*e^2*Pi^2 + 28*e^2*Pi^4 + 33870*e^2*Zeta[3]))/135))) + 
  (2*RATIO[x^2]*(1080*Pi^2 + 2070*e*Pi^2 - 3945*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
     (8720*I)*e^2*Pi^3 + 792*e*Pi^4 + 327*e^2*Pi^4 + (1424*I)*e^2*Pi^5 + 
     5880*e*Zeta[3] + 20320*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
     (19800*I)*e^2*Pi*Zeta[3] + 3240*e^2*Pi^2*Zeta[3] - 73440*e^2*Zeta[5]))/
   135 - (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 270*e*Pi^2 + 
     14130*e^2*Pi^2 + (7140*I)*e*Pi^3 + (24130*I)*e^2*Pi^3 - 1404*e*Pi^4 + 
     2478*e^2*Pi^4 + (2616*I)*e^2*Pi^5 - 40680*e*Zeta[3] - 9960*e^2*Zeta[3] + 
     (43200*I)*e*Pi*Zeta[3] + (90360*I)*e^2*Pi*Zeta[3] - 
     119880*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 - 2808*e*Pi^4 + 6999*e^2*Pi^4 + 
    (5232*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] + 
    (86400*I)*e*Pi*Zeta[3] + (46800*I)*e^2*Pi*Zeta[3] - 
    239760*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (540*I)*e*Pi^3 - 
     (2480*I)*e^2*Pi^3 - 792*e*Pi^4 - 918*e^2*Pi^4 - (1424*I)*e^2*Pi^5 - 
     13800*e*Zeta[3] - 57760*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] + 
     (1080*I)*e^2*Pi*Zeta[3] - 3240*e^2*Pi^2*Zeta[3] + 73440*e^2*Zeta[5]))/
   135 + Nc^2*((2700 + 20610*e + 102555*e^2 + 540*Pi^2 - 2970*e*Pi^2 - 
      20155*e^2*Pi^2 - 71*e^2*Pi^4 - 7560*e*Zeta[3] - 40620*e^2*Zeta[3])/
     135 + (RATIO[x^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 + 2721*e^2*Pi^4 + 28800*e*Zeta[3] + 
       118560*e^2*Zeta[3]))/810 - 
    (RATIO[(1 - x)^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 
       5520*e*Pi^2 - 41240*e^2*Pi^2 - 2040*e*Pi^4 + 577*e^2*Pi^4 - 
       28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 100800*e^2*Pi^2*Zeta[3] - 
       259200*e^2*Zeta[5]))/810 - 
    (RATIO[x]*(2700*Pi^2 + 12510*e*Pi^2 + 48825*e^2*Pi^2 + 60*e*Pi^4 + 
       679*e^2*Pi^4 + 10800*e*Zeta[3] + 46440*e^2*Zeta[3] + 
       3600*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5]))/135 + 
    (RATIO[x^2]*(540*Pi^2 + 2502*e*Pi^2 + 9765*e^2*Pi^2 + 12*e*Pi^4 + 
       112*e^2*Pi^4 + 2160*e*Zeta[3] + 9288*e^2*Zeta[3] + 
       720*e^2*Pi^2*Zeta[3] - 864*e^2*Zeta[5]))/27 - 
    (4*(255*e*Pi^4 + 34*e^2*Pi^4 + 12600*e^2*Pi^2*Zeta[3] + 
       32400*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2)) + 
  Nf*(((-540 - 2790*e - 8205*e^2 - 270*Pi^2 + 390*e*Pi^2 + 2225*e^2*Pi^2 + 
        7*e^2*Pi^4 + 540*e*Zeta[3] - 1620*e^2*Zeta[3])/270 + 
      (RATIO[x^(-1)]*(540 + 2790*e + 8205*e^2 - 420*e*Pi^2 - 1720*e^2*Pi^2 - 
         56*e^2*Pi^4 + 720*e*Zeta[3] + 10560*e^2*Zeta[3]))/270 - 
      (2*(-51*e*Pi^4 + 119*e^2*Pi^4 - 2520*e^2*Pi^2*Zeta[3] - 
         6480*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 + 60*e*Pi^4 + 
         166*e^2*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
         1440*e^2*Pi^2*Zeta[3] - 1440*e^2*Zeta[5]))/270 - 
      (RATIO[x]*(-72*Pi^2 - 156*e*Pi^2 - 194*e^2*Pi^2 + 8*e*Pi^4 + 
         21*e^2*Pi^4 - 288*e*Zeta[3] - 528*e^2*Zeta[3] - 
         192*e^2*Pi^2*Zeta[3] - 192*e^2*Zeta[5]))/36 - 
      (RATIO[(1 - x)^(-1)]*(-1620 - 8370*e - 24615*e^2 + 1260*e*Pi^2 + 
         5160*e^2*Pi^2 + 204*e*Pi^4 - 665*e^2*Pi^4 - 2160*e*Zeta[3] - 
         31680*e^2*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 25920*e^2*Zeta[5]))/
       810)/Nc + Nc*((RATIO[x^(-1)]*(17820 + 148230*e + 779805*e^2 + 
         1440*Pi^2 - 5340*e*Pi^2 - 50480*e^2*Pi^2 - 2889*e^2*Pi^4 - 
         26640*e*Zeta[3] - 115680*e^2*Zeta[3]))/810 + 
      (-5940 - 49410*e - 259935*e^2 - 1350*Pi^2 + 5250*e*Pi^2 + 
        47395*e^2*Pi^2 + 149*e^2*Pi^4 + 15660*e*Zeta[3] + 94740*e^2*Zeta[3])/
       270 + (RATIO[x]*(11880*Pi^2 + 63180*e*Pi^2 + 259050*e^2*Pi^2 + 
         120*e*Pi^4 + 2641*e^2*Pi^4 + 47520*e*Zeta[3] + 236880*e^2*Zeta[3] + 
         17280*e^2*Pi^2*Zeta[3] - 14400*e^2*Zeta[5]))/540 - 
      (RATIO[x^2]*(1980*Pi^2 + 10530*e*Pi^2 + 43175*e^2*Pi^2 + 20*e*Pi^4 + 
         358*e^2*Pi^4 + 7920*e*Zeta[3] + 39480*e^2*Zeta[3] + 
         2880*e^2*Pi^2*Zeta[3] - 2400*e^2*Zeta[5]))/90 + 
      (2*(187*e*Pi^4 + 153*e^2*Pi^4 + 9240*e^2*Pi^2*Zeta[3] + 
         23760*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 + 2244*e*Pi^4 + 798*e^2*Pi^4 + 
         26640*e*Zeta[3] + 115680*e^2*Zeta[3] + 110880*e^2*Pi^2*Zeta[3] + 
         285120*e^2*Zeta[5]))/810)), 
 G[1, 0, 1, 1, 1, x]*(Nc*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3) + Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 1, 0, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 1, 0, x]*
   (Nc*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 0, 1, x]*
   (Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  Nc*G[1, 1, 1, 1, 1, x]*(-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, x]*
   (128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + G[0, 1, 1, 1, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2) + Nc*((224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-288*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (288*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((2656*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (2656*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + (256*e^2*RATIO[x^(-2)])/3 - 
      (256*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      288*e^2*RATIO[x^(-2)] - 288*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2656*e^2*RATIO[x^(-2)])/3 + (2656*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] + (256*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*
   (Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(12*e + 53*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2504*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((76*e^2)/3 + (32*(3*e + 14*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(12*e + 41*e^2))/(9*(-1 + RATIO[x])^2) - (380*e^2*RATIO[x])/9 + 
      (320*e^2*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi))/
       (-1 + RATIO[x])^2 + (1304*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (156*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (8*(12*e + 41*e^2)*RATIO[x^(-2)])/9 + 
      (32*(3*e + 14*e^2)*RATIO[x^(-1)])/9 + 
      (32*(3*e + 19*e^2 + (39*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - (1184*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + (2912*e^2*RATIO[x^(-2)])/3 - 
      (2912*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + (2912*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, x]*(Nf*((-400*e^2)/3 - (32*(27*e - 61*e^2 - (45*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (8*(108*e + 71*e^2 - (180*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (376*e^2*RATIO[x])/9 - 
      (64*e^2*RATIO[x^2])/9) + 
    Nc*((1208*e^2)/3 - (16*(-174*e + 481*e^2 + (318*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (113*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((8*I)/9)*((348*I)*e + (19*I)*e^2 + 
         636*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(12 + 7*e)*RATIO[x])/9 - 
      (16*e*(12 + 55*e)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((-296*e^2)/3 - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e + (71*I)*e^2 + 180*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((27*I)*e - (61*I)*e^2 + 45*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (248*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((952*e^2)/3 - (32*(3*e + 113*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/9)*((348*I)*e + (19*I)*e^2 + 636*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((174*I)*e - (481*I)*e^2 + 318*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 103*e)*RATIO[x])/9 - (16*e*(12 + 55*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((24*I)*e + (119*I)*e^2 + 552*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((48*I)*e + (535*I)*e^2 + 1104*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf*((-92*e^2)/3 - ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - (8*(48*e + 535*e^2 - (1104*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(24*e + 119*e^2 - (552*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e^2*(335 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 1, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (Nf*((-92*e^2)/3 + ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(335 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 0, x]*
   (Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 1128*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 564*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e^2*(163 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*
   (Nf*((76*e^2)/3 + ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi))/
       (-1 + RATIO[x])^2 - (380*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (564*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (1128*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e^2*(313 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nf*(192*e^2 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (128*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((-6*I)*e + (211*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e + (545*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (2*I + (19*I)*e + 10*e*Pi)*RATIO[x] + 
      (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*
   (Nf*(160*e^2 + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (448*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 - (16*(12*e - 545*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (32*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 211*e^2 + (21*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(2*I + (19*I)*e + 10*e*Pi)*
       RATIO[x] + (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*(-224*e^2 - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 + (896*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1744*e^2)/3 + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((16*I)/9)*e*(12*I + (535*I)*e + 48*e*Pi)*
       RATIO[x] + (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 + ((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] + 
      (1472*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1760*e^2)/3 - ((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)/9)*e*(12*I + (541*I)*e + 48*e*Pi)*RATIO[x] + 
      (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*(Nf*((664*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/3)*((23*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((31*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (568*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + 
    Nc*(-600*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (64*e*(1 + 10*e + I*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*
   (Nf*((560*e^2)/3 - (8*e^2*(31 - (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*(23 - (8*I)*Pi))/(3*(-1 + RATIO[x])^2) + 
      (56*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*(-552*e^2 - ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(2 + 11*e + (2*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, x]*(Nf*((4*e*(-18 + 67*e - (405*I)*e*Pi))/9 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(36 + 181*e + (87*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e + (576*I)*e*Pi))/9 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (122*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 1, 0, x]*
   (Nf*((8*e*(-9 + 49*e - (171*I)*e*Pi))/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (39*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*(((4*I)/9)*e*(18*I + (683*I)*e + 1026*e*Pi) - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(216 + 1199*e - (48*I)*Pi - (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nf*((4*e*(-18 + 67*e + (441*I)*e*Pi))/9 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(36 + 181*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e - (636*I)*e*Pi))/9 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (314*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 1, x]*
   (Nf*((8*e*(-9 + 49*e + (252*I)*e*Pi))/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*(((-4*I)/9)*e*(-18*I - (683*I)*e + 1302*e*Pi) - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (4*e*(216 + 1199*e - (48*I)*Pi - 
         (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 0, x]*(Nf*((4*e*(168 + 475*e - (237*I)*e*Pi))/9 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (16*(-174*e - 601*e^2 + (36*I)*e*Pi + (420*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*e*(192*I + (637*I)*e + 51*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((4*I)/9)*e*(444*I + (41*I)*e + 630*e*Pi) - 
      (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + (8670*I)*e^2*Pi + 
         528*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + 
         (2814*I)*e^2*Pi + 264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(1740 + 7651*e - (144*I)*Pi - (930*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/
       27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*((16*e*(48 + 161*e - (69*I)*e*Pi))/9 - ((16*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - (16*(-174*e - 601*e^2 + (36*I)*e*Pi + 
         (420*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((4*I)/27)*e*(336*I + (1651*I)*e + 285*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(228*I + (443*I)*e + 378*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + (2814*I)*e^2*Pi + 264*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + 
         (8670*I)*e^2*Pi + 528*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*e*(1812 + 12721*e - (144*I)*Pi - (1686*I)*e*Pi + 120*e*Pi^2)*
        RATIO[x])/27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 
         60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 1, x]*(Nf*(((4*I)/3)*e*(52*I + (256*I)*e + 59*e*Pi) - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 50*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(120 + 487*e - (141*I)*e*Pi)*RATIO[x])/
       27 + ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(420 + 1469*e - (594*I)*e*Pi))/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-300 - 1873*e - (144*I)*Pi - 
         (90*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 0, x]*(Nf*(((4*I)/3)*e*(44*I + (229*I)*e + 46*e*Pi) - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-24 + e + (93*I)*e*Pi)*RATIO[x])/27 + 
      ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(102 + 349*e - (117*I)*e*Pi))/9 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-228 - 1435*e - (144*I)*Pi - (846*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/
       27 - (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((-2*(216 + 546*e - 1189*e^2 - (468*I)*e*Pi - (2160*I)*e^2*Pi + 
         348*e^2*Pi^2))/27 - (2*(-540 - 2490*e - 6029*e^2 + (1848*I)*e*Pi + 
         (8692*I)*e^2*Pi + 144*e*Pi^2 + 224*e^2*Pi^2 + (252*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi - (11*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-162 - 558*e - 1005*e^2 + (510*I)*e*Pi + (2138*I)*e^2*Pi + 
         72*e*Pi^2 + 136*e^2*Pi^2 + (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (2*(108 + 174*e + 157*e^2 + (48*I)*e*Pi + 
         (160*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*((2*(648 - 30*e - 9139*e^2 - (1260*I)*e*Pi - (3066*I)*e^2*Pi + 
         930*e^2*Pi^2))/27 - (8*((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (3924*I)*e*Pi - 
         (16248*I)*e^2*Pi - 312*e*Pi^2 + 890*e^2*Pi^2 - (444*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - (186*I)*e*Pi - 
         (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - (66*I)*e^2*Pi^3 - 
         48*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (486 + 2643*e + 10172*e^2 - (1548*I)*e*Pi - (6558*I)*e^2*Pi - 
         78*e*Pi^2 + 140*e^2*Pi^2 - (111*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-162 - 390*e - 499*e^2 + (114*I)*e*Pi + (578*I)*e^2*Pi - 
         30*e*Pi^2 - 539*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*
   (Nf*((-2*(216 + 858*e + 823*e^2 - (612*I)*e*Pi - (2736*I)*e^2*Pi + 
         480*e^2*Pi^2))/27 + (2*(108 + 798*e + 4181*e^2 - (240*I)*e*Pi - 
         (992*I)*e^2*Pi + 378*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 11*e^2*Pi + (50*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
       (-162*I - (558*I)*e - (1005*I)*e^2 - 510*e*Pi - 2138*e^2*Pi + 
        (72*I)*e*Pi^2 + (136*I)*e^2*Pi^2 + 246*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (-540*I - (2490*I)*e - (6029*I)*e^2 - 1848*e*Pi - 8692*e^2*Pi + 
        (144*I)*e*Pi^2 + (224*I)*e^2*Pi^2 + 492*e^2*Pi^3 + 
        (4464*I)*e^2*Zeta[3])) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 - (1548*I)*e*Pi - (4242*I)*e^2*Pi + 
         762*e^2*Pi^2))/27 + (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - 
         (186*I)*e*Pi - (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - 
         (18*I)*e^2*Pi^3 - 336*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[x^(-1)]*(-486*I - (2643*I)*e - (10172*I)*e^2 - 
        1548*e*Pi - 6558*e^2*Pi + (78*I)*e*Pi^2 - (140*I)*e^2*Pi^2 + 
        459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       (-1296*I - (5418*I)*e - (18741*I)*e^2 - 3924*e*Pi - 16248*e^2*Pi + 
        (312*I)*e*Pi^2 - (890*I)*e^2*Pi^2 + 1836*e^2*Pi^3 + 
        (13872*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (8*RATIO[x]*(-162 - 1698*e - 10055*e^2 + 
         (258*I)*e*Pi + (1166*I)*e^2*Pi - 30*e*Pi^2 - 455*e^2*Pi^2 + 
         (18*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(72 + 240*e - 140*e^2 - (156*I)*e*Pi - (698*I)*e^2*Pi + 
         143*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 - (48*I)*e*Pi - 
         (256*I)*e^2*Pi + 318*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*
        (36 + 66*e - 564*e^2 - (324*I)*e*Pi - (1203*I)*e^2*Pi - 72*e*Pi^2 - 
         206*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/27 - 
      (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
         75*e^2*Pi^3 - (144*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[x^(-2)]*(138*e*Pi + 850*e^2*Pi + (96*I)*e*Pi^2 + 
        (119*I)*e^2*Pi^2 + 138*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*I - (66*I)*e + (564*I)*e^2 - 384*e*Pi - 
        1961*e^2*Pi + (96*I)*e*Pi^2 - (643*I)*e^2*Pi^2 + 138*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3])) + 
    Nc*((-2*(144 + 222*e - 1265*e^2 - (492*I)*e*Pi - (982*I)*e^2*Pi + 
         660*e^2*Pi^2))/9 + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (114*I)*e*Pi - (428*I)*e^2*Pi + 30*e*Pi^2 - 232*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
        402*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*I + (18*I)*e + (982*I)*e^2 - 1452*e*Pi - 5899*e^2*Pi + 
        (288*I)*e*Pi^2 - (2724*I)*e^2*Pi^2 + 402*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 115*e^2*Pi^2 + (35*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (186*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1512*I)*e*Pi + 
         (6075*I)*e^2*Pi + 72*e*Pi^2 - 600*e^2*Pi^2 + (210*I)*e^2*Pi^3 + 
         432*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nc*((-2*(144 + 222*e - 1265*e^2 - (588*I)*e*Pi - 
         (1574*I)*e^2*Pi + 624*e^2*Pi^2))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1452*I)*e*Pi + 
         (5899*I)*e^2*Pi + 288*e*Pi^2 - 2724*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
         5328*e^2*Zeta[3]))/27 + (4*((-186*I)*e*Pi - (872*I)*e^2*Pi + 
         288*e*Pi^2 - 141*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (90*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (115*I)*e^2*Pi^2 + 
        95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 1512*e*Pi + 6075*e^2*Pi - 
        (72*I)*e*Pi^2 + (600*I)*e^2*Pi^2 + 570*e^2*Pi^3 + 
        (1728*I)*e^2*Zeta[3]) + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (258*I)*e*Pi - (1316*I)*e^2*Pi + 30*e*Pi^2 - 286*e^2*Pi^2 + 
         (90*I)*e^2*Pi^3 + 456*e^2*Zeta[3]))/27) + 
    Nf*((2*(72 + 240*e - 140*e^2 - (204*I)*e*Pi - (922*I)*e^2*Pi + 
         187*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 + (240*I)*e*Pi + 
         (1088*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - ((8*I)/27)*RATIO[x^(-2)]*
       (108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 + 324*e*Pi + 1203*e^2*Pi - 
        (72*I)*e*Pi^2 - (206*I)*e^2*Pi^2 + 294*e^2*Pi^3 + 
        (576*I)*e^2*Zeta[3]) + (4*((138*I)*e*Pi + (850*I)*e^2*Pi - 
         96*e*Pi^2 - 119*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - 
         (384*I)*e*Pi - (1961*I)*e^2*Pi - 96*e*Pi^2 + 643*e^2*Pi^2 - 
         (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*((4*e*Pi^2*(18 + 75*e - (4*I)*e*Pi)*RATIO[x^2])/9 + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (378*I)*e*Pi - 
         (1127*I)*e^2*Pi + 282*e*Pi^2 + 349*e^2*Pi^2 + (447*I)*e^2*Pi^3 - 
         2508*e^2*Zeta[3]))/27 - ((2*I)/27)*RATIO[x]*(-108*I - (606*I)*e - 
        (2533*I)*e^2 - 72*Pi - 360*e*Pi - 1480*e^2*Pi - (222*I)*e*Pi^2 - 
        (875*I)*e^2*Pi^2 + 15*e^2*Pi^3 - (906*I)*e^2*Zeta[3]) + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-2430*I)*Pi - 
         (8370*I)*e*Pi - (15075*I)*e^2*Pi + 195*e*Pi^2 - 4240*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 - (2250*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
         8640*e*Zeta[3] + 3240*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi + 
         480*e*Pi^2 + 2035*e^2*Pi^2 + (120*I)*e*Pi^3 + (2040*I)*e^2*Pi^3 + 
         104*e^2*Pi^4 - 720*e*Zeta[3] - 15930*e^2*Zeta[3] + 
         (7920*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(1620 + 9000*e + 37650*e^2 - (8100*I)*Pi - 
         (36090*I)*e*Pi - (99555*I)*e^2*Pi + 1470*e*Pi^2 - 7310*e^2*Pi^2 - 
         (4320*I)*e*Pi^3 + (4995*I)*e^2*Pi^3 + 3984*e^2*Pi^4 + 
         17280*e*Zeta[3] - 41760*e^2*Zeta[3] + (15120*I)*e^2*Pi*Zeta[3]))/
       405) + Nc*((4*(-540 - 3588*e - 16586*e^2 + (180*I)*Pi + (36*I)*e*Pi + 
         (28*I)*e^2*Pi - 237*e*Pi^2 + 984*e^2*Pi^2 - (606*I)*e^2*Pi^3 + 
         5154*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(-630*Pi^2 - 3555*e*Pi^2 + 
         (120*I)*Pi^3 + (700*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 
         800*e*Zeta[3] + (1920*I)*e*Pi*Zeta[3]))/45 + 
      (8*((-12*I)*e*Pi^3 - (259*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         1554*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-36*I)*Pi + (18*I)*e*Pi + (982*I)*e^2*Pi - 288*e*Pi^2 - 
         1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (1214*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 
         144*e*Zeta[3] + 8742*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-2)]*((-2160*I)*Pi - (9030*I)*e*Pi - (31235*I)*e^2*Pi + 
         1050*e*Pi^2 + 4220*e^2*Pi^2 - (1400*I)*e*Pi^3 + (570*I)*e^2*Pi^3 + 
         1348*e^2*Pi^4 + 5760*e*Zeta[3] - 3600*e^2*Zeta[3] + 
         (5840*I)*e^2*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi - 4290*e*Pi^2 - 20295*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 1440*e*Zeta[3] - 
         6660*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (4200*I)*e*Pi^3 + (11880*I)*e^2*Pi^3 + 4044*e^2*Pi^4 + 
         17280*e*Zeta[3] - 71760*e^2*Zeta[3] + (17520*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, x]*
   (Nf*((4*e*RATIO[x^2]*(18*Pi^2 + 75*e*Pi^2 - (20*I)*e*Pi^3 + 96*e*Zeta[3]))/
       9 + ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi - 66*e*Pi + 564*e^2*Pi + 
        (96*I)*e*Pi^2 + (407*I)*e^2*Pi^2 + 195*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (2*RATIO[x]*(108 + 606*e + 2533*e^2 - 
         (72*I)*Pi - (360*I)*e*Pi - (1480*I)*e^2*Pi + 6*e*Pi^2 - 
         25*e^2*Pi^2 + (159*I)*e^2*Pi^3 + 330*e^2*Zeta[3]))/27 + 
      (2*((-72*I)*Pi - (18*I)*e*Pi + (353*I)*e^2*Pi + 168*e*Pi^2 - 
         76*e^2*Pi^2 - (438*I)*e^2*Pi^3 + 1662*e^2*Zeta[3]))/27 + 
      (4*((-486*I)*Pi - (1674*I)*e*Pi - (3015*I)*e^2*Pi + 39*e*Pi^2 - 
         848*e^2*Pi^2 - (144*I)*e*Pi^3 - (765*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         2538*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (324 + 1800*e + 7530*e^2 - (1620*I)*Pi - (7218*I)*e*Pi - 
         (19911*I)*e^2*Pi + 294*e*Pi^2 - 1462*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (2178*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 10710*e^2*Zeta[3] - 
         (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*((288*I)*Pi - (576*I)*e*Pi - (5120*I)*e^2*Pi - 372*e*Pi^2 + 
         1761*e^2*Pi^2 + (1116*I)*e^2*Pi^3 - 3864*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi + 
        (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 459*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*(630*Pi^2 + 3555*e*Pi^2 - 
         (120*I)*Pi^3 - (780*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 
         1280*e*Zeta[3] - (3840*I)*e*Pi*Zeta[3]))/45 - 
      (2*((-6480*I)*Pi - (27090*I)*e*Pi - (93705*I)*e^2*Pi + 3150*e*Pi^2 + 
         12660*e^2*Pi^2 - (1080*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 + 
         276*e^2*Pi^4 - 1440*e*Zeta[3] + 24420*e^2*Zeta[3] - 
         (13440*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 - (6410*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 
         1440*e*Zeta[3] + 37980*e^2*Zeta[3] - (13440*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi + 3270*e*Pi^2 + 22365*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         8700*e^2*Zeta[3] - (23040*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nc*((-2*RATIO[x^(-1)]*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 
       5310*e*Pi^2 + 31110*e^2*Pi^2 - (4470*I)*e*Pi^3 - (9390*I)*e^2*Pi^3 + 
       4044*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (7320*I)*e^2*Pi*Zeta[3]))/135 + ((-10800*I)*Pi - (71760*I)*e*Pi - 
      (331720*I)*e^2*Pi - 1440*Pi^2 + 12330*e*Pi^2 + 58945*e^2*Pi^2 - 
      (10560*I)*e*Pi^3 - (11330*I)*e^2*Pi^3 + 5328*e^2*Pi^4 + 
      6840*e*Zeta[3] - 107760*e^2*Zeta[3] - (95040*I)*e^2*Pi*Zeta[3])/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 + 2088*e*Pi^4 + 2625*e^2*Pi^4 - 
      (6048*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (129600*I)*e*Pi*Zeta[3] - (52560*I)*e^2*Pi*Zeta[3] + 
      241200*e^2*Pi^2*Zeta[3] - 384480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 15930*e*Pi^2 + 93330*e^2*Pi^2 - (13710*I)*e*Pi^3 - 
       (29050*I)*e^2*Pi^3 + 1044*e*Pi^4 + 2424*e^2*Pi^4 - (3024*I)*e^2*Pi^5 + 
       53640*e*Zeta[3] + 63600*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (112320*I)*e^2*Pi*Zeta[3] + 120600*e^2*Pi^2*Zeta[3] - 
       192240*e^2*Zeta[5]))/405 + 
    (4*RATIO[x]*(-810*Pi^2 - 5220*e*Pi^2 - 26385*e^2*Pi^2 + (810*I)*e*Pi^3 + 
       (3620*I)*e^2*Pi^3 - 24*e*Pi^4 - 293*e^2*Pi^4 + (242*I)*e^2*Pi^5 - 
       1740*e*Zeta[3] - 8620*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (6060*I)*e^2*Pi*Zeta[3] + 2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/
     135 + (2*RATIO[x^2]*(1620*Pi^2 + 10440*e*Pi^2 + 52770*e^2*Pi^2 - 
       (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 + 48*e*Pi^4 + 337*e^2*Pi^4 - 
       (484*I)*e^2*Pi^5 + 4920*e*Zeta[3] + 26120*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] - (17880*I)*e^2*Pi*Zeta[3] - 
       5640*e^2*Pi^2*Zeta[3] + 11520*e^2*Zeta[5]))/135) + 
  Nf*((4*RATIO[x^(-1)]*((-810*I)*Pi - (4500*I)*e*Pi - (18825*I)*e^2*Pi + 
       555*e*Pi^2 - 1405*e^2*Pi^2 - (2565*I)*e*Pi^3 - (11205*I)*e^2*Pi^3 + 
       1992*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] - 
       (7740*I)*e^2*Pi*Zeta[3]))/405 - 
    (RATIO[x^2]*(540*Pi^2 + 2430*e*Pi^2 + 10845*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (2080*I)*e^2*Pi^3 + 22*e^2*Pi^4 + 1200*e*Zeta[3] + 4120*e^2*Zeta[3] - 
       (9600*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-540*Pi^2 - 2430*e*Pi^2 - 10845*e^2*Pi^2 + (240*I)*e*Pi^3 + 
       (960*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 240*e*Zeta[3] + 2600*e^2*Zeta[3] + 
       (11040*I)*e^2*Pi*Zeta[3]))/135 + 
    ((1080*I)*Pi + (6060*I)*e*Pi + (25330*I)*e^2*Pi - 2160*e*Pi^2 + 
      830*e^2*Pi^2 + (3840*I)*e*Pi^3 + (14110*I)*e^2*Pi^3 - 1901*e^2*Pi^4 - 
      5760*e*Zeta[3] + 28560*e^2*Zeta[3] + (47340*I)*e^2*Pi*Zeta[3])/135 - 
    (4*RATIO[(1 - x)^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       555*e*Pi^2 + 1405*e^2*Pi^2 + (2415*I)*e*Pi^3 + (9310*I)*e^2*Pi^3 - 
       30*e*Pi^4 - 54*e^2*Pi^4 + (900*I)*e^2*Pi^5 - 7740*e*Zeta[3] - 
       6990*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + (47565*I)*e^2*Pi*Zeta[3] - 
       15840*e^2*Pi^2*Zeta[3] + 37800*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 - 120*e*Pi^4 + 1683*e^2*Pi^4 + 
      (3600*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (51840*I)*e*Pi*Zeta[3] + (90720*I)*e^2*Pi*Zeta[3] - 
      63360*e^2*Pi^2*Zeta[3] + 151200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[0, 0, 0, 0, 1, x]*(Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4448*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + (1568*e^2)/
       (3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - (4448*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1568*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 
    128*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 
      32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nc*(640*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (640*e^2)/(-1 + RATIO[x])^2 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(640*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (640*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 
      128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] - 
      (2848*e^2)/(3*(-1 + RATIO[x])^2) + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] - (2848*e^2)/(3*(-1 + RATIO[x])^2) + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + (928*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 + 
      (2912*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((1568*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1568*e^2)/(3*(-1 + RATIO[x])^2) + 960*e^2*RATIO[x] - 
      960*e^2*RATIO[x^2]) + Nf*((-736*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (736*e^2)/(3*(-1 + RATIO[x])^2) - (832*e^2*RATIO[x])/3 + 
      (832*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - 352*e^2*RATIO[x] + 
      352*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      (256*e^2*RATIO[x])/3 - (256*e^2*RATIO[x^2])/3) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1216*e^2*RATIO[x])/3 + (1216*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + 1536*e^2*RATIO[x] - 
      1536*e^2*RATIO[x^2]) + Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (1600*e^2*RATIO[x])/3 + 
      (1600*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nc*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + (2848*e^2)/
       (3*(-1 + RATIO[x])^2) + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(288*e^2*RATIO[(1 - x)^(-1)] - (288*e^2)/(-1 + RATIO[x])^2 - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - (4352*e^2*RATIO[x])/3 + 
      (4352*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1760*e^2*RATIO[x])/3 - (1760*e^2*RATIO[x^2])/3) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
      (5344*e^2*RATIO[x])/3 + (5344*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (2720*e^2*RATIO[x])/3 - 
      (2720*e^2*RATIO[x^2])/3) + Nc*(-2592*e^2*RATIO[(1 - x)^(-1)] + 
      (2592*e^2)/(-1 + RATIO[x])^2 - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-136*e^2)/3 - (32*(-87*e + 11*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/9)*((6*I)*e - (47*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (53*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-6 + 79*e)*RATIO[x])/9 + 
      (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(16*e^2 - (16*(54*e + 31*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (8*(108*e + 71*e^2 + (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 11*e)*RATIO[x])/9 - (8*e*(12 + 65*e)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*(Nc*(-784*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 15*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((752*e^2)/3 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/9 - 
      (448*e^2*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/9)*e*(6*I + (14*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (15*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (48*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (28*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 
         7*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (72*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e + (30*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-236*e^2)/3 + ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 
         48*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 - (1184*e^2*RATIO[x^(-2)])/9 + 
      (1472*e^2*RATIO[x^(-1)])/9 + (32*e^2*(154 + (27*I)*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((1760*e^2)/3 + (32*(6*e + 269*e^2)*RATIO[x^(-2)])/9 - 
      (16*(12*e + 541*e^2)*RATIO[x^(-1)])/9 - ((16*I)/9)*e*
       (-12*I - (1189*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (264*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (4*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((-80*e^2)/3 - (16*(84*e + 331*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(42*e + 47*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-84 + 143*e + (294*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-32*e^2)/3 + (64*(60*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-120*e + 143*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(120 - 524*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-236*e^2)/3 - ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 + (((8*I)/9)*((12*I)*e + (41*I)*e^2 + 
         24*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 - (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e - (1044*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(-168*e^2 - ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-84 + 485*e + (360*I)*e*Pi)*
        RATIO[x])/9 + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1576*e^2)/3 - (32*(3*e + 104*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((12*I)*e + (29*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] + (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(138 - 797*e - (540*I)*e*Pi)*RATIO[x])/
       9 + (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*(Nc*((880*e^2)/3 - (32*(84*e + 151*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-19*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(84*e + 7*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 49*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 16*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nf*((632*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (224*e^2*RATIO[x^(-2)])/9 - 
      (8*e^2*RATIO[x^(-1)])/9 - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e^2*(-41*I + 8*Pi)*RATIO[x] + 
      (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(-568*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(2 + 33*e + (8*I)*e*Pi)*
        RATIO[x])/3 - ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*
   (Nc*(-1088*e^2 - (16*(12*e - 839*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 151*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-29 + 93*e + (49*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(320*e^2 - (32*(-6*e + 89*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (208*e^2*RATIO[x^(-1)])/3 + (32*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(27 - 71*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nf*(128*e^2 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(12*e + 109*e^2)*RATIO[x^(-2)])/9 + 
      (8*(24*e + 281*e^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(72 + 1445*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nc*((880*e^2)/3 - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 
        9*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((19*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 49*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nc*(-88*e^2 - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-62 + 39*e + (340*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(32*e^2 + ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-1)])/3 - (((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(44 + 35*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*(128*e^2 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 1445*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*(Nc*((4*e*(528 + 1625*e - (36*I)*e*Pi))/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-474 - 1742*e - (72*I)*Pi - 
         (540*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((-4*I)/9)*e*(-192*I - (856*I)*e + 9*e*Pi) + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(336 + 1240*e + (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 0, 1, x]*(Nc*((4*e*(270 + 625*e + (462*I)*e*Pi))/9 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-516 - 2186*e - (48*I)*Pi - 
         (479*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 42*e*Pi) - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/27)*((6*I)*e + (26*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 
        63*e^2*Pi)*RATIO[x^(-1)] + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 
         17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-924 - 4346*e - (144*I)*Pi - (1071*I)*e*Pi + 102*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 
         51*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, 1, x]*(Nf*((16*e*(48 + 161*e + (24*I)*e*Pi))/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/27)*((33*I)*e + (143*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/27)*((336*I)*e + (1651*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)/27)*e*(-1200*I - (5035*I)*e + 144*Pi + 1491*e*Pi)*RATIO[x] + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((-8*I)/9)*e*(-228*I - (443*I)*e + 180*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*e*(4404 + 20281*e + (288*I)*Pi + 
         (3210*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, 1, x]*
   (Nf*((4*e*(34 + 232*e + (7*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      (16*I)*((-I)*e - (5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(12 - 509*e + (87*I)*e*Pi + 96*e*Pi^2)*
        RATIO[x])/27 - (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*
        RATIO[x^2])/27) + Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 126*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(192 + 689*e - (48*I)*Pi - (296*I)*e*Pi + 140*e*Pi^2)*RATIO[x])/
       9 + (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 246*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(-192 - 689*e - (672*I)*Pi + (1040*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((4*e*(34 + 232*e + (33*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((64*I)/9)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(-12 + 509*e - (720*I)*Pi + 
         (33*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(36 - 680*e - (171*I)*e*Pi))/9 + 
      (4*(216*e + 1436*e^2 - (24*I)*e*Pi + (71*I)*e^2*Pi + 438*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((112*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-360 - 1376*e - (240*I)*Pi + 
         (39*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*e*(-12 + 757*e + (108*I)*e*Pi))/9 - 
      (8*(570*e + 1102*e^2 - (108*I)*e*Pi + (798*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((304*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(-2202 - 7730*e - (1008*I)*Pi + 
         (1644*I)*e*Pi + 183*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 165*e*Pi) + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 
        117*e^2*Pi)*RATIO[x^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(924 + 4346*e - (576*I)*Pi + (2199*I)*e*Pi + 450*e*Pi^2)*RATIO[x])/
       27 - (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((20*e*(54 + 125*e + (198*I)*e*Pi))/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*(516 + 2186*e - (312*I)*Pi + 
         (1259*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 0, x]*
   (Nf*((8*e*(-6 + 25*e + (189*I)*e*Pi))/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(-24 - 83*e - (192*I)*Pi + (713*I)*e*Pi + 
         76*e*Pi^2)*RATIO[x])/9 + (16*e*(27 + 156*e - (48*I)*Pi - 
         (13*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*e*(48 - 455*e - (1188*I)*e*Pi))/9 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         6*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-516 - 1891*e - (1872*I)*Pi + (7578*I)*e*Pi + 828*e*Pi^2)*
        RATIO[x])/27 - (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 
         414*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, x]*(Nf*((-2*(216 + 858*e + 823*e^2 - (36*I)*e*Pi + (456*I)*e^2*Pi + 
         312*e^2*Pi^2))/27 - (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - 
         (100*I)*e^2*Pi + 38*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*RATIO[x]*(540 + 2490*e + 6029*e^2 + (528*I)*e*Pi + (3602*I)*e^2*Pi + 
         1222*e^2*Pi^2 + (804*I)*e^2*Pi^3 - 3312*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - (138*I)*e*Pi - 
         (850*I)*e^2*Pi - 344*e^2*Pi^2 - (402*I)*e^2*Pi^3 + 
         1656*e^2*Zeta[3]))/27) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 + (180*I)*e*Pi + (3606*I)*e^2*Pi + 
         258*e^2*Pi^2))/27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + 
         (372*I)*e*Pi + (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + 
         (2340*I)*e^2*Pi^3 - 11280*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/27)*RATIO[x^(-2)]*(-162*I - (1044*I)*e - (5277*I)*e^2 - 
        378*e*Pi - 2133*e^2*Pi - (30*I)*e*Pi^2 - (575*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-324*I - (3396*I)*e - (20110*I)*e^2 - 648*e*Pi - 3597*e^2*Pi - 
        (60*I)*e*Pi^2 - (1138*I)*e^2*Pi^2 + 180*e^2*Pi^3 + 
        (240*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi - 174*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-972 - 5286*e - 20344*e^2 - 
         (636*I)*e*Pi - (3407*I)*e^2*Pi - 60*e*Pi^2 - 2176*e^2*Pi^2 - 
         (1170*I)*e^2*Pi^3 + 5640*e^2*Zeta[3]))/27)) + 
  G[0, 0, x]*(Nf*((2*(-72 + 126*e + 1387*e^2 + (84*I)*e*Pi + (156*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 + (16*I)*(e*Pi + 5*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(540 + 2322*e + 7245*e^2 - (768*I)*e*Pi - (3718*I)*e^2*Pi + 
         120*e*Pi^2 + 574*e^2*Pi^2 + (1212*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/
       27 + (4*(-162 - 558*e - 1005*e^2 + (30*I)*e*Pi - (356*I)*e^2*Pi + 
         300*e*Pi^2 + 346*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 - 
         (606*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-108 + 90*e + 3225*e^2 + (96*I)*e*Pi - 
         (406*I)*e^2*Pi + 600*e*Pi^2 + 1412*e^2*Pi^2 + (312*I)*e^2*Pi^3 + 
         9504*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-648 + 2802*e + 15283*e^2 + (612*I)*e*Pi - (1362*I)*e^2*Pi + 
         1302*e^2*Pi^2))/27 - (16*((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (1044*I)*e*Pi - 
         (4164*I)*e^2*Pi - 1680*e*Pi^2 + 998*e^2*Pi^2 - (624*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 + (3372*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 2064*e + 10333*e^2 - (468*I)*e*Pi - (2097*I)*e^2*Pi - 
         840*e*Pi^2 - 818*e^2*Pi^2 - (312*I)*e^2*Pi^3 - 14352*e^2*Zeta[3]))/
       27 + (4*RATIO[x]*(-972 - 3354*e - 8408*e^2 + (1452*I)*e*Pi + 
         (5749*I)*e^2*Pi - 240*e*Pi^2 - 1588*e^2*Pi^2 - (1686*I)*e^2*Pi^3 + 
         14352*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(216 + 510*e - e^2 - (252*I)*e*Pi - (1020*I)*e^2*Pi + 
         717*e^2*Pi^2))/27 - (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 2664*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - (108*I)*e*Pi - 
         (129*I)*e^2*Pi - 72*e*Pi^2 + 764*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         864*e^2*Zeta[3]))/27 - (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - 
         (36*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (432*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 + 
         (768*I)*e*Pi + (3922*I)*e^2*Pi - 192*e*Pi^2 + 152*e^2*Pi^2 - 
         (60*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (69*I)*e*Pi - (31*I)*e^2*Pi + 
         237*e^2*Pi^2))/9 + ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
        (69*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(36*I + (324*I)*e + (2588*I)*e^2 + 228*e*Pi + 856*e^2*Pi - 
        (33*I)*e^2*Pi^2 + 12*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 - (1452*I)*e*Pi - 
         (5899*I)*e^2*Pi + 348*e*Pi^2 - 503*e^2*Pi^2 + (462*I)*e^2*Pi^3 - 
         8232*e^2*Zeta[3]))/27 + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 195*e^2*Pi^2 + (17*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + 
         (864*I)*e*Pi + (3501*I)*e^2*Pi + 72*e*Pi^2 - 3510*e^2*Pi^2 + 
         (102*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 - (924*I)*e^2*Pi^3 + 
         16464*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*(216 + 510*e - e^2 - (36*I)*e*Pi + (324*I)*e^2*Pi + 
         633*e^2*Pi^2))/27 + (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi - 
         316*e^2*Pi^2 + (618*I)*e^2*Pi^3 - 4392*e^2*Zeta[3]))/27 + 
      (4*((138*I)*e*Pi + (850*I)*e^2*Pi + 96*e*Pi^2 - 67*e^2*Pi^2 - 
         (78*I)*e^2*Pi^3 + 864*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 + (12*I)*e*Pi - 
         (203*I)*e^2*Pi + 96*e*Pi^2 + 533*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         864*e^2*Zeta[3]))/27 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 - 
         (528*I)*e*Pi - (3806*I)*e^2*Pi + 860*e^2*Pi^2 - (1236*I)*e^2*Pi^3 + 
         8784*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (3*I)*e*Pi + (235*I)*e^2*Pi + 
         174*e^2*Pi^2))/9 - ((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - 
        (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/27)*(-36*I - (324*I)*e - (2588*I)*e^2 - 864*e*Pi - 4356*e^2*Pi - 
        (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 312*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 + (636*I)*e*Pi + 
         (3557*I)*e^2*Pi + 60*e*Pi^2 - 1781*e^2*Pi^2 + (2034*I)*e^2*Pi^3 - 
         12264*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-36 + 18*e + 982*e^2 + (264*I)*e*Pi + (1813*I)*e^2*Pi - 288*e*Pi^2 - 
         1818*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/27 + 
      (4*((-186*I)*e*Pi - (872*I)*e^2*Pi - 288*e*Pi^2 + 279*e^2*Pi^2 + 
         (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 - (4068*I)*e^2*Pi^3 + 
         24528*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*(((2*I)/27)*(-108*Pi - 486*e*Pi - 2169*e^2*Pi - 
        (156*I)*e*Pi^2 - (694*I)*e^2*Pi^2 + 194*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((2*I)/27)*RATIO[x^(-1)]*(-108*I - (606*I)*e - (2533*I)*e^2 - 108*Pi - 
        486*e*Pi - 2169*e^2*Pi - (234*I)*e*Pi^2 - (1008*I)*e^2*Pi^2 + 
        131*e^2*Pi^3 - (1464*I)*e^2*Zeta[3]) + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (588*I)*e*Pi - 
         (708*I)*e^2*Pi + 342*e*Pi^2 + 1107*e^2*Pi^2 + (627*I)*e^2*Pi^3 + 
         228*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 - 
         (216*I)*Pi^3 + (459*I)*e*Pi^3 + 282*e*Pi^4 + 2160*Zeta[3] + 
         4554*e*Zeta[3] - (2592*I)*e*Pi*Zeta[3]))/81 + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi - 480*e*Pi^2 - 
         2545*e^2*Pi^2 + (120*I)*e*Pi^3 + (750*I)*e^2*Pi^3 + 328*e^2*Pi^4 - 
         720*e*Zeta[3] - 8190*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 2130*e*Pi^2 + 9185*e^2*Pi^2 - (432*I)*e*Pi^3 + 
         (3843*I)*e^2*Pi^3 + 564*e^2*Pi^4 + 4320*e*Zeta[3] + 
         3942*e^2*Zeta[3] - (5184*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*(-1080 - 7176*e - 33172*e^2 + (360*I)*Pi + (702*I)*e*Pi - 
         (1831*I)*e^2*Pi - 654*e*Pi^2 - 126*e^2*Pi^2 - (1752*I)*e^2*Pi^3 + 
         2100*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 - 
         (1440*I)*Pi^3 + (1455*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 
         14370*e*Zeta[3] - (18720*I)*e*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-162*I)*Pi - (1044*I)*e*Pi - (5277*I)*e^2*Pi + 
         255*e*Pi^2 + 1480*e^2*Pi^2 + (6*I)*e*Pi^3 + (240*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(540 + 3588*e + 16586*e^2 - (324*I)*Pi - 
         (2088*I)*e*Pi - (10554*I)*e^2*Pi + 561*e*Pi^2 + 2957*e^2*Pi^2 + 
         (12*I)*e*Pi^3 + (453*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 924*e^2*Zeta[3] + 
         (240*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((60*I)*e*Pi^3 + (1295*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         7770*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi - (90*I)*e*Pi - (4910*I)*e^2*Pi - 1440*e*Pi^2 - 
         5805*e^2*Pi^2 + (120*I)*e*Pi^3 + (2200*I)*e^2*Pi^3 + 612*e^2*Pi^4 - 
         720*e*Zeta[3] - 20490*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(5400 + 35790*e + 165605*e^2 - (360*I)*Pi + (180*I)*e*Pi + 
         (9820*I)*e^2*Pi + 11610*e*Pi^2 + 45775*e^2*Pi^2 - (2880*I)*e*Pi^3 + 
         (16470*I)*e^2*Pi^3 + 2724*e^2*Pi^4 + 20160*e*Zeta[3] - 
         8820*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*(((4*I)/27)*(36*Pi + 324*e*Pi + 2588*e^2*Pi - 
        (150*I)*e^2*Pi^2 + 99*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(18*e + 51*e^2 - (360*I)*Pi - (3798*I)*e*Pi - (15131*I)*e^2*Pi + 
         1446*e*Pi^2 + 9102*e^2*Pi^2 + (540*I)*e^2*Pi^3 + 6828*e^2*Zeta[3]))/
       27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + (360*I)*Pi^3 + 
         (153*I)*e*Pi^3 + 228*e*Pi^4 - 1872*Zeta[3] + 2982*e*Zeta[3] + 
         (11952*I)*e*Pi*Zeta[3]))/27 + 
      (2*((1296*I)*Pi + (5418*I)*e*Pi + (18741*I)*e^2*Pi - 1590*e*Pi^2 - 
         6560*e^2*Pi^2 - (500*I)*e^2*Pi^3 + 624*e^2*Pi^4 + 3744*e*Zeta[3] - 
         5964*e^2*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (-1080 - 7158*e - 33121*e^2 + (648*I)*Pi + (2196*I)*e*Pi + 
         (8730*I)*e^2*Pi + 450*e*Pi^2 + 3154*e^2*Pi^2 + (94*I)*e^2*Pi^3 + 
         624*e^2*Pi^4 + 3744*e*Zeta[3] + 9576*e^2*Zeta[3] + 
         (3120*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(-1080 - 7158*e - 33121*e^2 + (72*I)*Pi - (36*I)*e*Pi - 
         (1964*I)*e^2*Pi + 558*e*Pi^2 + 3580*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (540*I)*e^2*Pi^3 + 456*e^2*Pi^4 - 3744*e*Zeta[3] + 
         21504*e^2*Zeta[3] + (23904*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((4*I)/27)*(-36*Pi - 180*e*Pi - 740*e^2*Pi + (24*I)*e^2*Pi^2 + 
        9*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-6*I)*e - (23*I)*e^2 - 
        144*Pi - 1272*e*Pi - 4980*e^2*Pi - (438*I)*e*Pi^2 - 
        (3129*I)*e^2*Pi^2 + 246*e^2*Pi^3 - (1902*I)*e^2*Zeta[3]) + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (2160*I)*Pi^3 + 
         (4365*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 6750*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 - 
      (4*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 2595*e*Pi^2 - 
         8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (45*I)*e^2*Pi^3 + 1608*e^2*Pi^4 + 
         8640*e*Zeta[3] - 6750*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        (-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - (2610*I)*e*Pi - 
         (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + (360*I)*e*Pi^3 + 
         (3870*I)*e^2*Pi^3 + 3216*e^2*Pi^4 + 17280*e*Zeta[3] + 
         49590*e^2*Zeta[3] + (36720*I)*e^2*Pi*Zeta[3]))/405 - 
      (2*RATIO[x]*(-1620 - 9000*e - 37650*e^2 + (1080*I)*Pi + (1980*I)*e*Pi - 
         (16920*I)*e^2*Pi - 570*e*Pi^2 - 4570*e^2*Pi^2 + (4320*I)*e*Pi^3 + 
         (3915*I)*e^2*Pi^3 + 2184*e^2*Pi^4 - 17280*e*Zeta[3] + 
         76590*e^2*Zeta[3] + (142560*I)*e^2*Pi*Zeta[3]))/405)) + 
  Nc*((-4*RATIO[x^(-1)]*((-540*I)*Pi - (3588*I)*e*Pi - (16586*I)*e^2*Pi + 
       654*e*Pi^2 + 4778*e^2*Pi^2 + (57*I)*e*Pi^3 + (1056*I)*e^2*Pi^3 + 
       6*e^2*Pi^4 + (2028*I)*e^2*Pi*Zeta[3]))/27 + 
    (2*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 900*Pi^2 + 
       6810*e*Pi^2 + 37870*e^2*Pi^2 + (570*I)*e*Pi^3 + (13220*I)*e^2*Pi^3 + 
       291*e^2*Pi^4 - 8460*e*Zeta[3] - 48480*e^2*Zeta[3] + 
       (4860*I)*e^2*Pi*Zeta[3]))/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 - 5976*e*Pi^4 + 13065*e^2*Pi^4 - 
      (1152*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (25920*I)*e*Pi*Zeta[3] - (84960*I)*e^2*Pi*Zeta[3] - 
      288000*e^2*Pi^2*Zeta[3] - 799200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 13050*e*Pi^2 + 85710*e^2*Pi^2 - (4530*I)*e*Pi^3 + 
       (110*I)*e^2*Pi^3 - 2988*e*Pi^4 + 5853*e^2*Pi^4 - (576*I)*e^2*Pi^5 - 
       33840*e*Zeta[3] - 7680*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
       (42660*I)*e^2*Pi*Zeta[3] - 144000*e^2*Pi^2*Zeta[3] - 
       399600*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 3288*e*Pi^4 + 1145*e^2*Pi^4 + 
       (2296*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] - 
       16320*e^2*Pi^2*Zeta[3] - 266400*e^2*Zeta[5]))/135 + 
    (2*RATIO[x]*(-4860*Pi^2 - 22080*e*Pi^2 - 73150*e^2*Pi^2 + 
       (900*I)*e*Pi^3 + (2875*I)*e^2*Pi^3 - 1644*e*Pi^4 - 2794*e^2*Pi^4 - 
       (1148*I)*e^2*Pi^5 - 38760*e*Zeta[3] - 115760*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (15900*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135) + 
  Nf*(((2*I)/27)*RATIO[x^(-1)]*(-108*Pi - 606*e*Pi - 2533*e^2*Pi - 
      (156*I)*e*Pi^2 - (1006*I)*e^2*Pi^2 - 6*e*Pi^3 + 172*e^2*Pi^3 - 
      168*e^2*Pi*Zeta[3]) + ((3240*I)*Pi + (18000*I)*e*Pi + 
      (75300*I)*e^2*Pi - 3240*Pi^2 - 11010*e*Pi^2 - 18835*e^2*Pi^2 - 
      (180*I)*e*Pi^3 - (7140*I)*e^2*Pi^3 - 957*e^2*Pi^4 + 6480*e*Zeta[3] + 
      98640*e^2*Zeta[3] + (37260*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x]*(8100*Pi^2 + 37050*e*Pi^2 + 103055*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (7290*I)*e^2*Pi^3 + 3192*e*Pi^4 + 7344*e^2*Pi^4 + (3264*I)*e^2*Pi^5 + 
       69840*e*Zeta[3] + 259800*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (11160*I)*e^2*Pi*Zeta[3] - 5040*e^2*Pi^2*Zeta[3] - 
       289440*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 1064*e*Pi^4 - 1243*e^2*Pi^4 - 
       (1088*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] + 
       1680*e^2*Pi^2*Zeta[3] + 96480*e^2*Zeta[5]))/135 - 
    (2*RATIO[(1 - x)^(-1)]*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi - 
       150*e*Pi^2 + 6310*e^2*Pi^2 + (1770*I)*e*Pi^3 + (5840*I)*e^2*Pi^3 + 
       1284*e*Pi^4 + 93*e^2*Pi^4 + (984*I)*e^2*Pi^5 + 13680*e*Zeta[3] + 
       38940*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + (54630*I)*e^2*Pi*Zeta[3] + 
       56520*e^2*Pi^2*Zeta[3] + 144720*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 + 2568*e*Pi^4 + 891*e^2*Pi^4 + 
      (1968*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (66960*I)*e^2*Pi*Zeta[3] + 
      113040*e^2*Pi^2*Zeta[3] + 289440*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[1, 1, 1, 0, 1, x]*(Nf*((1568*e^2*RATIO[x^(-2)])/3 - 
      (1568*e^2*RATIO[x^(-1)])/3) + Nc*((-4448*e^2*RATIO[x^(-2)])/3 + 
      (4448*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*((1568*e^2*RATIO[x^(-2)])/3 - (1568*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-4448*e^2*RATIO[x^(-2)])/3 + (4448*e^2*RATIO[x^(-1)])/3)) + 
  Nc*G[0, 0, 0, 0, 0, x]*(128*e^2*RATIO[(1 - x)^(-1)] - 
    (128*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2720*e^2*RATIO[x^(-2)])/3 - (2720*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[x^(-2)])/3 + 
      (928*e^2*RATIO[x^(-1)])/3 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(128*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2*RATIO[x^(-2)])/3 + (2848*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(-1 + RATIO[x])^2 + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[x^(-2)])/3 - 
      (928*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc*(128*e^2*RATIO[(1 - x)^(-1)] - (2848*e^2*RATIO[x^(-2)])/3 + 
      (2848*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((928*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nf*((704*e^2*RATIO[x^(-2)])/3 - 
      (704*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 640*e^2*RATIO[x^(-2)] + 
      640*e^2*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((704*e^2*RATIO[x^(-2)])/3 - (704*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (1024*e^2*RATIO[x^(-2)])/3 - (1024*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((-448*e^2*RATIO[x^(-2)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/3 - 
      (1024*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((-448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2912*e^2*RATIO[x^(-2)])/3 - (2912*e^2*RATIO[x^(-1)])/3 + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((-992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(-384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + (640*e^2)/(3*(-1 + RATIO[x])^2) - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((-1568*e^2*RATIO[x^(-2)])/3 + 
      (1568*e^2*RATIO[x^(-1)])/3 + 960*e^2*RATIO[x] - 960*e^2*RATIO[x^2]) + 
    Nf*((736*e^2*RATIO[x^(-2)])/3 - (736*e^2*RATIO[x^(-1)])/3 - 
      (832*e^2*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((-64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - 352*e^2*RATIO[x] + 352*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 - 
      (256*e^2*RATIO[x^2])/3) + Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - (1216*e^2*RATIO[x])/3 + 
      (1216*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nc*((160*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      1536*e^2*RATIO[x] - 1536*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (1600*e^2*RATIO[x])/3 + (1600*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((2848*e^2*RATIO[x^(-2)])/3 - 
      (2848*e^2*RATIO[x^(-1)])/3 + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(-288*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)] - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 
      (4352*e^2*RATIO[x])/3 + (4352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (1760*e^2*RATIO[x])/3 - 
      (1760*e^2*RATIO[x^2])/3) + Nc*(-128*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2 - (5344*e^2*RATIO[x])/3 + 
      (5344*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nf*((-2720*e^2*RATIO[x^(-2)])/3 + (2720*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2*RATIO[x])/3 - (2720*e^2*RATIO[x^2])/3) + 
    Nc*(2592*e^2*RATIO[x^(-2)] - 2592*e^2*RATIO[x^(-1)] - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[1, 1, 0, 0, x]*
   (Nc*((352*e^2)/3 - (32*(-6*e + 53*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-87*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(-6*e + 47*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (32*e*(3 + 52*e)*RATIO[x])/9 + (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((-108*I)*e - (71*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-54*I)*e - (31*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (8*e*(12 + 119*e)*RATIO[x])/9 - 
      (8*e*(12 + 65*e)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nc*(-816*e^2 + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 9*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((688*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (640*e^2)/(9*(-1 + RATIO[x])^2) + 
      ((32*I)/9)*e*(6*I + (2*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (48*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 7*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + I*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((-3*I)*e - (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + I*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(-32*e^2 + (1472*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (1184*e^2)/(9*(-1 + RATIO[x])^2) + (32*e^2*(28 + (27*I)*Pi)*RATIO[x])/
       9 - ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((16*e^2)/3 - (16*(12*e + 541*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(6*e + 269*e^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-12*I - (535*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (264*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*((1184*e^2)/3 + (32*(42*e + 47*e^2)*RATIO[x^(-2)])/9 - 
      (16*(84*e + 331*e^2)*RATIO[x^(-1)])/9 + ((16*I)/9)*e*
       (84*I + (331*I)*e + 294*e*Pi)*RATIO[x] + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-4096*e^2)/3 + (32*(-120*e + 143*e^2)*RATIO[x^(-2)])/9 + 
      (64*(60*e + 119*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(120 + 238*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((12*I)*e + (41*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((3*I)*e + (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e - (1044*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*(Nf*(184*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + ((8*I)/9)*e*(84*I + (307*I)*e + 
        360*e*Pi)*RATIO[x] + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1648*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (104*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (29*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(69 + 206*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*(Nc*((656*e^2)/3 + ((16*I)/3)*e^2*(-19*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nf*((472*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e^2*(-I + 8*Pi)*RATIO[x] + (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/
       3) + Nc*(-464*e^2 - ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(4 + 27*e + (16*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nc*(304*e^2 - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((6*I)*e - (151*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e - (839*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(29*I + (168*I)*e + 49*e*Pi)*RATIO[x] + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-112*e^2 + (208*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - 
      (32*(-6*e + 89*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(27 + 172*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + (8*(24*e + 281*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (16*(12*e + 109*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(72 + 431*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nc*((656*e^2)/3 - ((16*I)/3)*e^2*(19*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nc*(304*e^2 + ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi)*
       RATIO[x^(-2)] - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (31*I + (54*I)*e + 170*e*Pi)*RATIO[x] + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-80*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(44 + 119*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 431*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*(Nc*((4*e*(408 + 1285*e - (216*I)*e*Pi))/9 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         174*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-114 - 722*e - (72*I)*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((8*I)/9)*e*(66*I + (325*I)*e + 27*e*Pi) - 
      ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-24 + 4*e - (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 0, x]*(Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 66*e*Pi) - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         11*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-138 - 522*e - (48*I)*Pi + (49*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(24 + 302*e + (39*I)*e*Pi))/9 - 
      ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((32*I)/27)*((6*I)*e + (26*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 - (4*e*(-96 + 70*e - (144*I)*Pi - (333*I)*e*Pi + 
         102*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(24 - 233*e - (105*I)*e*Pi))/9 - 
      (4*(336*e + 1651*e^2 - (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + (32*(33*e + 143*e^2 - (24*I)*e^2*Pi))/
       (27*(-1 + RATIO[x])^2) + (4*e*(-192 + 227*e - (144*I)*Pi - 
         (285*I)*e*Pi)*RATIO[x])/27 + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((4*e*(-12 + 1651*e + (234*I)*e*Pi))/9 + 
      (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(1740 + 5059*e + (288*I)*Pi - 
         (354*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*((4*e*(32 + 215*e - (4*I)*e*Pi))/3 + (16*I)*e*(-I - (5*I)*e + 2*e*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(48 - 203*e + (285*I)*e*Pi + 96*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 18*e*Pi) + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(156 + 699*e - (48*I)*Pi + (28*I)*e*Pi + 
         140*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 1, x]*(Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 402*e*Pi) - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-156 - 699*e - (672*I)*Pi - 
         (1060*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(32 + 215*e - (66*I)*e*Pi))/3 + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (((64*I)/9)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(-48 + 203*e - (720*I)*Pi - (1749*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       27 + (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*(((8*I)/9)*e*(126*I + (1043*I)*e + 108*e*Pi) - 
      ((112*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(216*e + 1436*e^2 - (24*I)*e*Pi + 
         (71*I)*e^2*Pi + 438*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(216 + 1436*e - (240*I)*Pi - (735*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((16*e*(219 + 1493*e - (180*I)*e*Pi))/9 + 
      ((304*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (8*(570*e + 1102*e^2 - (108*I)*e*Pi + 
         (798*I)*e^2*Pi + 1911*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(570 + 1102*e - (1008*I)*Pi - (1812*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 0, 1, x]*(Nf*((4*e*(24 + 302*e + (393*I)*e*Pi))/9 - 
      ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 117*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(96 - 70*e - (576*I)*Pi - (2139*I)*e*Pi + 
         450*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*RATIO[x^2])/
       27) + Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 1242*e*Pi) - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*e*(138 + 522*e - (312*I)*Pi - (973*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/
       9 + (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 1, x]*
   (Nf*((4*e*(120 + 757*e - (387*I)*e*Pi))/9 - 
      (16*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(240 + 1331*e - (192*I)*Pi - (817*I)*e*Pi + 76*e*Pi^2)*RATIO[x])/
       9 + (16*e*(27 + 156*e - (48*I)*Pi - (13*I)*e*Pi + 19*e*Pi^2)*
        RATIO[x^2])/9) + Nc*(((8*I)/9)*e*(204*I + (1139*I)*e + 549*e*Pi) + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(2220 + 9047*e - (1872*I)*Pi - 
         (6138*I)*e*Pi + 828*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((4*e*(258 + 1598*e + (144*I)*Pi + (723*I)*e*Pi + 111*e*Pi^2))/27 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - (100*I)*e^2*Pi + 38*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*(108 - 258*e - 2009*e^2 + (24*I)*e*Pi - 
         (202*I)*e^2*Pi + 154*e^2*Pi^2 + (252*I)*e^2*Pi^3)*RATIO[x])/27 - 
      ((4*I)/27)*(-162*I - (558*I)*e - (1005*I)*e^2 + 138*e*Pi + 850*e^2*Pi - 
        (344*I)*e^2*Pi^2 + 126*e^2*Pi^3)*RATIO[x^2]) + 
    Nc*((-4*e*(1284 + 5987*e + (360*I)*Pi + (732*I)*e*Pi + 390*e*Pi^2))/27 + 
      (8*((-6*I)*e*Pi + (41*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 3396*e + 20110*e^2 - (648*I)*e*Pi - (3597*I)*e^2*Pi + 
         60*e*Pi^2 + 1138*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/27 + 
      (8*(162 + 1044*e + 5277*e^2 - (378*I)*e*Pi - (2133*I)*e^2*Pi + 
         30*e*Pi^2 + 575*e^2*Pi^2 + (78*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-324 - 132*e + 1603*e^2 + 
         (264*I)*e*Pi + (1663*I)*e^2*Pi - 60*e*Pi^2 - 1138*e^2*Pi^2 - 
         (246*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*e*(-780 - 4628*e - (288*I)*Pi - (1782*I)*e*Pi + 
         861*e*Pi^2))/27 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (24*I)*e*Pi + (406*I)*e^2*Pi + 404*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (-138*e*Pi - 850*e^2*Pi + (96*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 - 12*e*Pi + 203*e^2*Pi + 
        (96*I)*e*Pi^2 + (533*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + 
         (138*I)*e*Pi + (850*I)*e^2*Pi - 316*e^2*Pi^2 - (162*I)*e^2*Pi^3 + 
         288*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 - (312*I)*e*Pi - (850*I)*e^2*Pi + 
         1092*e^2*Pi^2))/9 + (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - 
         (372*I)*e*Pi - (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 + 
         (228*I)*e^2*Pi^3 - 1248*e^2*Zeta[3]))/27 - 
      (((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 
         20*e^2*Pi^3 - (36*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(-36*I - (324*I)*e - (2588*I)*e^2 - 
        864*e*Pi - 4356*e^2*Pi - (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 
        240*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
        30*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 264*e*Pi + 1813*e^2*Pi + 
        (288*I)*e*Pi^2 + (1818*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 - 
         (264*I)*e*Pi - (1813*I)*e^2*Pi + 60*e*Pi^2 - 593*e^2*Pi^2 - 
         (114*I)*e^2*Pi^3 + 624*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((4*e*(88 + 522*e - (44*I)*Pi - (275*I)*e*Pi + 47*e*Pi^2))/
       3 + (16*I)*e*(1 + 5*e)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*RATIO[x]*(108 - 90*e - 3225*e^2 + (1320*I)*e*Pi + (7118*I)*e^2*Pi + 
         120*e*Pi^2 - 326*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 2160*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^(-2)]*(162*I + (558*I)*e + (1005*I)*e^2 + 
        30*e*Pi - 356*e^2*Pi - (300*I)*e*Pi^2 - (346*I)*e^2*Pi^2 + 
        168*e^2*Pi^3 - (4680*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (108*I - (90*I)*e - (3225*I)*e^2 + 96*e*Pi - 406*e^2*Pi - 
        (600*I)*e*Pi^2 - (1412*I)*e^2*Pi^2 + 336*e^2*Pi^3 - 
        (9360*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27) + 
    Nc*((-4*e*(2046 + 6679*e - (1332*I)*Pi - (7302*I)*e*Pi + 1608*e*Pi^2))/
       27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
         7824*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        ((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         36*e^2*Zeta[3]))/9 + (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-1)]*(324*I + (2064*I)*e + 
        (10333*I)*e^2 + 468*e*Pi + 2097*e^2*Pi - (840*I)*e*Pi^2 - 
        (818*I)*e^2*Pi^2 + 324*e^2*Pi^3 - (14280*I)*e^2*Zeta[3]) - 
      ((2*I)/27)*RATIO[x^(-2)]*(1296*I + (5418*I)*e + (18741*I)*e^2 + 
        1044*e*Pi + 4164*e^2*Pi - (1680*I)*e*Pi^2 + (998*I)*e^2*Pi^2 + 
        648*e^2*Pi^3 - (28560*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-324 - 2064*e - 10333*e^2 - (1824*I)*e*Pi - 
         (7493*I)*e^2*Pi - 240*e*Pi^2 + 326*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
         3912*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*e*(-780 - 4628*e + (792*I)*Pi + (4602*I)*e*Pi + 
         309*e*Pi^2))/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/27 - 
      ((8*I)/27)*RATIO[x^(-2)]*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - 
        (5*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*(36*I + (66*I)*e - (564*I)*e^2 + 108*e*Pi + 
        129*e^2*Pi - (72*I)*e*Pi^2 + (764*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
        (576*I)*e^2*Zeta[3]) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (1320*I)*e*Pi - (7322*I)*e^2*Pi - 192*e*Pi^2 + 968*e^2*Pi^2 + 
         (156*I)*e^2*Pi^3 + 4032*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 + (816*I)*e*Pi + (4390*I)*e^2*Pi + 
         372*e^2*Pi^2))/9 + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 + 
         (1824*I)*e*Pi + (7643*I)*e^2*Pi + 348*e*Pi^2 - 2231*e^2*Pi^2 - 
         (54*I)*e^2*Pi^3 - 5136*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (195*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 864*e*Pi + 3501*e^2*Pi - 
        (72*I)*e*Pi^2 + (3510*I)*e^2*Pi^2 + 174*e^2*Pi^3 - 
        (1728*I)*e^2*Zeta[3]) + (8*((186*I)*e*Pi + (872*I)*e^2*Pi - 
         69*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-36 - 324*e - 2588*e^2 + (228*I)*e*Pi + (856*I)*e^2*Pi + 
         33*e^2*Pi^2 - (108*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 
         10272*e^2*Zeta[3]))/27)) + 
  G[0, x]*(Nf*((2*(6*e + 23*e^2 - (72*I)*Pi - (456*I)*e*Pi - 
         (1836*I)*e^2*Pi - 18*e*Pi^2 - 648*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         174*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*Pi - 66*e*Pi + 564*e^2*Pi - (96*I)*e*Pi^2 - (509*I)*e^2*Pi^2 + 
        51*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + 
      (2*((-108*I)*Pi - (486*I)*e*Pi - (2169*I)*e^2*Pi + 156*e*Pi^2 + 
         694*e^2*Pi^2 + (98*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (108 + 606*e + 2533*e^2 - (108*I)*Pi - (486*I)*e*Pi - 
         (2169*I)*e^2*Pi + 234*e*Pi^2 + 1008*e^2*Pi^2 + (128*I)*e^2*Pi^3 + 
         1482*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 + 
         (144*I)*Pi^3 + (795*I)*e*Pi^3 + 2538*e*Zeta[3] + 
         (3456*I)*e*Pi*Zeta[3]))/81 + 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 30*e*Pi^2 + 1345*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (465*I)*e^2*Pi^3 + 558*e^2*Zeta[3] - (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*(((-4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi - 
        (288*I)*e*Pi^2 - (1161*I)*e^2*Pi^2 + 27*e^2*Pi^3 - 
        (1296*I)*e^2*Zeta[3]) + (2*(-18*e - 51*e^2 + (288*I)*Pi + 
         (738*I)*e*Pi + (133*I)*e^2*Pi + 186*e*Pi^2 + 2919*e^2*Pi^2 - 
         (216*I)*e^2*Pi^3 + 1644*e^2*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 + (360*I)*Pi^3 + 
         (1815*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 12210*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 - 
      (8*((-810*I)*Pi - (5220*I)*e*Pi - (26385*I)*e^2*Pi + 1275*e*Pi^2 + 
         7400*e^2*Pi^2 + (90*I)*e*Pi^3 + (880*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 1920*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        (2700 + 17940*e + 82930*e^2 - (1620*I)*Pi - (10440*I)*e*Pi - 
         (52770*I)*e^2*Pi + 2805*e*Pi^2 + 14785*e^2*Pi^2 + (180*I)*e*Pi^3 + 
         (2480*I)*e^2*Pi^3 + 48*e^2*Pi^4 - 720*e*Zeta[3] + 3330*e^2*Zeta[3] + 
         (10560*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-5400 - 35790*e - 165605*e^2 + (360*I)*Pi - (180*I)*e*Pi - 
         (9820*I)*e^2*Pi + 3210*e*Pi^2 + 15325*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (1410*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         10860*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, x]*(Nc*((2*(-1080 - 7140*e - 33070*e^2 - (288*I)*Pi - (3834*I)*e*Pi - 
         (17095*I)*e^2*Pi + 1002*e*Pi^2 + 8586*e^2*Pi^2 + (462*I)*e^2*Pi^3 + 
         17760*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + 
         (81*I)*e*Pi^3 + 246*e*Pi^4 + 288*Zeta[3] + 3414*e*Zeta[3] + 
         (7056*I)*e*Pi*Zeta[3]))/27 + 
      (16*((60*I)*e*Pi^3 - (55*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] + 
         330*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x^(-2)]*((6480*I)*Pi + 
         (27090*I)*e*Pi + (93705*I)*e^2*Pi - 7950*e*Pi^2 - 32800*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (5670*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] - 10800*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^(-1)]*(-5400 - 35790*e - 165605*e^2 + (3240*I)*Pi + 
         (10980*I)*e*Pi + (43650*I)*e^2*Pi + 2250*e*Pi^2 + 15770*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (3510*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] + 71760*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*((-180*I)*Pi - (1620*I)*e*Pi - 
         (12940*I)*e^2*Pi - 750*e^2*Pi^2 + (240*I)*e*Pi^3 - 
         (235*I)*e^2*Pi^3 + 372*e^2*Pi^4 - 1440*e*Zeta[3] - 
         1560*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(1080 + 7158*e + 33121*e^2 - (72*I)*Pi + (36*I)*e*Pi + 
         (1964*I)*e^2*Pi + 1446*e*Pi^2 + 4612*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         492*e^2*Pi^4 + 576*e*Zeta[3] - 3384*e^2*Zeta[3] + 
         (14112*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((2*(36 + 198*e + 829*e^2 + (24*I)*Pi + (380*I)*e*Pi + 
         (2036*I)*e^2*Pi - 70*e*Pi^2 - 783*e^2*Pi^2 - (37*I)*e^2*Pi^3 - 
         1664*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (180*I)*e*Pi + (740*I)*e^2*Pi + 24*e^2*Pi^2 - 
         (5*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/27 + 
      (((112*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (360*I)*Pi^3 + 
         (2685*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 16830*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 - 
      (4*RATIO[x^(-2)]*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 
         2595*e*Pi^2 - 8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (1710*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] + 3240*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - 
         (2610*I)*e*Pi - (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + 
         (360*I)*e*Pi^3 - (585*I)*e^2*Pi^3 + 1824*e^2*Pi^4 + 
         17280*e*Zeta[3] + 76320*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/
       405 - (2*RATIO[x]*(1620 + 9000*e + 37650*e^2 - (1080*I)*Pi - 
         (1980*I)*e*Pi + (16920*I)*e^2*Pi + 6270*e*Pi^2 + 18830*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6225*I)*e^2*Pi^3 + 2556*e^2*Pi^4 + 
         4320*e*Zeta[3] - 5670*e^2*Zeta[3] + (82080*I)*e^2*Pi*Zeta[3]))/
       405)) + Nf*((2*RATIO[(1 - x)^(-1)]*((-1620*I)*Pi - (9090*I)*e*Pi - 
       (37995*I)*e^2*Pi + 2340*e*Pi^2 + 15090*e^2*Pi^2 - (750*I)*e*Pi^3 - 
       (130*I)*e^2*Pi^3 + 1383*e^2*Pi^4 + 3960*e*Zeta[3] + 
       16260*e^2*Zeta[3] - (2070*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*((-150*I)*e*Pi^3 - (515*I)*e^2*Pi^3 + 429*e^2*Pi^4 + 900*e*Zeta[3] + 
       3090*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
    (2*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi + 4650*e*Pi^2 + 
       27035*e^2*Pi^2 + (900*I)*e*Pi^3 + (3285*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 
       11340*e*Zeta[3] + 37980*e^2*Zeta[3] + (16470*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*RATIO[x^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       75*e*Pi^2 + 3155*e^2*Pi^2 + (585*I)*e*Pi^3 + (3105*I)*e^2*Pi^3 + 
       912*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] + 
       (18540*I)*e^2*Pi*Zeta[3]))/405 + 
    (RATIO[x]*(1620*Pi^2 - 3570*e*Pi^2 - 42755*e^2*Pi^2 + (1080*I)*e*Pi^3 + 
       (5070*I)*e^2*Pi^3 + 1560*e*Pi^4 + 2388*e^2*Pi^4 + (5280*I)*e^2*Pi^5 + 
       11520*e*Zeta[3] + 153960*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (19800*I)*e^2*Pi*Zeta[3] + 24480*e^2*Pi^2*Zeta[3] - 
       151200*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 520*e*Pi^4 - 1039*e^2*Pi^4 - 
       (1760*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] - 
       8160*e^2*Pi^2*Zeta[3] + 50400*e^2*Zeta[5]))/135) + 
  Nc*(((-10800*I)*Pi - (71580*I)*e*Pi - (331210*I)*e^2*Pi - 1440*Pi^2 - 
      3450*e*Pi^2 + 23145*e^2*Pi^2 - (840*I)*e*Pi^3 + (14710*I)*e^2*Pi^3 - 
      1329*e^2*Pi^4 - 33120*e*Zeta[3] - 58080*e^2*Zeta[3] + 
      (14040*I)*e^2*Pi*Zeta[3])/135 + 
    (2*RATIO[x^(-1)]*((5400*I)*Pi + (35790*I)*e*Pi + (165605*I)*e^2*Pi - 
       4350*e*Pi^2 - 28570*e^2*Pi^2 + (510*I)*e*Pi^3 - (2850*I)*e^2*Pi^3 + 
       1764*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (14280*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 1656*e*Pi^4 + 2165*e^2*Pi^4 + 
       (4312*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] + 
       13200*e^2*Pi^2*Zeta[3] - 128160*e^2*Zeta[5]))/135 + 
    (2*((-2460*I)*e*Pi^3 - (13060*I)*e^2*Pi^3 + 864*e*Pi^4 + 6591*e^2*Pi^4 + 
       (2376*I)*e^2*Pi^5 + 14760*e*Zeta[3] + 78360*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3] + 
       25560*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107640*I)*e*Pi - 
       (497580*I)*e^2*Pi + 19620*e*Pi^2 + 143340*e^2*Pi^2 - (1470*I)*e*Pi^3 + 
       (14180*I)*e^2*Pi^3 + 864*e*Pi^4 + 6429*e^2*Pi^4 + (2376*I)*e^2*Pi^5 + 
       19080*e*Zeta[3] + 105000*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
       (89100*I)*e^2*Pi*Zeta[3] + 25560*e^2*Pi^2*Zeta[3] + 
       34560*e^2*Zeta[5]))/405 + 
    (2*RATIO[x]*(-1620*Pi^2 - 5010*e*Pi^2 - 20555*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (4165*I)*e^2*Pi^3 - 828*e*Pi^4 - 1132*e^2*Pi^4 - (2156*I)*e^2*Pi^5 - 
       9600*e*Zeta[3] - 92000*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + 
       (11580*I)*e^2*Pi*Zeta[3] - 6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/
     135)}


==> anc/H_gg_gg_++-+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 0, x]*((Nf^2*(52/5 - (352*RATIO[(1 - x)^(-1)])/15 + 
       196/(15*(-1 + RATIO[x])^2) + (8*RATIO[x])/3 - (196*RATIO[x^2])/15))/
     Nc + Nc*((8*(4489 - (4140*I)*Pi))/45 + ((16*I)/45)*(1103*I + 1110*Pi)*
       RATIO[(1 - x)^(-1)] - (800*I)*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*(3*I + 79*Pi)*RATIO[x^(-1)] - 
      (((8*I)/15)*(-1631*I + 660*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1264*I + 4995*Pi)*RATIO[x] + 
      (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/9)*(757*I + 675*Pi) - ((4*I)/45)*(2276*I + 2685*Pi)*
       RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(15*I + 44*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 780*Pi))/(-1 + RATIO[x])^2 + 
      (4*(1066 - (3735*I)*Pi)*RATIO[x])/45 + 
      (12 - (16*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-1)] + 
        4/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, x]*(Nf*((4*(5587 - (2535*I)*Pi))/45 + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*I)*Pi*RATIO[x^(-1)] + ((96*I)*Pi)/(-1 + RATIO[x])^3 - 
      (((4*I)/5)*(251*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (4*(4888 + (1155*I)*Pi)*RATIO[x])/45 + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((64*I)/45)*(847*I + 285*Pi) - ((32*I)/45)*(4952*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/15)*(226*I + 225*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/45)*(-3596*I + 1815*Pi)*RATIO[x] + 
      ((64*I)/15)*(113*I + 420*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, x]*((Nf^2*((4*(77 + (20*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
        RATIO[x^(-2)] - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[x^(-1)] + 
       (16*RATIO[x])/3 + (196*RATIO[x^2])/15))/Nc + 
    Nf*((2*(2183 - (870*I)*Pi))/9 + (16*I)*(3*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 630*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/45)*(5686*I + 4215*Pi)*
       RATIO[x] + (2*(25 + (6*I)*Pi) + ((4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] - 
        ((20*I)/3)*(-7*I + 6*Pi)*RATIO[x^(-1)] - (16*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((16*I)/45)*(3557*I + 1005*Pi) - (16*I)*(-7*I + 58*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(-1549*I + 540*Pi)*RATIO[x^(-2)] - 
      ((8*I)/45)*(-1441*I + 1500*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + (32*(3527 - (2625*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*((Nf^2*(-104 - 8*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-1)] - 
       8*RATIO[x]))/Nc + Nc*((16*(3403 - (525*I)*Pi))/45 + 
      (16*I)*(95*I + 53*Pi)*RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[x^(-1)] - ((32*I)*(2*I + 19*Pi))/
       (-1 + RATIO[x])^2 + (16*(817 + (3885*I)*Pi)*RATIO[x])/45 + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*I)/45)*(1198*I + 345*Pi) - (8*I)*(64*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (48*I)*Pi*RATIO[x^(-2)] + 
      ((272*I)/45)*(2*I + 15*Pi)*RATIO[x^(-1)] + ((32*I)*(2*I + 7*Pi))/
       (-1 + RATIO[x])^2 + (4*(632 - (1635*I)*Pi)*RATIO[x])/45 + 
      ((4*I)/15)*(553*I + 645*Pi)*RATIO[x^2] + 
      ((-8*I)*(-9*I + Pi) + 24*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(-7*I + Pi)*RATIO[x^(-1)] - 
        8/(-1 + RATIO[x])^2 + 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(((16*I)/9)*(65*I + 18*Pi) - ((16*I)/9)*(-358*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-2)] - 
      ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-1)] + 
      (32*(179 - (180*I)*Pi)*RATIO[x])/9 + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-4489*I + 1455*Pi) - ((16*I)/45)*(-1211*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*(13*I + 19*Pi)*RATIO[x^(-2)] + 
      (16*I)*(-35*I + 8*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(10031 - (6225*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((-248/15 + (1568*RATIO[(1 - x)^(-1)])/15 + 
        (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        ((16*I)/15)*(103*I + 90*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(-32/9 - (616*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/3 - 
        (88*RATIO[x^(-1)])/3 + (8*(77 - (72*I)*Pi)*RATIO[x])/9 + 
        (72*I)*Pi*RATIO[x^2])) + Nf*((8*(1646 - (15*I)*Pi))/45 + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(55*I + 54*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((52*I)/45)*(611*I + 285*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + (-4 - 4*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] + (28*RATIO[x])/3 + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*((4*(241 - (90*I)*Pi))/9 + ((4*I)/9)*(-1712*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] - (4*I)*(-113*I + 22*Pi)*RATIO[x^(-2)] + 
        (4*I)*(-113*I + 22*Pi)*RATIO[x^(-1)] + ((64*I)/9)*(107*I + 108*Pi)*
         RATIO[x] - (784*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, x]*(Nc^3*((16*I)*Pi + (80*I)*Pi*RATIO[x^(-2)] - 
      (80*I)*Pi*RATIO[x^(-1)] - (624*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-16*I)/45)*(-3557*I + 1845*Pi) - 
      ((16*I)/3)*(-21*I + 127*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-1549*I + 570*Pi)*RATIO[x^(-2)] + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (16*(7054 - (5085*I)*Pi)*RATIO[x])/
       45 + ((8*I)/3)*(527*I + 618*Pi)*RATIO[x^2]) + 
    Nf^2*((308/5 + (392*RATIO[x^(-2)])/15 - (2072*RATIO[x^(-1)])/15 + 
        (16*(1 + (18*I)*Pi)*RATIO[x])/3 + (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/
       Nc + Nc*((-64*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(2183 + (504*I)*Pi))/9 + ((16*I)/3)*(9*I + 49*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 270*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(1721*I + 1560*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(2843*I + 1080*Pi)*
       RATIO[x] + (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-20*I)*Pi - (88*I)*Pi*RATIO[x^(-2)] + (88*I)*Pi*RATIO[x^(-1)] + 
        (748*I)*Pi*RATIO[x] - (784*I)*Pi*RATIO[x^2]) + 
      (50 - (4*RATIO[x^(-2)])/3 - (140*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc*((16*(6619 + (840*I)*Pi))/45 - 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/15)*(842*I + 195*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(1864*I + 1635*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(7618*I + 3255*Pi)*RATIO[x] + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((16*(167 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
      (1240*RATIO[x^(-2)])/3 + (4528*RATIO[x^(-1)])/9 + 
      ((32*I)/9)*(179*I + 180*Pi)*RATIO[x] - (656*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/45)*(-3641*I + 15*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-443*I + 75*Pi)*RATIO[x^(-2)] - 
      ((2*I)/45)*(-2249*I + 690*Pi)*RATIO[x^(-1)] + 
      (4*(11663 - (4305*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + ((2*I)*(25*I + 2*Pi) + ((4*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(35*I + 6*Pi)*RATIO[x^(-1)] - 
        (4*RATIO[x])/3 + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*(((2*I)/9)*(1571*I + 180*Pi) + (104*RATIO[(1 - x)^(-1)])/9 + 
        (4*I)*(-127*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[x^(-1)] + (64*(107 - (108*I)*Pi)*RATIO[x])/9 + 
        (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(164/9 - (16*RATIO[(1 - x)^(-1)])/9 - (176*RATIO[x^(-2)])/3 + 
        (700*RATIO[x^(-1)])/9 + ((8*I)/9)*(77*I + 72*Pi)*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + (-1352/15 - (472*RATIO[x^(-2)])/15 + 
        (1628*RATIO[x^(-1)])/15 + (8*(191 - (180*I)*Pi)*RATIO[x])/15 + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, x]*(Nc*((8*(4489 + (5100*I)*Pi))/45 + 
      ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*I)*Pi*RATIO[x^(-2)] + (32*I)*(I + 7*Pi)*RATIO[x^(-1)] - 
      (((56*I)/15)*(-233*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      ((256*I)/45)*(79*I + 300*Pi)*RATIO[x] + 
      (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-64*I)*Pi + (688*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (160*I)*Pi*RATIO[x^(-2)] + (160*I)*Pi*RATIO[x^(-1)] - 
      ((656*I)*Pi)/(-1 + RATIO[x])^2 + (624*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((-4*I)/9)*(-757*I + 204*Pi) - 
      ((16*I)/45)*(569*I + 1995*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*Pi*RATIO[x^(-2)] - (16*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 1590*Pi))/(-1 + RATIO[x])^2 + 
      (104*(41 - (60*I)*Pi)*RATIO[x])/45 + ((8*I)/5)*(201*I + 265*Pi)*
       RATIO[x^2] + Nc^2*((76*I)*Pi - (820*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (176*I)*Pi*RATIO[x^(-2)] - (176*I)*Pi*RATIO[x^(-1)] + 
        ((784*I)*Pi)/(-1 + RATIO[x])^2 - (748*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (4*(3 - I*Pi) + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - (((4*I)/3)*(I + 3*Pi))/
         (-1 + RATIO[x])^2 - (8*RATIO[x])/3 - ((4*I)/3)*(-I + 3*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-8*I)*Pi + (80*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 + (64*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((4*(13 + (20*I)*Pi))/5 - 
        ((32*I)/15)*(-11*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (8*(1 - (36*I)*Pi)*RATIO[x])/3 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 0, 0, x]*
   (Nf*(1004/3 - 532*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
      240/(-1 + RATIO[x])^2 - (772*RATIO[x])/3 + 548*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1568/3 + 848*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 - 336/(-1 + RATIO[x])^2 + (4912*RATIO[x])/3 - 
      2224*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nf*(328 - (2168*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 - 160*RATIO[x] + 404*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-800 + (5696*RATIO[(1 - x)^(-1)])/3 + 
      (320*RATIO[x^(-1)])/3 - 1088/(-1 + RATIO[x])^2 + 1184*RATIO[x] - 
      1472*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 0, x]*
   (Nc*(3488/3 - (13568*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
      3136/(-1 + RATIO[x])^2 - (6112*RATIO[x])/3 + 3424*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-1748/3 + (4112*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 692/(-1 + RATIO[x])^2 + (904*RATIO[x])/3 - 
      980*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((Nf^2*(16 + 224*RATIO[x^(-2)] - 224*RATIO[x^(-1)]))/Nc + 
    Nc*(-800 - (2752*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      (896*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 208*RATIO[x] + 
      752*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(256 + (640*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-2)] + 
      (40 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 
      (160*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 - 76*RATIO[x] - 
      84*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc^3*(16 + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 624*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(376/3 + (128*RATIO[(1 - x)^(-1)])/3 - 120*RATIO[x^(-2)] - 
      48*RATIO[x^(-1)] + (964*RATIO[x])/3 + 
      Nc^2*(-20 - 88*RATIO[x^(-2)] + 88*RATIO[x^(-1)] + 748*RATIO[x] - 
        784*RATIO[x^2]) - 272*RATIO[x^2] + 
      (8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 4*RATIO[x^2])/Nc^2 - 
      96*RATIO[x^3]) + Nc*(-2944/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
      464*RATIO[x^(-2)] + 448*RATIO[x^(-1)] - (7456*RATIO[x])/3 + 
      2544*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nc^3*(32 - 16*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
      640*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(-160 - (20*RATIO[(1 - x)^(-1)])/3 - 392*RATIO[x^(-2)] + 
      (1144*RATIO[x^(-1)])/3 + 548*RATIO[x] + 
      Nc^2*(-40 + 20*RATIO[(1 - x)^(-1)] - 88*RATIO[x^(-2)] + 
        88*RATIO[x^(-1)] + 768*RATIO[x] - 784*RATIO[x^2]) - 384*RATIO[x^2] + 
      (4*RATIO[x^2])/Nc^2 - 96*RATIO[x^3]) + 
    Nc*(-16 - (160*RATIO[(1 - x)^(-1)])/3 + 1488*RATIO[x^(-2)] - 
      (3040*RATIO[x^(-1)])/3 - 2832*RATIO[x] + 2784*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*(-64 - 240*RATIO[x^(-2)] + 240*RATIO[x^(-1)] + 640*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(64*RATIO[x] - 72*RATIO[x^2]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nc*(-3632/3 - 1616*RATIO[x^(-2)] + (4336*RATIO[x^(-1)])/3 + 
      (12016*RATIO[x])/3 - 2848*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(1952/3 + 408*RATIO[x^(-2)] - (1828*RATIO[x^(-1)])/3 - 
      (2836*RATIO[x])/3 + (32 + 56*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
        4*RATIO[x^2])/Nc^2 + 432*RATIO[x^2] + 
      Nc^2*(100 + 280*RATIO[x^(-2)] - 280*RATIO[x^(-1)] - 768*RATIO[x] + 
        784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*(Nc^3*(-64 + 688*RATIO[(1 - x)^(-1)] - 160*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)] - 656/(-1 + RATIO[x])^2 + 624*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-8 + 80*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nc*(1248 + (1952*RATIO[(1 - x)^(-1)])/3 - 
      224*RATIO[x^(-2)] + (608*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 + 
      1888*RATIO[x] - 2000*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-256 - (812*RATIO[(1 - x)^(-1)])/3 + 48*RATIO[x^(-2)] - 
      (80*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 116*RATIO[x] + 
      (-4 + 8*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2 - 4*RATIO[x^2])/
       Nc^2 + 112*RATIO[x^2] + Nc^2*(76 - 820*RATIO[(1 - x)^(-1)] + 
        176*RATIO[x^(-2)] - 176*RATIO[x^(-1)] + 784/(-1 + RATIO[x])^2 - 
        748*RATIO[x] + 784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 1, x]*(Nc^3*(((-1040*I)/9)*Pi - (8*((716*I)*Pi + 123*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((1160*I)/3)*Pi*RATIO[x^(-2)] - 
      ((1160*I)/3)*Pi*RATIO[x^(-1)] + (328*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*Pi*(716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*Pi*(-8*I + 3*Pi))/9 - (8*((77*I)*Pi + 15*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((88*I)/3)*Pi*RATIO[x^(-2)] - 
        ((88*I)/3)*Pi*RATIO[x^(-1)] + (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 - 12*Pi^2*RATIO[x^2]) + 
      ((-4*(308 + (23*I)*Pi + 10*Pi^2))/15 + (4*(49 + (304*I)*Pi + 80*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[x^(-1)] - (28*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (4*(-13 + (134*I)*Pi + 20*Pi^2)*RATIO[x])/
         5 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((-2*(-1341 + (1946*I)*Pi + 1260*Pi^2))/45 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(13276 - (11714*I)*Pi + 855*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 2400*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((2*Pi*(482*I + 3*Pi))/9 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (452*I)*Pi*RATIO[x^(-2)] + 
        (452*I)*Pi*RATIO[x^(-1)] - (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*Pi*(3424*I + 591*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((2*(-55 + (12*I)*Pi + Pi^2))/3 - (4*(-1 + (7*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (44*RATIO[x^(-1)])/3 + 
        (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(16 + (5*I)*Pi)*RATIO[x])/3 - ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/
         3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((4*(6591 - (4718*I)*Pi + 2610*Pi^2))/45 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-13*I)*Pi + 37*Pi^2)*RATIO[x^(-2)] - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(-52985 + (27028*I)*Pi + 1950*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1485*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[1, 0, x]*
   ((Nf^2*((-4*(308 + (159*I)*Pi + 10*Pi^2))/15 - ((4*I)/15)*(49*I + 30*Pi)*
        RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
       (4*(39 - (10*I)*Pi)*RATIO[x])/15 + ((2*I)/15)*(145*I + 98*Pi)*
        RATIO[x^2]))/Nc + Nf*((2*(1341 + (371*I)*Pi + 1770*Pi^2))/45 - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      (2*(13276 - (8068*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 690*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-55 - (33*I)*Pi + 12*Pi^2))/3 + ((4*I)/3)*(-I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-11 - (49*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (8*(8 + I*Pi)*RATIO[x])/3 + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-4*(-6591 - (3644*I)*Pi + 3510*Pi^2))/45 + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (4*(52985 - (23444*I)*Pi + 2280*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1575*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   ((Nf^2*((2*(335 + (26*I)*Pi))/5 - ((4*I)/15)*(-155*I + 88*Pi)*
        RATIO[(1 - x)^(-1)] + (((2*I)/15)*(-145*I + 98*Pi))/
        (-1 + RATIO[x])^2 + (8*(1 + I*Pi)*RATIO[x])/3 + 
       (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nc*((4*(23585 - (5234*I)*Pi + 1440*Pi^2))/45 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + (32*Pi^2)/(-1 + RATIO[x])^3 + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(46319 - (23984*I)*Pi + 2190*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 45*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((-14375 + (7688*I)*Pi - 2850*Pi^2)/45 + 
      (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 + (14472*I)*Pi - 7980*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(9838 - (9508*I)*Pi + 495*Pi^2)*RATIO[x])/
       45 - ((-9845 + (4956*I)*Pi + 4290*Pi^2)*RATIO[x^2])/45 + 
      (3*(13 + (4*I)*Pi) - ((2*I)/3)*(21*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-1)] + ((I/3)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-15*I + 2*Pi)*RATIO[x] + ((9 - (4*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 1, x]*(Nc^3*((-8*(416 - (277*I)*Pi + 3*Pi^2))/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*Pi*(716*I + 117*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((4*I)/9)*(89*I + 56*Pi) - ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        ((22*I)/9)*(41*I + 12*Pi)*RATIO[x^(-2)] + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[x^(-1)] - (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 + 
        12*Pi^2*RATIO[x^2]) + ((8*(1022 - (153*I)*Pi))/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 + 
        (8*(-44 + (201*I)*Pi + 30*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc*((-4*(38101 - (7988*I)*Pi + 5760*Pi^2))/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[x^(-1)])/45 + 
      (4*(59651 - (26488*I)*Pi + 1380*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((15783 - (5348*I)*Pi + 8910*Pi^2)/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[x^(-1)])/45 - 
      (2*(16714 - (10274*I)*Pi + 2565*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 1320*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 - (5456*I)*Pi - 36*Pi^2)/18 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)*RATIO[x^(-2)] + 
        ((11079 - (5066*I)*Pi - 612*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*Pi*(3424*I + 567*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((179 + 44*Pi^2)/6 + (-19 + 12*Pi^2)*RATIO[x^(-2)] + 
        ((13 - 60*Pi^2)*RATIO[x^(-1)])/3 - ((4*I)/3)*(-17*I + 5*Pi)*
         RATIO[x] + ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      16*Pi^2*RATIO[x^3])) + Nc*(-4*Pi^4*RATIO[x^3] - 
    (2*RATIO[x^2]*(13910*Pi^2 - (9786*I)*Pi^3 + 1599*Pi^4 - 21012*Zeta[3] + 
       (3960*I)*Pi*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*
      (540 - (2366*I)*Pi - 3933*Pi^2 - (5322*I)*Pi^3 + 1877*Pi^4 + 
       32864*Zeta[3] - (20160*I)*Pi*Zeta[3]))/45 + 
    (2*((-3502*I)*Pi^3 + 3381*Pi^4 + 21012*Zeta[3] - (29520*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(3240 + 155355*Pi^2 - 
       (39356*I)*Pi^3 + 6276*Pi^4 + 71112*Zeta[3] + (31320*I)*Pi*Zeta[3]))/
     135 + (4*RATIO[x^(-1)]*((-16077*I)*Pi - 9441*Pi^2 + (3014*I)*Pi^3 + 
       720*Pi^4 + (49680*I)*Pi*Zeta[3]))/135 - 
    (2*(-1008 - (18364*I)*Pi + 22233*Pi^2 + (17570*I)*Pi^3 + 2373*Pi^4 - 
       57468*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135) + 
  Nc^3*(((4*I)/9)*(2527*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
    (82*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
    (82*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (4*(1835 - (153375*I)*Pi + 18135*Pi^2 - (5040*I)*Pi^3 + 279*Pi^4 - 
       4950*Zeta[3] - (15390*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[(1 - x)^(-1)]*(-71950 + (2424*I)*Pi + 8865*Pi^2 - (396*I)*Pi^3 + 
       2547*Pi^4 - 1980*Zeta[3] - (85860*I)*Pi*Zeta[3]))/243 - 
    (2*RATIO[x]*(359750 + (33510*I)*Pi - 44325*Pi^2 + (1980*I)*Pi^3 + 
       11619*Pi^4 + 9900*Zeta[3] + (370980*I)*Pi*Zeta[3]))/1215) + 
  G[0, x]*((Nf^2*((-2*(807 - (1167*I)*Pi + 161*Pi^2))/45 + 
       (2*(-159 - (636*I)*Pi + 526*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
       ((392*I)/15)*Pi*RATIO[x^(-1)] - (2*((-87*I)*Pi + 49*Pi^2))/
        (9*(-1 + RATIO[x])^2) - (2*(-53 - (98*I)*Pi + 32*Pi^2)*RATIO[x])/15 + 
       (98*Pi^2*RATIO[x^2])/45))/Nc + 
    Nf*(((4*I)/15)*(-1081*Pi + (210*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((-43 + (7*I)*Pi - 38*Pi^2)/3 - ((57 - (138*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        ((27*I)*Pi + 2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        ((57 + (12*I)*Pi + 16*Pi^2)*RATIO[x])/9 + (14*Pi^2*RATIO[x^2])/9)/
       Nc^2 + (-2293 - (39879*I)*Pi + 13044*Pi^2 - (8790*I)*Pi^3 - 
        23760*Zeta[3])/135 + (RATIO[x]*(2231 + (6876*I)*Pi - 270*Pi^2 + 
         (1450*I)*Pi^3 - 8460*Zeta[3]))/45 - 
      (RATIO[(1 - x)^(-1)]*(2231 - (6862*I)*Pi - 1234*Pi^2 - (4310*I)*Pi^3 - 
         7380*Zeta[3]))/45 - ((I/45)*(-9845*Pi - (7142*I)*Pi^2 + 1680*Pi^3 + 
         (540*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(1406*Pi^2 - (1725*I)*Pi^3 + 270*Zeta[3]))/45) + 
    Nc*(((-8*I)/15)*(-1049*Pi + (330*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(-2366 + (25165*I)*Pi + 3984*Pi^2 + 
         (1550*I)*Pi^3 - 18900*Zeta[3]))/45 + 
      (4*((-13910*I)*Pi + 10503*Pi^2 + (540*I)*Pi^3 - 16740*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (4*(9385 + (98568*I)*Pi - 15147*Pi^2 + 
         (3390*I)*Pi^3 - 16200*Zeta[3]))/135 + ((4*I)/3)*RATIO[x^2]*
       ((177*I)*Pi^2 + 286*Pi^3 + (1116*I)*Zeta[3]) + 
      (8*RATIO[x]*(-1183 - (3333*I)*Pi + 309*Pi^2 - (1490*I)*Pi^3 + 
         7290*Zeta[3]))/45)) + 
  Nf^2*((((-4*I)/45)*(-281*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-1)] - 
      (14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(-594 + (590*I)*Pi - 559*Pi^2 - 
         (251*I)*Pi^3 + 11*Pi^4 + 942*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x]*(-185 - (30*I)*Pi - 429*Pi^2 + (2*I)*Pi^3 + 66*Pi^4 + 
         72*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[(1 - x)^(-1)]*(185 - (159*I)*Pi + 165*Pi^2 - (30*I)*Pi^3 + 
         88*Pi^4 + 516*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-22*((-53*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
      (Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (11*Pi^4 - (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (-12250 - (66435*I)*Pi + 13410*Pi^2 - (720*I)*Pi^3 + 297*Pi^4 - 
        3600*Zeta[3] - (9720*I)*Pi*Zeta[3])/1215 - 
      (RATIO[(1 - x)^(-1)]*(-19973 + (672*I)*Pi + 2448*Pi^2 - (144*I)*Pi^3 + 
         594*Pi^4 - 720*Zeta[3] - (19440*I)*Pi*Zeta[3]))/243 - 
      (RATIO[x]*(99865 + (16620*I)*Pi - 12240*Pi^2 + (720*I)*Pi^3 + 
         2376*Pi^4 + 3600*Zeta[3] + (77760*I)*Pi*Zeta[3]))/1215)) + 
  Nf*(4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       408*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    ((2612*I)*Pi^3 - 1713*Pi^4 - 15672*Zeta[3] + (720*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(2740 + (2231*I)*Pi + 
       4152*Pi^2 + (4978*I)*Pi^3 - 727*Pi^4 - 8264*Zeta[3] + 
       (6660*I)*Pi*Zeta[3]))/45 - 
    (8*RATIO[x^(-1)]*((528*I)*Pi - 2556*Pi^2 - (203*I)*Pi^3 + 180*Pi^4 + 
       (9720*I)*Pi*Zeta[3]))/135 - 
    (2*RATIO[x]*(-4110 - (495*I)*Pi + 18843*Pi^2 - (6500*I)*Pi^3 + 771*Pi^4 - 
       11112*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135 + 
    (4500 + (7634*I)*Pi - 10116*Pi^2 + (13628*I)*Pi^3 + 4137*Pi^4 + 
      29832*Zeta[3] + (115560*I)*Pi*Zeta[3])/270 + 
    ((-I/3)*(101*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(81 - 196*Pi^2 - (24*I)*Pi^3 - 192*Zeta[3]))/18 + 
      ((140*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (90*(-1 + RATIO[x])^2) + (-180 + (1155*I)*Pi + 2050*Pi^2 + 
        (600*I)*Pi^3 + 11*Pi^4 + 2520*Zeta[3] - (360*I)*Pi*Zeta[3])/90 + 
      (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        (405 + (570*I)*Pi + 40*Pi^2 + (440*I)*Pi^3 + 22*Pi^4 - 2640*Zeta[3] - 
         (720*I)*Pi*Zeta[3]))/90)/Nc^2 + 
    Nc^2*((-I/3)*(3957*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-1)] - 
      (98*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 - 
      (98*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (58420 + (1433175*I)*Pi - 221310*Pi^2 + (45000*I)*Pi^3 - 2826*Pi^4 + 
        46800*Zeta[3] + (142560*I)*Pi*Zeta[3])/2430 + 
      (RATIO[x]*(1775215 + (181860*I)*Pi - 221220*Pi^2 + (9360*I)*Pi^3 + 
         55386*Pi^4 + 46800*Zeta[3] + (1775520*I)*Pi*Zeta[3]))/2430 - 
      (RATIO[(1 - x)^(-1)]*(1775215 - (55200*I)*Pi - 221220*Pi^2 + 
         (9360*I)*Pi^3 - 61038*Pi^4 + 46800*Zeta[3] + (2047680*I)*Pi*
          Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*(((4*I)/9)*(2017*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(7581*I + 6051*Pi - (67*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(1117 - (1212*I)*Pi - 2049*Pi^2 - (54*I)*Pi^3 + 
         54*Zeta[3]))/81 + (4*RATIO[x]*(-404 - (1212*I)*Pi + 2313*Pi^2 - 
         (54*I)*Pi^3 + 54*Zeta[3]))/81 + 
      (4*(-10997 - (9375*I)*Pi - 1503*Pi^2 + (54*I)*Pi^3 + 54*Zeta[3]))/81) + 
    Nf*(((-8*I)/15)*(960*Pi + (239*I)*Pi^2 + 25*Pi^3)*RATIO[x^(-2)] + 
      Nc^2*((-I/3)*(3129*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-2)] + 
        (I/27)*(35613*I + 28161*Pi + (352*I)*Pi^2 + 792*Pi^3)*RATIO[x^(-1)] + 
        (102329 + (92985*I)*Pi + 16452*Pi^2 - (648*I)*Pi^3 - 432*Zeta[3])/
         162 - (2*RATIO[(1 - x)^(-1)]*(-3031 + (2706*I)*Pi + 4902*Pi^2 + 
           (108*I)*Pi^3 - 108*Zeta[3]))/81 + 
        (4*RATIO[x]*(460 + (1353*I)*Pi - 2763*Pi^2 + (54*I)*Pi^3 - 
           54*Zeta[3]))/81) + ((2*Pi*(2*I + Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (I/3)*(57*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] + 
        ((-57 - (12*I)*Pi + 26*Pi^2)*RATIO[x])/9 + (22*Pi^2*RATIO[x^2])/9 + 
        (163 - (41*I)*Pi - 102*Pi^2 - (24*I)*Pi^3 - 144*Zeta[3])/6 + 
        (I/3)*RATIO[x^(-1)]*(101*I + 57*Pi - (42*I)*Pi^2 + 32*Pi^3 - 
          (144*I)*Zeta[3]))/Nc^2 + (6110 + (58785*I)*Pi - 12579*Pi^2 + 
        (2700*I)*Pi^3 - 22860*Zeta[3])/135 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*RATIO[x^2]*((-806*I)*Pi^2 + 75*Pi^3 - 
        (2430*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-1)]*(-704*I - 11520*Pi - 
        (2683*I)*Pi^2 + 370*Pi^3 + (4980*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-165 - (3348*I)*Pi + 1755*Pi^2 + (100*I)*Pi^3 + 
         840*Zeta[3]))/45 + (RATIO[x]*(-2231 - (6696*I)*Pi + 3480*Pi^2 - 
         (2490*I)*Pi^3 + 15420*Zeta[3]))/45) + 
    Nc*(((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1530*Pi^3)*RATIO[x^(-2)] + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi - 1869*Pi^2 + (1755*I)*Pi^3 - 
         11220*Zeta[3]))/45 + (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[(1 - x)^(-1)]*
       (-3333*Pi - (2745*I)*Pi^2 + 295*Pi^3 + (1410*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(-5359*I + 21115*Pi + (1371*I)*Pi^2 + 
        1030*Pi^3 - (8160*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (106*I)*Pi^3 + 1284*Zeta[3]))/3 + 
      (4*(-203 - (98550*I)*Pi + 5652*Pi^2 - (900*I)*Pi^3 + 33120*Zeta[3]))/
       135) + Nf^2*(Nc*((-4733 - (4632*I)*Pi - 864*Pi^2)/81 + 
        (4*(-277 + (60*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
        (22*((-41*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(1749 - (1353*I)*Pi + 112*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(-56 - (60*I)*Pi + 261*Pi^2)*RATIO[x])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((4*I)/45)*(-545*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-2)] - 
        (2*(53 + (98*I)*Pi + 138*Pi^2)*RATIO[x])/15 - (98*Pi^2*RATIO[x^2])/
         45 + ((4*I)/45)*RATIO[x^(-1)]*(-281*I - 545*Pi - (713*I)*Pi^2 + 
          240*Pi^3 + (360*I)*Zeta[3]) + (2*(217 + (2210*I)*Pi - 269*Pi^2 - 
           (60*I)*Pi^3 + 360*Zeta[3]))/45)/Nc)), 
 G[1, 0, 1, x]*((Nf^2*((196*RATIO[x^(-2)])/15 - (352*RATIO[x^(-1)])/15 + 
       (352*RATIO[x])/15 - (196*RATIO[x^2])/15))/Nc + 
    Nc*((64*(1237 - (540*I)*Pi))/45 + ((32*I)/3)*(3*I + 79*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/15)*(-1631*I + 660*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(1103*I + 1110*Pi)*RATIO[x^(-1)] - 
      ((800*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 5175*Pi)*
       RATIO[x] + (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/45)*(6337*I + 3015*Pi) - ((16*I)/3)*(15*I + 44*Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 780*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(2276*I + 2685*Pi)*RATIO[x^(-1)] + 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + (4*(1234 - (603*I)*Pi)*RATIO[x])/9 + 
      (8 - 16*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*(Nf*((4*(12734 - (5115*I)*Pi))/45 - 
      (64*I)*Pi*RATIO[(1 - x)^(-1)] - (96*I)*Pi*RATIO[x^(-3)] - 
      ((4*I)/5)*(251*I + 210*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[x^(-1)] + 
      ((4*I)/45)*(9406*I + 6315*Pi)*RATIO[x] + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((32*I)/45)*(5968*I + 1275*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((32*I)/15)*(226*I + 225*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(4952*I + 1515*Pi)*RATIO[x^(-1)] + 
      (32*(4952 - (3225*I)*Pi)*RATIO[x])/45 + ((64*I)/15)*(113*I + 420*Pi)*
       RATIO[x^2])) + G[0, 0, 1, x]*
   ((Nf^2*(16*(5 + I*Pi) - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[(1 - x)^(-1)] + 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 - (472*RATIO[x])/15 + 
       (196*RATIO[x^2])/15))/Nc + Nf*((2*(5579 + (930*I)*Pi))/45 + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(3*I + 14*Pi)*RATIO[x^(-1)] - 
      (((4*I)/15)*(-821*I + 630*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*(-70*I + 213*Pi)*RATIO[x] + 
      (2*(19 + (6*I)*Pi) - ((20*I)/3)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + (56*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((-8*I)/45)*(-911*I + 1020*Pi) - ((8*I)/45)*(-1441*I + 1500*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] - 
      (16*I)*(-7*I + 58*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(-1549*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (592*(23 - (60*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*((Nf^2*(-112 + 224*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
       8*RATIO[x]))/Nc + Nc*((16*(5561 - (330*I)*Pi))/45 - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(2*I + 19*Pi)*RATIO[x^(-2)] + (16*I)*(95*I + 53*Pi)*
       RATIO[x^(-1)] + ((224*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(3499*I + 3495*Pi)*RATIO[x] + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((4*I)/45)*(5819*I + 1680*Pi) + ((272*I)/45)*(2*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(2*I + 7*Pi)*RATIO[x^(-2)] - 
      (8*I)*(64*I + 45*Pi)*RATIO[x^(-1)] - ((48*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(2686 - (2235*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(553*I + 645*Pi)*
       RATIO[x^2] + ((-8*I)*(-7*I + Pi) + (16*I)*(-7*I + Pi)*
         RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 24*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, x]*(Nc^3*((16*(293 + (27*I)*Pi))/9 - ((40*I)/3)*(-29*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*(-358*I + 9*Pi)*RATIO[x^(-1)] + 
      (((40*I)/3)*(-29*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*(-179*I + 189*Pi)*RATIO[x] + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-1037*I + 1650*Pi) + (16*I)*(-35*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-1211*I + 255*Pi)*RATIO[x^(-1)] + 
      ((16*I)*(13*I + 19*Pi))/(-1 + RATIO[x])^2 + 
      (16*(3127 - (5835*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((((-16*I)/15)*(-94*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (1568*RATIO[x^(-1)])/15 + 
        8/(3*(-1 + RATIO[x])^2) + (32*(9 + (20*I)*Pi)*RATIO[x])/5 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*(73 + (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/3 - 
        (616*RATIO[x^(-1)])/9 + 88/(3*(-1 + RATIO[x])^2) - 
        ((8*I)/9)*(-77*I + 90*Pi)*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((4*(326 - (735*I)*Pi))/45 + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*(55*I + 54*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/45)*(2011*I + 5115*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + 
      (4*(2 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 
        ((4*I)/3)*(-11*I + 6*Pi)*RATIO[x] + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*(((-4*I)/9)*(-1471*I + 126*Pi) + (4*I)*(-113*I + 22*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/9)*(-1712*I + 45*Pi)*RATIO[x^(-1)] - 
        ((4*I)*(-113*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (32*(214 + (225*I)*Pi)*RATIO[x])/9 - (784*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*((48*I)*Pi - (80*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 - (688*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-8*I)/45)*(-911*I + 4590*Pi) + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*I)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(-21*I + 127*Pi)*RATIO[x^(-1)] + 
      (((8*I)/15)*(-1549*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      (16*(851 - (4185*I)*Pi)*RATIO[x])/45 + ((8*I)/3)*(527*I + 618*Pi)*
       RATIO[x^2]) + Nf^2*((16*(5 - I*Pi) - (2072*RATIO[(1 - x)^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) + ((8*I)/15)*(59*I + 240*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*I)*Pi - (80*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(5579 + (900*I)*Pi))/45 - ((4*I)/45)*(1721*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(9*I + 49*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(-821*I + 270*Pi))/
       (-1 + RATIO[x])^2 + ((56*I)/9)*(5*I + 54*Pi)*RATIO[x] + 
      (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-56*I)*Pi + (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((88*I)*Pi)/(-1 + RATIO[x])^2 + (820*I)*Pi*RATIO[x] - 
        (784*I)*Pi*RATIO[x^2]) + (2*(19 + (2*I)*Pi) - 
        (140*RATIO[(1 - x)^(-1)])/3 - 4/(3*(-1 + RATIO[x])^2) + 
        (8*(7 - (3*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/
       Nc^2)) + G[0, 0, 0, x]*
   (Nc*(((16*I)/45)*(2053*I + 2670*Pi) - ((16*I)/45)*(1864*I + 1635*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      (((16*I)/15)*(842*I + 195*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1054 + (1425*I)*Pi)*RATIO[x])/45 + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*(((-16*I)/9)*(-191*I + 18*Pi) + (4528*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - 1240/(3*(-1 + RATIO[x])^2) + 
      (32*(179 + (189*I)*Pi)*RATIO[x])/9 - (656*I)*Pi*RATIO[x^2]) + 
    Nf*((4*(4 - (1725*I)*Pi))/45 - ((2*I)/45)*(-2249*I + 690*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((8*I)/15)*(-443*I + 75*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*(-2909*I + 915*Pi)*RATIO[x] + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + (-46 - ((4*I)/3)*(35*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[x] + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2*(1853 + (252*I)*Pi))/9 - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] + (104*RATIO[x^(-1)])/9 + 
        ((4*I)*(-127*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-214*I + 225*Pi)*RATIO[x] + (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(((-4*I)/9)*(-113*I + 18*Pi) + (700*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - 176/(3*(-1 + RATIO[x])^2) + 
        (8*(77 + (90*I)*Pi)*RATIO[x])/9 - (72*I)*Pi*RATIO[x^2]) + 
      (((8*I)/5)*(9*I + 10*Pi) + (1628*RATIO[(1 - x)^(-1)])/15 - 
        472/(15*(-1 + RATIO[x])^2) - ((8*I)/5)*(-31*I + 80*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, x]*(Nc*((16*(4948 + (1365*I)*Pi))/45 + 
      (32*I)*(I + 7*Pi)*RATIO[(1 - x)^(-1)] - ((56*I)/15)*(-233*I + 570*Pi)*
       RATIO[x^(-2)] + ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[x^(-1)] - 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 7170*Pi)*
       RATIO[x] + (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-96*I)*Pi + (160*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (656*I)*Pi*RATIO[x^(-2)] + (688*I)*Pi*RATIO[x^(-1)] - 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + (688*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((4*I)/45)*(6337*I + 2190*Pi) - 
      (16*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 1590*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(569*I + 1995*Pi)*RATIO[x^(-1)] + 
      ((48*I)*Pi)/(-1 + RATIO[x])^2 + (8*(617 - (798*I)*Pi)*RATIO[x])/9 + 
      ((8*I)/5)*(201*I + 265*Pi)*RATIO[x^2] + 
      Nc^2*((112*I)*Pi - (176*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (784*I)*Pi*RATIO[x^(-2)] - (820*I)*Pi*RATIO[x^(-1)] + 
        ((176*I)*Pi)/(-1 + RATIO[x])^2 - (820*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (8*(1 - I*Pi) - 16*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[x^(-1)] + (8*(2 + (3*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-I + 3*Pi)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-16*I)*Pi - (72*I)*Pi*RATIO[x^(-2)] + 
        (80*I)*Pi*RATIO[x^(-1)] + (80*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((32*I)*Pi + ((28*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-11*I + 60*Pi)*RATIO[x^(-1)] + 
        (32*(11 - (60*I)*Pi)*RATIO[x])/15 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 0, x]*
   (Nc^3*(-80 + 240*RATIO[(1 - x)^(-1)] - 240/(-1 + RATIO[x])^2 + 
      672*RATIO[x] - 656*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(700/3 - (1828*RATIO[(1 - x)^(-1)])/3 + 
      408/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      (28 - 80*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2 + 8*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + 720*RATIO[x^2] + 
      Nc^2*(116 - 280*RATIO[(1 - x)^(-1)] + 280/(-1 + RATIO[x])^2 - 
        800*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(-448/3 + (4336*RATIO[(1 - x)^(-1)])/3 - 1616/(-1 + RATIO[x])^2 + 
      (5936*RATIO[x])/3 - 3136*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*(Nc^3*(-96 + 160*RATIO[(1 - x)^(-1)] - 656*RATIO[x^(-2)] + 
      688*RATIO[x^(-1)] - 160/(-1 + RATIO[x])^2 + 688*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-16 - 72*RATIO[x^(-2)] + 80*RATIO[x^(-1)] + 
        80*RATIO[x] - 72*RATIO[x^2]) + (32 + 112*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nf*(-164 - (80*RATIO[(1 - x)^(-1)])/3 + 140*RATIO[x^(-2)] - 
      (812*RATIO[x^(-1)])/3 + 48/(-1 + RATIO[x])^2 - 396*RATIO[x] + 
      (-8 - 4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + 400*RATIO[x^2] + Nc^2*(112 - 176*RATIO[(1 - x)^(-1)] + 
        784*RATIO[x^(-2)] - 820*RATIO[x^(-1)] + 176/(-1 + RATIO[x])^2 - 
        820*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(1040 + (608*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1952*RATIO[x^(-1)])/3 - 224/(-1 + RATIO[x])^2 + 2400*RATIO[x] - 
      2288*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/Nc + 
    Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/
     Nc + Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*(Nc*(-992 + (320*RATIO[(1 - x)^(-1)])/3 - 
      1088*RATIO[x^(-2)] + (5696*RATIO[x^(-1)])/3 + 1472*RATIO[x] - 
      1184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(476 + (64*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      (2168*RATIO[x^(-1)])/3 - 360*RATIO[x] + 116*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc*(-3040/3 + (448*RATIO[(1 - x)^(-1)])/3 - 336*RATIO[x^(-2)] + 
      848*RATIO[x^(-1)] + (7568*RATIO[x])/3 - 1936*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1588/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
      240*RATIO[x^(-2)] - 532*RATIO[x^(-1)] - (1652*RATIO[x])/3 + 
      260*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((Nf^2*(16 - 224*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2))/Nc + 
    Nf*(192 + (160*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-2)] + 
      (640*RATIO[x^(-1)])/3 + (40 - 112*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2)/Nc^2 - 64/(-1 + RATIO[x])^2 - 44*RATIO[x] + 
      204*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-352 + (896*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
      (2752*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 - 1008*RATIO[x] + 
      464*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nf*(-3496/3 - 96*RATIO[x^(-3)] - 692*RATIO[x^(-2)] + 
      (4112*RATIO[x^(-1)])/3 + (4112*RATIO[x])/3 - 692*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(7360/3 + 96*RATIO[x^(-3)] + 3136*RATIO[x^(-2)] - 
      (13568*RATIO[x^(-1)])/3 - (13568*RATIO[x])/3 + 3136*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
      80/(-1 + RATIO[x])^2 - 672*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(32 - (3040*RATIO[(1 - x)^(-1)])/3 - (160*RATIO[x^(-1)])/3 + 
      1488/(-1 + RATIO[x])^2 - 3024*RATIO[x] + 3072*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-92 + (1144*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 - 392/(-1 + RATIO[x])^2 + 508*RATIO[x] + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] - 
        88/(-1 + RATIO[x])^2 + 800*RATIO[x] - 784*RATIO[x^2]) - 
      672*RATIO[x^2] + (4 - 8*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2 - 688*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(-2480/3 + 448*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      464/(-1 + RATIO[x])^2 - (8672*RATIO[x])/3 + 2832*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(236/3 - 48*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-1)])/3 - 120/(-1 + RATIO[x])^2 + (1532*RATIO[x])/3 + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 
        820*RATIO[x] - 784*RATIO[x^2]) - 560*RATIO[x^2] + 
      (12 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 + 96*RATIO[x^3])) + 
  G[1, 1, x]*((Nf^2*(156 + ((2*I)/15)*(-145*I + 98*Pi)*RATIO[x^(-2)] - 
       ((4*I)/15)*(-155*I + 88*Pi)*RATIO[x^(-1)] + ((4*I)/15)*(155*I + 88*Pi)*
        RATIO[x] + (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nf*((-2*(12103 - (10874*I)*Pi + 3705*Pi^2))/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] + ((9845 + (14472*I)*Pi - 7980*Pi^2)*
        RATIO[x^(-2)])/45 + (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[x^(-1)])/
       45 + (2*(-7 - (4552*I)*Pi + 3705*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 2130*Pi^2)*RATIO[x^2])/45 + 
      (2*(11 + (4*I)*Pi) - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/3)*(-9*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(21*I + 8*Pi)*
         RATIO[x^(-1)] + (2*(21 + (8*I)*Pi)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((8*(27997 - (9716*I)*Pi + 1770*Pi^2))/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 32*Pi^2*RATIO[x^(-3)] + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(18499 - (4412*I)*Pi + 1830*Pi^2)*RATIO[x])/45 - 
      (8*(6955 - (4893*I)*Pi + 225*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   (Nc^3*((8*(-416 - (439*I)*Pi + 3*Pi^2))/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*Pi*(-716*I + 129*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*(-89 - (98*I)*Pi + 3*Pi^2))/9 + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/9)*Pi*RATIO[x^(-1)] - 
        (((22*I)/9)*(41*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (8*Pi*(-77*I + 15*Pi)*RATIO[x])/9 + 12*Pi^2*RATIO[x^2]) + 
      ((-2*(-3995 - (1506*I)*Pi + 60*Pi^2))/45 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-57 - (304*I)*Pi + 80*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(-1950 + (2561*I)*Pi + 795*Pi^2))/45 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(6869 - (5318*I)*Pi + 2805*Pi^2)*RATIO[x])/45 + 
      ((9845 - (4956*I)*Pi + 840*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 + (8240*I)*Pi - 120*Pi^2)/18 - 
        ((-11079 + (5066*I)*Pi + 612*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*Pi*(-3424*I + 609*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((61 - (48*I)*Pi + 48*Pi^2)/6 - ((-13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + (-19 + 12*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*(-25 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-8*(-3820 + (4357*I)*Pi + 1065*Pi^2))/45 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(31831 - (6916*I)*Pi + 5700*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 945*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 1, x]*
   ((Nf^2*((-2*(683 + (240*I)*Pi + 20*Pi^2))/15 + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
       ((4*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
        (-1 + RATIO[x])^2 + (8*(53 - (44*I)*Pi)*RATIO[x])/15 + 
       ((2*I)/15)*(145*I + 98*Pi)*RATIO[x^2]))/Nc + 
    Nc*((-8*(16242 - (8651*I)*Pi + 1230*Pi^2))/45 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 5*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (4*(-25165 + (3872*I)*Pi + 4560*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1845*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (10438*I)*Pi + 3600*Pi^2)/45 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(-3431 + (3112*I)*Pi + 345*Pi^2)*RATIO[x])/45 - 
      ((9845 - (4956*I)*Pi + 1470*Pi^2)*RATIO[x^2])/45 + 
      ((-55 - (54*I)*Pi + 24*Pi^2)/3 - (4*(-11 - (49*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(-I + 18*Pi)*RATIO[x^(-1)] + (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((2*I)/3)*(-23*I + 8*Pi)*RATIO[x] + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 0, x]*(Nc^3*(((4688*I)/9)*Pi - ((1160*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (328*Pi^2*RATIO[x^(-2)])/3 - (8*((716*I)*Pi + 123*Pi^2)*RATIO[x^(-1)])/
       9 + (((1160*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*Pi*(-716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((584*I)/9)*Pi - ((88*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        12*Pi^2*RATIO[x^(-2)] - (8*((77*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/9 + 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*Pi*(-77*I + 15*Pi)*RATIO[x])/
         9 - 12*Pi^2*RATIO[x^2]) + (((-2*I)/15)*(-683*I + 752*Pi) - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        (28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(49 + (304*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-53 - (152*I)*Pi + 40*Pi^2)*
          RATIO[x])/15 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/
       Nc) + Nc*((8*(-16242 + (6262*I)*Pi + 885*Pi^2))/45 - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-13*I + 37*Pi))/(-1 + RATIO[x])^2 + 
      (4*(25165 - (7456*I)*Pi + 3450*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (22364*I)*Pi + 870*Pi^2)/45 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2)*RATIO[x^(-2)])/15 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[x^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (2*(3431 - (6758*I)*Pi + 2175*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 240*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*(((-5884*I)/9)*Pi + (452*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (392*Pi^2*RATIO[x^(-2)])/3 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[x^(-1)])/9 - ((452*I)*Pi)/(-1 + RATIO[x])^2 - 
        (2*Pi*(-3424*I + 585*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((I/3)*(55*I + 48*Pi) + (44*RATIO[(1 - x)^(-1)])/3 + 
        (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-1 + (7*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(-23 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  Nc^3*((328*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 + 
    (4*((-145*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      ((-2527*I)*Pi + 165*Pi^2 - (205*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + 
       (180*I)*Pi*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-359750 + (12120*I)*Pi + 
       44325*Pi^2 - (66420*I)*Pi^3 + 396*Pi^4 + 376740*Zeta[3] - 
       (1620*I)*Pi*Zeta[3]))/1215 + 
    (2*(-356080 - (340260*I)*Pi + 80595*Pi^2 - (64800*I)*Pi^3 + 1602*Pi^4 + 
       296640*Zeta[3] + (25920*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[x]*(-71950 - (6702*I)*Pi + 8865*Pi^2 - (13284*I)*Pi^3 + 
       6408*Pi^4 + 75348*Zeta[3] + (83268*I)*Pi*Zeta[3]))/243) + 
  Nc*(4*Pi^4*RATIO[x^3] + (2*RATIO[x^2]*(-13910*Pi^2 + (9786*I)*Pi^3 + 
       1599*Pi^4 + 21012*Zeta[3] - (3960*I)*Pi*Zeta[3]))/45 - 
    (2*RATIO[x]*(3240 + 71895*Pi^2 + (15776*I)*Pi^3 + 9537*Pi^4 + 
       218688*Zeta[3] + (7560*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(-1620 + (7098*I)*Pi + 11799*Pi^2 + (11414*I)*Pi^3 + 
       288*Pi^4 - 71280*Zeta[3] - (16200*I)*Pi*Zeta[3]))/135 - 
    (4*((-1939*I)*Pi^3 + 1167*Pi^4 + 11634*Zeta[3] + (18180*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((-5359*I)*Pi - 3147*Pi^2 - (1343*I)*Pi^3 + 1855*Pi^4 + 14086*Zeta[3] + 
       (20520*I)*Pi*Zeta[3]))/45 - 
    (2*(-4248 - (18364*I)*Pi - 91392*Pi^2 + (22790*I)*Pi^3 + 7629*Pi^4 - 
       162948*Zeta[3] + (142560*I)*Pi*Zeta[3]))/135) + 
  Nf^2*(((818 - (1240*I)*Pi + 695*Pi^2 + (724*I)*Pi^3 - 78*Pi^4 - 
        5400*Zeta[3])/45 - ((2*I)/45)*RATIO[x^(-1)]*(185*I + 159*Pi + 
        (165*I)*Pi^2 + 364*Pi^3 + (2520*I)*Zeta[3]) + 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-281*I)*Pi + 162*Pi^2 + (44*I)*Pi^3 + 7*Pi^4 + 996*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(185 + (30*I)*Pi - 6*Pi^2 - 
         (100*I)*Pi^3 + 224*Pi^4 + 2868*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((((-44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 + 
      (I/243)*RATIO[x^(-1)]*(-19973*I - 672*Pi + (2448*I)*Pi^2 + 2916*Pi^3 + 
        (15912*I)*Zeta[3]) - (22*RATIO[(1 - x)^(-1)]*((-53*I)*Pi + 6*Pi^2 - 
         (2*I)*Pi^3 + 12*Zeta[3]))/9 + (-112115 - (83055*I)*Pi + 25650*Pi^2 - 
        (14580*I)*Pi^3 + 756*Pi^4 + 71640*Zeta[3] + (9720*I)*Pi*Zeta[3])/
       1215 - (RATIO[x]*(-19973 - (3324*I)*Pi + 2448*Pi^2 - (2916*I)*Pi^3 + 
         1512*Pi^4 + 15912*Zeta[3] + (19440*I)*Pi*Zeta[3]))/243)) + 
  Nf*(-4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       297*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    (2*((-1096*I)*Pi^3 + 591*Pi^4 + 6576*Zeta[3] + (7920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((704*I)*Pi - 3408*Pi^2 - (1194*I)*Pi^3 + 1089*Pi^4 + 5540*Zeta[3] + 
       (10980*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x]*(-8220 - (990*I)*Pi + 8151*Pi^2 - (1778*I)*Pi^3 + 5121*Pi^4 + 
       46668*Zeta[3] + (50220*I)*Pi*Zeta[3]))/135 + 
    (20940 + (9614*I)*Pi - 55953*Pi^2 + (36686*I)*Pi^3 + 5706*Pi^4 - 
      44292*Zeta[3] + (54000*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-16440 - (13386*I)*Pi - 24912*Pi^2 - (23224*I)*Pi^3 - 
       303*Pi^4 + 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    ((I/18)*RATIO[x^(-1)]*(81*I - 114*Pi + (8*I)*Pi^2 + 12*Pi^3 + 
        (72*I)*Zeta[3]) + (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 28*Pi^4 - 
         840*Zeta[3] + (360*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(405 - 710*Pi^2 - (300*I)*Pi^3 + 56*Pi^4 - 2280*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/90 + (2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (225 + (1155*I)*Pi + 1205*Pi^2 - (90*I)*Pi^3 + 214*Pi^4 + 
        3780*Zeta[3] + (2160*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((1515*I)*Pi + 330*Pi^2 + (170*I)*Pi^3 + 
         198*Pi^4 + 2940*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*((-392*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 - 
      (2*((-565*I)*Pi^3 + 11*Pi^4 + 3390*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((19785*I)*Pi - 
         1410*Pi^2 + (1570*I)*Pi^3 - 22*Pi^4 - 6780*Zeta[3] - 
         (1320*I)*Pi*Zeta[3]))/15 + (RATIO[x^(-1)]*(-1775215 + (55200*I)*Pi + 
         221220*Pi^2 - (317520*I)*Pi^3 + 2313*Pi^4 + 1802160*Zeta[3] - 
         (6480*I)*Pi*Zeta[3]))/2430 + (366727 + (323007*I)*Pi - 88506*Pi^2 + 
        (63828*I)*Pi^3 - 1584*Pi^4 - 299016*Zeta[3] - (24624*I)*Pi*Zeta[3])/
       486 + (RATIO[x]*(-1775215 - (181860*I)*Pi + 221220*Pi^2 - 
         (317520*I)*Pi^3 + 152973*Pi^4 + 1802160*Zeta[3] + 
         (1986120*I)*Pi*Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*((16*I)*(Pi^3 + (6*I)*Zeta[3]) - 
      ((80*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      ((328*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((344*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((328*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (344*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
    Nc*(((-96*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*RATIO[x^2]*((177*I)*Pi^2 + 326*Pi^3 + (1356*I)*Zeta[3]) + 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3147*Pi - (990*I)*Pi^2 + 340*Pi^3 + 
        (3480*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-2)]*
       (-13910*Pi - (10503*I)*Pi^2 + 3870*Pi^3 + (36720*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(2366*I + 25165*Pi - (3984*I)*Pi^2 + 
        5590*Pi^3 + (43140*I)*Zeta[3]) + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi + 2346*Pi^2 - (3465*I)*Pi^3 + 
         13440*Zeta[3]))/45 + (4*(2287 + (78570*I)*Pi - 21258*Pi^2 + 
         (270*I)*Pi^3 + 19620*Zeta[3]))/135) + 
    Nf*((4400 - (19251*I)*Pi + 20670*Pi^2 - (13140*I)*Pi^3 - 57420*Zeta[3])/
       135 + (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*RATIO[(1 - x)^(-1)]*(3243*Pi - (630*I)*Pi^2 + 110*Pi^3 + 
        (2100*I)*Zeta[3]) - (I/45)*RATIO[x^(-2)]*(-9845*Pi - (7142*I)*Pi^2 + 
        3300*Pi^3 + (10260*I)*Zeta[3]) + (I/45)*RATIO[x]*
       (2231*I - 6876*Pi + (5354*I)*Pi^2 + 8760*Pi^3 + (12480*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-1)]*(2231*I + 6862*Pi - (1234*I)*Pi^2 + 7840*Pi^3 + 
        (13800*I)*Zeta[3]) + (4*RATIO[x^2]*(703*Pi^2 - (1095*I)*Pi^3 + 
         1530*Zeta[3]))/45 + Nc^2*(((88*I)/3)*RATIO[(1 - x)^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((392*I)/3)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) + ((410*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((410*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (56*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (392*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      ((4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*RATIO[x^2]*(7*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/9 + 
        (I/3)*(24*I + 11*Pi + (28*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]) + 
        (I/9)*RATIO[x^(-2)]*(27*Pi - (2*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(-57*I - 138*Pi + (4*I)*Pi^2 + 12*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(-57 - (12*I)*Pi - 44*Pi^2 - 
           (12*I)*Pi^3 + 72*Zeta[3]))/9)/Nc^2) + 
    Nf^2*(Nc*(((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((40*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (40*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*RATIO[x^(-2)]*
         (-87*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) + 
        ((2*I)/45)*RATIO[x]*(159*I - 294*Pi + (2*I)*Pi^2 + 480*Pi^3 + 
          (2880*I)*Zeta[3]) + ((2*I)/45)*RATIO[x^(-1)]*(159*I - 636*Pi - 
          (526*I)*Pi^2 + 480*Pi^3 + (2880*I)*Zeta[3]) + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (2*(-648 + (1461*I)*Pi - 208*Pi^2 - (120*I)*Pi^3 + 720*Zeta[3]))/45)/
       Nc)) + G[0, x]*
   (Nc^3*((4*RATIO[x]*(404 + (1212*I)*Pi - 2313*Pi^2 + (2376*I)*Pi^3 - 
         13986*Zeta[3]))/81 + ((4*I)/81)*RATIO[x^(-1)]*
       (1117*I + 1212*Pi - (2049*I)*Pi^2 + 54*Pi^3 + (54*I)*Zeta[3]) + 
      (328*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      (4*((2017*I)*Pi - 165*Pi^2 + (30*I)*Pi^3 + 180*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-7581 + (6051*I)*Pi + 
         67*Pi^2 + (90*I)*Pi^3 + 540*Zeta[3]))/27 + 
      (4*(-11401 - (10587*I)*Pi + 810*Pi^2 - (162*I)*Pi^3 + 1080*Zeta[3]))/
       81) + Nc*(((8*I)/15)*(-1111*Pi - (915*I)*Pi^2 + 20*Pi^3)*
       RATIO[x^(-1)] - (4*RATIO[(1 - x)^(-1)]*(5359 + (21115*I)*Pi - 
         1371*Pi^2 + (2630*I)*Pi^3 - 1440*Zeta[3]))/45 + 
      (((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1500*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[x]*(1183*I - 3333*Pi + 
        (756*I)*Pi^2 + 490*Pi^3 + (11970*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (146*I)*Pi^3 + 1524*Zeta[3]))/3 + 
      (4*(6895 - (78552*I)*Pi + 2313*Pi^2 + (8430*I)*Pi^3 + 2160*Zeta[3]))/
       135) + Nf^2*(Nc*((2*(1749 - (1353*I)*Pi + 112*Pi^2)*
          RATIO[(1 - x)^(-1)])/27 + (4*(-277 + (60*I)*Pi + 213*Pi^2)*
          RATIO[x^(-1)])/81 - (22*((-41*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(56 + (60*I)*Pi - 261*Pi^2 + 
           (270*I)*Pi^3 - 1620*Zeta[3]))/81 + 12*RATIO[x^2]*
         ((-I)*Pi^3 + 6*Zeta[3]) + (-4957 - (4872*I)*Pi + 180*Pi^2 - 
          (108*I)*Pi^3 + 648*Zeta[3])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(29 + (958*I)*Pi - 366*Pi^2 + (30*I)*Pi^3 - 180*Zeta[3]))/45 + 
        ((14*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(281 - (545*I)*Pi + 713*Pi^2 + 1080*Zeta[3]))/
         45 - (4*((-545*I)*Pi + 162*Pi^2 + 1260*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(159 + (294*I)*Pi + 512*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(55*I - 1116*Pi - (585*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((4*I)/45)*RATIO[x^2]*((403*I)*Pi^2 + 195*Pi^3 + (2610*I)*Zeta[3]) + 
      (8*((-960*I)*Pi + 239*Pi^2 - (55*I)*Pi^3 + 180*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(704 - (11520*I)*Pi + 
         2683*Pi^2 - (1090*I)*Pi^3 + 3780*Zeta[3]))/45 + 
      (-583 + (38697*I)*Pi - 6975*Pi^2 - (5190*I)*Pi^3 + 8640*Zeta[3])/135 + 
      (RATIO[x]*(2231 + (6696*I)*Pi - 256*Pi^2 - (440*I)*Pi^3 + 
         13680*Zeta[3]))/45 + ((2*((2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (RATIO[(1 - x)^(-1)]*(101 - (57*I)*Pi - 42*Pi^2 - (12*I)*Pi^3 - 
           264*Zeta[3]))/3 + ((-57*I)*Pi + 2*Pi^2 - (12*I)*Pi^3 - 
          192*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (125 - (49*I)*Pi - 70*Pi^2 - (16*I)*Pi^3 - 192*Zeta[3])/6 + 
        (RATIO[x]*(57 + (12*I)*Pi - 70*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/9 + 
        (2*RATIO[x^2]*(11*Pi^2 - (3*I)*Pi^3 + 18*Zeta[3]))/9)/Nc^2 + 
      Nc^2*((106009 + (103809*I)*Pi - 5652*Pi^2 + (1296*I)*Pi^3 - 
          9936*Zeta[3])/162 - (RATIO[(1 - x)^(-1)]*(35613 - (28161*I)*Pi + 
           352*Pi^2 - (396*I)*Pi^3 - 2376*Zeta[3]))/27 + 
        ((392*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((2*I)/81)*RATIO[x^(-1)]*(3031*I + 2706*Pi - (4902*I)*Pi^2 + 
          108*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(3129*Pi + (282*I)*Pi^2 + 
           44*Pi^3 - (264*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (2*RATIO[x]*(-920 - (2706*I)*Pi + 5526*Pi^2 - (5643*I)*Pi^3 + 
           33318*Zeta[3]))/81))), 
 G[1, 1, 0, 1, x]*(Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/
       Nc + Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, x]*((Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(4768/3 - 1616*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      112/(-1 + RATIO[x])^2 + (208*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-1312/3 + 576*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      112/(-1 + RATIO[x])^2 - (460*RATIO[x])/3 + 
      (-16 + 48*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(Nc*(1088 - (160*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-2)] - (3808*RATIO[x^(-1)])/3 + 624*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-376 - (20*RATIO[(1 - x)^(-1)])/3 + (1048*RATIO[x^(-1)])/3 - 
      36*RATIO[x] + (-32 + 80*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(6128/3 - (128*RATIO[(1 - x)^(-1)])/3 + 112*RATIO[x^(-2)] - 
      1616*RATIO[x^(-1)] - (2512*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-2132/3 + (128*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] + (1180*RATIO[x])/3 + 
      (-40 + 96*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(Nc*(1072 - (3808*RATIO[(1 - x)^(-1)])/3 - 
      (160*RATIO[x^(-1)])/3 - 128/(-1 + RATIO[x])^2 + 656*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-260 + (1048*RATIO[(1 - x)^(-1)])/3 - (20*RATIO[x^(-1)])/3 - 
      268*RATIO[x] + (-8 + 32*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nc^3*((-32*RATIO[(1 - x)^(-1)])/3 - 656*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-112 + (2240*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1184*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 1392*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(-24 - (608*RATIO[(1 - x)^(-1)])/3 + 
      140*RATIO[x^(-2)] - (8*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 + 
      372*RATIO[x] + Nc^2*(20 + (32*RATIO[(1 - x)^(-1)])/3 + 
        784*RATIO[x^(-2)] - (2272*RATIO[x^(-1)])/3 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + 
      (16 - 4*RATIO[x^(-2)] - 48*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (16 + 112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, x]*
   (Nc^3*((1888*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      656/(-1 + RATIO[x])^2 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-752 + (1184*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] + 
      (2240*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 - 112*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(164 - (8*RATIO[(1 - x)^(-1)])/3 - 
      16*RATIO[x^(-2)] - (608*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + Nc^2*(20 - (2272*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 784/(-1 + RATIO[x])^2 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + (40 - 4/(-1 + RATIO[x])^2 - 
        96*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (-96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*(-3632/3 - 96*RATIO[x^(-3)] - 2848*RATIO[x^(-2)] + 
      (12016*RATIO[x^(-1)])/3 + (4336*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 - 656*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 240*RATIO[x] - 
      240*RATIO[x^2]) + Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nf*(1952/3 + 96*RATIO[x^(-3)] + 432*RATIO[x^(-2)] - 
      (2836*RATIO[x^(-1)])/3 - (1828*RATIO[x])/3 + 408*RATIO[x^2] + 
      (32 - 4*RATIO[x^(-2)] - 80*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
      Nc^2*(100 + 784*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 280*RATIO[x] + 
        280*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   (Nc*(-4144/3 + (12016*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
      2848/(-1 + RATIO[x])^2 + (5360*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 + 640*RATIO[(1 - x)^(-1)] - 656/(-1 + RATIO[x])^2 + 
      240*RATIO[x] - 240*RATIO[x^2]) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(1348/3 - (2836*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 432/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      408*RATIO[x^2] + (8 - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        56*RATIO[x^2])/Nc^2 + Nc^2*(100 - 768*RATIO[(1 - x)^(-1)] + 
        784/(-1 + RATIO[x])^2 - 280*RATIO[x] + 280*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(3523*I + 3825*Pi) - ((32*I)/45)*(3311*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(21*I + 5*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 180*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (5400*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((4*(233 - (60*I)*Pi))/15 - (536*RATIO[(1 - x)^(-1)])/5 + 
        196/(15*(-1 + RATIO[x])^2) + ((4*I)/5)*(47*I + 160*Pi)*RATIO[x] + 
        (8*(1 - (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((2*(3251 - (7830*I)*Pi))/45 + ((4*I)/45)*(5137*I + 4335*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(-9*I + 5*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(413*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (2*(83 + (1800*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (8*(7 - (57*I)*Pi)*RATIO[x^2])/
       3 + ((-12*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (40*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(1682*I + 3645*Pi) + ((16*I)/3)*(21*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 180*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(3311*I + 1560*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 4680*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (136/5 + (196*RATIO[x^(-2)])/15 - (536*RATIO[x^(-1)])/5 + 
        (4*(121 + (360*I)*Pi)*RATIO[x])/15 + (8*(1 - (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((4*(1877 - (4725*I)*Pi))/45 - ((16*I)/3)*(-9*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(413*I + 540*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4335*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5040*Pi)*
       RATIO[x] + Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - 
        (6848*RATIO[x^(-1)])/9 + (5066*RATIO[x])/9 - 320*RATIO[x^2]) + 
      (8*(7 - (57*I)*Pi)*RATIO[x^2])/3 + ((-36*I)*Pi + (4*RATIO[x^(-2)])/3 + 
        (20*RATIO[x^(-1)])/3 + (88*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 1, 0, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-1682*I + 1335*Pi) + (16*I)*(7*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 2490*Pi)*RATIO[x^(-2)] - 
      ((224*I)/45)*(473*I + 375*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 1500*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((8*(17 + (10*I)*Pi))/5 + (196*RATIO[x^(-2)])/15 - 
        (536*RATIO[x^(-1)])/5 + (4*(121 - (480*I)*Pi)*RATIO[x])/15 + 
        (8*(1 + (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((4*(1877 + (165*I)*Pi))/45 - (48*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((28*I)/15)*(59*I + 75*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5640*Pi)*RATIO[x] + 
      Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - (6848*RATIO[x^(-1)])/9 + 
        (5066*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((12*I)*Pi + (4*RATIO[x^(-2)])/3 + (20*RATIO[x^(-1)])/3 - 
        (40*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-3523*I + 1275*Pi) - ((224*I)/45)*(473*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] + 
      (16*I)*(7*I + 46*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 2490*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (1740*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (932/15 - (536*RATIO[(1 - x)^(-1)])/5 + 196/(15*(-1 + RATIO[x])^2) - 
        ((4*I)/5)*(-47*I + 120*Pi)*RATIO[x] + (8*(1 + (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((2*(3251 + (2190*I)*Pi))/45 + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] - (48*I)*(-I + 4*Pi)*RATIO[x^(-1)] - 
      (((28*I)/15)*(59*I + 75*Pi))/(-1 + RATIO[x])^2 + 
      (2*(83 + (1920*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((36*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) - (88*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 0, x]*
   (Nc^3*(2392/9 - (5816*RATIO[x^(-1)])/9 + (3328*RATIO[x])/9 - 
      120*RATIO[x^2]) + Nc*(((16*I)/45)*(1082*I + 1725*Pi) - 
      (16*I)*(81*I + 73*Pi)*RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/45)*(1211*I + 1185*Pi)*RATIO[x^(-1)] + 
      ((32*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1553*I + 240*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(268/9 - (632*RATIO[x^(-1)])/9 + (172*RATIO[x])/9) + 
      (((-8*I)/15)*(-143*I + 30*Pi) + 8*RATIO[(1 - x)^(-1)] + 
        (1568*RATIO[x^(-1)])/15 + (4*(191 + (480*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(2486 - (735*I)*Pi))/45 + (8*I)*(32*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[x^(-1)] - ((32*I)*(-2*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (2*(5623 - (5520*I)*Pi)*RATIO[x])/45 + 
      ((24*I)/5)*(57*I + 25*Pi)*RATIO[x^2] + 
      Nc^2*(-3002/9 + (6952*RATIO[x^(-1)])/9 - (3374*RATIO[x])/9 + 
        132*RATIO[x^2]) + ((-2*I)*(-3*I + 2*Pi) - 8*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + (4*(49 + (18*I)*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(4640/9 - (5816*RATIO[(1 - x)^(-1)])/9 - 
      (1168*RATIO[x])/9 - 120*RATIO[x^2]) + 
    Nc*((16*(146 + (1605*I)*Pi))/45 + ((16*I)/45)*(1211*I + 1185*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - 
      (16*I)*(81*I + 73*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(4009*I + 480*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(440/9 - (632*RATIO[(1 - x)^(-1)])/9 - (172*RATIO[x])/9) + 
      (4/5 + (1568*RATIO[(1 - x)^(-1)])/15 + 8*RATIO[x^(-1)] + 
        ((12*I)/5)*(43*I + 40*Pi)*RATIO[x] + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc) + Nf*((2*(4439 - (4290*I)*Pi))/45 - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-2*I + 5*Pi)*RATIO[x^(-2)] + (8*I)*(32*I + 37*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(6689 + (120*I)*Pi)*RATIO[x])/45 + ((24*I)/5)*(57*I + 25*Pi)*
       RATIO[x^2] + Nc^2*(-5188/9 + (6952*RATIO[(1 - x)^(-1)])/9 + 
        (998*RATIO[x])/9 + 132*RATIO[x^2]) + 
      (2*(29 - (14*I)*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] + ((4*I)/3)*(47*I + 54*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc^3*(2584/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
      (5728*RATIO[x^(-1)])/9 + (4528*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(6619 - (3615*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((32*I)/15)*(1094*I + 465*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(15236*I + 5025*Pi)*RATIO[x^(-1)] + 
      (32*(932 + (1365*I)*Pi)*RATIO[x])/45 - ((32*I)/15)*(-421*I + 495*Pi)*
       RATIO[x^2]) + Nf*(((44*I)/45)*(662*I + 525*Pi) + 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-3)] + 
      ((4*I)/15)*(1459*I + 570*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(11663*I + 5790*Pi)*RATIO[x^(-1)] - 
      ((2*I)/45)*(-2249*I + 7080*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3038/9 - (104*RATIO[(1 - x)^(-1)])/9 + (6848*RATIO[x^(-1)])/9 - 
        (5174*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(25*I + 14*Pi) + (16*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 + 
        (4*(35 - (54*I)*Pi)*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/
       Nc^2) + Nf^2*(Nc*(148/9 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (616*RATIO[x^(-1)])/9 + (700*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (-1352/15 - (392*RATIO[x^(-2)])/15 + (1528*RATIO[x^(-1)])/15 + 
        (4*(407 - (360*I)*Pi)*RATIO[x])/15 + ((8*I)/15)*(59*I + 210*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   (Nc^3*(3392/9 - (5728*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-1)])/9 + 
      (2912*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(5957 - (3855*I)*Pi))/45 + ((16*I)/45)*(15236*I + 5025*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/15)*(1094*I + 465*Pi))/
       (-1 + RATIO[x])^2 + (32*(1594 + (1605*I)*Pi)*RATIO[x])/45 - 
      ((32*I)/15)*(-421*I + 495*Pi)*RATIO[x^2]) + 
    Nf*(((2*I)/45)*(11497*I + 8970*Pi) - ((4*I)/45)*(11663*I + 5790*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((4*I)/15)*(1459*I + 570*Pi))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*(-8383*I + 1920*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3640/9 + (6848*RATIO[(1 - x)^(-1)])/9 - (104*RATIO[x^(-1)])/9 - 
        (3970*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(I + 2*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-37*I + 18*Pi)*RATIO[x] + 
        (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(320/9 - (616*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        (356*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (((4*I)/15)*(49*I + 60*Pi) + (1528*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) - ((4*I)/5)*(-57*I + 160*Pi)*RATIO[x] + 
        ((8*I)/15)*(59*I + 210*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, x]*(Nc^3*((-8*(416 + 9*Pi^2))/9 - (656*Pi^2*RATIO[x^(-2)])/3 + 
      (632*Pi^2*RATIO[x^(-1)])/3 + (4*(-2347 + 60*Pi^2)*RATIO[x])/9 - 
      (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-38101 + (15488*I)*Pi + 2610*Pi^2))/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] - (8*(1391 - (1581*I)*Pi + 459*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*
        RATIO[x^(-1)])/45 + ((4*I)/45)*(27409*I + 2882*Pi)*RATIO[x] - 
      (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/45) + 
    Nf*((15783 - (19670*I)*Pi - 1350*Pi^2)/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      32*Pi^2*RATIO[x^(-3)] + ((9845 - (12072*I)*Pi + 3720*Pi^2)*
        RATIO[x^(-2)])/45 - (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
       45 - (2*(-18336 + (3442*I)*Pi + 735*Pi^2)*RATIO[x])/45 + 
      (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((179 - (300*I)*Pi - 28*Pi^2)/6 + ((9 + (20*I)*Pi - 4*Pi^2)*
          RATIO[x^(-2)])/3 + ((4*I)/3)*(17*I + 4*Pi)*RATIO[x^(-1)] + 
        ((13 + (140*I)*Pi + 36*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2743 + 80*Pi^2)/6 + (784*Pi^2*RATIO[x^(-2)])/3 - 
        (758*Pi^2*RATIO[x^(-1)])/3 - (-1231 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-356/9 - 24*Pi^2*RATIO[x^(-2)] + (64*Pi^2*RATIO[x^(-1)])/3 - 
        (1166*RATIO[x])/9 + (902*RATIO[x^2])/9) + 
      ((28*(292 - (99*I)*Pi))/45 + (2*(145 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 - (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
         15 + (4*(-869 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, x]*(Nc^3*((-8*(581 + 9*Pi^2))/9 + (632*Pi^2*RATIO[(1 - x)^(-1)])/
       3 - (656*Pi^2)/(3*(-1 + RATIO[x])^2) + (4*(-1687 + 60*Pi^2)*RATIO[x])/
       9 - (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-44395 + (9076*I)*Pi + 960*Pi^2))/45 + 
      (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (8*(1391 - (1581*I)*Pi + 459*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*(-14821 + (15706*I)*Pi + 3300*Pi^2)*
        RATIO[x])/45 - (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/
       45) + Nf*((29415 - (16702*I)*Pi + 120*Pi^2)/45 - 
      (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 - (12072*I)*Pi + 3720*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(-4704 + (6410*I)*Pi + 2205*Pi^2)*
        RATIO[x])/45 + (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((91 - (12*I)*Pi - 4*Pi^2)/6 + ((4*I)/3)*(17*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (9 + (20*I)*Pi - 4*Pi^2)/
         (3*(-1 + RATIO[x])^2) + ((101 - (148*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((3871 + 80*Pi^2)/6 - (758*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (784*Pi^2)/(3*(-1 + RATIO[x])^2) - (-855 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-620/9 + (64*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (24*Pi^2)/(-1 + RATIO[x])^2 - (638*RATIO[x])/9 + 
        (902*RATIO[x^2])/9) + ((-4*(-1720 - (567*I)*Pi + 30*Pi^2))/45 - 
        (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*(145 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-221 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 1, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 351*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(202 + 9*Pi^2)*RATIO[x^(-1)])/27 - (328*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (4*(2017 + 120*Pi^2)*RATIO[x])/9 - 
      (4*(2017 + 120*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(19758 - (7324*I)*Pi + 315*Pi^2))/45 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 25*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[x^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(21115 - (6842*I)*Pi + 3480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (15950*I)*Pi - 450*Pi^2)/45 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*(11520 - (5962*I)*Pi + 1785*Pi^2)*RATIO[x])/45 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 837*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (4*(451 + 18*Pi^2)*RATIO[x^(-1)])/27 + 
        (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 7*(149 + 8*Pi^2)*RATIO[x] + 
        7*(149 + 8*Pi^2)*RATIO[x^2]) + ((33 + (348*I)*Pi + 28*Pi^2)/6 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - (2*Pi*(-2*I + Pi))/
         (3*(-1 + RATIO[x])^2) - ((57 + (188*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (16*(5 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (80*RATIO[x^(-1)])/27 - (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (902*RATIO[x])/9 - (902*RATIO[x^2])/9) + 
      (((4*I)/45)*(1252*I + 693*Pi) - (4*(-49 + (10*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/15)*(-49*I + 30*Pi)*
         RATIO[x^(-1)] + (28*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-545 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 - (328*Pi^2*RATIO[x^(-2)])/
       3 + (8*(202 + 351*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(2017 + 120*Pi^2)*RATIO[x])/9 - (4*(2017 + 120*Pi^2)*RATIO[x^2])/
       9) + Nc*((8*(19758 - (6098*I)*Pi + 1305*Pi^2))/45 + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (4*(-21115 + (11746*I)*Pi + 480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (18022*I)*Pi - 4080*Pi^2)/45 - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      (2*(-2304 + (778*I)*Pi + 369*Pi^2)*RATIO[x])/9 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (392*Pi^2*RATIO[x^(-2)])/3 - (4*(451 + 837*Pi^2)*RATIO[x^(-1)])/
         27 - 7*(149 + 8*Pi^2)*RATIO[x] + 7*(149 + 8*Pi^2)*RATIO[x^2]) + 
      ((33 - (36*I)*Pi + 4*Pi^2)/6 - ((4*I)/3)*(I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((57 - (196*I)*Pi + 12*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (80*RATIO[(1 - x)^(-1)])/27 - 12*Pi^2*RATIO[x^(-2)] + 
        (16*(5 + 18*Pi^2)*RATIO[x^(-1)])/27 + (902*RATIO[x])/9 - 
        (902*RATIO[x^2])/9) + ((4*(-1252 - (567*I)*Pi + 30*Pi^2))/45 + 
        ((4*I)/15)*(-49*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (28*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-49 + (10*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*(-545 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  Nc^3*((-1394*Pi^4)/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*RATIO[x^2]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*(-40380 + 18325*Pi^2 + 72*Pi^4 + 50760*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(-359750 + 44325*Pi^2 + 396*Pi^4 + 376740*Zeta[3]))/
     1215 + (2*RATIO[(1 - x)^(-1)]*(-359750 + 44325*Pi^2 + 17838*Pi^4 + 
       376740*Zeta[3]))/1215) + 
  Nc*((-4*RATIO[x^(-1)]*(-1620 - (7098*I)*Pi - 8199*Pi^2 + (13966*I)*Pi^3 + 
       648*Pi^4 - 71280*Zeta[3] + (16200*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[(1 - x)^(-1)]*(540 + (2366*I)*Pi + 2733*Pi^2 - (3268*I)*Pi^3 + 
       223*Pi^4 + 15436*Zeta[3] - (27000*I)*Pi*Zeta[3]))/45 + 
    (2*RATIO[x^2]*(21115*Pi^2 - (9294*I)*Pi^3 + 1371*Pi^4 - 23268*Zeta[3] + 
       (36720*I)*Pi*Zeta[3]))/45 - 
    (2*((3502*I)*Pi^3 + 1371*Pi^4 - 21012*Zeta[3] - (49680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*(-1116 - (16483*I)*Pi - 52674*Pi^2 + 
       (20750*I)*Pi^3 + 4425*Pi^4 - 60276*Zeta[3] + (93960*I)*Pi*Zeta[3]))/
     135 - (2*RATIO[x]*(63345*Pi^2 - (30334*I)*Pi^3 + 771*Pi^4 - 
       55092*Zeta[3] + (105840*I)*Pi*Zeta[3]))/135) + 
  Nf*(-(RATIO[x^2]*(3840*Pi^2 - (1642*I)*Pi^3 + 51*Pi^4 - 4384*Zeta[3] + 
        (3840*I)*Pi*Zeta[3]))/15 + ((2612*I)*Pi^3 - 357*Pi^4 - 
      15672*Zeta[3] - (21240*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-5480 + (4462*I)*Pi + 5448*Pi^2 - (3740*I)*Pi^3 - 
       2385*Pi^4 - 232*Zeta[3] - (48600*I)*Pi*Zeta[3]))/90 - 
    (RATIO[x]*(-69120*Pi^2 + (27484*I)*Pi^3 + 4581*Pi^4 + 91344*Zeta[3] - 
       (51840*I)*Pi*Zeta[3]))/270 + 
    (RATIO[x^(-1)]*(16440 - (13386*I)*Pi - 16344*Pi^2 + (12956*I)*Pi^3 + 
       3183*Pi^4 - 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    (-11940 + (17972*I)*Pi + 66849*Pi^2 - (44914*I)*Pi^3 - 9357*Pi^4 + 
      24180*Zeta[3] - (179280*I)*Pi*Zeta[3])/270 + 
    Nc^2*((1666*Pi^4)/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(1775215 - 221220*Pi^2 - 2313*Pi^4 - 1802160*Zeta[3]))/
       2430 - (RATIO[x]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (RATIO[x^2]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (-76302 + 34835*Pi^2 + 234*Pi^4 + 93744*Zeta[3])/108 - 
      (RATIO[(1 - x)^(-1)]*(-1775215 + 221220*Pi^2 + 85851*Pi^4 + 
         1802160*Zeta[3]))/2430) + 
    (((140*I)*Pi^3 - 17*Pi^4 - 840*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(81 - (114*I)*Pi - 16*Pi^2 + 72*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*(-81 + (114*I)*Pi + 16*Pi^2 - (32*I)*Pi^3 + 
         120*Zeta[3]))/18 + (RATIO[x]*(57*Pi^2 - (68*I)*Pi^3 + 32*Pi^4 + 
         376*Zeta[3] + (864*I)*Pi*Zeta[3]))/6 + 
      (-390 + (1240*I)*Pi + 115*Pi^2 + (20*I)*Pi^3 - 108*Pi^4 - 600*Zeta[3] - 
        (3360*I)*Pi*Zeta[3])/60 - (RATIO[x^2]*(285*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30)/Nc^2) + 
  Nf^2*(Nc*((-17*Pi^4)/(5*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(99865 - 12240*Pi^2 - 3672*Pi^4 - 79560*Zeta[3]))/
       1215 + (1947 - 904*Pi^2 - 1944*Zeta[3])/27 - 
      (11*RATIO[x]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (11*RATIO[x^2]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (RATIO[x^(-1)]*(-19973 + 2448*Pi^2 + 15912*Zeta[3]))/243) + 
    ((14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      ((2*I)/45)*RATIO[x^(-1)]*(185*I - 159*Pi + (459*I)*Pi^2 + 56*Pi^3 + 
        (2520*I)*Zeta[3]) - (2*RATIO[(1 - x)^(-1)]*(185 + (159*I)*Pi + 
         459*Pi^2 - (16*I)*Pi^3 + 102*Pi^4 + 2280*Zeta[3]))/45 - 
      (2*(-779 - (966*I)*Pi - 1184*Pi^2 - (27*I)*Pi^3 + 28*Pi^4 + 
         126*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-545*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 528*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(-545*Pi^2 - (126*I)*Pi^3 + 
         290*Pi^4 + 3048*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc) + 
  G[0, x]*(Nc^3*((4*RATIO[x]*(-7581 + 619*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + (656*Zeta[3])/
       (-1 + RATIO[x])^2 + (4*(3543 + 1360*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*(((8*I)/15)*(-1111*Pi + (1005*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(5359 + (6294*I)*Pi - 1407*Pi^2 + (3500*I)*Pi^3 - 
         1800*Zeta[3]))/45 - (((4*I)/45)*(13910*Pi - (57*I)*Pi^2 + 
         2280*Pi^3 + (22860*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(17*Pi^2 - (260*I)*Pi^3 + 12*Zeta[3]))/3 + 
      (4*(-16280 - (18657*I)*Pi + 23238*Pi^2 - (11010*I)*Pi^3 + 
         3780*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*(-2366 - (52985*I)*Pi + 
         7794*Pi^2 - (4030*I)*Pi^3 + 21780*Zeta[3]))/45) + 
    Nf^2*(Nc*((11*(141 + 44*Pi^2))/27 - (4*(-277 + 213*Pi^2)*RATIO[x^(-1)])/
         81 + (2*(-1749 + 155*Pi^2)*RATIO[x])/27 - (44*Pi^2*RATIO[x^2])/3 + 
        (72*Zeta[3])/(-1 + RATIO[x])^2 - (8*RATIO[(1 - x)^(-1)]*
          (28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (2*(749 + (966*I)*Pi - 838*Pi^2 + (60*I)*Pi^3 - 360*Zeta[3]))/45 + 
        ((4*I)/3)*RATIO[x^2]*(I*Pi^2 + 14*Pi^3 + (84*I)*Zeta[3]) + 
        (2*RATIO[(1 - x)^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 720*Zeta[3]))/
         15 - (2*((-435*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-562 + (588*I)*Pi + 581*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(-55*I - 1146*Pi + (1065*I)*Pi^2 + 80*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*(2231 + (26552*I)*Pi - 
         4782*Pi^2 + (6250*I)*Pi^3 - 7200*Zeta[3]))/45 + 
      (RATIO[x]*(1408 - (12972*I)*Pi + 311*Pi^2 - (1640*I)*Pi^3 - 
         1080*Zeta[3]))/45 + ((I/45)*(9845*Pi - (1706*I)*Pi^2 + 2760*Pi^3 + 
         (10440*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-7*Pi^2 + (59*I)*Pi^3 + 72*Zeta[3]))/3 + 
      (2*(1438 + (5121*I)*Pi - 4677*Pi^2 + (6855*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (-((57 + (192*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + ((32*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (I/6)*(39*I + 124*Pi + (4*I)*Pi^2 + 
          12*Pi^3 + (72*I)*Zeta[3]) + ((27*I)*Pi - 14*Pi^2 + 36*Zeta[3])/
         (9*(-1 + RATIO[x])^2) + (RATIO[x]*(101 + (44*I)*Pi + 28*Pi^2 - 
           (20*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(-35613 + 3227*Pi^2 - 2376*Zeta[3]))/27 + 
        (-33075 - 12244*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - (784*Zeta[3])/
         (-1 + RATIO[x])^2 + (4*RATIO[(1 - x)^(-1)]*(460 + 5058*Pi^2 + 
           15093*Zeta[3]))/81))) + 
  G[1, x]*(Nc^3*((4*RATIO[x]*(7581 + 1181*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + 656*RATIO[x^(-2)]*Zeta[3] + 
      (4*(-4038 + 1079*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*((4*(-203 + (225*I)*Pi + 19782*Pi^2 - (2250*I)*Pi^3 - 60840*Zeta[3]))/
       135 + (4*RATIO[x^2]*(17*Pi^2 - (184*I)*Pi^3 - 444*Zeta[3]))/3 + 
      (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3333*Pi - (3015*I)*Pi^2 + 605*Pi^3 + 
        (3990*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-2366*I + 52985*Pi + 
        (7794*I)*Pi^2 + 5450*Pi^3 + (30300*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(13910*Pi - (57*I)*Pi^2 + 4590*Pi^3 + 
        (36720*I)*Zeta[3]) + (4*RATIO[x]*(-5359 - (6294*I)*Pi + 897*Pi^2 + 
         (3240*I)*Pi^3 + 7800*Zeta[3]))/45) + 
    Nf^2*(Nc*((-1947 + 398*Pi^2)/27 - (4*(-277 + 213*Pi^2)*
          RATIO[(1 - x)^(-1)])/81 + (2*(1749 + 241*Pi^2)*RATIO[x])/27 - 
        (44*Pi^2*RATIO[x^2])/3 + 72*RATIO[x^(-2)]*Zeta[3] - 
        (8*RATIO[x^(-1)]*(28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*RATIO[x]*(562 - (588*I)*Pi - 521*Pi^2 + (480*I)*Pi^3 - 
           2880*Zeta[3]))/45 + (4*RATIO[x^2]*(-Pi^2 - (14*I)*Pi^3 + 
           84*Zeta[3]))/3 + (2*(187 + (1554*I)*Pi - 287*Pi^2 - (60*I)*Pi^3 + 
           360*Zeta[3]))/45 + (2*RATIO[x^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 
           720*Zeta[3]))/15 - (2*RATIO[x^(-2)]*((-435*I)*Pi + 49*Pi^2 + 
           2520*Zeta[3]))/45)/Nc) + 
    Nf*((RATIO[x]*(-1408 + (12972*I)*Pi + 529*Pi^2 - (5640*I)*Pi^3 - 
         6360*Zeta[3]))/45 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/45)*RATIO[x^(-1)]*(-2231*I + 26552*Pi + 
        (4782*I)*Pi^2 + 6170*Pi^3 + (6720*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-2)]*(9845*Pi - (1706*I)*Pi^2 + 2730*Pi^3 + 
        (10260*I)*Zeta[3]) + (4*RATIO[x^2]*(-7*Pi^2 + (61*I)*Pi^3 + 
         60*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(165 - (3438*I)*Pi - 
         3195*Pi^2 - (380*I)*Pi^3 + 3720*Zeta[3]))/45 + 
      (7100 - (28674*I)*Pi - 9681*Pi^2 + (9630*I)*Pi^3 + 77040*Zeta[3])/135 + 
      ((-2*Pi*(-2*I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-57 - (192*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/3)*RATIO[x]*(101*I - 44*Pi + (28*I)*Pi^2 + 20*Pi^3 + 
          (120*I)*Zeta[3]) + (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (RATIO[x^(-2)]*((27*I)*Pi - 14*Pi^2 + 36*Zeta[3]))/9 + 
        (163 + (212*I)*Pi + 52*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/6)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(35613 + 5413*Pi^2 - 2376*Zeta[3]))/27 + 
        (38151 - 10058*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[(1 - x)^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - 784*RATIO[x^(-2)]*Zeta[3] + 
        (4*RATIO[x^(-1)]*(460 + 5058*Pi^2 + 15093*Zeta[3]))/81))), 
 G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc + Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 
        352*RATIO[x^(-2)] - (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (20*RATIO[x])/3 - 16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + (20*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 
    1856*RATIO[x^(-1)] + 1856*RATIO[x] + 
    Nf*(Nc*(-1472/3 - 96*RATIO[x^(-3)] - 96*RATIO[x^(-2)] + 
        (1648*RATIO[x^(-1)])/3 + (592*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (-24 - 8*RATIO[x^(-1)] + 72*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2864/3 + 96*RATIO[x^(-3)] + 624*RATIO[x^(-2)] - 
      (4432*RATIO[x^(-1)])/3 - (1360*RATIO[x])/3 + 256*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf*(Nc*(-1072/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
        96/(-1 + RATIO[x])^2 - (208*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (8 - 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2272/3 - (4432*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 624/(-1 + RATIO[x])^2 - (176*RATIO[x])/3 + 
      256*RATIO[x^2])) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-2)] - 
      (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] - 
    256*RATIO[x] + Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-2)] - (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 
      32*RATIO[x^2]) + 608*RATIO[x^2] + 
    Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    Nc^2*(-1168/3 + 560*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      96/(-1 + RATIO[x])^2 - (112*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(700/3 - 332*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + (352*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (-12 + 20*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 40*RATIO[x^2])/
       Nc)) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 
    Nc^2*(-1568/3 + (128*RATIO[(1 - x)^(-1)])/3 - 96*RATIO[x^(-2)] + 
      560*RATIO[x^(-1)] + (688*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(1148/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        332*RATIO[x^(-1)] - (544*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (28 - 32*RATIO[x^(-2)] + 20*RATIO[x^(-1)] - 80*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 
    768*RATIO[x^(-1)] - 1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-400 - (32*RATIO[(1 - x)^(-1)])/3 - 144*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 112*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*(Nc*(208 + (32*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-2)] - 
        (232*RATIO[x^(-1)])/3 - 80*RATIO[x] - 32*RATIO[x^2]) + 
      (16 - 32*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 72*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[1, 0, 0, 0, x]*
   (608 - 768*RATIO[(1 - x)^(-1)] + 544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1920*RATIO[x^2] + Nc^2*(-256 + (1888*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 144/(-1 + RATIO[x])^2 - 400*RATIO[x] + 
      256*RATIO[x^2]) + Nf*(Nc*(96 - (232*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 - 176/(-1 + RATIO[x])^2 + 144*RATIO[x] - 
        32*RATIO[x^2]) + (-16 + 24*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 40*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-16 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 
      (-32 - 224*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc^2) - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nc^2*(-368 + 128*RATIO[(1 - x)^(-1)] - 5104*RATIO[x^(-2)] + 
      5696*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 496*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((4 + 16*RATIO[(1 - x)^(-1)] - 144*RATIO[x^(-2)] + 84*RATIO[x^(-1)] - 
        40*RATIO[x^2])/Nc + Nc*(132 + 80*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 2732*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 64*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(-16 + 160*RATIO[(1 - x)^(-1)] + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nc^2*(-288 + 5696*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 336*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 + 84*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] - 
        144/(-1 + RATIO[x])^2 + 80*RATIO[x] - 40*RATIO[x^2])/Nc + 
      Nc*(4 - 2732*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] + 
        80*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
        64*RATIO[x^2]))) + G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + 
    ((128*I)/15)*(289*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
    (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-1592/45 + (3776*RATIO[(1 - x)^(-1)])/45 - 
      728/(15*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((64*I)/45)*(863*I + 480*Pi) - ((16*I)/45)*(9086*I + 5295*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/15)*(1928*I + 1065*Pi))/
       (-1 + RATIO[x])^2 + (32*(1511 - (120*I)*Pi)*RATIO[x])/45 + 
      ((32*I)/15)*(484*I + 105*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)*(-I + 2*Pi) + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (((16*I)/3)*(-8*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (8*(13 + (3*I)*Pi)*RATIO[x])/3 + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(7321 - (4125*I)*Pi))/45 + ((4*I)/45)*(14263*I + 10335*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
        ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((8*I)/5)*(419*I + 320*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-1901*I + 1065*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (728*RATIO[x^(-2)])/15 + (3776*RATIO[x^(-1)])/45 + 
      (1856*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((32*I)/45)*(1667*I + 1155*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/15)*(1928*I + 1065*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(9086*I + 5295*Pi)*RATIO[x^(-1)] + 
      (32*(1393 - (510*I)*Pi)*RATIO[x])/45 + ((32*I)/15)*(484*I + 105*Pi)*
       RATIO[x^2]) + Nf*((8*(5 - (6*I)*Pi) - ((16*I)/3)*(-8*I + 9*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*(23*I + 27*Pi)*RATIO[x] + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((8*(3931 - (2865*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (96*I)*Pi*RATIO[x^(-3)] - ((8*I)/5)*(419*I + 320*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(14263*I + 10335*Pi)*RATIO[x^(-1)] + 
        ((4*I)/45)*(2983*I + 2145*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(36/5 - (136*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      (-424/15 + (272*RATIO[(1 - x)^(-1)])/5 - 392/(15*(-1 + RATIO[x])^2) - 
        (112*RATIO[x])/15)/Nc^2 + 44/(15*(-1 + RATIO[x])^2) - 
      (136*RATIO[x])/15 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-1813*I + 585*Pi) + ((8*I)/15)*(-3693*I + 700*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-110*I + 69*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 345*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/45)*(-481*I + 90*Pi)*RATIO[x] + (32*(43 - (6*I)*Pi)*RATIO[x^2])/
       3) + Nf*(((12*I)*Pi - ((4*I)/3)*(-13*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 - (56*RATIO[x])/3 + 
        (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (2610*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 3030*Pi)*
         RATIO[(1 - x)^(-1)] + (352*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*(376*I + 183*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 320*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (1395*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + Pi)*
         RATIO[x^2]))) + G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + 
    (128*I)*(4*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*
     RATIO[x^(-2)] - ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(212/15 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 - 
      (136*RATIO[x^(-1)])/45 - (344*RATIO[x])/15 + 
      (-536/15 - (392*RATIO[x^(-2)])/15 + (272*RATIO[x^(-1)])/5 + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1125*Pi) - ((16*I)/9)*(-110*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 345*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 700*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + ((256*I)/45)*(41*I + 45*Pi)*RATIO[x] + 
      (32*(43 - (6*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)*(2*I + 13*Pi) - (4*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-4*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 6*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-I + 30*Pi)*RATIO[x] + (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (4185*I)*Pi))/45 - ((4*I)/9)*(376*I + 183*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 320*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 3030*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (1755*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*((4*(9 - (20*I)*Pi))/5 + ((8*I)/45)*(17*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
      (((-8*I)/15)*(-53*I + 60*Pi) + ((16*I)/5)*(-17*I + 80*Pi)*
         RATIO[(1 - x)^(-1)] - (((56*I)/15)*(-7*I + 60*Pi))/
         (-1 + RATIO[x])^2 - (112*RATIO[x])/15)/Nc^2 - 
      (((4*I)/15)*(11*I + 540*Pi))/(-1 + RATIO[x])^2 - (136*RATIO[x])/15 + 
      16*RATIO[x^2]) + Nc^2*(((-592*I)/45)*(-49*I + 30*Pi) + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((160*I)/9)*(11*I + 9*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 4455*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/45)*(962*I + 435*Pi)*RATIO[x] + 
      (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-52*I)*Pi + ((4*I)/3)*(13*I + 87*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*I)*(-2*I + Pi)*RATIO[x^(-1)] - (((16*I)/3)*(4*I + 33*Pi))/
         (-1 + RATIO[x])^2 + ((8*I)/3)*(7*I + 30*Pi)*RATIO[x] + 
        (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (390*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 28560*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-94*I + 27*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 2560*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (435*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + 5*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nf^2*((4*(53 - (60*I)*Pi))/15 - 
      (32*RATIO[(1 - x)^(-1)])/9 - ((4*I)/15)*(11*I + 540*Pi)*RATIO[x^(-2)] + 
      ((8*I)/45)*(17*I + 900*Pi)*RATIO[x^(-1)] - (344*RATIO[x])/15 + 
      (((-8*I)/15)*(-67*I + 60*Pi) - ((56*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] + ((16*I)/5)*(-17*I + 80*Pi)*RATIO[x^(-1)] + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1500*Pi) + ((160*I)/9)*(11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 4455*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/45)*(328*I + 825*Pi)*
       RATIO[x] + (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-4*I)*(-2*I + 3*Pi) + (16*I)*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(4*I + 33*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(13*I + 87*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x])/3 + (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (1725*I)*Pi))/45 + ((16*I)/9)*(-94*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 2560*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 28560*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (2235*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + 5*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(3304/45 - (6304*RATIO[(1 - x)^(-1)])/45 + (80*RATIO[x^(-2)])/3 - 
      16*RATIO[x^(-1)] + (128 - 224*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)])/
       Nc^2 - (416*RATIO[x])/45 - (24*RATIO[x^2])/5) + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((16*(8179 - (615*I)*Pi))/45 - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*(133*I + 117*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + (32*(122 - (285*I)*Pi)*RATIO[x])/45 + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((4*I)/45)*(16397*I + 2325*Pi) + ((68*I)/45)*(-1516*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)/3)*(19*I + 132*Pi)*RATIO[x^(-2)] - 
        (4*I)*(-17*I + 73*Pi)*RATIO[x^(-1)] + ((80*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(103 - (825*I)*Pi)*RATIO[x])/45 + (8*(13 - (90*I)*Pi)*RATIO[x^2])/
         15) + (8*(2 + (5*I)*Pi) - (12*I)*(-12*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-7*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-61*I + 3*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(31 - (27*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(2672/45 - 16*RATIO[(1 - x)^(-1)] + 
      (128 + 16*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-1)])/Nc^2 - 
      (6304*RATIO[x^(-1)])/45 + 80/(3*(-1 + RATIO[x])^2) + 
      (848*RATIO[x])/45 - (24*RATIO[x^2])/5) + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*((16*(8747 - (375*I)*Pi))/45 + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[(1 - x)^(-1)] - 
      (112*I)*Pi*RATIO[x^(-2)] - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*(133*I + 117*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/45)*(-446*I + 525*Pi)*RATIO[x] + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((32*I)/45)*(2027*I + 120*Pi) - (4*I)*(-17*I + 73*Pi)*
         RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-2)] + 
        ((68*I)/45)*(-1516*I + 165*Pi)*RATIO[x^(-1)] + 
        (((8*I)/3)*(19*I + 132*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/45)*(259*I + 1905*Pi)*RATIO[x] + 
        (8*(13 - (90*I)*Pi)*RATIO[x^2])/15) + 
      (8*(8 + I*Pi) - ((4*I)/3)*(-61*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (12*I)*(-12*I + Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-7*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-5*I + 3*Pi)*RATIO[x] + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 1, x]*
   ((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
    (8*(447 - (30*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/15 - 
    (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 554*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)/45)*(1085*I + 666*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(1161*I + 610*Pi)*RATIO[x^(-1)] + ((8*I)/45)*(178*I + 73*Pi)*
       RATIO[x] + (((-4*I)/15)*(-585*I + 134*Pi) - 
        ((4*I)/15)*(-125*I + 98*Pi)*RATIO[x^(-2)] + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[x^(-1)] + 
        (16*(5 + (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-9589 - (21144*I)*Pi + 120*Pi^2))/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      32*Pi^2*RATIO[x^(-3)] - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2)*
        RATIO[x^(-2)])/15 + (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*
        RATIO[x^(-1)])/45 - (8*(5051 - (1090*I)*Pi + 185*Pi^2)*RATIO[x])/15 + 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-150 + (48*I)*Pi + 23*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*(-32 - (50*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-37 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(17091 + (22688*I)*Pi + 945*Pi^2))/45 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        32*Pi^2*RATIO[x^(-3)] + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2)*
          RATIO[x^(-2)])/45 - (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*
          RATIO[x^(-1)])/15 - (4*(-5927 + (1652*I)*Pi + 75*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-535*I + 394*Pi) + ((4*I)/45)*(1161*I + 610*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((2*I)/45)*(1085*I + 666*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*(-52*I + 7*Pi)*RATIO[x] + (((-4*I)/15)*(-585*I + 106*Pi) + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/15)*(-125*I + 98*Pi))/(-1 + RATIO[x])^2 + 
        (16*(5 - (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-4721 - (3816*I)*Pi + 18*Pi^2))/9 + 
      (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (8*(379 - (402*I)*Pi + 175*Pi^2)*RATIO[x])/
       15 + (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-114 - (12*I)*Pi + 17*Pi^2))/3 - (2*(-32 - (50*I)*Pi + 37*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(-1 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(20895 + (20368*I)*Pi + 375*Pi^2))/45 - 
        (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*Pi^2)/(-1 + RATIO[x])^3 + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (4*(2123 + (668*I)*Pi + 495*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25944*I)*Pi + 270*Pi^2))/45 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[x^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(543 - (158*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1574*I)*Pi + 60*Pi^2))/45 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((80*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/135)*(659*I + 540*Pi)*
       RATIO[x^(-1)] + (4*((11*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(115 - (73*I)*Pi)*RATIO[x])/45 + ((8*I)/45)*(115*I + 33*Pi)*
       RATIO[x^2] + ((4*(253 + (374*I)*Pi + 20*Pi^2))/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((8*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (56*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - ((16*I)/15)*(-5*I + 7*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 + 31*Pi^2))/3 - (4*(-10 + (109*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*((-7*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/
         3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 
        (8*Pi*(-8*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (27188*I)*Pi + 1710*Pi^2))/45 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-4025 + (1292*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25680*I)*Pi + 540*Pi^2))/45 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[x^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(905 - (234*I)*Pi + 45*Pi^2)*RATIO[x])/5 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1414*I)*Pi + 60*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 540*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*((11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*(115 + (7*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/45)*(115*I + 33*Pi)*RATIO[x^2] + 
      ((4*(253 + (346*I)*Pi + 20*Pi^2))/15 + ((8*I)/15)*(49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x] + (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 - (60*I)*Pi + 25*Pi^2))/3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*((-8*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-10 + (109*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*((-7*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (25588*I)*Pi + 1140*Pi^2))/45 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(4025 + (308*I)*Pi + 495*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*((4*RATIO[x^2]*(2715*Pi^2 - (746*I)*Pi^3 + 45*Pi^4 + 1288*Zeta[3] + 
       (120*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(16290*Pi^2 - (4388*I)*Pi^3 + 217*Pi^4 + 7200*Zeta[3] - 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (4*RATIO[x^(-1)]*((205579*I)*Pi + 58158*Pi^2 + (102648*I)*Pi^3 + 
       1080*Pi^4 - 398520*Zeta[3] + (49140*I)*Pi*Zeta[3]))/405 + 
    (2*((-6832*I)*Pi^3 + 1617*Pi^4 + 40992*Zeta[3] - (106920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*(-13388 + (340380*I)*Pi + 149481*Pi^2 + 
       (215352*I)*Pi^3 + 8316*Pi^4 - 406368*Zeta[3] + (187920*I)*Pi*Zeta[3]))/
     405 - (4*RATIO[(1 - x)^(-1)]*((-205579*I)*Pi - 58158*Pi^2 - 
       (64371*I)*Pi^3 + 6138*Pi^4 + 168858*Zeta[3] - (583740*I)*Pi*Zeta[3]))/
     405) + G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*
     RATIO[x^(-2)] + Nf*(((4*(15 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 4*Pi^2 + (7*I)*Pi^3 - 
           42*Zeta[3]))/3 + 2*(2 - (46*I)*Pi - 2*Pi^2 + I*Pi^3 - 6*Zeta[3]) + 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*RATIO[x^2]*((4*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^(-1)]*(69*I - 96*Pi - (11*I)*Pi^2 + 36*Pi^3 + 
          (216*I)*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (22*I)*Pi^2 + 
          66*Pi^3 + (396*I)*Zeta[3]))/Nc + 
      Nc*((-2*RATIO[(1 - x)^(-1)]*((-39274*I)*Pi + 40140*Pi^2 + 
           (1095*I)*Pi^3 - 8730*Zeta[3]))/135 + 
        (4*(28303 - (9969*I)*Pi - 5703*Pi^2 - (9585*I)*Pi^3 - 6885*Zeta[3]))/
         405 + (8*RATIO[x^2]*(21*Pi^2 - (11*I)*Pi^3 - 6*Zeta[3]))/3 + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((2*I)/405)*RATIO[x]*(97414*I + 44556*Pi + (7383*I)*Pi^2 + 
          13905*Pi^3 + (12150*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-2)]*
         (9005*Pi - (14033*I)*Pi^2 + 10200*Pi^3 + (38160*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[x^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          127935*Pi^3 + (450900*I)*Zeta[3]))) + 
    Nf^2*((4*((659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (4*(3616 - (1194*I)*Pi + 1107*Pi^2)*RATIO[x])/405 - 8*Pi^2*RATIO[x^2] + 
      ((56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9 + (4*(324 - (996*I)*Pi + 95*Pi^2 + 
           (60*I)*Pi^3 - 360*Zeta[3]))/45 + ((4*I)/9)*RATIO[x^(-2)]*
         (-75*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) - 
        ((4*I)/15)*RATIO[x^(-1)]*(-27*I - 192*Pi - (180*I)*Pi^2 + 160*Pi^3 + 
          (960*I)*Zeta[3]))/Nc^2 + (2*(692 - (10236*I)*Pi - 3447*Pi^2 + 
         (540*I)*Pi^3 - 3240*Zeta[3]))/405 + ((2*I)/45)*RATIO[x^(-2)]*
       (1085*Pi + (151*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) - 
      ((2*I)/405)*RATIO[x^(-1)]*(2471*I + 17064*Pi + (1242*I)*Pi^2 + 
        5400*Pi^3 + (32400*I)*Zeta[3])) + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((8*RATIO[x]*(123863 - (54282*I)*Pi + 11541*Pi^2 - 
         (9450*I)*Pi^3 - 7290*Zeta[3]))/405 + 
      (8*(-110269 + (24999*I)*Pi + 7617*Pi^2 + (10935*I)*Pi^3 - 
         1620*Zeta[3]))/405 + ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (16574*Pi + (17415*I)*Pi^2 + 885*Pi^3 + (4770*I)*Zeta[3]) + 
      ((4*I)/15)*RATIO[x^(-2)]*(5135*Pi - (4284*I)*Pi^2 + 3780*Pi^3 + 
        (14760*I)*Zeta[3]) - ((4*I)/405)*RATIO[x^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 130320*Pi^3 + 
        (461160*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (30*I)*Pi^3 + 
         12*Zeta[3]))/3)) + 
  Nf^2*(((4*I)/135)*RATIO[x]*((345*I)*Pi^2 + 59*Pi^3 + (462*I)*Zeta[3]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(2471*Pi + (6219*I)*Pi^2 + 5316*Pi^3 + 
      (29160*I)*Zeta[3]) + (4*RATIO[x^2]*(115*Pi^2 - (33*I)*Pi^3 + 
       234*Zeta[3]))/45 + (-2604 + (5744*I)*Pi + 6871*Pi^2 - (2362*I)*Pi^3 + 
      66*Pi^4 + 9276*Zeta[3] - (2160*I)*Pi*Zeta[3])/135 + 
    (2*((-89*I)*Pi^3 + 99*Pi^4 + 534*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-2471*I)*Pi + 6219*Pi^2 - (1146*I)*Pi^3 + 990*Pi^4 + 4140*Zeta[3] - 
       (32400*I)*Pi*Zeta[3]))/405 + ((-8*Pi^2*RATIO[x^2])/3 + 
      ((4*I)/45)*RATIO[x^(-1)]*(-81*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) + (8*RATIO[x]*(15*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/
       45 + (28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(-564 + (1776*I)*Pi + 265*Pi^2 - 
         (586*I)*Pi^3 + 22*Pi^4 + 3516*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 - 
      (4*RATIO[(1 - x)^(-1)]*((81*I)*Pi + 175*Pi^2 - (72*I)*Pi^3 + 88*Pi^4 + 
         432*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi + (88*I)*Pi^2 + 66*Pi^3 + 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) + 
      (RATIO[x^2]*(-38*Pi^2 + (36*I)*Pi^3 + 13*Pi^4 + 136*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/3 - (2*RATIO[x]*(-95*Pi^2 + (40*I)*Pi^3 + 
         21*Pi^4 + 640*Zeta[3] + (660*I)*Pi*Zeta[3]))/15 + 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi + 
         3520*Pi^2 - (960*I)*Pi^3 + 367*Pi^4 + 5760*Zeta[3] - 
         (6120*I)*Pi*Zeta[3]))/90 + (-1440 + (2520*I)*Pi - 240*Pi^2 - 
        (1080*I)*Pi^3 + 167*Pi^4 + 2160*Zeta[3] + (6840*I)*Pi*Zeta[3])/90)/
     Nc + Nc*((-2*RATIO[x^2]*(4025*Pi^2 - (492*I)*Pi^3 + 48*Pi^4 + 
         2676*Zeta[3]))/45 + (RATIO[x]*(24150*Pi^2 - (1352*I)*Pi^3 + 
         1335*Pi^4 + 6456*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 - 
      (2*((-2713*I)*Pi^3 + 287*Pi^4 + 16278*Zeta[3] - (53640*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*((45187*I)*Pi + 77157*Pi^2 + 
         (93432*I)*Pi^3 + 2160*Pi^4 - 343440*Zeta[3] + 
         (104760*I)*Pi*Zeta[3]))/405 + (88168 + (44952*I)*Pi + 268698*Pi^2 + 
        (427344*I)*Pi^3 + 26127*Pi^4 - 828792*Zeta[3] + 
        (660960*I)*Pi*Zeta[3])/810 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 308628*Pi^2 + (216288*I)*Pi^3 - 981*Pi^4 - 
         429120*Zeta[3] + (2648160*I)*Pi*Zeta[3]))/810)) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    Nf^2*((-2*(-7924 + (12624*I)*Pi + 2853*Pi^2))/405 + 
      (2*(2471 - (17064*I)*Pi + 1242*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      (4*((659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (2*((-1085*I)*Pi + 151*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*(-3616 + (1194*I)*Pi + 513*Pi^2)*RATIO[x])/405 + 
      ((4*(564 - (996*I)*Pi + 25*Pi^2))/45 - (4*(9 - (64*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/5 + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/
         15 + (4*((-75*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9)/Nc^2 - 8*Pi^2*RATIO[x^2]) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi + (17415*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (8*RATIO[x]*(-123863 + (54282*I)*Pi + 11679*Pi^2 - (3060*I)*Pi^3 - 
         21330*Zeta[3]))/405 - ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 44640*Pi^3 - 
        (52920*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (18*I)*Pi^3 + 
         84*Zeta[3]))/3 + (4*((5135*I)*Pi + 4284*Pi^2 + (1040*I)*Pi^3 + 
         1680*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (8*(13594 - (29283*I)*Pi + 7548*Pi^2 + (8010*I)*Pi^3 + 3780*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (4*I)*(-5*I + 8*Pi)*RATIO[x] + (2*(36 - (90*I)*Pi + 2*Pi^2 - 
           (3*I)*Pi^3 + 18*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-4*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/3 + 
        (4*((-39*I)*Pi - 22*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 - (192*I)*Pi + 
           22*Pi^2 - (21*I)*Pi^3 + 126*Zeta[3]))/9)/Nc + 
      Nc*(((4*I)/135)*(19637*Pi + (20070*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(21*Pi^2 - (7*I)*Pi^3 - 30*Zeta[3]))/3 - 
        (((2*I)/45)*(9005*Pi - (14033*I)*Pi^2 + 3480*Pi^3 - 
           (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((2*I)/405)*
         RATIO[(1 - x)^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          51345*Pi^3 - (8640*I)*Zeta[3]) + 
        (2*(-40808 + (24618*I)*Pi - 7449*Pi^2 - (17865*I)*Pi^3 + 
           10800*Zeta[3]))/405 + (2*RATIO[x]*(97414 - (44556*I)*Pi - 
           15297*Pi^2 - (4905*I)*Pi^3 + 35910*Zeta[3]))/405))), 
 G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-3788/45 + (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (104*RATIO[x])/9 + 
      (-1976/15 + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (352*RATIO[x])/5 - (392*RATIO[x^2])/15)/
       Nc^2 + (196*RATIO[x^2])/15) + Nc^2*(((8*I)/45)*(20957*I + 3630*Pi) - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + ((16*I)/9)*(101*I + 108*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (8*(14911 + (3360*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 225*Pi)*
       RATIO[x^2]) + Nf*(((-4*I)*(-15*I + 14*Pi) + ((4*I)/3)*(-41*I + 66*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 + I*Pi)*RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (1985*I)*Pi))/15 + ((4*I)/45)*(34693*I + 10725*Pi)*
         RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(13*I + 18*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 460*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-1011*I + 163*Pi)*RATIO[x] + 
        (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (136*RATIO[x^(-2)])/5 + (1856*RATIO[x^(-1)])/45 + 
      (3776*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((16*I)/45)*(3334*I + 285*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(484*I + 15*Pi)*RATIO[x^(-2)] - 
      ((16*I)/45)*(2786*I + 255*Pi)*RATIO[x^(-1)] + 
      (32*(4543 + (570*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(3931 + (285*I)*Pi))/45 - 
        (32*I)*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/15)*(407*I + 30*Pi)*
         RATIO[x^(-2)] + ((4*I)/45)*(2983*I + 75*Pi)*RATIO[x^(-1)] - 
        ((4*I)/45)*(-14263*I + 4155*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (8*(5 + (3*I)*Pi) + (40*RATIO[x^(-2)])/3 - (184*RATIO[x^(-1)])/3 + 
        (8*(19 - (18*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/
       Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((112*(137 + (345*I)*Pi))/45 - ((16*I)/3)*(-13*I + 279*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[x^(-1)] + 
      (((16*I)/3)*(-133*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (16*(1076 - (14685*I)*Pi)*RATIO[x])/45 + ((32*I)/5)*(559*I + 785*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(287 - (1104*I)*Pi))/9 + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*(-134*I + 3*Pi)*RATIO[x^(-1)] - 
        (((8*I)/3)*(-19*I + 246*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(409*I + 5475*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (4*(27 - (10*I)*Pi) + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*(10*I + Pi)*RATIO[x^(-1)] - 
        (((16*I)/3)*(7*I + 6*Pi))/(-1 + RATIO[x])^2 - (8*I)*(-12*I + 11*Pi)*
         RATIO[x] + (128*I)*Pi*RATIO[x^2])/Nc) + 
    Nf^2*(8*(7 + (2*I)*Pi) - (112*RATIO[(1 - x)^(-1)])/3 + 
      (32*RATIO[x^(-1)])/3 + 80/(3*(-1 + RATIO[x])^2) - 
      (16*I)*(-7*I + 10*Pi)*RATIO[x] + ((16*I)/3)*(2*I + 27*Pi)*RATIO[x^2] + 
      ((32*(34 + (15*I)*Pi))/15 - 16*RATIO[(1 - x)^(-1)] + 
        (224*RATIO[x^(-1)])/15 - ((64*I)/5)*(-9*I + 20*Pi)*RATIO[x] + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((8*I)/45)*(20957*I + 5220*Pi) - ((8*I)/3)*(2191*I + 460*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-101*I + 150*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 885*Pi))/(-1 + RATIO[x])^2 + 
      (248*(481 - (990*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 4905*Pi)*
       RATIO[x^2]) + Nf*(((-20*I)*(-3*I + 2*Pi) + ((4*I)/3)*(-41*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 - (11*I)*Pi)*RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (2115*I)*Pi))/15 + ((4*I)/45)*(34693*I + 8490*Pi)*
         RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 700*Pi))/(-1 + RATIO[x])^2 + 
        (4*I)*(337*I + 691*Pi)*RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/
         15)) + Nf^2*(((4*I)/45)*(947*I + 180*Pi) + 
      (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (8*(13 - (180*I)*Pi)*RATIO[x])/9 + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (((8*I)/15)*(247*I + 60*Pi) + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (32*(11 - (40*I)*Pi)*RATIO[x])/5 + 
        ((56*I)/15)*(7*I + 60*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((16*(5836 - (1305*I)*Pi))/45 + ((80*I)/9)*(22*I + 87*Pi)*
       RATIO[(1 - x)^(-1)] + (5968*RATIO[x^(-2)])/15 + 
      ((16*I)/3)*(109*I + 22*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-26281*I + 3330*Pi)*
       RATIO[x] + (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(1268/45 - (32*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/15 - 
      (584*RATIO[x^(-1)])/45 - (488*RATIO[x])/9 + (148*RATIO[x^2])/5 + 
      (536/15 - (112*RATIO[x^(-1)])/15 - (272*RATIO[x])/5 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(16*I + 5*Pi) - (4*I)*(8*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((20*I)/3)*(5*I + 3*Pi)*RATIO[x] + (64*RATIO[x^2])/3)/Nc + 
      Nc*(((4*I)/15)*(4408*I + 945*Pi) - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[(1 - x)^(-1)] - (656*RATIO[x^(-2)])/15 + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 + (162*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/5)*(-1489*I + 200*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nf^2*(4744/45 - (6304*RATIO[(1 - x)^(-1)])/45 + 
      (80*RATIO[x^(-2)])/3 - (80*RATIO[x^(-1)])/3 + 
      (96 - 224*RATIO[(1 - x)^(-1)] - 16*RATIO[x])/Nc^2 - 
      (1856*RATIO[x])/45 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(9034 - (1065*I)*Pi))/45 + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (2224*RATIO[x^(-2)])/3 - 
      (2704*RATIO[x^(-1)])/3 - ((112*I)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*(-5696*I + 1155*Pi)*RATIO[x] + 
      (16*(311 + (10*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((4*(22 + (5*I)*Pi) - (4*I)*(-36*I + 13*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3 + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (4*(23 + (15*I)*Pi)*RATIO[x])/3 + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(16217*I + 3000*Pi) - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[(1 - x)^(-1)] - 
        (488*RATIO[x^(-2)])/3 + (584*RATIO[x^(-1)])/3 + 
        ((80*I)*Pi)/(-1 + RATIO[x])^2 + (8*(6149 + (870*I)*Pi)*RATIO[x])/45 + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(5146 - (2535*I)*Pi))/45 + ((32*I)/45)*(10529*I + 3135*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/15)*(2359*I + 1665*Pi))/
       (-1 + RATIO[x])^2 + (64*(1726 + (3675*I)*Pi)*RATIO[x])/45 + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((-16*I)*Pi - (272*RATIO[(1 - x)^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (16*(29 + (30*I)*Pi)*RATIO[x])/3 - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      ((32*(11 - (15*I)*Pi))/15 - (3056*RATIO[(1 - x)^(-1)])/15 + 
        784/(15*(-1 + RATIO[x])^2) + (16*(31 + (80*I)*Pi)*RATIO[x])/5 + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((4*(3 + (17*I)*Pi) - ((76*I)/3)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(7*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (4*(37 + (45*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-7*I + 15*Pi)*
         RATIO[x^2])/Nc + Nc*(((8*I)/9)*(1186*I + 771*Pi) - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*I)*Pi*RATIO[x^(-1)] - ((96*I)*Pi)/(-1 + RATIO[x])^3 + 
        (((16*I)/3)*(283*I + 174*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/9)*(-1180*I + 2991*Pi)*RATIO[x] + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nc^2*((64*(1459 - (555*I)*Pi))/45 + 
      ((32*I)/9)*(55*I + 189*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/15)*(373*I + 420*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(26281*I + 30660*Pi)*
       RATIO[x] + (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((4*(317 - (180*I)*Pi))/45 - (32*RATIO[(1 - x)^(-1)])/9 + 
      (88*RATIO[x^(-2)])/15 - (584*RATIO[x^(-1)])/45 + 
      ((8*I)/9)*(61*I + 180*Pi)*RATIO[x] + (4*(37 - (180*I)*Pi)*RATIO[x^2])/
       5 + ((8*(67 - (60*I)*Pi))/15 - (112*RATIO[x^(-1)])/15 + 
        ((16*I)/5)*(17*I + 80*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + 
    Nf*(((4*I)*(16*I + Pi) - (16*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*I)*(-3*I + 5*Pi)*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        ((4*I)/3)*(25*I + 87*Pi)*RATIO[x] + (16*(4 - (33*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(((76*I)/15)*(232*I + 65*Pi) - ((16*I)/9)*(94*I + 171*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)/15)*(41*I + 75*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(1652*I + 2235*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 - (952*I)*Pi)*RATIO[x])/3 + 
        ((4*I)/5)*(1489*I + 2560*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf^2*(-16 + 128*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
      160*RATIO[x] + (-32 + 192*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2 + 
        256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2656*RATIO[x^2] + Nf*((136 - 24*RATIO[(1 - x)^(-1)] + 
        16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*(5000/3 - (15080*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
        4576/(-1 + RATIO[x])^2 - (13240*RATIO[x])/3 + 4864*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-7664/3 + (27200*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 8912/(-1 + RATIO[x])^2 + (27136*RATIO[x])/3 - 
      9200*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 2688*RATIO[x^(-1)] - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nf^2*(-16 + 160*RATIO[x] + (-32 + 256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 - 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)] + 
        140*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-108 - 272*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
        40*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 1956*RATIO[x] + 
        1808*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-160 + 640*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      416*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 4304*RATIO[x] - 
      4160*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(128*RATIO[(1 - x)^(-1)] + (192*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] - 1568*RATIO[x^2] + 
    Nf*((-60 + 204*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
        20*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*(-228 - 1812*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 - 292*RATIO[x] + 
        304*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(112 + 4480*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 736*RATIO[x] - 
      736*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] - 2656*RATIO[x^2] + 
    Nf*((-24 - 40*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 8*RATIO[x])/Nc + 
      Nc*(-1472/3 - 64*RATIO[x^(-2)] + (592*RATIO[x^(-1)])/3 + 
        (1648*RATIO[x])/3 - 96*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(2864/3 + 256*RATIO[x^(-2)] - (1360*RATIO[x^(-1)])/3 - 
      (4432*RATIO[x])/3 + 624*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1984*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(4016/3 - 2000*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
      1216/(-1 + RATIO[x])^2 - (19216*RATIO[x])/3 + 6352*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-84 + 124*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 - 76*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-2732/3 + 1372*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        816/(-1 + RATIO[x])^2 + (9436*RATIO[x])/3 - 3232*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(1424 - (7328*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
      1680/(-1 + RATIO[x])^2 - 5920*RATIO[x] + 5888*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-96 + 128*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] - 80/(-1 + RATIO[x])^2 - 72*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-944 + (5264*RATIO[(1 - x)^(-1)])/3 + 
        (176*RATIO[x^(-1)])/3 - 1184/(-1 + RATIO[x])^2 + 2792*RATIO[x] - 
        2864*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 1984*RATIO[x^2] + 
    Nc^2*(-1424/3 + (128*RATIO[(1 - x)^(-1)])/3 - 160*RATIO[x^(-2)] + 
      224*RATIO[x^(-1)] + (2752*RATIO[x])/3 - 528*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-4 + 8*RATIO[x^(-1)] - 12*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(452/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        32*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - (652*RATIO[x])/3 + 
        96*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 
    1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-544 - (32*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-2)] + 
      (1696*RATIO[x^(-1)])/3 + 848*RATIO[x] - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((8 - 16*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(272 + (32*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/3 - 472*RATIO[x] + 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/
     15 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-2645 - (1654*I)*Pi + 60*Pi^2))/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)/9)*Pi*RATIO[x^(-1)] - (2*(-1085 + (294*I)*Pi + 1080*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (4*(147 - (314*I)*Pi + 60*Pi^2)*RATIO[x])/9 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-695 - (406*I)*Pi + 20*Pi^2))/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (4*(125 - (98*I)*Pi + 280*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (8*(-47 - (318*I)*Pi + 80*Pi^2)*RATIO[x])/
         15 + (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-4*(7049 + (3870*I)*Pi + 150*Pi^2))/9 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1616*I)/9)*Pi*RATIO[x^(-1)] - (32*Pi^2)/(-1 + RATIO[x])^3 - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*(8553 - (6783*I)*Pi + 800*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 920*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((2*(-170 - (72*I)*Pi + 19*Pi^2))/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(13 + (12*I)*Pi + 10*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (2*(-96 - (146*I)*Pi + 41*Pi^2)*RATIO[x])/
         3 + (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(32185 + (18028*I)*Pi + 1785*Pi^2))/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((208*I)/9)*Pi*RATIO[x^(-1)] + (32*Pi^2)/(-1 + RATIO[x])^3 + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (2*(8934 - (7822*I)*Pi + 891*Pi^2)*RATIO[x])/9 - 
        (2*(9005 + (15138*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 238*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*(23*I + 18*Pi)*RATIO[x^(-2)] + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[x^(-1)] + ((4*I)/45)*(1161*I + 34*Pi)*RATIO[x] + 
      (2*(1085 - (66*I)*Pi)*RATIO[x^2])/45 + 
      (((4*I)/15)*(585*I + 134*Pi) - (16*RATIO[x^(-2)])/3 - 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x^(-1)] + 
        (8*(145 - (102*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((4*(-9589 + (11988*I)*Pi + 2550*Pi^2))/
       45 - ((1760*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(543 - (172*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(5521 + (3693*I)*Pi + 625*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 620*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-2*(150 + (36*I)*Pi + 19*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(37 + (2*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(32 + (26*I)*Pi + 5*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(-17091 + (12764*I)*Pi + 3375*Pi^2))/45 + 
        ((1504*I)/9)*Pi*RATIO[(1 - x)^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2)*
          RATIO[x^(-2)])/9 + (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/
         45 + (2*(16194 + (23074*I)*Pi + 3495*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 900*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(349 + (119*I)*Pi))/45 + (4*(659 - (96*I)*Pi + 720*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((8*I)/135)*(199*I + 450*Pi)*RATIO[x^(-1)] - (4*((-11*I)*Pi + 90*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (8*(474 - (17*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((8*(215 - (67*I)*Pi))/15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (56*((7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((16*I)/5)*(16*I + 17*Pi)*RATIO[x] + 
        (4*(125 - (98*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(-2747 + (5349*I)*Pi + 405*Pi^2))/45 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[x^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(7037 + (3063*I)*Pi + 570*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 590*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (21*I)*Pi + 15*Pi^2))/3 + (4*(10 - (55*I)*Pi + 44*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] - (8*Pi*(-8*I + 17*Pi))/
         (3*(-1 + RATIO[x])^2) - (4*(32 - (23*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 - (13874*I)*Pi + 315*Pi^2))/45 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[x^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(15216 + (7937*I)*Pi + 1680*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 720*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-4*(-349 - (827*I)*Pi + 30*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[(1 - x)^(-1)] + 
      ((88*I)/15)*Pi*RATIO[x^(-2)] + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[x^(-1)] + (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(474 - (785*I)*Pi + 150*Pi^2)*RATIO[x])/45 - 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((-8*(-215 - (203*I)*Pi + 10*Pi^2))/15 - ((8*I)/15)*(-49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + ((112*I)/15)*Pi*RATIO[x^(-1)] + 
        (16*(-48 - (159*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((8*(2747 + (11130*I)*Pi))/45 - (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 - (16*((-373*I)*Pi + 75*Pi^2)*RATIO[x^(-2)])/
       15 + (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(7037 - (6153*I)*Pi + 1815*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3050*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (33*I)*Pi + 15*Pi^2))/3 + (2*(20 - (62*I)*Pi + 29*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*RATIO[x^(-2)] + 
        4*(-8 - (4*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] - (16*((-7*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (4*(-32 - (109*I)*Pi + 14*Pi^2)*RATIO[x])/
         3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 + (21058*I)*Pi + 1425*Pi^2))/45 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(15216 - (15955*I)*Pi + 4725*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 7080*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(4*Pi^4*RATIO[x^3] + (8*RATIO[x^(-1)]*((123863*I)*Pi - 31536*Pi^2 - 
       (4062*I)*Pi^3 + 540*Pi^4 + (3510*I)*Pi*Zeta[3]))/405 - 
    (2*((6832*I)*Pi^3 + 4311*Pi^4 - 40992*Zeta[3] + (12600*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 
       2618*Pi^4 + 13664*Zeta[3] + (39000*I)*Pi*Zeta[3]))/15 + 
    (2*(13388 - (465534*I)*Pi + 21564*Pi^2 + (17694*I)*Pi^3 + 4995*Pi^4 + 
       207324*Zeta[3] + (48600*I)*Pi*Zeta[3]))/405 - 
    (4*RATIO[x]*(19197*Pi^2 + (477*I)*Pi^3 + 4469*Pi^4 + 74058*Zeta[3] + 
       (70020*I)*Pi*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
      ((205579*I)*Pi + 23706*Pi^2 + (7689*I)*Pi^3 + 18000*Pi^4 + 
       297594*Zeta[3] + (71820*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((-4*((-3616*I)*Pi + 567*Pi^2)*RATIO[x^(-1)])/405 - 
    (2*((89*I)*Pi^3 + 153*Pi^4 - 534*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((2471*I)*Pi + 2385*Pi^2 + (1620*I)*Pi^3 + 
       1224*Pi^4 + 22176*Zeta[3]))/405 + 
    (2*(-1302 - (3465*I)*Pi + 53*Pi^2 - (783*I)*Pi^3 + 84*Pi^4 - 
       354*Zeta[3] + (1080*I)*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(713*Pi^2 - (259*I)*Pi^3 + 140*Pi^4 + 1766*Zeta[3] + 
       (1800*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 504*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((-32*I)/45)*(-30*Pi + 7*Pi^3)*RATIO[x^(-1)] - 
      (28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-81*I)*Pi + 469*Pi^2 + (26*I)*Pi^3 + 
         102*Pi^4 + 2364*Zeta[3]))/45 + 
      (4*(-282 - (483*I)*Pi - 455*Pi^2 - (69*I)*Pi^3 + 28*Pi^4 + 
         942*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(17*Pi^2 - (57*I)*Pi^3 + 112*Pi^4 + 1476*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         392*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/3)*(15*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-1)] + 
      (-288 - (984*I)*Pi - 1124*Pi^2 - (144*I)*Pi^3 - 35*Pi^4 - 
        3168*Zeta[3] + (288*I)*Pi*Zeta[3])/18 - 
      (2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi - 
         1600*Pi^2 - (960*I)*Pi^3 - 979*Pi^4 - 18720*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/90 + (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 
         284*Pi^4 + 360*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(640*Pi^2 - (1980*I)*Pi^3 + 731*Pi^4 + 21600*Zeta[3] + 
         (8640*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(-4*Pi^4*RATIO[x^3] + (2*((2713*I)*Pi^3 + 2321*Pi^4 - 16278*Zeta[3] + 
         (13320*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (88168 + (343980*I)*Pi + 33888*Pi^2 - (38808*I)*Pi^3 - 14031*Pi^4 - 
        770184*Zeta[3] - (74520*I)*Pi*Zeta[3])/810 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 6938*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(55048*Pi^2 + (7156*I)*Pi^3 + 17285*Pi^4 + 238816*Zeta[3] + 
         (292320*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 203940*Pi^2 + (3480*I)*Pi^3 + 70497*Pi^4 + 
         977328*Zeta[3] + (603720*I)*Pi*Zeta[3]))/810 + 
      ((4*I)/405)*RATIO[x^(-1)]*(-48707*Pi - (8559*I)*Pi^2 + 2760*Pi^3 + 
        5940*Pi*Zeta[3]))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*(((8*I)/15)*(2715*Pi + (538*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/405)*RATIO[x^(-1)]*(123863*I + 73305*Pi + (16212*I)*Pi^2 + 
        3600*Pi^3 - (270*I)*Zeta[3]) + ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (-16574*Pi + (11745*I)*Pi^2 + 195*Pi^3 + (1710*I)*Zeta[3]) + 
      ((8*I)/5)*RATIO[x^2]*((404*I)*Pi^2 + 445*Pi^3 + (2840*I)*Zeta[3]) + 
      ((4*I)/405)*(220538*I - 50415*Pi + (22080*I)*Pi^2 + 8100*Pi^3 + 
        (22680*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         99951*Pi^2 - (90990*I)*Pi^3 + 558900*Zeta[3]))/405) + 
    Nf^2*((-4*((-659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[x^(-1)])/405 + 
      (2*(692 + (5055*I)*Pi - 9*Pi^2 + (540*I)*Pi^3 - 3240*Zeta[3]))/405 + 
      ((2*I)/45)*RATIO[x^2]*((271*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) + 
      (2*RATIO[x]*(2471 - (3954*I)*Pi + 4086*Pi^2 - (5400*I)*Pi^3 + 
         32400*Zeta[3]))/405 + 
      ((-56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((16*I)/3)*Pi*RATIO[x^(-2)] + (8*(120 + (30*I)*Pi + 7*Pi^2)*
          RATIO[x^(-1)])/45 + (4*(324 - (465*I)*Pi + 113*Pi^2 + (60*I)*Pi^3 - 
           360*Zeta[3]))/45 + ((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + 
          (360*I)*Zeta[3]) + (4*RATIO[x]*(-27 + (98*I)*Pi + 24*Pi^2 - 
           (160*I)*Pi^3 + 960*Zeta[3]))/15)/Nc^2) + 
    Nf*((((4*I)/3)*(-19*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-2)] - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 68*Pi^2 + (9*I)*Pi^3 - 
           54*Zeta[3]))/3 + (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((8*I)/9)*RATIO[x^2]*((11*I)*Pi^2 + 42*Pi^3 + 
          (180*I)*Zeta[3]) + (4*(3 - (22*I)*Pi + 28*Pi^2 + (5*I)*Pi^3 + 
           27*Zeta[3]))/3 - (4*RATIO[x^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 
           60*Zeta[3]))/3 + (4*RATIO[x]*(69 - (30*I)*Pi + 43*Pi^2 - 
           (54*I)*Pi^3 + 153*Zeta[3]))/9)/Nc + 
      Nc*(((-4*I)/45)*(4025*Pi + (591*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-2)] + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((2*I)/135)*RATIO[(1 - x)^(-1)]*(-39274*Pi + (18540*I)*Pi^2 + 
          3345*Pi^3 + (22230*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
         (97414*I + 72450*Pi + (17112*I)*Pi^2 + 6165*Pi^3 + 
          (47520*I)*Zeta[3]) + ((2*I)/405)*RATIO[x]*(45187*I - 117822*Pi + 
          (76377*I)*Pi^2 + 76275*Pi^3 + (592920*I)*Zeta[3]) + 
        (2*(56606 + (36375*I)*Pi + 39048*Pi^2 - (405*I)*Pi^3 + 
           46170*Zeta[3]))/405 + (2*RATIO[x^2]*(5227*Pi^2 - (5700*I)*Pi^3 + 
           47520*Zeta[3]))/45))) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-16*I)/135)*(-9047*Pi - (675*I)*Pi^2 + 135*Pi^3)*RATIO[x^(-1)] + 
      (4*(-35389 - (299919*I)*Pi + 181605*Pi^2 - (17460*I)*Pi^3 - 
         29700*Zeta[3]))/405 + ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 33120*Pi^3 + 
        (351000*I)*Zeta[3]) + ((4*I)/405)*RATIO[x]*(205579*I - 99444*Pi + 
        (109401*I)*Pi^2 + 91080*Pi^3 + (588600*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(217*Pi^2 - (1785*I)*Pi^3 + 8700*Zeta[3]))/15 + 
      (4*((5135*I)*Pi - 1432*Pi^2 - (800*I)*Pi^3 + 17400*Zeta[3]))/
       (15*(-1 + RATIO[x])^2)) + Nf^2*(((1592*I)/135)*Pi*RATIO[x^(-1)] - 
      (2*((-217*I)*Pi + 55*Pi^2 - 648*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((2*I)/405)*RATIO[x]*(2471*I + 3954*Pi + (4626*I)*Pi^2 + 5400*Pi^3 + 
        (32400*I)*Zeta[3]) + (2*RATIO[x^2]*(-209*Pi^2 - (540*I)*Pi^3 + 
         3240*Zeta[3]))/45 + (2*(-11087 - (19923*I)*Pi + 8649*Pi^2 - 
         (540*I)*Pi^3 + 3240*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-2471 + (2466*I)*Pi + 8784*Pi^2 + 
         25920*Zeta[3]))/405 + 
      ((4*RATIO[x]*(27 - (98*I)*Pi - 194*Pi^2 + (160*I)*Pi^3 - 960*Zeta[3]))/
         15 + (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (4*(-807 - (795*I)*Pi + 697*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 - 
        (4*RATIO[(1 - x)^(-1)]*(81 - (174*I)*Pi + 866*Pi^2 + 2160*Zeta[3]))/
         45 + (4*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-1)] + ((2*I)/9)*RATIO[x]*(138*I + 60*Pi + 
          (107*I)*Pi^2 + 45*Pi^3 + (432*I)*Zeta[3]) + 
        (2*(-88 - (52*I)*Pi + 54*Pi^2 + (23*I)*Pi^3 + 144*Zeta[3]))/3 + 
        (8*RATIO[x^2]*(-10*Pi^2 - (15*I)*Pi^3 + 216*Zeta[3]))/9 + 
        (4*((-39*I)*Pi - 26*Pi^2 + (30*I)*Pi^3 + 432*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 + (36*I)*Pi + 
           44*Pi^2 + (93*I)*Pi^3 + 1296*Zeta[3]))/9)/Nc + 
      Nc*(((-8*I)/135)*(3713*Pi + (270*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
        (2*((-1801*I)*Pi + 463*Pi^2 + (528*I)*Pi^3 - 8496*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + ((2*I)/45)*RATIO[x^2]*((2947*I)*Pi^2 + 
          11640*Pi^3 + (42480*I)*Zeta[3]) - ((2*I)/405)*RATIO[(1 - x)^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 43425*Pi^3 + 
          (195750*I)*Zeta[3]) + (2*(33949 + (217461*I)*Pi - 169503*Pi^2 + 
           (29655*I)*Pi^3 + 99090*Zeta[3]))/405 + 
        (2*RATIO[x]*(45187 + (117822*I)*Pi + 114312*Pi^2 - (98730*I)*Pi^3 + 
           568890*Zeta[3]))/405))), 
 G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + (64*I)*(8*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*RATIO[x^(-2)] + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - (1696*RATIO[x])/45 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        (272*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 + 
      (196*RATIO[x^2])/15) + Nc^2*(((16*I)/45)*(7961*I + 4170*Pi) + 
      ((16*I)/9)*(101*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/15)*(1043*I + 225*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[x^(-1)] - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (6060*I)*Pi)*RATIO[x])/45 + 
      ((16*I)/15)*(1646*I + 225*Pi)*RATIO[x^2]) + 
    Nf*(((-4*I)*(-7*I + 24*Pi) - ((16*I)/3)*(4*I + 9*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 66*Pi)*RATIO[x^(-1)] + (8*I)*(6*I + 11*Pi)*
         RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (418*I)*Pi))/3 - ((16*I)/9)*(13*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 460*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 10725*Pi)*RATIO[x^(-1)] + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 3575*Pi)*
         RATIO[x] + (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-632/45 + (1856*RATIO[(1 - x)^(-1)])/45 - 
      136/(5*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((-16*I)/45)*(-32*I + 15*Pi) - ((16*I)/45)*(2786*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/15)*(484*I + 15*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1241 + (870*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(1141 + (1095*I)*Pi))/45 + 
        ((4*I)/45)*(2983*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*I)*Pi*RATIO[x^(-1)] - (((8*I)/15)*(407*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-821*I + 5205*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (24*(2 + I*Pi) - (184*RATIO[(1 - x)^(-1)])/3 + 
        40/(3*(-1 + RATIO[x])^2) + (8*(13 - (18*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*(((16*I)/45)*(8027*I + 1860*Pi) - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(-133*I + 225*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(-13*I + 279*Pi)*RATIO[x^(-1)] - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(19048 - (13575*I)*Pi)*RATIO[x])/
       45 + ((32*I)/5)*(559*I + 785*Pi)*RATIO[x^2]) + 
    Nf*(Nc*((4*(3730 - (813*I)*Pi))/9 - ((8*I)/9)*(-134*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-19*I + 246*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(7295*I + 4893*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (12 + (8*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(7*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[x^(-1)] + 24*(4 - (7*I)*Pi)*RATIO[x] + (128*I)*Pi*RATIO[x^2])/
       Nc) + Nf^2*(-200/3 + (32*RATIO[(1 - x)^(-1)])/3 + 
      (80*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/3 + 
      (16*(25 - (24*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(2*I + 27*Pi)*
       RATIO[x^2] + (-1424/15 + (224*RATIO[(1 - x)^(-1)])/15 - 
        16*RATIO[x^(-1)] + (32*(103 - (90*I)*Pi)*RATIO[x])/15 + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/45)*(7961*I + 1980*Pi) - ((16*I)/9)*(-101*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/15)*(1043*I + 885*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 460*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (28170*I)*Pi)*RATIO[x])/
       45 + ((16*I)/15)*(1646*I + 4905*Pi)*RATIO[x^2]) + 
    Nf*((-28 - ((32*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 42*Pi)*RATIO[x^(-1)] - (24*I)*(-2*I + 7*Pi)*
         RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (141*I)*Pi))/3 + ((16*I)/9)*(-13*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 700*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 8490*Pi)*RATIO[x^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 8955*Pi)*
         RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/15)) + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - ((32*I)/45)*(-53*I + 180*Pi)*RATIO[x] + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        ((16*I)/15)*(-17*I + 180*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2)) + G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((8*(1237 - (4590*I)*Pi))/45 + ((16*I)/3)*(109*I + 22*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] + 
      ((80*I)/9)*(22*I + 87*Pi)*RATIO[x^(-1)] + 5968/(15*(-1 + RATIO[x])^2) + 
      ((56*I)/45)*(773*I + 90*Pi)*RATIO[x] + 
      (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) - (224*RATIO[x])/45 + (148*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*RATIO[x])/15 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(19*I + 10*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 13*Pi)*RATIO[x^(-1)] - 
        24/(-1 + RATIO[x])^2 - ((4*I)/3)*(-7*I + 15*Pi)*RATIO[x] + 
        (64*RATIO[x^2])/3)/Nc + Nc*((4*I)*(79*I + 131*Pi) + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
        (352*I)*Pi*RATIO[x^(-2)] - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[x^(-1)] - 656/(15*(-1 + RATIO[x])^2) + 
        (16*(311 - (105*I)*Pi)*RATIO[x])/15 - ((4*I)/5)*(-1489*I + 200*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nf^2*(3152/45 - (80*RATIO[(1 - x)^(-1)])/3 - (6304*RATIO[x^(-1)])/45 + 
      80/(3*(-1 + RATIO[x])^2) + (1328*RATIO[x])/45 + 
      (80 - 224*RATIO[x^(-1)] + 16*RATIO[x])/Nc^2 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(6137 - (2130*I)*Pi))/45 - (2704*RATIO[(1 - x)^(-1)])/3 - 
      (112*I)*Pi*RATIO[x^(-2)] + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[x^(-1)] + 2224/(3*(-1 + RATIO[x])^2) + 
      (16*(98 + (975*I)*Pi)*RATIO[x])/45 + (16*(311 + (10*I)*Pi)*RATIO[x^2])/
       5) + Nf*((4*(31 + (10*I)*Pi) - (64*RATIO[(1 - x)^(-1)])/3 + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(-36*I + 13*Pi)*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-31*I + 15*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(9181*I + 6000*Pi) + 
        (584*RATIO[(1 - x)^(-1)])/3 + (80*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[x^(-1)] - 
        488/(3*(-1 + RATIO[x])^2) - ((8*I)/45)*(-887*I + 2130*Pi)*RATIO[x] + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(19127 - (3315*I)*Pi))/45 - (64*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((16*I)/15)*(2359*I + 1665*Pi)*
       RATIO[x^(-2)] + ((32*I)/45)*(10529*I + 3135*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(10529*I + 8130*Pi)*RATIO[x] + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(368/3 - 32*RATIO[x^(-2)] - (272*RATIO[x^(-1)])/3 + 
      ((16*I)/3)*(17*I + 24*Pi)*RATIO[x] - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      (2624/15 + (784*RATIO[x^(-2)])/15 - (3056*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(191*I + 180*Pi)*RATIO[x] + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((24*(1 + (2*I)*Pi) + ((16*I)/3)*(7*I + 9*Pi)*RATIO[x^(-2)] - 
        ((76*I)/3)*(I + 3*Pi)*RATIO[x^(-1)] + (4*(19 + (75*I)*Pi)*RATIO[x])/
         3 - ((16*I)/3)*(-7*I + 15*Pi)*RATIO[x^2])/Nc + 
      Nc*(((16*I)/9)*(2032*I + 483*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(283*I + 174*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[x^(-1)] + 
        (8*(4576 - (3381*I)*Pi)*RATIO[x])/9 + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*I)*Pi*RATIO[x^(-2)] + (64*I)*(8*I + Pi)*RATIO[x^(-1)] - 
    (((16*I)/5)*(-571*I + 320*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - (16*I)*(-5*I + 64*Pi)*
     RATIO[x^2] + Nc^2*((8*(1237 - (510*I)*Pi))/45 + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((32*I)/9)*(55*I + 189*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(373*I + 420*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/45)*(5411*I + 22800*Pi)*RATIO[x] + 
      (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) + ((32*I)/45)*(7*I + 180*Pi)*RATIO[x] + 
      (4*(37 - (180*I)*Pi)*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*(1 + (90*I)*Pi)*RATIO[x])/
         15 + (56*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-4*I)*(-19*I + 14*Pi) + 64*RATIO[(1 - x)^(-1)] - 
        (16*I)*(2*I + Pi)*RATIO[x^(-1)] - ((8*I)*(-3*I + 5*Pi))/
         (-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 177*Pi)*RATIO[x] + 
        (16*(4 - (33*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-4*I)/3)*(-237*I + 121*Pi) - ((4*I)/45)*(1652*I + 2235*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(94*I + 171*Pi)*RATIO[x^(-1)] + 
        (((16*I)/15)*(41*I + 75*Pi))/(-1 + RATIO[x])^2 + 
        (16*(311 - (1460*I)*Pi)*RATIO[x])/15 + ((4*I)/5)*(1489*I + 2560*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 
    128*RATIO[x^(-1)] + 480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1984*RATIO[x^2] + Nf*((16 + 8*RATIO[(1 - x)^(-1)] - 52*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(376/3 - 16*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + 32/(-1 + RATIO[x])^2 - (788*RATIO[x])/3 + 
        384*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-544/3 + 224*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      160/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3 - 816*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf*((24 - 48*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(168 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/3 + 
        96/(-1 + RATIO[x])^2 - 360*RATIO[x] + 560*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-272 + (1696*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 512/(-1 + RATIO[x])^2 + 400*RATIO[x] - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (160 + 1856*RATIO[x^(-2)] + Nf^2*(144*RATIO[x^(-2)] + 
      (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x^(-1)]) - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 76*RATIO[x] - 
        48*RATIO[x^2])/Nc + Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 
        2832*RATIO[x^(-2)] + (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 
        928*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 5504*RATIO[x^(-2)] - 
      (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 1776*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] + 
    Nf^2*(144*RATIO[x^(-2)] + (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 
      128*RATIO[x^(-1)]) - 1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    608*RATIO[x^2] + Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 
        76*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 2832*RATIO[x^(-2)] + 
        (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 928*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 
      5504*RATIO[x^(-2)] - (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 
      1776*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 1472*RATIO[x] + 
    1920*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-56 + 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 
        128*RATIO[x^(-1)] - 152*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-920 + (176*RATIO[(1 - x)^(-1)])/3 - 1184*RATIO[x^(-2)] + 
        (5264*RATIO[x^(-1)])/3 + 2648*RATIO[x] - 2576*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(1296 - (512*RATIO[(1 - x)^(-1)])/3 + 
      1680*RATIO[x^(-2)] - (7328*RATIO[x^(-1)])/3 - 5568*RATIO[x] + 
      5600*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (96 + 128*RATIO[(1 - x)^(-1)] + 480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 
    1600*RATIO[x] + 1984*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-48 - 80*RATIO[x^(-2)] + 124*RATIO[x^(-1)] - 148*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-2704/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        816*RATIO[x^(-2)] + 1372*RATIO[x^(-1)] + (9092*RATIO[x])/3 - 
        2944*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3568/3 + (128*RATIO[(1 - x)^(-1)])/3 + 1216*RATIO[x^(-2)] - 
      2000*RATIO[x^(-1)] - (18032*RATIO[x])/3 + 6064*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] - 2656*RATIO[x^2] + 
    Nc^2*(592/3 - (1360*RATIO[(1 - x)^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 
      (176*RATIO[x])/3 + 912*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-32 + 72*RATIO[(1 - x)^(-1)] - 40/(-1 + RATIO[x])^2 + 8*RATIO[x])/
       Nc + Nc*(-400/3 + (592*RATIO[(1 - x)^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (208*RATIO[x])/3 - 384*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] + (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (112*RATIO[x])/3 + 512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] + 
      (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + (112*RATIO[x])/3 + 
      512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3 + 
      256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] + (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + 
      (896*RATIO[x])/3 + 256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc^2) - 64/(-1 + RATIO[x])^2 + 
    1600*RATIO[x] - 1568*RATIO[x^2] + Nc^2*(208 + 192*RATIO[(1 - x)^(-1)] - 
      5104*RATIO[x^(-2)] + 4480*RATIO[x^(-1)] - 192/(-1 + RATIO[x])^2 + 
      448*RATIO[x] - 448*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-72 - 144*RATIO[x^(-2)] + 204*RATIO[x^(-1)] + 44*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*(-312 - 32*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 1812*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2 - 
        28*RATIO[x] + 16*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 1, 1, x]*(288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 
    64*RATIO[x^(-1)] - 2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nf^2*(128*RATIO[x] + (192*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nc^2*(80 + 416*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 3728*RATIO[x] - 
      3872*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-104 + 72*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - 
        80/(-1 + RATIO[x])^2 + 276*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-352 - 40*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
        272*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 - 1372*RATIO[x] + 
        1520*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      128*RATIO[x] + (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2656*RATIO[x^2] + 
    Nc^2*(-7840/3 - 96*RATIO[x^(-3)] - 8912*RATIO[x^(-2)] + 
      (27200*RATIO[x^(-1)])/3 + (27200*RATIO[x])/3 - 8912*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((144 + 16*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 
        24*RATIO[x] + 16*RATIO[x^2])/Nc + Nc*(6064/3 + 96*RATIO[x^(-3)] + 
        4576*RATIO[x^(-2)] - (15080*RATIO[x^(-1)])/3 - (15080*RATIO[x])/3 + 
        4576*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 + (236*I)*Pi))/45 - ((8*I)/135)*(199*I + 450*Pi)*
       RATIO[(1 - x)^(-1)] - (4*((-11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(659 - (96*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(137 - (32*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((4*(363 - (28*I)*Pi))/15 - (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/
         15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        ((8*I)/15)*(-29*I + 4*Pi)*RATIO[x] + (4*(125 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + Nc^2*((4*(32311 - (4836*I)*Pi + 660*Pi^2))/45 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (1109*I)*Pi + 110*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 770*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-20*(-8 - (12*I)*Pi + 3*Pi^2))/3 - ((32*I)/3)*(-3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (8*((-8*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(10 - (55*I)*Pi + 44*Pi^2)*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-6 + (55*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 + (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (13138*I)*Pi + 2595*Pi^2))/45 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(6211 - (7201*I)*Pi + 420*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 1800*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 - (1420*I)*Pi))/45 + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[(1 - x)^(-1)] + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[x^(-1)] + 
      (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 + (4*(137 + (1504*I)*Pi + 240*Pi^2)*
        RATIO[x])/45 - (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(363 - (328*I)*Pi))/15 + ((112*I)/15)*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/15)*(-49*I + 30*Pi)*RATIO[x^(-1)] + 
        (8*(-29 + (416*I)*Pi + 60*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((4*(32311 - (27174*I)*Pi + 1560*Pi^2))/45 + 
      (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-373*I)*Pi + 75*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (10325*I)*Pi + 1325*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3230*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-40 + (60*I)*Pi + 21*Pi^2))/3 + 4*(-8 - (4*I)*Pi + 3*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*((-7*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(20 - (62*I)*Pi + 29*Pi^2)*RATIO[x^(-1)])/3 - 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (4*(6 + (77*I)*Pi + 26*Pi^2)*
          RATIO[x])/3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (25990*I)*Pi + 3435*Pi^2))/45 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-6211 + (31093*I)*Pi + 2895*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 8160*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((4*I)/9)*(303*I + 142*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*(-1085 + (294*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(175 + (752*I)*Pi + 120*Pi^2)*RATIO[x])/45 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      (((8*I)/15)*(363*I + 164*Pi) - (4*(125 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         15 - (16*(-39 + (208*I)*Pi + 30*Pi^2)*RATIO[x])/15 + 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(35579 - (16932*I)*Pi + 1305*Pi^2))/45 - 
      ((1616*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 32*Pi^2*RATIO[x^(-3)] - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(-3418 + (10955*I)*Pi + 210*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 1100*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((4*(-50 + (21*I)*Pi + 21*Pi^2))/3 - (4*(13 + (12*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*RATIO[x^(-1)])/
         3 - (2*(44 + (82*I)*Pi + 87*Pi^2)*RATIO[x])/3 + 
        (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(6785 - (3622*I)*Pi + 546*Pi^2))/9 + ((208*I)/9)*Pi*
         RATIO[(1 - x)^(-1)] - 32*Pi^2*RATIO[x^(-3)] + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2)*RATIO[x^(-2)])/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(26660 - (69386*I)*Pi + 2535*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-8*I)/45)*(-380*I + 59*Pi) + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((8*I)/9)*(23*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (16*(19 + (8*I)*Pi)*RATIO[x])/45 + (2*(1085 - (66*I)*Pi)*RATIO[x^2])/
       45 + (((112*I)/15)*(15*I + Pi) - ((16*I)/15)*(5*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2) + 
        ((32*I)/15)*(5*I + Pi)*RATIO[x] + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((8*(-13655 + (1173*I)*Pi + 420*Pi^2))/45 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1760*I)/9)*Pi*RATIO[x^(-1)] + (8*(543 - (172*I)*Pi + 36*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-386 + (479*I)*Pi + 85*Pi^2)*RATIO[x])/
       15 + (4*(5135 + (4172*I)*Pi + 800*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*((-4*(24 + (7*I)*Pi + 3*Pi^2) + (4*(37 + (2*I)*Pi + 19*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (2*(20 + (38*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-6070 + (1207*I)*Pi + 285*Pi^2))/45 + 
        (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((1504*I)/9)*Pi*RATIO[x^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*(-1816 - (7202*I)*Pi + 615*Pi^2)*
          RATIO[x])/45 - (2*(9005 + (15138*I)*Pi + 1980*Pi^2)*RATIO[x^2])/
         45 + 16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(-4*Pi^4*RATIO[x^3] - ((4*I)/405)*RATIO[x^(-1)]*
     (-205579*Pi + (23706*I)*Pi^2 + 9132*Pi^3 + (398520*I)*Zeta[3] - 
      49140*Pi*Zeta[3]) + (4*((-644*I)*Pi^3 + 375*Pi^4 + 3864*Zeta[3] + 
       (4680*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-247726*I)*Pi + 63072*Pi^2 + (1932*I)*Pi^3 + 
       3951*Pi^4 + 37152*Zeta[3] + (28620*I)*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 1314*Pi^4 + 13664*Zeta[3] + 
       (39000*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(-7584*Pi^2 + (5646*I)*Pi^3 + 2965*Pi^4 + 44460*Zeta[3] + 
       (92520*I)*Pi*Zeta[3]))/45 - 
    (2*(-13388 + (465534*I)*Pi + 185337*Pi^2 - (54738*I)*Pi^3 + 567*Pi^4 + 
       354708*Zeta[3] + (149040*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((((-52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/405)*RATIO[(1 - x)^(-1)]*(3616*Pi + (567*I)*Pi^2 + 471*Pi^3 + 
      (2826*I)*Zeta[3]) - (I/135)*(-2604*I + 6930*Pi - (5195*I)*Pi^2 + 
      312*Pi^3 - (8760*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
     (2471*Pi - (2385*I)*Pi^2 + 456*Pi^3 - (29160*I)*Zeta[3]) - 
    (2*RATIO[x]*(-341*Pi^2 - (60*I)*Pi^3 + 88*Pi^4 + 608*Zeta[3] + 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 198*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((2*I)/15)*(188*I - 322*Pi + (451*I)*Pi^2 + 28*Pi^3 + (544*I)*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-40*I)*Pi + (7*I)*Pi^3 + 14*Zeta[3]))/15 + 
      (4*RATIO[x^(-1)]*((-81*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 - 
      (4*RATIO[x]*(-409*Pi^2 - (12*I)*Pi^3 + 66*Pi^4 + 156*Zeta[3] + 
         (2160*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi - (40*I)*Pi^2 + 36*Pi^3 - 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) - 
      (2*((34*I)*Pi^3 + 3*Pi^4 - 204*Zeta[3] + (180*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-900*I)*Pi - 540*Pi^2 - 
         (340*I)*Pi^3 - 171*Pi^4 + 240*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 97*Pi^4 + 360*Zeta[3] + 
         (3960*I)*Pi*Zeta[3]))/45 + (-720 - (2460*I)*Pi - 3520*Pi^2 - 
        (1050*I)*Pi^3 + 13*Pi^4 - 10800*Zeta[3] + (4320*I)*Pi*Zeta[3])/45 - 
      (RATIO[x]*(-2200*Pi^2 - (2580*I)*Pi^3 + 589*Pi^4 - 2880*Zeta[3] + 
         (23040*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(4*Pi^4*RATIO[x^3] + ((2*I)/405)*RATIO[x^(-1)]*
       (-45187*Pi + (50985*I)*Pi^2 + 15648*Pi^3 + (343440*I)*Zeta[3] - 
        104760*Pi*Zeta[3]) - (4*((-223*I)*Pi^3 + 69*Pi^4 + 1338*Zeta[3] + 
         (900*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((194828*I)*Pi - 34236*Pi^2 + (1788*I)*Pi^3 - 
         7983*Pi^4 - 76968*Zeta[3] + (23220*I)*Pi*Zeta[3]))/405 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 3874*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(-19028*Pi^2 + (21540*I)*Pi^3 + 4257*Pi^4 + 82544*Zeta[3] + 
         (148320*I)*Pi*Zeta[3]))/90 + (44084 + (171990*I)*Pi + 183615*Pi^2 - 
        (84888*I)*Pi^3 + 2889*Pi^4 + 165240*Zeta[3] + (293220*I)*Pi*Zeta[3])/
       405)) + G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*
     RATIO[x^(-1)] + Nf^2*((2*(3163 + (1101*I)*Pi + 1638*Pi^2))/405 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (4*((-659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (2*(-2471 + (3954*I)*Pi + 792*Pi^2)*RATIO[x])/405 - 
      (542*Pi^2*RATIO[x^2])/45 + ((4*(243 - (171*I)*Pi + 136*Pi^2))/45 + 
        (8*(120 + (30*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + (4*(81 - (294*I)*Pi + 26*Pi^2)*RATIO[x])/45 - 
        (196*Pi^2*RATIO[x^2])/45)/Nc^2) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi - (11745*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(-205579 - (99444*I)*Pi + 30945*Pi^2 + (13320*I)*Pi^3 - 
         37800*Zeta[3]))/405 + ((8*I)/405)*RATIO[(1 - x)^(-1)]*
       (-123863*I - 73305*Pi - (16212*I)*Pi^2 + 360*Pi^3 + 
        (24030*I)*Zeta[3]) + (8*RATIO[x^2]*(-404*Pi^2 - (75*I)*Pi^3 + 
         280*Zeta[3]))/5 + (8*((2715*I)*Pi - 538*Pi^2 - (50*I)*Pi^3 + 
         840*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*(-14959 + (49029*I)*Pi + 12423*Pi^2 + (1440*I)*Pi^3 + 2700*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[x]*(-69 + (30*I)*Pi + Pi^2 - (18*I)*Pi^3 - 9*Zeta[3]))/9 + 
        (8*RATIO[x^2]*(-11*Pi^2 + (9*I)*Pi^3 + 18*Zeta[3]))/9 + 
        (4*((-19*I)*Pi + 9*Pi^2 + 30*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*(26 - (32*I)*Pi + 35*Pi^2 + (3*I)*Pi^3 + 30*Zeta[3]))/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 60*Zeta[3]))/3)/
       Nc + Nc*(((4*I)/135)*(19637*Pi - (9270*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] + (2*RATIO[x^2]*(5227*Pi^2 + (2580*I)*Pi^3 - 
           2160*Zeta[3]))/45 + (((4*I)/45)*(-4025*Pi - (591*I)*Pi^2 + 
           30*Pi^3 + (900*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(48707 - (36225*I)*Pi + 8556*Pi^2 + 
           (585*I)*Pi^3 + 1755*Zeta[3]))/405 + 
        (2*(11419 - (81447*I)*Pi + 9714*Pi^2 + (1440*I)*Pi^3 + 
           19710*Zeta[3]))/405 + (2*RATIO[x]*(45187 + (117822*I)*Pi - 
           17709*Pi^2 - (22455*I)*Pi^3 + 30240*Zeta[3]))/405))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((4*(-240968 - (399363*I)*Pi + 83922*Pi^2 - (35910*I)*Pi^3 - 
         69660*Zeta[3]))/405 + (8*RATIO[x^2]*(217*Pi^2 - (225*I)*Pi^3 - 
         660*Zeta[3]))/15 + (((256*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((16*I)/135)*RATIO[(1 - x)^(-1)]*
       (-9047*Pi - (675*I)*Pi^2 + 780*Pi^3 + (3870*I)*Zeta[3]) - 
      ((4*I)/15)*RATIO[x^(-2)]*(-5135*Pi - (1432*I)*Pi^2 + 360*Pi^3 + 
        (14760*I)*Zeta[3]) + ((4*I)/405)*RATIO[x^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 30600*Pi^3 + 
        (335880*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         85965*Pi^2 + (35370*I)*Pi^3 + 46980*Zeta[3]))/405) + 
    Nf^2*((2*(-13558 - (15969*I)*Pi + 2142*Pi^2))/405 + 
      ((1592*I)/135)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*(2471 - (3954*I)*Pi + 8388*Pi^2)*RATIO[x])/405 - 
      (418*Pi^2*RATIO[x^2])/45 - (2*RATIO[x^(-2)]*((-217*I)*Pi + 55*Pi^2 - 
         648*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-2471 + (2466*I)*Pi + 
         8784*Pi^2 + 25920*Zeta[3]))/405 + 
      ((4*(-726 - (1089*I)*Pi + 164*Pi^2))/45 + 
        (4*(-81 + (294*I)*Pi + 484*Pi^2)*RATIO[x])/45 + 
        (196*Pi^2*RATIO[x^2])/45 - (4*RATIO[x^(-1)]*(81 - (174*I)*Pi + 
           866*Pi^2 + 2160*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45)/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x]*(138 - (60*I)*Pi + 187*Pi^2 - (117*I)*Pi^3 - 
           144*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (26*I)*Pi^2 + 
          36*Pi^3 - (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (138*I + 36*Pi - (44*I)*Pi^2 + 117*Pi^3 - (1152*I)*Zeta[3]) + 
        (16*RATIO[x^2]*(-5*Pi^2 + (9*I)*Pi^3 + 9*Zeta[3]))/9 + 
        (2*(-134 - (32*I)*Pi + 5*Pi^2 + (42*I)*Pi^3 + 144*Zeta[3]))/3)/Nc + 
      Nc*(((-16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((8*I)/135)*RATIO[(1 - x)^(-1)]*(-3713*Pi - (270*I)*Pi^2 + 120*Pi^3 + 
          (1260*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-2)]*
         (-1801*Pi - (463*I)*Pi^2 + 384*Pi^3 + (7632*I)*Zeta[3]) - 
        ((2*I)/405)*RATIO[x]*(-45187*I + 117822*Pi - (61266*I)*Pi^2 + 
          62370*Pi^3 - (94770*I)*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 50130*Pi^3 + 
          (235980*I)*Zeta[3]) + (2*RATIO[x^2]*(-2947*Pi^2 + (3360*I)*Pi^3 + 
           7200*Zeta[3]))/45 + (2*(79136 + (335283*I)*Pi - 81714*Pi^2 + 
           (60615*I)*Pi^3 + 136080*Zeta[3]))/405)))}


==> anc/H_gg_gg_++--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{4*RATIO[(1 - x)^(-1)], 4*RATIO[x^(-1)], -4*RATIO[(1 - x)^(-1)] - 
  4*RATIO[x^(-1)], 0, 0, 0}


==> anc/H_gg_gg_++--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*((40*RATIO[(1 - x)^(-1)])/9 - (8*G[1, x]*RATIO[(1 - x)^(-1)])/3) + 
  Nc*((-268/9 + (16*Pi^2)/3)*RATIO[(1 - x)^(-1)] + 
    (44/3 + (8*I)*Pi)*G[1, x]*RATIO[(1 - x)^(-1)]) + 
  e*(Nf*((224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + G[1, 1, x]*((8*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, x]*((-40*RATIO[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        (4/3 + ((8*I)/3)*Pi)*RATIO[x^(-1)])) + 
    Nc*((-1616/27 + (11*Pi^2)/9 + (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
      (8*I)*Pi*G[0, 1, x]*RATIO[(1 - x)^(-1)] + 8*G[0, 1, 1, x]*
       RATIO[(1 - x)^(-1)] - 8*G[1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      G[1, 1, x]*((-44/3 - (8*I)*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*RATIO[x^(-2)])/3 - (44*RATIO[x^(-1)])/3) - 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + 
      G[1, x]*((268/9 - (14*Pi^2)/3)*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + (-4/3 - ((44*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (112*RATIO[(1 - x)^(-1)]*Zeta[3])/3)) + 
  e^2*(Nf*((1312/81 - (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[1, 1, 1, x]*((-8*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((32*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((4*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((40*RATIO[(1 - x)^(-1)])/9 + (20/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (40/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (32/9 + ((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) - 
      (56*RATIO[(1 - x)^(-1)]*Zeta[3])/9) + 
    Nc*((-9712/81 + (67*Pi^2)/27 - (13*Pi^4)/90)*RATIO[(1 - x)^(-1)] + 
      (8*I)*Pi*G[0, 0, 1, x]*RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 1, x]*
       RATIO[(1 - x)^(-1)] + 8*G[0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      16*G[0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 8*G[1, 0, 1, 1, x]*
       RATIO[(1 - x)^(-1)] + 16*G[1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, x]*((-8*I)*Pi*RATIO[(1 - x)^(-1)] - (4*RATIO[x^(-2)])/3 - 
        (44*RATIO[x^(-1)])/3) + (((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((44/3 + (8*I)*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*RATIO[x^(-2)])/3 + (88*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((-268/9 + 4*Pi^2)*RATIO[(1 - x)^(-1)] + 
        (-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-268/9 + ((44*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, x]*(-4*Pi^2*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      (308/9 + ((56*I)/3)*Pi)*RATIO[(1 - x)^(-1)]*Zeta[3] + 
      G[1, x]*((1616/27 - (11*Pi^2)/9 - (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (-20/9 - ((280*I)/9)*Pi + (22*Pi^2)/3)*RATIO[x^(-1)] - 
        (56*RATIO[(1 - x)^(-1)]*Zeta[3])/3))) + 
  e^3*(Nf*((7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((208*I)/27)*Pi - (16*Pi^2)/9 - (I/3)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, x]*((8*RATIO[(1 - x)^(-1)])/3 + 4*RATIO[x^(-2)] + 
        8*RATIO[x^(-1)]) + G[0, 1, 1, x]*((20/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-40*RATIO[(1 - x)^(-1)])/9 + (-40/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-92/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, x]*
       ((((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*((224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (112/27 - ((20*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (224/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) - 
      (280*RATIO[(1 - x)^(-1)]*Zeta[3])/27 + 
      G[1, x]*((-1312/81 + (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((112*I)/27)*Pi - (10*Pi^2)/9 - (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (208/27 + ((320*I)/27)*Pi - 3*Pi^2 - ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + 
        (56*RATIO[(1 - x)^(-1)]*Zeta[3])/9)) + 
    Nc*((-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080 + (I/12)*Pi^5)*
       RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[0, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
      (8*I)*Pi*G[0, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] - 
      (8*I)*Pi*G[1, 0, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
      (8*I)*Pi*G[1, 1, 0, 1, x]*RATIO[(1 - x)^(-1)] + 
      8*G[0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 16*G[0, 0, 1, 1, 1, x]*
       RATIO[(1 - x)^(-1)] - 8*G[0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      24*G[0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 8*G[1, 0, 0, 1, 1, x]*
       RATIO[(1 - x)^(-1)] + 16*G[1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      8*G[1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 24*G[1, 1, 1, 1, 1, x]*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, x]*
       ((-44/3 - (8*I)*Pi)*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-2)] - 
        44*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((-8*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (4*RATIO[x^(-2)])/3 - (44*RATIO[x^(-1)])/3) + 
      (((-112*I)/27)*Pi + (10*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-1)] + 
      G[1, 0, 1, 1, x]*((8*I)*Pi*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 + 
        (44*RATIO[x^(-1)])/3) + G[0, 1, 1, 1, x]*
       ((8*I)*Pi*RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-2)])/3 + 
        (88*RATIO[x^(-1)])/3) + G[1, 1, 1, x]*
       ((268/9 - (10*Pi^2)/3)*RATIO[(1 - x)^(-1)] + (16/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (548/9 - ((44*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((10*Pi^2*RATIO[(1 - x)^(-1)])/3 + (-8/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-280/9 + ((44*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*(-4*Pi^2*RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*
         RATIO[x^(-2)] - ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(4*Pi^2*RATIO[(1 - x)^(-1)] + ((4*I)/3)*Pi*
         RATIO[x^(-2)] + ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, x]*((-1616/27 + (11*Pi^2)/9 + (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (-1616/27 + ((280*I)/9)*Pi - (55*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((-2*I)*Pi^3*RATIO[(1 - x)^(-1)] + 
        (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-280*I)/9)*Pi + (22*Pi^2)/3)*RATIO[x^(-1)]) + 
      (1876/27 - (112*Pi^2)/9)*RATIO[(1 - x)^(-1)]*Zeta[3] + 
      G[1, x]*((9712/81 - (67*Pi^2)/27 + (73*Pi^4)/180)*RATIO[(1 - x)^(-1)] + 
        (((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (-112/27 - ((1676*I)/27)*Pi + (47*Pi^2)/3 + ((11*I)/3)*Pi^3)*
         RATIO[x^(-1)] + (-308/9 - ((56*I)/3)*Pi)*RATIO[(1 - x)^(-1)]*
         Zeta[3]) + (496*RATIO[(1 - x)^(-1)]*Zeta[5])/5)) + 
  e^4*(Nf*((46720/729 - (328*Pi^2)/243 - (47*Pi^4)/324)*RATIO[(1 - x)^(-1)] + 
      G[1, 1, 1, 1, 1, x]*((-8*RATIO[(1 - x)^(-1)])/3 - 
        (16*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((-8*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[0, 1, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((-4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((1280*I)/81)*Pi - (104*Pi^2)/27 - ((8*I)/9)*Pi^3 + Pi^4/9)*
       RATIO[x^(-1)] + G[0, 0, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((4*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, 1, x]*((8*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 1, 1, 1, x]*(4*RATIO[x^(-2)] + 
        8*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (52/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*((40*RATIO[(1 - x)^(-1)])/9 + 
        (20/3 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (16 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*((-40/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-104/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, x]*((-20/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*
       (((-4*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, x]*(((-4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*
       (((4*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, x]*(((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       ((((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (-224/27 + ((20*I)/9)*Pi - (4*Pi^2)/9)*RATIO[x^(-2)] + 
        (-544/27 + ((52*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((112/27 - ((20*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (320/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((112*I)/27)*Pi - (10*Pi^2)/9 - (I/3)*Pi^3)*
         RATIO[x^(-2)] + (((320*I)/27)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + ((-1568/81 + (14*Pi^2)/27)*RATIO[(1 - x)^(-1)] - 
        ((28*I)/9)*Pi*RATIO[x^(-1)])*Zeta[3] + 
      G[1, 1, x]*((1312/81 - (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (656/81 - ((112*I)/27)*Pi + (25*Pi^2)/27 + (I/3)*Pi^3)*
         RATIO[x^(-2)] + (1312/81 - ((320*I)/27)*Pi + (68*Pi^2)/27 + 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((-56*RATIO[(1 - x)^(-1)])/9 - 
          (28*RATIO[x^(-2)])/9 - (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540)*
         RATIO[(1 - x)^(-1)] + (((656*I)/81)*Pi - (56*Pi^2)/27 - 
          ((5*I)/9)*Pi^3 + Pi^4/9)*RATIO[x^(-2)] + 
        (1280/81 + ((1936*I)/81)*Pi - (56*Pi^2)/9 - ((13*I)/9)*Pi^3 + 
          (2*Pi^4)/9)*RATIO[x^(-1)] + ((280*RATIO[(1 - x)^(-1)])/27 - 
          ((28*I)/9)*Pi*RATIO[x^(-2)] + (-28/9 - ((56*I)/9)*Pi)*
           RATIO[x^(-1)])*Zeta[3]) - (248*RATIO[(1 - x)^(-1)]*Zeta[5])/15) + 
    Nc*((-349888/729 + (2428*Pi^2)/243 + (3149*Pi^4)/3240 + (32*Pi^6)/945)*
       RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[0, 0, 0, 0, 1, x]*
       RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[0, 0, 1, 0, 1, x]*
       RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[0, 1, 0, 0, 1, x]*
       RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 0, 0, 0, 1, x]*
       RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 0, 1, 0, 1, x]*
       RATIO[(1 - x)^(-1)] + (8*I)*Pi*G[1, 1, 0, 0, 1, x]*
       RATIO[(1 - x)^(-1)] - (8*I)*Pi*G[1, 1, 1, 0, 1, x]*
       RATIO[(1 - x)^(-1)] + 8*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      16*G[0, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      8*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      24*G[0, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      8*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      16*G[0, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      8*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      32*G[0, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      8*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      16*G[1, 0, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      8*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      24*G[1, 0, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      8*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      16*G[1, 1, 0, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
      8*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      32*G[1, 1, 1, 1, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, 1, x]*((-8*I)*Pi*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-2)] - 
        44*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*
       ((-8*I)*Pi*RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-2)])/3 - 
        (88*RATIO[x^(-1)])/3) + G[0, 0, 0, 1, 1, x]*
       ((-8*I)*Pi*RATIO[(1 - x)^(-1)] - (4*RATIO[x^(-2)])/3 - 
        (44*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*
       ((-8*I)*Pi*RATIO[(1 - x)^(-1)] - (4*RATIO[x^(-2)])/3 - 
        (44*RATIO[x^(-1)])/3) + (((-656*I)/81)*Pi + (56*Pi^2)/27 + 
        ((5*I)/9)*Pi^3 - Pi^4/9)*RATIO[x^(-1)] + G[0, 1, 0, 1, 1, x]*
       ((8*I)*Pi*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 + 
        (44*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
       ((8*I)*Pi*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 + 
        (44*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*
       ((8*I)*Pi*RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-2)])/3 + 
        (88*RATIO[x^(-1)])/3) + G[1, 1, 1, 1, 1, x]*
       ((44/3 + (8*I)*Pi)*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-2)])/3 + 
        (176*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, x]*
       ((-10*Pi^2*RATIO[(1 - x)^(-1)])/3 + (8/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (280/9 - ((44*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, x]*((-8*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (16/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (560/9 - ((44*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       ((-268/9 + (8*Pi^2)/3)*RATIO[(1 - x)^(-1)] + (-8/3 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-92 + ((44*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*((10*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-280/9 + ((44*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(-4*Pi^2*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, x]*(-4*Pi^2*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(4*Pi^2*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, x]*(4*Pi^2*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((44*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((2*I)*Pi^3*RATIO[(1 - x)^(-1)] + 
        (((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((280*I)/9)*Pi - (22*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((-2*I)*Pi^3*RATIO[(1 - x)^(-1)] + 
        (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-280*I)/9)*Pi + (22*Pi^2)/3)*RATIO[x^(-1)]) + 
      ((11312/81 - (77*Pi^2)/27 - ((14*I)/3)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        ((28*I)/9)*Pi*RATIO[x^(-1)])*Zeta[3] - 
      (392*RATIO[(1 - x)^(-1)]*Zeta[3]^2)/9 + G[0, 1, 1, x]*
       ((2*I)*Pi^3*RATIO[(1 - x)^(-1)] + (-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*
         RATIO[x^(-2)] + (-1676/27 + ((280*I)/9)*Pi - (55*Pi^2)/9)*
         RATIO[x^(-1)] - (56*RATIO[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[1, 1, 1, x]*((1616/27 - (11*Pi^2)/9 - (2*I)*Pi^3)*
         RATIO[(1 - x)^(-1)] + (104/27 - ((8*I)/9)*Pi + (4*Pi^2)/9)*
         RATIO[x^(-2)] + (3292/27 - ((280*I)/9)*Pi + (44*Pi^2)/9)*
         RATIO[x^(-1)] + (56*RATIO[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[0, 1, x]*((2*Pi^4*RATIO[(1 - x)^(-1)])/3 + 
        (((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (((-1676*I)/27)*Pi + (140*Pi^2)/9 + ((11*I)/3)*Pi^3)*RATIO[x^(-1)] - 
        ((56*I)/3)*Pi*RATIO[(1 - x)^(-1)]*Zeta[3]) + 
      G[1, 1, x]*((-9712/81 + (67*Pi^2)/27 - (2*Pi^4)/3)*
         RATIO[(1 - x)^(-1)] + (-320/81 + ((52*I)/27)*Pi - (10*Pi^2)/27 - 
          (I/3)*Pi^3)*RATIO[x^(-2)] + (-9712/81 + ((1676*I)/27)*Pi - 
          (353*Pi^2)/27 - ((11*I)/3)*Pi^3)*RATIO[x^(-1)] + 
        ((308/9 + ((56*I)/3)*Pi)*RATIO[(1 - x)^(-1)] + (28*RATIO[x^(-2)])/9 + 
          (308*RATIO[x^(-1)])/9)*Zeta[3]) + (1364/15 + ((248*I)/5)*Pi)*
       RATIO[(1 - x)^(-1)]*Zeta[5] + 
      G[1, x]*((58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080 - (I/12)*Pi^5)*
         RATIO[(1 - x)^(-1)] + (((-320*I)/81)*Pi + (26*Pi^2)/27 + 
          ((2*I)/9)*Pi^3 - Pi^4/9)*RATIO[x^(-2)] + 
        (-656/81 - ((10048*I)/81)*Pi + (281*Pi^2)/9 + ((70*I)/9)*Pi^3 - 
          (11*Pi^4)/9)*RATIO[x^(-1)] + 
        ((-1876/27 + (98*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
          ((28*I)/9)*Pi*RATIO[x^(-2)] + (28/9 + ((308*I)/9)*Pi)*
           RATIO[x^(-1)])*Zeta[3] - (248*RATIO[(1 - x)^(-1)]*Zeta[5])/5))), 
 (-8*I)*e^4*Nc*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x^(-1)] + 
  (8*I)*e^4*Nc*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x^(-1)] + 
  (8*I)*e^4*Nc*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x^(-1)] - 
  (8*I)*e^4*Nc*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
  (8*I)*e^4*Nc*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x^(-1)] - 
  (8*I)*e^4*Nc*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x^(-1)] - 
  (8*I)*e^4*Nc*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x^(-1)] + 
  (8*I)*e^4*Nc*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x^(-1)] + 
  32*e^4*Nc*G[0, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
  8*e^4*Nc*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*Nc*G[0, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
  8*e^4*Nc*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
  24*e^4*Nc*G[0, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
  8*e^4*Nc*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*Nc*G[0, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
  8*e^4*Nc*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
  32*e^4*Nc*G[1, 0, 0, 0, 0, 0, x]*RATIO[x^(-1)] + 
  8*e^4*Nc*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*Nc*G[1, 0, 1, 0, 0, 0, x]*RATIO[x^(-1)] - 
  8*e^4*Nc*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  24*e^4*Nc*G[1, 1, 0, 0, 0, 0, x]*RATIO[x^(-1)] - 
  8*e^4*Nc*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*Nc*G[1, 1, 1, 0, 0, 0, x]*RATIO[x^(-1)] + 
  8*e^4*Nc*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-44*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((-44*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((44*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (4*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((44*e^4*RATIO[(1 - x)^(-1)])/3 + (8*I)*(I*e^3 + e^4*Pi)*
       RATIO[x^(-1)] + (4*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nc*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*((2*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 0, x]*
   (Nf*((-16*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((88*e^4*RATIO[(1 - x)^(-1)])/3 + (8*I)*((2*I)*e^3 + e^4*Pi)*
       RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nc*(-44*e^4*RATIO[(1 - x)^(-1)] - 
      (8*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - (4*e^4)/(-1 + RATIO[x])^2) + 
    Nf*(8*e^4*RATIO[(1 - x)^(-1)] + (4*e^4)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((-32*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((176*e^4*RATIO[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*((18*I)*e^3 - (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
      (16*e^4)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 0, x]*
   (Nc*(((-44*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 4*((-2*I)*e^3*Pi + e^4*Pi^2)*
       RATIO[x^(-1)] - (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nc*(((-44*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 4*((-2*I)*e^3*Pi + e^4*Pi^2)*
       RATIO[x^(-1)] - (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[0, 1, 1, 0, x]*
   (Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((44*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((44*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] + (((4*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[0, 0, 0, 0, x]*
   (Nf*(((-8*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*(3*e^3 + 5*e^4)*RATIO[x^(-1)])/9 + (4*(3*e^3 + 5*e^4 - I*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*((-4*(33*e^3 + 69*e^4 - (11*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(36*e^2 - 33*e^3 - 67*e^4 - (18*I)*e^3*Pi + 6*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (((4*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
       (-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (Nf*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((-4*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(12*e^2 - (12*I)*e^3*Pi + 5*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (((4*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(Nc*(((-4*I)/9)*((33*I)*e^3 + (70*I)*e^4 + 33*e^4*Pi)*
       RATIO[(1 - x)^(-1)] - (2*(12*e^2 - (12*I)*e^3*Pi + 5*e^4*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (((4*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 0, x]*(Nc*(((-4*I)/9)*((66*I)*e^3 + (140*I)*e^4 + 33*e^4*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(6*e^2 - (3*I)*e^3*Pi + e^4*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (((4*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) - 
  ((4*I)/3)*Nc*G[0, 0, 1, x]*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
  ((4*I)/3)*Nc*G[0, 1, 1, x]*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
  ((4*I)/3)*Nc*G[1, 0, 1, x]*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
  ((4*I)/3)*Nc*G[1, 1, 1, x]*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
  G[0, 1, x]*(Nc*((RATIO[x^(-1)]*((20*I)*e^3*Pi^3 - 9*e^4*Pi^4 - 
         120*e^3*Zeta[3]))/15 - ((22*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nf*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*((RATIO[x^(-1)]*((-20*I)*e^3*Pi^3 + 9*e^4*Pi^4 + 120*e^3*Zeta[3]))/
       15 + ((22*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, x]*(Nf*((-4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((2*((-66*I)*e^3*Pi - (140*I)*e^4*Pi + 33*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - ((2*I)/3)*RATIO[x^(-1)]*
       (-12*e^2*Pi - (6*I)*e^3*Pi^2 + e^4*Pi^3 - (12*I)*e^4*Zeta[3]))) + 
  G[0, 1, 0, x]*(Nf*((4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((-2*((-66*I)*e^3*Pi - (140*I)*e^4*Pi + 33*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + ((2*I)/3)*RATIO[x^(-1)]*
       (-12*e^2*Pi - (6*I)*e^3*Pi^2 + e^4*Pi^3 - (12*I)*e^4*Zeta[3]))) + 
  G[1, 0, 0, x]*
   (Nf*((2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2)) + 
    Nc*(-((396*e^2 + 840*e^3 + 1676*e^4 - (396*I)*e^3*Pi - (840*I)*e^4*Pi + 
          165*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 24*e^3 - 52*e^4 + (36*I)*e^3*Pi + (24*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + ((2*I)/3)*RATIO[x^(-1)]*
       ((-12*I)*e - 12*e^2*Pi - (5*I)*e^3*Pi^2 + e^4*Pi^3 + 
        (16*I)*e^4*Zeta[3]))) + G[0, 0, 0, x]*
   (Nf*((-4*(36*e^2 + 69*e^3 + 136*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (2*(-36*e^2 - 60*e^3 - 112*e^4 + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
      (4*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nc*((4*(198*e^2 + 411*e^3 + 823*e^4 - (99*I)*e^3*Pi - (210*I)*e^4*Pi + 
         33*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - (I/27)*RATIO[x^(-1)]*
       ((-216*I)*e + (396*I)*e^2 + (804*I)*e^3 + (1616*I)*e^4 - 216*e^2*Pi - 
        (90*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 18*e^4*Pi^3 + 
        (288*I)*e^4*Zeta[3]))) + 
  G[1, 0, x]*(Nf*(((-I/27)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
         (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/27) + 
    Nc*((I/27)*RATIO[(1 - x)^(-1)]*(-396*e^2*Pi - 840*e^3*Pi - 1676*e^4*Pi - 
        (198*I)*e^3*Pi^2 - (420*I)*e^4*Pi^2 + 33*e^4*Pi^3 - 
        (396*I)*e^4*Zeta[3]) + ((-36*I)*e^2*Pi - (24*I)*e^3*Pi - 
        (52*I)*e^4*Pi + 18*e^3*Pi^2 + 12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
        36*e^4*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*((120*I)*e*Pi - 60*e^2*Pi^2 - (10*I)*e^3*Pi^3 + 
         e^4*Pi^4 - 120*e^3*Zeta[3] - (280*I)*e^4*Pi*Zeta[3]))/15)) + 
  G[0, 0, x]*(Nf*((108*e + 180*e^2 + 336*e^3 + 656*e^4 - (108*I)*e^2*Pi - 
        (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 75*e^4*Pi^2 + 
        (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 
         (108*I)*e^2*Pi + (234*I)*e^3*Pi + (480*I)*e^4*Pi - 45*e^3*Pi^2 - 
         102*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81 - 
      (2*RATIO[x^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 9*e^3*Pi^2 + 
         15*e^4*Pi^2 + 252*e^4*Zeta[3]))/81) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*(1188*e + 2412*e^2 + 4848*e^3 + 9712*e^4 - 
          (1188*I)*e^2*Pi - (2520*I)*e^3*Pi - (5028*I)*e^4*Pi + 
          495*e^3*Pi^2 + 1059*e^4*Pi^2 + (99*I)*e^4*Pi^3 - 1584*e^4*Zeta[3]))/
       81 + (-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + 
        (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - 
        (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-5940*e - 12060*e^2 - 24240*e^3 - 48560*e^4 - 
         (3240*I)*e*Pi + 1620*e^2*Pi^2 + 495*e^3*Pi^2 + 1005*e^4*Pi^2 + 
         (270*I)*e^3*Pi^3 - 27*e^4*Pi^4 + 3240*e^3*Zeta[3] + 
         13860*e^4*Zeta[3] + (7560*I)*e^4*Pi*Zeta[3]))/405)) + 
  Nf*((RATIO[x^(-1)]*(64800 + 120960*e + 236160*e^2 + 468480*e^3 + 
       934400*e^4 - 3240*e*Pi^2 - 5400*e^2*Pi^2 - 10080*e^3*Pi^2 - 
       19680*e^4*Pi^2 - 1269*e^3*Pi^4 - 2115*e^4*Pi^4 - 90720*e^2*Zeta[3] - 
       151200*e^3*Zeta[3] - 282240*e^4*Zeta[3] + 7560*e^4*Pi^2*Zeta[3] - 
       241056*e^4*Zeta[5]))/14580 - 
    (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - 
       (6240*I)*e^3*Pi - (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 
       3120*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (1050*I)*e^3*Pi^3 + 
       (2320*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 441*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     810 + ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 
      81*e^3*Pi^4 + 135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 
      1800*e^3*Zeta[3] + 3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 
      1080*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2)) + 
  Nc*(((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
      54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
      1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
     (810*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
       540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (1980*I)*e^2*Pi^3 - 
       (4470*I)*e^3*Pi^3 - (8830*I)*e^4*Pi^3 + 891*e^3*Pi^4 + 1980*e^4*Pi^4 + 
       (264*I)*e^4*Pi^5 + 11880*e^2*Zeta[3] + 25200*e^3*Zeta[3] + 
       50280*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] - 990*e^4*Pi^2*Zeta[3] + 
       11880*e^4*Zeta[5]))/810 + 
    (RATIO[x^(-1)]*(-868320 - 1745280*e - 3496320*e^2 - 6996480*e^3 - 
       13995520*e^4 + 155520*Pi^2 + 35640*e*Pi^2 + 72360*e^2*Pi^2 + 
       145440*e^3*Pi^2 + 291360*e^4*Pi^2 + (19440*I)*e*Pi^3 + 
       13284*e^2*Pi^4 + 13959*e^3*Pi^4 + 28341*e^4*Pi^4 + (7614*I)*e^3*Pi^5 - 
       54*e^4*Pi^6 + 1321920*e*Zeta[3] + 997920*e^2*Zeta[3] + 
       2026080*e^3*Zeta[3] + 4072320*e^4*Zeta[3] + (544320*I)*e^2*Pi*
        Zeta[3] - 382320*e^3*Pi^2*Zeta[3] - 83160*e^4*Pi^2*Zeta[3] - 
       (45360*I)*e^4*Pi^3*Zeta[3] - 1814400*e^4*Zeta[3]^2 + 
       3125952*e^3*Zeta[5] + 2651616*e^4*Zeta[5] + (1446336*I)*e^4*Pi*
        Zeta[5]))/29160) + 
  G[1, x]*(Nf*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/135 + 
      ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        600*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2)) + 
    Nc*(((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        240*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-660*I)*e^3*Pi^3 - (1400*I)*e^4*Pi^3 + 
         297*e^4*Pi^4 + 3960*e^3*Zeta[3] + 8400*e^4*Zeta[3]))/270 + 
      (I/45)*RATIO[x^(-1)]*(-60*e^2*Pi^3 - (27*I)*e^3*Pi^4 + 8*e^4*Pi^5 - 
        (360*I)*e^2*Zeta[3] + (30*I)*e^4*Pi^2*Zeta[3] - 
        (360*I)*e^4*Zeta[5]))) + 
  G[0, x]*(Nf*((RATIO[x^(-1)]*(-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 
         156160*e^4 + 1080*e^2*Pi^2 + 1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 
         423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3]))/4860 + 
      ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
        540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 - 
         (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - 
         (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1215*e^3*Pi^2 + 2520*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 
         3600*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/405) + 
    Nc*(((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - 
        (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + 
        (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 
        720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 3360*e^3 + 6560*e^4 + 
         (11880*I)*e*Pi + (25200*I)*e^2*Pi + (50280*I)*e^3*Pi + 
         (100480*I)*e^4*Pi - 5940*e^2*Pi^2 - 12690*e^3*Pi^2 - 
         25290*e^4*Pi^2 - (990*I)*e^3*Pi^3 - (2100*I)*e^4*Pi^3 + 
         99*e^4*Pi^4 - 11880*e^3*Zeta[3] - 27720*e^4*Zeta[3] - 
         (27720*I)*e^4*Pi*Zeta[3]))/810 - (I/9720)*RATIO[x^(-1)]*
       (142560*I + (289440*I)*e + (581760*I)*e^2 + (1165440*I)*e^3 + 
        (2332160*I)*e^4 - 77760*Pi - (45360*I)*e*Pi^2 - (11880*I)*e^2*Pi^2 - 
        (24120*I)*e^3*Pi^2 - (48480*I)*e^4*Pi^2 + 6480*e^2*Pi^3 - 
        (1890*I)*e^3*Pi^4 - (4653*I)*e^4*Pi^4 + 2538*e^4*Pi^5 - 
        (259200*I)*e^2*Zeta[3] - (332640*I)*e^3*Zeta[3] - 
        (675360*I)*e^4*Zeta[3] + 181440*e^3*Pi*Zeta[3] + 
        (112320*I)*e^4*Pi^2*Zeta[3] - (559872*I)*e^4*Zeta[5]))), 
 Nf*(-4 - 2*Pi^2 - (40*RATIO[(1 - x)^(-1)])/9 - (40*RATIO[x^(-1)])/9 + 
    G[1, x]*(4 + (8*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x]) + 4*Pi^2*RATIO[x] + 
    G[0, x]*(-4 + (8*RATIO[x^(-1)])/3 + 8*RATIO[x]) + 
    G[0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
    G[1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) - 4*Pi^2*RATIO[x^2] + 
    G[0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
    G[1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2])) + 
  Nc*(4 + 8*Pi^2 + (268/9 - (16*Pi^2)/3)*RATIO[(1 - x)^(-1)] + 
    (268/9 - (16*Pi^2)/3)*RATIO[x^(-1)] + 
    G[0, x]*(4 - (44*RATIO[x^(-1)])/3 - 8*RATIO[x]) - 4*Pi^2*RATIO[x] + 
    G[1, x]*(-4 - (44*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x]) + 
    G[0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
      8*RATIO[x^2]) + G[1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 4*Pi^2*RATIO[x^2] + 
    G[0, 0, x]*(16 - 8*RATIO[x] + 8*RATIO[x^2]) + 
    G[1, 1, x]*(16 - 8*RATIO[x] + 8*RATIO[x^2])) + 
  e*(Nf*(-40/3 - 2*Pi^2 + (-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
      (-224/27 + (2*Pi^2)/9)*RATIO[x^(-1)] + (22*Pi^2*RATIO[x])/3 + 
      G[0, 0, x]*((-8*RATIO[x^(-1)])/3 + (20*RATIO[x])/3 - 
        (44*RATIO[x^2])/3) + G[1, 1, x]*(-8 - (8*RATIO[(1 - x)^(-1)])/3 + 
        (68*RATIO[x])/3 - (44*RATIO[x^2])/3) + G[0, 0, 1, x]*
       (-4 + 8*RATIO[x] - 8*RATIO[x^2]) + G[0, 1, 0, x]*
       (-4 + 8*RATIO[x] - 8*RATIO[x^2]) + G[1, 0, 1, x]*
       (-4 + 8*RATIO[x] - 8*RATIO[x^2]) + G[1, 1, 0, x]*
       (-4 + 8*RATIO[x] - 8*RATIO[x^2]) - (22*Pi^2*RATIO[x^2])/3 + 
      G[0, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 0, 0, x]*(8 - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[1, 1, 1, x]*(8 - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[1, x]*(40/3 + 2*Pi^2 + (40*RATIO[(1 - x)^(-1)])/9 + 
        (-68/3 - 4*Pi^2)*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[0, x]*(-28/3 + 2*Pi^2 + (40*RATIO[x^(-1)])/9 + 
        (68/3 - 4*Pi^2)*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      (-4 + 8*RATIO[x] - 8*RATIO[x^2])*Zeta[3]) + 
    Nc*(28/3 + 8*Pi^2 + (1616/27 - (11*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
      (1616/27 - (11*Pi^2)/9)*RATIO[x^(-1)] - (10*Pi^2*RATIO[x])/3 + 
      G[0, 0, 0, x]*(-32 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + G[0, 1, x]*(-16 + (20*RATIO[x])/3 - 
        (20*RATIO[x^2])/3) + G[1, 0, x]*(-16 + (20*RATIO[x])/3 - 
        (20*RATIO[x^2])/3) + (10*Pi^2*RATIO[x^2])/3 + 
      G[1, 1, x]*(20 + (44*RATIO[(1 - x)^(-1)])/3 - (44*RATIO[x])/3 + 
        (20*RATIO[x^2])/3) + G[0, 0, x]*(12 + (44*RATIO[x^(-1)])/3 + 
        (4*RATIO[x])/3 + (20*RATIO[x^2])/3) + G[0, 0, 1, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, x]*(16/3 - 8*Pi^2 + 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (-268/9 + (14*Pi^2)/3)*
         RATIO[x^(-1)] + (-44/3 + 4*Pi^2)*RATIO[x] - 4*Pi^2*RATIO[x^2]) + 
      G[1, x]*(-28/3 - 8*Pi^2 + (-268/9 + (14*Pi^2)/3)*RATIO[(1 - x)^(-1)] + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (44/3 + 4*Pi^2)*RATIO[x] - 
        4*Pi^2*RATIO[x^2]) + (16 - (136*RATIO[(1 - x)^(-1)])/3 - 
        (136*RATIO[x^(-1)])/3 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[3])) + 
  e^2*(Nc*(176/9 + (47*Pi^2)/3 - (2*Pi^4)/15 + 
      (9712/81 - (67*Pi^2)/27 - (41*Pi^4)/90)*RATIO[(1 - x)^(-1)] + 
      (9712/81 - (67*Pi^2)/27 - (41*Pi^4)/90)*RATIO[x^(-1)] + 
      ((-68*Pi^2)/9 + Pi^4/15)*RATIO[x] + G[0, 0, 0, x]*
       (-28 - (44*RATIO[x^(-1)])/3 + (16*RATIO[x])/3 - (40*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(-36 - (44*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x])/3 - 
        (40*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 1, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 0, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + ((68*Pi^2)/9 - Pi^4/15)*RATIO[x^2] + 
      G[0, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 0, 0, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 0, 0, 0, x]*(48 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-1)] - 24*RATIO[x] + 24*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(48 - 16*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - 
        24*RATIO[x] + 24*RATIO[x^2]) + G[1, 1, x]*(124/3 + (20*Pi^2)/3 + 
        (268/9 - 4*Pi^2)*RATIO[(1 - x)^(-1)] - 4*Pi^2*RATIO[x^(-1)] + 
        (-268/9 - (10*Pi^2)/3)*RATIO[x] + (136/9 + (10*Pi^2)/3)*RATIO[x^2]) + 
      G[0, 0, x]*(80/3 + (20*Pi^2)/3 - 4*Pi^2*RATIO[(1 - x)^(-1)] + 
        (268/9 - 4*Pi^2)*RATIO[x^(-1)] + (-4/9 - (10*Pi^2)/3)*RATIO[x] + 
        (136/9 + (10*Pi^2)/3)*RATIO[x^2]) + G[0, 1, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + 
      G[1, 0, x]*(-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + 
      (16 - (308*RATIO[(1 - x)^(-1)])/9 - (308*RATIO[x^(-1)])/9 - 
        (20*RATIO[x])/3 + (20*RATIO[x^2])/3)*Zeta[3] + 
      G[1, x]*(-176/9 - (23*Pi^2)/3 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (268/9 + (8*Pi^2)/3)*RATIO[x] - 
        (10*Pi^2*RATIO[x^2])/3 + (-16 + (80*RATIO[(1 - x)^(-1)])/3 + 
          (80*RATIO[x^(-1)])/3 + 8*RATIO[x] - 8*RATIO[x^2])*Zeta[3]) + 
      G[0, x]*(92/9 - (25*Pi^2)/3 + (-1616/27 + (11*Pi^2)/9)*RATIO[x^(-1)] + 
        (-268/9 + 4*Pi^2)*RATIO[x] - (10*Pi^2*RATIO[x^2])/3 + 
        (-16 + (80*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x^(-1)])/3 + 
          8*RATIO[x] - 8*RATIO[x^2])*Zeta[3])) + 
    Nf*(-296/9 - (11*Pi^2)/3 + Pi^4/30 + (-1312/81 + (10*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + (-1312/81 + (10*Pi^2)/27)*RATIO[x^(-1)] + 
      ((134*Pi^2)/9 - Pi^4/15)*RATIO[x] + G[0, 0, 0, 0, x]*
       (-12 + 24*RATIO[x] - 24*RATIO[x^2]) + G[1, 1, 1, 1, x]*
       (-12 + 24*RATIO[x] - 24*RATIO[x^2]) + G[0, 0, 1, x]*
       (-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      ((-134*Pi^2)/9 + Pi^4/15)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[0, 0, 1, 0, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[0, 1, 0, 1, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[0, 1, 1, 0, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[1, 0, 0, 1, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[1, 0, 1, 0, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 0, 1, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 1, 0, x]*
       (4 - 8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 1, x]*
       (12 + (8*RATIO[(1 - x)^(-1)])/3 - (112*RATIO[x])/3 + 
        (88*RATIO[x^2])/3) + G[0, 0, 0, x]*(4 + (8*RATIO[x^(-1)])/3 - 
        (64*RATIO[x])/3 + (88*RATIO[x^2])/3) + 
      G[0, 1, x]*(8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 0, x]*
       (4/3 - (5*Pi^2)/3 - (40*RATIO[x^(-1)])/9 + (64/9 + (10*Pi^2)/3)*
         RATIO[x] + (-268/9 - (10*Pi^2)/3)*RATIO[x^2]) + 
      G[1, 1, x]*(-64/3 - (5*Pi^2)/3 - (40*RATIO[(1 - x)^(-1)])/9 + 
        (472/9 + (10*Pi^2)/3)*RATIO[x] + (-268/9 - (10*Pi^2)/3)*RATIO[x^2]) + 
      (-4 + (56*RATIO[(1 - x)^(-1)])/9 + (56*RATIO[x^(-1)])/9 + 
        (44*RATIO[x])/3 - (44*RATIO[x^2])/3)*Zeta[3] + 
      G[0, x]*(-176/9 + (7*Pi^2)/3 + (224/27 - (2*Pi^2)/9)*RATIO[x^(-1)] + 
        (472/9 - 8*Pi^2)*RATIO[x] + (22*Pi^2*RATIO[x^2])/3 + 
        (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[3]) + 
      G[1, x]*(296/9 + (5*Pi^2)/3 + (224/27 - (2*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (-472/9 - (20*Pi^2)/3)*RATIO[x] + 
        (22*Pi^2*RATIO[x^2])/3 + (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[3]))) + 
  e^3*(Nf*(-1960/27 - (62*Pi^2)/9 + Pi^4/30 + 
      (-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
      (-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540)*RATIO[x^(-1)] + 
      ((808*Pi^2)/27 - (11*Pi^4)/90)*RATIO[x] + G[0, 0, 0, 0, x]*
       (-8 - (8*RATIO[x^(-1)])/3 + 36*RATIO[x] - 44*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(-16 - (8*RATIO[(1 - x)^(-1)])/3 + 52*RATIO[x] - 
        44*RATIO[x^2]) + G[0, 1, 1, 1, x]*(-4 + (44*RATIO[x])/3 - 
        (44*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*(-4 + (44*RATIO[x])/3 - 
        (44*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 1, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 1, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 0, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 0, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 1, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 0, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 1, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 0, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 1, 0, 1, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*(-4 + 8*RATIO[x] - 
        8*RATIO[x^2]) + ((-808*Pi^2)/27 + (11*Pi^4)/90)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, 1, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 0, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 0, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*(8 - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[1, 0, 0, 0, 0, x]*(8 - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[0, 0, 0, 0, 0, x]*(16 - 32*RATIO[x] + 32*RATIO[x^2]) + 
      G[1, 1, 1, 1, 1, x]*(16 - 32*RATIO[x] + 32*RATIO[x^2]) + 
      G[0, 1, 1, x]*(2*Pi^2 - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[1, 0, 0, x]*(2*Pi^2 - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[1, 1, 1, x]*(88/3 + (4*Pi^2)/3 + (40*RATIO[(1 - x)^(-1)])/9 + 
        (-740/9 - (8*Pi^2)/3)*RATIO[x] + (536/9 + (8*Pi^2)/3)*RATIO[x^2]) + 
      G[0, 0, 0, x]*(20/3 + (4*Pi^2)/3 + (40*RATIO[x^(-1)])/9 + 
        (-332/9 - (8*Pi^2)/3)*RATIO[x] + (536/9 + (8*Pi^2)/3)*RATIO[x^2]) + 
      G[0, 0, 1, x]*(-8 + (7*Pi^2)/3 + (268/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-268/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 0, x]*
       (-8 + (7*Pi^2)/3 + (268/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-268/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 1, x]*
       (-8 + (7*Pi^2)/3 + (268/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-268/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 0, x]*
       (-8 + (7*Pi^2)/3 + (268/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-268/9 + (14*Pi^2)/3)*RATIO[x^2]) + 
      (4/3 + 5*Pi^2 + (280*RATIO[(1 - x)^(-1)])/27 + (280*RATIO[x^(-1)])/27 + 
        (268/9 - 10*Pi^2)*RATIO[x] + (-268/9 + 10*Pi^2)*RATIO[x^2])*Zeta[3] + 
      G[0, 1, x]*(16 - (7*Pi^2)/3 + (-1616/27 + (77*Pi^2)/9)*RATIO[x] + 
        (1616/27 - (77*Pi^2)/9)*RATIO[x^2] + (-40/3 + (80*RATIO[x])/3 - 
          (80*RATIO[x^2])/3)*Zeta[3]) + G[1, 0, x]*(16 - (7*Pi^2)/3 + 
        (-1616/27 + (77*Pi^2)/9)*RATIO[x] + (1616/27 - (77*Pi^2)/9)*
         RATIO[x^2] + (-40/3 + (80*RATIO[x])/3 - (80*RATIO[x^2])/3)*
         Zeta[3]) + G[1, 1, x]*(-440/9 - (4*Pi^2)/3 + (-224/27 + (2*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (3032/27 + (49*Pi^2)/9)*RATIO[x] + 
        (-1616/27 - (55*Pi^2)/9)*RATIO[x^2] + (16/3 - (32*RATIO[x])/3 + 
          (32*RATIO[x^2])/3)*Zeta[3]) + G[0, 0, x]*(32/9 - 2*Pi^2 + 
        (-224/27 + (2*Pi^2)/9)*RATIO[x^(-1)] + (200/27 + (61*Pi^2)/9)*
         RATIO[x] + (-1616/27 - (55*Pi^2)/9)*RATIO[x^2] + 
        (16/3 - (32*RATIO[x])/3 + (32*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(-1072/27 + (43*Pi^2)/9 - Pi^4/30 + (1312/81 - (10*Pi^2)/27)*
         RATIO[x^(-1)] + (3032/27 - (151*Pi^2)/9 + Pi^4/15)*RATIO[x] + 
        ((134*Pi^2)/9 - Pi^4/15)*RATIO[x^2] + (40/3 - (56*RATIO[x^(-1)])/9 - 
          (100*RATIO[x])/3 + (44*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, x]*(1960/27 + (26*Pi^2)/9 - Pi^4/30 + (1312/81 - (10*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (-3032/27 - 13*Pi^2 + Pi^4/15)*RATIO[x] + 
        ((134*Pi^2)/9 - Pi^4/15)*RATIO[x^2] + 
        (-16/3 - (56*RATIO[(1 - x)^(-1)])/9 + 4*RATIO[x] + (44*RATIO[x^2])/3)*
         Zeta[3]) + (-4 + 8*RATIO[x] - 8*RATIO[x^2])*Zeta[5]) + 
    Nc*(1072/27 + (281*Pi^2)/9 - (2*Pi^4)/15 + 
      (58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((-406*Pi^2)/27 + Pi^4/18)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       (-64 + 24*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-1)] + 32*RATIO[x] - 
        32*RATIO[x^2]) + G[1, 1, 1, 1, 1, x]*(-64 + 24*RATIO[(1 - x)^(-1)] + 
        24*RATIO[x^(-1)] + 32*RATIO[x] - 32*RATIO[x^2]) + 
      G[0, 1, 1, 1, 1, x]*(-32 + 16*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2]) + G[1, 0, 0, 0, 0, x]*
       (-32 + 16*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + G[0, 0, 1, 1, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 0, 1, 1, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 0, 0, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 0, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      ((406*Pi^2)/27 - Pi^4/18)*RATIO[x^2] + G[0, 1, 1, 1, x]*
       (16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 0, 1, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[0, 1, 0, 0, 1, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 1, 0, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[0, 1, 1, 1, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 0, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[1, 0, 1, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[1, 1, 1, 0, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 1, 1, x]*
       (52 + (44*RATIO[(1 - x)^(-1)])/3 - 28*RATIO[x] + 20*RATIO[x^2]) + 
      G[0, 0, 0, 0, x]*(44 + (44*RATIO[x^(-1)])/3 - 12*RATIO[x] + 
        20*RATIO[x^2]) + G[0, 1, 1, x]*(-8*Pi^2 + 
        4*Pi^2*RATIO[(1 - x)^(-1)] + 4*Pi^2*RATIO[x^(-1)] + 4*Pi^2*RATIO[x] - 
        4*Pi^2*RATIO[x^2]) + G[1, 0, 0, x]*(-8*Pi^2 + 
        4*Pi^2*RATIO[(1 - x)^(-1)] + 4*Pi^2*RATIO[x^(-1)] + 4*Pi^2*RATIO[x] - 
        4*Pi^2*RATIO[x^2]) + G[0, 0, 1, x]*(32 - (28*Pi^2)/3 + 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (14*Pi^2*RATIO[x^(-1)])/3 + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x] + (136/9 - (14*Pi^2)/3)*RATIO[x^2]) + 
      G[0, 1, 0, x]*(32 - (28*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (-136/9 + (14*Pi^2)/3)*RATIO[x] + 
        (136/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 1, x]*
       (32 - (28*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (-136/9 + (14*Pi^2)/3)*RATIO[x] + 
        (136/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 0, x]*
       (32 - (28*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (-136/9 + (14*Pi^2)/3)*RATIO[x] + 
        (136/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 0, 0, x]*
       (-176/3 - (16*Pi^2)/3 + (10*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (-268/9 + (10*Pi^2)/3)*RATIO[x^(-1)] + (140/9 + (8*Pi^2)/3)*
         RATIO[x] + (-272/9 - (8*Pi^2)/3)*RATIO[x^2]) + 
      G[1, 1, 1, x]*(-220/3 - (16*Pi^2)/3 + (-268/9 + (10*Pi^2)/3)*
         RATIO[(1 - x)^(-1)] + (10*Pi^2*RATIO[x^(-1)])/3 + 
        (404/9 + (8*Pi^2)/3)*RATIO[x] + (-272/9 - (8*Pi^2)/3)*RATIO[x^2]) + 
      (68/3 - 20*Pi^2 + (-1876/27 + (118*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (-1876/27 + (118*Pi^2)/9)*RATIO[x^(-1)] + (-136/9 + 10*Pi^2)*
         RATIO[x] + (136/9 - 10*Pi^2)*RATIO[x^2])*Zeta[3] + 
      G[0, 0, x]*(484/9 + 7*Pi^2 + (1616/27 - (11*Pi^2)/9)*RATIO[x^(-1)] + 
        (-8/27 - (31*Pi^2)/9)*RATIO[x] + (812/27 + (25*Pi^2)/9)*RATIO[x^2] + 
        (-64/3 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + (32*RATIO[x])/3 - 
          (32*RATIO[x^2])/3)*Zeta[3]) + G[1, 1, x]*(752/9 + (19*Pi^2)/3 + 
        (1616/27 - (11*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (-1616/27 - (19*Pi^2)/9)*RATIO[x] + (812/27 + (25*Pi^2)/9)*
         RATIO[x^2] + (-64/3 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
          (32*RATIO[x])/3 - (32*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, x]*(-1072/27 - (137*Pi^2)/9 + (2*Pi^4)/15 + 
        (-9712/81 + (67*Pi^2)/27 + (7*Pi^4)/36)*RATIO[(1 - x)^(-1)] + 
        (7*Pi^4*RATIO[x^(-1)])/36 + (1616/27 + (19*Pi^2)/3 - Pi^4/15)*
         RATIO[x] + ((-68*Pi^2)/9 + Pi^4/15)*RATIO[x^2] + 
        (-20/3 + (308*RATIO[(1 - x)^(-1)])/9 - 12*RATIO[x] - 
          (20*RATIO[x^2])/3)*Zeta[3]) + G[0, x]*(544/27 - (148*Pi^2)/9 + 
        (2*Pi^4)/15 + (7*Pi^4*RATIO[(1 - x)^(-1)])/36 + 
        (-9712/81 + (67*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x^(-1)] + 
        (-1616/27 + (79*Pi^2)/9 - Pi^4/15)*RATIO[x] + 
        ((-68*Pi^2)/9 + Pi^4/15)*RATIO[x^2] + 
        (-76/3 + (308*RATIO[x^(-1)])/9 + (76*RATIO[x])/3 - (20*RATIO[x^2])/3)*
         Zeta[3]) + G[0, 1, x]*(-64 + (28*Pi^2)/3 + (812/27 - (35*Pi^2)/9)*
         RATIO[x] + (-812/27 + (35*Pi^2)/9)*RATIO[x^2] + 
        (160/3 - (80*RATIO[(1 - x)^(-1)])/3 - (80*RATIO[x^(-1)])/3 - 
          (80*RATIO[x])/3 + (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, 0, x]*(-64 + (28*Pi^2)/3 + (812/27 - (35*Pi^2)/9)*RATIO[x] + 
        (-812/27 + (35*Pi^2)/9)*RATIO[x^2] + 
        (160/3 - (80*RATIO[(1 - x)^(-1)])/3 - (80*RATIO[x^(-1)])/3 - 
          (80*RATIO[x])/3 + (80*RATIO[x^2])/3)*Zeta[3]) + 
      (16 - (536*RATIO[(1 - x)^(-1)])/5 - (536*RATIO[x^(-1)])/5 - 
        8*RATIO[x] + 8*RATIO[x^2])*Zeta[5])) + 
  e^4*(Nc*(6464/81 + (1684*Pi^2)/27 - (143*Pi^4)/360 - (107*Pi^6)/420 + 
      (349888/729 - (2428*Pi^2)/243 - (3149*Pi^4)/3240 + Pi^6/540)*
       RATIO[(1 - x)^(-1)] + (349888/729 - (2428*Pi^2)/243 - 
        (3149*Pi^4)/3240 + Pi^6/540)*RATIO[x^(-1)] + 
      ((-2432*Pi^2)/81 + (17*Pi^4)/135 + (107*Pi^6)/840)*RATIO[x] + 
      G[0, 0, 0, 0, 0, x]*(-60 - (44*RATIO[x^(-1)])/3 + (56*RATIO[x])/3 - 
        (80*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       (-68 - (44*RATIO[(1 - x)^(-1)])/3 + (104*RATIO[x])/3 - 
        (80*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(-32 + (40*RATIO[x])/3 - 
        (40*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*(-32 + (40*RATIO[x])/3 - 
        (40*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 0, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 0, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 0, 0, 1, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 1, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 0, 1, 1, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 0, 1, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 1, 0, 0, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 0, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 0, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 1, 1, 0, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[0, 1, 1, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 1, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[0, 1, 1, 1, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 0, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 0, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 0, 0, 1, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 0, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 1, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 0, 1, 0, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 0, 1, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 1, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 1, 0, 0, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 0, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 0, 1, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 1, 0, 1, 1, 0, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 1, 0, 0, 1, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 0, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x] - 8*RATIO[x^2]) + G[1, 1, 1, 1, 0, 1, x]*
       (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
        8*RATIO[x^2]) + G[1, 1, 1, 1, 1, 0, x]*(-16 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, 1, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*(-16 + (20*RATIO[x])/3 - (20*RATIO[x^2])/3) + 
      ((2432*Pi^2)/81 - (17*Pi^4)/135 - (107*Pi^6)/840)*RATIO[x^2] + 
      G[0, 0, 0, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 0, 1, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, 1, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 0, x]*(16 - (20*RATIO[x])/3 + (20*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 1, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[0, 0, 1, 0, 0, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 1, 0, 1, 1, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 0, 0, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 0, 0, 1, 1, 1, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[1, 0, 1, 0, 0, 0, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 1, 1, 1, x]*(16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x] + 8*RATIO[x^2]) + G[1, 1, 1, 0, 0, 0, x]*
       (16 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]) + G[0, 0, 1, 1, 1, 1, x]*(32 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, 0, x]*(32 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[1, 0, 1, 1, 1, 1, x]*(32 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[1, 1, 0, 0, 0, 0, x]*(32 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x] + 16*RATIO[x^2]) + 
      G[0, 1, 1, 1, 1, 1, x]*(48 - 24*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-1)] - 24*RATIO[x] + 24*RATIO[x^2]) + 
      G[1, 0, 0, 0, 0, 0, x]*(48 - 24*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-1)] - 24*RATIO[x] + 24*RATIO[x^2]) + 
      G[0, 0, 0, 0, 0, 0, x]*(80 - 32*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-1)] - 40*RATIO[x] + 40*RATIO[x^2]) + 
      G[1, 1, 1, 1, 1, 1, x]*(80 - 32*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-1)] - 40*RATIO[x] + 40*RATIO[x^2]) + 
      G[0, 0, 1, 1, x]*(8*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] - 
        4*Pi^2*RATIO[x^(-1)] - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[0, 1, 0, 0, x]*(8*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] - 
        4*Pi^2*RATIO[x^(-1)] - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[1, 0, 1, 1, x]*(8*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] - 
        4*Pi^2*RATIO[x^(-1)] - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[1, 1, 0, 0, x]*(8*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] - 
        4*Pi^2*RATIO[x^(-1)] - 4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(316/3 + 4*Pi^2 + (268/9 - (8*Pi^2)/3)*
         RATIO[(1 - x)^(-1)] - (8*Pi^2*RATIO[x^(-1)])/3 + 
        (-60 - 2*Pi^2)*RATIO[x] + (136/3 + 2*Pi^2)*RATIO[x^2]) + 
      G[0, 0, 0, 0, x]*(272/3 + 4*Pi^2 - (8*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (268/9 - (8*Pi^2)/3)*RATIO[x^(-1)] + (-92/3 - 2*Pi^2)*RATIO[x] + 
        (136/3 + 2*Pi^2)*RATIO[x^2]) + G[0, 1, 1, 1, x]*
       (32 + (20*Pi^2)/3 - (10*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (10*Pi^2*RATIO[x^(-1)])/3 + (-136/9 - (10*Pi^2)/3)*RATIO[x] + 
        (136/9 + (10*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 0, 0, x]*
       (32 + (20*Pi^2)/3 - (10*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (10*Pi^2*RATIO[x^(-1)])/3 + (-136/9 - (10*Pi^2)/3)*RATIO[x] + 
        (136/9 + (10*Pi^2)/3)*RATIO[x^2]) + G[0, 0, 0, 1, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[0, 0, 1, 0, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 0, 1, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 1, 0, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 0, 1, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 1, 0, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 0, 1, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 1, 0, x]*
       (-32 + (28*Pi^2)/3 - (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 + (136/9 - (14*Pi^2)/3)*RATIO[x] + 
        (-136/9 + (14*Pi^2)/3)*RATIO[x^2]) + 
      (380/9 - 20*Pi^2 + (-11312/81 + (77*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-11312/81 + (77*Pi^2)/27)*RATIO[x^(-1)] + (-812/27 + (25*Pi^2)/3)*
         RATIO[x] + (812/27 - (25*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      (-112/3 + (560*RATIO[(1 - x)^(-1)])/9 + (560*RATIO[x^(-1)])/9 + 
        (56*RATIO[x])/3 - (56*RATIO[x^2])/3)*Zeta[3]^2 + 
      G[0, 0, 1, x]*(64 - (28*Pi^2)/3 + (-812/27 + (35*Pi^2)/9)*RATIO[x] + 
        (812/27 - (35*Pi^2)/9)*RATIO[x^2] + 
        (-160/3 + (80*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x^(-1)])/3 + 
          (80*RATIO[x])/3 - (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, 1, 0, x]*(64 - (28*Pi^2)/3 + (-812/27 + (35*Pi^2)/9)*RATIO[x] + 
        (812/27 - (35*Pi^2)/9)*RATIO[x^2] + 
        (-160/3 + (80*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x^(-1)])/3 + 
          (80*RATIO[x])/3 - (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, 0, 1, x]*(64 - (28*Pi^2)/3 + (-812/27 + (35*Pi^2)/9)*RATIO[x] + 
        (812/27 - (35*Pi^2)/9)*RATIO[x^2] + 
        (-160/3 + (80*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x^(-1)])/3 + 
          (80*RATIO[x])/3 - (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, 1, 0, x]*(64 - (28*Pi^2)/3 + (-812/27 + (35*Pi^2)/9)*RATIO[x] + 
        (812/27 - (35*Pi^2)/9)*RATIO[x^2] + 
        (-160/3 + (80*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x^(-1)])/3 + 
          (80*RATIO[x])/3 - (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, 0, x]*(2912/27 + (124*Pi^2)/9 - (59*Pi^4)/90 + 
        (Pi^4*RATIO[(1 - x)^(-1)])/15 + (9712/81 - (67*Pi^2)/27 + Pi^4/15)*
         RATIO[x^(-1)] + (-16/81 - (203*Pi^2)/27 + (59*Pi^4)/180)*RATIO[x] + 
        (4864/81 + (170*Pi^2)/27 - (59*Pi^4)/180)*RATIO[x^2] + 
        (-12 - (308*RATIO[x^(-1)])/9 - (88*RATIO[x])/9 - (80*RATIO[x^2])/9)*
         Zeta[3]) + G[1, 1, x]*(4528/27 + (113*Pi^2)/9 - (59*Pi^4)/90 + 
        (9712/81 - (67*Pi^2)/27 + Pi^4/15)*RATIO[(1 - x)^(-1)] + 
        (Pi^4*RATIO[x^(-1)])/15 + (-9712/81 - (137*Pi^2)/27 + (59*Pi^4)/180)*
         RATIO[x] + (4864/81 + (170*Pi^2)/27 - (59*Pi^4)/180)*RATIO[x^2] + 
        (-92/3 - (308*RATIO[(1 - x)^(-1)])/9 + (248*RATIO[x])/9 - 
          (80*RATIO[x^2])/9)*Zeta[3]) + G[0, 1, 1, x]*
       (-8*Pi^2 + (10*Pi^2*RATIO[x])/3 - (10*Pi^2*RATIO[x^2])/3 + 
        (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
          8*RATIO[x^2])*Zeta[3]) + G[1, 0, 0, x]*
       (-8*Pi^2 + (10*Pi^2*RATIO[x])/3 - (10*Pi^2*RATIO[x^2])/3 + 
        (-16 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 
          8*RATIO[x^2])*Zeta[3]) + G[0, 1, x]*(-128 + (56*Pi^2)/3 + 
        (7*Pi^4)/18 - (7*Pi^4*RATIO[(1 - x)^(-1)])/36 - 
        (7*Pi^4*RATIO[x^(-1)])/36 + (4864/81 - (238*Pi^2)/27 - (7*Pi^4)/36)*
         RATIO[x] + (-4864/81 + (238*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x^2] + 
        (160/3 - (200*RATIO[x])/9 + (200*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*(-128 + (56*Pi^2)/3 + (7*Pi^4)/18 - 
        (7*Pi^4*RATIO[(1 - x)^(-1)])/36 - (7*Pi^4*RATIO[x^(-1)])/36 + 
        (4864/81 - (238*Pi^2)/27 - (7*Pi^4)/36)*RATIO[x] + 
        (-4864/81 + (238*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x^2] + 
        (160/3 - (200*RATIO[x])/9 + (200*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, 1, x]*(-1328/9 - 5*Pi^2 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (2428/27 + (14*Pi^2)/9)*RATIO[x] + 
        (-1624/27 - (20*Pi^2)/9)*RATIO[x^2] + 
        (176/3 - (32*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
          (88*RATIO[x])/3 + (88*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, 0, 0, x]*(-1060/9 - (17*Pi^2)/3 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[x^(-1)] + (820/27 + (26*Pi^2)/9)*RATIO[x] + 
        (-1624/27 - (20*Pi^2)/9)*RATIO[x^2] + 
        (176/3 - (32*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
          (88*RATIO[x])/3 + (88*RATIO[x^2])/3)*Zeta[3]) + 
      (16 - (1364*RATIO[(1 - x)^(-1)])/15 - (1364*RATIO[x^(-1)])/15 - 
        (20*RATIO[x])/3 + (20*RATIO[x^2])/3)*Zeta[5] + 
      G[1, x]*(-6464/81 - (820*Pi^2)/27 + (19*Pi^4)/72 + 
        (-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
        (9712/81 + (113*Pi^2)/9 - (19*Pi^4)/60)*RATIO[x] + 
        ((-406*Pi^2)/27 + Pi^4/18)*RATIO[x^2] + 
        (-92/9 + 20*Pi^2 + (1876/27 - (104*Pi^2)/9)*RATIO[(1 - x)^(-1)] - 
          (104*Pi^2*RATIO[x^(-1)])/9 + (-172/9 - 10*Pi^2)*RATIO[x] + 
          (-136/9 + 10*Pi^2)*RATIO[x^2])*Zeta[3] + 
        (-16 + (288*RATIO[(1 - x)^(-1)])/5 + (288*RATIO[x^(-1)])/5 + 
          8*RATIO[x] - 8*RATIO[x^2])*Zeta[5]) + 
      G[0, x]*(3248/81 - (887*Pi^2)/27 + Pi^4/360 + 
        (-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080)*RATIO[x^(-1)] + 
        (-9712/81 + (473*Pi^2)/27 + (37*Pi^4)/180)*RATIO[x] + 
        ((-406*Pi^2)/27 + Pi^4/18)*RATIO[x^2] + 
        (-400/9 + 20*Pi^2 - (104*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
          (1876/27 - (104*Pi^2)/9)*RATIO[x^(-1)] + (148/3 - 10*Pi^2)*
           RATIO[x] + (-136/9 + 10*Pi^2)*RATIO[x^2])*Zeta[3] + 
        (-16 + (288*RATIO[(1 - x)^(-1)])/5 + (288*RATIO[x^(-1)])/5 + 
          8*RATIO[x] - 8*RATIO[x^2])*Zeta[5])) + 
    Nf*(-12344/81 - (358*Pi^2)/27 + (71*Pi^4)/360 + (107*Pi^6)/1680 + 
      (-46720/729 + (328*Pi^2)/243 + (47*Pi^4)/324)*RATIO[(1 - x)^(-1)] + 
      (-46720/729 + (328*Pi^2)/243 + (47*Pi^4)/324)*RATIO[x^(-1)] + 
      ((4856*Pi^2)/81 - (67*Pi^4)/270 - (107*Pi^6)/840)*RATIO[x] + 
      G[0, 0, 0, 0, 0, 0, x]*(-20 + 40*RATIO[x] - 40*RATIO[x^2]) + 
      G[1, 1, 1, 1, 1, 1, x]*(-20 + 40*RATIO[x] - 40*RATIO[x^2]) + 
      G[0, 1, 1, 1, 1, 1, x]*(-12 + 24*RATIO[x] - 24*RATIO[x^2]) + 
      G[1, 0, 0, 0, 0, 0, x]*(-12 + 24*RATIO[x] - 24*RATIO[x^2]) + 
      G[0, 0, 1, 1, 1, 1, x]*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, 0, x]*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 
      G[1, 0, 1, 1, 1, 1, x]*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 
      G[1, 1, 0, 0, 0, 0, x]*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 
      G[0, 0, 0, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 0, 1, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, 1, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 0, x]*(-4 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, 0, 0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 0, 1, 1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 1, 1, 0, 0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 0, 1, 1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 0, 1, 0, 0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 0, 1, 1, 1, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 0, 0, 0, x]*(-4 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      ((-4856*Pi^2)/81 + (67*Pi^4)/270 + (107*Pi^6)/840)*RATIO[x^2] + 
      G[0, 0, 0, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 0, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 0, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 0, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 0, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 0, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 0, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 0, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 1, 1, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 0, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 0, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 0, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 0, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 0, 1, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 0, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 0, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 0, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, 0, 1, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, 1, 0, x]*(4 - 8*RATIO[x] + 8*RATIO[x^2]) + 
      G[0, 0, 1, 1, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*(4 - (44*RATIO[x])/3 + (44*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*(8 - (88*RATIO[x])/3 + (88*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*(8 - (88*RATIO[x])/3 + (88*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*(20 + (8*RATIO[(1 - x)^(-1)])/3 - 
        (200*RATIO[x])/3 + (176*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
       (12 + (8*RATIO[x^(-1)])/3 - (152*RATIO[x])/3 + (176*RATIO[x^2])/3) + 
      G[0, 0, 1, 1, x]*(-2*Pi^2 + 4*Pi^2*RATIO[x] - 4*Pi^2*RATIO[x^2]) + 
      G[0, 1, 0, 0, x]*(-2*Pi^2 + 4*Pi^2*RATIO[x] - 4*Pi^2*RATIO[x^2]) + 
      G[1, 0, 1, 1, x]*(-2*Pi^2 + 4*Pi^2*RATIO[x] - 4*Pi^2*RATIO[x^2]) + 
      G[1, 1, 0, 0, x]*(-2*Pi^2 + 4*Pi^2*RATIO[x] - 4*Pi^2*RATIO[x^2]) + 
      G[0, 0, 0, 1, x]*(8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 0, 1, 0, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 0, 1, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 1, 0, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 0, 1, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 1, 0, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 0, 1, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[1, 1, 1, 0, x]*
       (8 - (7*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x] + 
        (268/9 - (14*Pi^2)/3)*RATIO[x^2]) + G[0, 1, 1, 1, x]*
       (-8 - (5*Pi^2)/3 + (268/9 + (10*Pi^2)/3)*RATIO[x] + 
        (-268/9 - (10*Pi^2)/3)*RATIO[x^2]) + G[1, 0, 0, 0, x]*
       (-8 - (5*Pi^2)/3 + (268/9 + (10*Pi^2)/3)*RATIO[x] + 
        (-268/9 - (10*Pi^2)/3)*RATIO[x^2]) + G[0, 0, 0, 0, x]*
       (-44/3 - Pi^2 - (40*RATIO[x^(-1)])/9 + (200/3 + 2*Pi^2)*RATIO[x] + 
        (-268/3 - 2*Pi^2)*RATIO[x^2]) + G[1, 1, 1, 1, x]*
       (-112/3 - Pi^2 - (40*RATIO[(1 - x)^(-1)])/9 + (112 + 2*Pi^2)*
         RATIO[x] + (-268/3 - 2*Pi^2)*RATIO[x^2]) + 
      (136/9 + 5*Pi^2 + (1568/81 - (14*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (1568/81 - (14*Pi^2)/27)*RATIO[x^(-1)] + (1616/27 - (55*Pi^2)/3)*
         RATIO[x] + (-1616/27 + (55*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      (28/3 - (56*RATIO[x])/3 + (56*RATIO[x^2])/3)*Zeta[3]^2 + 
      G[0, 1, x]*(32 - (14*Pi^2)/3 - (7*Pi^4)/72 + 
        (-9712/81 + (469*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x] + 
        (9712/81 - (469*Pi^2)/27 - (7*Pi^4)/36)*RATIO[x^2] + 
        (-40/3 + (440*RATIO[x])/9 - (440*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*(32 - (14*Pi^2)/3 - (7*Pi^4)/72 + 
        (-9712/81 + (469*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x] + 
        (9712/81 - (469*Pi^2)/27 - (7*Pi^4)/36)*RATIO[x^2] + 
        (-40/3 + (440*RATIO[x])/9 - (440*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, 0, x]*(112/9 + (5*Pi^2)/3 + (224/27 - (2*Pi^2)/9)*
         RATIO[x^(-1)] + (-1816/27 - (50*Pi^2)/9)*RATIO[x] + 
        (3232/27 + (44*Pi^2)/9)*RATIO[x^2] + (-44/3 + (88*RATIO[x])/3 - 
          (88*RATIO[x^2])/3)*Zeta[3]) + G[1, 1, 1, x]*
       (584/9 + Pi^2 + (224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (-4648/27 - (38*Pi^2)/9)*RATIO[x] + (3232/27 + (44*Pi^2)/9)*
         RATIO[x^2] + (-44/3 + (88*RATIO[x])/3 - (88*RATIO[x^2])/3)*
         Zeta[3]) + G[0, 1, 1, x]*(2*Pi^2 - (22*Pi^2*RATIO[x])/3 + 
        (22*Pi^2*RATIO[x^2])/3 + (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[3]) + 
      G[1, 0, 0, x]*(2*Pi^2 - (22*Pi^2*RATIO[x])/3 + (22*Pi^2*RATIO[x^2])/3 + 
        (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[3]) + 
      G[1, 1, x]*(-2824/27 - (20*Pi^2)/9 + (59*Pi^4)/360 + 
        (-1312/81 + (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (18808/81 + (284*Pi^2)/27 - (59*Pi^4)/180)*RATIO[x] + 
        (-9712/81 - (335*Pi^2)/27 + (59*Pi^4)/180)*RATIO[x^2] + 
        (44/3 + (56*RATIO[(1 - x)^(-1)])/9 - (344*RATIO[x])/9 + 
          (176*RATIO[x^2])/9)*Zeta[3]) + G[0, 0, x]*(208/27 - (37*Pi^2)/9 + 
        (59*Pi^4)/360 + (-1312/81 + (10*Pi^2)/27)*RATIO[x^(-1)] + 
        (616/81 + (386*Pi^2)/27 - (59*Pi^4)/180)*RATIO[x] + 
        (-9712/81 - (335*Pi^2)/27 + (59*Pi^4)/180)*RATIO[x^2] + 
        (-4 + (56*RATIO[x^(-1)])/9 - (8*RATIO[x])/9 + (176*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 0, 1, x]*(-16 + (7*Pi^2)/3 + (1616/27 - (77*Pi^2)/9)*
         RATIO[x] + (-1616/27 + (77*Pi^2)/9)*RATIO[x^2] + 
        (40/3 - (80*RATIO[x])/3 + (80*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, 1, 0, x]*(-16 + (7*Pi^2)/3 + (1616/27 - (77*Pi^2)/9)*RATIO[x] + 
        (-1616/27 + (77*Pi^2)/9)*RATIO[x^2] + (40/3 - (80*RATIO[x])/3 + 
          (80*RATIO[x^2])/3)*Zeta[3]) + G[1, 0, 1, x]*
       (-16 + (7*Pi^2)/3 + (1616/27 - (77*Pi^2)/9)*RATIO[x] + 
        (-1616/27 + (77*Pi^2)/9)*RATIO[x^2] + (40/3 - (80*RATIO[x])/3 + 
          (80*RATIO[x^2])/3)*Zeta[3]) + G[1, 1, 0, x]*
       (-16 + (7*Pi^2)/3 + (1616/27 - (77*Pi^2)/9)*RATIO[x] + 
        (-1616/27 + (77*Pi^2)/9)*RATIO[x^2] + (40/3 - (80*RATIO[x])/3 + 
          (80*RATIO[x^2])/3)*Zeta[3]) + (-4 + (248*RATIO[(1 - x)^(-1)])/15 + 
        (248*RATIO[x^(-1)])/15 + (44*RATIO[x])/3 - (44*RATIO[x^2])/3)*
       Zeta[5] + G[0, x]*(-6464/81 + (260*Pi^2)/27 + (7*Pi^4)/72 + 
        (7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*RATIO[x^(-1)] + 
        (18808/81 - (926*Pi^2)/27 - (5*Pi^4)/36)*RATIO[x] + 
        ((808*Pi^2)/27 - (11*Pi^4)/90)*RATIO[x^2] + 
        (268/9 - 5*Pi^2 - (280*RATIO[x^(-1)])/27 + (-248/3 + 10*Pi^2)*
           RATIO[x] + (268/9 - 10*Pi^2)*RATIO[x^2])*Zeta[3] + 
        (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[5]) + 
      G[1, x]*(12344/81 + (142*Pi^2)/27 - (59*Pi^4)/360 + 
        (7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
        (-18808/81 - (230*Pi^2)/9 + (23*Pi^4)/60)*RATIO[x] + 
        ((808*Pi^2)/27 - (11*Pi^4)/90)*RATIO[x^2] + 
        (-208/9 - 5*Pi^2 - (280*RATIO[(1 - x)^(-1)])/27 + 
          (208/9 + 10*Pi^2)*RATIO[x] + (268/9 - 10*Pi^2)*RATIO[x^2])*
         Zeta[3] + (4 - 8*RATIO[x] + 8*RATIO[x^2])*Zeta[5]))), 
 16*e^4*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  G[0, 0, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(64*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(64*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(96*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(96*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 0, x]*(160*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 - 64*e^4*RATIO[x^(-1)] - 80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(16 + 15*e) + 
    (16*(9*e^3 + 22*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^3*(12 + 7*e)*RATIO[x])/3 - (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(-8*e^3*(16 + 17*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (32*e^4*RATIO[x^(-2)])/3 + 
    (16*(9*e^3 + 22*e^4)*RATIO[x^(-1)])/3 + (16*e^3*(12 + 13*e)*RATIO[x])/3 - 
    (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (-64*e^3*(1 + e) - (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    8*e^4*RATIO[x^(-2)] - 8*(-4*e^3 + 11*e^4)*RATIO[x^(-1)] + 
    (16*e^3*(6 + 5*e)*RATIO[x])/3 - (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(-64*e^3*(1 + e) - 8*e^3*(-4 + 11*e)*
     RATIO[(1 - x)^(-1)] - (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (-32*e^3*(1 + e) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(-32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) - (16*(-3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) + (16*(3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (16*e^4)/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] - 16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/
     3 + (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, x]*
   (16*e^4*Pi^2 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(16*e^4*Pi^2 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 + 3*e^2*Pi^2))/3 - 
    (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - 4*e^2*(12 + 14*e + 30*e^2 + e^2*Pi^2)*RATIO[x] + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(36 + 33*e + 68*e^2 + 3*e^2*Pi^2))/3 - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/(-1 + RATIO[x])^2 - 
    (4*e^2*(36 + 18*e + 46*e^2 + 3*e^2*Pi^2)*RATIO[x])/3 + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x])/
     9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*
     RATIO[x^(-1)] + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*
      RATIO[x])/9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, x]*(((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (2*e*(288 + 252*e + 528*e^2 + 1060*e^3 + 
       48*e^2*Pi^2 + 51*e^3*Pi^2 - 528*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(216 + 72*e + 210*e^2 + 410*e^3 + 36*e^2*Pi^2 + 
       39*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (4*RATIO[(1 - x)^(-1)]*(108*e + 396*e^2 + 822*e^3 + 1646*e^4 - 
       (198*I)*e^3*Pi - (420*I)*e^4*Pi + 45*e^3*Pi^2 + 66*e^4*Pi^2 - 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (2*RATIO[(1 - x)^(-1)]*(396*e^2 + 840*e^3 + 1676*e^4 - (396*I)*e^3*Pi - 
       (840*I)*e^4*Pi - 108*e^3*Pi^2 + 165*e^4*Pi^2 - 216*e^4*Zeta[3]))/27 + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[1, 1, 1, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/27 - (4*I)*e^2*RATIO[(1 - x)^(-1)]*
     (-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) - 
    (2*e*(288 + 324*e + 660*e^2 + 1328*e^3 + 48*e^2*Pi^2 + 45*e^3*Pi^2 - 
       528*e^3*Zeta[3]))/9 + (4*e*RATIO[x]*(216 + 288*e + 606*e^2 + 
       1214*e^3 + 36*e^2*Pi^2 + 21*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
     ((108*I)*e + (396*I)*e^2 + (822*I)*e^3 + (1646*I)*e^4 + 198*e^3*Pi + 
      420*e^4*Pi + (45*I)*e^3*Pi^2 + (66*I)*e^4*Pi^2 + 18*e^4*Pi^3 - 
      (36*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/3 + (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 
       126*e^2*Pi^2 + 105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi - 
       21*e^3*Pi^2 + 33*e^4*Pi^2 - 120*e^4*Zeta[3]))/9 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 + ((4*I)/9)*RATIO[x^(-1)]*
     ((36*I)*e + 66*e^3*Pi + 140*e^4*Pi - (21*I)*e^3*Pi^2 + (33*I)*e^4*Pi^2 + 
      6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 - ((4*I)/9)*RATIO[x^(-1)]*
     ((-36*I)*e + 66*e^3*Pi + 140*e^4*Pi + (21*I)*e^3*Pi^2 + 
      (33*I)*e^4*Pi^2 + 6*e^4*Pi^3 + (156*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((396*I)*e^2 + (840*I)*e^3 + (1676*I)*e^4 + 396*e^3*Pi + 
      840*e^4*Pi - (108*I)*e^3*Pi^2 + (165*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] - 16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       7*e^2*Pi^2 + 7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - ((4*I)/3)*RATIO[x^(-1)]*
     ((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + (28*I)*e^4*Zeta[3]) + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi + 
       21*e^3*Pi^2 + 33*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 - (7920*I)*e^2*Pi - (16800*I)*e^3*Pi - 
       (33520*I)*e^4*Pi - 2520*e^2*Pi^2 + 3960*e^3*Pi^2 + 8400*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 + (1980*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 + (88*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] - 
       528*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((4320 + 5400*e + 11160*e^2 + 22560*e^3 + 45280*e^4 + 
      1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 - 177*e^4*Pi^4 - 
      5760*e^3*Zeta[3] - 8280*e^4*Zeta[3])/135 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (2*RATIO[x^(-1)]*(-1188*e - 2412*e^2 - 4848*e^3 - 9712*e^4 + 
       (1188*I)*e^2*Pi + (2520*I)*e^3*Pi + (5028*I)*e^4*Pi - 324*e^2*Pi^2 - 
       495*e^3*Pi^2 - 1059*e^4*Pi^2 - (108*I)*e^3*Pi^3 - (297*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 + 2772*e^4*Zeta[3]))/81 - 
    (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 48720*e^3 - 97280*e^4 - 
       5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 10200*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 14400*e^4*Zeta[3]))/810 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 44640*e^4*Zeta[3]))/810 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 660*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45) + 
  G[1, 0, x]*(-(RATIO[(1 - x)^(-1)]*(-864 + (1584*I)*e^2*Pi + 
        (3360*I)*e^3*Pi + (6704*I)*e^4*Pi + 504*e^2*Pi^2 - 792*e^3*Pi^2 - 
        1680*e^4*Pi^2 - (132*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] - 
        1584*e^4*Zeta[3]))/54 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((RATIO[x]*(-12960 + 2160*e - 720*e^2 - 480*e^3 - 320*e^4 - 
       5400*e^2*Pi^2 - 5580*e^3*Pi^2 - 12180*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] - 15840*e^4*Zeta[3]))/810 + 
    (4320 + 3240*e + 7200*e^2 + 14520*e^3 + 29120*e^4 + 1800*e^2*Pi^2 + 
      1890*e^3*Pi^2 + 3720*e^4*Pi^2 - 177*e^4*Pi^4 - 5760*e^3*Zeta[3] - 
      3240*e^4*Zeta[3])/135 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (-5940*e - 12060*e^2 - 24240*e^3 - 48560*e^4 + (5940*I)*e^2*Pi + 
       (12600*I)*e^3*Pi + (25140*I)*e^4*Pi - 1620*e^2*Pi^2 - 2475*e^3*Pi^2 - 
       5295*e^4*Pi^2 - (495*I)*e^4*Pi^3 + 27*e^4*Pi^4 - 3240*e^3*Zeta[3] + 
       7920*e^4*Zeta[3]))/405 - (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 
       48720*e^3 - 97280*e^4 - 5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 
       10200*e^4*Pi^2 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
       14400*e^4*Zeta[3]))/810 + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 
  (RATIO[x]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 341040*e^3*Pi^2 - 
     680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 2856*e^4*Pi^4 + 
     2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 - 
  (RATIO[x^2]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 
     341040*e^3*Pi^2 - 680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 
     2856*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (90720 + 211680*e + 443520*e^2 + 900480*e^3 + 1809920*e^4 + 181440*Pi^2 + 
    181440*e*Pi^2 + 355320*e^2*Pi^2 + 708120*e^3*Pi^2 + 1414560*e^4*Pi^2 - 
    3024*e^2*Pi^4 - 3024*e^3*Pi^4 - 9009*e^4*Pi^4 - 5778*e^4*Pi^6 + 
    362880*e*Zeta[3] + 362880*e^2*Zeta[3] + 514080*e^3*Zeta[3] + 
    957600*e^4*Zeta[3] - 453600*e^3*Pi^2*Zeta[3] - 453600*e^4*Pi^2*Zeta[3] - 
    846720*e^4*Zeta[3]^2 + 362880*e^3*Zeta[5] + 362880*e^4*Zeta[5])/11340 - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 - (27720*I)*e^2*Pi^3 - 
     (62580*I)*e^3*Pi^3 - (123620*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 
     12474*e^3*Pi^4 + 27720*e^4*Pi^4 - (945*I)*e^3*Pi^5 + (3696*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] + 166320*e^2*Zeta[3] + 
     352800*e^3*Zeta[3] + 703920*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     13860*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 166320*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + (I/810)*RATIO[x^(-1)]*
   (-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 13120*e^4*Pi - 
    (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 
    540*e^3*Pi^3 + 900*e^4*Pi^3 + (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 
    30240*e^2*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 
    80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*(((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
      360*e^3*Zeta[3] - 240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 
       18*e^2*Pi^4 + 15*e^3*Pi^4 - 2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 
       4080*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 + 
    (-12960 - 30240*e - 63360*e^2 - 128640*e^3 - 258560*e^4 - 25920*e*Pi^2 - 
      24840*e^2*Pi^2 - 49320*e^3*Pi^2 - 98400*e^4*Pi^2 + 432*e^3*Pi^4 + 
      855*e^4*Pi^4 - 51840*e^2*Zeta[3] - 21600*e^3*Zeta[3] - 
      33120*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 - 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       6480*e*Pi^2 - 4320*e^2*Pi^2 - 10260*e^3*Pi^2 - 20340*e^4*Pi^2 + 
       108*e^3*Pi^4 + 513*e^4*Pi^4 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5]))/810 - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 - 
       (1320*I)*e^3*Pi^3 - (2800*I)*e^4*Pi^3 - 324*e^3*Pi^4 + 594*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] + 7920*e^3*Zeta[3] + 
       16800*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (I/810)*RATIO[x^(-1)]*
     ((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + (13120*I)*e^4 - 23760*e*Pi - 
      50400*e^2*Pi - 100560*e^3*Pi - 200960*e^4*Pi - (7560*I)*e*Pi^2 - 
      (11880*I)*e^2*Pi^2 - (25380*I)*e^3*Pi^2 - (50580*I)*e^4*Pi^2 - 
      2160*e^2*Pi^3 + 5940*e^3*Pi^3 + 12600*e^4*Pi^3 - (1287*I)*e^3*Pi^4 + 
      (1980*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] + 55440*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5])) + 
  G[0, x]*((-I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2) + (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 
       2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 18*e^2*Pi^4 + 15*e^3*Pi^4 - 
       2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 4080*e^3*Zeta[3] + 
       2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 - 
    (RATIO[(1 - x)^(-1)]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + 
       (23760*I)*e*Pi + (50400*I)*e^2*Pi + (100560*I)*e^3*Pi + 
       (200960*I)*e^4*Pi - 7560*e*Pi^2 - 11880*e^2*Pi^2 - 25380*e^3*Pi^2 - 
       50580*e^4*Pi^2 - (1980*I)*e^3*Pi^3 - (4200*I)*e^4*Pi^3 - 
       315*e^3*Pi^4 + 198*e^4*Pi^4 - 43200*e^2*Zeta[3] - 23760*e^3*Zeta[3] - 
       55440*e^4*Zeta[3] - (55440*I)*e^4*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    (12960 + 17280*e + 33120*e^2 + 65280*e^3 + 129920*e^4 - 25920*e*Pi^2 - 
      27000*e^2*Pi^2 - 53280*e^3*Pi^2 - 106440*e^4*Pi^2 + 432*e^3*Pi^4 + 
      9*e^4*Pi^4 - 51840*e^2*Zeta[3] - 82080*e^3*Zeta[3] - 
      144000*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       6480*e*Pi^2 + 6480*e^2*Pi^2 + 14220*e^3*Pi^2 + 28380*e^4*Pi^2 - 
       108*e^3*Pi^4 + 333*e^4*Pi^4 + 12960*e^2*Zeta[3] + 41040*e^3*Zeta[3] + 
       79920*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5]))/810), 
 16*e^4*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  G[0, 0, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(64*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(64*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(96*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(96*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 0, x]*(160*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 - 64*e^4*RATIO[x^(-1)] - 80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(16 + 15*e) + 
    (16*(9*e^3 + 22*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^3*(12 + 7*e)*RATIO[x])/3 - (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(-8*e^3*(16 + 17*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (32*e^4*RATIO[x^(-2)])/3 + 
    (16*(9*e^3 + 22*e^4)*RATIO[x^(-1)])/3 + (16*e^3*(12 + 13*e)*RATIO[x])/3 - 
    (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (-64*e^3*(1 + e) - (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    8*e^4*RATIO[x^(-2)] - 8*(-4*e^3 + 11*e^4)*RATIO[x^(-1)] + 
    (16*e^3*(6 + 5*e)*RATIO[x])/3 - (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(-64*e^3*(1 + e) - 8*e^3*(-4 + 11*e)*
     RATIO[(1 - x)^(-1)] - (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (-32*e^3*(1 + e) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(-32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) - (16*(-3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) + (16*(3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (16*e^4)/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] - 16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/
     3 + (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, x]*
   (16*e^4*Pi^2 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(16*e^4*Pi^2 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 + 3*e^2*Pi^2))/3 - 
    (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - 4*e^2*(12 + 14*e + 30*e^2 + e^2*Pi^2)*RATIO[x] + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(36 + 33*e + 68*e^2 + 3*e^2*Pi^2))/3 - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/(-1 + RATIO[x])^2 - 
    (4*e^2*(36 + 18*e + 46*e^2 + 3*e^2*Pi^2)*RATIO[x])/3 + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x])/
     9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*
     RATIO[x^(-1)] + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*
      RATIO[x])/9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, x]*(((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (2*e*(288 + 252*e + 528*e^2 + 1060*e^3 + 
       48*e^2*Pi^2 + 51*e^3*Pi^2 - 528*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(216 + 72*e + 210*e^2 + 410*e^3 + 36*e^2*Pi^2 + 
       39*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (4*RATIO[(1 - x)^(-1)]*(108*e + 396*e^2 + 822*e^3 + 1646*e^4 - 
       (198*I)*e^3*Pi - (420*I)*e^4*Pi + 45*e^3*Pi^2 + 66*e^4*Pi^2 - 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (2*RATIO[(1 - x)^(-1)]*(396*e^2 + 840*e^3 + 1676*e^4 - (396*I)*e^3*Pi - 
       (840*I)*e^4*Pi - 108*e^3*Pi^2 + 165*e^4*Pi^2 - 216*e^4*Zeta[3]))/27 + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[1, 1, 1, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/27 - (4*I)*e^2*RATIO[(1 - x)^(-1)]*
     (-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) - 
    (2*e*(288 + 324*e + 660*e^2 + 1328*e^3 + 48*e^2*Pi^2 + 45*e^3*Pi^2 - 
       528*e^3*Zeta[3]))/9 + (4*e*RATIO[x]*(216 + 288*e + 606*e^2 + 
       1214*e^3 + 36*e^2*Pi^2 + 21*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
     ((108*I)*e + (396*I)*e^2 + (822*I)*e^3 + (1646*I)*e^4 + 198*e^3*Pi + 
      420*e^4*Pi + (45*I)*e^3*Pi^2 + (66*I)*e^4*Pi^2 + 18*e^4*Pi^3 - 
      (36*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/3 + (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 
       126*e^2*Pi^2 + 105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi - 
       21*e^3*Pi^2 + 33*e^4*Pi^2 - 120*e^4*Zeta[3]))/9 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 + ((4*I)/9)*RATIO[x^(-1)]*
     ((36*I)*e + 66*e^3*Pi + 140*e^4*Pi - (21*I)*e^3*Pi^2 + (33*I)*e^4*Pi^2 + 
      6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 - ((4*I)/9)*RATIO[x^(-1)]*
     ((-36*I)*e + 66*e^3*Pi + 140*e^4*Pi + (21*I)*e^3*Pi^2 + 
      (33*I)*e^4*Pi^2 + 6*e^4*Pi^3 + (156*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((396*I)*e^2 + (840*I)*e^3 + (1676*I)*e^4 + 396*e^3*Pi + 
      840*e^4*Pi - (108*I)*e^3*Pi^2 + (165*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] - 16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       7*e^2*Pi^2 + 7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - ((4*I)/3)*RATIO[x^(-1)]*
     ((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + (28*I)*e^4*Zeta[3]) + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi + 
       21*e^3*Pi^2 + 33*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 - (7920*I)*e^2*Pi - (16800*I)*e^3*Pi - 
       (33520*I)*e^4*Pi - 2520*e^2*Pi^2 + 3960*e^3*Pi^2 + 8400*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 + (1980*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 + (88*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] - 
       528*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((4320 + 5400*e + 11160*e^2 + 22560*e^3 + 45280*e^4 + 
      1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 - 177*e^4*Pi^4 - 
      5760*e^3*Zeta[3] - 8280*e^4*Zeta[3])/135 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (2*RATIO[x^(-1)]*(-1188*e - 2412*e^2 - 4848*e^3 - 9712*e^4 + 
       (1188*I)*e^2*Pi + (2520*I)*e^3*Pi + (5028*I)*e^4*Pi - 324*e^2*Pi^2 - 
       495*e^3*Pi^2 - 1059*e^4*Pi^2 - (108*I)*e^3*Pi^3 - (297*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 + 2772*e^4*Zeta[3]))/81 - 
    (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 48720*e^3 - 97280*e^4 - 
       5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 10200*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 14400*e^4*Zeta[3]))/810 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 44640*e^4*Zeta[3]))/810 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 660*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45) + 
  G[1, 0, x]*(-(RATIO[(1 - x)^(-1)]*(-864 + (1584*I)*e^2*Pi + 
        (3360*I)*e^3*Pi + (6704*I)*e^4*Pi + 504*e^2*Pi^2 - 792*e^3*Pi^2 - 
        1680*e^4*Pi^2 - (132*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] - 
        1584*e^4*Zeta[3]))/54 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((RATIO[x]*(-12960 + 2160*e - 720*e^2 - 480*e^3 - 320*e^4 - 
       5400*e^2*Pi^2 - 5580*e^3*Pi^2 - 12180*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] - 15840*e^4*Zeta[3]))/810 + 
    (4320 + 3240*e + 7200*e^2 + 14520*e^3 + 29120*e^4 + 1800*e^2*Pi^2 + 
      1890*e^3*Pi^2 + 3720*e^4*Pi^2 - 177*e^4*Pi^4 - 5760*e^3*Zeta[3] - 
      3240*e^4*Zeta[3])/135 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (-5940*e - 12060*e^2 - 24240*e^3 - 48560*e^4 + (5940*I)*e^2*Pi + 
       (12600*I)*e^3*Pi + (25140*I)*e^4*Pi - 1620*e^2*Pi^2 - 2475*e^3*Pi^2 - 
       5295*e^4*Pi^2 - (495*I)*e^4*Pi^3 + 27*e^4*Pi^4 - 3240*e^3*Zeta[3] + 
       7920*e^4*Zeta[3]))/405 - (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 
       48720*e^3 - 97280*e^4 - 5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 
       10200*e^4*Pi^2 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
       14400*e^4*Zeta[3]))/810 + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 
  (RATIO[x]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 341040*e^3*Pi^2 - 
     680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 2856*e^4*Pi^4 + 
     2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 - 
  (RATIO[x^2]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 
     341040*e^3*Pi^2 - 680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 
     2856*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (90720 + 211680*e + 443520*e^2 + 900480*e^3 + 1809920*e^4 + 181440*Pi^2 + 
    181440*e*Pi^2 + 355320*e^2*Pi^2 + 708120*e^3*Pi^2 + 1414560*e^4*Pi^2 - 
    3024*e^2*Pi^4 - 3024*e^3*Pi^4 - 9009*e^4*Pi^4 - 5778*e^4*Pi^6 + 
    362880*e*Zeta[3] + 362880*e^2*Zeta[3] + 514080*e^3*Zeta[3] + 
    957600*e^4*Zeta[3] - 453600*e^3*Pi^2*Zeta[3] - 453600*e^4*Pi^2*Zeta[3] - 
    846720*e^4*Zeta[3]^2 + 362880*e^3*Zeta[5] + 362880*e^4*Zeta[5])/11340 - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 - (27720*I)*e^2*Pi^3 - 
     (62580*I)*e^3*Pi^3 - (123620*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 
     12474*e^3*Pi^4 + 27720*e^4*Pi^4 - (945*I)*e^3*Pi^5 + (3696*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] + 166320*e^2*Zeta[3] + 
     352800*e^3*Zeta[3] + 703920*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     13860*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 166320*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + (I/810)*RATIO[x^(-1)]*
   (-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 13120*e^4*Pi - 
    (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 
    540*e^3*Pi^3 + 900*e^4*Pi^3 + (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 
    30240*e^2*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 
    80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*(((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
      360*e^3*Zeta[3] - 240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 
       18*e^2*Pi^4 + 15*e^3*Pi^4 - 2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 
       4080*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 + 
    (-12960 - 30240*e - 63360*e^2 - 128640*e^3 - 258560*e^4 - 25920*e*Pi^2 - 
      24840*e^2*Pi^2 - 49320*e^3*Pi^2 - 98400*e^4*Pi^2 + 432*e^3*Pi^4 + 
      855*e^4*Pi^4 - 51840*e^2*Zeta[3] - 21600*e^3*Zeta[3] - 
      33120*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 - 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       6480*e*Pi^2 - 4320*e^2*Pi^2 - 10260*e^3*Pi^2 - 20340*e^4*Pi^2 + 
       108*e^3*Pi^4 + 513*e^4*Pi^4 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5]))/810 - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 - 
       (1320*I)*e^3*Pi^3 - (2800*I)*e^4*Pi^3 - 324*e^3*Pi^4 + 594*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] + 7920*e^3*Zeta[3] + 
       16800*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (I/810)*RATIO[x^(-1)]*
     ((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + (13120*I)*e^4 - 23760*e*Pi - 
      50400*e^2*Pi - 100560*e^3*Pi - 200960*e^4*Pi - (7560*I)*e*Pi^2 - 
      (11880*I)*e^2*Pi^2 - (25380*I)*e^3*Pi^2 - (50580*I)*e^4*Pi^2 - 
      2160*e^2*Pi^3 + 5940*e^3*Pi^3 + 12600*e^4*Pi^3 - (1287*I)*e^3*Pi^4 + 
      (1980*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] + 55440*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5])) + 
  G[0, x]*((-I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2) + (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 
       2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 18*e^2*Pi^4 + 15*e^3*Pi^4 - 
       2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 4080*e^3*Zeta[3] + 
       2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 - 
    (RATIO[(1 - x)^(-1)]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + 
       (23760*I)*e*Pi + (50400*I)*e^2*Pi + (100560*I)*e^3*Pi + 
       (200960*I)*e^4*Pi - 7560*e*Pi^2 - 11880*e^2*Pi^2 - 25380*e^3*Pi^2 - 
       50580*e^4*Pi^2 - (1980*I)*e^3*Pi^3 - (4200*I)*e^4*Pi^3 - 
       315*e^3*Pi^4 + 198*e^4*Pi^4 - 43200*e^2*Zeta[3] - 23760*e^3*Zeta[3] - 
       55440*e^4*Zeta[3] - (55440*I)*e^4*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    (12960 + 17280*e + 33120*e^2 + 65280*e^3 + 129920*e^4 - 25920*e*Pi^2 - 
      27000*e^2*Pi^2 - 53280*e^3*Pi^2 - 106440*e^4*Pi^2 + 432*e^3*Pi^4 + 
      9*e^4*Pi^4 - 51840*e^2*Zeta[3] - 82080*e^3*Zeta[3] - 
      144000*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       6480*e*Pi^2 + 6480*e^2*Pi^2 + 14220*e^3*Pi^2 + 28380*e^4*Pi^2 - 
       108*e^3*Pi^4 + 333*e^4*Pi^4 + 12960*e^2*Zeta[3] + 41040*e^3*Zeta[3] + 
       79920*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5]))/810), 
 16*e^4*G[0, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[0, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 0, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 0, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] + 
  16*e^4*G[1, 1, 0, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[1, 1, 1, 0, 1, 1, x]*RATIO[(1 - x)^(-1)] - 
  16*e^4*G[0, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[0, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x^(-1)] - 
  16*e^4*G[1, 1, 0, 1, 0, 0, x]*RATIO[x^(-1)] + 
  16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x^(-1)] + 
  G[0, 0, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*e^4*RATIO[x^(-2)])/3 - (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*(-16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^4*RATIO[x^(-2)])/3 + (88*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 0, 0, x]*((-88*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, x]*((88*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x] - 16*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(32*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(32*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(64*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(64*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(64*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x] + 32*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(96*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(96*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x] + 48*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 0, x]*(160*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 - 64*e^4*RATIO[x^(-1)] - 80*e^4*RATIO[x] + 80*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(16 + 15*e) + 
    (16*(9*e^3 + 22*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^3*(12 + 7*e)*RATIO[x])/3 - (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(-8*e^3*(16 + 17*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (32*e^4*RATIO[x^(-2)])/3 + 
    (16*(9*e^3 + 22*e^4)*RATIO[x^(-1)])/3 + (16*e^3*(12 + 13*e)*RATIO[x])/3 - 
    (32*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (-64*e^3*(1 + e) - (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    8*e^4*RATIO[x^(-2)] - 8*(-4*e^3 + 11*e^4)*RATIO[x^(-1)] + 
    (16*e^3*(6 + 5*e)*RATIO[x])/3 - (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(-64*e^3*(1 + e) - 8*e^3*(-4 + 11*e)*
     RATIO[(1 - x)^(-1)] - (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (16*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (-32*e^3*(1 + e) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(-32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/3 + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) - (16*(-3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(6 + 5*e)*RATIO[x])/3 - 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   (-32*e^3*(1 + e) + (16*(3*e^3 + 11*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + (16*e^4)/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(6 + 5*e)*RATIO[x])/3 - (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] - 16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/
     3 + (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   (32*e^3*(1 + e) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^3*RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (32*e^3*(1 + e) - 16*e^3*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 5*e)*RATIO[x^2])/3) + G[0, 0, 1, 1, x]*
   (16*e^4*Pi^2 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(16*e^4*Pi^2 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - 8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(-33*e^3 - 70*e^4 + (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, x]*(16*e^4*Pi^2 - 
    (8*(33*e^3 + 70*e^4 - (33*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
    8*e^4*Pi^2*RATIO[x] + 8*e^4*Pi^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 + 3*e^2*Pi^2))/3 - 
    (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - 4*e^2*(12 + 14*e + 30*e^2 + e^2*Pi^2)*RATIO[x] + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(36 + 33*e + 68*e^2 + 3*e^2*Pi^2))/3 - 
    (8*(12*e^2 + 33*e^3 + 69*e^4 - (11*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/(-1 + RATIO[x])^2 - 
    (4*e^2*(36 + 18*e + 46*e^2 + 3*e^2*Pi^2)*RATIO[x])/3 + 
    (4*e^2*(36 + 30*e + 68*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x])/
     9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*((8*e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 - 132*e^3 - 280*e^4 + (66*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*
     RATIO[x^(-1)] + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*
      RATIO[x])/9 + (4*e^2*(36 + 30*e + 68*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 0, 1, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*((8*e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (22*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
    (4*e^2*(-36 - 30*e - 68*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[0, 0, 0, x]*(((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (2*e*(288 + 252*e + 528*e^2 + 1060*e^3 + 
       48*e^2*Pi^2 + 51*e^3*Pi^2 - 528*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(216 + 72*e + 210*e^2 + 410*e^3 + 36*e^2*Pi^2 + 
       39*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (4*RATIO[(1 - x)^(-1)]*(108*e + 396*e^2 + 822*e^3 + 1646*e^4 - 
       (198*I)*e^3*Pi - (420*I)*e^4*Pi + 45*e^3*Pi^2 + 66*e^4*Pi^2 - 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (2*RATIO[(1 - x)^(-1)]*(396*e^2 + 840*e^3 + 1676*e^4 - (396*I)*e^3*Pi - 
       (840*I)*e^4*Pi - 108*e^3*Pi^2 + 165*e^4*Pi^2 - 216*e^4*Zeta[3]))/27 + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[1, 1, 1, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/27 - (4*I)*e^2*RATIO[(1 - x)^(-1)]*
     (-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) - 
    (2*e*(288 + 324*e + 660*e^2 + 1328*e^3 + 48*e^2*Pi^2 + 45*e^3*Pi^2 - 
       528*e^3*Zeta[3]))/9 + (4*e*RATIO[x]*(216 + 288*e + 606*e^2 + 
       1214*e^3 + 36*e^2*Pi^2 + 21*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 - 
    (8*e*RATIO[x^2]*(108 + 90*e + 204*e^2 + 406*e^3 + 18*e^2*Pi^2 + 
       15*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
     ((108*I)*e + (396*I)*e^2 + (822*I)*e^3 + (1646*I)*e^4 + 198*e^3*Pi + 
      420*e^4*Pi + (45*I)*e^3*Pi^2 + (66*I)*e^4*Pi^2 + 18*e^4*Pi^3 - 
      (36*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/3 + (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 
       126*e^2*Pi^2 + 105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi - 
       21*e^3*Pi^2 + 33*e^4*Pi^2 - 120*e^4*Zeta[3]))/9 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 + ((4*I)/9)*RATIO[x^(-1)]*
     ((36*I)*e + 66*e^3*Pi + 140*e^4*Pi - (21*I)*e^3*Pi^2 + (33*I)*e^4*Pi^2 + 
      6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 
       7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3 - ((4*I)/9)*RATIO[x^(-1)]*
     ((-36*I)*e + 66*e^3*Pi + 140*e^4*Pi + (21*I)*e^3*Pi^2 + 
      (33*I)*e^4*Pi^2 + 6*e^4*Pi^3 + (156*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((396*I)*e^2 + (840*I)*e^3 + (1676*I)*e^4 + 396*e^3*Pi + 
      840*e^4*Pi - (108*I)*e^3*Pi^2 + (165*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] - 16*e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) + 
    (4*e^3*RATIO[x]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*e^3*RATIO[x^2]*(6*Pi^2 + 5*e*Pi^2 + 12*e*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       7*e^2*Pi^2 + 7*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (2*e*RATIO[x]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - 
    (2*e*RATIO[x^2]*(-216 - 180*e - 408*e^2 - 812*e^3 + 126*e^2*Pi^2 + 
       105*e^3*Pi^2 + 720*e^3*Zeta[3]))/27 - ((4*I)/3)*RATIO[x^(-1)]*
     ((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + (28*I)*e^4*Zeta[3]) + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (66*I)*e^3*Pi - (140*I)*e^4*Pi + 
       21*e^3*Pi^2 + 33*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 - (7920*I)*e^2*Pi - (16800*I)*e^3*Pi - 
       (33520*I)*e^4*Pi - 2520*e^2*Pi^2 + 3960*e^3*Pi^2 + 8400*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 + (1980*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 + (88*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] - 
       528*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((4320 + 5400*e + 11160*e^2 + 22560*e^3 + 45280*e^4 + 
      1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 - 177*e^4*Pi^4 - 
      5760*e^3*Zeta[3] - 8280*e^4*Zeta[3])/135 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-2)]*((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - 
      (320*I)*e^4 - 108*e^2*Pi - 72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (2*RATIO[x^(-1)]*(-1188*e - 2412*e^2 - 4848*e^3 - 9712*e^4 + 
       (1188*I)*e^2*Pi + (2520*I)*e^3*Pi + (5028*I)*e^4*Pi - 324*e^2*Pi^2 - 
       495*e^3*Pi^2 - 1059*e^4*Pi^2 - (108*I)*e^3*Pi^3 - (297*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 + 2772*e^4*Zeta[3]))/81 - 
    (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 48720*e^3 - 97280*e^4 - 
       5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 10200*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 14400*e^4*Zeta[3]))/810 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 44640*e^4*Zeta[3]))/810 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 660*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45) + 
  G[1, 0, x]*(-(RATIO[(1 - x)^(-1)]*(-864 + (1584*I)*e^2*Pi + 
        (3360*I)*e^3*Pi + (6704*I)*e^4*Pi + 504*e^2*Pi^2 - 792*e^3*Pi^2 - 
        1680*e^4*Pi^2 - (132*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] - 
        1584*e^4*Zeta[3]))/54 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - 288*e - 576*e^2 - 1152*e^3 - 2304*e^4 + 
      168*e^2*Pi^2 + 168*e^3*Pi^2 + 336*e^4*Pi^2 + 7*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 960*e^4*Zeta[3])/9 - 
    (RATIO[x]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^2]*(-2592 - 2160*e - 4896*e^2 - 9744*e^3 - 19456*e^4 + 
       1512*e^2*Pi^2 + 1260*e^3*Pi^2 + 2856*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 7200*e^4*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((RATIO[x]*(-12960 + 2160*e - 720*e^2 - 480*e^3 - 320*e^4 - 
       5400*e^2*Pi^2 - 5580*e^3*Pi^2 - 12180*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] - 15840*e^4*Zeta[3]))/810 + 
    (4320 + 3240*e + 7200*e^2 + 14520*e^3 + 29120*e^4 + 1800*e^2*Pi^2 + 
      1890*e^3*Pi^2 + 3720*e^4*Pi^2 - 177*e^4*Pi^4 - 5760*e^3*Zeta[3] - 
      3240*e^4*Zeta[3])/135 + (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + 
       (108*I)*e^2*Pi + (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 
       30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/
     (81*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (-5940*e - 12060*e^2 - 24240*e^3 - 48560*e^4 + (5940*I)*e^2*Pi + 
       (12600*I)*e^3*Pi + (25140*I)*e^4*Pi - 1620*e^2*Pi^2 - 2475*e^3*Pi^2 - 
       5295*e^4*Pi^2 - (495*I)*e^4*Pi^3 + 27*e^4*Pi^4 - 3240*e^3*Zeta[3] + 
       7920*e^4*Zeta[3]))/405 - (RATIO[x^2]*(-12960 - 10800*e - 24480*e^2 - 
       48720*e^3 - 97280*e^4 - 5400*e^2*Pi^2 - 4500*e^3*Pi^2 - 
       10200*e^4*Pi^2 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
       14400*e^4*Zeta[3]))/810 + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 
  (RATIO[x]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 341040*e^3*Pi^2 - 
     680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 2856*e^4*Pi^4 + 
     2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 - 
  (RATIO[x^2]*(-90720*Pi^2 - 75600*e*Pi^2 - 171360*e^2*Pi^2 - 
     341040*e^3*Pi^2 - 680960*e^4*Pi^2 + 1512*e^2*Pi^4 + 1260*e^3*Pi^4 + 
     2856*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 151200*e^2*Zeta[3] - 
     342720*e^3*Zeta[3] - 682080*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     189000*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     151200*e^4*Zeta[5]))/11340 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (90720 + 211680*e + 443520*e^2 + 900480*e^3 + 1809920*e^4 + 181440*Pi^2 + 
    181440*e*Pi^2 + 355320*e^2*Pi^2 + 708120*e^3*Pi^2 + 1414560*e^4*Pi^2 - 
    3024*e^2*Pi^4 - 3024*e^3*Pi^4 - 9009*e^4*Pi^4 - 5778*e^4*Pi^6 + 
    362880*e*Zeta[3] + 362880*e^2*Zeta[3] + 514080*e^3*Zeta[3] + 
    957600*e^4*Zeta[3] - 453600*e^3*Pi^2*Zeta[3] - 453600*e^4*Pi^2*Zeta[3] - 
    846720*e^4*Zeta[3]^2 + 362880*e^3*Zeta[5] + 362880*e^4*Zeta[5])/11340 - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 - (27720*I)*e^2*Pi^3 - 
     (62580*I)*e^3*Pi^3 - (123620*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 
     12474*e^3*Pi^4 + 27720*e^4*Pi^4 - (945*I)*e^3*Pi^5 + (3696*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] + 166320*e^2*Zeta[3] + 
     352800*e^3*Zeta[3] + 703920*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     13860*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 166320*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + (I/810)*RATIO[x^(-1)]*
   (-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 13120*e^4*Pi - 
    (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 
    540*e^3*Pi^3 + 900*e^4*Pi^3 + (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 
    30240*e^2*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 
    80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*(((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
      360*e^3*Zeta[3] - 240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 + 
    (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 
       18*e^2*Pi^4 + 15*e^3*Pi^4 - 2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 
       4080*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 + 
    (-12960 - 30240*e - 63360*e^2 - 128640*e^3 - 258560*e^4 - 25920*e*Pi^2 - 
      24840*e^2*Pi^2 - 49320*e^3*Pi^2 - 98400*e^4*Pi^2 + 432*e^3*Pi^4 + 
      855*e^4*Pi^4 - 51840*e^2*Zeta[3] - 21600*e^3*Zeta[3] - 
      33120*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 - 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       6480*e*Pi^2 - 4320*e^2*Pi^2 - 10260*e^3*Pi^2 - 20340*e^4*Pi^2 + 
       108*e^3*Pi^4 + 513*e^4*Pi^4 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5]))/810 - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 - 
       (1320*I)*e^3*Pi^3 - (2800*I)*e^4*Pi^3 - 324*e^3*Pi^4 + 594*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] + 7920*e^3*Zeta[3] + 
       16800*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (I/810)*RATIO[x^(-1)]*
     ((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + (13120*I)*e^4 - 23760*e*Pi - 
      50400*e^2*Pi - 100560*e^3*Pi - 200960*e^4*Pi - (7560*I)*e*Pi^2 - 
      (11880*I)*e^2*Pi^2 - (25380*I)*e^3*Pi^2 - (50580*I)*e^4*Pi^2 - 
      2160*e^2*Pi^3 + 5940*e^3*Pi^3 + 12600*e^4*Pi^3 - (1287*I)*e^3*Pi^4 + 
      (1980*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] + 55440*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5])) + 
  G[0, x]*((-I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + ((-1080*I)*e*Pi - (720*I)*e^2*Pi - 
      (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 540*e^2*Pi^2 + 360*e^3*Pi^2 + 
      780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (405*(-1 + RATIO[x])^2) + (e*RATIO[x^2]*(-1080*Pi^2 - 900*e*Pi^2 - 
       2040*e^2*Pi^2 - 4060*e^3*Pi^2 + 18*e^2*Pi^4 + 15*e^3*Pi^4 - 
       2160*e*Zeta[3] - 1800*e^2*Zeta[3] - 4080*e^3*Zeta[3] + 
       2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/135 - 
    (RATIO[(1 - x)^(-1)]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + 
       (23760*I)*e*Pi + (50400*I)*e^2*Pi + (100560*I)*e^3*Pi + 
       (200960*I)*e^4*Pi - 7560*e*Pi^2 - 11880*e^2*Pi^2 - 25380*e^3*Pi^2 - 
       50580*e^4*Pi^2 - (1980*I)*e^3*Pi^3 - (4200*I)*e^4*Pi^3 - 
       315*e^3*Pi^4 + 198*e^4*Pi^4 - 43200*e^2*Zeta[3] - 23760*e^3*Zeta[3] - 
       55440*e^4*Zeta[3] - (55440*I)*e^4*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    (12960 + 17280*e + 33120*e^2 + 65280*e^3 + 129920*e^4 - 25920*e*Pi^2 - 
      27000*e^2*Pi^2 - 53280*e^3*Pi^2 - 106440*e^4*Pi^2 + 432*e^3*Pi^4 + 
      9*e^4*Pi^4 - 51840*e^2*Zeta[3] - 82080*e^3*Zeta[3] - 
      144000*e^4*Zeta[3] + 64800*e^4*Pi^2*Zeta[3] - 51840*e^4*Zeta[5])/1620 + 
    (RATIO[x]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       6480*e*Pi^2 + 6480*e^2*Pi^2 + 14220*e^3*Pi^2 + 28380*e^4*Pi^2 - 
       108*e^3*Pi^4 + 333*e^4*Pi^4 + 12960*e^2*Zeta[3] + 41040*e^3*Zeta[3] + 
       79920*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5]))/810)}


==> anc/H_gg_gg_++--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-8 - 32*e - 96*e^2 + ((8*I)/3)*Pi - (8*I)*e*Pi - ((1340*I)/27)*e^2*Pi + 
  (376*Pi^2)/9 + (20252*e*Pi^2)/27 + (464188*e^2*Pi^2)/81 - (48*I)*Pi^3 - 
  ((428*I)/3)*e*Pi^3 + ((5966*I)/27)*e^2*Pi^3 - (916*Pi^4)/45 - 
  (12728*e*Pi^4)/135 - (30926*e^2*Pi^4)/81 - ((1208*I)/45)*e*Pi^5 - 
  ((22172*I)/135)*e^2*Pi^5 + (1510*e^2*Pi^6)/567 + 
  Nf^2*((6 + 44*e + 194*e^2 + (12*I)*e*Pi + (88*I)*e^2*Pi - 13*e^2*Pi^2)/27 + 
    (2*(-6 - 44*e - 194*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[x])/27) + G[0, 0, 1, 0, 0, 0, x]*
   (-10112*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 2496*e^2*RATIO[x^(-1)] + 
    28864*e^2*RATIO[x] - 18944*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(-6528*e^2 - 1952*e^2*RATIO[(1 - x)^(-1)] - 
    4032*e^2*RATIO[x^(-1)] + 24768*e^2*RATIO[x] - 15808*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 0, x]*(-5760*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] + 15936*e^2*RATIO[x] - 10496*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-6464*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
    672*e^2*RATIO[x^(-1)] + 15520*e^2*RATIO[x] - 10400*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-4288*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 
    608*e^2*RATIO[x^(-1)] + 12128*e^2*RATIO[x] - 7968*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 0, x]*(-2752*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
    992*e^2*RATIO[x^(-1)] + 5984*e^2*RATIO[x] - 4064*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(1792*e^2 - 1504*e^2*RATIO[(1 - x)^(-1)] - 
    3136*e^2*RATIO[x^(-1)] + 6784*e^2*RATIO[x] - 3584*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 0, x]*(64*e^2 + 1088*e^2*RATIO[(1 - x)^(-1)] - 
    32*e^2*RATIO[x^(-1)] + 2272*e^2*RATIO[x] - 1312*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-1664*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    544*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-1664*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    544*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-1664*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-1664*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-1472*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] + 736*e^2*RATIO[x] - 736*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(-1472*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] + 736*e^2*RATIO[x] - 736*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-1344*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    480*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x] - 672*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-1344*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    480*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x] - 672*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-832*e^2 + 864*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-832*e^2 + 864*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 1, x]*(-640*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] + 
    2240*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x] - 320*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-640*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] + 
    2240*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x] - 320*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(-320*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    128*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-320*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    128*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-320*e^2 + 1440*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-320*e^2 + 1440*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-256*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-256*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-1920*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-128*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-128*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(256*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] + 
    896*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(256*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] + 
    896*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(384*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(384*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(1216*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] - 608*e^2*RATIO[x] + 608*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(1216*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] - 608*e^2*RATIO[x] + 608*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(1408*e^2 - 1376*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(1408*e^2 - 1376*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(3008*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    1600*e^2*RATIO[x^(-1)] - 1504*e^2*RATIO[x] + 1504*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(3008*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    1600*e^2*RATIO[x^(-1)] - 1504*e^2*RATIO[x] + 1504*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(576*e^2 - 416*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-1)] - 5664*e^2*RATIO[x] + 3424*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 0, x]*(1344*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-1)] - 6048*e^2*RATIO[x] + 3808*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 0, x]*(1664*e^2 + 1824*e^2*RATIO[(1 - x)^(-1)] + 
    1408*e^2*RATIO[x^(-1)] - 10048*e^2*RATIO[x] + 6208*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(5248*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] - 14912*e^2*RATIO[x] + 9792*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 0, x]*(5312*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
    1472*e^2*RATIO[x^(-1)] - 18784*e^2*RATIO[x] + 12064*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(8192*e^2 + 1344*e^2*RATIO[(1 - x)^(-1)] + 
    1600*e^2*RATIO[x^(-1)] - 25600*e^2*RATIO[x] + 16640*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 0, x]*(15744*e^2 - 2304*e^2*RATIO[(1 - x)^(-1)] - 
    31680*e^2*RATIO[x] + 21760*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, x]*((64*e^2*(80 - (111*I)*Pi))/3 - 
    (16*(36*e + 55*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (416*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-9*I)*e + (44*I)*e^2 + 
      36*e^2*Pi)*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
    ((32*I)/3)*e^2*(77*I + 543*Pi)*RATIO[x] + 
    (32*e^2*(31 - (363*I)*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(32*e*(20 + 101*e - (50*I)*e*Pi) - 
    (32*(42*e + 22*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + (32*I)*((6*I)*e + (22*I)*e^2 + 11*e^2*Pi)*
     RATIO[x^(-1)] + (352*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-30*I - (253*I)*e + 69*e*Pi)*RATIO[x] + 
    32*e*(10 + 45*e + (3*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, x]*(16*e*(20 - 973*e + (40*I)*e*Pi) - 
    (16*(-60*e + 209*e^2 - (84*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*I)*((14*I)*e + (55*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-606 + 2245*e + (228*I)*e*Pi)*
      RATIO[x])/3 + (16*e*(366 - 599*e - (108*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(32*e*(-32 + 277*e + (78*I)*e*Pi) - 
    32*e*(6 - I*e*Pi)*RATIO[(1 - x)^(-1)] - (1184*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-42*I)*e - (110*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(408 - 577*e - (549*I)*e*Pi)*RATIO[x])/3 + 
    32*e*(-86 + 74*e + (123*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, x]*(64*e*(21 - 54*e - (26*I)*e*Pi) + 
    (32*(-36*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-33*I)*e + (22*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(-93 + 5*e + (194*I)*e*Pi)*
     RATIO[x] + 32*e*(63 - e - (124*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, x]*((16*e*(84 + 343*e + (516*I)*e*Pi))/3 - 
    (16*(6*e - 55*e^2 - (294*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + ((32*I)/3)*((30*I)*e + (176*I)*e^2 + 75*e^2*Pi)*
     RATIO[x^(-1)] - (944*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-21*I - (275*I)*e + 993*e*Pi)*RATIO[x] + 
    32*e*(7 + 31*e + (211*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, x]*((32*e*(36 + 683*e))/3 - 32*e*(9 + 11*e + (32*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] - (992*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((36*I)*e + (143*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(84 - 377*e - (144*I)*e*Pi)*
     RATIO[x] + (16*e*(-132 + 485*e + (252*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 0, x]*((16*e*(372 + 125*e - (1128*I)*e*Pi))/3 - 
    (16*(24*e + 11*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e^2)/(-1 + RATIO[x])^2 + ((16*I)/3)*e*(906*I + (719*I)*e + 3588*e*Pi)*
     RATIO[x] + 16*e*(202 - 27*e - (776*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, x]*(16*e*(164 - 295*e - (180*I)*e*Pi) - 
    ((16*I)/3)*((36*I)*e + (11*I)*e^2 + 270*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (128*I)*((5*I)*e + (11*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (880*e^2)/(3*(-1 + RATIO[x])^2) + (16*I)*e*(466*I + (19*I)*e + 666*e*Pi)*
     RATIO[x] + (16*e*(918 - 409*e - (1278*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*(16*e*(36 - 37*e - (228*I)*e*Pi) - 
    (16*(96*e + 121*e^2 + (198*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (192*I)*((-4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] - 
    (1424*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(-18 + e + (930*I)*e*Pi)*
     RATIO[x] + (16*e*(54 + 323*e - (1770*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(16*e*(-92 + 263*e + (368*I)*e*Pi) - 
    (32*(42*e + 77*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2*RATIO[x^(-2)])/3 + (32*I)*((16*I)*e + (11*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(1002 + 181*e - (2856*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-642 + 515*e + (1896*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(16*e*(24 - 17*e + (372*I)*e*Pi) - 
    (32*(36*e - 22*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((18*I)*e - (55*I)*e^2 + 87*e^2*Pi)*
     RATIO[x^(-1)] - (640*e^2)/(3*(-1 + RATIO[x])^2) - 
    (48*I)*e*(-4*I - (29*I)*e + 398*e*Pi)*RATIO[x] + 
    (16*e*(36 + 149*e + (2322*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(32*e*(-4 + 37*e + (30*I)*e*Pi) + 
    ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (448*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-6*I)*e - (209*I)*e^2 + 
      60*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(12 - 191*e + (342*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-4*I - (17*I)*e + 54*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, x]*(32*e*(-144 + 55*e + (124*I)*e*Pi) + 
    ((32*I)/3)*((-72*I)*e - (242*I)*e^2 + 99*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (2240*I)*e^2*Pi*RATIO[x^(-1)] + (2720*e^2)/(3*(-1 + RATIO[x])^2) + 
    (320*e*(72 + 53*e - (141*I)*e*Pi)*RATIO[x])/3 + 
    (32*I)*e*(170*I + (121*I)*e + 300*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, x]*(((-16*I)/3)*e*(-60*I - (203*I)*e + 1104*e*Pi) + 
    32*e*(12 + 11*e)*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-42*I)*e - (55*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(30 + 53*e + (2856*I)*e*Pi)*RATIO[x])/
     3 - (16*I)*e*(-10*I - (45*I)*e + 632*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*(((16*I)/3)*e*(216*I + (895*I)*e + 264*e*Pi) + 
    (96*I)*e*(-4*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (928*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-102*I)*e - (407*I)*e^2 + 
      60*e^2*Pi)*RATIO[x^(-1)] + (16*e*(108 + 1049*e - (1140*I)*e*Pi)*
      RATIO[x])/3 + ((16*I)/3)*e*(108*I + (427*I)*e + 720*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, x]*((16*(-72 + 585*e + 2903*e^2 + (12*I)*e*Pi - 
       (1164*I)*e^2*Pi + 88*e^2*Pi^2))/3 - 
    (8*(-36 - 132*e + 94*e^2 + (36*I)*e*Pi + (726*I)*e^2*Pi + 471*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(12 + 132*e + 342*e^2 - (72*I)*e*Pi - (264*I)*e^2*Pi + 71*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((16*I)/9)*((6*I)*e - (28*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*(540 - 1248*e - 4535*e^2 - (882*I)*e*Pi + 
       (2733*I)*e^2*Pi + 516*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(360 - 72*e - 256*e^2 - (522*I)*e*Pi + (873*I)*e^2*Pi + 246*e^2*Pi^2)*
      RATIO[x^2])/9) + G[0, 0, 0, 0, x]*
   ((16*(168 + 36*e + 194*e^2 - (228*I)*e*Pi + (459*I)*e^2*Pi + 40*e^2*Pi^2))/
     3 - (16*(24 + 110*e + 24*e^2 + (48*I)*e*Pi + (33*I)*e^2*Pi + 
       46*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 32*((24*I)*e*Pi + 7*e^2*Pi^2)*
     RATIO[x^(-1)] + (16*(-28*e + 4*e^2 + (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (16*(228 + 278*e + 2030*e^2 - (834*I)*e*Pi - 
       (475*I)*e^2*Pi + 308*e^2*Pi^2)*RATIO[x])/3 + 
    (16*(504 + 984*e + 4435*e^2 - (1602*I)*e*Pi + (999*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 1, 0, 0, x]*
   ((8*(72 - 3444*e - 17425*e^2 - (1296*I)*e*Pi + (4716*I)*e^2*Pi + 
       1380*e^2*Pi^2))/9 - (16*(-72 - 33*e - 379*e^2 + (165*I)*e^2*Pi + 
       168*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((54*I)*e - (65*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(24 + 110*e + 293*e^2 + (18*I)*e*Pi - (88*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (16*(3*e + 47*e^2 - (3*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*(900 - 2892*e - 13067*e^2 - (3240*I)*e*Pi + 
       (1944*I)*e^2*Pi + 2850*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(180 - 372*e - 1565*e^2 - (720*I)*e*Pi + (228*I)*e^2*Pi + 
       650*e^2*Pi^2)*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
   ((-16*(144 + 411*e + 2383*e^2 - (756*I)*e*Pi + (879*I)*e^2*Pi + 
       336*e^2*Pi^2))/9 - (8*(-180 - 264*e + 100*e^2 - (36*I)*e*Pi - 
       (858*I)*e^2*Pi + 705*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(-36 - 6*e^2 - (72*I)*e*Pi + (66*I)*e^2*Pi + 161*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (16*(18*e - 11*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*(36 + 234*e + 1241*e^2 - (1269*I)*e*Pi - 
       (951*I)*e^2*Pi + 768*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(72 + 558*e + 2521*e^2 - (1638*I)*e*Pi + (1032*I)*e^2*Pi + 
       966*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 1, 0, 0, x]*
   ((-16*(288 + 168*e - 173*e^2 - (936*I)*e*Pi + (2169*I)*e^2*Pi + 
       378*e^2*Pi^2))/9 - (8*(-108 - 66*e + 833*e^2 - (576*I)*e*Pi - 
       (792*I)*e^2*Pi + 459*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*I)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (264*I)*e^2*Pi + 
       471*e^2*Pi^2)*RATIO[x^(-1)])/9 - (328*e^2)/(9*(-1 + RATIO[x])^2) + 
    (8*(384 + 378*e + 1795*e^2 - (2040*I)*e*Pi - (410*I)*e^2*Pi + 
       1422*e^2*Pi^2)*RATIO[x])/3 - 
    (16*(396 + 213*e + 559*e^2 - (1980*I)*e*Pi + (1185*I)*e^2*Pi + 
       1323*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((8*(-72 - 1050*e - 3229*e^2 - (72*I)*e*Pi + (7212*I)*e^2*Pi + 
       786*e^2*Pi^2))/9 - (8*(-108 - 66*e + 377*e^2 - (180*I)*e*Pi - 
       (726*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(36 + 264*e + 221*e^2 - (90*I)*e*Pi - (957*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/
     (-1 + RATIO[x])^2 - (8*(-36 - 960*e - 3857*e^2 - (1764*I)*e*Pi + 
       (5922*I)*e^2*Pi + 2265*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 - 384*e - 1220*e^2 - (1044*I)*e*Pi + (1746*I)*e^2*Pi + 
       1485*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((8*(-72 - 168*e - 1963*e^2 - (2160*I)*e*Pi + (3180*I)*e^2*Pi + 
       1560*e^2*Pi^2))/9 + (8*(-36 - 264*e - 329*e^2 - (216*I)*e*Pi - 
       (1056*I)*e^2*Pi + 540*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(-66*e + 89*e^2 - (162*I)*e*Pi - (99*I)*e^2*Pi + 276*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(6*e + e^2 - (24*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) - (16*(-18 - 273*e - 1666*e^2 - (3132*I)*e*Pi - 
       (1248*I)*e^2*Pi + 2694*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(-18 - 57*e - 475*e^2 - (2052*I)*e*Pi + (1026*I)*e^2*Pi + 
       1734*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((-8*(-360 - 1986*e - 8479*e^2 - (1440*I)*e*Pi + (4746*I)*e^2*Pi + 
       1446*e^2*Pi^2))/9 + (8*(-36 - 6*e^2 - (108*I)*e*Pi + (44*I)*e^2*Pi + 
       135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-144 - 726*e - 1837*e^2 - (252*I)*e*Pi + (990*I)*e^2*Pi + 
       435*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/
     (-1 + RATIO[x])^2 + (8*(-180 - 2088*e - 8071*e^2 - (3312*I)*e*Pi + 
       (2016*I)*e^2*Pi + 3171*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-180 - 1044*e - 3643*e^2 - (2232*I)*e*Pi + (300*I)*e^2*Pi + 
       2151*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 1, 0, 1, 1, 1, x]*
   (-288*e^2 + 1248*e^2*RATIO[(1 - x)^(-1)] + 1120*e^2*RATIO[x^(-1)] - 
    4320*e^2*RATIO[x] + 9280*e^2*RATIO[x^2] + 
    Nc^2*(496*e^2 - 112*e^2*RATIO[(1 - x)^(-1)] - 2480*e^2*RATIO[x] + 
      4960*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-992*e^2 + 4960*e^2*RATIO[x] - 5456*e^2*RATIO[x^2]) + 
      (-496*e^2 + 992*e^2*RATIO[x] - 496*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-832*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] + 
    1120*e^2*RATIO[x^(-1)] - 3616*e^2*RATIO[x] + 8096*e^2*RATIO[x^2] + 
    Nc^2*(448*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 2240*e^2*RATIO[x] + 
      4480*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-896*e^2 + 4480*e^2*RATIO[x] - 4928*e^2*RATIO[x^2]) + 
      (-448*e^2 + 896*e^2*RATIO[x] - 448*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 1, 1, x]*(544*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] - 2720*e^2*RATIO[x] + 5440*e^2*RATIO[x^2] + 
    Nc^2*(272*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 1360*e^2*RATIO[x] + 
      2720*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-544*e^2 + 2720*e^2*RATIO[x] - 2992*e^2*RATIO[x^2]) + 
      (-272*e^2 + 544*e^2*RATIO[x] - 272*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 1, x]*(576*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-1)] - 2592*e^2*RATIO[x] + 5152*e^2*RATIO[x^2] + 
    Nc^2*(256*e^2 - 1280*e^2*RATIO[x] + 2560*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-512*e^2 + 2560*e^2*RATIO[x] - 2816*e^2*RATIO[x^2]) + 
      (-256*e^2 + 512*e^2*RATIO[x] - 256*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 1, 1, x]*(160*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    1344*e^2*RATIO[x^(-1)] - 1952*e^2*RATIO[x] + 4032*e^2*RATIO[x^2] + 
    Nc^2*(208*e^2 - 1040*e^2*RATIO[x] + 2080*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-416*e^2 + 2080*e^2*RATIO[x] - 2288*e^2*RATIO[x^2]) + 
      (-208*e^2 + 416*e^2*RATIO[x] - 208*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 1, x]*(192*e^2 + 1568*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x] + 3136*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 800*e^2*RATIO[x] + 
      1600*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-320*e^2 + 1600*e^2*RATIO[x] - 1760*e^2*RATIO[x^2]) + 
      (-160*e^2 + 320*e^2*RATIO[x] - 160*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 1, 1, x]*(-832*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x] + 1408*e^2*RATIO[x^2] + 
    Nc^2*(96*e^2 - 480*e^2*RATIO[x] + 960*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-192*e^2 + 960*e^2*RATIO[x] - 1056*e^2*RATIO[x^2]) + 
      (-96*e^2 + 192*e^2*RATIO[x] - 96*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 1, x]*(1504*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] - 1184*e^2*RATIO[x] + 1664*e^2*RATIO[x^2] + 
    Nc^2*(48*e^2 - 240*e^2*RATIO[x] + 480*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-96*e^2 + 480*e^2*RATIO[x] - 528*e^2*RATIO[x^2]) + 
      (-48*e^2 + 96*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 0, 1, 1, x]*(-448*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-1)] + 512*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*(-32*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 160*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + 
    Nf*((32*e^2 - 64*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(64*e^2 - 320*e^2*RATIO[x] + 352*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(-1568*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] + 1792*e^2*RATIO[x] - 2912*e^2*RATIO[x^2] + 
    Nc^2*(-112*e^2 + 560*e^2*RATIO[x] - 1120*e^2*RATIO[x^2]) + 
    Nf*((112*e^2 - 224*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/Nc + 
      Nc*(224*e^2 - 1120*e^2*RATIO[x] + 1232*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 1, x]*(-608*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] + 1312*e^2*RATIO[x] - 2432*e^2*RATIO[x^2] + 
    Nc^2*(-112*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] + 560*e^2*RATIO[x] - 
      1120*e^2*RATIO[x^2]) + 
    Nf*((112*e^2 - 224*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/Nc + 
      Nc*(224*e^2 - 1120*e^2*RATIO[x] + 1232*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(1280*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    864*e^2*RATIO[x^(-1)] + 1088*e^2*RATIO[x] - 3008*e^2*RATIO[x^2] + 
    Nc^2*(-192*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 960*e^2*RATIO[x] - 
      1920*e^2*RATIO[x^2]) + 
    Nf*((192*e^2 - 384*e^2*RATIO[x] + 192*e^2*RATIO[x^2])/Nc + 
      Nc*(384*e^2 - 1920*e^2*RATIO[x] + 2112*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 1, x]*(1472*e^2 - 2720*e^2*RATIO[(1 - x)^(-1)] - 
    1152*e^2*RATIO[x^(-1)] + 1568*e^2*RATIO[x] - 4128*e^2*RATIO[x^2] + 
    Nc^2*(-256*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 1280*e^2*RATIO[x] - 
      2560*e^2*RATIO[x^2]) + 
    Nf*((256*e^2 - 512*e^2*RATIO[x] + 256*e^2*RATIO[x^2])/Nc + 
      Nc*(512*e^2 - 2560*e^2*RATIO[x] + 2816*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 1, x]*(1376*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 
    544*e^2*RATIO[x^(-1)] + 2336*e^2*RATIO[x] - 5696*e^2*RATIO[x^2] + 
    Nc^2*(-336*e^2 + 1680*e^2*RATIO[x] - 3360*e^2*RATIO[x^2]) + 
    Nf*((336*e^2 - 672*e^2*RATIO[x] + 336*e^2*RATIO[x^2])/Nc + 
      Nc*(672*e^2 - 3360*e^2*RATIO[x] + 3696*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, 1, x]*(2496*e^2 - 2048*e^2*RATIO[(1 - x)^(-1)] - 
    1536*e^2*RATIO[x^(-1)] + 2784*e^2*RATIO[x] - 7264*e^2*RATIO[x^2] + 
    Nc^2*(-448*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] + 2240*e^2*RATIO[x] - 
      4480*e^2*RATIO[x^2]) + 
    Nf*((448*e^2 - 896*e^2*RATIO[x] + 448*e^2*RATIO[x^2])/Nc + 
      Nc*(896*e^2 - 4480*e^2*RATIO[x] + 4928*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 1, x]*(-2912*e^2 + 1152*e^2*RATIO[x^(-1)] + 
    5920*e^2*RATIO[x] - 10880*e^2*RATIO[x^2] + 
    Nc^2*(-496*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 2480*e^2*RATIO[x] - 
      4960*e^2*RATIO[x^2]) + 
    Nf*((496*e^2 - 992*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/Nc + 
      Nc*(992*e^2 - 4960*e^2*RATIO[x] + 5456*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*(((-16*I)/3)*e*(-60*I - (203*I)*e + 168*e*Pi) + 
    (32*I)*e*(-12*I - (11*I)*e + 26*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-42*I)*e - (55*I)*e^2 + 
      132*e^2*Pi)*RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(30 + 53*e + (138*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 66*e*Pi)*RATIO[x^2] + 
    Nc^2*((-32*I)*e^2*Pi + (48*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (160*I)*e^2*Pi*RATIO[x] - (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((32*I)*e^2*Pi - (64*I)*e^2*Pi*RATIO[x] + (32*I)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((64*I)*e^2*Pi - (320*I)*e^2*Pi*RATIO[x] + 
        (352*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 0, 0, 1, x]*
   ((16*e*(84 + 343*e + (198*I)*e*Pi))/3 - 
    (16*(6*e - 55*e^2 + (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] - ((64*I)/3)*((-15*I)*e - (88*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] - (944*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-21*I - (275*I)*e + 90*e*Pi)*RATIO[x] + 
    32*e*(7 + 31*e + (45*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((48*I)*e^2*Pi - (240*I)*e^2*Pi*RATIO[x] + 
      (480*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-48*I)*e^2*Pi + (96*I)*e^2*Pi*RATIO[x] - (48*I)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-96*I)*e^2*Pi + (480*I)*e^2*Pi*RATIO[x] - 
        (528*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 0, 1, x]*
   (16*e*(24 - 17*e - (16*I)*e*Pi) - (32*(36*e - 22*e^2 - (27*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((18*I)*e - (55*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] - 
    (640*e^2)/(3*(-1 + RATIO[x])^2) - (16*I)*e*(-12*I - (87*I)*e + 46*e*Pi)*
     RATIO[x] + (16*e*(36 + 149*e + (318*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((96*I)*e^2*Pi - (480*I)*e^2*Pi*RATIO[x] + 
      (960*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-96*I)*e^2*Pi + (192*I)*e^2*Pi*RATIO[x] - (96*I)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-192*I)*e^2*Pi + (960*I)*e^2*Pi*RATIO[x] - 
        (1056*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 0, 0, 1, x]*
   (16*e*(36 - 37*e - (22*I)*e*Pi) - (16*(96*e + 121*e^2 - (6*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - 768*e*RATIO[x^(-1)] - 
    (1424*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(-18 + e + (74*I)*e*Pi)*
     RATIO[x] + (16*e*(54 + 323*e - (432*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-112*I)*e^2*Pi + (560*I)*e^2*Pi*RATIO[x] - 
      (1120*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((112*I)*e^2*Pi - (224*I)*e^2*Pi*RATIO[x] + (112*I)*e^2*Pi*
         RATIO[x^2])/Nc + Nc*((224*I)*e^2*Pi - (1120*I)*e^2*Pi*RATIO[x] + 
        (1232*I)*e^2*Pi*RATIO[x^2]))) + G[1, 0, 1, 0, 1, x]*
   (32*e*(-4 + 37*e - (22*I)*e*Pi) + ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 
      3*e^2*Pi)*RATIO[(1 - x)^(-1)] + (448*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-6*I)*e - (209*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 + (16*e*(12 - 191*e + (390*I)*e*Pi)*RATIO[x])/
     3 - (16*I)*e*(-4*I - (17*I)*e + 250*e*Pi)*RATIO[x^2] + 
    Nc^2*((-192*I)*e^2*Pi - (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (960*I)*e^2*Pi*RATIO[x] - (1920*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((192*I)*e^2*Pi - (384*I)*e^2*Pi*RATIO[x] + (192*I)*e^2*Pi*
         RATIO[x^2])/Nc + Nc*((384*I)*e^2*Pi - (1920*I)*e^2*Pi*RATIO[x] + 
        (2112*I)*e^2*Pi*RATIO[x^2]))) + G[1, 0, 0, 0, 1, x]*
   (32*e*(20 + 101*e + (24*I)*e*Pi) - (64*(21*e + 11*e^2 + (3*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    64*(3*e + 11*e^2)*RATIO[x^(-1)] + (352*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-30*I - (253*I)*e + 252*e*Pi)*RATIO[x] + 
    32*e*(10 + 45*e + (164*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((256*I)*e^2*Pi - (1280*I)*e^2*Pi*RATIO[x] + 
      (2560*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-256*I)*e^2*Pi + (512*I)*e^2*Pi*RATIO[x] - (256*I)*e^2*Pi*
         RATIO[x^2])/Nc + Nc*((-512*I)*e^2*Pi + (2560*I)*e^2*Pi*RATIO[x] - 
        (2816*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 1, 0, 1, x]*
   (((-16*I)/3)*e*(-216*I - (895*I)*e + 510*e*Pi) + 
    (192*I)*e*(-2*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (928*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-102*I)*e - (407*I)*e^2 + 
      270*e^2*Pi)*RATIO[x^(-1)] + (16*e*(108 + 1049*e - (204*I)*e*Pi)*
      RATIO[x])/3 + ((16*I)/3)*e*(108*I + (427*I)*e + 714*e*Pi)*RATIO[x^2] + 
    Nc^2*((272*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (1360*I)*e^2*Pi*RATIO[x] + (2720*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-272*I)*e^2*Pi + (544*I)*e^2*Pi*RATIO[x] - (272*I)*e^2*Pi*
         RATIO[x^2])/Nc + Nc*((-544*I)*e^2*Pi + (2720*I)*e^2*Pi*RATIO[x] - 
        (2992*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 0, 1, x]*
   ((32*e^2*(160 + (63*I)*Pi))/3 - (16*(36*e + 55*e^2 + (114*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (416*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((9*I)*e - (44*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) + ((224*I)/3)*e^2*(11*I + 36*Pi)*
     RATIO[x] + (32*e^2*(31 - (567*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-336*I)*e^2*Pi + (1680*I)*e^2*Pi*RATIO[x] - 
      (3360*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((336*I)*e^2*Pi - (672*I)*e^2*Pi*RATIO[x] + (336*I)*e^2*Pi*
         RATIO[x^2])/Nc + Nc*((672*I)*e^2*Pi - (3360*I)*e^2*Pi*RATIO[x] + 
        (3696*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 1, 1, 1, x]*
   ((16*e*(-72 + 443*e + (132*I)*e*Pi))/3 - 32*e*(14 + 55*e + (34*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + (512*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((24*I)*e + (253*I)*e^2 + 168*e^2*Pi)*RATIO[x^(-1)] + 
    32*e*(24 + 145*e - (20*I)*e*Pi)*RATIO[x] + 
    ((64*I)/3)*e*(66*I + (23*I)*e + 45*e*Pi)*RATIO[x^2] + 
    Nc^2*((32*e*(-6 + 77*e + (3*I)*e*Pi))/3 - 16*e*(1 + (14*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 + 
      (176*e^2*RATIO[x^(-1)])/3 + (32*e*(30 + 199*e - (15*I)*e*Pi)*RATIO[x])/
       3 + 64*e*(-10 + 2*e + (5*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((32*e*(2 + 15*e - I*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 + ((64*I)/3)*e*(6*I + (10*I)*e + 3*e*Pi)*
         RATIO[x] + (32*e*(6 - 16*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((32*e*(12 + 109*e - (6*I)*e*Pi))/3 - 8*e^2*RATIO[x^(-2)] - 
        16*e^2*RATIO[x^(-1)] + (64*I)*e*(10*I + (53*I)*e + 5*e*Pi)*RATIO[x] + 
        (32*e*(66 + 32*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, 1, x]*(16*e*(6 + 281*e + (30*I)*e*Pi) - 
    ((16*I)/3)*((24*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*e^2*RATIO[x^(-2)])/3 - (64*(-9*e + 11*e^2)*RATIO[x^(-1)])/3 + 
    (1360*e^2)/(3*(-1 + RATIO[x])^2) + 48*e*(8 - 25*e - (26*I)*e*Pi)*
     RATIO[x] + 32*e*(-27 + 5*e + (74*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*(8*e*(-6 + 77*e + (14*I)*e*Pi) + (352*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2)/(-1 + RATIO[x])^2 + 8*e*(30 + 99*e - (70*I)*e*Pi)*RATIO[x] + 
      32*e*(-15 + 3*e + (35*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((16*e*(3 + 15*e - (7*I)*e*Pi) - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (16*I)*e*(6*I + (5*I)*e + 14*e*Pi)*
         RATIO[x] + 16*e*(3 - 8*e - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(32*e*(3 + 16*e - (7*I)*e*Pi) - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2)/(-1 + RATIO[x])^2 + (32*I)*e*(15*I + (52*I)*e + 35*e*Pi)*
         RATIO[x] + 16*e*(33 + 16*e - (77*I)*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, x]*((32*e*(-12 + 421*e - (18*I)*e*Pi))/3 - 
    32*e*(10 + 22*e - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (416*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e - (11*I)*e^2 + 
      108*e^2*Pi)*RATIO[x^(-1)] + (16*e*(228 - 439*e - (306*I)*e*Pi)*
      RATIO[x])/3 + ((16*I)/3)*e*(468*I + (19*I)*e + 666*e*Pi)*RATIO[x^2] + 
    Nc^2*((64*e*(-6 + 77*e + (9*I)*e*Pi))/3 - (16*I)*e*(I + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 - 
      (352*e^2*RATIO[x^(-1)])/3 + (32*e*(60 + 23*e - (90*I)*e*Pi)*RATIO[x])/
       3 + 128*e*(-10 + 2*e + (15*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((8*e*(16 + 45*e - (24*I)*e*Pi) - (16*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(48*I + (5*I)*e + 72*e*Pi)*
         RATIO[x] + (64*e*(6 - 16*e - (9*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(96 + 197*e - (144*I)*e*Pi))/3 + (16*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (16*I)*e*(80*I + (149*I)*e + 120*e*Pi)*
         RATIO[x] + (64*e*(66 + 32*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 1, x]*(32*e*(-9 + 51*e - (35*I)*e*Pi) + 
    ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((3*I)*e - (44*I)*e^2 + 45*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(81 - 158*e - (231*I)*e*Pi)*RATIO[x])/3 + 
    (16*I)*e*(104*I + (47*I)*e + 364*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(-30 + 385*e + (126*I)*e*Pi))/3 - 
      ((16*I)/3)*((22*I)*e^2 + 27*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
      (40*e*(30 - 17*e - (126*I)*e*Pi)*RATIO[x])/3 + 
      160*e*(-5 + e + (21*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((8*e*(10 + 21*e - (42*I)*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 + (32*e*(-15 + 2*e + (63*I)*e*Pi)*RATIO[x])/
         3 + (16*e*(15 - 40*e - (63*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(60 + 59*e - (252*I)*e*Pi))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 + (8*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*I)*e*(50*I + (67*I)*e + 210*e*Pi)*RATIO[x] + 
        (16*e*(165 + 80*e - (693*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 1, x]*(-32*e*(16 + 219*e) - 
    (16*I)*e*(22*I + (11*I)*e + 12*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((32*I)/3)*((30*I)*e + (121*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-114 + 907*e + (432*I)*e*Pi)*
      RATIO[x])/3 + (16*e*(294 - 235*e - (912*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(16*e*(6 - 77*e - (16*I)*e*Pi) + ((8*I)/3)*((11*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(-30 + 11*e + (80*I)*e*Pi)*RATIO[x] + 
      64*e*(15 - 3*e - (40*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((8*I)*e*(12*I + (27*I)*e + 32*e*Pi) - (16*e^2*RATIO[(1 - x)^(-1)])/
         3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(12 - e - (32*I)*e*Pi)*
         RATIO[x] + 32*e*(-3 + 8*e + (8*I)*e*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*I)*e*(24*I + (29*I)*e + 64*e*Pi) - 
        (88*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(60 + 87*e - (160*I)*e*Pi)*
         RATIO[x] + (32*I)*e*(33*I + (16*I)*e + 88*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*((8*(-72 - 1050*e - 3229*e^2 - (216*I)*e*Pi - 
       (6564*I)*e^2*Pi + 1026*e^2*Pi^2))/9 - 
    (8*(-108 - 66*e + 377*e^2 - (216*I)*e*Pi + 933*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - (16*(-36 - 264*e - 221*e^2 - (216*I)*e*Pi - 
       (858*I)*e^2*Pi + 297*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((8*I)/3)*((2*I)*e + (11*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(36 + 960*e + 3857*e^2 - (864*I)*e*Pi + (4416*I)*e^2*Pi + 
       351*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(36 + 384*e + 1220*e^2 - (1944*I)*e*Pi + (648*I)*e^2*Pi + 
       1311*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-16*e*Pi*(-18*I + (231*I)*e + 16*e*Pi))/3 - 
      (8*e^2*Pi*(11*I + 8*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (((80*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*Pi*(-90*I + (33*I)*e + 80*e*Pi)*RATIO[x])/3 - 
      (64*e*Pi*(-45*I + (9*I)*e + 40*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((8*e*Pi*(-36*I - (81*I)*e + 32*e*Pi))/3 - ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (16*e*Pi*(-36*I + (3*I)*e + 32*e*Pi)*RATIO[x])/3 + 
        (32*e*Pi*(-9*I + (24*I)*e + 8*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*Pi*(-72*I - (87*I)*e + 64*e*Pi))/3 - (((88*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*e*Pi*(-180*I - (261*I)*e + 160*e*Pi)*
          RATIO[x])/3 + (32*e*Pi*(-99*I - (48*I)*e + 88*e*Pi)*RATIO[x^2])/
         3))) + G[0, 1, 0, 1, 1, x]*(32*e*(2 - 45*e - (27*I)*e*Pi) + 
    ((176*I)/3)*((-13*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (128*e^2*RATIO[x^(-2)])/3 + (704*I)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*
     (30*I + (92*I)*e + 81*e*Pi)*RATIO[x] + 
    (32*e*(60 - 23*e - (126*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((16*e*(6 - 77*e - (9*I)*e*Pi))/3 - 8*e^2*(33 - (14*I)*Pi)*
       RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e*(30*I + (139*I)*e + 45*e*Pi)*RATIO[x] + 
      32*e*(10 - 2*e - (15*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((16*I)*e*(2*I + (12*I)*e + 3*e*Pi) + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 + (32*e*(6 + 7*e - (9*I)*e*Pi)*RATIO[x])/
         3 + (16*e*(-6 + 16*e + (9*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((32*I)/3)*e*(6*I + (41*I)*e + 9*e*Pi) + 
        64*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2 + 
        32*e*(10 + 42*e - (15*I)*e*Pi)*RATIO[x] + ((16*I)/3)*e*
         (66*I + (32*I)*e + 99*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 1, x]*((-8*(72 + 168*e + 1963*e^2 - (432*I)*e*Pi - 
       (102*I)*e^2*Pi + 282*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 329*e^2 - (180*I)*e*Pi + (660*I)*e^2*Pi + 12*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + (16*(-66*e + 89*e^2 - (180*I)*e*Pi - (726*I)*e^2*Pi + 
       117*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*(6*e + e^2 - (156*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*(18 + 273*e + 1666*e^2 - (270*I)*e*Pi - 
       (1656*I)*e^2*Pi + 246*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(18 + 57*e + 475*e^2 - (450*I)*e*Pi - (306*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^2])/9 + Nc^2*((-8*e*Pi*(-12*I + (154*I)*e + 13*e*Pi))/3 - 
      24*e^2*Pi*(11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*Pi*(-60*I - (278*I)*e + 65*e*Pi)*RATIO[x])/3 - 
      (16*e*Pi*(-60*I + (12*I)*e + 65*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((8*e*Pi*(-12*I - (72*I)*e + 13*e*Pi))/3 + (16*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (16*e*Pi*(-12*I - (14*I)*e + 13*e*Pi)*RATIO[x])/3 + 
        (8*e*Pi*(-12*I + (32*I)*e + 13*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((16*e*Pi*(-12*I - (82*I)*e + 13*e*Pi))/3 + 
        (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((88*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*e*Pi*(-60*I - (252*I)*e + 65*e*Pi)*RATIO[x])/
         3 + (8*e*Pi*(-132*I - (64*I)*e + 143*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, x]*((16*(-144 - 411*e - 2383*e^2 - (198*I)*e*Pi + 
       (1095*I)*e^2*Pi + 147*e^2*Pi^2))/9 - 
    (8*(-180 - 264*e + 100*e^2 - (180*I)*e*Pi + 429*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(-36 - 6*e^2 + (44*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(18*e - 11*e^2 + (34*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    (16*(-72 - 468*e - 2482*e^2 - (342*I)*e*Pi - (372*I)*e^2*Pi + 
       303*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(-72 - 558*e - 2521*e^2 - (612*I)*e*Pi - (177*I)*e^2*Pi + 
       558*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*e*Pi*(-18*I + (231*I)*e + 17*e*Pi))/3 + 
      ((352*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((80*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*e*Pi*(-90*I - (297*I)*e + 85*e*Pi)*RATIO[x])/
       3 + (16*e*Pi*(-90*I + (18*I)*e + 85*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-8*e*Pi*(-18*I - (90*I)*e + 17*e*Pi))/3 - (16*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (16*e*Pi*(-18*I - (15*I)*e + 17*e*Pi)*RATIO[x])/3 - 
        (8*e*Pi*(-18*I + (48*I)*e + 17*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*e*Pi*(-18*I - (96*I)*e + 17*e*Pi))/3 - ((112*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - ((88*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (16*e*Pi*(-90*I - (312*I)*e + 85*e*Pi)*RATIO[x])/3 - 
        (8*e*Pi*(-198*I - (96*I)*e + 187*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, 1, x]*((-160*e*(9 + 80*e))/3 - 
    ((32*I)/3)*((66*I)*e + (55*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (32*I)*((12*I)*e + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(-45 + 121*e + (81*I)*e*Pi)*
      RATIO[x])/3 + 16*e*(80 - 79*e - (114*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(30 - 385*e - (36*I)*e*Pi))/3 + 
      ((32*I)/3)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) + ((40*I)/3)*e*(30*I + (115*I)*e + 
        36*e*Pi)*RATIO[x] + 160*e*(5 - e - (6*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((16*I)*e*(5*I + (27*I)*e + 6*e*Pi) + (64*e^2*RATIO[(1 - x)^(-1)])/
         3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(30 + 29*e - (36*I)*e*Pi)*
          RATIO[x])/3 + (16*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((32*I)/3)*e*(15*I + (89*I)*e + 18*e*Pi) + 
        (128*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/(3*(-1 + RATIO[x])^2) + 
        32*e*(25 + 94*e - (30*I)*e*Pi)*RATIO[x] + ((16*I)/3)*e*
         (165*I + (80*I)*e + 198*e*Pi)*RATIO[x^2]))) + 
  G[1, 1, 0, 1, x]*((-8*(-360 - 1986*e - 8479*e^2 - (900*I)*e*Pi - 
       (8268*I)*e^2*Pi + 864*e^2*Pi^2))/9 + 
    (8*(-36 - 6*e^2 - (180*I)*e*Pi + (66*I)*e^2*Pi + 287*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-144 - 726*e - 1837*e^2 - (396*I)*e*Pi - 
       (1716*I)*e^2*Pi + 681*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(180 + 2088*e + 8071*e^2 - (360*I)*e*Pi + (7278*I)*e^2*Pi + 
       81*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(180 + 1044*e + 3643*e^2 - (1260*I)*e*Pi + (1824*I)*e^2*Pi + 
       651*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*e*Pi*(-30*I + (385*I)*e + 19*e*Pi))/3 + 
      (16*e^2*Pi*(22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((176*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (40*e*Pi*(-30*I + (17*I)*e + 19*e*Pi)*RATIO[x])/3 + 
      (80*e*Pi*(-30*I + (6*I)*e + 19*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-8*e*Pi*(-30*I - (63*I)*e + 19*e*Pi))/3 - ((8*I)/3)*e^2*Pi*
         RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (16*e*Pi*(-30*I + (4*I)*e + 19*e*Pi)*RATIO[x])/3 - 
        (8*e*Pi*(-30*I + (80*I)*e + 19*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*e*Pi*(-60*I - (59*I)*e + 38*e*Pi))/3 - ((64*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (16*e*Pi*(-150*I - (201*I)*e + 95*e*Pi)*RATIO[x])/3 - 
        (8*e*Pi*(-330*I - (160*I)*e + 209*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, 1, x]*((32*e*(111 - 166*e + (321*I)*e*Pi))/3 - 
    (1120*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - (1360*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-36*I)*e - (121*I)*e^2 + 144*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)/3)*e*(150*I + (98*I)*e + 69*e*Pi)*RATIO[x] + 
    16*e*(170 + 121*e - (216*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(42 - 539*e - (102*I)*e*Pi))/3 + 
      ((8*I)/3)*((11*I)*e^2 + 120*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*e^2*RATIO[x^(-2)] - 88*e^2*RATIO[x^(-1)] + 
      ((8*I)/3)*e*(210*I + (313*I)*e + 510*e*Pi)*RATIO[x] + 
      32*e*(35 - 7*e - (85*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((8*I)*e*(14*I + (51*I)*e + 34*e*Pi) + (56*e^2*RATIO[x^(-2)])/3 + 
        (112*e^2*RATIO[x^(-1)])/3 + (32*e*(21 + 8*e - (51*I)*e*Pi)*RATIO[x])/
         3 + (16*e*(-21 + 56*e + (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((8*I)/3)*e*(84*I + (277*I)*e + 204*e*Pi) + 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + (80*e^2*RATIO[x^(-2)])/3 + 
        (160*e^2*RATIO[x^(-1)])/3 + 16*e*(70 + 173*e - (170*I)*e*Pi)*
         RATIO[x] + ((16*I)/3)*e*(231*I + (112*I)*e + 561*e*Pi)*
         RATIO[x^2]))) + G[0, 1, 1, 1, x]*
   ((-8*(-252 + 282*e + 6437*e^2 - (1200*I)*e^2*Pi + 354*e^2*Pi^2))/9 + 
    (8*(12 + 132*e + 342*e^2 + (36*I)*e*Pi - (264*I)*e^2*Pi + 197*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e + (116*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + (16*(-36 - 132*e + 619*e^2 + (90*I)*e*Pi + 
       (429*I)*e^2*Pi + 66*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (16*(48 + 298*e + 994*e^2 - (54*I)*e*Pi - (295*I)*e^2*Pi + 11*e^2*Pi^2)*
      RATIO[x])/3 + (16*(234 + 333*e + 1540*e^2 - (342*I)*e*Pi + 
       (45*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(18 - 231*e - 946*e^2 - (36*I)*e*Pi + (462*I)*e^2*Pi + 
         27*e^2*Pi^2))/9 + (4*(-80*e^2 + (24*I)*e*Pi + 41*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((120*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((370*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(30 + 259*e + 1069*e^2 - (60*I)*e*Pi - (278*I)*e^2*Pi + 45*e^2*Pi^2)*
        RATIO[x])/3 + (8*(180 - 36*e - 101*e^2 - (360*I)*e*Pi + 
         (72*I)*e^2*Pi + 270*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*((-4*(4 + 36*e + 153*e^2 - (8*I)*e*Pi - (48*I)*e^2*Pi + 6*e^2*Pi^2) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((-12*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] - ((8*I)/3)*((73*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (16*(18 + 39*e + 38*e^2 - (36*I)*e*Pi - (42*I)*e^2*Pi + 27*e^2*Pi^2)*
          RATIO[x])/9 - (4*(36 - 96*e - 145*e^2 - (72*I)*e*Pi + 
           (192*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-4*(72 + 816*e + 4873*e^2 - (144*I)*e*Pi - (984*I)*e^2*Pi + 
           108*e^2*Pi^2))/9 + (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
        352*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] + 
        (8*(180 + 1152*e + 4591*e^2 - (360*I)*e*Pi - (1512*I)*e^2*Pi + 
           270*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(396 + 192*e - 59*e^2 - (792*I)*e*Pi - (384*I)*e^2*Pi + 
           594*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, 1, x]*((8*(-324 - 258*e + 6257*e^2 - (1188*I)*e*Pi - 
       (8526*I)*e^2*Pi + 240*e^2*Pi^2))/9 - 32*e*Pi*(-12*I + 7*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-14*I)*e + (83*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + (16*(12 + 55*e - 258*e^2 + (78*I)*e*Pi + 
       (363*I)*e^2*Pi + 23*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(162 + 567*e - 1040*e^2 - (108*I)*e*Pi + (3885*I)*e^2*Pi + 
       102*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(504 + 984*e + 2653*e^2 - (1116*I)*e*Pi + (2592*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(18 - 231*e - 436*e^2 - (90*I)*e*Pi + (1155*I)*e^2*Pi + 
         36*e^2*Pi^2))/9 - (8*(-66*e - 134*e^2 + (72*I)*e*Pi - 
         (231*I)*e^2*Pi + 84*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e + (186*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-22*I)*e + (436*I)*e^2 + 99*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(30 + 199*e + 901*e^2 - (150*I)*e*Pi + (85*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x])/3 - (8*(180 - 36*e - 101*e^2 - (900*I)*e*Pi + 
         (180*I)*e^2*Pi + 360*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((8*(6 + 45*e + 212*e^2 - (30*I)*e*Pi - (63*I)*e^2*Pi + 12*e^2*Pi^2))/
         3 + ((4*I)/9)*((6*I)*e - (89*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/9)*((6*I)*e + (259*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] - 
        (16*(18 + 30*e + 35*e^2 - (90*I)*e*Pi + (12*I)*e^2*Pi + 36*e^2*Pi^2)*
          RATIO[x])/9 + (4*(36 - 96*e - 145*e^2 - (180*I)*e*Pi + 
           (480*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((8*(36 + 327*e + 2525*e^2 - (180*I)*e*Pi - (177*I)*e^2*Pi + 
           72*e^2*Pi^2))/9 - (16*(6*e + 10*e^2 + (21*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - ((4*I)/9)*((-18*I)*e + (1193*I)*e^2 + 
          24*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-9*I)*e + (136*I)*e^2 + 
          12*e^2*Pi)*RATIO[x^(-1)] - (8*(180 + 954*e + 3901*e^2 - 
           (900*I)*e*Pi - (1206*I)*e^2*Pi + 360*e^2*Pi^2)*RATIO[x])/9 + 
        (4*(396 + 192*e - 59*e^2 - (1980*I)*e*Pi - (960*I)*e^2*Pi + 
           792*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 1, 1, x]*((8*(36 + 834*e + 7465*e^2 + (108*I)*e*Pi - 
       (3294*I)*e^2*Pi + 30*e^2*Pi^2))/9 - 
    (8*(24 + 110*e + 101*e^2 - (88*I)*e^2*Pi + 220*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] - (16*(36 + 66*e + 776*e^2 - (330*I)*e^2*Pi + 69*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-54*e + 65*e^2 - (126*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*(144 + 294*e + 619*e^2 - (540*I)*e*Pi + 
       (414*I)*e^2*Pi + 390*e^2*Pi^2)*RATIO[x])/9 - 
    (32*(27 - 21*e - 96*e^2 - (90*I)*e*Pi - (3*I)*e^2*Pi + 70*e^2*Pi^2)*
      RATIO[x^2])/3 + 
    Nc^2*((-8*(18 - 231*e - 916*e^2 - (54*I)*e*Pi + (693*I)*e^2*Pi + 
         45*e^2*Pi^2))/9 - (16*e*(-11 - 28*e + 4*e*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - 160*e^2*RATIO[x^(-2)] - 560*e^2*RATIO[x^(-1)] + 
      (8*(30*e - 11*e^2 - (60*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*(30 + 139*e + 613*e^2 - (90*I)*e*Pi - (297*I)*e^2*Pi + 75*e^2*Pi^2)*
        RATIO[x])/3 - (8*(180 - 36*e - 101*e^2 - (540*I)*e*Pi + 
         (108*I)*e^2*Pi + 450*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(12 + 72*e + 287*e^2 - (36*I)*e*Pi - (180*I)*e^2*Pi + 
           30*e^2*Pi^2))/3 - (8*(6*e + 25*e^2 - (12*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + 16*e^2*RATIO[x^(-2)] - 
        112*e^2*RATIO[x^(-1)] + (4*(-6*e + 17*e^2 + (12*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) - (16*(18 + 21*e + 14*e^2 - (54*I)*e*Pi - 
           (45*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x])/9 + 
        (4*(36 - 96*e - 145*e^2 - (108*I)*e*Pi + (288*I)*e^2*Pi + 
           90*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(72 + 492*e + 2725*e^2 - (216*I)*e*Pi - (1152*I)*e^2*Pi + 
           180*e^2*Pi^2))/9 + ((8*I)/9)*((18*I)*e + (187*I)*e^2 + 12*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + 176*e^2*RATIO[x^(-2)] + 
        112*e^2*RATIO[x^(-1)] + (((4*I)/3)*e*(22*I + (7*I)*e + 44*e*Pi))/
         (-1 + RATIO[x])^2 - (8*(180 + 756*e + 2815*e^2 - (540*I)*e*Pi - 
           (1872*I)*e^2*Pi + 450*e^2*Pi^2)*RATIO[x])/9 + 
        (4*(396 + 192*e - 59*e^2 - (1188*I)*e*Pi - (576*I)*e^2*Pi + 
           990*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, 1, x]*((-16*(-54 + 66*e + 2402*e^2 - (180*I)*e*Pi - 
       (3294*I)*e^2*Pi + 261*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (264*I)*e^2*Pi + 849*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((16*I)/9)*((56*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + (16*(-66*e + 575*e^2 - (198*I)*e*Pi - (891*I)*e^2*Pi + 
       198*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(216 + 210*e - 2059*e^2 - (792*I)*e*Pi + (4452*I)*e^2*Pi + 
       468*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(198 + 318*e + 995*e^2 - (936*I)*e*Pi + (516*I)*e^2*Pi + 
       639*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(18 - 231*e - 766*e^2 - (108*I)*e*Pi + (1386*I)*e^2*Pi + 
         81*e^2*Pi^2))/9 + (4*(-132*e - 448*e^2 + (72*I)*e*Pi - 
         (264*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((40*I)/3)*((12*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((196*I)*e^2 + 55*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(30 + 79*e + 445*e^2 - (180*I)*e*Pi + (66*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[x])/3 + (8*(180 - 36*e - 101*e^2 - (1080*I)*e*Pi + 
         (216*I)*e^2*Pi + 810*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*((-8*(2 + 9*e + 38*e^2 - (12*I)*e*Pi - (27*I)*e^2*Pi + 9*e^2*Pi^2) + 
        8*e^2*RATIO[(1 - x)^(-1)] - ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] - ((8*I)/3)*((39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
        (16*(18 + 12*e + 11*e^2 - (108*I)*e*Pi + (9*I)*e^2*Pi + 81*e^2*Pi^2)*
          RATIO[x])/9 - (4*(36 - 96*e - 145*e^2 - (216*I)*e*Pi + 
           (576*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*(36 + 165*e + 1055*e^2 - (216*I)*e*Pi - (261*I)*e^2*Pi + 
           162*e^2*Pi^2))/9 + ((8*I)/9)*((-12*I)*e - (119*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*((22*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*((20*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        (8*(180 + 558*e + 2125*e^2 - (1080*I)*e*Pi - (1566*I)*e^2*Pi + 
           810*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(396 + 192*e - 59*e^2 - (2376*I)*e*Pi - (1152*I)*e^2*Pi + 
           1782*e^2*Pi^2)*RATIO[x^2])/9))) - (2608*Zeta[3])/3 - 
  (28592*e*Zeta[3])/9 - (416152*e^2*Zeta[3])/27 - (480*I)*Pi*Zeta[3] - 
  (1504*I)*e*Pi*Zeta[3] - ((20608*I)/3)*e^2*Pi*Zeta[3] - 
  (704*e*Pi^2*Zeta[3])/3 - (16840*e^2*Pi^2*Zeta[3])/9 - 
  ((3200*I)/3)*e^2*Pi^3*Zeta[3] + 4208*e^2*Zeta[3]^2 + 
  G[1, 0, 0, x]*((-16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-72*e - 177*e^2 + (42*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1512 - 10968*e - 50132*e^2 + 
       (5616*I)*Pi - (12924*I)*e*Pi - (54858*I)*e^2*Pi - 2934*e*Pi^2 + 
       17343*e^2*Pi^2 - (3852*I)*e^2*Pi^3 - 40248*e^2*Zeta[3]))/27 + 
    (4*(252 + 36*e - 10687*e^2 - (288*I)*Pi + (6108*I)*e*Pi + 
       (29842*I)*e^2*Pi - 348*e*Pi^2 - 7319*e^2*Pi^2 + (840*I)*e^2*Pi^3 - 
       4272*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
      (-540*e - 5102*e^2 - (264*I)*e*Pi + (130*I)*e^2*Pi - 372*e*Pi^2 + 
       561*e^2*Pi^2 - (36*I)*e^2*Pi^3 - 3480*e^2*Zeta[3]))/9 + 
    ((16*I)/27)*RATIO[x^(-1)]*(396*I + (642*I)*e + (1325*I)*e^2 - 216*Pi - 
      1188*e*Pi - 3699*e^2*Pi - (378*I)*e*Pi^2 - (1254*I)*e^2*Pi^2 + 
      243*e^2*Pi^3 - (3096*I)*e^2*Zeta[3]) + 
    (4*RATIO[x^2]*(2232 + 8586*e + 30100*e^2 - (3456*I)*Pi + (3924*I)*e*Pi + 
       (14964*I)*e^2*Pi + 1494*e*Pi^2 - 6213*e^2*Pi^2 + (2772*I)*e^2*Pi^3 + 
       20808*e^2*Zeta[3]))/27) + G[1, 1, 0, x]*
   ((-8*(-66*e - 133*e^2 - (144*I)*e*Pi + (369*I)*e^2*Pi + 477*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-612 - 1962*e - 4621*e^2 + 
       (1152*I)*Pi - (1608*I)*e*Pi - (6572*I)*e^2*Pi - 804*e*Pi^2 + 
       1570*e^2*Pi^2 + (810*I)*e^2*Pi^3 - 8760*e^2*Zeta[3]))/9 + 
    (4*(-3096 - 12810*e - 35603*e^2 + (864*I)*Pi - (16884*I)*e*Pi - 
       (83256*I)*e^2*Pi + 216*e*Pi^2 + 12330*e^2*Pi^2 + (3852*I)*e^2*Pi^3 - 
       4176*e^2*Zeta[3]))/27 - ((8*I)/27)*RATIO[x^(-1)]*
     (396*I + (1350*I)*e + (5338*I)*e^2 - 216*Pi - 990*e*Pi - 3267*e^2*Pi - 
      (666*I)*e*Pi^2 - (231*I)*e^2*Pi^2 + 999*e^2*Pi^3 - 
      (3312*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-6*e + 41*e^2 - (108*I)*Pi - (66*I)*e*Pi - (752*I)*e^2*Pi + 
       114*e*Pi^2 - 77*e^2*Pi^2 + (213*I)*e^2*Pi^3 + 1464*e^2*Zeta[3]))/9 + 
    (8*RATIO[x]*(1530 + 4827*e + 4079*e^2 - (2808*I)*Pi + (6048*I)*e*Pi + 
       (25854*I)*e^2*Pi + 2106*e*Pi^2 - 5583*e^2*Pi^2 - (1395*I)*e^2*Pi^3 + 
       21780*e^2*Zeta[3]))/27) + G[0, 1, 0, x]*
   ((16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (4*(-66*e - 133*e^2 - (396*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-3060 - 16134*e - 84946*e^2 + 
       (6048*I)*Pi + (3276*I)*e*Pi + (18390*I)*e^2*Pi - 1422*e*Pi^2 + 
       6597*e^2*Pi^2 + (6786*I)*e^2*Pi^3 - 118872*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(396 + 1026*e + 3448*e^2 + (432*I)*Pi + 
       (2376*I)*e*Pi + (9828*I)*e^2*Pi - 324*e*Pi^2 - 693*e^2*Pi^2 + 
       (1818*I)*e^2*Pi^3 - 8280*e^2*Zeta[3]))/27 - 
    ((16*I)/9)*RATIO[x^(-1)]*((-6*I)*e + (41*I)*e^2 + 36*Pi - 198*e*Pi - 
      427*e^2*Pi + (102*I)*e*Pi^2 + (77*I)*e^2*Pi^2 + 75*e^2*Pi^3 + 
      (672*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(828 + 3600*e + 14605*e^2 - 
       (1296*I)*Pi + (876*I)*e*Pi + (3744*I)*e^2*Pi + 234*e*Pi^2 - 
       1397*e^2*Pi^2 - (1422*I)*e^2*Pi^3 + 25224*e^2*Zeta[3]))/9 + 
    (4*(2880 + 15132*e + 69821*e^2 - (1728*I)*Pi + (4788*I)*e*Pi + 
       (24738*I)*e^2*Pi - 612*e*Pi^2 - 7047*e^2*Pi^2 - (1476*I)*e^2*Pi^3 + 
       30384*e^2*Zeta[3]))/27) + G[0, 0, 0, x]*
   ((-16*I)*(-12*Pi - 2*e^2*Pi + (6*I)*e*Pi^2 + 3*e^2*Pi^3)*RATIO[x^(-1)] + 
    (8*(-84*e - 265*e^2 - (72*I)*e*Pi - (222*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*(-72 - 528*e + 1497*e^2 + (288*I)*Pi - 
       (1074*I)*e*Pi - (5378*I)*e^2*Pi - 156*e*Pi^2 + 1129*e^2*Pi^2 + 
       (552*I)*e^2*Pi^3 - 5760*e^2*Zeta[3]))/9 - 
    (8*RATIO[(1 - x)^(-1)]*(492*e + 8420*e^2 - (108*I)*Pi - (696*I)*e^2*Pi - 
       648*e*Pi^2 - 429*e^2*Pi^2 - (369*I)*e^2*Pi^3 - 1944*e^2*Zeta[3]))/27 + 
    ((8*I)/27)*RATIO[x^2]*(1440*I + (6750*I)*e + (30026*I)*e^2 + 1944*Pi - 
      864*e*Pi - 3240*e^2*Pi + (486*I)*e*Pi^2 + (807*I)*e^2*Pi^2 + 
      3852*e^2*Pi^3 + (54000*I)*e^2*Zeta[3]) + 
    (8*RATIO[x]*(648 + 7680*e + 57136*e^2 - (3024*I)*Pi - (1008*I)*e*Pi - 
       (6252*I)*e^2*Pi + 666*e*Pi^2 - 249*e^2*Pi^2 - (6012*I)*e^2*Pi^3 + 
       86400*e^2*Zeta[3]))/27) + 
  G[1, 0, x]*(((8*I)/27)*(66*e*Pi + 133*e^2*Pi + (75*I)*e^2*Pi^2 + 
      33*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*((72*I)*e*Pi + (177*I)*e^2*Pi + 12*e*Pi^2 - 75*e^2*Pi^2 + 
       (13*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi - (2040*I)*e*Pi - 
       (48960*I)*e^2*Pi - 1320*e*Pi^2 + 200*e^2*Pi^2 - (4320*I)*e*Pi^3 - 
       (19800*I)*e^2*Pi^3 + 4161*e^2*Pi^4 + 8640*e*Zeta[3] + 
       158400*e^2*Zeta[3]))/135 + 
    (4*RATIO[x]*(5940 + 98820*e + 737925*e^2 + (4500*I)*Pi - (630*I)*e*Pi - 
       (24290*I)*e^2*Pi - 4680*Pi^2 - 10890*e*Pi^2 - 28935*e^2*Pi^2 - 
       (6930*I)*e*Pi^3 + (38355*I)*e^2*Pi^3 + 12702*e^2*Pi^4 + 
       127440*e*Zeta[3] - 122040*e^2*Zeta[3] + (18720*I)*e^2*Pi*Zeta[3]))/
     135 - (4*RATIO[x^2]*(2970 + 27000*e + 168150*e^2 - (1980*I)*Pi - 
       (7560*I)*e*Pi - (27185*I)*e^2*Pi - 2880*Pi^2 + 840*e*Pi^2 + 
       3380*e^2*Pi^2 - (3330*I)*e*Pi^3 + (15435*I)*e^2*Pi^3 + 7962*e^2*Pi^4 + 
       84240*e*Zeta[3] - 31320*e^2*Zeta[3] + (29520*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*(3060 + 51090*e + 386440*e^2 + (10080*I)*Pi + (66390*I)*e*Pi + 
       (433840*I)*e^2*Pi - 720*Pi^2 - 11895*e*Pi^2 - 63730*e^2*Pi^2 + 
       (3420*I)*e*Pi^3 + (38160*I)*e^2*Pi^3 + 2652*e^2*Pi^4 + 
       47520*e*Zeta[3] - 263520*e^2*Zeta[3] + (89280*I)*e^2*Pi*Zeta[3]))/
     135 - (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (32400*I)*e*Pi - 
       (306000*I)*e^2*Pi - 2160*Pi^2 - 5280*e*Pi^2 + 3080*e^2*Pi^2 - 
       (10440*I)*e*Pi^3 + (12540*I)*e^2*Pi^3 + 6531*e^2*Pi^4 - 
       34560*e*Zeta[3] + 31680*e^2*Zeta[3] - (250560*I)*e^2*Pi*Zeta[3]))/
     135) + G[0, 0, x]*((4*(162 + 576*e + 2019*e^2 + (90*I)*e*Pi + 
       (489*I)*e^2*Pi - 264*e*Pi^2 + 262*e^2*Pi^2 - (93*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (8*RATIO[x^(-1)]*((-12*I)*e*Pi + (82*I)*e^2*Pi - 36*Pi^2 - 6*e^2*Pi^2 + 
       (12*I)*e*Pi^3 + (352*I)*e^2*Pi^3 + 9*e^2*Pi^4 + 
       (3792*I)*e^2*Pi*Zeta[3]))/9 - 
    (4*RATIO[(1 - x)^(-1)]*(-2700 - 25800*e - 185930*e^2 + (1980*I)*Pi + 
       (3930*I)*e*Pi + (48640*I)*e^2*Pi + 2160*Pi^2 + 2310*e*Pi^2 - 
       3305*e^2*Pi^2 + (540*I)*e*Pi^3 + (10065*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] + 5940*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*(630 + 22980*e + 190125*e^2 - (10080*I)*Pi - (55680*I)*e*Pi - 
       (342535*I)*e^2*Pi - 1440*Pi^2 - 1830*e*Pi^2 - 10115*e^2*Pi^2 + 
       (7380*I)*e*Pi^3 + (8685*I)*e^2*Pi^3 + 948*e^2*Pi^4 - 73440*e*Zeta[3] + 
       187740*e^2*Zeta[3] + (260640*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^2]*(2970 + 27000*e + 168150*e^2 - (1980*I)*Pi - 
       (7560*I)*e*Pi - (27185*I)*e^2*Pi - 1800*Pi^2 + 11190*e*Pi^2 + 
       52535*e^2*Pi^2 - (16290*I)*e*Pi^3 + (9855*I)*e^2*Pi^3 + 
       1752*e^2*Pi^4 + 142560*e*Zeta[3] - 51300*e^2*Zeta[3] - 
       (372240*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(1800 + 67680*e + 557800*e^2 + (4500*I)*Pi - (450*I)*e*Pi - 
       (27350*I)*e^2*Pi - 3600*Pi^2 + 4950*e*Pi^2 + 46785*e^2*Pi^2 - 
       (25290*I)*e*Pi^3 - (36615*I)*e^2*Pi^3 + 3342*e^2*Pi^4 + 
       218160*e*Zeta[3] - 17460*e^2*Zeta[3] - (545040*I)*e^2*Pi*Zeta[3]))/
     135) + G[0, 0, 1, x]*((-16*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (4*(-66*e - 133*e^2 + (288*I)*e*Pi - 
       (162*I)*e^2*Pi + 639*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-3060 - 16134*e - 84946*e^2 + (648*I)*Pi + (576*I)*e*Pi - 
       (414*I)*e^2*Pi + 126*e*Pi^2 + 4509*e^2*Pi^2 + (21078*I)*e^2*Pi^3 - 
       120816*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (396 + 1026*e + 3448*e^2 + (216*I)*Pi + (1584*I)*e*Pi + 
       (5274*I)*e^2*Pi - 2124*e*Pi^2 - 231*e^2*Pi^2 - (1098*I)*e^2*Pi^3 - 
       14760*e^2*Zeta[3]))/27 - ((16*I)/9)*RATIO[x^(-1)]*
     ((-6*I)*e + (41*I)*e^2 + 66*e*Pi + 770*e^2*Pi + (114*I)*e*Pi^2 - 
      (77*I)*e^2*Pi^2 + 87*e^2*Pi^3 + (1752*I)*e^2*Zeta[3]) + 
    (4*(2880 + 15132*e + 69821*e^2 + (648*I)*Pi + (7884*I)*e*Pi + 
       (50634*I)*e^2*Pi - 1872*e*Pi^2 - 6231*e^2*Pi^2 - (7488*I)*e^2*Pi^3 + 
       20016*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(828 + 3600*e + 14605*e^2 - 
       (576*I)*Pi + (228*I)*e*Pi + (100*I)*e^2*Pi + 258*e*Pi^2 - 
       1355*e^2*Pi^2 - (4206*I)*e^2*Pi^3 + 25872*e^2*Zeta[3]))/9 + 
    Nc^2*((-16*((-33*I)*e*Pi - (84*I)*e^2*Pi + 55*e^2*Pi^2 - (3*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/9 - (160*I)*e^2*Pi*RATIO[x^(-2)] - 
      (560*I)*e^2*Pi*RATIO[x^(-1)] - 
      (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - ((4*I)/9)*RATIO[x]*(-180*Pi - 834*e*Pi - 
        3678*e^2*Pi - (150*I)*e*Pi^2 - (815*I)*e^2*Pi^2 + 150*e^2*Pi^3 - 
        (360*I)*e^2*Zeta[3]) + (4*((-36*I)*Pi + (462*I)*e*Pi + 
         (1832*I)*e^2*Pi + 30*e*Pi^2 - 385*e^2*Pi^2 + (30*I)*e^2*Pi^3 + 
         72*e^2*Zeta[3]))/9 + (8*RATIO[x^2]*((-180*I)*Pi + (36*I)*e*Pi + 
         (101*I)*e^2*Pi + 150*e*Pi^2 - 30*e^2*Pi^2 + (150*I)*e^2*Pi^3 + 
         360*e^2*Zeta[3]))/9) + 
    Nf*(((8*((-6*I)*e*Pi - (25*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (16*I)*e^2*Pi*RATIO[x^(-2)] - (112*I)*e^2*Pi*RATIO[x^(-1)] + 
        (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*((36*I)*Pi - (96*I)*e*Pi - 
           (145*I)*e^2*Pi - 30*e*Pi^2 + 80*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 
           72*e^2*Zeta[3]))/9 - ((4*I)/3)*(-12*Pi - 72*e*Pi - 287*e^2*Pi - 
          (10*I)*e*Pi^2 - (66*I)*e^2*Pi^2 + 10*e^2*Pi^3 - 
          (24*I)*e^2*Zeta[3]) + (8*RATIO[x]*((-36*I)*Pi - (42*I)*e*Pi - 
           (28*I)*e^2*Pi + 30*e*Pi^2 + 41*e^2*Pi^2 + (30*I)*e^2*Pi^3 + 
           72*e^2*Zeta[3]))/9)/Nc + 
      Nc*((8*((-18*I)*e*Pi - (187*I)*e^2*Pi + 27*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (176*I)*e^2*Pi*RATIO[x^(-2)] + 
        (112*I)*e^2*Pi*RATIO[x^(-1)] + (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 
           77*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        ((4*I)/9)*(-72*Pi - 492*e*Pi - 2725*e^2*Pi - (60*I)*e*Pi^2 - 
          (464*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^2]*(-396*Pi - 192*e*Pi + 59*e^2*Pi - 
          (330*I)*e*Pi^2 - (160*I)*e^2*Pi^2 + 330*e^2*Pi^3 - 
          (792*I)*e^2*Zeta[3]) + (8*RATIO[x]*((-180*I)*Pi - (756*I)*e*Pi - 
           (2815*I)*e^2*Pi + 150*e*Pi^2 + 696*e^2*Pi^2 + (150*I)*e^2*Pi^3 + 
           360*e^2*Zeta[3]))/9))) + G[0, 1, 1, x]*
   ((8*(-72*e - 177*e^2 + (162*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*RATIO[x^2]*(-1044 - 4050*e - 13789*e^2 + (864*I)*Pi - (792*I)*e*Pi - 
       (2526*I)*e^2*Pi - 468*e*Pi^2 + 912*e^2*Pi^2 + (5184*I)*e^2*Pi^3 - 
       36360*e^2*Zeta[3]))/27 + (8*(-450 + 2661*e + 37258*e^2 - (324*I)*Pi - 
       (3222*I)*e*Pi - (21858*I)*e^2*Pi + 432*e*Pi^2 + 3024*e^2*Pi^2 + 
       (4014*I)*e^2*Pi^3 - 9972*e^2*Zeta[3]))/27 - 
    ((16*I)/9)*RATIO[x^(-1)]*((-270*I)*e - (2653*I)*e^2 + 132*e*Pi - 
      302*e^2*Pi - (15*I)*e*Pi^2 + (264*I)*e^2*Pi^2 + 81*e^2*Pi^3 - 
      (408*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-396 - 642*e - 1325*e^2 - (216*I)*Pi - (1188*I)*e*Pi - 
       (3375*I)*e^2*Pi + 864*e*Pi^2 + 1155*e^2*Pi^2 + (1233*I)*e^2*Pi^3 + 
       5904*e^2*Zeta[3]))/27 + (16*RATIO[x]*(204 + 389*e - 521*e^2 - 
       (54*I)*Pi - (117*I)*e*Pi - (336*I)*e^2*Pi + 18*e*Pi^2 + 236*e^2*Pi^2 - 
       (1419*I)*e^2*Pi^3 + 8310*e^2*Zeta[3]))/9 + 
    Nc^2*((8*(-30*e - 94*e^2 + (60*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-90*e - 562*e^2 + (190*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (40*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*((180*I)*Pi - (36*I)*e*Pi - (101*I)*e^2*Pi - 120*e*Pi^2 + 
         24*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 1260*e^2*Zeta[3]))/9 + 
      (8*(15*e + 173*e^2 + (18*I)*Pi - (231*I)*e*Pi - (916*I)*e^2*Pi - 
         12*e*Pi^2 + 154*e^2*Pi^2 - (15*I)*e^2*Pi^3 - 126*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-198 - 582*e - 1498*e^2 - (396*I)*e*Pi - 
         (444*I)*e^2*Pi + 144*e*Pi^2 + (189*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/
       27 + (8*RATIO[x]*(180 + 684*e + 2455*e^2 - (90*I)*Pi - (417*I)*e*Pi - 
         (1839*I)*e^2*Pi + 60*e*Pi^2 + 368*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 
         630*e^2*Zeta[3]))/9) + 
    Nf*(((-4*(6*e + 7*e^2 - (12*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (8*(9*e + 6*e^2 - (18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*(-54*e - 339*e^2 + (111*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - ((4*I)/9)*RATIO[x]*
         (-36*I - (48*I)*e - (11*I)*e^2 - 72*Pi - 84*e*Pi - 56*e^2*Pi - 
          (48*I)*e*Pi^2 - (74*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
          (504*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*((-36*I)*Pi + (96*I)*e*Pi + 
           (145*I)*e^2*Pi + 24*e*Pi^2 - 64*e^2*Pi^2 + (30*I)*e^2*Pi^3 + 
           252*e^2*Zeta[3]))/9 + (4*(54 + 258*e + 928*e^2 - (36*I)*Pi - 
           (216*I)*e*Pi - (861*I)*e^2*Pi + 24*e*Pi^2 + 171*e^2*Pi^2 + 
           (30*I)*e^2*Pi^3 + 252*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 258*e + 1003*e^2 + (72*I)*e*Pi - (276*I)*e^2*Pi + 
           18*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (8*(-99*e - 378*e^2 + (198*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(-27*e - 120*e^2 + (54*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (44*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - ((4*I)/9)*RATIO[x]*
         (-396*I - (1776*I)*e - (6649*I)*e^2 - 360*Pi - 1512*e*Pi - 
          5630*e^2*Pi - (240*I)*e*Pi^2 - (1206*I)*e^2*Pi^2 + 300*e^2*Pi^3 - 
          (2520*I)*e^2*Zeta[3]) + (4*(162 + 1074*e + 4710*e^2 - (72*I)*Pi - 
           (492*I)*e*Pi - (2725*I)*e^2*Pi + 48*e*Pi^2 + 409*e^2*Pi^2 + 
           (60*I)*e^2*Pi^3 + 504*e^2*Zeta[3]))/9 + 
        (4*RATIO[x^2]*((-396*I)*Pi - (192*I)*e*Pi + (59*I)*e^2*Pi + 
           264*e*Pi^2 + 128*e^2*Pi^2 + (330*I)*e^2*Pi^3 + 2772*e^2*Zeta[3]))/
         9))) + G[1, 0, 1, x]*
   ((-8*(-66*e - 133*e^2 - (486*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(-612 - 1962*e - 4621*e^2 + (432*I)*Pi - (960*I)*e*Pi - 
       (2928*I)*e^2*Pi + 36*e*Pi^2 + 700*e^2*Pi^2 + (138*I)*e^2*Pi^3 - 
       4872*e^2*Zeta[3]))/9 - ((8*I)/27)*RATIO[x^(-1)]*
     (396*I + (1350*I)*e + (5338*I)*e^2 - 432*Pi - 2376*e*Pi - 8280*e^2*Pi - 
      (540*I)*e*Pi^2 - (99*I)*e^2*Pi^2 + 522*e^2*Pi^3 - 
      (5040*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-6*e + 41*e^2 - (144*I)*Pi + (198*I)*e*Pi + (715*I)*e^2*Pi + 
       264*e*Pi^2 + 44*e^2*Pi^2 + (498*I)*e^2*Pi^3 + 312*e^2*Zeta[3]))/9 + 
    (8*RATIO[x]*(1530 + 4827*e + 4079*e^2 - (108*I)*Pi + (5886*I)*e*Pi + 
       (28614*I)*e^2*Pi - 234*e*Pi^2 - 2406*e^2*Pi^2 - (1197*I)*e^2*Pi^3 + 
       6228*e^2*Zeta[3]))/27 + 
    (4*(-3096 - 12810*e - 35603*e^2 - (1512*I)*Pi - (15228*I)*e*Pi - 
       (77778*I)*e^2*Pi + 1584*e*Pi^2 + 7194*e^2*Pi^2 + (1224*I)*e^2*Pi^3 + 
       21744*e^2*Zeta[3]))/27 + 
    Nc^2*((8*((180*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (56*((84*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*((180*I)*Pi - (36*I)*e*Pi - (101*I)*e^2*Pi - 60*e*Pi^2 + 
         12*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*((132*I)*e*Pi + (448*I)*e^2*Pi + 48*e*Pi^2 - 
         275*e^2*Pi^2 + (57*I)*e^2*Pi^3 - 252*e^2*Zeta[3]))/9 + 
      (8*((18*I)*Pi - (231*I)*e*Pi - (766*I)*e^2*Pi - 6*e*Pi^2 + 
         77*e^2*Pi^2 - (15*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/9 + 
      (8*RATIO[x]*((-90*I)*Pi - (237*I)*e*Pi - (1335*I)*e^2*Pi + 30*e*Pi^2 + 
         349*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/9) + 
    Nf*(((8*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*((-9*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*((117*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - ((8*I)/9)*RATIO[x]*
         (-36*Pi - 24*e*Pi - 22*e^2*Pi - (12*I)*e*Pi^2 - (35*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
        (4*((-12*I)*Pi - (54*I)*e*Pi - (228*I)*e^2*Pi + 4*e*Pi^2 + 
           45*e^2*Pi^2 + (10*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/3 + 
        (4*RATIO[x^2]*((-36*I)*Pi + (96*I)*e*Pi + (145*I)*e^2*Pi + 
           12*e*Pi^2 - 32*e^2*Pi^2 + (30*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/9)/
       Nc + Nc*((-8*((-12*I)*e*Pi - (119*I)*e^2*Pi + 24*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*((198*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (80*((12*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - ((8*I)/9)*RATIO[x]*
         (-180*Pi - 558*e*Pi - 2125*e^2*Pi - (60*I)*e*Pi^2 - 
          (483*I)*e^2*Pi^2 + 150*e^2*Pi^3 - (1440*I)*e^2*Zeta[3]) + 
        (4*((-72*I)*Pi - (330*I)*e*Pi - (2110*I)*e^2*Pi + 24*e*Pi^2 + 
           353*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/9 + 
        (4*RATIO[x^2]*((-396*I)*Pi - (192*I)*e*Pi + (59*I)*e^2*Pi + 
           132*e*Pi^2 + 64*e^2*Pi^2 + (330*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/
         9))) + G[1, 1, 1, x]*
   ((-4*(-1056*e - 3721*e^2 + (36*I)*e*Pi + (1218*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (4*RATIO[x]*(-744 + 1300*e + 31896*e^2 + 
       (72*I)*Pi - (3792*I)*e*Pi - (18506*I)*e^2*Pi - 102*e*Pi^2 - 
       549*e^2*Pi^2 + (2040*I)*e^2*Pi^3 - 18432*e^2*Zeta[3]))/9 + 
    (8*I)*RATIO[(1 - x)^(-1)]*(-12*Pi - 2*e^2*Pi - (12*I)*e*Pi^2 + 
      17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((3732*I)*e + (43088*I)*e^2 + 432*Pi + 3564*e*Pi + 15258*e^2*Pi - 
      (648*I)*e*Pi^2 - (1419*I)*e^2*Pi^2 + 378*e^2*Pi^3 - 
      (9504*I)*e^2*Zeta[3]) + (4*(1008 - 9714*e - 135929*e^2 + (1512*I)*Pi + 
       (14004*I)*e*Pi + (72336*I)*e^2*Pi + 288*e*Pi^2 - 3195*e^2*Pi^2 - 
       (1764*I)*e^2*Pi^3 + 12744*e^2*Zeta[3]))/27 + 
    (4*RATIO[x^2]*(1440 + 3186*e - 2374*e^2 - (1296*I)*Pi + (3780*I)*e*Pi + 
       (13536*I)*e^2*Pi + 486*e*Pi^2 + 663*e^2*Pi^2 - (2700*I)*e^2*Pi^3 + 
       54216*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-720*e - 2346*e^2 + (12*I)*e*Pi + (816*I)*e^2*Pi + 
         35*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-1632*e - 10252*e^2 + (132*I)*e*Pi + (2772*I)*e^2*Pi + 
         385*e^2*Pi^2)*RATIO[x^(-1)])/9 - ((4*I)/9)*RATIO[x]*
       (-360*I - (1368*I)*e - (4910*I)*e^2 - 180*Pi - 474*e*Pi - 
        2670*e^2*Pi - (30*I)*e*Pi^2 - (499*I)*e^2*Pi^2 + 150*e^2*Pi^3 - 
        (2340*I)*e^2*Zeta[3]) + (4*(330*e + 1202*e^2 - (36*I)*Pi + 
         (462*I)*e*Pi + (1532*I)*e^2*Pi + 6*e*Pi^2 - 77*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/9 - 
      (2*RATIO[(1 - x)^(-1)]*(396 + 804*e - 544*e^2 + (1188*I)*e*Pi + 
         (2412*I)*e^2*Pi - 576*e*Pi^2 + 297*e^2*Pi^2 - (648*I)*e^2*Pi^3 + 
         576*e^2*Zeta[3]))/27 + (8*RATIO[x^2]*((-180*I)*Pi + (36*I)*e*Pi + 
         (101*I)*e^2*Pi + 30*e*Pi^2 - 6*e^2*Pi^2 + (150*I)*e^2*Pi^3 + 
         2340*e^2*Zeta[3]))/9) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (2*(72*e + 57*e^2 + (12*I)*e*Pi - 
           (34*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(-156*e - 1037*e^2 + (12*I)*e*Pi + (206*I)*e^2*Pi + 6*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*RATIO[x^2]*((36*I)*Pi - (96*I)*e*Pi - 
           (145*I)*e^2*Pi - 6*e*Pi^2 + 16*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 
           468*e^2*Zeta[3]))/9 - ((8*I)/9)*(-27*I - (147*I)*e - (497*I)*e^2 - 
          18*Pi - 81*e*Pi - 342*e^2*Pi - (3*I)*e*Pi^2 - (45*I)*e^2*Pi^2 + 
          15*e^2*Pi^3 - (234*I)*e^2*Zeta[3]) + 
        (4*RATIO[x]*(36 + 48*e + 11*e^2 - (72*I)*Pi - (48*I)*e*Pi - 
           (44*I)*e^2*Pi + 12*e*Pi^2 + 50*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 
           936*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(36 + 60*e - 212*e^2 + (108*I)*e*Pi + (180*I)*e^2*Pi + 
           27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (2*(-792*e - 3123*e^2 + (862*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (4*(-174*e - 639*e^2 + (256*I)*e^2*Pi + 29*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - ((8*I)/9)*(-81*I - (735*I)*e - (3342*I)*e^2 - 
          36*Pi - 165*e*Pi - 1055*e^2*Pi - (6*I)*e*Pi^2 - (122*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - (468*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^2]*
         (-396*Pi - 192*e*Pi + 59*e^2*Pi - (66*I)*e*Pi^2 - (32*I)*e^2*Pi^2 + 
          330*e^2*Pi^3 - (5148*I)*e^2*Zeta[3]) + 
        (4*RATIO[x]*(396 + 1776*e + 6649*e^2 - (360*I)*Pi - (1116*I)*e*Pi - 
           (4250*I)*e^2*Pi + 60*e*Pi^2 + 648*e^2*Pi^2 + (300*I)*e^2*Pi^3 + 
           4680*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*(((-8*I)/9)*(72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 + 
      (35*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*((-66*I)*e*Pi - (133*I)*e^2*Pi - 144*e*Pi^2 + 252*e^2*Pi^2 - 
       (57*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + (32400*I)*e*Pi + 
       (318240*I)*e^2*Pi + 2160*Pi^2 + 5280*e*Pi^2 - 9080*e^2*Pi^2 - 
       (3240*I)*e*Pi^3 + (5940*I)*e^2*Pi^3 + 2601*e^2*Pi^4 + 
       38880*e*Zeta[3] - 95040*e^2*Zeta[3] + (51840*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*(3060 + 51090*e + 386440*e^2 - (11520*I)*Pi - (99390*I)*e*Pi - 
       (626165*I)*e^2*Pi - 540*Pi^2 + 4335*e*Pi^2 + 46600*e^2*Pi^2 - 
       (9180*I)*e*Pi^3 + (30990*I)*e^2*Pi^3 + 8637*e^2*Pi^4 + 
       62640*e*Zeta[3] + 32400*e^2*Zeta[3] - (112680*I)*e^2*Pi*Zeta[3]))/
     135 - (4*RATIO[x^2]*(2970 + 27000*e + 168150*e^2 - (1980*I)*Pi - 
       (7560*I)*e*Pi - (27185*I)*e^2*Pi + 1440*Pi^2 - 3300*e*Pi^2 - 
       23155*e^2*Pi^2 - (19710*I)*e*Pi^3 + (13455*I)*e^2*Pi^3 + 
       16488*e^2*Pi^4 + 101520*e*Zeta[3] - 55620*e^2*Zeta[3] - 
       (187560*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi - (4440*I)*e*Pi + 
       (11160*I)*e^2*Pi - 6480*Pi^2 - 2640*e*Pi^2 - 28700*e^2*Pi^2 - 
       (23400*I)*e*Pi^3 - (20460*I)*e^2*Pi^3 + 7491*e^2*Pi^4 - 
       4320*e*Zeta[3] - 23760*e^2*Zeta[3] - (237600*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x]*(5940 + 98820*e + 737925*e^2 - (6300*I)*Pi - (51390*I)*e*Pi - 
       (270410*I)*e^2*Pi + 540*Pi^2 - 5340*e*Pi^2 - 16085*e^2*Pi^2 - 
       (30510*I)*e*Pi^3 + (555*I)*e^2*Pi^3 + 25923*e^2*Pi^4 + 
       177120*e*Zeta[3] + 144540*e^2*Zeta[3] - (268560*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((-8*I)/9)*(90*e*Pi + 282*e^2*Pi + (90*I)*e^2*Pi^2 + 
        e^2*Pi^3)*RATIO[x^(-2)] - ((8*I)/9)*(270*e*Pi + 1686*e^2*Pi + 
        (275*I)*e^2*Pi^2 + 11*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-198*I)*Pi - (582*I)*e*Pi - (1498*I)*e^2*Pi + 462*e*Pi^2 + 
         1092*e^2*Pi^2 - (36*I)*e*Pi^3 + (429*I)*e^2*Pi^3 + 27*e^2*Pi^4 - 
         3762*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x]*((-720*I)*Pi - (2736*I)*e*Pi - (9820*I)*e^2*Pi - 60*Pi^2 + 
         682*e*Pi^2 + 2422*e^2*Pi^2 + (600*I)*e^2*Pi^3 + 21*e^2*Pi^4 + 
         720*e*Zeta[3] + 456*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/9 + 
      (2*((900*I)*e*Pi + (10380*I)*e^2*Pi - 180*Pi^2 + 2310*e*Pi^2 + 
         7960*e^2*Pi^2 + 63*e^2*Pi^4 + 2160*e*Zeta[3] - 27720*e^2*Zeta[3] + 
         (1080*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^2]*(-180*Pi^2 + 36*e*Pi^2 + 101*e^2*Pi^2 + 63*e^2*Pi^4 + 
         2160*e*Zeta[3] - 432*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((-8*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*((-54*I)*e*Pi - (339*I)*e^2*Pi + 56*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*(6*e*Pi^2 - 17*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((18*I)*e*Pi + (21*I)*e^2*Pi - 6*e*Pi^2 - 37*e^2*Pi^2 - 
           (12*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/27 - 
        (2*((-540*I)*Pi - (2580*I)*e*Pi - (9280*I)*e^2*Pi - 60*Pi^2 + 
           360*e*Pi^2 + 2005*e^2*Pi^2 + (450*I)*e^2*Pi^3 + 21*e^2*Pi^4 + 
           720*e*Zeta[3] + 2160*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/45 - 
        (2*RATIO[x^2]*(-180*Pi^2 + 480*e*Pi^2 + 725*e^2*Pi^2 + 63*e^2*Pi^4 + 
           2160*e*Zeta[3] - 5760*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/
         135 + (4*RATIO[x]*((-540*I)*Pi - (720*I)*e*Pi - (165*I)*e^2*Pi - 
           180*Pi^2 + 510*e*Pi^2 + 820*e^2*Pi^2 + (450*I)*e^2*Pi^3 + 
           63*e^2*Pi^4 + 2160*e*Zeta[3] + 360*e^2*Zeta[3] + 
           (1080*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((8*I)/9)*(99*e*Pi + 378*e^2*Pi + (99*I)*e^2*Pi^2 + e^2*Pi^3)*
         RATIO[x^(-2)] + ((8*I)/9)*(54*e*Pi + 240*e^2*Pi + (57*I)*e^2*Pi^2 + 
          2*e^2*Pi^3)*RATIO[x^(-1)] + (2*(22*e*Pi^2 + 7*e^2*Pi^2 + 
           (44*I)*e^2*Pi^3 - 264*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((36*I)*Pi + (258*I)*e*Pi + (1003*I)*e^2*Pi - 
           90*e*Pi^2 - 439*e^2*Pi^2 - (90*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/
         27 + (4*RATIO[x]*((-1188*I)*Pi - (5328*I)*e*Pi - (19947*I)*e^2*Pi - 
           180*Pi^2 + 828*e*Pi^2 + 4289*e^2*Pi^2 + (990*I)*e^2*Pi^3 + 
           63*e^2*Pi^4 + 2160*e*Zeta[3] + 4320*e^2*Zeta[3] + 
           (1080*I)*e^2*Pi*Zeta[3]))/27 - 
        (2*((-4860*I)*Pi - (32220*I)*e*Pi - (141300*I)*e^2*Pi - 360*Pi^2 + 
           4020*e*Pi^2 + 29335*e^2*Pi^2 + (4050*I)*e^2*Pi^3 + 126*e^2*Pi^4 + 
           4320*e*Zeta[3] + 10080*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/
         135 - (2*RATIO[x^2]*(-1980*Pi^2 - 960*e*Pi^2 + 295*e^2*Pi^2 + 
           693*e^2*Pi^4 + 23760*e*Zeta[3] + 11520*e^2*Zeta[3] + 
           (11880*I)*e^2*Pi*Zeta[3]))/135))) + 
  G[1, 1, x]*((((-8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-2)]*(-324*I - (1152*I)*e - (4038*I)*e^2 - 540*e*Pi - 
      1683*e^2*Pi + (186*I)*e*Pi^2 - (326*I)*e^2*Pi^2 + 39*e^2*Pi^3 + 
      (3456*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(594 + 5400*e + 33630*e^2 - 
       (396*I)*Pi - (1512*I)*e*Pi - (5437*I)*e^2*Pi + 180*Pi^2 - 
       1020*e*Pi^2 - 3755*e^2*Pi^2 - (2430*I)*e*Pi^3 - (495*I)*e^2*Pi^3 + 
       2259*e^2*Pi^4 + 6696*e*Zeta[3] - 9720*e^2*Zeta[3] + 
       (72*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*RATIO[(1 - x)^(-1)]*((30*I)*e*Pi - (205*I)*e^2*Pi - 180*Pi^2 + 
       435*e^2*Pi^2 - (210*I)*e*Pi^3 - (825*I)*e^2*Pi^3 + 292*e^2*Pi^4 + 
       1080*e*Zeta[3] - 330*e^2*Zeta[3] - (1740*I)*e^2*Pi*Zeta[3]))/45 - 
    (4*RATIO[x]*(2016 + 25992*e + 183610*e^2 - (1260*I)*Pi - (10314*I)*e*Pi - 
       (53470*I)*e^2*Pi - 1770*e*Pi^2 - 3343*e^2*Pi^2 - (3510*I)*e*Pi^3 - 
       (753*I)*e^2*Pi^3 + 2967*e^2*Pi^4 + 15336*e*Zeta[3] - 
       45144*e^2*Zeta[3] - (12888*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*(12690 + 161970*e + 1158230*e^2 - (11520*I)*Pi - (89760*I)*e*Pi - 
       (539000*I)*e^2*Pi - 1620*Pi^2 - 4170*e*Pi^2 + 6895*e^2*Pi^2 - 
       (9180*I)*e*Pi^3 + (18975*I)*e^2*Pi^3 + 4956*e^2*Pi^4 + 
       17280*e*Zeta[3] - 249660*e^2*Zeta[3] - (102960*I)*e^2*Pi*Zeta[3]))/
     135 + (2*RATIO[x^(-1)]*(-10800 - 112200*e - 782180*e^2 + (7920*I)*Pi + 
       (42000*I)*e*Pi + (312040*I)*e^2*Pi + 2160*Pi^2 + 7260*e*Pi^2 + 
       9280*e^2*Pi^2 + (5040*I)*e*Pi^3 + (8250*I)*e^2*Pi^3 + 2301*e^2*Pi^4 + 
       32400*e*Zeta[3] + 150480*e^2*Zeta[3] + (118800*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((2*I)/27)*RATIO[x^(-2)]*(540*I + (1782*I)*e + 
        (5889*I)*e^2 + 1080*e*Pi + 3474*e^2*Pi - (36*I)*e*Pi^2 + 
        (878*I)*e^2*Pi^2 + 51*e^2*Pi^3 + (24*I)*e^2*Zeta[3]) + 
      ((2*I)/27)*RATIO[x^(-1)]*(1080*I + (6264*I)*e + (28536*I)*e^2 + 
        2664*e*Pi + 18108*e^2*Pi - (396*I)*e*Pi^2 + (1036*I)*e^2*Pi^2 + 
        561*e^2*Pi^3 + (264*I)*e^2*Zeta[3]) - 
      (4*RATIO[x]*((360*I)*Pi + (1368*I)*e*Pi + (4910*I)*e^2*Pi + 30*Pi^2 - 
         281*e*Pi^2 - 1163*e^2*Pi^2 - (300*I)*e^2*Pi^3 + 39*e^2*Pi^4 - 
         360*e*Zeta[3] - 2028*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/9 - 
      (RATIO[(1 - x)^(-1)]*(2160*e + 16632*e^2 - (792*I)*Pi - (1608*I)*e*Pi - 
         (3232*I)*e^2*Pi + 432*Pi^2 - 264*e*Pi^2 - 896*e^2*Pi^2 + 
         (648*I)*e*Pi^3 - (330*I)*e^2*Pi^3 - 471*e^2*Pi^4 + 
         23232*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(-2700 - 11610*e - 42630*e^2 - (450*I)*e*Pi - (5190*I)*e^2*Pi + 
         90*Pi^2 - 1155*e*Pi^2 - 3830*e^2*Pi^2 + 117*e^2*Pi^4 - 
         1080*e*Zeta[3] + 13860*e^2*Zeta[3] + (4320*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^2]*(180*Pi^2 - 36*e*Pi^2 - 101*e^2*Pi^2 + 234*e^2*Pi^4 - 
         2160*e*Zeta[3] + 432*e^2*Zeta[3] + (8640*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((-4*RATIO[(1 - x)^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 48*e^2*Zeta[3]))/
         3 + ((4*I)/27)*RATIO[x^(-1)]*(108*I + (738*I)*e + (3246*I)*e^2 + 
          252*e*Pi + 1635*e^2*Pi - (12*I)*e*Pi^2 + (217*I)*e^2*Pi^2 + 
          12*e^2*Pi^3 - (180*I)*e^2*Zeta[3]) + (I/27)*RATIO[x^(-2)]*
         (-108*I - (90*I)*e + (129*I)*e^2 - 216*e*Pi - 162*e^2*Pi - 
          (24*I)*e*Pi^2 - (274*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
          (360*I)*e^2*Zeta[3]) - (4*(-90 - 165*e - 110*e^2 + (270*I)*Pi + 
           (1290*I)*e*Pi + (4640*I)*e^2*Pi + 30*Pi^2 - 135*e*Pi^2 - 
           915*e^2*Pi^2 - (225*I)*e^2*Pi^3 + 39*e^2*Pi^4 - 360*e*Zeta[3] - 
           2430*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/45 + 
        (4*RATIO[x]*((540*I)*Pi + (720*I)*e*Pi + (165*I)*e^2*Pi + 180*Pi^2 - 
           420*e*Pi^2 - 970*e^2*Pi^2 - (450*I)*e^2*Pi^3 + 234*e^2*Pi^4 - 
           2160*e*Zeta[3] - 3060*e^2*Zeta[3] + (8640*I)*e^2*Pi*Zeta[3]))/
         135 - (2*RATIO[x^2]*(180*Pi^2 - 480*e*Pi^2 - 725*e^2*Pi^2 + 
           234*e^2*Pi^4 - 2160*e*Zeta[3] + 5760*e^2*Zeta[3] + 
           (8640*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((-4*RATIO[(1 - x)^(-1)]*(-162*e - 1179*e^2 + (36*I)*Pi + 
           (60*I)*e*Pi + (112*I)*e^2*Pi + 12*e*Pi^2 + 119*e^2*Pi^2 + 
           (15*I)*e^2*Pi^3 - 1488*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
         (108*I + (72*I)*e - (642*I)*e^2 + 270*e*Pi + 1677*e^2*Pi - 
          (24*I)*e*Pi^2 + (130*I)*e^2*Pi^2 + 39*e^2*Pi^3 + 
          (204*I)*e^2*Zeta[3]) - (I/27)*RATIO[x^(-2)]*(1188*I + (4734*I)*e + 
          (16293*I)*e^2 + 2376*e*Pi + 9270*e^2*Pi - (48*I)*e*Pi^2 + 
          (1958*I)*e^2*Pi^2 + 78*e^2*Pi^3 + (408*I)*e^2*Zeta[3]) - 
        (4*(-2970 - 14805*e - 57270*e^2 + (2430*I)*Pi + (16110*I)*e*Pi + 
           (70650*I)*e^2*Pi + 180*Pi^2 - 1605*e*Pi^2 - 12950*e^2*Pi^2 - 
           (2025*I)*e^2*Pi^3 + 234*e^2*Pi^4 - 2160*e*Zeta[3] - 
           17190*e^2*Zeta[3] + (8640*I)*e^2*Pi*Zeta[3]))/135 + 
        (4*RATIO[x]*((1188*I)*Pi + (5328*I)*e*Pi + (19947*I)*e^2*Pi + 
           180*Pi^2 - 630*e*Pi^2 - 3995*e^2*Pi^2 - (990*I)*e^2*Pi^3 + 
           234*e^2*Pi^4 - 2160*e*Zeta[3] - 10260*e^2*Zeta[3] + 
           (8640*I)*e^2*Pi*Zeta[3]))/27 - 
        (2*RATIO[x^2]*(1980*Pi^2 + 960*e*Pi^2 - 295*e^2*Pi^2 + 
           2574*e^2*Pi^4 - 23760*e*Zeta[3] - 11520*e^2*Zeta[3] + 
           (95040*I)*e^2*Pi*Zeta[3]))/135))) + 2176*e*Zeta[5] - 
  (20024*e^2*Zeta[5])/3 - (13568*I)*e^2*Pi*Zeta[5] + 
  ((-2820*I)*e*Pi^3 - (6640*I)*e^2*Pi^3 - 2628*e*Pi^4 + 5127*e^2*Pi^4 - 
    (168*I)*e^2*Pi^5 + 16920*e*Zeta[3] + 39840*e^2*Zeta[3] + 
    (8640*I)*e*Pi*Zeta[3] - (27720*I)*e^2*Pi*Zeta[3] - 
    144720*e^2*Pi^2*Zeta[3] - 213840*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  RATIO[x^2]*(44*Pi^2 + 400*e*Pi^2 + (22420*e^2*Pi^2)/9 - ((88*I)/3)*Pi^3 - 
    (112*I)*e*Pi^3 - ((10874*I)/27)*e^2*Pi^3 - (536*Pi^4)/15 + 
    (998*e*Pi^4)/45 + (18743*e^2*Pi^4)/135 - ((416*I)/45)*e*Pi^5 - 
    ((148*I)/45)*e^2*Pi^5 - (32776*e^2*Pi^6)/2835 + (112*Zeta[3])/3 + 
    328*e*Zeta[3] + (54860*e^2*Zeta[3])/27 - (384*I)*Pi*Zeta[3] + 
    (96*I)*e*Pi*Zeta[3] + ((3200*I)/3)*e^2*Pi*Zeta[3] + 256*e*Pi^2*Zeta[3] - 
    (10216*e^2*Pi^2*Zeta[3])/9 - (1608*I)*e^2*Pi^3*Zeta[3] + 
    4768*e^2*Zeta[3]^2 + 3168*e*Zeta[5] - (1640*e^2*Zeta[5])/3 - 
    (992*I)*e^2*Pi*Zeta[5]) + RATIO[x]*((-200*Pi^2)/3 - (4244*e*Pi^2)/3 - 
    (292498*e^2*Pi^2)/27 + ((344*I)/3)*Pi^3 + (700*I)*e*Pi^3 + 
    ((82324*I)/27)*e^2*Pi^3 + (2948*Pi^4)/45 + (15052*e*Pi^4)/135 + 
    (112403*e^2*Pi^4)/405 + ((1696*I)/45)*e*Pi^5 + ((656*I)/3)*e^2*Pi^5 + 
    (13226*e^2*Pi^6)/2835 + (2576*Zeta[3])/3 + (4040*e*Zeta[3])/3 + 
    (47776*e^2*Zeta[3])/27 + (864*I)*Pi*Zeta[3] + (2480*I)*e*Pi*Zeta[3] + 
    ((40912*I)/3)*e^2*Pi*Zeta[3] - (1568*e*Pi^2*Zeta[3])/3 + 
    (10712*e^2*Pi^2*Zeta[3])/9 + ((6184*I)/3)*e^2*Pi^3*Zeta[3] - 
    8368*e^2*Zeta[3]^2 - 5408*e*Zeta[5] + (7672*e^2*Zeta[5])/3 + 
    (10432*I)*e^2*Pi*Zeta[5]) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*Pi - (2520*I)*e*Pi - (3420*I)*e^2*Pi + 
     4140*e*Pi^2 + 29640*e^2*Pi^2 + (11880*I)*Pi^3 + (49740*I)*e*Pi^3 + 
     (239120*I)*e^2*Pi^3 - 1512*Pi^4 - 1320*e*Pi^4 - 24019*e^2*Pi^4 - 
     (7128*I)*e*Pi^5 + (12012*I)*e^2*Pi^5 + 389*e^2*Pi^6 + 23760*Zeta[3] - 
     135720*e*Zeta[3] - 983880*e^2*Zeta[3] - (38880*I)*Pi*Zeta[3] + 
     (261360*I)*e*Pi*Zeta[3] + (708840*I)*e^2*Pi*Zeta[3] - 
     110160*e*Pi^2*Zeta[3] + 91080*e^2*Pi^2*Zeta[3] - 
     (137160*I)*e^2*Pi^3*Zeta[3] - 479520*e^2*Zeta[3]^2 - 311040*e*Zeta[5] + 
     297000*e^2*Zeta[5] - (2462400*I)*e^2*Pi*Zeta[5]))/405 + 
  (RATIO[x^(-1)]*((-2160*I)*Pi - (5040*I)*e*Pi - (6840*I)*e^2*Pi + 
     11160*e*Pi^2 + 65460*e^2*Pi^2 + (31680*I)*Pi^3 + (59640*I)*e*Pi^3 + 
     (130300*I)*e^2*Pi^3 + 2160*e^2*Pi^4 + (9360*I)*e*Pi^5 + 
     (39072*I)*e^2*Pi^5 + 1899*e^2*Pi^6 + (77760*I)*Pi*Zeta[3] + 
     (380160*I)*e*Pi*Zeta[3] + (780480*I)*e^2*Pi*Zeta[3] + 
     116640*e*Pi^2*Zeta[3] + (228960*I)*e^2*Pi^3*Zeta[3] + 
     (3939840*I)*e^2*Pi*Zeta[5]))/405 + 
  G[0, x]*((4*((810*I)*Pi + (2880*I)*e*Pi + (10095*I)*e^2*Pi - 1245*e*Pi^2 - 
       4765*e^2*Pi^2 - (60*I)*e*Pi^3 - (710*I)*e^2*Pi^3 + 551*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6030*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - ((2*I)/135)*RATIO[x^(-1)]*
     (3000*e*Pi + 20140*e^2*Pi - (60*I)*e^2*Pi^2 + 10560*e*Pi^3 + 
      20780*e^2*Pi^3 - (180*I)*e*Pi^4 + 3753*e^2*Pi^5 + 64800*e*Pi*Zeta[3] + 
      126720*e^2*Pi*Zeta[3] - (43920*I)*e^2*Pi^2*Zeta[3]) + 
    (2*(-1620 - 3780*e - 5130*e^2 - (28620*I)*Pi - (462780*I)*e*Pi - 
       (3498630*I)*e^2*Pi - 34380*Pi^2 - 156840*e*Pi^2 - 485830*e^2*Pi^2 + 
       (12960*I)*Pi^3 + (13590*I)*e*Pi^3 + (47310*I)*e^2*Pi^3 + 8568*e*Pi^4 + 
       50133*e^2*Pi^4 + (18108*I)*e^2*Pi^5 - 25920*Zeta[3] + 
       392040*e*Zeta[3] + 1219320*e^2*Zeta[3] + (596160*I)*e*Pi*Zeta[3] + 
       (774360*I)*e^2*Pi*Zeta[3] + 49680*e^2*Pi^2*Zeta[3] - 
       2125440*e^2*Zeta[5]))/405 + 
    (2*RATIO[x^2]*(-5220*Pi^2 - 26190*e*Pi^2 - 122945*e^2*Pi^2 + 
       (7200*I)*Pi^3 - (720*I)*e*Pi^3 - (4580*I)*e^2*Pi^3 + 4368*e*Pi^4 + 
       303*e^2*Pi^4 + (7302*I)*e^2*Pi^5 - 34560*Zeta[3] + 27720*e*Zeta[3] + 
       192300*e^2*Zeta[3] + (250560*I)*e*Pi*Zeta[3] + 
       (45360*I)*e^2*Pi*Zeta[3] - 97560*e^2*Pi^2*Zeta[3] - 
       1064880*e^2*Zeta[5]))/135 - 
    (RATIO[(1 - x)^(-1)]*(-1080 - 2520*e - 3420*e^2 - (32400*I)*Pi - 
       (320760*I)*e*Pi - (2296620*I)*e^2*Pi - 3960*Pi^2 + 41460*e*Pi^2 + 
       336400*e^2*Pi^2 + (8640*I)*Pi^3 - (23760*I)*e*Pi^3 - 
       (75000*I)*e^2*Pi^3 - 9000*e*Pi^4 - 18150*e^2*Pi^4 + 
       (6237*I)*e^2*Pi^5 - 23760*e*Zeta[3] + 318600*e^2*Zeta[3] + 
       (324000*I)*e*Pi*Zeta[3] - (902880*I)*e^2*Pi*Zeta[3] + 
       58320*e^2*Pi^2*Zeta[3] - 362880*e^2*Zeta[5]))/405 + 
    (2*RATIO[x]*(540 + 1620*e + 2910*e^2 + (24840*I)*Pi + (187920*I)*e*Pi + 
       (1083990*I)*e^2*Pi + 35820*Pi^2 + 149790*e*Pi^2 + 829700*e^2*Pi^2 - 
       (32400*I)*Pi^3 - (68940*I)*e*Pi^3 - (365310*I)*e^2*Pi^3 - 
       19404*e*Pi^4 - 47673*e^2*Pi^4 - (31086*I)*e^2*Pi^5 + 168480*Zeta[3] - 
       383400*e*Zeta[3] - 1084860*e^2*Zeta[3] - (1075680*I)*e*Pi*Zeta[3] - 
       (1818720*I)*e^2*Pi*Zeta[3] + 519480*e^2*Pi^2*Zeta[3] + 
       4717440*e^2*Zeta[5]))/405) + 
  Nc^2*(-196/9 - (4126*e)/27 - (19673*e^2)/27 - (40*I)*Pi - 
    ((2480*I)/9)*e*Pi - ((34700*I)/27)*e^2*Pi + (20*Pi^2)/3 + 
    (878*e*Pi^2)/9 + (15623*e^2*Pi^2)/27 + ((100*I)/3)*e^2*Pi^3 + 
    (22*Pi^4)/45 - (847*e*Pi^4)/135 - (8051*e^2*Pi^4)/405 + 
    ((4*I)/3)*e*Pi^5 - ((154*I)/9)*e^2*Pi^5 - (1937*e^2*Pi^6)/2835 - 
    80*e*Zeta[3] - (1532*e^2*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - 
    ((616*I)/3)*e*Pi*Zeta[3] - ((5528*I)/9)*e^2*Pi*Zeta[3] - 
    ((40*I)/3)*e^2*Pi^3*Zeta[3] - 72*e^2*Zeta[3]^2 + 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (2862*I)*e*Pi - (11433*I)*e^2*Pi + 
       540*e*Pi^2 + 2862*e^2*Pi^2 - (12*I)*e*Pi^3 + (430*I)*e^2*Pi^3 + 
       9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/27 - 32*e*Zeta[5] + 
    (1232*e^2*Zeta[5])/3 + (576*I)*e^2*Pi*Zeta[5] + 
    (-330*e*Pi^4 + 121*e^2*Pi^4 + (240*I)*e^2*Pi^5 + (10800*I)*e*Pi*Zeta[3] - 
      (3960*I)*e^2*Pi*Zeta[3] - 21600*e^2*Pi^2*Zeta[3] + 21600*e^2*Zeta[5])/
     (405*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(3993480 + 14512620*e + 
       51638210*e^2 + (872640*I)*Pi + (1748160*I)*e*Pi + (3498240*I)*e^2*Pi - 
       72360*Pi^2 - 278280*e*Pi^2 - 1004700*e^2*Pi^2 - (71280*I)*Pi^3 - 
       (144720*I)*e*Pi^3 - (433440*I)*e^2*Pi^3 - 23976*Pi^4 + 39204*e*Pi^4 - 
       64404*e^2*Pi^4 - (17496*I)*e*Pi^5 - (70389*I)*e^2*Pi^5 + 
       5436*e^2*Pi^6 - 712800*Zeta[3] - 8756640*e*Zeta[3] - 
       34466400*e^2*Zeta[3] - (116640*I)*Pi*Zeta[3] - 
       (2138400*I)*e*Pi*Zeta[3] - (3615840*I)*e^2*Pi*Zeta[3] - 
       421200*e*Pi^2*Zeta[3] + 2280960*e^2*Pi^2*Zeta[3] - 
       (369360*I)*e^2*Pi^3*Zeta[3] + 2086560*e^2*Zeta[3]^2 + 
       3382560*e*Zeta[5] + 85536*e^2*Zeta[5] + (3382560*I)*e^2*Pi*Zeta[5]))/
     14580 + (RATIO[x]*(-1260 - 6720*e - 23520*e^2 - (2520*I)*e*Pi - 
       (13440*I)*e^2*Pi + 75600*Pi^2 + 362880*e*Pi^2 + 1396710*e^2*Pi^2 - 
       6930*Pi^4 + 9471*e*Pi^4 + 3801*e^2*Pi^4 - (18900*I)*e*Pi^5 + 
       (25830*I)*e^2*Pi^5 + 9685*e^2*Pi^6 - 907200*e*Zeta[3] - 
       2993760*e^2*Zeta[3] - (226800*I)*Pi*Zeta[3] + 
       (309960*I)*e*Pi*Zeta[3] + (536760*I)*e^2*Pi*Zeta[3] + 
       (189000*I)*e^2*Pi^3*Zeta[3] + 1020600*e^2*Zeta[3]^2 + 
       453600*e*Zeta[5] - 619920*e^2*Zeta[5] - (8164800*I)*e^2*Pi*Zeta[5]))/
     2835 - (RATIO[x^2]*(-13860*Pi^4 + 2772*e*Pi^4 + 7777*e^2*Pi^4 - 
       (37800*I)*e*Pi^5 + (7560*I)*e^2*Pi^5 + 19370*e^2*Pi^6 - 
       (453600*I)*Pi*Zeta[3] + (90720*I)*e*Pi*Zeta[3] + 
       (254520*I)*e^2*Pi*Zeta[3] + (378000*I)*e^2*Pi^3*Zeta[3] + 
       2041200*e^2*Zeta[3]^2 + 907200*e*Zeta[5] - 181440*e^2*Zeta[5] - 
       (16329600*I)*e^2*Pi*Zeta[5]))/2835) + 
  Nf*((4 + (59*e)/3 + (1097*e^2)/18 + (4*I)*Pi + ((64*I)/3)*e*Pi + 
      ((578*I)/9)*e^2*Pi + (10*Pi^2)/3 + (137*e*Pi^2)/9 + 
      (3185*e^2*Pi^2)/54 - ((10*I)/3)*e^2*Pi^3 - (22*Pi^4)/45 - 
      (11*e*Pi^4)/15 - (601*e^2*Pi^4)/270 - ((4*I)/3)*e*Pi^5 - 
      (2*I)*e^2*Pi^5 + (1937*e^2*Pi^6)/2835 - 40*e*Zeta[3] - 
      (530*e^2*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - (24*I)*e*Pi*Zeta[3] - 
      ((164*I)/3)*e^2*Pi*Zeta[3] + ((40*I)/3)*e^2*Pi^3*Zeta[3] + 
      72*e^2*Zeta[3]^2 - (I/9)*RATIO[x^(-1)]*(-36*Pi - 102*e*Pi - 
        149*e^2*Pi - (36*I)*e*Pi^2 - (102*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 
        96*e^2*Pi*Zeta[3]) + 32*e*Zeta[5] + 48*e^2*Zeta[5] - 
      (576*I)*e^2*Pi*Zeta[5] - (RATIO[(1 - x)^(-1)]*(29700 + 153990*e + 
         640905*e^2 + 180*e*Pi^2 - 3390*e^2*Pi^2 + (1440*I)*e^2*Pi^3 - 
         696*e*Pi^4 - 2072*e^2*Pi^4 + (192*I)*e^2*Pi^5 - 25920*Zeta[3] - 
         82080*e*Zeta[3] - 292320*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
         (23040*I)*e^2*Pi*Zeta[3] - 12960*e^2*Pi^2*Zeta[3] - 
         164160*e^2*Zeta[5]))/1620 + (66*e*Pi^4 - 187*e^2*Pi^4 - 
        (48*I)*e^2*Pi^5 - (2160*I)*e*Pi*Zeta[3] + (6120*I)*e^2*Pi*Zeta[3] + 
        4320*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
      (2*RATIO[x]*(3780*Pi^2 + 8820*e*Pi^2 + 9975*e^2*Pi^2 - 1386*Pi^4 + 
         462*e*Pi^4 + 1064*e^2*Pi^4 - (3780*I)*e*Pi^5 + (1260*I)*e^2*Pi^5 + 
         1937*e^2*Pi^6 - 45360*e*Zeta[3] - 37800*e^2*Zeta[3] - 
         (45360*I)*Pi*Zeta[3] + (15120*I)*e*Pi*Zeta[3] + 
         (55440*I)*e^2*Pi*Zeta[3] + (37800*I)*e^2*Pi^3*Zeta[3] + 
         204120*e^2*Zeta[3]^2 + 90720*e*Zeta[5] - 30240*e^2*Zeta[5] - 
         (1632960*I)*e^2*Pi*Zeta[5]))/2835 + 
      (RATIO[x^2]*(-2772*Pi^4 + 7392*e*Pi^4 + 11165*e^2*Pi^4 - 
         (7560*I)*e*Pi^5 + (20160*I)*e^2*Pi^5 + 3874*e^2*Pi^6 - 
         (90720*I)*Pi*Zeta[3] + (241920*I)*e*Pi*Zeta[3] + 
         (365400*I)*e^2*Pi*Zeta[3] + (75600*I)*e^2*Pi^3*Zeta[3] + 
         408240*e^2*Zeta[3]^2 + 181440*e*Zeta[5] - 483840*e^2*Zeta[5] - 
         (3265920*I)*e^2*Pi*Zeta[5]))/5670)/Nc + 
    Nc*(230/9 + (5207*e)/27 + (17255*e^2)/18 + (44*I)*Pi + 
      ((3028*I)/9)*e*Pi + ((44878*I)/27)*e^2*Pi + (14*Pi^2)/3 - 
      (55*e*Pi^2)/3 - (4405*e^2*Pi^2)/18 - ((110*I)/3)*e^2*Pi^3 - 
      (44*Pi^4)/45 - (11*e*Pi^4)/135 + (481*e^2*Pi^4)/810 - 
      ((8*I)/3)*e*Pi^5 - ((2*I)/9)*e^2*Pi^5 + (3874*e^2*Pi^6)/2835 - 
      56*e*Zeta[3] - 290*e^2*Zeta[3] - (32*I)*Pi*Zeta[3] - 
      ((8*I)/3)*e*Pi*Zeta[3] + ((404*I)/9)*e^2*Pi*Zeta[3] + 
      ((80*I)/3)*e^2*Pi^3*Zeta[3] + 144*e^2*Zeta[3]^2 + 
      (RATIO[x^(-1)]*((1188*I)*Pi + (7110*I)*e*Pi + (30117*I)*e^2*Pi - 
         1188*e*Pi^2 - 7110*e^2*Pi^2 + (24*I)*e*Pi^3 - (926*I)*e^2*Pi^3 - 
         18*e^2*Pi^4 + (480*I)*e^2*Pi*Zeta[3]))/27 + 64*e*Zeta[5] + 
      (16*e^2*Zeta[5])/3 - (1152*I)*e^2*Pi*Zeta[5] - 
      (RATIO[(1 - x)^(-1)]*(-872820 - 3535950*e - 13233845*e^2 - 
         (120960*I)*Pi - (236160*I)*e*Pi - (468480*I)*e^2*Pi + 10800*Pi^2 + 
         125460*e*Pi^2 + 582870*e^2*Pi^2 + (12960*I)*Pi^3 + 
         (21600*I)*e*Pi^3 + (195840*I)*e^2*Pi^3 - 13392*e*Pi^4 - 
         16776*e^2*Pi^4 + (14526*I)*e^2*Pi^5 - 103680*Zeta[3] + 
         1537920*e*Zeta[3] + 5729760*e^2*Zeta[3] + (466560*I)*e*Pi*Zeta[3] + 
         (1529280*I)*e^2*Pi*Zeta[3] - 531360*e^2*Pi^2*Zeta[3] - 
         1492992*e^2*Zeta[5]))/14580 + (242*e*Pi^4 + 77*e^2*Pi^4 - 
        (176*I)*e^2*Pi^5 - (7920*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] + 
        15840*e^2*Pi^2*Zeta[3] - 15840*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-2520 - 15960*e - 63000*e^2 - (5040*I)*e*Pi - 
         (31920*I)*e^2*Pi + 83160*Pi^2 + 456120*e*Pi^2 + 1857870*e^2*Pi^2 - 
         13860*Pi^4 - 12474*e*Pi^4 - 25487*e^2*Pi^4 - (37800*I)*e*Pi^5 - 
         (34020*I)*e^2*Pi^5 + 19370*e^2*Pi^6 - 997920*e*Zeta[3] - 
         3976560*e^2*Zeta[3] - (453600*I)*Pi*Zeta[3] - (408240*I)*e*Pi*
          Zeta[3] - (380520*I)*e^2*Pi*Zeta[3] + (378000*I)*e^2*Pi^3*Zeta[3] + 
         2041200*e^2*Zeta[3]^2 + 907200*e*Zeta[5] + 816480*e^2*Zeta[5] - 
         (16329600*I)*e^2*Pi*Zeta[5]))/2835 + 
      (RATIO[x^2]*(-30492*Pi^4 - 14784*e*Pi^4 + 4543*e^2*Pi^4 - 
         (83160*I)*e*Pi^5 - (40320*I)*e^2*Pi^5 + 42614*e^2*Pi^6 - 
         (997920*I)*Pi*Zeta[3] - (483840*I)*e*Pi*Zeta[3] + 
         (148680*I)*e^2*Pi*Zeta[3] + (831600*I)*e^2*Pi^3*Zeta[3] + 
         4490640*e^2*Zeta[3]^2 + 1995840*e*Zeta[5] + 967680*e^2*Zeta[5] - 
         (35925120*I)*e^2*Pi*Zeta[5]))/5670)) + 
  G[1, x]*((4*RATIO[x^(-2)]*((-324*I)*Pi - (1152*I)*e*Pi - (4038*I)*e^2*Pi + 
       258*e*Pi^2 + 1019*e^2*Pi^2 - (78*I)*e*Pi^3 + (263*I)*e^2*Pi^3 + 
       36*e^2*Pi^4 + (144*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*((-60*I)*e*Pi^3 - (635*I)*e^2*Pi^3 - 276*e^2*Pi^4 + 360*e*Zeta[3] + 
       3810*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(-540 - 1620*e - 2910*e^2 - (24840*I)*Pi - (187920*I)*e*Pi - 
       (1083990*I)*e^2*Pi - 180*Pi^2 + 45690*e*Pi^2 + 636760*e^2*Pi^2 + 
       (25920*I)*Pi^3 - (107640*I)*e*Pi^3 - (488520*I)*e^2*Pi^3 - 
       21042*e*Pi^4 + 25641*e^2*Pi^4 + (3438*I)*e^2*Pi^5 - 181440*Zeta[3] - 
       103680*e*Zeta[3] + 261720*e^2*Zeta[3] + (434160*I)*e*Pi*Zeta[3] - 
       (1379160*I)*e^2*Pi*Zeta[3] - 183060*e^2*Pi^2*Zeta[3] - 
       1480680*e^2*Zeta[5]))/405 + ((4*I)/405)*RATIO[x^(-1)]*
     (540*I + (1260*I)*e + (1710*I)*e^2 - 16200*Pi - 173880*e*Pi - 
      1206000*e^2*Pi + (1980*I)*Pi^2 - (3540*I)*e*Pi^2 - 
      (106265*I)*e^2*Pi^2 - 1080*Pi^3 - 13860*e*Pi^3 - 36195*e^2*Pi^3 - 
      (2244*I)*e^2*Pi^4 + 36*e^2*Pi^5 + (6480*I)*Zeta[3] + 
      (71280*I)*e*Zeta[3] + (84240*I)*e^2*Zeta[3] + 16200*e*Pi*Zeta[3] - 
      219780*e^2*Pi*Zeta[3] + (6480*I)*e^2*Pi^2*Zeta[3] + 
      (129600*I)*e^2*Zeta[5]) - (RATIO[(1 - x)^(-1)]*
      ((-3000*I)*e*Pi - (20140*I)*e^2*Pi + 2880*e*Pi^2 + 9360*e^2*Pi^2 - 
       (720*I)*Pi^3 - (5280*I)*e*Pi^3 + (6400*I)*e^2*Pi^3 + 2364*e*Pi^4 + 
       5566*e^2*Pi^4 + (4587*I)*e^2*Pi^5 + 4320*Zeta[3] - 31680*e*Zeta[3] - 
       163080*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + (23760*I)*e^2*Pi*
        Zeta[3] + 73800*e^2*Pi^2*Zeta[3] + 250560*e^2*Zeta[5]))/135 + 
    (2*RATIO[x^2]*(1980*Pi^2 + 1620*e*Pi^2 - 26815*e^2*Pi^2 - (5040*I)*Pi^3 + 
       (11700*I)*e*Pi^3 + (47000*I)*e^2*Pi^3 + 3084*e*Pi^4 - 3912*e^2*Pi^4 - 
       (3846*I)*e^2*Pi^5 + 38880*Zeta[3] - 25200*e*Zeta[3] - 
       219240*e^2*Zeta[3] - (133920*I)*e*Pi*Zeta[3] + 
       (77760*I)*e^2*Pi*Zeta[3] + 39420*e^2*Pi^2*Zeta[3] + 
       439560*e^2*Zeta[5]))/135 + 
    (4*(1080 + 2700*e + 4020*e^2 + (30510*I)*Pi + (338580*I)*e*Pi + 
       (2328690*I)*e^2*Pi + 7200*Pi^2 + 5745*e*Pi^2 - 258595*e^2*Pi^2 + 
       (59625*I)*e*Pi^3 + (276315*I)*e^2*Pi^3 + 2547*e*Pi^4 - 
       21777*e^2*Pi^4 + (3852*I)*e^2*Pi^5 + 25920*Zeta[3] - 30780*e*Zeta[3] - 
       430110*e^2*Zeta[3] - (35640*I)*e*Pi*Zeta[3] + (740340*I)*e^2*Pi*
        Zeta[3] + 27540*e^2*Pi^2*Zeta[3] + 450360*e^2*Zeta[5]))/405 + 
    Nc^2*((2*RATIO[x^(-2)]*((-540*I)*Pi - (1782*I)*e*Pi - (5889*I)*e^2*Pi + 
         540*e*Pi^2 + 1782*e^2*Pi^2 - (12*I)*e*Pi^3 + (442*I)*e^2*Pi^3 + 
         9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^(-1)]*(-540 - 2862*e - 11433*e^2 - (1080*I)*Pi - 
         (7344*I)*e*Pi - (34260*I)*e^2*Pi + 1092*e*Pi^2 + 7218*e^2*Pi^2 - 
         (132*I)*e*Pi^3 + (818*I)*e^2*Pi^3 + 99*e^2*Pi^4 - 384*e^2*Zeta[3] - 
         (1056*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*e*RATIO[x^2]*(-55*Pi^4 + 11*e*Pi^4 - (150*I)*e*Pi^5 - 
         (1800*I)*Pi*Zeta[3] + (360*I)*e*Pi*Zeta[3] + 3600*e*Zeta[5]))/15 - 
      (RATIO[(1 - x)^(-1)]*(-485280 - 2079600*e - 8509000*e^2 + 23760*Pi^2 + 
         69840*e*Pi^2 + 220800*e^2*Pi^2 - (38880*I)*Pi^3 + (35640*I)*e*Pi^3 + 
         (115560*I)*e^2*Pi^3 + 33912*e*Pi^4 - 34947*e^2*Pi^4 + 
         (10800*I)*e^2*Pi^5 + 38880*Zeta[3] - 807840*e*Zeta[3] + 
         2973600*e^2*Zeta[3] - (207360*I)*e*Pi*Zeta[3] + 
         (665280*I)*e^2*Pi*Zeta[3] + 295920*e^2*Pi^2*Zeta[3] - 
         1127520*e^2*Zeta[5]))/4860 + 
      (RATIO[x]*(3600*Pi^2 + 6480*e*Pi^2 + 14540*e^2*Pi^2 + 990*e*Pi^4 - 
         2613*e^2*Pi^4 + (2700*I)*e^2*Pi^5 - 43200*e*Zeta[3] - 
         12960*e^2*Zeta[3] + (32400*I)*e*Pi*Zeta[3] - (65880*I)*e^2*Pi*
          Zeta[3] - 64800*e^2*Zeta[5]))/135 + 
      (-5400 - 31320*e - 132240*e^2 - (10800*I)*Pi - (57240*I)*e*Pi - 
        (233160*I)*e^2*Pi + 12900*e*Pi^2 + 65140*e^2*Pi^2 + 
        (9000*I)*e^2*Pi^3 - 198*e*Pi^4 + 2541*e^2*Pi^4 - (540*I)*e^2*Pi^5 - 
        9000*e^2*Zeta[3] - (6480*I)*e*Pi*Zeta[3] + (83160*I)*e^2*Pi*Zeta[3] + 
        12960*e^2*Zeta[5])/135) + 
    Nf*(((-I/9)*RATIO[x^(-2)]*(-36*Pi - 30*e*Pi + 43*e^2*Pi - (36*I)*e*Pi^2 - 
          (30*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 96*e^2*Pi*Zeta[3]) - 
        (RATIO[(1 - x)^(-1)]*(-108 - 990*e - 5133*e^2 - 12*e*Pi^2 + 
           4*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 10*e^2*Pi^4 + 864*e*Zeta[3] + 
           2880*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/27 + 
        (11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) + 
        (I/27)*RATIO[x^(-1)]*(-108*I - (306*I)*e - (447*I)*e^2 - 432*Pi - 
          2736*e*Pi - 12372*e^2*Pi - (456*I)*e*Pi^2 - (2806*I)*e^2*Pi^2 + 
          456*e^2*Pi^3 - (144*I)*e^2*Zeta[3] + 576*e^2*Pi*Zeta[3]) + 
        (2*e*RATIO[x^2]*(33*Pi^4 - 88*e*Pi^4 + (90*I)*e*Pi^5 + 
           (1080*I)*Pi*Zeta[3] - (2880*I)*e*Pi*Zeta[3] - 2160*e*Zeta[5]))/
         45 + (2*(270 + 900*e + 1680*e^2 + (540*I)*Pi + (1530*I)*e*Pi + 
           (2460*I)*e^2*Pi + 270*Pi^2 + 120*e*Pi^2 - 40*e^2*Pi^2 - 
           (450*I)*e^2*Pi^3 + 99*e*Pi^4 + 54*e^2*Pi^4 + (270*I)*e^2*Pi^5 - 
           3240*e*Zeta[3] - 3870*e^2*Zeta[3] + (3240*I)*e*Pi*Zeta[3] + 
           (3240*I)*e^2*Pi*Zeta[3] - 6480*e^2*Zeta[5]))/135 + 
        (2*RATIO[x]*(-180*Pi^2 + 120*e*Pi^2 + 785*e^2*Pi^2 - 198*e*Pi^4 + 
           129*e^2*Pi^4 - (540*I)*e^2*Pi^5 + 2160*e*Zeta[3] - 
           4680*e^2*Zeta[3] - (6480*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*
            Zeta[3] + 12960*e^2*Zeta[5]))/135)/Nc + 
      Nc*((11*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((1188*I)*Pi + 
           (4734*I)*e*Pi + (16293*I)*e^2*Pi - 1188*e*Pi^2 - 4734*e^2*Pi^2 + 
           (24*I)*e*Pi^3 - (950*I)*e^2*Pi^3 - 18*e^2*Pi^4 + 
           (480*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(1188 + 7110*e + 30117*e^2 + (432*I)*Pi + 
           (2664*I)*e*Pi + (11652*I)*e^2*Pi - 432*e*Pi^2 - 2474*e^2*Pi^2 + 
           (48*I)*e*Pi^3 - (340*I)*e^2*Pi^3 - 36*e^2*Pi^4 + 912*e^2*Zeta[3] + 
           (960*I)*e^2*Pi*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*
          (49320 + 251580*e + 1100570*e^2 - 2160*Pi^2 - 15480*e*Pi^2 - 
           69360*e^2*Pi^2 - (3240*I)*e*Pi^3 - (29160*I)*e^2*Pi^3 + 
           4077*e^2*Pi^4 + 151200*e*Zeta[3] - 175680*e^2*Zeta[3] - 
           (47520*I)*e^2*Pi*Zeta[3]))/2430 + 
        (2*e*RATIO[x^2]*(363*Pi^4 + 176*e*Pi^4 + (990*I)*e*Pi^5 + 
           (11880*I)*Pi*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 23760*e*Zeta[5]))/
         45 + (2*(990 + 6420*e + 28720*e^2 + (1980*I)*Pi + (11850*I)*e*Pi + 
           (51020*I)*e^2*Pi + 270*Pi^2 - 1060*e*Pi^2 - 9270*e^2*Pi^2 - 
           (1650*I)*e^2*Pi^3 + 66*e*Pi^4 - 89*e^2*Pi^4 + (180*I)*e^2*Pi^5 - 
           3240*e*Zeta[3] - 9150*e^2*Zeta[3] + (2160*I)*e*Pi*Zeta[3] - 
           (1440*I)*e^2*Pi*Zeta[3] - 4320*e^2*Zeta[5]))/45 + 
        (2*RATIO[x]*(-1980*Pi^2 - 4920*e*Pi^2 - 11525*e^2*Pi^2 - 990*e*Pi^4 - 
           198*e^2*Pi^4 - (2700*I)*e^2*Pi^5 + 23760*e*Zeta[3] + 
           23400*e^2*Zeta[3] - (32400*I)*e*Pi*Zeta[3] - (17280*I)*e^2*Pi*
            Zeta[3] + 64800*e^2*Zeta[5]))/135))), 
 -8 - 32*e - 96*e^2 + ((8*I)/3)*Pi - (8*I)*e*Pi - ((1340*I)/27)*e^2*Pi + 
  (172*Pi^2)/9 - (7144*e*Pi^2)/27 - (211526*e^2*Pi^2)/81 - (16*I)*Pi^3 - 
  ((368*I)/3)*e*Pi^3 - ((31102*I)/27)*e^2*Pi^3 + (152*Pi^4)/45 + 
  (8122*e*Pi^4)/135 + (109307*e^2*Pi^4)/405 - ((1256*I)/45)*e*Pi^5 + 
  ((6922*I)/135)*e^2*Pi^5 - (10708*e^2*Pi^6)/2835 + 
  Nf^2*((-6 - 44*e - 194*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 13*e^2*Pi^2)/
     27 - (2*(-6 - 44*e - 194*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 
       13*e^2*Pi^2)*RATIO[x])/27) + G[1, 1, 0, 1, 1, 1, x]*
   (-192*e^2 - 2496*e^2*RATIO[(1 - x)^(-1)] - 1184*e^2*RATIO[x^(-1)] + 
    9024*e^2*RATIO[x] - 18944*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(2432*e^2 - 4032*e^2*RATIO[(1 - x)^(-1)] - 
    1952*e^2*RATIO[x^(-1)] + 6848*e^2*RATIO[x] - 15808*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-320*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    160*e^2*RATIO[x^(-1)] + 5056*e^2*RATIO[x] - 10496*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-1344*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-1)] + 5280*e^2*RATIO[x] - 10400*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-128*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
    672*e^2*RATIO[x^(-1)] + 3808*e^2*RATIO[x] - 7968*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-832*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] + 
    608*e^2*RATIO[x^(-1)] + 2144*e^2*RATIO[x] - 4064*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(4992*e^2 - 3136*e^2*RATIO[(1 - x)^(-1)] - 
    1504*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 3584*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 1, x]*(1024*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x] - 1312*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-1664*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-1664*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-1664*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-1664*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-1472*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    1120*e^2*RATIO[x^(-1)] + 736*e^2*RATIO[x] - 736*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-1472*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    1120*e^2*RATIO[x^(-1)] + 736*e^2*RATIO[x] - 736*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-1344*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 
    928*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x] - 672*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-1344*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 
    928*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x] - 672*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-832*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    864*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-832*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    864*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-640*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] + 
    1184*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x] - 320*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-640*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] + 
    1184*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x] - 320*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-320*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-320*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-320*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    1440*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(-320*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    1440*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-256*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-256*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-128*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    32*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-128*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    32*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 1, x]*(-2560*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 704*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(256*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(256*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(256*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(256*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(384*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    576*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(384*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    576*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(1216*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
    1152*e^2*RATIO[x^(-1)] - 608*e^2*RATIO[x] + 608*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(1216*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
    1152*e^2*RATIO[x^(-1)] - 608*e^2*RATIO[x] + 608*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(1408*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
    1376*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(1408*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
    1376*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 1, x]*(3008*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] - 1504*e^2*RATIO[x] + 1504*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(3008*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] - 1504*e^2*RATIO[x] + 1504*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-1664*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 
    416*e^2*RATIO[x^(-1)] - 1184*e^2*RATIO[x] + 3424*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 1, x]*(-896*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] + 
    896*e^2*RATIO[x^(-1)] - 1568*e^2*RATIO[x] + 3808*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 1, x]*(-2176*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] + 
    1824*e^2*RATIO[x^(-1)] - 2368*e^2*RATIO[x] + 6208*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(128*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-1)] - 4672*e^2*RATIO[x] + 9792*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 1, x]*(-1408*e^2 + 1472*e^2*RATIO[(1 - x)^(-1)] + 
    320*e^2*RATIO[x^(-1)] - 5344*e^2*RATIO[x] + 12064*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(-768*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] + 
    1344*e^2*RATIO[x^(-1)] - 7680*e^2*RATIO[x] + 16640*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 1, x]*(5824*e^2 - 2304*e^2*RATIO[x^(-1)] - 
    11840*e^2*RATIO[x] + 21760*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, x]*(64*e^2*(19 - (7*I)*Pi) - 
    (32*(-9*e + 44*e^2 - (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-36*I)*e - (55*I)*e^2 + 
      66*e^2*Pi)*RATIO[x^(-1)] + (416*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e^2*(5 + (61*I)*Pi)*RATIO[x] + (32*e^2*(31 - (363*I)*Pi)*RATIO[x^2])/
     3) + G[0, 1, 1, 0, 1, x]*((160*e*(12 + 37*e - (42*I)*e*Pi))/3 - 
    32*e*(6 + 22*e - (11*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (352*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((42*I)*e + (22*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    ((32*I)/3)*e*(30*I + (17*I)*e + 51*e*Pi)*RATIO[x] + 
    32*e*(10 + 45*e + (3*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, x]*(((16*I)/3)*e*(180*I + (1273*I)*e + 240*e*Pi) - 
    (64*I)*e*(14*I + (55*I)*e + 8*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (592*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-60*I)*e + (209*I)*e^2 + 
      84*e^2*Pi)*RATIO[x^(-1)] - (16*I)*e*(-42*I - (349*I)*e + 4*e*Pi)*
     RATIO[x] + (16*e*(366 - 599*e - (108*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((64*e*(27 + 238*e + (27*I)*e*Pi))/3 - 
    (32*(42*e + 110*e^2 + (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((6*I)*e + e^2*Pi)*RATIO[x^(-1)] - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(108 + 133*e - (189*I)*e*Pi)*
      RATIO[x])/3 + 32*e*(-86 + 74*e + (123*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, x]*(64*e*(6 - 52*e + (9*I)*e*Pi) - 
    (32*(33*e - 22*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 + (32*(-36*e + 11*e^2)*RATIO[x^(-1)])/3 - 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + (96*I)*e*(11*I + I*e + 18*e*Pi)*
     RATIO[x] + 32*e*(63 - e - (124*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, x]*(16*e*(28 - 7*e - (68*I)*e*Pi) - 
    (32*(30*e + 176*e^2 - (75*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (944*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((6*I)*e - (55*I)*e^2 + 
      294*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 89*e - (273*I)*e*Pi)*RATIO[x])/3 + 
    32*e*(7 + 31*e + (211*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, x]*(64*e*(16 + 60*e - (15*I)*e*Pi) - 
    (32*(36*e + 143*e^2 - (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 - (32*I)*((-9*I)*e - (11*I)*e^2 + 32*e^2*Pi)*
     RATIO[x^(-1)] - (992*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 161*e - (72*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-132 + 485*e + (252*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 1, x]*(16*e*(24 - 225*e + (44*I)*e*Pi) - 
    ((64*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    16*e^2*RATIO[x^(-2)] - ((16*I)/3)*((-24*I)*e - (11*I)*e^2 + 36*e^2*Pi)*
     RATIO[x^(-1)] + (16*e*(-306 + 881*e + (1068*I)*e*Pi)*RATIO[x])/3 + 
    16*e*(202 - 27*e - (776*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, x]*((16*e*(12 - 1351*e + (180*I)*e*Pi))/3 - 
    (128*I)*e*(5*I + (11*I)*e + 11*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (880*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((36*I)*e + (11*I)*e^2 + 
      270*e^2*Pi)*RATIO[x^(-1)] + (16*e*(-438 + 875*e + (558*I)*e*Pi)*
      RATIO[x])/3 + (16*e*(918 - 409*e - (1278*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((16*e*(108 + 215*e + (336*I)*e*Pi))/3 - 
    192*e*(4 + (7*I)*e*Pi)*RATIO[(1 - x)^(-1)] - (1424*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-96*I)*e - (121*I)*e^2 + 198*e^2*Pi)*RATIO[x^(-1)] + 
    ((16*I)/3)*e*(54*I + (649*I)*e + 750*e*Pi)*RATIO[x] + 
    (16*e*(54 + 323*e - (1770*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 1, x]*(16*e*(28 + 495*e + (48*I)*e*Pi) - 
    32*e*(16 + 11*e - (3*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] - ((32*I)/3)*((-42*I)*e - (77*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-1)] + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(282 - 1211*e - (936*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-642 + 515*e + (1896*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((16*e*(72 - 163*e - (144*I)*e*Pi))/3 - 
    (32*(18*e - 55*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (640*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((36*I)*e - (22*I)*e^2 + 
      21*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-36*I - (37*I)*e + 1062*e*Pi)*RATIO[x] + 
    (16*e*(36 + 149*e + (2322*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(((64*I)/3)*e*(6*I + (5*I)*e + 90*e*Pi) - 
    (16*(6*e + 209*e^2 + (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] + (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 293*e - (18*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-4*I - (17*I)*e + 54*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, x]*((64*e*(-111 + 166*e - (69*I)*e*Pi))/3 + 
    (2240*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (2720*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((-72*I)*e - (242*I)*e^2 + 99*e^2*Pi)*RATIO[x^(-1)] + 
    (64*e*(150 + 98*e - (195*I)*e*Pi)*RATIO[x])/3 + 
    (32*I)*e*(170*I + (121*I)*e + 300*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*((-16*I)*e*(-20*I - (95*I)*e + 48*e*Pi) + 
    ((16*I)/3)*((-42*I)*e - (55*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] + 32*(12*e + 11*e^2)*RATIO[x^(-1)] - 
    (320*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(30 + 217*e + (936*I)*e*Pi)*
      RATIO[x])/3 - (16*I)*e*(-10*I - (45*I)*e + 632*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, x]*((-16*I)*e*(-72*I - (91*I)*e + 52*e*Pi) + 
    ((16*I)/3)*((-102*I)*e - (407*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (96*I)*((-4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(36 - 65*e - (100*I)*e*Pi)*
     RATIO[x] + ((16*I)/3)*e*(108*I + (427*I)*e + 720*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((16*(-36 + 579*e + 4430*e^2 - (324*I)*e*Pi - 
       (1632*I)*e^2*Pi + 534*e^2*Pi^2))/9 - 
    (16*(12 + 132*e + 342*e^2 - (72*I)*e*Pi - (264*I)*e^2*Pi + 71*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((6*I)*e - (28*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - (8*(-36 - 132*e + 94*e^2 + (36*I)*e*Pi + 
       (726*I)*e^2*Pi + 471*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (16*(-60 - 368*e - 1341*e^2 + (54*I)*e*Pi + (329*I)*e^2*Pi + 8*e^2*Pi^2)*
      RATIO[x])/3 - (16*(360 - 72*e - 256*e^2 - (522*I)*e*Pi + 
       (873*I)*e^2*Pi + 246*e^2*Pi^2)*RATIO[x^2])/9) + 
  G[1, 1, 1, 1, x]*((-16*(-324 - 258*e + 1073*e^2 - (216*I)*e*Pi - 
       (3801*I)*e^2*Pi + 240*e^2*Pi^2))/9 - 32*e*Pi*(24*I + 7*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((28*I)*e - (4*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - (16*(24 + 110*e + 24*e^2 + (48*I)*e*Pi + (33*I)*e^2*Pi + 
       46*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (16*(324 + 1134*e + 2780*e^2 - (702*I)*e*Pi + (3423*I)*e^2*Pi + 
       204*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(504 + 984*e + 4435*e^2 - (1602*I)*e*Pi + (999*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 0, 1, 1, x]*
   ((8*(-288 - 1668*e - 9053*e^2 - (216*I)*e*Pi + (3456*I)*e^2*Pi + 
       480*e^2*Pi^2))/9 + (16*(24 + 110*e + 293*e^2 + (18*I)*e*Pi - 
       (88*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    (16*(-72 - 33*e - 379*e^2 + (165*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + (16*(54*e - 65*e^2 - (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
    (8*(180 + 660*e + 3677*e^2 - (1080*I)*e*Pi - (576*I)*e^2*Pi + 
       1050*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(180 - 372*e - 1565*e^2 - (720*I)*e*Pi + (228*I)*e^2*Pi + 
       650*e^2*Pi^2)*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
   ((16*(-144 - 501*e - 2422*e^2 - (144*I)*e*Pi - (3813*I)*e^2*Pi + 
       234*e^2*Pi^2))/9 - (16*(-36 - 6*e^2 - (72*I)*e*Pi + (66*I)*e^2*Pi + 
       161*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-180 - 264*e + 100*e^2 - (36*I)*e*Pi - (858*I)*e^2*Pi + 705*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*(36 + 324*e + 1280*e^2 - (369*I)*e*Pi + (1983*I)*e^2*Pi + 
       198*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(72 + 558*e + 2521*e^2 - (1638*I)*e*Pi + (1032*I)*e^2*Pi + 
       966*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 0, 1, 1, x]*
   ((8*(-216 + 372*e + 4613*e^2 - (288*I)*e*Pi - (7938*I)*e^2*Pi + 
       864*e^2*Pi^2))/9 - (16*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - 
       (264*I)*e^2*Pi + 471*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (328*e^2*RATIO[x^(-2)])/9 - (8*(-108 - 66*e + 833*e^2 - (576*I)*e*Pi - 
       (792*I)*e^2*Pi + 459*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*(432 - 282*e - 3149*e^2 - (1800*I)*e*Pi + (5970*I)*e^2*Pi + 
       1026*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(396 + 213*e + 559*e^2 - (1980*I)*e*Pi + (1185*I)*e^2*Pi + 
       1323*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
   ((16*(-36 - 237*e - 296*e^2 + (324*I)*e*Pi + (1518*I)*e^2*Pi + 
       3*e^2*Pi^2))/9 + (16*(36 + 264*e + 221*e^2 - (90*I)*e*Pi - 
       (957*I)*e^2*Pi + 42*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-108 - 66*e + 377*e^2 - (180*I)*e*Pi - (726*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi))/
     (-1 + RATIO[x])^2 - (8*(-36 + 192*e + 1417*e^2 - (324*I)*e*Pi - 
       (2430*I)*e^2*Pi + 705*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 - 384*e - 1220*e^2 - (1044*I)*e*Pi + (1746*I)*e^2*Pi + 
       1485*e^2*Pi^2)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((-8*(72 - 264*e - 419*e^2 - (7728*I)*e^2*Pi + 360*e^2*Pi^2))/9 + 
    (16*(-66*e + 89*e^2 - (162*I)*e*Pi - (99*I)*e^2*Pi + 276*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-36 - 264*e - 329*e^2 - (216*I)*e*Pi - 
       (1056*I)*e^2*Pi + 540*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(2*e + 11*e^2 + (18*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    (16*(-18 + 159*e + 716*e^2 - (972*I)*e*Pi + (3300*I)*e^2*Pi + 
       774*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(-18 - 57*e - 475*e^2 - (2052*I)*e*Pi + (1026*I)*e^2*Pi + 
       1734*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
   ((-8*(-360 - 942*e - 4051*e^2 - (360*I)*e*Pi + (3030*I)*e^2*Pi + 
       426*e^2*Pi^2))/9 + (8*(-144 - 726*e - 1837*e^2 - (252*I)*e*Pi + 
       (990*I)*e^2*Pi + 435*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 6*e^2 - (108*I)*e*Pi + (44*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(-180 + 785*e^2 - (1152*I)*e*Pi - 
       (1416*I)*e^2*Pi + 1131*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-180 - 1044*e - 3643*e^2 - (2232*I)*e*Pi + (300*I)*e^2*Pi + 
       2151*e^2*Pi^2)*RATIO[x^2])/9) + G[0, 0, 1, 0, 0, 0, x]*
   (4672*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 1248*e^2*RATIO[x^(-1)] - 
    14240*e^2*RATIO[x] + 9280*e^2*RATIO[x^2] + 
    Nc^2*(2976*e^2 - 112*e^2*RATIO[x^(-1)] - 7440*e^2*RATIO[x] + 
      4960*e^2*RATIO[x^2]) + Nf*((-496*e^2*RATIO[x^2])/Nc + 
      Nc*(-1488*e^2 + 5952*e^2*RATIO[x] - 5456*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(3648*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    2016*e^2*RATIO[x^(-1)] - 12576*e^2*RATIO[x] + 8096*e^2*RATIO[x^2] + 
    Nc^2*(2688*e^2 - 80*e^2*RATIO[x^(-1)] - 6720*e^2*RATIO[x] + 
      4480*e^2*RATIO[x^2]) + Nf*((-448*e^2*RATIO[x^2])/Nc + 
      Nc*(-1344*e^2 + 5376*e^2*RATIO[x] - 4928*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, 0, x]*(3264*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] - 8160*e^2*RATIO[x] + 5440*e^2*RATIO[x^2] + 
    Nc^2*(1632*e^2 - 16*e^2*RATIO[x^(-1)] - 4080*e^2*RATIO[x] + 
      2720*e^2*RATIO[x^2]) + Nf*((-272*e^2*RATIO[x^2])/Nc + 
      Nc*(-816*e^2 + 3264*e^2*RATIO[x] - 2992*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 0, x]*(3136*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] - 7712*e^2*RATIO[x] + 5152*e^2*RATIO[x^2] + 
    Nc^2*(1536*e^2 - 3840*e^2*RATIO[x] + 2560*e^2*RATIO[x^2]) + 
    Nf*((-256*e^2*RATIO[x^2])/Nc + Nc*(-768*e^2 + 3072*e^2*RATIO[x] - 
        2816*e^2*RATIO[x^2]))) + G[1, 1, 1, 0, 0, 0, x]*
   (2240*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] - 640*e^2*RATIO[x^(-1)] - 
    6112*e^2*RATIO[x] + 4032*e^2*RATIO[x^2] + 
    Nc^2*(1248*e^2 - 3120*e^2*RATIO[x] + 2080*e^2*RATIO[x^2]) + 
    Nf*((-208*e^2*RATIO[x^2])/Nc + Nc*(-624*e^2 + 2496*e^2*RATIO[x] - 
        2288*e^2*RATIO[x^2]))) + G[1, 0, 0, 0, 0, 0, x]*
   (1792*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 1568*e^2*RATIO[x^(-1)] - 
    4736*e^2*RATIO[x] + 3136*e^2*RATIO[x^2] + 
    Nc^2*(960*e^2 - 64*e^2*RATIO[x^(-1)] - 2400*e^2*RATIO[x] + 
      1600*e^2*RATIO[x^2]) + Nf*((-160*e^2*RATIO[x^2])/Nc + 
      Nc*(-480*e^2 + 1920*e^2*RATIO[x] - 1760*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 0, x]*(128*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] - 2368*e^2*RATIO[x] + 1408*e^2*RATIO[x^2] + 
    Nc^2*(576*e^2 - 1440*e^2*RATIO[x] + 960*e^2*RATIO[x^2]) + 
    Nf*((-96*e^2*RATIO[x^2])/Nc + Nc*(-288*e^2 + 1152*e^2*RATIO[x] - 
        1056*e^2*RATIO[x^2]))) + G[1, 0, 1, 1, 0, 0, x]*
   (1984*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] - 
    2144*e^2*RATIO[x] + 1664*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 720*e^2*RATIO[x] + 480*e^2*RATIO[x^2]) + 
    Nf*((-48*e^2*RATIO[x^2])/Nc + Nc*(-144*e^2 + 576*e^2*RATIO[x] - 
        528*e^2*RATIO[x^2]))) + G[1, 0, 0, 1, 0, 0, x]*
   (-768*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 416*e^2*RATIO[x^(-1)] + 
    1152*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*(-192*e^2 + 48*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nf*((32*e^2*RATIO[x^2])/Nc + 
      Nc*(96*e^2 - 384*e^2*RATIO[x] + 352*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*(-2688*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 4032*e^2*RATIO[x] - 2912*e^2*RATIO[x^2] + 
    Nc^2*(-672*e^2 + 1680*e^2*RATIO[x] - 1120*e^2*RATIO[x^2]) + 
    Nf*((112*e^2*RATIO[x^2])/Nc + Nc*(336*e^2 - 1344*e^2*RATIO[x] + 
        1232*e^2*RATIO[x^2]))) + G[1, 0, 1, 0, 0, 0, x]*
   (-1728*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-1)] + 
    3552*e^2*RATIO[x] - 2432*e^2*RATIO[x^2] + 
    Nc^2*(-672*e^2 + 96*e^2*RATIO[x^(-1)] + 1680*e^2*RATIO[x] - 
      1120*e^2*RATIO[x^2]) + Nf*((112*e^2*RATIO[x^2])/Nc + 
      Nc*(336*e^2 - 1344*e^2*RATIO[x] + 1232*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 0, x]*(-640*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + 4928*e^2*RATIO[x] - 3008*e^2*RATIO[x^2] + 
    Nc^2*(-1152*e^2 - 32*e^2*RATIO[x^(-1)] + 2880*e^2*RATIO[x] - 
      1920*e^2*RATIO[x^2]) + Nf*((192*e^2*RATIO[x^2])/Nc + 
      Nc*(576*e^2 - 2304*e^2*RATIO[x] + 2112*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(-1088*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 
    2720*e^2*RATIO[x^(-1)] + 6688*e^2*RATIO[x] - 4128*e^2*RATIO[x^2] + 
    Nc^2*(-1536*e^2 - 16*e^2*RATIO[x^(-1)] + 3840*e^2*RATIO[x] - 
      2560*e^2*RATIO[x^2]) + Nf*((256*e^2*RATIO[x^2])/Nc + 
      Nc*(768*e^2 - 3072*e^2*RATIO[x] + 2816*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 0, x]*(-1984*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
    1024*e^2*RATIO[x^(-1)] + 9056*e^2*RATIO[x] - 5696*e^2*RATIO[x^2] + 
    Nc^2*(-2016*e^2 + 5040*e^2*RATIO[x] - 3360*e^2*RATIO[x^2]) + 
    Nf*((336*e^2*RATIO[x^2])/Nc + Nc*(1008*e^2 - 4032*e^2*RATIO[x] + 
        3696*e^2*RATIO[x^2]))) + G[0, 1, 1, 0, 0, 0, x]*
   (-1984*e^2 - 1536*e^2*RATIO[(1 - x)^(-1)] - 2048*e^2*RATIO[x^(-1)] + 
    11744*e^2*RATIO[x] - 7264*e^2*RATIO[x^2] + 
    Nc^2*(-2688*e^2 + 16*e^2*RATIO[x^(-1)] + 6720*e^2*RATIO[x] - 
      4480*e^2*RATIO[x^2]) + Nf*((448*e^2*RATIO[x^2])/Nc + 
      Nc*(1344*e^2 - 5376*e^2*RATIO[x] + 4928*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 0, x]*(-7872*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] + 
    15840*e^2*RATIO[x] - 10880*e^2*RATIO[x^2] + 
    Nc^2*(-2976*e^2 + 160*e^2*RATIO[x^(-1)] + 7440*e^2*RATIO[x] - 
      4960*e^2*RATIO[x^2]) + Nf*((496*e^2*RATIO[x^2])/Nc + 
      Nc*(1488*e^2 - 5952*e^2*RATIO[x] + 5456*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, x]*((-16*I)*e*(-20*I - (95*I)*e + 76*e*Pi) + 
    ((16*I)/3)*((-42*I)*e - (55*I)*e^2 + 132*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] + (32*I)*((-12*I)*e - (11*I)*e^2 + 26*e^2*Pi)*
     RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 217*e + (258*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 66*e*Pi)*RATIO[x^2] + 
    Nc^2*((-192*I)*e^2*Pi + (48*I)*e^2*Pi*RATIO[x^(-1)] + 
      (480*I)*e^2*Pi*RATIO[x] - (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((96*I)*e^2*Pi - (384*I)*e^2*Pi*RATIO[x] + (352*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 0, 1, 1, 0, x]*(16*e*(28 - 7*e + (96*I)*e*Pi) - 
    (64*(15*e + 88*e^2 + (33*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (944*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-6*I)*e + (55*I)*e^2 + 
      78*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 89*e - (180*I)*e*Pi)*RATIO[x])/3 + 
    32*e*(7 + 31*e + (45*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((288*I)*e^2*Pi - (720*I)*e^2*Pi*RATIO[x] + 
      (480*I)*e^2*Pi*RATIO[x^2]) + Nf*(((-48*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-144*I)*e^2*Pi + (576*I)*e^2*Pi*RATIO[x] - 
        (528*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, 0, x]*
   ((16*e*(72 - 163*e + (132*I)*e*Pi))/3 - 
    (32*(18*e - 55*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (640*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((36*I)*e - (22*I)*e^2 + 
      27*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-36*I - (37*I)*e + 498*e*Pi)*RATIO[x] + 
    (16*e*(36 + 149*e + (318*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((576*I)*e^2*Pi - (1440*I)*e^2*Pi*RATIO[x] + 
      (960*I)*e^2*Pi*RATIO[x^2]) + Nf*(((-96*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-288*I)*e^2*Pi + (1152*I)*e^2*Pi*RATIO[x] - 
        (1056*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 1, 1, 0, x]*
   ((16*e*(108 + 215*e - (276*I)*e*Pi))/3 - 768*e*RATIO[(1 - x)^(-1)] - 
    (1424*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((96*I)*e + (121*I)*e^2 + 
      6*e^2*Pi)*RATIO[x^(-1)] + ((16*I)/3)*e*(54*I + (649*I)*e + 642*e*Pi)*
     RATIO[x] + (16*e*(54 + 323*e - (432*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-672*I)*e^2*Pi + (1680*I)*e^2*Pi*RATIO[x] - 
      (1120*I)*e^2*Pi*RATIO[x^2]) + Nf*(((112*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((336*I)*e^2*Pi - (1344*I)*e^2*Pi*RATIO[x] + 
        (1232*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 0, 1, 0, x]*
   (((-64*I)/3)*e*(-6*I - (5*I)*e + 123*e*Pi) - 
    (16*(6*e + 209*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 293*e + (1110*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-4*I - (17*I)*e + 250*e*Pi)*RATIO[x^2] + 
    Nc^2*((-1152*I)*e^2*Pi - (32*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2880*I)*e^2*Pi*RATIO[x] - (1920*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((192*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((576*I)*e^2*Pi - (2304*I)*e^2*Pi*RATIO[x] + 
        (2112*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 1, 1, 0, x]*
   ((32*e*(60 + 185*e + (312*I)*e*Pi))/3 - 64*e*(3 + 11*e)*
     RATIO[(1 - x)^(-1)] + (352*e^2*RATIO[x^(-2)])/3 - 
    ((64*I)/3)*((-21*I)*e - (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*(-30*I - (17*I)*e + 732*e*Pi)*
     RATIO[x] + 32*e*(10 + 45*e + (164*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((1536*I)*e^2*Pi - (3840*I)*e^2*Pi*RATIO[x] + 
      (2560*I)*e^2*Pi*RATIO[x^2]) + Nf*(((-256*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-768*I)*e^2*Pi + (3072*I)*e^2*Pi*RATIO[x] - 
        (2816*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 0, 1, 0, x]*
   (-16*e*(72 + 91*e) + ((16*I)/3)*((-102*I)*e - (407*I)*e^2 + 270*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + (192*I)*((-2*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(36 - 65*e - (408*I)*e*Pi)*
     RATIO[x] + ((16*I)/3)*e*(108*I + (427*I)*e + 714*e*Pi)*RATIO[x^2] + 
    Nc^2*((1632*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
      (4080*I)*e^2*Pi*RATIO[x] + (2720*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-272*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-816*I)*e^2*Pi + (3264*I)*e^2*Pi*RATIO[x] - 
        (2992*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, 0, x]*
   (64*e^2*(19 - (42*I)*Pi) - (32*(-9*e + 44*e^2 + (33*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-36*I)*e - (55*I)*e^2 + 114*e^2*Pi)*RATIO[x^(-1)] + 
    (416*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*(5 + (294*I)*Pi)*RATIO[x] + 
    (32*e^2*(31 - (567*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-2016*I)*e^2*Pi + (5040*I)*e^2*Pi*RATIO[x] - 
      (3360*I)*e^2*Pi*RATIO[x^2]) + Nf*(((336*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((1008*I)*e^2*Pi - (4032*I)*e^2*Pi*RATIO[x] + 
        (3696*I)*e^2*Pi*RATIO[x^2]))) + G[1, 0, 0, 0, 0, x]*
   (16*e*(-64 + 407*e + (64*I)*e*Pi) - ((16*I)/3)*((24*I)*e + (253*I)*e^2 + 
      168*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (32*I)*((-14*I)*e - (55*I)*e^2 + 34*e^2*Pi)*RATIO[x^(-1)] + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(192 - 343*e - (120*I)*e*Pi)*
      RATIO[x])/3 + ((64*I)/3)*e*(66*I + (23*I)*e + 45*e*Pi)*RATIO[x^2] + 
    Nc^2*(192*e*(-2 + 16*e + I*e*Pi) + (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*((-I)*e + 14*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(90 - 223*e - (45*I)*e*Pi)*
        RATIO[x])/3 + 64*e*(-10 + 2*e + (5*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((96*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (1664*e^2*RATIO[x])/3 + 
        (32*e*(6 - 16*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(32*e*(6 - 59*e - (3*I)*e*Pi) - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (64*e*(-36 + 127*e + (18*I)*e*Pi)*
          RATIO[x])/3 + (32*e*(66 + 32*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 0, x]*(64*e*(-6 + 54*e + (25*I)*e*Pi) - 
    (64*(-9*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + (1360*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((24*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(84 + 55*e - (218*I)*e*Pi)*
     RATIO[x] + 32*e*(-27 + 5*e + (74*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*(32*e*(-9 + 47*e + (21*I)*e*Pi) + 80*e^2*RATIO[x^(-2)] + 
      (352*e^2*RATIO[x^(-1)])/3 + 24*e*(30 - 41*e - (70*I)*e*Pi)*RATIO[x] + 
      32*e*(-15 + 3*e + (35*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((32*e^2 - 8*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + 
        336*e^2*RATIO[x] + 16*e*(3 - 8*e - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(16*e*(9 - 56*e - (21*I)*e*Pi) - 88*e^2*RATIO[x^(-2)] - 
        (112*e^2*RATIO[x^(-1)])/3 + 192*e*(-3 + 6*e + (7*I)*e*Pi)*RATIO[x] + 
        16*e*(33 + 16*e - (77*I)*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*(64*e*(-22 + 32*e + (27*I)*e*Pi) - 
    (16*(36*e - 11*e^2 - (108*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((10*I)*e + (22*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
    (416*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(236 + 159*e - (342*I)*e*Pi)*
     RATIO[x] + ((16*I)/3)*e*(468*I + (19*I)*e + 666*e*Pi)*RATIO[x^2] + 
    Nc^2*(32*e*(-24 + 67*e + (36*I)*e*Pi) - (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*(I*e + 8*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(180 - 71*e - (270*I)*e*Pi)*
        RATIO[x])/3 + 128*e*(-10 + 2*e + (15*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((-8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (2128*e^2*RATIO[x])/3 + 
        (64*e*(6 - 16*e - (9*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(24*e*(16 - 49*e - (24*I)*e*Pi) + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-288 + 191*e + (432*I)*e*Pi)*
          RATIO[x])/3 + (64*e*(66 + 32*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*(((16*I)/3)*e*(204*I + (151*I)*e + 420*e*Pi) - 
    (32*(3*e - 44*e^2 - (45*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(231 + 299*e - (861*I)*e*Pi)*RATIO[x])/3 + 
    (16*I)*e*(104*I + (47*I)*e + 364*e*Pi)*RATIO[x^2] + 
    Nc^2*(96*e*(-5 + 10*e + (21*I)*e*Pi) - (176*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((22*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (40*e*(90 - 7*e - (378*I)*e*Pi)*
        RATIO[x])/3 + 160*e*(-5 + e + (21*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((-24*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (1216*e^2*RATIO[x])/3 + 
        (16*e*(15 - 40*e - (63*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(8*e*(30 - 61*e - (126*I)*e*Pi) + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (16*e*(-180 + 41*e + (756*I)*e*Pi)*RATIO[x])/3 + 
        (16*e*(165 + 80*e - (693*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, 0, x]*(32*e*(14 - 107*e - (80*I)*e*Pi) - 
    ((32*I)/3)*((30*I)*e + (121*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (256*e^2*RATIO[x^(-2)])/3 - (16*I)*((22*I)*e + (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + ((16*I)/3)*e*(474*I + (437*I)*e + 1392*e*Pi)*RATIO[x] + 
    (16*e*(294 - 235*e - (912*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(96*e*(6 - 13*e - (16*I)*e*Pi) + (80*e^2*RATIO[x^(-2)])/3 + 
      ((8*I)/3)*((11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(-90 + 13*e + (240*I)*e*Pi)*RATIO[x] + 
      64*e*(15 - 3*e - (40*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((24*e^2 - (8*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        496*e^2*RATIO[x] + 32*e*(-3 + 8*e + (8*I)*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(24*e*(-12 + 27*e + (32*I)*e*Pi) - (88*e^2*RATIO[x^(-2)])/3 + 
        16*e*(72 - 23*e - (192*I)*e*Pi)*RATIO[x] + 
        (32*I)*e*(33*I + (16*I)*e + 88*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((16*(-36 - 237*e - 296*e^2 + (432*I)*e*Pi - 
       (1398*I)*e^2*Pi + 33*e^2*Pi^2))/9 - 
    (16*(-36 - 264*e - 221*e^2 - (216*I)*e*Pi - (858*I)*e^2*Pi + 
       297*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/3)*((2*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-108 - 66*e + 377*e^2 - (216*I)*e*Pi + 933*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + (((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(36 - 192*e - 1417*e^2 - (3024*I)*e*Pi - (3120*I)*e^2*Pi + 
       2271*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(36 + 384*e + 1220*e^2 - (1944*I)*e*Pi + (648*I)*e^2*Pi + 
       1311*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(-32*e*Pi*(-18*I + (39*I)*e + 16*e*Pi) + ((80*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - (8*((11*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      16*e*Pi*(-90*I + (13*I)*e + 80*e*Pi)*RATIO[x] - 
      (64*e*Pi*(-45*I + (9*I)*e + 40*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((24*I)*e^2*Pi - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - (496*I)*e^2*Pi*RATIO[x] + 
        (32*e*Pi*(-9*I + (24*I)*e + 8*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(8*e*Pi*(-36*I + (81*I)*e + 32*e*Pi) - ((88*I)/3)*e^2*Pi*
         RATIO[x^(-2)] - 16*e*Pi*(-72*I + (23*I)*e + 64*e*Pi)*RATIO[x] + 
        (32*e*Pi*(-99*I - (48*I)*e + 88*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, 0, x]*((64*e*(18 - 125*e - (63*I)*e*Pi))/3 + 
    (704*I)*e^2*(-I + Pi)*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/3 + 
    ((176*I)/3)*((-13*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (128*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(-30 + 46*e + (57*I)*e*Pi)*
     RATIO[x] + (32*e*(60 - 23*e - (126*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(32*e*(6 - 38*e - (9*I)*e*Pi) - 80*e^2*RATIO[x^(-2)] + 
      (8*I)*((33*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-90 + 163*e + (135*I)*e*Pi)*RATIO[x])/3 + 
      32*e*(10 - 2*e - (15*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((-32*e^2 + 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 
        (736*e^2*RATIO[x])/3 + (16*e*(-6 + 16*e + (9*I)*e*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(16*e*(-6 + 46*e + (9*I)*e*Pi) + 88*e^2*RATIO[x^(-2)] + 
        64*e^2*RATIO[x^(-1)] + (64*e*(18 - 47*e - (27*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(66*I + (32*I)*e + 99*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*((-8*(72 - 264*e - 419*e^2 - (792*I)*e*Pi + 
       (2598*I)*e^2*Pi + 672*e^2*Pi^2))/9 + 
    (16*(-66*e + 89*e^2 - (180*I)*e*Pi - (726*I)*e^2*Pi + 117*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((6*I)*e + I*e^2 + 156*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-36 - 264*e - 329*e^2 - (180*I)*e*Pi + 
       (660*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*(18 - 159*e - 716*e^2 - (630*I)*e*Pi + (1044*I)*e^2*Pi + 
       636*e^2*Pi^2)*RATIO[x])/9 - 
    (16*(18 + 57*e + 475*e^2 - (450*I)*e*Pi - (306*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^2])/9 + Nc^2*(-16*e*Pi*(-12*I + (76*I)*e + 13*e*Pi) - 
      (80*I)*e^2*Pi*RATIO[x^(-2)] - 24*((11*I)*e^2*Pi + 2*e^2*Pi^2)*
       RATIO[x^(-1)] + (8*e*Pi*(-180*I + (326*I)*e + 195*e*Pi)*RATIO[x])/3 - 
      (16*e*Pi*(-60*I + (12*I)*e + 65*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-32*I)*e^2*Pi + (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)] - ((736*I)/3)*e^2*Pi*RATIO[x] + 
        (8*e*Pi*(-12*I + (32*I)*e + 13*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(8*e*Pi*(-12*I + (92*I)*e + 13*e*Pi) + (88*I)*e^2*Pi*RATIO[x^(-2)] + 
        (64*I)*e^2*Pi*RATIO[x^(-1)] - (32*e*Pi*(-36*I + (94*I)*e + 39*e*Pi)*
          RATIO[x])/3 + (8*e*Pi*(-132*I - (64*I)*e + 143*e*Pi)*RATIO[x^2])/
         3))) + G[1, 1, 1, 0, x]*
   ((16*(-144 - 501*e - 2422*e^2 - (468*I)*e*Pi + (1290*I)*e^2*Pi + 
       402*e^2*Pi^2))/9 - (16*(-36 - 6*e^2 + (44*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + 
      34*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-180 - 264*e + 100*e^2 - (180*I)*e*Pi + 429*e^2*Pi^2)*RATIO[x^(-1)])/
     9 - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (16*(-72 - 648*e - 2560*e^2 - (882*I)*e*Pi + (18*I)*e^2*Pi + 
       813*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(-72 - 558*e - 2521*e^2 - (612*I)*e*Pi - (177*I)*e^2*Pi + 
       558*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(16*e*Pi*(-18*I + (94*I)*e + 17*e*Pi) + 
      (80*I)*e^2*Pi*RATIO[x^(-2)] + ((352*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      8*e*Pi*(-90*I + (123*I)*e + 85*e*Pi)*RATIO[x] + 
      (16*e*Pi*(-90*I + (18*I)*e + 85*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((32*I)*e^2*Pi - (8*I)*e^2*Pi*RATIO[x^(-2)] - 
        (16*I)*e^2*Pi*RATIO[x^(-1)] + (336*I)*e^2*Pi*RATIO[x] - 
        (8*e*Pi*(-18*I + (48*I)*e + 17*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(-8*e*Pi*(-18*I + (112*I)*e + 17*e*Pi) - (88*I)*e^2*Pi*
         RATIO[x^(-2)] - ((112*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        32*e*Pi*(-18*I + (36*I)*e + 17*e*Pi)*RATIO[x] - 
        (8*e*Pi*(-198*I - (96*I)*e + 187*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, 0, x]*(80*e*(4 - 53*e - (12*I)*e*Pi) - 
    (32*I)*e*(12*I + 11*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (592*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((66*I)*e + (55*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (32*e*(-195 + 116*e + (261*I)*e*Pi)*RATIO[x])/3 + 
    16*e*(80 - 79*e - (114*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*(32*e*(15 - 85*e - (18*I)*e*Pi) - (320*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (40*e*(-90 + 139*e + (108*I)*e*Pi)*RATIO[x])/3 + 
      160*e*(5 - e - (6*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((-64*e^2 + (32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (1744*e^2*RATIO[x])/3 + (16*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(48*e*(-5 + 34*e + (6*I)*e*Pi) + (352*e^2*RATIO[x^(-2)])/
         3 + (128*e^2*RATIO[x^(-1)])/3 + (64*e*(45 - 101*e - (54*I)*e*Pi)*
          RATIO[x])/3 + ((16*I)/3)*e*(165*I + (80*I)*e + 198*e*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, 0, x]*
   ((-8*(-360 - 942*e - 4051*e^2 - (2814*I)*e^2*Pi + 294*e^2*Pi^2))/9 + 
    (8*(-144 - 726*e - 1837*e^2 - (396*I)*e*Pi - (1716*I)*e^2*Pi + 
       681*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*
     RATIO[x^(-2)] + (8*(-36 - 6*e^2 - (180*I)*e*Pi + (66*I)*e^2*Pi + 
       287*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(180 - 785*e^2 - (2160*I)*e*Pi - (3630*I)*e^2*Pi + 1221*e^2*Pi^2)*
      RATIO[x])/9 + (8*(180 + 1044*e + 3643*e^2 - (1260*I)*e*Pi + 
       (1824*I)*e^2*Pi + 651*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(16*e*Pi*(-30*I + (60*I)*e + 19*e*Pi) - ((176*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + (16*((22*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/
       3 - (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (40*e*Pi*(-90*I + (7*I)*e + 57*e*Pi)*RATIO[x])/3 + 
      (80*e*Pi*(-30*I + (6*I)*e + 19*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-24*I)*e^2*Pi - ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((1216*I)/3)*e^2*Pi*RATIO[x] - 
        (8*e*Pi*(-30*I + (80*I)*e + 19*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(-8*e*Pi*(-30*I + (61*I)*e + 19*e*Pi) + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (16*e*Pi*(-180*I + (41*I)*e + 114*e*Pi)*RATIO[x])/3 - 
        (8*e*Pi*(-330*I - (160*I)*e + 209*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 0, x]*(16*e*(144 - 55*e + (44*I)*e*Pi) - 
    (32*(36*e + 121*e^2 + (144*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1120*I)*e^2*Pi*RATIO[x^(-1)] - (1360*e^2)/(3*(-1 + RATIO[x])^2) + 
    ((32*I)/3)*e*(360*I + (265*I)*e + 579*e*Pi)*RATIO[x] + 
    16*e*(170 + 121*e - (216*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*(96*e*(7 - 26*e - (17*I)*e*Pi) - 88*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((11*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e*(-630 + 481*e + (1530*I)*e*Pi)*
        RATIO[x])/3 + 32*e*(35 - 7*e - (85*I)*e*Pi)*RATIO[x^2]) + 
    Nf*((-24*e^2 + (112*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (56*e^2)/(3*(-1 + RATIO[x])^2) - (2048*e^2*RATIO[x])/3 + 
        (16*e*(-21 + 56*e + (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(8*e*(-42 + 179*e + (102*I)*e*Pi) + (160*e^2*RATIO[(1 - x)^(-1)])/
         3 + (16*e^2*RATIO[x^(-1)])/3 + (80*e^2)/(3*(-1 + RATIO[x])^2) + 
        (16*e*(252 - 295*e - (612*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(231*I + (112*I)*e + 561*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*((-8*(-144 + 468*e + 3107*e^2 + (120*I)*e*Pi - 
       (1020*I)*e^2*Pi + 28*e^2*Pi^2))/3 + 
    (16*(-36 - 132*e + 619*e^2 + (90*I)*e*Pi + (429*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(12 + 132*e + 342*e^2 + (36*I)*e*Pi - (264*I)*e^2*Pi + 197*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((16*I)/9)*((-12*I)*e + (116*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 - (16*(324 - 228*e + 98*e^2 - (522*I)*e*Pi + 
       (975*I)*e^2*Pi + 303*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(234 + 333*e + 1540*e^2 - (342*I)*e*Pi + (45*I)*e^2*Pi + 
       168*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((16*(18 - 174*e - 709*e^2 - (36*I)*e*Pi + (228*I)*e^2*Pi + 
         27*e^2*Pi^2))/3 - ((8*I)/3)*e^2*(370*I + 11*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(-80*e^2 + (24*I)*e*Pi + 41*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/3)*((120*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 - (8*(270 - 849*e - 3409*e^2 - (540*I)*e*Pi + 
         (978*I)*e^2*Pi + 405*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(180 - 36*e - 101*e^2 - (360*I)*e*Pi + (72*I)*e^2*Pi + 270*e^2*Pi^2)*
        RATIO[x^2])/9) + 
    Nf*(((32*I)*e*(I + (15*I)*e + e*Pi) - ((8*I)/3)*e^2*(73*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/3 - 
        (((8*I)/3)*((-12*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        ((8*I)/9)*e*(174*I + (221*I)*e + 276*e*Pi)*RATIO[x] - 
        (4*(36 - 96*e - 145*e^2 - (72*I)*e*Pi + (192*I)*e^2*Pi + 54*e^2*Pi^2)*
          RATIO[x^2])/9)/Nc + 
      Nc*((-8*(18 - 216*e - 728*e^2 - (36*I)*e*Pi + (276*I)*e^2*Pi + 
           27*e^2*Pi^2))/3 - 192*e^2*RATIO[(1 - x)^(-1)] + 
        (352*e^2*RATIO[x^(-1)])/3 - (352*e^2)/(-1 + RATIO[x])^2 + 
        (16*(36 - 160*e - 775*e^2 - (72*I)*e*Pi + (188*I)*e^2*Pi + 
           54*e^2*Pi^2)*RATIO[x])/3 - (4*(396 + 192*e - 59*e^2 - 
           (792*I)*e*Pi - (384*I)*e^2*Pi + 594*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 0, 0, x]*((-32*(42 + 9*e - 127*e^2 + (24*I)*e*Pi + (279*I)*e^2*Pi + 
       10*e^2*Pi^2))/3 + (16*(12 + 55*e - 258*e^2 + (78*I)*e*Pi + 
       (363*I)*e^2*Pi + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    32*((-12*I)*e*Pi + 7*e^2*Pi^2)*RATIO[x^(-1)] + 
    (16*(14*e - 83*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*(114 + 139*e + 1231*e^2 - (336*I)*e*Pi - (431*I)*e^2*Pi + 
       154*e^2*Pi^2)*RATIO[x])/3 - 
    (8*(504 + 984*e + 2653*e^2 - (1116*I)*e*Pi + (2592*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(-96*(1 - 8*e - 30*e^2 - (5*I)*e*Pi + (10*I)*e^2*Pi + 2*e^2*Pi^2) - 
      (8*(-22*e + 436*e^2 - (99*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-66*e - 134*e^2 + (72*I)*e*Pi - (231*I)*e^2*Pi + 84*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(2*e - 186*e^2 + (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*(270 - 669*e - 2905*e^2 - (1350*I)*e*Pi + 
         (105*I)*e^2*Pi + 540*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(180 - 36*e - 101*e^2 - (900*I)*e*Pi + (180*I)*e^2*Pi + 
         360*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*e*(18 + 329*e + (18*I)*e*Pi))/3 - 
        (8*(6*e + 259*e^2 - (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-6*e + 89*e^2 + (30*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        (8*e*(156 + 215*e - (456*I)*e*Pi)*RATIO[x])/9 + 
        (4*(36 - 96*e - 145*e^2 - (180*I)*e*Pi + (480*I)*e^2*Pi + 
           72*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(36 - 354*e - 937*e^2 - (180*I)*e*Pi + (366*I)*e^2*Pi + 
           72*e^2*Pi^2))/3 - ((16*I)/9)*((-9*I)*e + (136*I)*e^2 + 12*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/9)*((-6*I)*e - (10*I)*e^2 + 21*e^2*Pi)*
         RATIO[x^(-1)] - (((4*I)/9)*((-18*I)*e + (1193*I)*e^2 + 24*e^2*Pi))/
         (-1 + RATIO[x])^2 - (16*(36 - 127*e - 660*e^2 - (180*I)*e*Pi + 
           (41*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x])/3 + 
        (4*(396 + 192*e - 59*e^2 - (1980*I)*e*Pi - (960*I)*e^2*Pi + 
           792*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, 0, x]*((-32*(36 - 345*e - 2309*e^2 - (162*I)*e*Pi + 
       (711*I)*e^2*Pi + 105*e^2*Pi^2))/9 - 
    (16*(36 + 66*e + 776*e^2 - (330*I)*e^2*Pi + 69*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((-54*I)*e + (65*I)*e^2 + 
      126*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(24 + 110*e + 101*e^2 - (88*I)*e^2*Pi + 220*e^2*Pi^2)*RATIO[x^(-1)])/
     3 + (((32*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(504 - 798*e - 2923*e^2 - (1620*I)*e*Pi - (486*I)*e^2*Pi + 
       1290*e^2*Pi^2)*RATIO[x])/9 - 
    (32*(27 - 21*e - 96*e^2 - (90*I)*e*Pi - (3*I)*e^2*Pi + 70*e^2*Pi^2)*
      RATIO[x^2])/3 + 
    Nc^2*((-16*(18 - 114*e - 476*e^2 - (54*I)*e*Pi + (282*I)*e^2*Pi + 
         45*e^2*Pi^2))/3 - 560*e^2*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*((30*I)*e - (11*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(-11*e - 28*e^2 + 4*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (160*e^2)/(-1 + RATIO[x])^2 + 
      (8*(270 - 489*e - 2041*e^2 - (810*I)*e*Pi + (1107*I)*e^2*Pi + 
         675*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(180 - 36*e - 101*e^2 - (540*I)*e*Pi + (108*I)*e^2*Pi + 
         450*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((16*e*(3 + 55*e - (6*I)*e*Pi))/3 - 112*e^2*RATIO[(1 - x)^(-1)] + 
        ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/9)*((6*I)*e + (25*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (16*e^2)/(-1 + RATIO[x])^2 + (8*e*(138 + 173*e - (378*I)*e*Pi)*
          RATIO[x])/9 + (4*(36 - 96*e - 145*e^2 - (108*I)*e*Pi + 
           (288*I)*e^2*Pi + 90*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((8*(18 - 138*e - 494*e^2 - (54*I)*e*Pi + (336*I)*e^2*Pi + 
           45*e^2*Pi^2))/3 + 112*e^2*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*((22*I)*e + (7*I)*e^2 + 44*e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/9)*((18*I)*e + (187*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (176*e^2)/(-1 + RATIO[x])^2 - (16*(36 - 94*e - 479*e^2 - 
           (108*I)*e*Pi + (216*I)*e^2*Pi + 90*e^2*Pi^2)*RATIO[x])/3 + 
        (4*(396 + 192*e - 59*e^2 - (1188*I)*e*Pi - (576*I)*e^2*Pi + 
           990*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*((8*(288 + 294*e - 755*e^2 - (720*I)*e*Pi + 
       (3168*I)*e^2*Pi + 288*e^2*Pi^2))/9 + 
    (16*(-66*e + 575*e^2 - (198*I)*e*Pi - (891*I)*e^2*Pi + 198*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (32*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (264*I)*e^2*Pi + 849*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (((16*I)/9)*((56*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 - (8*(192 + 354*e + 2013*e^2 - (984*I)*e*Pi - 
       (796*I)*e^2*Pi + 696*e^2*Pi^2)*RATIO[x])/3 + 
    (16*(198 + 318*e + 995*e^2 - (936*I)*e*Pi + (516*I)*e^2*Pi + 
       639*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((16*(18 - 84*e - 367*e^2 - (108*I)*e*Pi + (234*I)*e^2*Pi + 
         81*e^2*Pi^2))/3 - ((8*I)/3)*e^2*(196*I + 55*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(-132*e - 448*e^2 + (72*I)*e*Pi - 
         (264*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((40*I)/3)*((12*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(270 - 309*e - 1537*e^2 - (1620*I)*e*Pi + (234*I)*e^2*Pi + 
         1215*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(180 - 36*e - 101*e^2 - (1080*I)*e*Pi + (216*I)*e^2*Pi + 
         810*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-4*I)*e*(-2*I - (55*I)*e + 6*e*Pi) - ((8*I)/3)*
         ((39*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        ((8*I)/9)*e*(120*I + (167*I)*e + 558*e*Pi)*RATIO[x] - 
        (4*(36 - 96*e - 145*e^2 - (216*I)*e*Pi + (576*I)*e^2*Pi + 
           162*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-4*(36 - 198*e - 733*e^2 - (216*I)*e*Pi + (486*I)*e^2*Pi + 
           162*e^2*Pi^2))/3 + ((16*I)/3)*((20*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (119*I)*e^2 + 
          24*e^2*Pi)*RATIO[x^(-1)] + ((8*I)*e^2*(22*I + Pi))/
         (-1 + RATIO[x])^2 + (16*(36 - 61*e - 364*e^2 - (216*I)*e*Pi + 
           (69*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x])/3 - 
        (4*(396 + 192*e - 59*e^2 - (2376*I)*e*Pi - (1152*I)*e^2*Pi + 
           1782*e^2*Pi^2)*RATIO[x^2])/9))) + (1040*Zeta[3])/3 + 
  (17152*e*Zeta[3])/9 + (337592*e^2*Zeta[3])/27 + (560*I)*e*Pi*Zeta[3] + 
  ((7136*I)/3)*e^2*Pi*Zeta[3] - (1280*e*Pi^2*Zeta[3])/3 + 
  (3584*e^2*Pi^2*Zeta[3])/9 + ((1744*I)/3)*e^2*Pi^3*Zeta[3] + 
  512*e^2*Zeta[3]^2 + G[1, 0, 1, x]*
   ((4*(-66*e - 133*e^2 - (396*I)*e^2*Pi + 879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-1908 - 5466*e - 2684*e^2 + (1728*I)*Pi - (8532*I)*e*Pi - 
       (40854*I)*e^2*Pi + 18*e*Pi^2 + 1785*e^2*Pi^2 + (630*I)*e^2*Pi^3 - 
       25776*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
     (396*I + (1026*I)*e + (3448*I)*e^2 - 432*Pi - 2376*e*Pi - 9828*e^2*Pi - 
      (324*I)*e*Pi^2 - (693*I)*e^2*Pi^2 + 414*e^2*Pi^3 + 
      (5112*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      (6*e - 41*e^2 + (36*I)*Pi - (198*I)*e*Pi - (427*I)*e^2*Pi - 
       102*e*Pi^2 - 77*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 174*e^2*Zeta[3]))/9 + 
    (4*(2304 + 9798*e + 28690*e^2 + (432*I)*Pi + (10692*I)*e*Pi + 
       (54360*I)*e^2*Pi - 1332*e*Pi^2 - 4641*e^2*Pi^2 - (1908*I)*e^2*Pi^3 + 
       4896*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(828 + 3600*e + 14605*e^2 - 
       (1296*I)*Pi + (876*I)*e*Pi + (3744*I)*e^2*Pi + 234*e*Pi^2 - 
       1397*e^2*Pi^2 + (570*I)*e^2*Pi^3 + 13272*e^2*Zeta[3]))/9 + 
    Nc^2*((120*I)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      48*e^2*((-I)*Pi^3 + 6*Zeta[3]) + 80*e^2*RATIO[x^2]*
       ((-I)*Pi^3 + 6*Zeta[3])) + 
    Nf*(((8*I)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]))/Nc + 
      Nc*((24*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + (88*I)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + 96*e^2*RATIO[x]*((-I)*Pi^3 + 
          6*Zeta[3])))) + G[0, 1, 1, x]*
   ((-4*(-72*e - 177*e^2 + (42*I)*e^2*Pi + 119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(396 + 642*e + 1325*e^2 + (216*I)*Pi + 
       (1188*I)*e*Pi + (3699*I)*e^2*Pi - 378*e*Pi^2 - 1254*e^2*Pi^2 - 
       (342*I)*e^2*Pi^3 - 2502*e^2*Zeta[3]))/27 + ((4*I)/9)*RATIO[x^(-1)]*
     ((-540*I)*e - (5102*I)*e^2 + 264*e*Pi - 130*e^2*Pi - (372*I)*e*Pi^2 + 
      (561*I)*e^2*Pi^2 + 72*e^2*Pi^3 - (3264*I)*e^2*Zeta[3]) + 
    ((4*I)/9)*RATIO[x]*(984*I + (2068*I)*e + (3356*I)*e^2 + 432*Pi + 
      1692*e*Pi + 8310*e^2*Pi + (18*I)*e*Pi^2 + (1639*I)*e^2*Pi^2 + 
      2568*e^2*Pi^3 + (19248*I)*e^2*Zeta[3]) + 
    (4*(1476 - 2274*e - 52093*e^2 + (1296*I)*Pi + (9324*I)*e*Pi + 
       (49632*I)*e^2*Pi - 2484*e*Pi^2 - 10827*e^2*Pi^2 - (4824*I)*e^2*Pi^3 + 
       5328*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(2232 + 8586*e + 30100*e^2 - 
       (3456*I)*Pi + (3924*I)*e*Pi + (14964*I)*e^2*Pi + 1494*e*Pi^2 - 
       6213*e^2*Pi^2 - (3024*I)*e^2*Pi^3 + 55584*e^2*Zeta[3]))/27 + 
    Nc^2*((640*I)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      256*e^2*((-I)*Pi^3 + 6*Zeta[3]) + 
      (1280*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
    Nf*((((128*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]))/Nc + 
      Nc*((128*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + ((1408*I)/3)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + 512*e^2*RATIO[x]*((-I)*Pi^3 + 
          6*Zeta[3])))) + G[1, 1, 1, x]*
   ((8*(-84*e - 265*e^2 - (72*I)*e*Pi - (222*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (16*I)*RATIO[(1 - x)^(-1)]*
     (-12*Pi - 2*e^2*Pi + (6*I)*e*Pi^2 + 17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) - 
    ((8*I)/27)*RATIO[x^(-1)]*((-492*I)*e - (8420*I)*e^2 - 108*Pi - 
      696*e^2*Pi + (648*I)*e*Pi^2 + (429*I)*e^2*Pi^2 + 243*e^2*Pi^3 + 
      (5616*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^2]*
     (-1440*I - (6750*I)*e - (30026*I)*e^2 - 1944*Pi + 864*e*Pi + 
      3240*e^2*Pi - (486*I)*e*Pi^2 - (807*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
      (29916*I)*e^2*Zeta[3]) + (8*(-1008 - 654*e + 31601*e^2 - (216*I)*Pi - 
       (5094*I)*e*Pi - (25626*I)*e^2*Pi - 288*e*Pi^2 + 2331*e^2*Pi^2 + 
       (1332*I)*e^2*Pi^3 + 4104*e^2*Zeta[3]))/27 + 
    (8*RATIO[x]*(744 + 1940*e + 972*e^2 - (288*I)*Pi + (912*I)*e*Pi + 
       (4244*I)*e^2*Pi + 102*e*Pi^2 + 621*e^2*Pi^2 - (456*I)*e^2*Pi^3 + 
       6552*e^2*Zeta[3]))/9 + Nc^2*((112*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
      ((560*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      280*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nf*((56*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/(3*Nc) + 
      Nc*((224*I)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        56*e^2*((-I)*Pi^3 + 6*Zeta[3]) + (616*e^2*RATIO[x^2]*
          ((-I)*Pi^3 + 6*Zeta[3]))/3))) + 
  G[0, 0, 1, x]*((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
     9 - (8*(-66*e - 133*e^2 - (144*I)*e*Pi + (369*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-612 - 1962*e - 4621*e^2 + 
       (1152*I)*Pi - (1608*I)*e*Pi - (6572*I)*e^2*Pi - 804*e*Pi^2 + 
       1570*e^2*Pi^2 + (1626*I)*e^2*Pi^3 - 13656*e^2*Zeta[3]))/9 + 
    (8*(-936 - 4521*e - 20654*e^2 - (648*I)*Pi - (4806*I)*e*Pi - 
       (25632*I)*e^2*Pi + 1008*e*Pi^2 + 2937*e^2*Pi^2 + (3006*I)*e^2*Pi^3 - 
       1008*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-1)]*
     ((6*I)*e - (41*I)*e^2 - 108*Pi - 66*e*Pi - 752*e^2*Pi - (114*I)*e*Pi^2 + 
      (77*I)*e^2*Pi^2 + 165*e^2*Pi^3 - (1752*I)*e^2*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(-396 - 1350*e - 5338*e^2 - (216*I)*Pi - 
       (990*I)*e*Pi - (3267*I)*e^2*Pi + 666*e*Pi^2 + 231*e^2*Pi^2 + 
       (585*I)*e^2*Pi^3 + 5796*e^2*Zeta[3]))/27 + 
    (8*RATIO[x]*(306 + 1059*e + 9784*e^2 - (648*I)*Pi - (1224*I)*e*Pi - 
       (6138*I)*e^2*Pi + 306*e*Pi^2 + 873*e^2*Pi^2 - (5229*I)*e^2*Pi^3 + 
       29664*e^2*Zeta[3]))/27 + Nc^2*((336*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
      (560*I)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      840*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nf*((56*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/Nc + 
      Nc*((672*I)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        168*e^2*((-I)*Pi^3 + 6*Zeta[3]) + 616*e^2*RATIO[x^2]*
         ((-I)*Pi^3 + 6*Zeta[3])))) + G[1, 1, 0, x]*
   ((4*(-66*e - 133*e^2 + (288*I)*e*Pi - (162*I)*e^2*Pi + 639*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (16*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1908 - 5466*e - 2684*e^2 + 
       (2808*I)*Pi - (1944*I)*e*Pi - (186*I)*e^2*Pi - 1674*e*Pi^2 + 
       3621*e^2*Pi^2 + (774*I)*e^2*Pi^3 - 14112*e^2*Zeta[3]))/27 + 
    (4*(2304 + 9798*e + 28690*e^2 - (432*I)*Pi + (9144*I)*e*Pi + 
       (50520*I)*e^2*Pi - 972*e*Pi^2 - 5787*e^2*Pi^2 - (684*I)*e^2*Pi^3 - 
       13248*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
      (6*e - 41*e^2 + (66*I)*e*Pi + (770*I)*e^2*Pi - 114*e*Pi^2 + 
       77*e^2*Pi^2 + (66*I)*e^2*Pi^3 - 1626*e^2*Zeta[3]))/9 + 
    ((4*I)/27)*RATIO[x^(-1)]*(396*I + (1026*I)*e + (3448*I)*e^2 - 216*Pi - 
      1584*e*Pi - 5274*e^2*Pi - (2124*I)*e*Pi^2 - (231*I)*e^2*Pi^2 + 
      1026*e^2*Pi^3 - (15192*I)*e^2*Zeta[3]) + 
    (4*RATIO[x^2]*(828 + 3600*e + 14605*e^2 - (576*I)*Pi + (228*I)*e*Pi + 
       (100*I)*e^2*Pi + 258*e*Pi^2 - 1355*e^2*Pi^2 - (198*I)*e^2*Pi^3 + 
       1824*e^2*Zeta[3]))/9 + Nc^2*((-560*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((16*I)/9)*(33*e*Pi + 84*e^2*Pi + (55*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[x^(-1)] - ((160*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*RATIO[x]*((540*I)*Pi - (978*I)*e*Pi - (4082*I)*e^2*Pi - 450*e*Pi^2 + 
         935*e^2*Pi^2 + (90*I)*e^2*Pi^3 - 4320*e^2*Zeta[3]))/9 + 
      (16*((-18*I)*Pi + (114*I)*e*Pi + (476*I)*e^2*Pi + 15*e*Pi^2 - 
         105*e^2*Pi^2 - (3*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/3 + 
      (8*RATIO[x^2]*((-180*I)*Pi + (36*I)*e*Pi + (101*I)*e^2*Pi + 
         150*e*Pi^2 - 30*e^2*Pi^2 - (30*I)*e^2*Pi^3 + 1440*e^2*Zeta[3]))/9) + 
    Nf*(((-16*e*Pi*(-3*I - (55*I)*e + 3*e*Pi))/3 - (112*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + (8*((-6*I)*e*Pi - (25*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (8*e*Pi*(-138*I - (173*I)*e + 121*e*Pi)*RATIO[x])/9 + 
        (4*RATIO[x^2]*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 30*e*Pi^2 + 
           80*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9)/Nc + 
      Nc*((112*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*((-18*I)*e*Pi - (187*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (8*((18*I)*Pi - (138*I)*e*Pi - (494*I)*e^2*Pi - 15*e*Pi^2 + 
           128*e^2*Pi^2 + (3*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^2]*(396*Pi + 192*e*Pi - 59*e^2*Pi + 
          (330*I)*e*Pi^2 + (160*I)*e^2*Pi^2 + 66*e^2*Pi^3 + 
          (3168*I)*e^2*Zeta[3]) + (16*RATIO[x]*((-108*I)*Pi + (282*I)*e*Pi + 
           (1437*I)*e^2*Pi + 90*e*Pi^2 - 268*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 
           864*e^2*Zeta[3]))/9))) + G[1, 0, 0, x]*
   ((8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(-72*e - 177*e^2 + (162*I)*e^2*Pi + 62*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-1044 - 4050*e - 13789*e^2 + 
       (864*I)*Pi - (792*I)*e*Pi - (2526*I)*e^2*Pi - 468*e*Pi^2 + 
       912*e^2*Pi^2 + (90*I)*e^2*Pi^3 - 5796*e^2*Zeta[3]))/27 - 
    ((8*I)/27)*RATIO[x^(-1)]*(396*I + (642*I)*e + (1325*I)*e^2 - 216*Pi - 
      1188*e*Pi - 3375*e^2*Pi - (864*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 
      1701*e^2*Pi^3 - (3096*I)*e^2*Zeta[3]) - 
    (16*RATIO[(1 - x)^(-1)]*(270*e + 2653*e^2 + (132*I)*e*Pi - 
       (302*I)*e^2*Pi + 15*e*Pi^2 - 264*e^2*Pi^2 + (117*I)*e^2*Pi^3 + 
       192*e^2*Zeta[3]))/9 + (8*(-90 + 315*e + 6781*e^2 + (72*I)*Pi - 
       (1572*I)*e*Pi - (8800*I)*e^2*Pi + 24*e*Pi^2 + 1784*e^2*Pi^2 + 
       (312*I)*e^2*Pi^3 + 672*e^2*Zeta[3]))/9 + 
    (16*RATIO[x]*(432 + 2883*e + 15352*e^2 - (702*I)*Pi + (1143*I)*e*Pi + 
       (3534*I)*e^2*Pi + 414*e*Pi^2 - 1620*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
       5328*e^2*Zeta[3]))/27 + 
    Nc^2*((8*(-90*e - 562*e^2 + (190*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (40*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (8*(-30*e - 94*e^2 + (60*I)*e^2*Pi + e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*((180*I)*Pi - (36*I)*e*Pi - (101*I)*e^2*Pi - 120*e*Pi^2 + 
         24*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 1620*e^2*Zeta[3]))/9 + 
      (8*(60 + 233*e + 876*e^2 + (36*I)*Pi - (228*I)*e*Pi - (952*I)*e^2*Pi - 
         24*e*Pi^2 + 182*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 324*e^2*Zeta[3]))/3 - 
      ((4*I)/27)*RATIO[x^(-1)]*(198*I + (582*I)*e + (1498*I)*e^2 - 396*e*Pi - 
        444*e^2*Pi - (144*I)*e*Pi^2 + 243*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*(-180 - 684*e - 2455*e^2 - (270*I)*Pi + (489*I)*e*Pi + 
         (2041*I)*e^2*Pi + 180*e*Pi^2 - 416*e^2*Pi^2 + (135*I)*e^2*Pi^3 + 
         2430*e^2*Zeta[3]))/9) + 
    Nf*(((4*(18 + 210*e + 917*e^2 - (36*I)*e*Pi - (660*I)*e^2*Pi + 
           33*e^2*Pi^2))/9 + (8*(-54*e - 339*e^2 + (111*I)*e^2*Pi + 
           2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (4*e^2*Pi^2*RATIO[x^(-2)])/
         3 - (4*(6*e + 7*e^2 - (12*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*(9*e + 6*e^2 - (18*I)*e^2*Pi + e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(36 + 48*e + 11*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi + 
           202*e^2*Pi^2)*RATIO[x])/9 + 
        (4*RATIO[x^2]*((-36*I)*Pi + (96*I)*e*Pi + (145*I)*e^2*Pi + 
           24*e*Pi^2 - 64*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 324*e^2*Zeta[3]))/9)/
       Nc + Nc*((-16*(-27*e - 120*e^2 + (54*I)*e^2*Pi + 2*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (44*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (4*(36 + 258*e + 1003*e^2 + (72*I)*e*Pi - (276*I)*e^2*Pi + 
           18*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (8*(-99*e - 378*e^2 + (198*I)*e^2*Pi + 2*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(396 + 1776*e + 6649*e^2 + 
           (432*I)*Pi - (1128*I)*e*Pi - (5748*I)*e^2*Pi - 288*e*Pi^2 + 
           950*e^2*Pi^2 - (216*I)*e^2*Pi^3 - 3888*e^2*Zeta[3]))/9 + 
        (4*(-234 - 702*e - 1939*e^2 - (108*I)*Pi + (828*I)*e*Pi + 
           (2964*I)*e^2*Pi + 72*e*Pi^2 - 669*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
           972*e^2*Zeta[3]))/9 + (4*RATIO[x^2]*((-396*I)*Pi - (192*I)*e*Pi + 
           (59*I)*e^2*Pi + 264*e*Pi^2 + 128*e^2*Pi^2 + (198*I)*e^2*Pi^3 + 
           3564*e^2*Zeta[3]))/9))) + G[0, 1, 0, x]*
   ((-8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(-66*e - 133*e^2 - (486*I)*e^2*Pi + 177*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-612 - 1962*e - 4621*e^2 + 
       (432*I)*Pi - (960*I)*e*Pi - (2928*I)*e^2*Pi + 36*e*Pi^2 + 
       700*e^2*Pi^2 + (1314*I)*e^2*Pi^3 - 11928*e^2*Zeta[3]))/9 + 
    (8*(-936 - 4521*e - 20654*e^2 - (216*I)*Pi - (3168*I)*e*Pi - 
       (14667*I)*e^2*Pi + 612*e*Pi^2 + 2241*e^2*Pi^2 + (2178*I)*e^2*Pi^3 - 
       5544*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-1)]*
     ((6*I)*e - (41*I)*e^2 - 144*Pi + 198*e*Pi + 715*e^2*Pi - 
      (264*I)*e*Pi^2 - (44*I)*e^2*Pi^2 + 438*e^2*Pi^3 - 
      (672*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-396 - 1350*e - 5338*e^2 - (432*I)*Pi - (2376*I)*e*Pi - 
       (8280*I)*e^2*Pi + 540*e*Pi^2 + 99*e^2*Pi^2 + (504*I)*e^2*Pi^3 + 
       5148*e^2*Zeta[3]))/27 + (8*RATIO[x]*(306 + 1059*e + 9784*e^2 - 
       (1188*I)*Pi - (3006*I)*e*Pi - (19830*I)*e^2*Pi + 126*e*Pi^2 + 
       306*e^2*Pi^2 - (2601*I)*e^2*Pi^3 + 28692*e^2*Zeta[3]))/27 + 
    Nc^2*((56*((84*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (40*e^2*Pi^2*RATIO[x^(-2)])/9 + (8*((180*I)*e^2*Pi + 7*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*((180*I)*Pi - (36*I)*e*Pi - 
         (101*I)*e^2*Pi - 60*e*Pi^2 + 12*e^2*Pi^2 + (210*I)*e^2*Pi^3 - 
         3600*e^2*Zeta[3]))/9 + (16*((18*I)*Pi - (84*I)*e*Pi - 
         (367*I)*e^2*Pi - 6*e*Pi^2 + 73*e^2*Pi^2 + (21*I)*e^2*Pi^3 - 
         360*e^2*Zeta[3]))/3 - ((4*I)/9)*RATIO[x^(-1)]*
       (132*e*Pi + 448*e^2*Pi - (48*I)*e*Pi^2 + (275*I)*e^2*Pi^2 + 
        45*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*((-270*I)*Pi + (309*I)*e*Pi + (1537*I)*e^2*Pi + 90*e*Pi^2 - 
         373*e^2*Pi^2 - (315*I)*e^2*Pi^3 + 5400*e^2*Zeta[3]))/9) + 
    Nf*(((4*e*Pi*(-6*I - (165*I)*e + 11*e*Pi))/3 + 
        (8*((117*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*e^2*Pi^2*RATIO[x^(-2)])/9 + (8*((9*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*((-9*I)*e^2*Pi + e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (8*e*Pi*(-120*I - (167*I)*e + 67*e*Pi)*
          RATIO[x])/9 + (4*RATIO[x^2]*((-36*I)*Pi + (96*I)*e*Pi + 
           (145*I)*e^2*Pi + 12*e*Pi^2 - 32*e^2*Pi^2 - (42*I)*e^2*Pi^3 + 
           720*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-80*((12*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (44*e^2*Pi^2*RATIO[x^(-2)])/9 - (8*((-12*I)*e*Pi - (119*I)*e^2*Pi + 
           24*e^2*Pi^2)*RATIO[x^(-1)])/9 - (8*((198*I)*e^2*Pi + 5*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*((216*I)*Pi - (366*I)*e*Pi - 
           (2184*I)*e^2*Pi - 72*e*Pi^2 + 419*e^2*Pi^2 + (252*I)*e^2*Pi^3 - 
           4320*e^2*Zeta[3]))/9 + (4*((-36*I)*Pi + (198*I)*e*Pi + 
           (733*I)*e^2*Pi + 12*e*Pi^2 - 183*e^2*Pi^2 - (42*I)*e^2*Pi^3 + 
           720*e^2*Zeta[3]))/3 + (4*RATIO[x^2]*((-396*I)*Pi - (192*I)*e*Pi + 
           (59*I)*e^2*Pi + 132*e*Pi^2 + 64*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
           7920*e^2*Zeta[3]))/9))) + G[0, 0, 0, x]*
   ((8*I)*(-12*Pi - 2*e^2*Pi - (12*I)*e*Pi^2 + 3*e^2*Pi^3)*RATIO[x^(-1)] - 
    (4*(-1056*e - 3721*e^2 + (36*I)*e*Pi + (1218*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-648 - 10272*e - 90940*e^2 + 
       (2376*I)*Pi + (3816*I)*e*Pi + (28446*I)*e^2*Pi - 666*e*Pi^2 + 
       321*e^2*Pi^2 + (4824*I)*e^2*Pi^3 - 86400*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(-3732*e - 43088*e^2 + (432*I)*Pi + 
       (3564*I)*e*Pi + (15258*I)*e^2*Pi + 648*e*Pi^2 + 1419*e^2*Pi^2 + 
       (1638*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 + 
    (4*(72 - 876*e - 14205*e^2 + (144*I)*Pi + (2136*I)*e*Pi + 
       (10118*I)*e^2*Pi + 156*e*Pi^2 - 1393*e^2*Pi^2 + (240*I)*e^2*Pi^3 + 
       5760*e^2*Zeta[3]))/9 + (4*RATIO[x^2]*(1440 + 3186*e - 2374*e^2 - 
       (1296*I)*Pi + (3780*I)*e*Pi + (13536*I)*e^2*Pi + 486*e*Pi^2 + 
       663*e^2*Pi^2 - (2664*I)*e^2*Pi^3 + 54000*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-1632*e - 10252*e^2 + (132*I)*e*Pi + (2772*I)*e^2*Pi + 
         385*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (2*(-720*e - 2346*e^2 + (12*I)*e*Pi + (816*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(360 + 1368*e + 4910*e^2 + 
         (540*I)*Pi - (618*I)*e*Pi - (3074*I)*e^2*Pi - 90*e*Pi^2 + 
         523*e^2*Pi^2 + (1080*I)*e^2*Pi^3 - 16200*e^2*Zeta[3]))/9 + 
      ((2*I)/27)*RATIO[x^(-1)]*(396*I + (804*I)*e - (544*I)*e^2 - 1188*e*Pi - 
        2412*e^2*Pi - (576*I)*e*Pi^2 + (297*I)*e^2*Pi^2 + 684*e^2*Pi^3 + 
        (792*I)*e^2*Zeta[3]) + (8*(-60 - 173*e - 618*e^2 - (36*I)*Pi + 
         (168*I)*e*Pi + (734*I)*e^2*Pi + 6*e*Pi^2 - 98*e^2*Pi^2 - 
         (72*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/3 + 
      (8*RATIO[x^2]*((-180*I)*Pi + (36*I)*e*Pi + (101*I)*e^2*Pi + 30*e*Pi^2 - 
         6*e^2*Pi^2 - (360*I)*e^2*Pi^3 + 5400*e^2*Zeta[3]))/9) + 
    Nf*(((-4*(18 + 246*e + 983*e^2 - (18*I)*e*Pi - (495*I)*e^2*Pi + 
           24*e^2*Pi^2))/9 - (4*(-156*e - 1037*e^2 + (12*I)*e*Pi + 
           (206*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        16*e^2*RATIO[x^(-1)] - (2*(72*e + 57*e^2 + (12*I)*e*Pi - 
           (34*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*(36 + 48*e + 11*e^2 - (240*I)*e*Pi - (334*I)*e^2*Pi + 82*e^2*Pi^2)*
          RATIO[x])/9 + (4*RATIO[x^2]*((36*I)*Pi - (96*I)*e*Pi - 
           (145*I)*e^2*Pi - 6*e*Pi^2 + 16*e^2*Pi^2 + (72*I)*e^2*Pi^3 - 
           1080*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(-174*e - 639*e^2 + (256*I)*e^2*Pi + 29*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(36 + 60*e - 212*e^2 + (108*I)*e*Pi + 
           (180*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (2*(-792*e - 3123*e^2 + (862*I)*e^2*Pi + 29*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*(234 + 306*e - 35*e^2 + (108*I)*Pi - 
           (594*I)*e*Pi - (2199*I)*e^2*Pi - 18*e*Pi^2 + 372*e^2*Pi^2 + 
           (216*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^2]*
         (396*Pi + 192*e*Pi - 59*e^2*Pi + (66*I)*e*Pi^2 + (32*I)*e^2*Pi^2 + 
          792*e^2*Pi^3 + (11880*I)*e^2*Zeta[3]) + 
        (4*RATIO[x]*(-396 - 1776*e - 6649*e^2 - (432*I)*Pi + (732*I)*e*Pi + 
           (4368*I)*e^2*Pi + 72*e*Pi^2 - 584*e^2*Pi^2 - (864*I)*e^2*Pi^3 + 
           12960*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*(((4*I)/9)*RATIO[x^(-2)]*(72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 + 
      (75*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    (8*((66*I)*e*Pi + (133*I)*e^2*Pi - 75*e^2*Pi^2 - (87*I)*e^2*Pi^3 + 
       720*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*(-18 + 4146*e + 36667*e^2 - (720*I)*Pi - (11892*I)*e*Pi - 
       (86189*I)*e^2*Pi - 216*Pi^2 + 33*e*Pi^2 + 6283*e^2*Pi^2 - 
       (1620*I)*e*Pi^3 + (2784*I)*e^2*Pi^3 + 438*e^2*Pi^4 + 432*e*Zeta[3] - 
       432*e^2*Zeta[3] - (35136*I)*e^2*Pi*Zeta[3]))/27 + 
    (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi + 
       (2040*I)*e*Pi + (48960*I)*e^2*Pi + 1320*e*Pi^2 - 200*e^2*Pi^2 - 
       (1800*I)*e*Pi^3 - (16500*I)*e^2*Pi^3 + 1821*e^2*Pi^4 + 
       28080*e*Zeta[3] + 59400*e^2*Zeta[3] + (38880*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^2]*(-2970 - 27000*e - 168150*e^2 + (1980*I)*Pi + 
       (7560*I)*e*Pi + (27185*I)*e^2*Pi + 2880*Pi^2 - 840*e*Pi^2 - 
       3380*e^2*Pi^2 - (11610*I)*e*Pi^3 - (3465*I)*e^2*Pi^3 + 6282*e^2*Pi^4 + 
       5400*e*Zeta[3] - 40500*e^2*Zeta[3] - (168840*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(44820*e + 401625*e^2 + (8460*I)*Pi + (14490*I)*e*Pi + 
       (30080*I)*e^2*Pi + 1080*Pi^2 - 12570*e*Pi^2 - 35695*e^2*Pi^2 - 
       (17010*I)*e*Pi^3 - (20265*I)*e^2*Pi^3 + 11472*e^2*Pi^4 + 
       59400*e*Zeta[3] + 107100*e^2*Zeta[3] - (201240*I)*e^2*Pi*Zeta[3]))/
     135 + (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (32400*I)*e*Pi + 
       (306000*I)*e^2*Pi + 2160*Pi^2 + 5280*e*Pi^2 - 3080*e^2*Pi^2 + 
       (9720*I)*e*Pi^3 + (1980*I)*e^2*Pi^3 + 14481*e^2*Pi^4 + 
       38880*e*Zeta[3] - 118800*e^2*Zeta[3] + (419040*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((-40*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (32*e*RATIO[x^2]*((-45*I)*Pi^3 + (9*I)*e*Pi^3 + 38*e*Pi^4 + 
         270*Zeta[3] - 54*e*Zeta[3] - (360*I)*e*Pi*Zeta[3]))/9 + 
      (16*e*((-90*I)*Pi^3 + (195*I)*e*Pi^3 + 76*e*Pi^4 + 540*Zeta[3] - 
         1170*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/15 - 
      (8*e*RATIO[x]*((-90*I)*Pi^3 + (13*I)*e*Pi^3 + 76*e*Pi^4 + 540*Zeta[3] - 
         78*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/3 + 
      (4*RATIO[x^(-1)]*((55*I)*e^2*Pi^3 + 26*e^2*Pi^4 - 330*e^2*Zeta[3] + 
         (1080*I)*e^2*Pi*Zeta[3]))/45) + 
    Nf*((((248*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        4*e^2*((-I)*Pi^3 + 6*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (16*e*RATIO[x^2]*((-45*I)*Pi^3 + (120*I)*e*Pi^3 + 38*e*Pi^4 + 
           270*Zeta[3] - 720*e*Zeta[3] - (360*I)*e*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((44*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (4*e*((-180*I)*Pi^3 + (405*I)*e*Pi^3 + 152*e*Pi^4 + 1080*Zeta[3] - 
           2430*e*Zeta[3] - (1440*I)*e*Pi*Zeta[3]))/15 + 
        (8*e*RATIO[x]*((-360*I)*Pi^3 + (115*I)*e*Pi^3 + 304*e*Pi^4 + 
           2160*Zeta[3] - 690*e*Zeta[3] - (2880*I)*e*Pi*Zeta[3]))/15 - 
        (16*e*RATIO[x^2]*((-495*I)*Pi^3 - (240*I)*e*Pi^3 + 418*e*Pi^4 + 
           2970*Zeta[3] + 1440*e*Zeta[3] - (3960*I)*e*Pi*Zeta[3]))/45))) + 
  G[1, 1, x]*((((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-2)]*(162*I + (576*I)*e + (2019*I)*e^2 - 90*e*Pi - 
      489*e^2*Pi - (264*I)*e*Pi^2 + (262*I)*e^2*Pi^2 + 291*e^2*Pi^3 - 
      (3564*I)*e^2*Zeta[3]) + (8*RATIO[(1 - x)^(-1)]*
      ((-60*I)*e*Pi + (410*I)*e^2*Pi - 180*Pi^2 - 30*e^2*Pi^2 + 
       (420*I)*e*Pi^3 + (1650*I)*e^2*Pi^3 + 217*e^2*Pi^4 - 2160*e*Zeta[3] + 
       660*e^2*Zeta[3] + (9420*I)*e^2*Pi*Zeta[3]))/45 + 
    (4*RATIO[x]*(-4140 + 13680*e + 221500*e^2 + (8460*I)*Pi + 
       (14670*I)*e*Pi + (27020*I)*e^2*Pi - 17430*e*Pi^2 - 58285*e^2*Pi^2 - 
       (8910*I)*e*Pi^3 - (16485*I)*e^2*Pi^3 + 10329*e^2*Pi^4 + 
       30240*e*Zeta[3] - 153900*e^2*Zeta[3] + (32040*I)*e^2*Pi*Zeta[3]))/
     135 - (4*(-540 + 63660*e + 579775*e^2 - (3600*I)*Pi - (48570*I)*e*Pi - 
       (342700*I)*e^2*Pi - 3240*Pi^2 - 8070*e*Pi^2 - 15865*e^2*Pi^2 - 
       (4860*I)*e*Pi^3 + (13245*I)*e^2*Pi^3 + 5142*e^2*Pi^4 + 
       21600*e*Zeta[3] - 84600*e^2*Zeta[3] - (39600*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-1)]*(-2700 - 25800*e - 185930*e^2 + (1980*I)*Pi + 
       (3930*I)*e*Pi + (48640*I)*e^2*Pi + 2160*Pi^2 + 2310*e*Pi^2 - 
       3305*e^2*Pi^2 + (1260*I)*e*Pi^3 + (5775*I)*e^2*Pi^3 + 1437*e^2*Pi^4 + 
       19440*e*Zeta[3] + 31680*e^2*Zeta[3] + (44280*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^2]*(-2970 - 27000*e - 168150*e^2 + (1980*I)*Pi + 
       (7560*I)*e*Pi + (27185*I)*e^2*Pi + 1800*Pi^2 - 11190*e*Pi^2 - 
       52535*e^2*Pi^2 - (6210*I)*e*Pi^3 - (1305*I)*e^2*Pi^3 + 
       10314*e^2*Pi^4 - 7560*e*Zeta[3] + (129240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(((-40*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      ((176*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (4*e*((-180*I)*Pi^3 + (940*I)*e*Pi^3 + 157*e*Pi^4 + 1080*Zeta[3] - 
         5640*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/15 + 
      (2*e*RATIO[x]*((-180*I)*Pi^3 + (246*I)*e*Pi^3 + 157*e*Pi^4 + 
         1080*Zeta[3] - 1476*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/3 - 
      (4*e*RATIO[x^2]*((-180*I)*Pi^3 + (36*I)*e*Pi^3 + 157*e*Pi^4 + 
         1080*Zeta[3] - 216*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/9) + 
    Nf*(((16*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + 56*e^2*RATIO[x]*
         ((-I)*Pi^3 + 6*Zeta[3]) + ((4*I)/3)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/3)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (2*e*RATIO[x^2]*((-180*I)*Pi^3 + (480*I)*e*Pi^3 + 157*e*Pi^4 + 
           1080*Zeta[3] - 2880*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((44*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((56*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (2*e*((-180*I)*Pi^3 + (1120*I)*e*Pi^3 + 157*e*Pi^4 + 1080*Zeta[3] - 
           6720*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/15 - 
        (8*e*RATIO[x]*((-180*I)*Pi^3 + (360*I)*e*Pi^3 + 157*e*Pi^4 + 
           1080*Zeta[3] - 2160*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/15 + 
        (2*e*RATIO[x^2]*((-1980*I)*Pi^3 - (960*I)*e*Pi^3 + 1727*e*Pi^4 + 
           11880*Zeta[3] + 5760*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/45))) + 
  G[1, 0, x]*((8*((-72*I)*e*Pi - (177*I)*e^2*Pi - 12*e*Pi^2 + 35*e^2*Pi^2 - 
       (22*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
    ((4*I)/27)*RATIO[x^(-2)]*(-66*e*Pi - 133*e^2*Pi + (144*I)*e*Pi^2 - 
      (252*I)*e^2*Pi^2 + 75*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    (2*RATIO[(1 - x)^(-1)]*(-600*e - 4028*e^2 - (6480*I)*e*Pi - 
       (63648*I)*e^2*Pi - 432*Pi^2 - 1056*e*Pi^2 + 1816*e^2*Pi^2 + 
       (720*I)*e*Pi^3 + (1320*I)*e^2*Pi^3 + 309*e^2*Pi^4 - 8208*e*Zeta[3] + 
       3960*e^2*Zeta[3] + (14256*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^2]*(-2970 - 27000*e - 168150*e^2 + (1980*I)*Pi + 
       (7560*I)*e*Pi + (27185*I)*e^2*Pi - 1440*Pi^2 + 3300*e*Pi^2 + 
       23155*e^2*Pi^2 - (5310*I)*e*Pi^3 - (6255*I)*e^2*Pi^3 + 4521*e^2*Pi^4 + 
       48600*e*Zeta[3] + 12420*e^2*Zeta[3] - (61920*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(44820*e + 401625*e^2 - (2340*I)*Pi - (36270*I)*e*Pi - 
       (216040*I)*e^2*Pi - 2340*Pi^2 + 1260*e*Pi^2 + 30225*e^2*Pi^2 - 
       (7110*I)*e*Pi^3 + (17085*I)*e^2*Pi^3 + 6891*e^2*Pi^4 + 
       70200*e*Zeta[3] - 4860*e^2*Zeta[3] - (67320*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(-90 + 20730*e + 183335*e^2 + (7200*I)*Pi + (55560*I)*e*Pi + 
       (382940*I)*e^2*Pi - 360*Pi^2 - 6375*e*Pi^2 - 39530*e^2*Pi^2 - 
       (5580*I)*e*Pi^3 + (7740*I)*e^2*Pi^3 + 2406*e^2*Pi^4 + 
       36720*e*Zeta[3] - 142020*e^2*Zeta[3] - (108720*I)*e^2*Pi*Zeta[3]))/
     135 + (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi + (4440*I)*e*Pi - 
       (11160*I)*e^2*Pi + 6480*Pi^2 + 2640*e*Pi^2 + 28700*e^2*Pi^2 + 
       (22680*I)*e*Pi^3 - (13860*I)*e^2*Pi^3 + 2541*e^2*Pi^4 + 
       8640*e*Zeta[3] + 229680*e^2*Zeta[3] + (574560*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((-8*I)/9)*(270*e*Pi + 1686*e^2*Pi + (275*I)*e^2*Pi^2 + 
        11*e^2*Pi^3)*RATIO[(1 - x)^(-1)] + 
      (8*((-90*I)*e*Pi - (282*I)*e^2*Pi + 90*e^2*Pi^2 - I*e^2*Pi^3))/
       (9*(-1 + RATIO[x])^2) + ((4*I)/27)*RATIO[x^(-2)]*
       ((30*I)*e*Pi^2 - (11*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (180*I)*e^2*Zeta[3]) + (8*((300*I)*Pi + (1165*I)*e*Pi + 
         (4380*I)*e^2*Pi - 30*Pi^2 - 210*e*Pi^2 - 760*e^2*Pi^2 - 
         (60*I)*e*Pi^3 + (130*I)*e^2*Pi^3 + 79*e^2*Pi^4 + 720*e*Zeta[3] - 
         3360*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/15 + 
      (4*RATIO[x^(-1)]*((990*I)*Pi + (2910*I)*e*Pi + (7490*I)*e^2*Pi - 
         2310*e*Pi^2 - 5460*e^2*Pi^2 + (180*I)*e*Pi^3 - (660*I)*e^2*Pi^3 + 
         153*e^2*Pi^4 + 9900*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^2]*(-180*Pi^2 + 36*e*Pi^2 + 101*e^2*Pi^2 - (360*I)*e*Pi^3 + 
         (72*I)*e^2*Pi^3 + 474*e^2*Pi^4 + 4320*e*Zeta[3] - 864*e^2*Zeta[3] - 
         (1080*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x]*((1080*I)*Pi + (4104*I)*e*Pi + (14730*I)*e^2*Pi - 
         270*Pi^2 - 951*e*Pi^2 - 3431*e^2*Pi^2 - (540*I)*e*Pi^3 + 
         (78*I)*e^2*Pi^3 + 711*e^2*Pi^4 + 6480*e*Zeta[3] - 7416*e^2*Zeta[3] - 
         (1620*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((8*((-54*I)*e*Pi - (339*I)*e^2*Pi + 56*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*((-3*I)*e*Pi - (2*I)*e^2*Pi + 
           3*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - ((2*I)/27)*RATIO[x^(-2)]*
         ((6*I)*e*Pi^2 - (17*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - 
        ((4*I)/27)*RATIO[x^(-1)]*(18*e*Pi + 21*e^2*Pi + (6*I)*e*Pi^2 + 
          (37*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - 
        ((4*I)/9)*(-18*Pi - 210*e*Pi - 917*e^2*Pi - (18*I)*e*Pi^2 - 
          (170*I)*e^2*Pi^2 + 3*e^2*Pi^3 - (72*I)*e^2*Zeta[3]) + 
        ((4*I)/27)*RATIO[x]*(108*Pi + 144*e*Pi + 33*e^2*Pi + (6*I)*e*Pi^2 + 
          (19*I)*e^2*Pi^2 + 186*e^2*Pi^3 + (2880*I)*e^2*Zeta[3]) - 
        (2*RATIO[x^2]*(-180*Pi^2 + 480*e*Pi^2 + 725*e^2*Pi^2 - 
           (360*I)*e*Pi^3 + (960*I)*e^2*Pi^3 + 474*e^2*Pi^4 + 
           4320*e*Zeta[3] - 11520*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/
         135)/Nc + Nc*((-8*((-54*I)*e*Pi - (240*I)*e^2*Pi + 57*e^2*Pi^2 - 
           (2*I)*e^2*Pi^3)*RATIO[(1 - x)^(-1)])/9 + 
        (((8*I)/9)*(99*e*Pi + 378*e^2*Pi + (99*I)*e^2*Pi^2 + e^2*Pi^3))/
         (-1 + RATIO[x])^2 - ((2*I)/9)*RATIO[x^(-2)]*((22*I)*e*Pi^2 + 
          (7*I)*e^2*Pi^2 + 22*e^2*Pi^3 + (132*I)*e^2*Zeta[3]) + 
        ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi - 258*e*Pi - 1003*e^2*Pi - 
          (90*I)*e*Pi^2 - (439*I)*e^2*Pi^2 + 18*e^2*Pi^3 + 
          (324*I)*e^2*Zeta[3]) - (4*((1170*I)*Pi + (3510*I)*e*Pi + 
           (9695*I)*e^2*Pi - 90*Pi^2 - 870*e*Pi^2 - 2210*e^2*Pi^2 - 
           (180*I)*e*Pi^3 + (405*I)*e^2*Pi^3 + 237*e^2*Pi^4 + 
           2160*e*Zeta[3] - 11880*e^2*Zeta[3] - (540*I)*e^2*Pi*Zeta[3]))/45 + 
        (4*RATIO[x]*((1980*I)*Pi + (8880*I)*e*Pi + (33245*I)*e^2*Pi - 
           360*Pi^2 - 1700*e*Pi^2 - 7050*e^2*Pi^2 - (720*I)*e*Pi^3 + 
           (230*I)*e^2*Pi^3 + 948*e^2*Pi^4 + 8640*e*Zeta[3] - 
           14640*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/45 - 
        (2*RATIO[x^2]*(-1980*Pi^2 - 960*e*Pi^2 + 295*e^2*Pi^2 - 
           (3960*I)*e*Pi^3 - (1920*I)*e^2*Pi^3 + 5214*e^2*Pi^4 + 
           47520*e*Zeta[3] + 23040*e^2*Zeta[3] - (11880*I)*e^2*Pi*Zeta[3]))/
         135))) + G[0, 0, x]*
   ((4*(-324 - 1152*e - 4038*e^2 + (540*I)*e*Pi + (1683*I)*e^2*Pi + 
       186*e*Pi^2 - 326*e^2*Pi^2 + (141*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (8*RATIO[x^(-1)]*((6*I)*e*Pi - (41*I)*e^2*Pi - 
       36*Pi^2 + 87*e^2*Pi^2 - (6*I)*e*Pi^3 - (176*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 
       (1896*I)*e^2*Pi*Zeta[3]))/9 + 
    (4*(5580 + 59010*e + 408330*e^2 - (7200*I)*Pi - (45750*I)*e*Pi - 
       (298835*I)*e^2*Pi - 720*Pi^2 - 420*e*Pi^2 + 4835*e^2*Pi^2 - 
       (1980*I)*e*Pi^3 - (8955*I)*e^2*Pi^3 + 474*e^2*Pi^4 - 36720*e*Zeta[3] + 
       102780*e^2*Zeta[3] + (50400*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[(1 - x)^(-1)]*(-10800 - 112200*e - 782180*e^2 + (7920*I)*Pi + 
       (42000*I)*e*Pi + (312040*I)*e^2*Pi + 2160*Pi^2 + 7260*e*Pi^2 + 
       9280*e^2*Pi^2 + (6480*I)*e*Pi^3 + (35310*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] - 11880*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^2]*(-2970 - 27000*e - 168150*e^2 + (1980*I)*Pi + 
       (7560*I)*e*Pi + (27185*I)*e^2*Pi - 900*Pi^2 + 5100*e*Pi^2 + 
       18775*e^2*Pi^2 - (5310*I)*e*Pi^3 + (13095*I)*e^2*Pi^3 + 876*e^2*Pi^4 + 
       71280*e*Zeta[3] - 15120*e^2*Zeta[3] - (146160*I)*e^2*Pi*Zeta[3]))/
     135 + (4*RATIO[x]*(4140 + 75960*e + 581750*e^2 - (2340*I)*Pi - 
       (36450*I)*e*Pi - (212980*I)*e^2*Pi - 1800*Pi^2 + 1350*e*Pi^2 + 
       20835*e^2*Pi^2 - (9810*I)*e*Pi^3 - (24045*I)*e^2*Pi^3 + 
       1671*e^2*Pi^4 + 109080*e*Zeta[3] + 22860*e^2*Zeta[3] - 
       (232560*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((2*(-540 - 1782*e - 5889*e^2 + (1080*I)*e*Pi + (3474*I)*e^2*Pi + 
         36*e*Pi^2 - 878*e^2*Pi^2 + (63*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (1080 + 6264*e + 28536*e^2 - (2664*I)*e*Pi - (18108*I)*e^2*Pi - 
         396*e*Pi^2 + 1036*e^2*Pi^2 - (693*I)*e^2*Pi^3 + 1056*e^2*Zeta[3]))/
       27 - (4*(900 + 3870*e + 14210*e^2 + (1800*I)*Pi + (6990*I)*e*Pi + 
         (26280*I)*e^2*Pi - 180*Pi^2 - 960*e*Pi^2 - 4370*e^2*Pi^2 - 
         (900*I)*e*Pi^3 + (300*I)*e^2*Pi^3 + 159*e^2*Pi^4 + 7560*e*Zeta[3] - 
         26280*e^2*Zeta[3] - (17280*I)*e^2*Pi*Zeta[3]))/45 - 
      (4*RATIO[x^2]*(-180*Pi^2 + 36*e*Pi^2 + 101*e^2*Pi^2 - (900*I)*e*Pi^3 + 
         (180*I)*e^2*Pi^3 + 159*e^2*Pi^4 + 7560*e*Zeta[3] - 
         1512*e^2*Zeta[3] - (17280*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x^(-1)]*(-10800*e - 83160*e^2 + (3960*I)*Pi + (8040*I)*e*Pi + 
         (16160*I)*e^2*Pi - 2160*Pi^2 + 1320*e*Pi^2 + 4480*e^2*Pi^2 - 
         (3240*I)*e*Pi^3 - (990*I)*e^2*Pi^3 + 891*e^2*Pi^4 - 
         100320*e^2*Zeta[3] - (22320*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*((2160*I)*Pi + (8208*I)*e*Pi + (29460*I)*e^2*Pi - 
         540*Pi^2 - 1542*e*Pi^2 - 6574*e^2*Pi^2 - (2700*I)*e*Pi^3 - 
         (1590*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 22680*e*Zeta[3] - 
         15156*e^2*Zeta[3] - (51840*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((-4*RATIO[(1 - x)^(-1)]*(108 + 738*e + 3246*e^2 - (252*I)*e*Pi - 
           (1635*I)*e^2*Pi - 12*e*Pi^2 + 217*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
           144*e^2*Zeta[3]))/27 - (4*RATIO[x^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 
           48*e^2*Zeta[3]))/3 + (2*(36 + 66*e + 44*e^2 - (36*I)*Pi - 
           (420*I)*e*Pi - (1834*I)*e^2*Pi + 30*e*Pi^2 + 285*e^2*Pi^2 + 
           (48*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/9 + 
        (108 + 90*e - 129*e^2 - (216*I)*e*Pi - (162*I)*e^2*Pi + 24*e*Pi^2 + 
          274*e^2*Pi^2 + (36*I)*e^2*Pi^3 + 288*e^2*Zeta[3])/
         (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*((-108*I)*Pi - (144*I)*e*Pi - 
           (33*I)*e^2*Pi - 12*e*Pi^2 + 49*e^2*Pi^2 - (366*I)*e^2*Pi^3 + 
           4500*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-180*Pi^2 + 480*e*Pi^2 + 
           725*e^2*Pi^2 - (900*I)*e*Pi^3 + (2400*I)*e^2*Pi^3 + 159*e^2*Pi^4 + 
           7560*e*Zeta[3] - 20160*e^2*Zeta[3] - (17280*I)*e^2*Pi*Zeta[3]))/
         135)/Nc + Nc*((-4*RATIO[(1 - x)^(-1)]*(-108 - 72*e + 642*e^2 + 
           (270*I)*e*Pi + (1677*I)*e^2*Pi + 24*e*Pi^2 - 130*e^2*Pi^2 + 
           (45*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
         ((-162*I)*e - (1179*I)*e^2 - 36*Pi - 60*e*Pi - 112*e^2*Pi + 
          (12*I)*e*Pi^2 + (119*I)*e^2*Pi^2 + 9*e^2*Pi^3 - 
          (1344*I)*e^2*Zeta[3]) + (1188 + 4734*e + 16293*e^2 - 
          (2376*I)*e*Pi - (9270*I)*e^2*Pi - 48*e*Pi^2 + 1958*e^2*Pi^2 - 
          (90*I)*e^2*Pi^3 + 480*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
        (2*(1980 + 9870*e + 38180*e^2 + (2340*I)*Pi + (7020*I)*e*Pi + 
           (19390*I)*e^2*Pi - 180*Pi^2 - 1350*e*Pi^2 - 4585*e^2*Pi^2 - 
           (900*I)*e*Pi^3 - (120*I)*e^2*Pi^3 + 159*e^2*Pi^4 + 
           7560*e*Zeta[3] - 29880*e^2*Zeta[3] - (17280*I)*e^2*Pi*Zeta[3]))/
         45 - (4*RATIO[x]*((1980*I)*Pi + (8880*I)*e*Pi + (33245*I)*e^2*Pi - 
           360*Pi^2 - 1370*e*Pi^2 - 6560*e^2*Pi^2 - (1800*I)*e*Pi^3 - 
           (1240*I)*e^2*Pi^3 + 318*e^2*Pi^4 + 15120*e*Zeta[3] - 
           15720*e^2*Zeta[3] - (34560*I)*e^2*Pi*Zeta[3]))/45 + 
        (2*RATIO[x^2]*(-1980*Pi^2 - 960*e*Pi^2 + 295*e^2*Pi^2 - 
           (9900*I)*e*Pi^3 - (4800*I)*e^2*Pi^3 + 1749*e^2*Pi^4 + 
           83160*e*Zeta[3] + 40320*e^2*Zeta[3] - (190080*I)*e^2*Pi*Zeta[3]))/
         135))) + 448*e*Zeta[5] + (13984*e^2*Zeta[5])/3 - 
  (11936*I)*e^2*Pi*Zeta[5] + 
  (2*((2820*I)*e*Pi^3 + (6640*I)*e^2*Pi^3 + 612*e*Pi^4 - 1509*e^2*Pi^4 + 
     (1392*I)*e^2*Pi^5 - 16920*e*Zeta[3] - 39840*e^2*Zeta[3] + 
     (17280*I)*e*Pi*Zeta[3] + (6660*I)*e^2*Pi*Zeta[3] + 
     12420*e^2*Pi^2*Zeta[3] + 110160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  RATIO[x]*((-64*Pi^2)/3 + (1844*e*Pi^2)/3 + (157978*e^2*Pi^2)/27 - 
    ((328*I)/3)*Pi^3 - ((2180*I)/3)*e*Pi^3 - ((93392*I)/27)*e^2*Pi^3 - 
    (1024*Pi^4)/45 - (1822*e*Pi^4)/27 - (59269*e^2*Pi^4)/405 + 
    ((892*I)/45)*e*Pi^5 - ((1772*I)/9)*e^2*Pi^5 - (29296*e^2*Pi^6)/2835 - 
    (1840*Zeta[3])/3 - (1496*e*Zeta[3])/3 + (39400*e^2*Zeta[3])/27 - 
    (96*I)*Pi*Zeta[3] - (3568*I)*e*Pi*Zeta[3] - ((58544*I)/3)*e^2*Pi*
     Zeta[3] + (1600*e*Pi^2*Zeta[3])/3 + (8264*e^2*Pi^2*Zeta[3])/9 - 
    ((3704*I)/3)*e^2*Pi^3*Zeta[3] + 1904*e^2*Zeta[3]^2 + 1504*e*Zeta[5] - 
    (10400*e^2*Zeta[5])/3 + (11920*I)*e^2*Pi*Zeta[5]) + 
  RATIO[x^2]*(44*Pi^2 + 400*e*Pi^2 + (22420*e^2*Pi^2)/9 - ((88*I)/3)*Pi^3 - 
    (112*I)*e*Pi^3 - ((10874*I)/27)*e^2*Pi^3 + (8*Pi^4)/15 - 
    (566*e*Pi^4)/45 - (2266*e^2*Pi^4)/27 - ((2432*I)/45)*e*Pi^5 - 
    ((1318*I)/45)*e^2*Pi^5 + (68126*e^2*Pi^6)/2835 + (112*Zeta[3])/3 + 
    328*e*Zeta[3] + (54860*e^2*Zeta[3])/27 - (384*I)*Pi*Zeta[3] + 
    (96*I)*e*Pi*Zeta[3] + ((3200*I)/3)*e^2*Pi*Zeta[3] - 400*e*Pi^2*Zeta[3] - 
    (4576*e^2*Pi^2*Zeta[3])/9 + (1208*I)*e^2*Pi^3*Zeta[3] + 
    976*e^2*Zeta[3]^2 + 96*e*Zeta[5] + (7984*e^2*Zeta[5])/3 - 
    (25280*I)*e^2*Pi*Zeta[5]) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*Pi + (5040*I)*e*Pi + (6840*I)*e^2*Pi - 
     11160*e*Pi^2 - 65460*e^2*Pi^2 - (23760*I)*Pi^3 - (94080*I)*e*Pi^3 - 
     (497500*I)*e^2*Pi^3 - 4104*Pi^4 - 2904*e*Pi^4 + 2678*e^2*Pi^4 - 
     (5724*I)*e*Pi^5 - (36696*I)*e^2*Pi^5 - 3043*e^2*Pi^6 - 47520*Zeta[3] + 
     206640*e*Zeta[3] + 2203200*e^2*Zeta[3] - (451440*I)*e*Pi*Zeta[3] - 
     (1459800*I)*e^2*Pi*Zeta[3] - 129600*e*Pi^2*Zeta[3] - 
     51480*e^2*Pi^2*Zeta[3] - (65880*I)*e^2*Pi^3*Zeta[3] + 
     239760*e^2*Zeta[3]^2 + 155520*e*Zeta[5] - 879120*e^2*Zeta[5] - 
     (1373760*I)*e^2*Pi*Zeta[5]))/405 + 
  (RATIO[x^(-1)]*((1080*I)*Pi + (2520*I)*e*Pi + (3420*I)*e^2*Pi - 
     4140*e*Pi^2 - 29640*e^2*Pi^2 - (15840*I)*Pi^3 - (35760*I)*e*Pi^3 - 
     (80540*I)*e^2*Pi^3 + 7632*e^2*Pi^4 - (4680*I)*e*Pi^5 - 
     (19536*I)*e^2*Pi^5 - 45*e^2*Pi^6 + 51840*e*Zeta[3] + 32400*e^2*Zeta[3] - 
     (38880*I)*Pi*Zeta[3] - (190080*I)*e*Pi*Zeta[3] - 
     (357840*I)*e^2*Pi*Zeta[3] - (114480*I)*e^2*Pi^3*Zeta[3] - 
     (1969920*I)*e^2*Pi*Zeta[5]))/405 + 
  Nc^2*(-200/9 - (4190*e)/27 - (19897*e^2)/27 - (40*I)*Pi - 
    ((2488*I)/9)*e*Pi - ((34828*I)/27)*e^2*Pi + (100*Pi^2)/3 + 
    (2030*e*Pi^2)/9 + (28925*e^2*Pi^2)/27 - ((80*I)/3)*Pi^3 - 
    ((932*I)/9)*e*Pi^3 - (356*I)*e^2*Pi^3 + (112*Pi^4)/15 + (532*e*Pi^4)/45 + 
    (4063*e^2*Pi^4)/135 + ((68*I)/15)*e*Pi^5 - ((272*I)/45)*e^2*Pi^5 - 
    (2*e^2*Pi^6)/105 + 160*Zeta[3] + (664*e*Zeta[3])/3 + 
    (2308*e^2*Zeta[3])/3 + (96*I)*Pi*Zeta[3] - (448*I)*e*Pi*Zeta[3] - 
    ((5032*I)/3)*e^2*Pi*Zeta[3] - 80*e*Pi^2*Zeta[3] + 
    (800*e^2*Pi^2*Zeta[3])/3 + (176*I)*e^2*Pi^3*Zeta[3] - 864*e^2*Zeta[3]^2 - 
    576*e*Zeta[5] + 1648*e^2*Zeta[5] + (1104*I)*e^2*Pi*Zeta[5] - 
    (2*RATIO[(1 - x)^(-1)]*((2700*I)*Pi + (14310*I)*e*Pi + (57165*I)*e^2*Pi - 
       2700*e*Pi^2 - 14310*e^2*Pi^2 - (2640*I)*e*Pi^3 - (19010*I)*e^2*Pi^3 + 
       2374*e^2*Pi^4 + (66*I)*e^2*Pi^5 + 16200*e*Zeta[3] + 
       101160*e^2*Zeta[3] - (960*I)*e^2*Pi*Zeta[3] + 7260*e^2*Pi^2*Zeta[3] - 
       11880*e^2*Zeta[5]))/135 + 
    (4*((150*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 135*e^2*Pi^4 - I*e^2*Pi^5 - 
       900*e*Zeta[3] - 2820*e^2*Zeta[3] - 110*e^2*Pi^2*Zeta[3] + 
       180*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
    RATIO[x]*(4/9 + (64*e)/27 + (224*e^2)/27 + ((8*I)/9)*e*Pi + 
      ((128*I)/27)*e^2*Pi - (80*Pi^2)/3 - 128*e*Pi^2 - (1478*e^2*Pi^2)/3 + 
      ((80*I)/3)*Pi^3 + ((304*I)/3)*e*Pi^3 + ((9820*I)/27)*e^2*Pi^3 - 
      (56*Pi^4)/3 - (3416*e*Pi^4)/135 - (29864*e^2*Pi^4)/405 - 
      ((34*I)/3)*e*Pi^5 - ((289*I)/135)*e^2*Pi^5 + (e^2*Pi^6)/21 - 
      160*Zeta[3] - 288*e*Zeta[3] - (10136*e^2*Zeta[3])/9 - 
      (240*I)*Pi*Zeta[3] + ((824*I)/3)*e*Pi*Zeta[3] + 
      ((7976*I)/9)*e^2*Pi*Zeta[3] + 200*e*Pi^2*Zeta[3] - 
      (1100*e^2*Pi^2*Zeta[3])/9 - (440*I)*e^2*Pi^3*Zeta[3] + 
      2160*e^2*Zeta[3]^2 + 1440*e*Zeta[5] - 608*e^2*Zeta[5] - 
      (2760*I)*e^2*Pi*Zeta[5]) - 
    (2*RATIO[x^2]*(-17640*Pi^4 + 3528*e*Pi^4 + 9898*e^2*Pi^4 - 
       (10710*I)*e*Pi^5 + (2142*I)*e^2*Pi^5 + 45*e^2*Pi^6 - 
       (226800*I)*Pi*Zeta[3] + (45360*I)*e*Pi*Zeta[3] + 
       (127260*I)*e^2*Pi*Zeta[3] + 189000*e*Pi^2*Zeta[3] - 
       37800*e^2*Pi^2*Zeta[3] - (415800*I)*e^2*Pi^3*Zeta[3] + 
       2041200*e^2*Zeta[3]^2 + 1360800*e*Zeta[5] - 272160*e^2*Zeta[5] - 
       (2608200*I)*e^2*Pi*Zeta[5]))/2835 + 
    (RATIO[x^(-1)]*(-27954360 - 101588340*e - 361467470*e^2 - 
       (6108480*I)*Pi - (12237120*I)*e*Pi - (24487680*I)*e^2*Pi + 
       506520*Pi^2 + 1947960*e*Pi^2 + 7032900*e^2*Pi^2 - (453600*I)*e*Pi^3 - 
       (740880*I)*e^2*Pi^3 + 167832*Pi^4 + 706860*e*Pi^4 + 2688588*e^2*Pi^4 + 
       (104328*I)*e*Pi^5 + (459459*I)*e^2*Pi^5 - 114372*e^2*Pi^6 + 
       7983360*Zeta[3] + 70096320*e*Zeta[3] + 263914560*e^2*Zeta[3] + 
       (816480*I)*Pi*Zeta[3] + (26943840*I)*e*Pi*Zeta[3] + 
       (57425760*I)*e^2*Pi*Zeta[3] + 5125680*e*Pi^2*Zeta[3] - 
       30935520*e^2*Pi^2*Zeta[3] + (90720*I)*e^2*Pi^3*Zeta[3] - 
       16783200*e^2*Zeta[3]^2 - 31842720*e*Zeta[5] - 30536352*e^2*Zeta[5] - 
       (33475680*I)*e^2*Pi*Zeta[5]))/102060) + 
  Nf*(((1080 + 5310*e + 16455*e^2 + (1080*I)*Pi + (5760*I)*e*Pi + 
        (17340*I)*e^2*Pi + 180*Pi^2 + 2430*e*Pi^2 + 14025*e^2*Pi^2 - 
        (360*I)*Pi^3 - (4200*I)*e*Pi^3 - (19240*I)*e^2*Pi^3 + 462*e*Pi^4 + 
        2808*e^2*Pi^4 + (102*I)*e^2*Pi^5 + 2160*Zeta[3] + 23040*e*Zeta[3] + 
        69540*e^2*Zeta[3] - (2160*I)*e*Pi*Zeta[3] - (47520*I)*e^2*Pi*
         Zeta[3] + 360*e^2*Pi^2*Zeta[3] - 1080*e^2*Zeta[5])/270 - 
      (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
         540*e*Pi^2 + 1530*e^2*Pi^2 - (1080*I)*e*Pi^3 - (6330*I)*e^2*Pi^3 + 
         986*e^2*Pi^4 + (16*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 
         40680*e^2*Zeta[3] - (1800*I)*e^2*Pi*Zeta[3] + 720*e^2*Pi^2*Zeta[3] - 
         720*e^2*Zeta[5]))/135 + (2*((-90*I)*e*Pi^3 - (60*I)*e^2*Pi^3 + 
         81*e^2*Pi^4 - (4*I)*e^2*Pi^5 + 540*e*Zeta[3] + 360*e^2*Zeta[3] - 
         180*e^2*Pi^2*Zeta[3] + 180*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-9900 - 51330*e - 213635*e^2 - 60*e*Pi^2 + 
         1130*e^2*Pi^2 + (240*I)*e*Pi^3 - (200*I)*e^2*Pi^3 + 144*e*Pi^4 + 
         244*e^2*Pi^4 + 8640*Zeta[3] + 25920*e*Zeta[3] + 95760*e^2*Zeta[3] - 
         (1440*I)*e^2*Pi*Zeta[3] - 1440*e^2*Pi^2*Zeta[3] + 
         60480*e^2*Zeta[5]))/540 + (2*RATIO[x]*(540*Pi^2 + 1260*e*Pi^2 + 
         1425*e^2*Pi^2 - (540*I)*Pi^3 - (720*I)*e*Pi^3 - (165*I)*e^2*Pi^3 - 
         735*e*Pi^4 - 1024*e^2*Pi^4 - (714*I)*e^2*Pi^5 + 3240*Zeta[3] - 
         2160*e*Zeta[3] - 4410*e^2*Zeta[3] - (21600*I)*e*Pi*Zeta[3] - 
         (20340*I)*e^2*Pi*Zeta[3] + 15840*e^2*Pi^2*Zeta[3] + 
         108540*e^2*Zeta[5]))/405 + (RATIO[x^2]*(-3528*Pi^4 + 9408*e*Pi^4 + 
         14210*e^2*Pi^4 - (2142*I)*e*Pi^5 + (5712*I)*e^2*Pi^5 + 9*e^2*Pi^6 - 
         (45360*I)*Pi*Zeta[3] + (120960*I)*e*Pi*Zeta[3] + 
         (182700*I)*e^2*Pi*Zeta[3] + 37800*e*Pi^2*Zeta[3] - 
         100800*e^2*Pi^2*Zeta[3] - (83160*I)*e^2*Pi^3*Zeta[3] + 
         408240*e^2*Zeta[3]^2 + 272160*e*Zeta[5] - 725760*e^2*Zeta[5] - 
         (521640*I)*e^2*Pi*Zeta[5]))/2835)/Nc + 
    Nc*(238/9 + (5359*e)/27 + (5885*e^2)/6 + (44*I)*Pi + ((3044*I)/9)*e*Pi + 
      ((45182*I)/27)*e^2*Pi - (74*Pi^2)/3 - (1613*e*Pi^2)/9 - 
      (16201*e^2*Pi^2)/18 + ((52*I)/3)*Pi^3 + (52*I)*e*Pi^3 + 
      ((2888*I)/27)*e^2*Pi^3 - (56*Pi^4)/15 - (49*e*Pi^4)/5 - 
      (2026*e^2*Pi^4)/135 - ((34*I)/15)*e*Pi^5 + ((119*I)/45)*e^2*Pi^5 + 
      (e^2*Pi^6)/105 - 104*Zeta[3] - 16*e*Zeta[3] + (2258*e^2*Zeta[3])/9 - 
      (48*I)*Pi*Zeta[3] + (264*I)*e*Pi*Zeta[3] + ((2656*I)/3)*e^2*Pi*
       Zeta[3] + 40*e*Pi^2*Zeta[3] - (452*e^2*Pi^2*Zeta[3])/3 - 
      (88*I)*e^2*Pi^3*Zeta[3] + 432*e^2*Zeta[3]^2 + 288*e*Zeta[5] - 
      908*e^2*Zeta[5] - (552*I)*e^2*Pi*Zeta[5] + 
      (2*((-990*I)*e*Pi^3 - (3780*I)*e^2*Pi^3 + 891*e^2*Pi^4 + 
         (2*I)*e^2*Pi^5 + 5940*e*Zeta[3] + 22680*e^2*Zeta[3] + 
         480*e^2*Pi^2*Zeta[3] - 900*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (I/14580)*RATIO[x^(-1)]*(872820*I + (3535950*I)*e + (13233845*I)*e^2 - 
        120960*Pi - 236160*e*Pi - 468480*e^2*Pi - (10800*I)*Pi^2 - 
        (125460*I)*e*Pi^2 - (582870*I)*e^2*Pi^2 - 71280*e*Pi^3 - 
        165240*e^2*Pi^3 - (14472*I)*e*Pi^4 - (115596*I)*e^2*Pi^4 + 
        11934*e^2*Pi^5 + (25920*I)*Zeta[3] - (2095200*I)*e*Zeta[3] - 
        (7896240*I)*e^2*Zeta[3] + 699840*e*Pi*Zeta[3] + 
        1594080*e^2*Pi*Zeta[3] + (764640*I)*e^2*Pi^2*Zeta[3] + 
        (2426112*I)*e^2*Zeta[5]) - (RATIO[(1 - x)^(-1)]*
        ((-5940*I)*Pi - (35550*I)*e*Pi - (150585*I)*e^2*Pi + 5940*e*Pi^2 + 
         35550*e^2*Pi^2 + (960*I)*e*Pi^3 + (9430*I)*e^2*Pi^3 - 900*e^2*Pi^4 - 
         (8*I)*e^2*Pi^5 - 6480*e*Zeta[3] - 28800*e^2*Zeta[3] - 
         (3120*I)*e^2*Pi*Zeta[3] - 1920*e^2*Pi^2*Zeta[3] + 3600*e^2*Zeta[5]))/
       135 + RATIO[x]*(-8/9 - (152*e)/27 - (200*e^2)/9 - ((16*I)/9)*e*Pi - 
        ((304*I)/27)*e^2*Pi + (88*Pi^2)/3 + (1448*e*Pi^2)/9 + 
        (1966*e^2*Pi^2)/3 - ((88*I)/3)*Pi^3 - ((1184*I)/9)*e*Pi^3 - 
        ((13298*I)/27)*e^2*Pi^3 + (224*Pi^4)/15 + (3514*e*Pi^4)/135 + 
        (11092*e^2*Pi^4)/135 + ((136*I)/15)*e*Pi^5 + ((34*I)/27)*e^2*Pi^5 - 
        (4*e^2*Pi^6)/105 + 176*Zeta[3] + (1312*e*Zeta[3])/3 + 
        (13972*e^2*Zeta[3])/9 + (192*I)*Pi*Zeta[3] - ((976*I)/3)*e*Pi*
         Zeta[3] - ((4240*I)/3)*e^2*Pi*Zeta[3] - 160*e*Pi^2*Zeta[3] + 
        (1384*e^2*Pi^2*Zeta[3])/9 + (352*I)*e^2*Pi^3*Zeta[3] - 
        1728*e^2*Zeta[3]^2 - 1152*e*Zeta[5] + 808*e^2*Zeta[5] + 
        (2208*I)*e^2*Pi*Zeta[5]) + (RATIO[x^2]*(-38808*Pi^4 - 18816*e*Pi^4 + 
         5782*e^2*Pi^4 - (23562*I)*e*Pi^5 - (11424*I)*e^2*Pi^5 + 
         99*e^2*Pi^6 - (498960*I)*Pi*Zeta[3] - (241920*I)*e*Pi*Zeta[3] + 
         (74340*I)*e^2*Pi*Zeta[3] + 415800*e*Pi^2*Zeta[3] + 
         201600*e^2*Pi^2*Zeta[3] - (914760*I)*e^2*Pi^3*Zeta[3] + 
         4490640*e^2*Zeta[3]^2 + 2993760*e*Zeta[5] + 1451520*e^2*Zeta[5] - 
         (5738040*I)*e^2*Pi*Zeta[5]))/2835)) + 
  G[1, x]*((4*RATIO[x^(-2)]*((810*I)*Pi + (2880*I)*e*Pi + (10095*I)*e^2*Pi - 
       1245*e*Pi^2 - 4765*e^2*Pi^2 - (300*I)*e*Pi^3 - (905*I)*e^2*Pi^3 + 
       636*e^2*Pi^4 + 4320*e*Zeta[3] - 4860*e^2*Zeta[3] + 
       (2340*I)*e^2*Pi*Zeta[3]))/135 + 
    (8*((60*I)*e*Pi^3 + (635*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       3810*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*(-1080 - 2160*e - 2220*e^2 - (3780*I)*Pi - (274860*I)*e*Pi - 
       (2414640*I)*e^2*Pi - 14220*Pi^2 - 85620*e*Pi^2 - 24965*e^2*Pi^2 + 
       (6480*I)*Pi^3 - (49770*I)*e*Pi^3 - (312540*I)*e^2*Pi^3 + 3528*e*Pi^4 + 
       19068*e^2*Pi^4 + (16884*I)*e^2*Pi^5 + 12960*Zeta[3] + 
       45360*e*Zeta[3] + 596160*e^2*Zeta[3] + (220320*I)*e*Pi*Zeta[3] - 
       (874800*I)*e^2*Pi*Zeta[3] + 246240*e^2*Pi^2*Zeta[3] - 
       1237680*e^2*Zeta[5]))/405 + 
    (2*RATIO[x^2]*(-5220*Pi^2 - 26190*e*Pi^2 - 122945*e^2*Pi^2 + 
       (3600*I)*Pi^3 + (2520*I)*e*Pi^3 + (13640*I)*e^2*Pi^3 + 2292*e*Pi^4 + 
       3078*e^2*Pi^4 + (13074*I)*e^2*Pi^5 - 12960*Zeta[3] + 8280*e*Zeta[3] + 
       82980*e^2*Zeta[3] + (190080*I)*e*Pi*Zeta[3] + 
       (12960*I)*e^2*Pi*Zeta[3] + 25920*e^2*Pi^2*Zeta[3] - 
       535680*e^2*Zeta[5]))/135 - (2*RATIO[(1 - x)^(-1)]*
      ((3000*I)*e*Pi + (20140*I)*e^2*Pi + 60*e^2*Pi^2 + (720*I)*Pi^3 + 
       (5280*I)*e*Pi^3 - (3160*I)*e^2*Pi^3 + 1632*e*Pi^4 - 6490*e^2*Pi^4 + 
       (2559*I)*e^2*Pi^5 - 4320*Zeta[3] + 31680*e*Zeta[3] + 
       143640*e^2*Zeta[3] + (23760*I)*e*Pi*Zeta[3] - 
       (11880*I)*e^2*Pi*Zeta[3] + 57960*e^2*Pi^2*Zeta[3] - 
       95040*e^2*Zeta[5]))/135 - (I/405)*RATIO[x^(-1)]*
     (1080*I + (2520*I)*e + (3420*I)*e^2 - 32400*Pi - 320760*e*Pi - 
      2296620*e^2*Pi + (3960*I)*Pi^2 - (41460*I)*e*Pi^2 - 
      (336400*I)*e^2*Pi^2 + 10800*Pi^3 - 15840*e*Pi^3 - 29460*e^2*Pi^3 - 
      (16200*I)*e*Pi^4 + (23628*I)*e^2*Pi^4 + 45405*e^2*Pi^5 + 
      (12960*I)*Zeta[3] + (71280*I)*e*Zeta[3] - (45360*I)*e^2*Zeta[3] + 
      518400*e*Pi*Zeta[3] - 475200*e^2*Pi*Zeta[3] - (298080*I)*e^2*Pi^2*
       Zeta[3] + (259200*I)*e^2*Zeta[5]) + 
    (2*RATIO[x]*(-540 - 1620*e - 2910*e^2 - (24840*I)*Pi - (187920*I)*e*Pi - 
       (1083990*I)*e^2*Pi - 4500*Pi^2 + 7350*e*Pi^2 - 92030*e^2*Pi^2 - 
       (16200*I)*Pi^3 + (40320*I)*e*Pi^3 + (189450*I)*e^2*Pi^3 + 
       3474*e*Pi^4 + 7245*e^2*Pi^4 - (23022*I)*e^2*Pi^5 + 71280*Zeta[3] + 
       414720*e*Zeta[3] + 1151100*e^2*Zeta[3] - (440640*I)*e*Pi*Zeta[3] + 
       (1306800*I)*e^2*Pi*Zeta[3] - 45360*e^2*Pi^2*Zeta[3] + 
       1396440*e^2*Zeta[5]))/405 + 
    Nc^2*(((280*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (22*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 132*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 - 
      (RATIO[x]*((5400*I)*Pi^3 - (9780*I)*e*Pi^3 - (40820*I)*e^2*Pi^3 - 
         4410*e*Pi^4 + 8587*e^2*Pi^4 - 32400*Zeta[3] + 58680*e*Zeta[3] + 
         244920*e^2*Zeta[3] + (64800*I)*e*Pi*Zeta[3] - (30960*I)*e^2*Pi*
          Zeta[3] - 32400*e^2*Pi^2*Zeta[3] - 178200*e^2*Zeta[5]))/135 + 
      (4*RATIO[x^2]*((900*I)*Pi^3 - (180*I)*e*Pi^3 - (505*I)*e^2*Pi^3 - 
         735*e*Pi^4 + 147*e^2*Pi^4 - 5400*Zeta[3] + 1080*e*Zeta[3] + 
         3030*e^2*Zeta[3] + (10800*I)*e*Pi*Zeta[3] - (2160*I)*e^2*Pi*
          Zeta[3] - 5400*e^2*Pi^2*Zeta[3] - 29700*e^2*Zeta[5]))/135 + 
      (4*((180*I)*Pi^3 - (1140*I)*e*Pi^3 - (4760*I)*e^2*Pi^3 - 147*e*Pi^4 + 
         981*e^2*Pi^4 - 1080*Zeta[3] + 6840*e*Zeta[3] + 28560*e^2*Zeta[3] + 
         (2160*I)*e*Pi*Zeta[3] - (6480*I)*e^2*Pi*Zeta[3] - 
         1080*e^2*Pi^2*Zeta[3] - 5940*e^2*Zeta[5]))/45 + 
      ((8*I)/135)*RATIO[x^(-1)]*(-165*e*Pi^3 - 420*e^2*Pi^3 - 
        (154*I)*e^2*Pi^4 + 15*e^2*Pi^5 - (990*I)*e*Zeta[3] - 
        (2520*I)*e^2*Zeta[3] + 6930*e^2*Pi*Zeta[3] - (1260*I)*e^2*Pi^2*
         Zeta[3] + (1890*I)*e^2*Zeta[5])) + 
    Nf*(((4*e*((-30*I)*Pi^3 - (550*I)*e*Pi^3 + 27*e*Pi^4 + 180*Zeta[3] + 
           3300*e*Zeta[3]))/45 + ((56*I)/3)*RATIO[(1 - x)^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (2*e*RATIO[x]*((-1380*I)*Pi^3 - (1730*I)*e*Pi^3 + 1157*e*Pi^4 + 
           8280*Zeta[3] + 10380*e*Zeta[3] - (12240*I)*e*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*((60*I)*e*Pi^3 - (170*I)*e^2*Pi^3 - 53*e^2*Pi^4 - 
           360*e*Zeta[3] + 1020*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 - (250*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] + 1500*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^2]*((180*I)*Pi^3 - (480*I)*e*Pi^3 - (725*I)*e^2*Pi^3 - 
           147*e*Pi^4 + 392*e^2*Pi^4 - 1080*Zeta[3] + 2880*e*Zeta[3] + 
           4350*e^2*Zeta[3] + (2160*I)*e*Pi*Zeta[3] - (5760*I)*e^2*Pi*
            Zeta[3] - 1080*e^2*Pi^2*Zeta[3] - 5940*e^2*Zeta[5]))/135)/Nc + 
      Nc*(((-56*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[x^(-1)]*((-36*I)*e*Pi^3 - (374*I)*e^2*Pi^3 + 33*e^2*Pi^4 + 
           216*e*Zeta[3] + 2244*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-2)]*((660*I)*e*Pi^3 + (210*I)*e^2*Pi^3 - 583*e^2*Pi^4 - 
           3960*e*Zeta[3] - 1260*e^2*Zeta[3] - (3960*I)*e^2*Pi*Zeta[3]))/
         135 + (8*RATIO[x]*((540*I)*Pi^3 - (1410*I)*e*Pi^3 - 
           (7185*I)*e^2*Pi^3 - 441*e*Pi^4 + 1234*e^2*Pi^4 - 3240*Zeta[3] + 
           8460*e*Zeta[3] + 43110*e^2*Zeta[3] + (6480*I)*e*Pi*Zeta[3] - 
           (5040*I)*e^2*Pi*Zeta[3] - 3240*e^2*Pi^2*Zeta[3] - 
           17820*e^2*Zeta[5]))/135 - (2*((180*I)*Pi^3 - (1380*I)*e*Pi^3 - 
           (4940*I)*e^2*Pi^3 - 147*e*Pi^4 + 1192*e^2*Pi^4 - 1080*Zeta[3] + 
           8280*e*Zeta[3] + 29640*e^2*Zeta[3] + (2160*I)*e*Pi*Zeta[3] - 
           (7200*I)*e^2*Pi*Zeta[3] - 1080*e^2*Pi^2*Zeta[3] - 
           5940*e^2*Zeta[5]))/45 + (2*RATIO[x^2]*((-1980*I)*Pi^3 - 
           (960*I)*e*Pi^3 + (295*I)*e^2*Pi^3 + 1617*e*Pi^4 + 784*e^2*Pi^4 + 
           11880*Zeta[3] + 5760*e*Zeta[3] - 1770*e^2*Zeta[3] - 
           (23760*I)*e*Pi*Zeta[3] - (11520*I)*e^2*Pi*Zeta[3] + 
           11880*e^2*Pi^2*Zeta[3] + 65340*e^2*Zeta[5]))/135))) + 
  G[0, x]*((-4*((1620*I)*Pi + (5760*I)*e*Pi + (20190*I)*e^2*Pi - 
       1290*e*Pi^2 - 5095*e^2*Pi^2 + (150*I)*e*Pi^3 + (110*I)*e^2*Pi^3 + 
       253*e^2*Pi^4 + 1440*e*Zeta[3] - 8550*e^2*Zeta[3] + 
       (5940*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (I/135)*RATIO[x^(-1)]*(3000*e*Pi + 20140*e^2*Pi + (2880*I)*e*Pi^2 + 
      (9360*I)*e^2*Pi^2 + 10560*e*Pi^3 + 22940*e^2*Pi^3 + (360*I)*e*Pi^4 + 
      3753*e^2*Pi^5 + (12960*I)*e^2*Zeta[3] + 64800*e*Pi*Zeta[3] + 
      126720*e^2*Pi*Zeta[3] + (10080*I)*e^2*Pi^2*Zeta[3]) + 
    (4*RATIO[x]*(270 + 810*e + 1455*e^2 + (12420*I)*Pi + (93960*I)*e*Pi + 
       (541995*I)*e^2*Pi - 5850*Pi^2 - 27705*e*Pi^2 - 237935*e^2*Pi^2 + 
       (4860*I)*Pi^3 + (27630*I)*e*Pi^3 + (171720*I)*e^2*Pi^3 + 4851*e*Pi^4 + 
       8865*e^2*Pi^4 + (3114*I)*e^2*Pi^5 - 42120*Zeta[3] + 73980*e*Zeta[3] + 
       116100*e^2*Zeta[3] + (191160*I)*e*Pi*Zeta[3] + 
       (556740*I)*e^2*Pi*Zeta[3] - 129870*e^2*Pi^2*Zeta[3] - 
       1179360*e^2*Zeta[5]))/405 - (4*RATIO[(1 - x)^(-1)]*
      (540 + 1260*e + 1710*e^2 + (16200*I)*Pi + (173880*I)*e*Pi + 
       (1206000*I)*e^2*Pi + 1980*Pi^2 - 3540*e*Pi^2 - 106265*e^2*Pi^2 + 
       (2160*I)*Pi^3 + (20790*I)*e*Pi^3 + (61260*I)*e^2*Pi^3 + 1125*e*Pi^4 - 
       1122*e^2*Pi^4 + (4104*I)*e^2*Pi^5 + 29700*e*Zeta[3] - 
       66150*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + (433620*I)*e^2*Pi*
        Zeta[3] - 7290*e^2*Pi^2*Zeta[3] + 45360*e^2*Zeta[5]))/405 + 
    (2*RATIO[x^2]*(1980*Pi^2 + 1620*e*Pi^2 - 26815*e^2*Pi^2 - (1440*I)*Pi^3 + 
       (8460*I)*e*Pi^3 + (28780*I)*e^2*Pi^3 - 2184*e*Pi^4 + 351*e^2*Pi^4 - 
       (546*I)*e^2*Pi^5 + 17280*Zeta[3] - 5760*e*Zeta[3] - 
       109920*e^2*Zeta[3] - (73440*I)*e*Pi*Zeta[3] + (110160*I)*e^2*Pi*
        Zeta[3] + 48780*e^2*Pi^2*Zeta[3] + 532440*e^2*Zeta[5]))/135 + 
    (2*(1620 + 3780*e + 5130*e^2 + (36180*I)*Pi + (489240*I)*e*Pi + 
       (3573390*I)*e^2*Pi + 20160*Pi^2 + 62040*e*Pi^2 + 39125*e^2*Pi^2 + 
       (6480*I)*Pi^3 + (30330*I)*e*Pi^3 + (95460*I)*e^2*Pi^3 - 4284*e*Pi^4 - 
       30363*e^2*Pi^4 + (9576*I)*e^2*Pi^5 + 12960*Zeta[3] - 
       142560*e*Zeta[3] - 598320*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
       (320760*I)*e^2*Pi*Zeta[3] - 24840*e^2*Pi^2*Zeta[3] + 
       1062720*e^2*Zeta[5]))/405 + 
    Nc^2*((-2*((2700*I)*Pi + (8910*I)*e*Pi + (29445*I)*e^2*Pi - 2700*e*Pi^2 - 
         8910*e^2*Pi^2 + (60*I)*e*Pi^3 - (410*I)*e^2*Pi^3 + 29*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (660*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (2700 + 14310*e + 57165*e^2 + (5400*I)*Pi + (36720*I)*e*Pi + 
         (171300*I)*e^2*Pi - 5460*e*Pi^2 - 36090*e^2*Pi^2 + (660*I)*e*Pi^3 + 
         (1790*I)*e^2*Pi^3 + 319*e^2*Pi^4 - 33360*e^2*Zeta[3] + 
         (7260*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(-720*Pi^2 - 1296*e*Pi^2 - 2908*e^2*Pi^2 + (1080*I)*Pi^3 - 
         (1236*I)*e*Pi^3 - (6148*I)*e^2*Pi^3 + 630*e*Pi^4 + 2015*e^2*Pi^4 + 
         (918*I)*e^2*Pi^5 - 6480*Zeta[3] + 16056*e*Zeta[3] + 
         39480*e^2*Zeta[3] + (32400*I)*e*Pi*Zeta[3] + (1800*I)*e^2*Pi*
          Zeta[3] - 22680*e^2*Pi^2*Zeta[3] - 152280*e^2*Zeta[5]))/27 - 
      (I/4860)*RATIO[x^(-1)]*(485280*I + (2079600*I)*e + (8509000*I)*e^2 - 
        (23760*I)*Pi^2 - (69840*I)*e*Pi^2 - (220800*I)*e^2*Pi^2 - 
        38880*Pi^3 - 11880*e*Pi^3 - 45720*e^2*Pi^3 - (17496*I)*e*Pi^4 - 
        (45441*I)*e^2*Pi^4 + 4968*e^2*Pi^5 - (38880*I)*Zeta[3] + 
        (522720*I)*e*Zeta[3] - (3941280*I)*e^2*Zeta[3] - 
        362880*e*Pi*Zeta[3] + 2233440*e^2*Pi*Zeta[3] - (665280*I)*e^2*Pi^2*
         Zeta[3] + (1438560*I)*e^2*Zeta[5]) + 
      (4*RATIO[x^2]*((-180*I)*Pi^3 + (36*I)*e*Pi^3 + (101*I)*e^2*Pi^3 - 
         105*e*Pi^4 + 21*e^2*Pi^4 - (153*I)*e^2*Pi^5 + 1080*Zeta[3] - 
         216*e*Zeta[3] - 606*e^2*Zeta[3] - (5400*I)*e*Pi*Zeta[3] + 
         (1080*I)*e^2*Pi*Zeta[3] + 3780*e^2*Pi^2*Zeta[3] + 
         25380*e^2*Zeta[5]))/27 + (4*(-450 - 2610*e - 11020*e^2 - 
         (900*I)*Pi - (4770*I)*e*Pi - (19430*I)*e^2*Pi + 300*Pi^2 + 
         1615*e*Pi^2 + 6640*e^2*Pi^2 - (180*I)*Pi^3 + (840*I)*e*Pi^3 + 
         (4420*I)*e^2*Pi^3 - 105*e*Pi^4 - 650*e^2*Pi^4 - (153*I)*e^2*Pi^5 + 
         1080*Zeta[3] - 8640*e*Zeta[3] - 23850*e^2*Zeta[3] - 
         (5400*I)*e*Pi*Zeta[3] + (9000*I)*e^2*Pi*Zeta[3] + 
         3780*e^2*Pi^2*Zeta[3] + 25380*e^2*Zeta[5]))/45) + 
    Nf*(((RATIO[x^(-1)]*(540 + 4950*e + 25665*e^2 + 60*e*Pi^2 - 20*e^2*Pi^2 - 
           (60*I)*e^2*Pi^3 - 72*e^2*Pi^4 - 4320*e*Zeta[3] - 
           13320*e^2*Zeta[3]))/135 + ((540*I)*Pi + (450*I)*e*Pi - 
          (645*I)*e^2*Pi - 540*e*Pi^2 - 450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
          44*e^2*Pi^4 - 2160*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 
           2235*e^2 + (2160*I)*Pi + (13680*I)*e*Pi + (61860*I)*e^2*Pi - 
           2280*e*Pi^2 - 14030*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 88*e^2*Pi^4 - 
           14760*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/135 + 
        (540 + 1800*e + 3360*e^2 + (1080*I)*Pi + (3060*I)*e*Pi + 
          (4920*I)*e^2*Pi + 180*Pi^2 + 480*e*Pi^2 + 1490*e^2*Pi^2 + 
          (180*I)*e*Pi^3 + (4050*I)*e^2*Pi^3 - 579*e^2*Pi^4 - 
          3240*e*Zeta[3] - 46800*e^2*Zeta[3] - (4320*I)*e^2*Pi*Zeta[3])/135 + 
        (2*RATIO[x]*(180*Pi^2 - 120*e*Pi^2 - 785*e^2*Pi^2 + (1200*I)*e*Pi^3 + 
           (1670*I)*e^2*Pi^3 + 16*e^2*Pi^4 - 9360*e*Zeta[3] - 
           5340*e^2*Zeta[3] + (26280*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^2]*((180*I)*Pi^3 - (480*I)*e*Pi^3 - (725*I)*e^2*Pi^3 + 
           105*e*Pi^4 - 280*e^2*Pi^4 + (153*I)*e^2*Pi^5 - 1080*Zeta[3] + 
           2880*e*Zeta[3] + 4350*e^2*Zeta[3] + (5400*I)*e*Pi*Zeta[3] - 
           (14400*I)*e^2*Pi*Zeta[3] - 3780*e^2*Pi^2*Zeta[3] - 
           25380*e^2*Zeta[5]))/135)/Nc + 
      Nc*(((5940*I)*Pi + (23670*I)*e*Pi + (81465*I)*e^2*Pi - 5940*e*Pi^2 - 
          23670*e^2*Pi^2 + (120*I)*e*Pi^3 - (790*I)*e^2*Pi^3 + 14*e^2*Pi^4 - 
          23760*e^2*Zeta[3] + (2760*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-5940 - 35550*e - 
           150585*e^2 - (2160*I)*Pi - (13320*I)*e*Pi - (58260*I)*e^2*Pi + 
           2160*e*Pi^2 + 12370*e^2*Pi^2 - (240*I)*e*Pi^3 - (700*I)*e^2*Pi^3 - 
           28*e^2*Pi^4 + 9840*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-1)]*(-9864 - 50316*e - 220114*e^2 + 432*Pi^2 + 
           3096*e*Pi^2 + 13872*e^2*Pi^2 - (216*I)*e*Pi^3 - 
           (2736*I)*e^2*Pi^3 + 567*e^2*Pi^4 - 25056*e*Zeta[3] + 
           86544*e^2*Zeta[3] + (40608*I)*e^2*Pi*Zeta[3]))/486 + 
        (2*RATIO[x^2]*((1980*I)*Pi^3 + (960*I)*e*Pi^3 - (295*I)*e^2*Pi^3 + 
           1155*e*Pi^4 + 560*e^2*Pi^4 + (1683*I)*e^2*Pi^5 - 11880*Zeta[3] - 
           5760*e*Zeta[3] + 1770*e^2*Zeta[3] + (59400*I)*e*Pi*Zeta[3] + 
           (28800*I)*e^2*Pi*Zeta[3] - 41580*e^2*Pi^2*Zeta[3] - 
           279180*e^2*Zeta[5]))/135 + (5940 + 38520*e + 172320*e^2 + 
          (11880*I)*Pi + (71100*I)*e*Pi + (306120*I)*e^2*Pi - 2340*Pi^2 - 
          16200*e*Pi^2 - 78670*e^2*Pi^2 + (1080*I)*Pi^3 - (5940*I)*e*Pi^3 - 
          (31890*I)*e^2*Pi^3 + 630*e*Pi^4 + 5427*e^2*Pi^4 + 
          (918*I)*e^2*Pi^5 - 6480*Zeta[3] + 63720*e*Zeta[3] + 
          123840*e^2*Zeta[3] + (32400*I)*e*Pi*Zeta[3] - (51840*I)*e^2*Pi*
           Zeta[3] - 22680*e^2*Pi^2*Zeta[3] - 152280*e^2*Zeta[5])/135 + 
        (2*RATIO[x]*(1980*Pi^2 + 4920*e*Pi^2 + 11525*e^2*Pi^2 - 
           (2160*I)*Pi^3 + (3660*I)*e*Pi^3 + (21840*I)*e^2*Pi^3 - 
           1260*e*Pi^4 - 5389*e^2*Pi^4 - (1836*I)*e^2*Pi^5 + 12960*Zeta[3] - 
           45720*e*Zeta[3] - 154440*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] + 
           (2880*I)*e^2*Pi*Zeta[3] + 45360*e^2*Pi^2*Zeta[3] + 
           304560*e^2*Zeta[5]))/135))), 16 + 64*e + 192*e^2 - ((16*I)/3)*Pi + 
  (16*I)*e*Pi + ((2680*I)/27)*e^2*Pi - (548*Pi^2)/9 - (13108*e*Pi^2)/27 - 
  (252662*e^2*Pi^2)/81 + (64*I)*Pi^3 + ((796*I)/3)*e*Pi^3 + 
  ((25136*I)/27)*e^2*Pi^3 + (764*Pi^4)/45 + (4606*e*Pi^4)/135 + 
  (45323*e^2*Pi^4)/405 + ((2464*I)/45)*e*Pi^5 + ((3050*I)/27)*e^2*Pi^5 + 
  (3158*e^2*Pi^6)/2835 + G[0, 0, 1, 1, 1, x]*
   (((-32*I)/3)*e*(-9*I - (76*I)*e + 54*e*Pi) - 
    (32*(24*e - 55*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (64*I)*((3*I)*e + 5*e^2*Pi)*RATIO[x^(-1)] + 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*
     (63*I + (254*I)*e + 108*e*Pi)*RATIO[x] + 
    Nc^2*(-192*e^2 - (352*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (352*e^2*RATIO[x^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      384*e^2*RATIO[x]) + Nf*(Nc*(80*e^2 + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (352*e^2)/(3*(-1 + RATIO[x])^2) - 
        160*e^2*RATIO[x]) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x])/Nc) + 
    16*e*(92 - 69*e - (132*I)*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, x]*(16*e*(44 - 289*e - (96*I)*e*Pi) - 
    64*e*(3 - (5*I)*e*Pi)*RATIO[(1 - x)^(-1)] + (592*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((24*I)*e - (55*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(-213 + 461*e + (288*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*(192*e^2 + (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (320*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
      384*e^2*RATIO[x]) + 
    Nf*((16*e^2 + (32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        32*e^2*RATIO[x])/Nc + Nc*(-80*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (352*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
        160*e^2*RATIO[x])) + 16*e*(92 - 69*e - (132*I)*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, x]*(16*e*(64 - 49*e - (208*I)*e*Pi) - 
    (32*(-12*e + 44*e^2 - (57*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (256*e^2*RATIO[x^(-2)])/3 + (16*I)*((-10*I)*e - (11*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
    (128*e*(-66 + 32*e + (183*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((-328*e^2)/3 + (16*(9*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2*RATIO[x^(-2)])/3 + (8*(18*e + 77*e^2)*RATIO[x^(-1)])/3 + 
      (656*e^2*RATIO[x])/3) + 
    Nf*(Nc*((136*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
        (272*e^2*RATIO[x])/3) + (-16*e^2 - (8*e^2*RATIO[x^(-2)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 + 32*e^2*RATIO[x])/Nc) + 
    (64*e*(87 - 70*e - (246*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 1, x]*(16*e*(4 - 57*e - (48*I)*e*Pi) + 
    (16*I)*e*(-10*I - (11*I)*e + 6*e*Pi)*RATIO[(1 - x)^(-1)] + 
    16*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-12*I)*e + (44*I)*e^2 + 57*e^2*Pi)*
     RATIO[x^(-1)] - (256*e^2)/(3*(-1 + RATIO[x])^2) + 
    (128*e*(-21 + 38*e + (63*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((328*e^2)/3 + (8*(18*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(9*e + 22*e^2)*RATIO[x^(-1)])/3 + (80*e^2)/(3*(-1 + RATIO[x])^2) - 
      (656*e^2*RATIO[x])/3) + 
    Nf*((16*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x])/Nc + 
      Nc*((-136*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 - (88*e^2)/(3*(-1 + RATIO[x])^2) + 
        (272*e^2*RATIO[x])/3)) + (64*e*(87 - 70*e - (246*I)*e*Pi)*RATIO[x^2])/
     3) + G[1, 1, 0, 0, 1, 1, x]*(32*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 3008*e^2*RATIO[x] - 6368*e^2*RATIO[x^2] + 
    (Nf*(-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]))/Nc + 
    Nc^2*(-32*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x^(-1)] + 
      16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])) + G[0, 0, 1, 1, 0, 0, x]*
   (-3328*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] + 
    9728*e^2*RATIO[x] - 6368*e^2*RATIO[x^2] + 
    (Nf*(-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]))/Nc + 
    Nc^2*(-32*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x^(-1)] + 
      16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, 1, x]*
   (3008*e^2 - 928*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] - 
    1216*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc*Nf*(-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nc^2*(128*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 0, x]*(2688*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    928*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc*Nf*(-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nc^2*(128*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 1, x]*(448*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2] + 
    Nc^2*(224*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 1, 0, x]*(448*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2] + 
    Nc^2*(224*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, 1, x]*(448*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2] + 
    Nc^2*(224*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 0, x]*(448*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2] + 
    Nc^2*(224*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, 0, x]*(-2048*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] - 352*e^2*RATIO[x^2] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 1, x]*(-2528*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 352*e^2*RATIO[x^2] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 1, x]*(64*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    672*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-96*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 80*e^2*RATIO[x^(-1)] + 
      48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 0, x]*(64*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    672*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-96*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 80*e^2*RATIO[x^(-1)] + 
      48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 1, x]*(64*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-96*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 80*e^2*RATIO[x^(-1)] + 
      48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 0, x]*(64*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(-96*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 80*e^2*RATIO[x^(-1)] + 
      48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 1, x]*(64*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(352*e^2 - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 0, x]*(64*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(352*e^2 - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, 1, x]*(64*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
    1312*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(352*e^2 - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 0, x]*(64*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
    1312*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(352*e^2 - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 0, 1, x]*(64*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] - 208*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 1, 0, x]*(64*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] - 208*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 0, 1, x]*(64*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] - 208*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 1, 0, x]*(64*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] - 208*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 0, 0, x]*(3328*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] - 
    576*e^2*RATIO[x^(-1)] - 7808*e^2*RATIO[x] + 5248*e^2*RATIO[x^2] + 
    Nc^2*(192*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 1, x]*(768*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    960*e^2*RATIO[x^(-1)] - 2688*e^2*RATIO[x] + 5248*e^2*RATIO[x^2] + 
    Nc^2*(192*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
      (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, 1, x]*(896*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
    960*e^2*RATIO[x^(-1)] + 1280*e^2*RATIO[x] - 3200*e^2*RATIO[x^2] + 
    Nc^2*(-192*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nf*((-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 0, x]*(-1024*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] + 5120*e^2*RATIO[x] - 3200*e^2*RATIO[x^2] + 
    Nc^2*(-192*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nf*((-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 1, x]*(960*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2] + 
    Nc^2*(416*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      208*e^2*RATIO[x] + 208*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 0, 1, 0, x]*(960*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2] + 
    Nc^2*(416*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      208*e^2*RATIO[x] + 208*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 0, 1, x]*(960*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    96*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2] + 
    Nc^2*(416*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      208*e^2*RATIO[x] + 208*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, 0, x]*(960*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    96*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2] + 
    Nc^2*(416*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      208*e^2*RATIO[x] + 208*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-72*e^2 + 144*e^2*RATIO[x] - 144*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 0, 0, x]*(2048*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] - 6016*e^2*RATIO[x] + 3936*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-40*e^2 + 80*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 1, 1, x]*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    672*e^2*RATIO[x^(-1)] - 1856*e^2*RATIO[x] + 3936*e^2*RATIO[x^2] + 
    Nc^2*(288*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] - 
      144*e^2*RATIO[x] + 144*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-40*e^2 + 80*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, 1, x]*(2272*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x] - 992*e^2*RATIO[x^2] + 
    Nc^2*(-224*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] + 
      112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
    Nf*((-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc + 
      Nc*(32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 0, x]*(1152*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] + 2112*e^2*RATIO[x] - 992*e^2*RATIO[x^2] + 
    Nc^2*(-224*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] + 
      112*e^2*RATIO[x] - 112*e^2*RATIO[x^2]) + 
    Nf*((-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc + 
      Nc*(32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 1, x]*(1088*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] - 544*e^2*RATIO[x] + 544*e^2*RATIO[x^2] + 
    Nc^2*(544*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      272*e^2*RATIO[x] + 272*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 1, 0, x]*(1088*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] - 544*e^2*RATIO[x] + 544*e^2*RATIO[x^2] + 
    Nc^2*(544*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      272*e^2*RATIO[x] + 272*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 0, 1, x]*(1088*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - 544*e^2*RATIO[x] + 544*e^2*RATIO[x^2] + 
    Nc^2*(544*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      272*e^2*RATIO[x] + 272*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, 0, x]*(1088*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - 544*e^2*RATIO[x] + 544*e^2*RATIO[x^2] + 
    Nc^2*(544*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      272*e^2*RATIO[x] + 272*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, 1, x]*(1792*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-88*e^2 + 176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, 0, x]*(1792*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-88*e^2 + 176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 0, 1, x]*(1792*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-88*e^2 + 176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, 0, x]*(1792*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-88*e^2 + 176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 0, x]*(2624*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] - 3616*e^2*RATIO[x] + 2656*e^2*RATIO[x^2] + 
    Nc^2*(608*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      304*e^2*RATIO[x] + 304*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-104*e^2 + 208*e^2*RATIO[x] - 208*e^2*RATIO[x^2]) + 
      (48*e^2 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 1, 1, x]*(1664*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] - 1696*e^2*RATIO[x] + 2656*e^2*RATIO[x^2] + 
    Nc^2*(608*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      304*e^2*RATIO[x] + 304*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-104*e^2 + 208*e^2*RATIO[x] - 208*e^2*RATIO[x^2]) + 
      (48*e^2 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 0, 0, x]*(5440*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    1248*e^2*RATIO[x^(-1)] - 14624*e^2*RATIO[x] + 9664*e^2*RATIO[x^2] + 
    Nc^2*(-384*e^2 + 208*e^2*RATIO[(1 - x)^(-1)] + 208*e^2*RATIO[x^(-1)] + 
      192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
    Nf*((-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2])/Nc + 
      Nc*(48*e^2 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 1, x]*(480*e^2 + 1248*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] - 4704*e^2*RATIO[x] + 9664*e^2*RATIO[x^2] + 
    Nc^2*(-384*e^2 + 208*e^2*RATIO[(1 - x)^(-1)] + 208*e^2*RATIO[x^(-1)] + 
      192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
    Nf*((-48*e^2 + 96*e^2*RATIO[x] - 96*e^2*RATIO[x^2])/Nc + 
      Nc*(48*e^2 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(2464*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] - 896*e^2*RATIO[x^2] + 
    Nc^2*(640*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-104*e^2 + 208*e^2*RATIO[x] - 208*e^2*RATIO[x^2]) + 
      (56*e^2 - 112*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 0, 0, x]*(1344*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] + 2016*e^2*RATIO[x] - 896*e^2*RATIO[x^2] + 
    Nc^2*(640*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*(-104*e^2 + 208*e^2*RATIO[x] - 208*e^2*RATIO[x^2]) + 
      (56*e^2 - 112*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, 1, x]*(-1728*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 4896*e^2*RATIO[x] - 9376*e^2*RATIO[x^2] + 
    Nc^2*(-352*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 48*e^2*RATIO[x^(-1)] + 
      176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2])/Nc + 
      Nc*(56*e^2 - 112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 0, x]*(-6208*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-1)] + 13856*e^2*RATIO[x] - 9376*e^2*RATIO[x^2] + 
    Nc^2*(-352*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 48*e^2*RATIO[x^(-1)] + 
      176*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2])/Nc + 
      Nc*(56*e^2 - 112*e^2*RATIO[x] + 112*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, 0, x]*(2496*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] - 7776*e^2*RATIO[x] + 5056*e^2*RATIO[x^2] + 
    Nc^2*(-832*e^2 + 304*e^2*RATIO[(1 - x)^(-1)] + 304*e^2*RATIO[x^(-1)] + 
      416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
    Nf*((-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(-224*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    64*e^2*RATIO[x^(-1)] - 2336*e^2*RATIO[x] + 5056*e^2*RATIO[x^2] + 
    Nc^2*(-832*e^2 + 304*e^2*RATIO[(1 - x)^(-1)] + 304*e^2*RATIO[x^(-1)] + 
      416*e^2*RATIO[x] - 416*e^2*RATIO[x^2]) + 
    Nf*((-96*e^2 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(2880*e^2 + 832*e^2*RATIO[(1 - x)^(-1)] + 
    2016*e^2*RATIO[x^(-1)] - 12192*e^2*RATIO[x] + 7712*e^2*RATIO[x^2] + 
    Nc^2*(-672*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] + 240*e^2*RATIO[x^(-1)] + 
      336*e^2*RATIO[x] - 336*e^2*RATIO[x^2]) + 
    Nf*((-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(-1600*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] + 
    832*e^2*RATIO[x^(-1)] - 3232*e^2*RATIO[x] + 7712*e^2*RATIO[x^2] + 
    Nc^2*(-672*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] + 240*e^2*RATIO[x^(-1)] + 
      336*e^2*RATIO[x] - 336*e^2*RATIO[x^2]) + 
    Nf*((-56*e^2 + 112*e^2*RATIO[x] - 112*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 1, x]*(-1600*e^2 + 1696*e^2*RATIO[(1 - x)^(-1)] + 
    1536*e^2*RATIO[x^(-1)] + 3104*e^2*RATIO[x] - 5664*e^2*RATIO[x^2] + 
    Nc^2*(-608*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] + 
      304*e^2*RATIO[x] - 304*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + 80*e^2*RATIO[x] - 80*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(-4160*e^2 + 1536*e^2*RATIO[(1 - x)^(-1)] + 
    1696*e^2*RATIO[x^(-1)] + 8224*e^2*RATIO[x] - 5664*e^2*RATIO[x^2] + 
    Nc^2*(-608*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] + 
      304*e^2*RATIO[x] - 304*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + 80*e^2*RATIO[x] - 80*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 1, x]*(-2368*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + 1184*e^2*RATIO[x] - 1184*e^2*RATIO[x^2] + 
    Nc^2*(-1184*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      592*e^2*RATIO[x] - 592*e^2*RATIO[x^2]) + 
    Nf*((-136*e^2 + 272*e^2*RATIO[x] - 272*e^2*RATIO[x^2])/Nc + 
      Nc*(160*e^2 - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 0, x]*(-2368*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + 1184*e^2*RATIO[x] - 1184*e^2*RATIO[x^2] + 
    Nc^2*(-1184*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      592*e^2*RATIO[x] - 592*e^2*RATIO[x^2]) + 
    Nf*((-136*e^2 + 272*e^2*RATIO[x] - 272*e^2*RATIO[x^2])/Nc + 
      Nc*(160*e^2 - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 1, x]*(-2368*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
    416*e^2*RATIO[x^(-1)] + 1184*e^2*RATIO[x] - 1184*e^2*RATIO[x^2] + 
    Nc^2*(-1184*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      592*e^2*RATIO[x] - 592*e^2*RATIO[x^2]) + 
    Nf*((-136*e^2 + 272*e^2*RATIO[x] - 272*e^2*RATIO[x^2])/Nc + 
      Nc*(160*e^2 - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 0, x]*(-2368*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
    416*e^2*RATIO[x^(-1)] + 1184*e^2*RATIO[x] - 1184*e^2*RATIO[x^2] + 
    Nc^2*(-1184*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      592*e^2*RATIO[x] - 592*e^2*RATIO[x^2]) + 
    Nf*((-136*e^2 + 272*e^2*RATIO[x] - 272*e^2*RATIO[x^2])/Nc + 
      Nc*(160*e^2 - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 0, x]*(-3584*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 
    1568*e^2*RATIO[x^(-1)] - 2048*e^2*RATIO[x] + 448*e^2*RATIO[x^2] + 
    Nc^2*(-1280*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] + 
      640*e^2*RATIO[x] - 640*e^2*RATIO[x^2]) + 
    Nf*((-80*e^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2])/Nc + 
      Nc*(240*e^2 - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 1, x]*(-5184*e^2 + 1568*e^2*RATIO[(1 - x)^(-1)] + 
    1760*e^2*RATIO[x^(-1)] + 1152*e^2*RATIO[x] + 448*e^2*RATIO[x^2] + 
    Nc^2*(-1280*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] + 
      640*e^2*RATIO[x] - 640*e^2*RATIO[x^2]) + 
    Nf*((-80*e^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2])/Nc + 
      Nc*(240*e^2 - 480*e^2*RATIO[x] + 480*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 1, x]*(-2912*e^2 + 1152*e^2*RATIO[x^(-1)] + 
    5920*e^2*RATIO[x] - 10880*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 160*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(120*e^2 - 240*e^2*RATIO[x] + 240*e^2*RATIO[x^2]) + 
      (248*e^2 - 496*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, 0, x]*(-7872*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] + 
    15840*e^2*RATIO[x] - 10880*e^2*RATIO[x^2] + 
    Nc^2*(512*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 160*e^2*RATIO[x^(-1)] - 
      256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + 
    Nf*(Nc*(120*e^2 - 240*e^2*RATIO[x] + 240*e^2*RATIO[x^2]) + 
      (248*e^2 - 496*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, x]*(16*e*(144 - 55*e - (292*I)*e*Pi) - 
    (32*(36*e + 121*e^2 - (45*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1120*I)*e^2*Pi*RATIO[x^(-1)] - (1360*e^2)/(3*(-1 + RATIO[x])^2) + 
    ((32*I)/3)*e*(360*I + (265*I)*e + 831*e*Pi)*RATIO[x] + 
    16*e*(170 + 121*e - (384*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(-36 + 223*e))/3 + (1760*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (88*e^2*RATIO[x^(-1)])/3 - (560*e^2)/(3*(-1 + RATIO[x])^2) - 
      (8*e*(18 + 169*e)*RATIO[x])/3 - (8*e*(-18 + 293*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(-60 + 77*e))/3 - (208*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 + (616*e^2)/(3*(-1 + RATIO[x])^2) + 
        40*e*(4 + e)*RATIO[x] + 40*e*(-4 + 9*e)*RATIO[x^2]) + 
      (4*e*(-14 + 9*e) + (112*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (56*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(21 + 4*e)*RATIO[x])/3 - 
        (112*e*(3 + 10*e)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 1, 1, x]*((32*e*(111 - 166*e - (183*I)*e*Pi))/3 - 
    (1120*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - (1360*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((36*I)*e + (121*I)*e^2 + 45*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)/3)*e*(150*I + (98*I)*e + 321*e*Pi)*RATIO[x] + 
    16*e*(170 + 121*e - (384*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(-36 + 685*e))/3 + (88*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (560*e^2*RATIO[x^(-2)])/3 + (1760*e^2*RATIO[x^(-1)])/3 + 
      (8*e*(-18 + 755*e)*RATIO[x])/3 - (8*e*(-18 + 293*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(-60 + 377*e))/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (616*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 - 
        40*e*(-4 + 19*e)*RATIO[x] + 40*e*(-4 + 9*e)*RATIO[x^2]) + 
      (-4*e*(14 + 79*e) + (56*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/
         3 + (16*e*(21 + 136*e)*RATIO[x])/3 - (112*e*(3 + 10*e)*RATIO[x^2])/
         3)/Nc)) + G[1, 1, 1, 0, 0, x]*((64*I)*e*(15*I + e*Pi) + 
    (32*(18*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - (1328*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-42*I)*e + (55*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(102 - 65*e - (170*I)*e*Pi)*
     RATIO[x] + (64*I)*e*(18*I + (2*I)*e + 25*e*Pi)*RATIO[x^2] + 
    Nc^2*((-64*e*(12 + 35*e))/3 + 96*e*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-2)] + 96*e*RATIO[x^(-1)] + 64*e*(2 + 5*e)*RATIO[x] - 
      (32*e*(12 + 43*e)*RATIO[x^2])/3) + 
    Nf*((-12*e*(2 + 5*e) + 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 
        16*e*(3 + 10*e)*RATIO[x] - 16*e*(3 + 10*e)*RATIO[x^2])/Nc + 
      Nc*((4*e*(30 + 137*e))/3 + 88*e^2*RATIO[x^(-2)] + 
        16*e^2*RATIO[x^(-1)] - 16*e*(5 + 24*e)*RATIO[x] + 
        (80*e*(3 + 16*e)*RATIO[x^2])/3))) + G[0, 0, 0, 1, 1, x]*
   ((-16*I)*e*(-30*I - (73*I)*e + 66*e*Pi) - 
    (16*(-42*e + 55*e^2 - (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 + (32*(18*e + 11*e^2)*RATIO[x^(-1)])/3 - 
    (1328*e^2)/(3*(-1 + RATIO[x])^2) + 48*e*(14 + 27*e - (10*I)*e*Pi)*
     RATIO[x] + (64*I)*e*(18*I + (2*I)*e + 25*e*Pi)*RATIO[x^2] + 
    Nc^2*((-32*e*(24 + 83*e))/3 + 96*e*RATIO[(1 - x)^(-1)] + 
      96*e*RATIO[x^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 + 
      (128*e*(3 + 14*e)*RATIO[x])/3 - (32*e*(12 + 43*e)*RATIO[x^2])/3) + 
    Nf*((-12*e*(2 + 5*e) + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 + 16*e*(3 + 10*e)*RATIO[x] - 
        16*e*(3 + 10*e)*RATIO[x^2])/Nc + Nc*((4*e*(30 + 169*e))/3 + 
        16*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2 - 
        (16*e*(15 + 88*e)*RATIO[x])/3 + (80*e*(3 + 16*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 1, x]*(((-16*I)/3)*e*(-60*I - (323*I)*e + 558*e*Pi) + 
    ((32*I)/3)*((-6*I)*e - (77*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 257*e + (198*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 36*e*Pi)*RATIO[x^2] + 
    Nc^2*(-8*e*(12 + 35*e) + (8*(24*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(6*e + 11*e^2)*RATIO[x^(-1)])/3 + (80*e^2)/(-1 + RATIO[x])^2 + 
      8*e*(6 + 19*e)*RATIO[x] - (8*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(1 + 4*e) - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (8*e*(6 + 29*e)*RATIO[x])/3 - 
        (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*(16*e*(1 + 5*e) - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 - (88*e^2)/(-1 + RATIO[x])^2 - 
        (32*e*(3 + 16*e)*RATIO[x])/3 + 8*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, x]*(((-16*I)/3)*e*(-60*I - (323*I)*e + 24*e*Pi) - 
    ((32*I)/3)*((6*I)*e + (77*I)*e^2 + 114*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((15*I)*e + (88*I)*e^2 + 78*e^2*Pi)*
     RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 257*e + (876*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 172*e*Pi)*RATIO[x^2] + 
    Nc^2*(-8*e*(12 + 35*e) + (8*(24*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(6*e + 11*e^2)*RATIO[x^(-1)])/3 + (80*e^2)/(-1 + RATIO[x])^2 + 
      8*e*(6 + 19*e)*RATIO[x] - (8*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(1 + 4*e) - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (8*e*(6 + 29*e)*RATIO[x])/3 - 
        (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*(16*e*(1 + 5*e) - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 - (88*e^2)/(-1 + RATIO[x])^2 - 
        (32*e*(3 + 16*e)*RATIO[x])/3 + 8*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, x]*((-16*I)*e*(-20*I - (67*I)*e + 156*e*Pi) + 
    ((32*I)/3)*((-15*I)*e - (88*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-6*I)*e - (77*I)*e^2 + 
      69*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(30 + 13*e + (18*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 36*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(36 + 107*e))/3 + (32*(6*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*RATIO[x^(-2)] + (8*(24*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (8*e*(18 + 61*e)*RATIO[x])/3 - (8*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(1 + e) - 8*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + 
        (8*e*(6 + 11*e)*RATIO[x])/3 - (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(6 + 23*e))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*RATIO[x^(-2)] - (64*e^2*RATIO[x^(-1)])/3 - 
        (16*e*(6 + 25*e)*RATIO[x])/3 + 8*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*((16*I)*e*(20*I + (67*I)*e + 112*e*Pi) - 
    ((32*I)/3)*((15*I)*e + (88*I)*e^2 + 78*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((6*I)*e + (77*I)*e^2 + 
      114*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(30 + 13*e + (156*I)*e*Pi)*RATIO[x])/3 - 
    (16*I)*e*(-10*I - (45*I)*e + 172*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(36 + 107*e))/3 + (32*(6*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*RATIO[x^(-2)] + (8*(24*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (8*e*(18 + 61*e)*RATIO[x])/3 - (8*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(1 + e) - 8*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + 
        (8*e*(6 + 11*e)*RATIO[x])/3 - (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(6 + 23*e))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*RATIO[x^(-2)] - (64*e^2*RATIO[x^(-1)])/3 - 
        (16*e*(6 + 25*e)*RATIO[x])/3 + 8*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*((16*I)*e*(24*I + (59*I)*e + 44*e*Pi) - 
    ((32*I)/3)*((27*I)*e + (22*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((72*I)*e - (55*I)*e^2 + 66*e^2*Pi)*
     RATIO[x^(-1)] + (224*e^2)/(3*(-1 + RATIO[x])^2) + 
    16*e*(12 + 77*e - (76*I)*e*Pi)*RATIO[x] + 
    ((16*I)/3)*e*(36*I + (211*I)*e + 408*e*Pi)*RATIO[x^2] + 
    Nc^2*((-32*e*(18 + 31*e))/3 + (32*(9*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-18 + 29*e)*RATIO[x])/3 - 
      (16*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(2 + e) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(3 + 4*e)*RATIO[x])/3 - 
        (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(12 + 13*e))/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (64*e^2*RATIO[x^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (16*e*(12 + 17*e)*RATIO[x])/3 + 16*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*((-16*I)*e*(-24*I - (59*I)*e + 204*e*Pi) + 
    ((32*I)/3)*((-27*I)*e - (22*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((72*I)*e - (55*I)*e^2 + 60*e^2*Pi)*
     RATIO[x^(-1)] + (224*e^2)/(3*(-1 + RATIO[x])^2) + 
    16*e*(12 + 77*e + (606*I)*e*Pi)*RATIO[x] - 
    ((16*I)/3)*e*(-36*I - (211*I)*e + 1188*e*Pi)*RATIO[x^2] + 
    Nc^2*((-32*e*(18 + 31*e))/3 + (32*(9*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-18 + 29*e)*RATIO[x])/3 - 
      (16*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(2 + e) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(3 + 4*e)*RATIO[x])/3 - 
        (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(12 + 13*e))/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (64*e^2*RATIO[x^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (16*e*(12 + 17*e)*RATIO[x])/3 + 16*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, x]*(((16*I)/3)*e*(72*I + (157*I)*e + 312*e*Pi) - 
    (16*(-72*e + 55*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((27*I)*e + (22*I)*e^2 + 
      63*e^2*Pi)*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(36 + 191*e - (588*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(36*I + (211*I)*e + 408*e*Pi)*RATIO[x^2] + 
    Nc^2*(-32*e*(6 + 25*e) - (32*(-9*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2*RATIO[x^(-2)])/3 + (32*(9*e + 22*e^2)*RATIO[x^(-1)])/3 + 
      16*e*(6 + 49*e)*RATIO[x] - (16*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(2 + 9*e) - (16*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/
         3 + (32*e*(3 + 16*e)*RATIO[x])/3 - (32*e*(3 + 10*e)*RATIO[x^2])/3)/
       Nc + Nc*(8*e*(4 + 31*e) + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (176*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 - 
        (16*e*(12 + 97*e)*RATIO[x])/3 + 16*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*(((16*I)/3)*e*(72*I + (157*I)*e + 18*e*Pi) - 
    (16*(-72*e + 55*e^2 + (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-27*I)*e - (22*I)*e^2 + 
      12*e^2*Pi)*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(36 + 191*e + (558*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-36*I - (211*I)*e + 1188*e*Pi)*RATIO[x^2] + 
    Nc^2*(-32*e*(6 + 25*e) - (32*(-9*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2*RATIO[x^(-2)])/3 + (32*(9*e + 22*e^2)*RATIO[x^(-1)])/3 + 
      16*e*(6 + 49*e)*RATIO[x] - (16*e*(18 + 59*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(2 + 9*e) - (16*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/
         3 + (32*e*(3 + 16*e)*RATIO[x])/3 - (32*e*(3 + 10*e)*RATIO[x^2])/3)/
       Nc + Nc*(8*e*(4 + 31*e) + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (176*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 - 
        (16*e*(12 + 97*e)*RATIO[x])/3 + 16*e*(4 + 19*e)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*(((16*I)/3)*e*(60*I + (167*I)*e + 588*e*Pi) - 
    32*e*(6 - 11*e + (37*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (32*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((42*I)*e - (11*I)*e^2 + 
      138*e^2*Pi)*RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(30 - 19*e - (240*I)*e*Pi)*RATIO[x])/3 + 
    (80*I)*e*(2*I + (9*I)*e + 12*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(84 + 131*e))/3 + 64*e*RATIO[(1 - x)^(-1)] - 
      (80*e^2*RATIO[x^(-2)])/3 - (8*(-24*e + 121*e^2)*RATIO[x^(-1)])/3 - 
      56*e*(-2 + 3*e)*RATIO[x] - 8*e*(14 + 41*e)*RATIO[x^2]) + 
    Nf*((-16*e + (8*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e*(6 + 5*e)*RATIO[x])/3 - (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(15 + 14*e))/3 + (88*e^2*RATIO[x^(-2)])/3 + 
        64*e^2*RATIO[x^(-1)] - (8*e*(30 + 41*e)*RATIO[x])/3 + 
        (40*e*(6 + 25*e)*RATIO[x^2])/3))) + G[0, 1, 1, 1, 0, x]*
   (((16*I)/3)*e*(60*I + (167*I)*e + 480*e*Pi) + 
    32*e*(-6 + 11*e)*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((42*I)*e - (11*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(30 - 19*e - (1392*I)*e*Pi)*RATIO[x])/
     3 + (16*I)*e*(10*I + (45*I)*e + 304*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(84 + 131*e))/3 + 64*e*RATIO[(1 - x)^(-1)] - 
      (80*e^2*RATIO[x^(-2)])/3 - (8*(-24*e + 121*e^2)*RATIO[x^(-1)])/3 - 
      56*e*(-2 + 3*e)*RATIO[x] - 8*e*(14 + 41*e)*RATIO[x^2]) + 
    Nf*((-16*e + (8*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e*(6 + 5*e)*RATIO[x])/3 - (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(15 + 14*e))/3 + (88*e^2*RATIO[x^(-2)])/3 + 
        64*e^2*RATIO[x^(-1)] - (8*e*(30 + 41*e)*RATIO[x])/3 + 
        (40*e*(6 + 25*e)*RATIO[x^2])/3))) + G[1, 0, 0, 1, 0, x]*
   ((16*I)*e*(20*I + (107*I)*e + 176*e*Pi) - 
    (16*(-42*e + 11*e^2 + (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    16*e^2*RATIO[x^(-2)] - (32*I)*((-6*I)*e + (11*I)*e^2 + 37*e^2*Pi)*
     RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 289*e - (120*I)*e*Pi)*RATIO[x])/3 + 
    (80*I)*e*(2*I + (9*I)*e + 12*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(84 + 317*e))/3 - (8*(-24*e + 121*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 64*e*RATIO[x^(-1)] - (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      8*e*(14 + 103*e)*RATIO[x] - 8*e*(14 + 41*e)*RATIO[x^2]) + 
    Nf*((-16*e*(1 + 5*e) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(6 + 35*e)*RATIO[x])/3 - 
        (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(15 + 98*e))/3 + 64*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(30 + 209*e)*RATIO[x])/3 + 
        (40*e*(6 + 25*e)*RATIO[x^2])/3))) + G[1, 0, 0, 0, 1, x]*
   (-16*e*(20 + 107*e) - (16*(-42*e + 11*e^2 + (48*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
    32*(-6*e + 11*e^2)*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 289*e - (432*I)*e*Pi)*RATIO[x])/3 + 
    (16*I)*e*(10*I + (45*I)*e + 304*e*Pi)*RATIO[x^2] + 
    Nc^2*((-8*e*(84 + 317*e))/3 - (8*(-24*e + 121*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 64*e*RATIO[x^(-1)] - (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      8*e*(14 + 103*e)*RATIO[x] - 8*e*(14 + 41*e)*RATIO[x^2]) + 
    Nf*((-16*e*(1 + 5*e) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(6 + 35*e)*RATIO[x])/3 - 
        (32*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(15 + 98*e))/3 + 64*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(30 + 209*e)*RATIO[x])/3 + 
        (40*e*(6 + 25*e)*RATIO[x^2])/3))) + G[0, 1, 1, 1, 1, x]*
   ((32*e*(126 + 415*e - (186*I)*e*Pi))/3 - 32*e*(14 + 55*e - (50*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + (80*e^2*RATIO[x^(-2)])/3 + 
    ((64*I)/3)*((21*I)*e + (11*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
    16*e*(-6 + 59*e + (44*I)*e*Pi)*RATIO[x] + 
    (16*e*(-102 + 691*e - (72*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((32*e*(33 + 91*e))/3 + (8*(-30*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2*RATIO[x^(-2)])/3 + 40*(-2*e + 11*e^2)*RATIO[x^(-1)] - 
      8*e*(22 + 45*e)*RATIO[x] + 88*e*(2 + 7*e)*RATIO[x^2]) + 
    Nf*((32*e*(1 + 2*e) - (8*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/
         3 - (32*e*(6 + 17*e)*RATIO[x])/3 + (64*e*(3 + 10*e)*RATIO[x^2])/3)/
       Nc + Nc*((-8*e*(21 + 79*e))/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 + 
        (8*e*(42 + 169*e)*RATIO[x])/3 - (56*e*(6 + 31*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 0, x]*(32*e*(22 + 283*e - (52*I)*e*Pi) - 
    (64*(21*e + 11*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((14*I)*e + (55*I)*e^2 + 50*e^2*Pi)*RATIO[x^(-1)] + 
    (80*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(222 - 1559*e + (12*I)*e*Pi)*
      RATIO[x])/3 + (16*e*(-102 + 691*e - (72*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((32*e*(33 + 115*e))/3 + 40*e*(-2 + 11*e)*RATIO[(1 - x)^(-1)] + 
      (8*(-30*e + 77*e^2)*RATIO[x^(-1)])/3 + (80*e^2)/(3*(-1 + RATIO[x])^2) - 
      8*e*(22 + 109*e)*RATIO[x] + 88*e*(2 + 7*e)*RATIO[x^2]) + 
    Nf*((32*e*(1 + 3*e) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (32*e*(6 + 23*e)*RATIO[x])/3 + 
        (64*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*e*(21 + 127*e))/3 - (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2*RATIO[x^(-1)])/3 - (88*e^2)/(3*(-1 + RATIO[x])^2) + 
        (8*e*(42 + 265*e)*RATIO[x])/3 - (56*e*(6 + 31*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 1, x]*((32*I)*e*(34*I + (75*I)*e + 57*e*Pi) - 
    ((16*I)/3)*((72*I)*e + (143*I)*e^2 + 96*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*e^2*RATIO[x^(-2)])/3 + (32*I)*((-9*I)*e + (11*I)*e^2 + 10*e^2*Pi)*
     RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(48 + 23*e - (90*I)*e*Pi)*RATIO[x])/3 - 
    (16*e*(-12 + 439*e)*RATIO[x^2])/3 + 
    Nc^2*((-8*e*(48 + 67*e))/3 + 8*e*(6 + 11*e)*RATIO[(1 - x)^(-1)] - 
      (16*(-9*e + 44*e^2)*RATIO[x^(-1)])/3 - (80*e^2)/(-1 + RATIO[x])^2 - 
      (16*e*(-12 + 19*e)*RATIO[x])/3 - (64*e*(3 + 8*e)*RATIO[x^2])/3) + 
    Nf*((8*e*(-1 + 2*e) + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 - (8*e*(-6 + 7*e)*RATIO[x])/3 - 
        (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(9 + e))/3 + (128*e^2*RATIO[x^(-1)])/3 + 
        (88*e^2)/(-1 + RATIO[x])^2 - (8*e*(18 + 11*e)*RATIO[x])/3 + 
        (16*e*(9 + 34*e)*RATIO[x^2])/3))) + G[1, 0, 1, 0, 0, x]*
   (((32*I)/3)*e*(72*I + (433*I)*e + 126*e*Pi) - 
    32*e*(-9 + 11*e - (10*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((72*I)*e + (143*I)*e^2 + 
      96*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(3*(-1 + RATIO[x])^2) + 
    48*e*(-8 + 95*e + (10*I)*e*Pi)*RATIO[x] - (16*e*(-12 + 439*e)*RATIO[x^2])/
     3 + Nc^2*((-8*e*(48 + 169*e))/3 - 
      (16*(-9*e + 44*e^2)*RATIO[(1 - x)^(-1)])/3 - 80*e^2*RATIO[x^(-2)] + 
      8*(6*e + 11*e^2)*RATIO[x^(-1)] + (16*e*(12 + 83*e)*RATIO[x])/3 - 
      (64*e*(3 + 8*e)*RATIO[x^2])/3) + 
    Nf*((-8*e*(1 + 7*e) + 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 
        (8*e*(6 + 47*e)*RATIO[x])/3 - (16*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(9 + 58*e))/3 + (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
        88*e^2*RATIO[x^(-2)] - (8*e*(18 + 125*e)*RATIO[x])/3 + 
        (16*e*(9 + 34*e)*RATIO[x^2])/3))) + G[0, 0, 0, 0, 1, x]*
   (32*e*(18 + 64*e + (37*I)*e*Pi) - (32*(3*e + 143*e^2 + (33*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (96*I)*((4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(-9 + 32*e + (13*I)*e*Pi)*
     RATIO[x] + (32*e*(27 + 52*e - (144*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(108 + 371*e))/3 - (64*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-24*e + 77*e^2)*RATIO[x^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(54 + 91*e)*RATIO[x])/3 + 
      (8*e*(54 + 265*e)*RATIO[x^2])/3) + 
    Nf*((4*e*(10 + 9*e) - (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(15 + 26*e)*RATIO[x])/3 + 
        (80*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*e*(24 + 139*e))/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        (112*e^2*RATIO[x^(-1)])/3 - (440*e^2)/(3*(-1 + RATIO[x])^2) + 
        8*e*(8 + 43*e)*RATIO[x] - 8*e*(8 + 73*e)*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, x]*(64*e*(9 + 32*e + (57*I)*e*Pi) - 
    (32*(3*e + 143*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    384*e*RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(-9 + 32*e - (261*I)*e*Pi)*RATIO[x] + 
    (32*e*(27 + 52*e + (528*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(108 + 371*e))/3 - (64*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-24*e + 77*e^2)*RATIO[x^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(54 + 91*e)*RATIO[x])/3 + 
      (8*e*(54 + 265*e)*RATIO[x^2])/3) + 
    Nf*((4*e*(10 + 9*e) - (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(15 + 26*e)*RATIO[x])/3 + 
        (80*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*e*(24 + 139*e))/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        (112*e^2*RATIO[x^(-1)])/3 - (440*e^2)/(3*(-1 + RATIO[x])^2) + 
        8*e*(8 + 43*e)*RATIO[x] - 8*e*(8 + 73*e)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*((64*e*(27 + 170*e + (3*I)*e*Pi))/3 - 
    (96*I)*e*(4*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-3*I)*e - (143*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)/3)*e*(27*I + (200*I)*e + 249*e*Pi)*RATIO[x] + 
    (32*e*(27 + 52*e - (144*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(108 + 545*e))/3 + (8*(-24*e + 77*e^2)*RATIO[(1 - x)^(-1)])/
       3 + (400*e^2*RATIO[x^(-2)])/3 - (64*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
      (8*e*(54 + 439*e)*RATIO[x])/3 + (8*e*(54 + 265*e)*RATIO[x^2])/3) + 
    Nf*((4*e*(10 + 41*e) - (40*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/
         3 - (16*e*(15 + 74*e)*RATIO[x])/3 + (80*e*(3 + 10*e)*RATIO[x^2])/3)/
       Nc + Nc*((-4*e*(24 + 319*e))/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (440*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] + 
        8*e*(8 + 103*e)*RATIO[x] - 8*e*(8 + 73*e)*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, x]*((32*e*(54 + 340*e + (87*I)*e*Pi))/3 + 
    384*e*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-3*I)*e - (143*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
    ((32*I)/3)*e*(-27*I - (200*I)*e + 273*e*Pi)*RATIO[x] + 
    (32*e*(27 + 52*e + (528*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(108 + 545*e))/3 + (8*(-24*e + 77*e^2)*RATIO[(1 - x)^(-1)])/
       3 + (400*e^2*RATIO[x^(-2)])/3 - (64*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
      (8*e*(54 + 439*e)*RATIO[x])/3 + (8*e*(54 + 265*e)*RATIO[x^2])/3) + 
    Nf*((4*e*(10 + 41*e) - (40*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/
         3 - (16*e*(15 + 74*e)*RATIO[x])/3 + (80*e*(3 + 10*e)*RATIO[x^2])/3)/
       Nc + Nc*((-4*e*(24 + 319*e))/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (440*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] + 
        8*e*(8 + 103*e)*RATIO[x] - 8*e*(8 + 73*e)*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*(16*e*(-76 + 167*e + (72*I)*e*Pi) + 
    ((32*I)/3)*((11*I)*e^2 + 81*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (32*I)*((10*I)*e + (22*I)*e^2 + 43*e^2*Pi)*RATIO[x^(-1)] - 
    (464*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(115 - 70*e - (162*I)*e*Pi)*
     RATIO[x] + (32*e*(-225 + 214*e + (306*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(160*e*(1 + 2*e) - 24*e*(2 + 11*e)*RATIO[(1 - x)^(-1)] + 
      (8*(-18*e + 77*e^2)*RATIO[x^(-1)])/3 - (80*e^2)/(-1 + RATIO[x])^2 + 
      (8*e*(-30 + 143*e)*RATIO[x])/3 + (8*e*(30 + 157*e)*RATIO[x^2])/3) + 
    Nf*((24*e + 16*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 - 
        8*e*(6 + 5*e)*RATIO[x] + 16*e*(3 + 10*e)*RATIO[x^2])/Nc + 
      Nc*(-8*e*(2 + e) + 64*e^2*RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/
         3 + (88*e^2)/(-1 + RATIO[x])^2 - (16*(-6 + e)*e*RATIO[x])/3 - 
        (8*e*(12 + 127*e)*RATIO[x^2])/3))) + G[1, 0, 1, 1, 1, x]*
   ((16*e*(12 + 509*e - (144*I)*e*Pi))/3 - 32*e*(10 + 22*e - (43*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] - (464*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((11*I)*e^2 + 81*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(105 - 218*e - (126*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-225 + 214*e + (306*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(160*e*(1 + 7*e) + (8*(-18*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      80*e^2*RATIO[x^(-2)] - 24*(2*e + 11*e^2)*RATIO[x^(-1)] - 
      (8*e*(30 + 457*e)*RATIO[x])/3 + (8*e*(30 + 157*e)*RATIO[x^2])/3) + 
    Nf*((24*e*(1 + 5*e) + 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 
        8*e*(6 + 35*e)*RATIO[x] + 16*e*(3 + 10*e)*RATIO[x^2])/Nc + 
      Nc*(-16*e*(1 + 22*e) - (112*e^2*RATIO[(1 - x)^(-1)])/3 + 
        88*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
        (32*e*(3 + 64*e)*RATIO[x])/3 - (8*e*(12 + 127*e)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*((32*e*(-84 + 13*e + (354*I)*e*Pi))/3 - 
    (16*(-30*e + 77*e^2 + (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(444 + 121*e - (1866*I)*e*Pi)*
      RATIO[x])/3 + 32*e*(-49 + 37*e + (206*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(84 + 163*e))/3 - (64*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-24*e + 121*e^2)*RATIO[x^(-1)])/3 + (8*e*(-42 + 191*e)*RATIO[x])/
       3 + (8*e*(42 + 211*e)*RATIO[x^2])/3) + 
    Nf*((-16*(-2 + e)*e - (64*e*(3 + e)*RATIO[x])/3 + 
        (64*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(-9 + 2*e))/3 + (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (176*e^2*RATIO[x^(-1)])/3 - (8*e*(-18 + 13*e)*RATIO[x])/3 - 
        (8*e*(18 + 173*e)*RATIO[x^2])/3))) + G[1, 1, 0, 1, 1, x]*
   (16*e*(-6 + 123*e + (26*I)*e*Pi) + ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] - 
    ((16*I)/3)*((30*I)*e - (77*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(144 - 565*e - (606*I)*e*Pi)*RATIO[x])/3 + 
    32*e*(-49 + 37*e + (206*I)*e*Pi)*RATIO[x^2] + 
    Nc^2*((8*e*(84 + 565*e))/3 + (8*(-24*e + 121*e^2)*RATIO[(1 - x)^(-1)])/
       3 - (64*(3*e + 22*e^2)*RATIO[x^(-1)])/3 - (8*e*(42 + 613*e)*RATIO[x])/
       3 + (8*e*(42 + 211*e)*RATIO[x^2])/3) + 
    Nf*((16*e*(2 + 11*e) - (64*e*(3 + 19*e)*RATIO[x])/3 + 
        (64*e*(3 + 10*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*e*(9 + 184*e))/3 - (176*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (256*e^2*RATIO[x^(-1)])/3 + (8*e*(18 + 359*e)*RATIO[x])/3 - 
        (8*e*(18 + 173*e)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, x]*((8*(-72 - 984*e - 3635*e^2 - (612*I)*e*Pi - 
       (642*I)*e^2*Pi + 396*e^2*Pi^2))/9 + 
    (8*(-36 - 6*e^2 + (36*I)*e*Pi + (66*I)*e^2*Pi + 35*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-36 + 462*e + 1937*e^2 + (360*I)*e*Pi + 
       (858*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(-36 - 792*e - 2951*e^2 - (1116*I)*e*Pi + (654*I)*e^2*Pi + 
       711*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 + 72*e + 1399*e^2 - (2016*I)*e*Pi + (240*I)*e^2*Pi + 
       1281*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(-36 - 411*e - 1612*e^2 + 39*e^2*Pi^2))/9 + 
      (8*(-33*e - 67*e^2 + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (32*(11*e + 43*e^2 + 3*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-36 - 954*e - 5146*e^2 + 39*e^2*Pi^2)*RATIO[x])/9 + 
      (4*(-36 - 294*e - 1382*e^2 + 39*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(-546 - 2530*e + 3*e*Pi^2))/9 + 
        (16*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 - 
        (16*(9*e + 70*e^2)*RATIO[x^(-1)])/9 + (4*e*(-510 - 3347*e + 3*e*Pi^2)*
          RATIO[x])/9 - (4*e*(-70 - 466*e + e*Pi^2)*RATIO[x^2])/3) + 
      (4*(-2 - 13*e - 53*e^2 + 2*e^2*Pi^2) - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 + 
        (8*(6*e + 13*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-36 - 264*e - 989*e^2 + 36*e^2*Pi^2)*RATIO[x])/9 + 
        (8*(-18 - 60*e - 157*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*((8*(-72 - 984*e - 3635*e^2 - (504*I)*e*Pi + 
       (2166*I)*e^2*Pi + 642*e^2*Pi^2))/9 + 
    (8*(-36 - 6*e^2 + (108*I)*e*Pi + (44*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((-12*I)*e + (37*I)*e^2 + 
      124*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(36 - 462*e - 1937*e^2 - (72*I)*e*Pi + (990*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(-36 - 792*e - 2951*e^2 - (1548*I)*e*Pi + (1980*I)*e^2*Pi + 
       1545*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 + 72*e + 1399*e^2 - (1008*I)*e*Pi + (654*I)*e^2*Pi + 
       1035*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(-36 - 411*e - 1612*e^2 + 21*e^2*Pi^2))/9 + 
      (8*(-33*e - 67*e^2 + 16*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (32*(11*e + 43*e^2 + 4*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-36 - 954*e - 5146*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
      (4*(-36 - 294*e - 1382*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((2*e*(546 + 2530*e + 15*e*Pi^2))/9 + 
        (16*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 - 
        (16*(9*e + 70*e^2)*RATIO[x^(-1)])/9 - (4*e*(510 + 3347*e + 15*e*Pi^2)*
          RATIO[x])/9 + (4*e*(70 + 466*e + 5*e*Pi^2)*RATIO[x^2])/3) + 
      (4*(-2 - 13*e - 53*e^2 + 2*e^2*Pi^2) - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 + 
        (8*(6*e + 13*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-36 - 264*e - 989*e^2 + 36*e^2*Pi^2)*RATIO[x])/9 + 
        (8*(-18 - 60*e - 157*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*((8*(-72 - 120*e + 715*e^2 - (1512*I)*e*Pi - 
       (1056*I)*e^2*Pi + 966*e^2*Pi^2))/9 + 
    (8*(-36 + 462*e + 1937*e^2 + (360*I)*e*Pi + (858*I)*e^2*Pi + 24*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 6*e^2 + (36*I)*e*Pi + (66*I)*e^2*Pi + 35*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-12*e + 37*e^2 + (2*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*(-36 + 936*e + 5749*e^2 - (2916*I)*e*Pi - 
       (174*I)*e^2*Pi + 1851*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 + 72*e + 1399*e^2 - (2016*I)*e*Pi + (240*I)*e^2*Pi + 
       1281*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(-12 - 27*e + 90*e^2 + 13*e^2*Pi^2))/3 + 
      (32*(11*e + 43*e^2 + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-33*e - 67*e^2 + 12*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(-12 + 122*e + 794*e^2 + 13*e^2*Pi^2)*RATIO[x])/3 + 
      (4*(-36 - 294*e - 1382*e^2 + 39*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(18 + 456*e + e*Pi^2))/3 - 
        (16*(9*e + 70*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + (4*e*(22 + 7*e))/
         (3*(-1 + RATIO[x])^2) + (4*e*(90 + 551*e + 3*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-70 - 466*e + e*Pi^2)*RATIO[x^2])/3) + 
      (4*(-2 + 3*e + 22*e^2 + 2*e^2*Pi^2) + 
        (8*(6*e + 13*e^2)*RATIO[(1 - x)^(-1)])/9 - (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) - (4*(-36 + 24*e + 361*e^2 + 36*e^2*Pi^2)*
          RATIO[x])/9 + (8*(-18 - 60*e - 157*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/
         9)/Nc)) + G[0, 0, 0, 1, x]*
   ((8*(-72 - 120*e + 715*e^2 + (36*I)*e*Pi + (840*I)*e^2*Pi + 132*e^2*Pi^2))/
     9 - (8*(36 - 462*e - 1937*e^2 - (72*I)*e*Pi + (990*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 6*e^2 + (108*I)*e*Pi + (44*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-12*e + 37*e^2 - (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*(-36 + 936*e + 5749*e^2 - (468*I)*e*Pi - 
       (672*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[x])/9 + 
    (8*(-36 + 72*e + 1399*e^2 - (1008*I)*e*Pi + (654*I)*e^2*Pi + 
       1035*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(-12 - 27*e + 90*e^2 + 7*e^2*Pi^2))/3 + 
      (32*e*(11 + 43*e + 4*e*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-33*e - 67*e^2 + 16*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(-12 + 122*e + 794*e^2 + 7*e^2*Pi^2)*RATIO[x])/3 + 
      (4*(-36 - 294*e - 1382*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((2*e*(-18 - 456*e + 5*e*Pi^2))/3 - 
        (16*(9*e + 70*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + (4*e*(22 + 7*e))/
         (3*(-1 + RATIO[x])^2) - (4*e*(-90 - 551*e + 15*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(70 + 466*e + 5*e*Pi^2)*RATIO[x^2])/3) + 
      (4*(-2 + 3*e + 22*e^2 + 2*e^2*Pi^2) + 
        (8*(6*e + 13*e^2)*RATIO[(1 - x)^(-1)])/9 - (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) - (4*(-36 + 24*e + 361*e^2 + 36*e^2*Pi^2)*
          RATIO[x])/9 + (8*(-18 - 60*e - 157*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/
         9)/Nc)) + G[1, 0, 0, 0, x]*
   ((-8*e*(702 + 2699*e - (96*I)*Pi - (1308*I)*e*Pi + 148*e*Pi^2))/3 + 
    (8*(36 + 132*e - 1144*e^2 - (144*I)*e*Pi - (132*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] - 
    (8*(-12 - 132*e - 342*e^2 + (180*I)*e*Pi + (264*I)*e^2*Pi + 55*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (((32*I)/9)*((-3*I)*e + (44*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 - (16*(216 - 1020*e - 4633*e^2 - (360*I)*e*Pi + 
       (1758*I)*e^2*Pi + 213*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(126 - 405*e - 1796*e^2 - (180*I)*e*Pi + (828*I)*e^2*Pi + 
       78*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(36 + 183*e + 1022*e^2 + 138*e^2*Pi^2))/9 + 
      (4*(-132*e - 448*e^2 + 39*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-66*e - 214*e^2 + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(18 + 21*e - 497*e^2 + 69*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(18 + 147*e + 376*e^2 + 69*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((8*e*(39 + 452*e + 30*e*Pi^2))/9 + 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 16*(e + 9*e^2)*
         RATIO[x^(-1)] - (8*e*(20 - 11*e + 20*e*Pi^2)*RATIO[x])/3 + 
        (20*e*(14 + 47*e + 8*e*Pi^2)*RATIO[x^2])/3) + 
      ((-4*(6 + 6*e + 40*e^2 + 3*e^2*Pi^2))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 + (8*(18 + 33*e + 52*e^2 + 9*e^2*Pi^2)*
          RATIO[x])/9 - (4*(36 + 120*e + 377*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/
         9)/Nc)) + G[0, 1, 1, 1, x]*
   ((-8*(180 + 876*e + 2423*e^2 - (648*I)*e*Pi - (2064*I)*e^2*Pi + 
       714*e^2*Pi^2))/9 - (8*(-12 - 132*e - 342*e^2 + (180*I)*e*Pi + 
       (264*I)*e^2*Pi + 55*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/9)*((-3*I)*e + (44*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(36 + 132*e - 1144*e^2 - (144*I)*e*Pi - (132*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*(-12 - 70*e - 347*e^2 + (34*I)*e^2*Pi + 19*e^2*Pi^2)*RATIO[x])/3 + 
    (16*(126 - 405*e - 1796*e^2 - (180*I)*e*Pi + (828*I)*e^2*Pi + 
       78*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(36 + 309*e + 1895*e^2 + 138*e^2*Pi^2))/9 + 
      (4*(-66*e - 214*e^2 + 13*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-132*e - 448*e^2 + 39*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(18 + 273*e + 1249*e^2 + 69*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(18 + 147*e + 376*e^2 + 69*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*e*(168 + 1675*e + 60*e*Pi^2))/9 + 16*e*(1 + 9*e)*
         RATIO[(1 - x)^(-1)] + (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 - 
        (16*e*(25 + 123*e + 10*e*Pi^2)*RATIO[x])/3 + 
        (20*e*(14 + 47*e + 8*e*Pi^2)*RATIO[x^2])/3) + 
      ((-4*(6 + 24*e + 131*e^2 + 3*e^2*Pi^2))/3 + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-1)] + 
        (8*(18 + 87*e + 325*e^2 + 9*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(36 + 120*e + 377*e^2 + 18*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*((8*(288 + 42*e + 409*e^2 - (1152*I)*e*Pi + 
       (1170*I)*e^2*Pi + 468*e^2*Pi^2))/9 + 
    (8*(-108 + 66*e - 317*e^2 - (180*I)*e*Pi + (990*I)*e^2*Pi + 63*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (32*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (264*I)*e^2*Pi + 93*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (((8*I)/9)*((71*I)*e^2 + 18*e^2*Pi))/
     (-1 + RATIO[x])^2 - (16*(96 + 12*e - 109*e^2 - (528*I)*e*Pi + 
       (193*I)*e^2*Pi + 363*e^2*Pi^2)*RATIO[x])/3 + 
    (16*(198 - 105*e - 436*e^2 - (1044*I)*e*Pi + (669*I)*e^2*Pi + 
       684*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(12 + 9*e + 40*e^2 + 48*e^2*Pi^2))/3 + 
      (4*(264*e + 536*e^2 + 99*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-330*e - 850*e^2 + 99*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(6 - 97*e - 539*e^2 + 24*e^2*Pi^2)*RATIO[x])/3 - 
      (8*(18 + 147*e + 556*e^2 + 72*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*e*(-24 - 37*e + 20*e*Pi^2))/3 - 
        (64*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*(30*e + 149*e^2)*RATIO[x^(-1)])/9 - 
        (80*e*(-9 - 49*e + 6*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(70 + 367*e + 40*e*Pi^2)*RATIO[x^2])/3) + 
      ((-4*(6 - 12*e - 45*e^2 + 4*e^2*Pi^2))/3 + 8*e^2*RATIO[x^(-1)] + 
        (8*(18 - 21*e - 185*e^2 + 12*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(36 + 120*e + 341*e^2 + 24*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*((-8*(-108 + 240*e - 191*e^2 + (72*I)*e*Pi - 
       (1350*I)*e^2*Pi + 342*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (264*I)*e^2*Pi + 93*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((71*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-108 + 66*e - 317*e^2 - (180*I)*e*Pi + 
       (990*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (16*(108 - 246*e - 545*e^2 - (504*I)*e*Pi + (759*I)*e^2*Pi + 
       279*e^2*Pi^2)*RATIO[x])/9 + 
    (16*(198 - 105*e - 436*e^2 - (1044*I)*e*Pi + (669*I)*e^2*Pi + 
       684*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(36 + 465*e + 2293*e^2 + 144*e^2*Pi^2))/9 + 
      (4*(-330*e - 850*e^2 + 99*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(264*e + 536*e^2 + 99*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(18 + 585*e + 2729*e^2 + 72*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(18 + 147*e + 556*e^2 + 72*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((8*e*(159 + 985*e + 30*e*Pi^2))/9 + 
        (8*(30*e + 149*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (64*(3*e + 5*e^2)*RATIO[x^(-1)])/9 - (8*e*(300 + 1591*e + 60*e*Pi^2)*
          RATIO[x])/9 + (4*e*(70 + 367*e + 40*e*Pi^2)*RATIO[x^2])/3) + 
      ((-8*(3 + 21*e + 96*e^2 + 2*e^2*Pi^2))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (8*(18 + 141*e + 526*e^2 + 12*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(36 + 120*e + 341*e^2 + 24*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((-8*(-72 - 2064*e - 8189*e^2 - (648*I)*e*Pi + 
       (1872*I)*e^2*Pi + 960*e^2*Pi^2))/9 + 
    (16*(-36 + 33*e + 397*e^2 - (165*I)*e^2*Pi + 237*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((54*I)*e - (65*I)*e^2 + 198*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-24 - 110*e - 485*e^2 - (36*I)*e*Pi + 
       (88*I)*e^2*Pi + 194*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(3*e + 47*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*(198 - 1047*e - 5072*e^2 - (810*I)*e*Pi + (1215*I)*e^2*Pi + 
       780*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(72 - 288*e - 1181*e^2 - (360*I)*e*Pi + (240*I)*e^2*Pi + 370*e^2*Pi^2)*
      RATIO[x^2])/3 + Nc^2*((-8*(-24 - 102*e - 263*e^2 + 46*e^2*Pi^2))/3 + 
      (8*(-12 + 25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 - 66*e - 322*e^2 + 75*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(-36 - 210*e - 814*e^2 + 69*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 162*e - 455*e^2 + 69*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-4*(-6 - 21*e - 65*e^2 + 5*e^2*Pi^2))/3 + 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - 
        (8*(6*e + 19*e^2)*RATIO[x^(-1)])/9 + 
        (4*(-36 - 156*e - 551*e^2 + 30*e^2*Pi^2)*RATIO[x])/9 - 
        (8*(-18 - 60*e - 184*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(-6 - 57*e - 173*e^2 + 18*e^2*Pi^2))/3 - 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + (16*(e + 9*e^2)*RATIO[x^(-1)])/
         3 - (4*(-12 - 112*e - 487*e^2 + 36*e^2*Pi^2)*RATIO[x])/3 + 
        (8*(-18 - 138*e - 469*e^2 + 54*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 1, 1, x]*((-16*(-126 - 417*e - 794*e^2 - (54*I)*e*Pi + 
       (81*I)*e^2*Pi + 255*e^2*Pi^2))/9 + 
    (8*(-24 - 110*e - 485*e^2 - (36*I)*e*Pi + (88*I)*e^2*Pi + 194*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + (16*(-36 + 33*e + 397*e^2 - (165*I)*e^2*Pi + 
       237*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*(-54*e + 65*e^2 + (198*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*(18 + 183*e + 1529*e^2 - (270*I)*e*Pi - 
       (495*I)*e^2*Pi + 330*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(72 - 288*e - 1181*e^2 - (360*I)*e*Pi + (240*I)*e^2*Pi + 370*e^2*Pi^2)*
      RATIO[x^2])/3 + Nc^2*((-16*(-36 - 129*e - 215*e^2 + 69*e^2*Pi^2))/9 + 
      (8*(-36 - 66*e - 322*e^2 + 75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-12 + 25*e^2*Pi^2)*RATIO[x^(-1)])/3 - (8*(-30*e + 11*e^2))/
       (9*(-1 + RATIO[x])^2) + (8*(-12 - 38*e - 32*e^2 + 23*e^2*Pi^2)*
        RATIO[x])/3 - (8*(-36 - 162*e - 455*e^2 + 69*e^2*Pi^2)*RATIO[x^2])/
       9) + Nf*(((-4*(-6 - 9*e - 4*e^2 + 5*e^2*Pi^2))/3 - 
        (8*(6*e + 19*e^2)*RATIO[(1 - x)^(-1)])/9 + (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) + (4*(-36 - 84*e - 185*e^2 + 30*e^2*Pi^2)*
          RATIO[x])/9 - (8*(-18 - 60*e - 184*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/
         9)/Nc + Nc*((4*(-18 - 111*e + 4*e^2 + 54*e^2*Pi^2))/9 + 
        (16*(e + 9*e^2)*RATIO[(1 - x)^(-1)])/3 - (4*e*(22 + 7*e))/
         (3*(-1 + RATIO[x])^2) - (4*(-36 - 216*e - 415*e^2 + 108*e^2*Pi^2)*
          RATIO[x])/9 + (8*(-18 - 138*e - 469*e^2 + 54*e^2*Pi^2)*RATIO[x^2])/
         9))) + G[0, 0, 0, 0, x]*
   ((-16*(84 + 18*e + 448*e^2 - (276*I)*e*Pi - (99*I)*e^2*Pi + 20*e^2*Pi^2))/
     3 + (16*(12 + 55*e + 282*e^2 - (30*I)*e*Pi - (330*I)*e^2*Pi + 
       23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 64*((6*I)*e*Pi + 7*e^2*Pi^2)*
     RATIO[x^(-1)] + (16*(14*e + 79*e^2 - (18*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*(114 + 139*e + 799*e^2 - (498*I)*e*Pi - 
       (44*I)*e^2*Pi + 154*e^2*Pi^2)*RATIO[x])/3 - 
    (8*(504 + 984*e + 6217*e^2 - (2088*I)*e*Pi - (594*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((16*(-36 - 48*e - 281*e^2 + 105*e^2*Pi^2))/9 - 
      (16*(99*e + 355*e^2 + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(33*e + 67*e^2 + 21*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-36 - 366*e - 1922*e^2 + 105*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-36 + 102*e + 1219*e^2 + 105*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-4*(-54 - 57*e - 728*e^2 + 42*e^2*Pi^2))/9 + 
        (16*(15*e + 113*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (32*(3*e + 5*e^2)*RATIO[x^(-1)])/9 - (4*e*(22 + 7*e))/
         (3*(-1 + RATIO[x])^2) + (4*(-36 - 80*e - 59*e^2 + 28*e^2*Pi^2)*
          RATIO[x])/3 - (8*(-18 + 2*e + 397*e^2 + 14*e^2*Pi^2)*RATIO[x^2])/
         3) + ((4*(6 - 27*e - 100*e^2 + 21*e^2*Pi^2))/3 - 
        (8*(6*e + 7*e^2)*RATIO[(1 - x)^(-1)])/9 + (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) - (4*(36 - 132*e - 979*e^2 + 126*e^2*Pi^2)*
          RATIO[x])/9 + (8*(18 + 60*e + 94*e^2 + 63*e^2*Pi^2)*RATIO[x^2])/9)/
       Nc)) + G[1, 1, 1, 1, x]*
   ((8*(-324 - 258*e - 4111*e^2 + (756*I)*e*Pi + (924*I)*e^2*Pi + 
       240*e^2*Pi^2))/9 + 64*e*Pi*(6*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((14*I)*e + (79*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(12 + 55*e + 282*e^2 - (30*I)*e*Pi - (330*I)*e^2*Pi + 23*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (16*(162 + 567*e + 3820*e^2 - (594*I)*e*Pi - 
       (462*I)*e^2*Pi + 102*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(504 + 984*e + 6217*e^2 - (2088*I)*e*Pi - (594*I)*e^2*Pi + 
       564*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((8*(-72 + 372*e + 2579*e^2 + 210*e^2*Pi^2))/9 - 
      (16*(33*e + 67*e^2 + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 - 
      (16*(99*e + 355*e^2 + 21*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-36 + 570*e + 4360*e^2 + 105*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-36 + 102*e + 1219*e^2 + 105*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-4*(-54 + 195*e + 1831*e^2 + 42*e^2*Pi^2))/9 + 
        (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (16*(15*e + 113*e^2)*RATIO[x^(-1)])/9 + 
        (4*(-36 + 88*e + 1647*e^2 + 28*e^2*Pi^2)*RATIO[x])/3 - 
        (8*(-18 + 2*e + 397*e^2 + 14*e^2*Pi^2)*RATIO[x^2])/3) + 
      ((4*(6 + 57*e + 289*e^2 + 21*e^2*Pi^2))/3 + 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - (8*(6*e + 7*e^2)*RATIO[x^(-1)])/
         9 - (4*(36 + 372*e + 1355*e^2 + 126*e^2*Pi^2)*RATIO[x])/9 + 
        (8*(18 + 60*e + 94*e^2 + 63*e^2*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 1, x]*((-16*(-72 - 393*e - 1405*e^2 - (108*I)*e*Pi + 
       (582*I)*e^2*Pi + 333*e^2*Pi^2))/9 + 
    (8*(-108 + 66*e + 199*e^2 + (108*I)*e*Pi + (198*I)*e^2*Pi + 381*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-36 - 264*e - 113*e^2 - (216*I)*e*Pi - 
       (660*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-72 - 642*e - 2425*e^2 - (1080*I)*e*Pi + (2184*I)*e^2*Pi + 
       1197*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-72 - 498*e - 2170*e^2 - (2160*I)*e*Pi + (1404*I)*e^2*Pi + 
       2157*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-24 - 120*e - 490*e^2 + 65*e^2*Pi^2))/3 + 
      (4*(-72 + 132*e + 448*e^2 + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-72 - 132*e - 148*e^2 + 117*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-72 - 636*e - 1940*e^2 + 195*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(-72 - 324*e - 640*e^2 + 195*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-4*(-6 - 24*e - 98*e^2 + 9*e^2*Pi^2))/3 - 
        8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*(-18 - 87*e - 307*e^2 + 27*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(-36 - 120*e - 395*e^2 + 54*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*(-12 - 144*e - 816*e^2 + 47*e^2*Pi^2))/3 - 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-6*e + 23*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-12 - 142*e - 432*e^2 + 47*e^2*Pi^2)*RATIO[x])/3 + 
        (4*(-36 - 276*e - 641*e^2 + 141*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, 0, x]*((-8*(-144 - 642*e - 2555*e^2 - (1296*I)*e*Pi + 
       (384*I)*e^2*Pi + 1626*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 113*e^2 - (216*I)*e*Pi - (660*I)*e^2*Pi + 54*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-108 + 66*e + 199*e^2 + (108*I)*e*Pi + 
       (198*I)*e^2*Pi + 381*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*(6*e + e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*(-72 - 354*e - 1915*e^2 - (3240*I)*e*Pi + (624*I)*e^2*Pi + 
       3117*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-72 - 498*e - 2170*e^2 - (2160*I)*e*Pi + (1404*I)*e^2*Pi + 
       2157*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-72 - 204*e - 820*e^2 + 195*e^2*Pi^2))/9 + 
      (4*(-72 - 132*e - 148*e^2 + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-72 + 132*e + 448*e^2 + 117*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-24 - 4*e + 220*e^2 + 65*e^2*Pi^2)*RATIO[x])/3 - 
      (4*(-72 - 324*e - 640*e^2 + 195*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-4*(-6 - 6*e - 25*e^2 + 9*e^2*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (8*(-18 - 33*e - 88*e^2 + 27*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(-36 - 120*e - 395*e^2 + 54*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*(-36 - 132*e - 1138*e^2 + 141*e^2*Pi^2))/9 - 
        (16*(-6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-36 - 126*e + 14*e^2 + 141*e^2*Pi^2)*RATIO[x])/9 + 
        (4*(-36 - 276*e - 641*e^2 + 141*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, 0, x]*((-16*(-72 - 393*e - 1405*e^2 + (360*I)*e*Pi + 
       (2307*I)*e^2*Pi + 57*e^2*Pi^2))/9 - 
    (8*(108 - 66*e - 199*e^2 - (180*I)*e*Pi - (726*I)*e^2*Pi + 99*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((-6*I)*e - I*e^2 + 384*e^2*Pi)*
     RATIO[x^(-2)] - (8*(36 + 264*e + 113*e^2 - (360*I)*e*Pi - 
       (1254*I)*e^2*Pi + 96*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-72 - 642*e - 2425*e^2 - (504*I)*e*Pi + (3834*I)*e^2*Pi + 
       993*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-72 - 498*e - 2170*e^2 - (144*I)*e*Pi + (2358*I)*e^2*Pi + 
       603*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-24 - 120*e - 490*e^2 + 83*e^2*Pi^2))/3 + 
      (4*(-72 + 132*e + 448*e^2 + 147*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-72 - 132*e - 148*e^2 + 147*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-72 - 636*e - 1940*e^2 + 249*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(-72 - 324*e - 640*e^2 + 249*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-8*(-3 - 12*e - 49*e^2 + 6*e^2*Pi^2))/3 - 
        8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*(-18 - 87*e - 307*e^2 + 36*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(-36 - 120*e - 395*e^2 + 72*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*(-12 - 144*e - 816*e^2 + 59*e^2*Pi^2))/3 - 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-6*e + 23*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-12 - 142*e - 432*e^2 + 59*e^2*Pi^2)*RATIO[x])/3 + 
        (4*(-36 - 276*e - 641*e^2 + 177*e^2*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 1, x]*((8*(144 + 642*e + 2555*e^2 - (1080*I)*e*Pi - 
       (3138*I)*e^2*Pi + 276*e^2*Pi^2))/9 - 
    (8*(36 + 264*e + 113*e^2 - (360*I)*e*Pi - (1254*I)*e^2*Pi + 96*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] - (8*(108 - 66*e - 199*e^2 - (180*I)*e*Pi - 
       (726*I)*e^2*Pi + 99*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*(6*e + e^2 + (384*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (8*(-72 - 354*e - 1915*e^2 + (216*I)*e*Pi + (882*I)*e^2*Pi + 
       213*e^2*Pi^2)*RATIO[x])/9 - 
    (8*(-72 - 498*e - 2170*e^2 - (144*I)*e*Pi + (2358*I)*e^2*Pi + 
       603*e^2*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-72 - 204*e - 820*e^2 + 249*e^2*Pi^2))/9 + 
      (4*(-72 - 132*e - 148*e^2 + 147*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-72 + 132*e + 448*e^2 + 147*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-24 - 4*e + 220*e^2 + 83*e^2*Pi^2)*RATIO[x])/3 - 
      (4*(-72 - 324*e - 640*e^2 + 249*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-4*(-6 - 6*e - 25*e^2 + 12*e^2*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (8*(-18 - 33*e - 88*e^2 + 36*e^2*Pi^2)*RATIO[x])/9 - 
        (4*(-36 - 120*e - 395*e^2 + 72*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*(-36 - 132*e - 1138*e^2 + 177*e^2*Pi^2))/9 - 
        (16*(-6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 - 
        (4*(-36 - 126*e + 14*e^2 + 177*e^2*Pi^2)*RATIO[x])/9 + 
        (4*(-36 - 276*e - 641*e^2 + 177*e^2*Pi^2)*RATIO[x^2])/9))) + 
  (1568*Zeta[3])/3 + (11440*e*Zeta[3])/9 + (78560*e^2*Zeta[3])/27 + 
  (480*I)*Pi*Zeta[3] + (944*I)*e*Pi*Zeta[3] + ((13472*I)/3)*e^2*Pi*Zeta[3] + 
  (1984*e*Pi^2*Zeta[3])/3 + (13256*e^2*Pi^2*Zeta[3])/9 + 
  ((1456*I)/3)*e^2*Pi^3*Zeta[3] - 4720*e^2*Zeta[3]^2 + 
  G[0, 0, 1, x]*((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
     9 + (4*(-66*e - 133*e^2 - (576*I)*e*Pi + (900*I)*e^2*Pi + 315*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*(-1008 - 6090*e - 28513*e^2 + (648*I)*Pi + 
       (1728*I)*e*Pi + (630*I)*e^2*Pi - 144*e*Pi^2 + 357*e^2*Pi^2 + 
       (1476*I)*e^2*Pi^3 - 18000*e^2*Zeta[3]))/27 + 
    (4*RATIO[x^2]*(-216 - 1638*e - 9984*e^2 - (576*I)*Pi + (1380*I)*e*Pi + 
       (6472*I)*e^2*Pi + 546*e*Pi^2 - 215*e^2*Pi^2 + (2580*I)*e^2*Pi^3 - 
       12216*e^2*Zeta[3]))/9 + ((8*I)/9)*RATIO[x^(-1)]*
     ((-6*I)*e + (41*I)*e^2 - 108*Pi + 66*e*Pi + 788*e^2*Pi + 
      (114*I)*e*Pi^2 - (77*I)*e^2*Pi^2 + 339*e^2*Pi^3 + 
      (1752*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
      (396 + 1674*e + 7228*e^2 + (216*I)*Pi + (396*I)*e*Pi + 
       (1260*I)*e^2*Pi + 792*e*Pi^2 - 231*e^2*Pi^2 - (72*I)*e^2*Pi^3 + 
       3168*e^2*Zeta[3]))/27 + (4*RATIO[x]*(2448 + 14016*e + 65378*e^2 + 
       (648*I)*Pi + (1872*I)*e*Pi + (12690*I)*e^2*Pi - 738*e*Pi^2 - 
       6255*e^2*Pi^2 - (10620*I)*e^2*Pi^3 + 61488*e^2*Zeta[3]))/27 + 
    Nc^2*((-40*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
      (2*e*RATIO[x^2]*(180 + 1044*e + 26*Pi^2 + 51*e*Pi^2 + 168*e*Zeta[3]))/
       3 - (2*(792 + 3696*e + 8398*e^2 - 468*e*Pi^2 + 399*e^2*Pi^2 - 
         3024*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(396 + 804*e + 1616*e^2 - 
         324*e*Pi^2 + 693*e^2*Pi^2 - 2232*e^2*Zeta[3]))/27 + 
      (2*RATIO[x]*(1584 + 7320*e + 27764*e^2 - 234*e*Pi^2 + 2115*e^2*Pi^2 - 
         1512*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (198 + 582*e + 1498*e^2 + 162*e*Pi^2 + 495*e^2*Pi^2 + 
         1116*e^2*Zeta[3]))/27) + 
    Nf*(Nc*((4*(36 + 258*e + 1003*e^2 + 144*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (4*(36 + 60*e + 112*e^2 + 63*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (44*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x^2]*(594 + 3852*e + 66*Pi^2 + 191*e*Pi^2 + 
           936*e*Zeta[3]))/9 - (2*RATIO[x]*(612 + 2190*e + 5426*e^2 - 
           198*e*Pi^2 + 543*e^2*Pi^2 - 2808*e^2*Zeta[3]))/27 + 
        (2*(306 + 1806*e + 3817*e^2 - 99*e*Pi^2 + 336*e^2*Pi^2 - 
           1404*e^2*Zeta[3]))/27) + 
      ((4*(6*e + 7*e^2 + 18*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
        (4*e*RATIO[x^2]*(-27 - 90*e + 6*Pi^2 + 20*e*Pi^2 - 216*e*Zeta[3]))/
         9 + (4*RATIO[x]*(54 + 273*e + 1049*e^2 - 6*e*Pi^2 + 25*e^2*Pi^2 + 
           216*e^2*Zeta[3]))/9 - (2*(54 + 210*e + 647*e^2 - 6*e*Pi^2 + 
           30*e^2*Pi^2 + 216*e^2*Zeta[3]))/9)/Nc)) + 
  G[0, 1, 0, x]*((8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/
     3 - (4*(66*e + 133*e^2 + (576*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*(-1008 - 6090*e - 28513*e^2 + (2160*I)*Pi + 
       (1548*I)*e*Pi + (4596*I)*e^2*Pi - 612*e*Pi^2 + 2565*e^2*Pi^2 - 
       (2880*I)*e^2*Pi^3 - 19296*e^2*Zeta[3]))/27 + 
    (4*RATIO[x^2]*(-216 - 1638*e - 9984*e^2 + (864*I)*Pi + (84*I)*e*Pi - 
       (816*I)*e^2*Pi - 270*e*Pi^2 + 697*e^2*Pi^2 + (108*I)*e^2*Pi^3 - 
       13296*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
      (396 + 1674*e + 7228*e^2 + (432*I)*Pi + (2376*I)*e*Pi + 
       (6732*I)*e^2*Pi - 756*e*Pi^2 + 495*e^2*Pi^2 - (2826*I)*e^2*Pi^3 - 
       2016*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-1)]*
     ((-6*I)*e + (41*I)*e^2 - 72*Pi - 198*e*Pi - 139*e^2*Pi - (60*I)*e*Pi^2 + 
      (110*I)*e^2*Pi^2 + 588*e^2*Pi^3 + (672*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(2448 + 14016*e + 65378*e^2 - (3672*I)*Pi + (2736*I)*e*Pi + 
       (21270*I)*e^2*Pi + 1170*e*Pi^2 - 7209*e^2*Pi^2 - (1584*I)*e^2*Pi^3 + 
       61488*e^2*Zeta[3]))/27 + Nc^2*((40*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (320*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*e*RATIO[x^2]*(180 + 1044*e + 34*Pi^2 + 87*e*Pi^2 + 144*e*Zeta[3]))/
       3 + (2*RATIO[x^(-1)]*(396 + 804*e + 1616*e^2 - 288*e*Pi^2 + 
         99*e^2*Pi^2 - 1152*e^2*Zeta[3]))/27 + 
      (4*RATIO[(1 - x)^(-1)]*(-198 - 582*e - 1498*e^2 - 144*e*Pi^2 + 
         99*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(-1584 - 7320*e - 27764*e^2 + 306*e*Pi^2 + 117*e^2*Pi^2 + 
         1296*e^2*Zeta[3]))/27 + (2*(-792 - 3696*e - 8398*e^2 + 612*e*Pi^2 + 
         1119*e^2*Pi^2 + 2592*e^2*Zeta[3]))/27) + 
    Nf*(((4*(6*e + 7*e^2 + 16*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*Pi^2*RATIO[x^(-2)])/9 - (8*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (32*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(-27 - 90*e + 12*Pi^2 + 40*e*Pi^2 - 216*e*Zeta[3]))/
         9 + (2*(-54 - 210*e - 647*e^2 + 12*e*Pi^2 + 39*e^2*Pi^2 - 
           216*e^2*Zeta[3]))/9 - (4*RATIO[x]*(-54 - 273*e - 1049*e^2 + 
           12*e*Pi^2 + 49*e^2*Pi^2 - 216*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(36 + 258*e + 1003*e^2 + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (44*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (4*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (352*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*RATIO[x^2]*(594 + 3852*e + 78*Pi^2 + 283*e*Pi^2 + 
           864*e*Zeta[3]))/9 - (2*(-306 - 1806*e - 3817*e^2 + 117*e*Pi^2 + 
           273*e^2*Pi^2 + 1296*e^2*Zeta[3]))/27 + 
        (2*RATIO[x]*(-612 - 2190*e - 5426*e^2 + 234*e*Pi^2 + 669*e^2*Pi^2 + 
           2592*e^2*Zeta[3]))/27))) + G[1, 0, 1, x]*
   ((-4*(66*e + 133*e^2 + (576*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*(792 + 3012*e + 6913*e^2 + (1080*I)*Pi + (4536*I)*e*Pi + 
       (23418*I)*e^2*Pi - 252*e*Pi^2 - 2553*e^2*Pi^2 + (684*I)*e^2*Pi^3 - 
       26640*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 1638*e - 9984*e^2 + 
       (864*I)*Pi + (84*I)*e*Pi - (816*I)*e^2*Pi - 270*e*Pi^2 + 
       697*e^2*Pi^2 - (708*I)*e^2*Pi^3 - 8400*e^2*Zeta[3]))/9 - 
    (8*RATIO[(1 - x)^(-1)]*(-6*e + 41*e^2 + (72*I)*Pi + (198*I)*e*Pi + 
       (139*I)*e^2*Pi - 60*e*Pi^2 + 110*e^2*Pi^2 - (366*I)*e^2*Pi^3 - 
       660*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     (396*I + (1674*I)*e + (7228*I)*e^2 - 432*Pi - 2376*e*Pi - 6732*e^2*Pi - 
      (756*I)*e*Pi^2 + (495*I)*e^2*Pi^2 + 630*e^2*Pi^3 - 
      (15192*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-1152 - 4188*e - 5474*e^2 - 
       (1512*I)*Pi - (3240*I)*e*Pi - (16374*I)*e^2*Pi + 450*e*Pi^2 + 
       3027*e^2*Pi^2 + (1764*I)*e^2*Pi^3 + 13320*e^2*Zeta[3]))/27 + 
    Nc^2*((-320*e^2*Pi^2*RATIO[x^(-2)])/9 + (40*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*RATIO[x^2]*(180 + 1044*e + 34*Pi^2 + 
         87*e*Pi^2 + 144*e*Zeta[3]))/3 + 
      (2*RATIO[(1 - x)^(-1)]*(396 + 804*e + 1616*e^2 - 288*e*Pi^2 + 
         99*e^2*Pi^2 - 1152*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(-198 - 582*e - 1498*e^2 - 144*e*Pi^2 + 99*e^2*Pi^2 - 
         576*e^2*Zeta[3]))/27 - (2*RATIO[x]*(1584 + 10560*e + 46556*e^2 + 
         306*e*Pi^2 + 1449*e^2*Pi^2 + 1296*e^2*Zeta[3]))/27 + 
      (2*(792 + 5244*e + 28762*e^2 + 612*e*Pi^2 + 1785*e^2*Pi^2 + 
         2592*e^2*Zeta[3]))/27) + 
    Nf*(((-8*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (32*e^2*Pi^2*RATIO[x^(-2)])/
         9 + (4*(6*e + 7*e^2 + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(-27 - 90*e + 12*Pi^2 + 40*e*Pi^2 - 216*e*Zeta[3]))/
         9 + (2*(54 + 282*e + 1271*e^2 + 12*e*Pi^2 + 21*e^2*Pi^2 - 
           216*e^2*Zeta[3]))/9 - (4*RATIO[x]*(54 + 219*e + 869*e^2 + 
           12*e*Pi^2 + 31*e^2*Pi^2 - 216*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (352*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (4*(36 + 258*e + 1003*e^2 + 30*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*RATIO[x^2]*(594 + 3852*e + 78*Pi^2 + 283*e*Pi^2 + 
           864*e*Zeta[3]))/9 - (2*(306 + 2166*e + 13165*e^2 + 117*e*Pi^2 + 
           453*e^2*Pi^2 + 1296*e^2*Zeta[3]))/27 + 
        (2*RATIO[x]*(612 + 5754*e + 28538*e^2 + 234*e*Pi^2 + 1029*e^2*Pi^2 + 
           2592*e^2*Zeta[3]))/27))) + G[1, 1, 0, x]*
   ((4*(-66*e - 133*e^2 - (576*I)*e*Pi + (900*I)*e^2*Pi + 315*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1152 - 4188*e - 5474*e^2 + 
       (2808*I)*Pi - (10152*I)*e*Pi - (51522*I)*e^2*Pi - 2538*e*Pi^2 + 
       7545*e^2*Pi^2 + (2016*I)*e^2*Pi^3 - 29448*e^2*Zeta[3]))/27 + 
    ((4*I)/27)*RATIO[x^(-1)]*(396*I + (1674*I)*e + (7228*I)*e^2 - 216*Pi - 
      396*e*Pi - 1260*e^2*Pi + (792*I)*e*Pi^2 - (231*I)*e^2*Pi^2 + 
      972*e^2*Pi^3 + (8568*I)*e^2*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(-6*e + 41*e^2 + (108*I)*Pi - (66*I)*e*Pi - 
       (788*I)*e^2*Pi + 114*e*Pi^2 - 77*e^2*Pi^2 - (345*I)*e^2*Pi^3 + 
       1788*e^2*Zeta[3]))/9 + (4*RATIO[x^2]*(-216 - 1638*e - 9984*e^2 - 
       (576*I)*Pi + (1380*I)*e*Pi + (6472*I)*e^2*Pi + 546*e*Pi^2 - 
       215*e^2*Pi^2 - (612*I)*e^2*Pi^3 + 6936*e^2*Zeta[3]))/9 + 
    (4*(792 + 3012*e + 6913*e^2 - (432*I)*Pi + (7740*I)*e*Pi + 
       (32736*I)*e^2*Pi + 756*e*Pi^2 - 6543*e^2*Pi^2 - (3168*I)*e^2*Pi^3 + 
       17424*e^2*Zeta[3]))/27 + Nc^2*(-40*e^2*Pi^2*RATIO[x^(-2)] + 
      (2*e*RATIO[x^2]*(180 + 1044*e + 26*Pi^2 + 51*e*Pi^2 + 168*e*Zeta[3]))/
       3 + (2*RATIO[(1 - x)^(-1)]*(396 + 804*e + 1616*e^2 - 324*e*Pi^2 + 
         693*e^2*Pi^2 - 2232*e^2*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(198 + 582*e + 1498*e^2 + 162*e*Pi^2 + 495*e^2*Pi^2 + 
         1116*e^2*Zeta[3]))/27 - (2*RATIO[x]*(1584 + 10560*e + 46556*e^2 + 
         234*e*Pi^2 + 3033*e^2*Pi^2 + 1512*e^2*Zeta[3]))/27 + 
      (2*(792 + 5244*e + 28762*e^2 + 468*e*Pi^2 + 2175*e^2*Pi^2 + 
         3024*e^2*Zeta[3]))/27) + 
    Nf*((4*e^2*Pi^2*RATIO[x^(-2)] + (4*(6*e + 7*e^2 + 18*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*RATIO[x^2]*(-27 - 90*e + 6*Pi^2 + 
           20*e*Pi^2 - 216*e*Zeta[3]))/9 + 
        (2*(54 + 282*e + 1271*e^2 + 6*e*Pi^2 + 60*e^2*Pi^2 - 
           216*e^2*Zeta[3]))/9 - (4*RATIO[x]*(54 + 219*e + 869*e^2 + 
           6*e*Pi^2 + 65*e^2*Pi^2 - 216*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e + 112*e^2 + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        44*e^2*Pi^2*RATIO[x^(-2)] + (4*(36 + 258*e + 1003*e^2 + 144*e^2*Pi^2)*
          RATIO[x^(-1)])/27 - (2*e*RATIO[x^2]*(594 + 3852*e + 66*Pi^2 + 
           191*e*Pi^2 + 936*e*Zeta[3]))/9 - 
        (2*(306 + 2166*e + 13165*e^2 + 99*e*Pi^2 + 780*e^2*Pi^2 + 
           1404*e^2*Zeta[3]))/27 + (2*RATIO[x]*(612 + 5754*e + 28538*e^2 + 
           198*e*Pi^2 + 1689*e^2*Pi^2 + 2808*e^2*Zeta[3]))/27))) + 
  G[0, 1, 1, x]*((-4*(-72*e - 177*e^2 + (282*I)*e^2*Pi + 5*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(168 + 512*e + 5440*e^2 - 
       (216*I)*Pi - (1224*I)*e*Pi - (6966*I)*e^2*Pi - 54*e*Pi^2 + 
       695*e^2*Pi^2 + (3108*I)*e^2*Pi^3 - 13992*e^2*Zeta[3]))/9 - 
    (8*RATIO[(1 - x)^(-1)]*(-396 - 642*e - 1325*e^2 - (216*I)*Pi - 
       (1188*I)*e*Pi - (4023*I)*e^2*Pi - 108*e*Pi^2 + 1353*e^2*Pi^2 - 
       (549*I)*e^2*Pi^3 - 900*e^2*Zeta[3]))/27 + ((4*I)/9)*RATIO[x^(-1)]*
     ((-540*I)*e - (5510*I)*e^2 + 264*e*Pi - 1078*e^2*Pi + (312*I)*e*Pi^2 + 
      (495*I)*e^2*Pi^2 + 252*e^2*Pi^3 + (1632*I)*e^2*Zeta[3]) + 
    (4*(-576 - 3048*e - 22423*e^2 - (648*I)*Pi - (2880*I)*e*Pi - 
       (5916*I)*e^2*Pi + 1620*e*Pi^2 + 4779*e^2*Pi^2 - (3204*I)*e^2*Pi^3 + 
       14616*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-144 - 486*e - 2522*e^2 + 
       (1728*I)*Pi - (2340*I)*e*Pi - (9912*I)*e^2*Pi - 558*e*Pi^2 + 
       4389*e^2*Pi^2 - (7344*I)*e^2*Pi^3 + 17136*e^2*Zeta[3]))/27 + 
    Nc^2*((80*e^2*Pi^2*RATIO[x^(-2)])/9 - (40*e^2*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (2*e*RATIO[x^2]*(180 + 1044*e + 150*Pi^2 + 
         389*e*Pi^2 + 1104*e*Zeta[3]))/9 + 
      (2*RATIO[x]*(-1584 - 9480*e - 40292*e^2 - 450*e*Pi^2 + 735*e^2*Pi^2 - 
         3312*e^2*Zeta[3]))/27 + (2*RATIO[(1 - x)^(-1)]*
        (792 + 1968*e + 4612*e^2 - 288*e*Pi^2 + 297*e^2*Pi^2 - 
         2520*e^2*Zeta[3]))/27 + (8*RATIO[x^(-1)]*(-8*e*Pi^2 + 33*e^2*Pi^2 - 
         70*e^2*Zeta[3]))/3 + (2*(792 + 6756*e + 30310*e^2 + 900*e*Pi^2 + 
         1209*e^2*Pi^2 + 6624*e^2*Zeta[3]))/27) + 
    Nf*(((4*(-6*e - 7*e^2 + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/9 - (16*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(-3 - 10*e + 6*Pi^2 + 20*e*Pi^2 + 24*e*Zeta[3]))/3 + 
        (2*(54 + 318*e + 1409*e^2 + 18*e*Pi^2 + 3*e^2*Pi^2 + 72*e^2*Zeta[3]))/
         9 - (4*RATIO[x]*(54 + 237*e + 929*e^2 + 18*e*Pi^2 + 18*e^2*Pi^2 + 
           72*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(72 + 318*e + 1115*e^2 + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (88*e^2*Pi^2*RATIO[x^(-2)])/9 - (160*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (44*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*RATIO[x^2]*(198 + 1284*e + 114*Pi^2 + 419*e*Pi^2 + 
           960*e*Zeta[3]))/9 - (2*(306 + 3246*e + 15055*e^2 + 171*e*Pi^2 + 
           147*e^2*Pi^2 + 1440*e^2*Zeta[3]))/27 + 
        (2*RATIO[x]*(612 + 4566*e + 20834*e^2 + 342*e*Pi^2 + 471*e^2*Pi^2 + 
           2880*e^2*Zeta[3]))/27))) + G[1, 0, 0, x]*
   ((-8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-72*e - 177*e^2 + (282*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-144 - 486*e - 2522*e^2 + 
       (1728*I)*Pi - (2340*I)*e*Pi - (9912*I)*e^2*Pi - 558*e*Pi^2 + 
       4389*e^2*Pi^2 - (2952*I)*e^2*Pi^3 - 9216*e^2*Zeta[3]))/27 + 
    ((8*I)/27)*RATIO[x^(-1)]*(-396*I - (642*I)*e - (1325*I)*e^2 + 216*Pi + 
      1188*e*Pi + 4023*e^2*Pi - (108*I)*e*Pi^2 + (1353*I)*e^2*Pi^2 + 
      1215*e^2*Pi^3 + (3096*I)*e^2*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*(-540*e - 5510*e^2 - (264*I)*e*Pi + 
       (1078*I)*e^2*Pi + 312*e*Pi^2 + 495*e^2*Pi^2 - (432*I)*e^2*Pi^3 + 
       2712*e^2*Zeta[3]))/9 + (4*(-72 - 666*e - 2875*e^2 + (144*I)*Pi - 
       (2964*I)*e*Pi - (12242*I)*e^2*Pi + 300*e*Pi^2 + 3751*e^2*Pi^2 - 
       (1464*I)*e^2*Pi^3 + 2928*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(-216 - 564*e - 11276*e^2 - (2808*I)*Pi + (8352*I)*e*Pi + 
       (40722*I)*e^2*Pi + 1278*e*Pi^2 - 10863*e^2*Pi^2 + (3492*I)*e^2*Pi^3 + 
       18936*e^2*Zeta[3]))/27 + Nc^2*((-40*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*e*RATIO[x^2]*(180 + 1044*e + 150*Pi^2 + 389*e*Pi^2 + 
         1104*e*Zeta[3]))/9 + (2*RATIO[x^(-1)]*(792 + 1968*e + 4612*e^2 - 
         288*e*Pi^2 + 297*e^2*Pi^2 - 2520*e^2*Zeta[3]))/27 + 
      (8*RATIO[(1 - x)^(-1)]*(-8*e*Pi^2 + 33*e^2*Pi^2 - 70*e^2*Zeta[3]))/3 - 
      (2*RATIO[x]*(-1584 - 8400*e - 34028*e^2 + 450*e*Pi^2 + 3069*e^2*Pi^2 + 
         3312*e^2*Zeta[3]))/27 + (2*(-792 - 2184*e - 6850*e^2 + 900*e*Pi^2 + 
         3111*e^2*Pi^2 + 6624*e^2*Zeta[3]))/27) + 
    Nf*(((-16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (4*e^2*Pi^2*RATIO[x^(-2)])/
         3 + (4*(-6*e - 7*e^2 + 6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(-3 - 10*e + 6*Pi^2 + 20*e*Pi^2 + 24*e*Zeta[3]))/3 + 
        (2*(-54 - 174*e - 509*e^2 + 18*e*Pi^2 + 87*e^2*Pi^2 + 
           72*e^2*Zeta[3]))/9 - (4*RATIO[x]*(-54 - 255*e - 989*e^2 + 
           18*e*Pi^2 + 102*e^2*Pi^2 + 72*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + (44*e^2*Pi^2*RATIO[x^(-2)])/
         3 - (4*(72 + 318*e + 1115*e^2 + 9*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*RATIO[x^2]*(198 + 1284*e + 114*Pi^2 + 419*e*Pi^2 + 
           960*e*Zeta[3]))/9 - (2*(-306 - 726*e - 1927*e^2 + 171*e*Pi^2 + 
           933*e^2*Pi^2 + 1440*e^2*Zeta[3]))/27 + 
        (2*RATIO[x]*(-612 - 3378*e - 13130*e^2 + 342*e*Pi^2 + 2043*e^2*Pi^2 + 
           2880*e^2*Zeta[3]))/27))) + G[1, 1, 1, x]*
   ((-4*(888*e + 3191*e^2 - (180*I)*e*Pi - (1662*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (4*(1008 + 11022*e + 72727*e^2 - (1080*I)*Pi - 
       (3816*I)*e*Pi - (21084*I)*e^2*Pi + 288*e*Pi^2 - 1467*e^2*Pi^2 - 
       (900*I)*e^2*Pi^3 - 20952*e^2*Zeta[3]))/27 + 
    (8*I)*RATIO[(1 - x)^(-1)]*(-12*Pi - 2*e^2*Pi + (24*I)*e*Pi^2 + 
      17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((2748*I)*e + (26248*I)*e^2 + 216*Pi + 3564*e*Pi + 13866*e^2*Pi + 
      (648*I)*e*Pi^2 - (561*I)*e^2*Pi^2 + 864*e^2*Pi^3 + 
      (1728*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-744 - 5180*e - 33840*e^2 + 
       (504*I)*Pi + (1968*I)*e*Pi + (10018*I)*e^2*Pi - 102*e*Pi^2 - 
       693*e^2*Pi^2 - (1128*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/9 + 
    (4*RATIO[x^2]*(1440 + 10314*e + 62426*e^2 - (2592*I)*Pi - (2052*I)*e*Pi - 
       (7056*I)*e^2*Pi + 486*e*Pi^2 + 951*e^2*Pi^2 + (3024*I)*e^2*Pi^3 + 
       5616*e^2*Zeta[3]))/27 + Nc^2*((-400*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (2*e*RATIO[x^2]*(1260 + 7308*e + 78*Pi^2 + 593*e*Pi^2 + 
         1536*e*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(198 + 582*e + 1498*e^2 + 
         36*e*Pi^2 + 99*e^2*Pi^2 + 396*e^2*Zeta[3]))/27 + 
      (2*RATIO[(1 - x)^(-1)]*(396 + 804*e - 544*e^2 + 72*e*Pi^2 + 
         297*e^2*Pi^2 + 792*e^2*Zeta[3]))/27 + 
      (2*RATIO[x]*(1152 + 11928*e + 61796*e^2 + 234*e*Pi^2 + 1101*e^2*Pi^2 + 
         4608*e^2*Zeta[3]))/27 - (2*(576 + 7476*e + 51022*e^2 + 468*e*Pi^2 + 
         2649*e^2*Pi^2 + 9216*e^2*Zeta[3]))/27) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (40*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (4*(-6*e - 7*e^2 + 20*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e*RATIO[x^2]*(-21 - 70*e + 12*Pi^2 + 40*e*Pi^2 - 120*e*Zeta[3]))/
         3 - (2*(54 + 390*e + 1961*e^2 + 36*e*Pi^2 + 105*e^2*Pi^2 - 
           360*e^2*Zeta[3]))/9 + (4*RATIO[x]*(54 + 183*e + 677*e^2 + 
           36*e*Pi^2 + 135*e^2*Pi^2 - 360*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e - 212*e^2 + 27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (440*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (4*(-36 - 258*e - 1003*e^2 + 42*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (2*e*RATIO[x^2]*(1386 + 8988*e + 6*Pi^2 + 431*e*Pi^2 + 
           2256*e*Zeta[3]))/9 + (2*(90 + 2562*e + 23923*e^2 + 9*e*Pi^2 + 
           633*e^2*Pi^2 + 3384*e^2*Zeta[3]))/27 - 
        (2*RATIO[x]*(180 + 6906*e + 45866*e^2 + 18*e*Pi^2 + 1065*e^2*Pi^2 + 
           6768*e^2*Zeta[3]))/27))) + G[0, 0, 0, x]*
   ((8*I)*(-12*Pi - 2*e^2*Pi + (24*I)*e*Pi^2 + 3*e^2*Pi^3)*RATIO[x^(-1)] - 
    (4*(888*e + 3191*e^2 - (180*I)*e*Pi - (1662*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-648 - 5088*e - 23332*e^2 + 
       (3672*I)*Pi - (1800*I)*e*Pi - (15942*I)*e^2*Pi - 666*e*Pi^2 + 
       177*e^2*Pi^2 + (7200*I)*e^2*Pi^3 - 86400*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(2748*e + 26248*e^2 - (216*I)*Pi - (3564*I)*e*Pi - 
       (13866*I)*e^2*Pi + 648*e*Pi^2 - 561*e^2*Pi^2 - (900*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 + (4*(72 + 1932*e + 11211*e^2 - (720*I)*Pi + 
       (12*I)*e*Pi + (638*I)*e^2*Pi + 156*e*Pi^2 - 865*e^2*Pi^2 - 
       (1344*I)*e^2*Pi^3 + 5760*e^2*Zeta[3]))/9 + 
    (4*RATIO[x^2]*(1440 + 10314*e + 62426*e^2 - (2592*I)*Pi - (2052*I)*e*Pi - 
       (7056*I)*e^2*Pi + 486*e*Pi^2 + 951*e^2*Pi^2 - (5040*I)*e^2*Pi^3 + 
       54000*e^2*Zeta[3]))/27 + Nc^2*((-400*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*RATIO[x^2]*(1260 + 7308*e + 78*Pi^2 + 593*e*Pi^2 + 
         1536*e*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*(198 + 582*e + 
         1498*e^2 + 36*e*Pi^2 + 99*e^2*Pi^2 + 396*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(396 + 804*e - 544*e^2 + 72*e*Pi^2 + 297*e^2*Pi^2 + 
         792*e^2*Zeta[3]))/27 + (2*RATIO[x]*(-1152 - 4368*e - 17948*e^2 + 
         234*e*Pi^2 + 2457*e^2*Pi^2 + 4608*e^2*Zeta[3]))/27 - 
      (2*(-576 - 672*e + 11150*e^2 + 468*e*Pi^2 + 3327*e^2*Pi^2 + 
         9216*e^2*Zeta[3]))/27) + 
    Nf*(((4*(-6*e - 7*e^2 + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        16*e^2*RATIO[x^(-1)] + (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x^2]*(-21 - 70*e + 12*Pi^2 + 40*e*Pi^2 - 120*e*Zeta[3]))/
         3 - (2*(-54 - 102*e + 187*e^2 + 36*e*Pi^2 + 75*e^2*Pi^2 - 
           360*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-54 - 309*e - 1097*e^2 + 
           36*e*Pi^2 + 105*e^2*Pi^2 - 360*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(-36 - 258*e - 1003*e^2 + 42*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (4*(36 + 60*e - 212*e^2 + 27*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (440*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*RATIO[x^2]*(1386 + 8988*e + 6*Pi^2 + 431*e*Pi^2 + 
           2256*e*Zeta[3]))/9 + (2*(-90 - 186*e + 5021*e^2 + 9*e*Pi^2 + 
           861*e^2*Pi^2 + 3384*e^2*Zeta[3]))/27 - 
        (2*RATIO[x]*(-180 + 1410*e + 8062*e^2 + 18*e*Pi^2 + 1521*e^2*Pi^2 + 
           6768*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*((((-8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-162*I - (576*I)*e - (2019*I)*e^2 - 630*e*Pi - 
      2172*e^2*Pi - (78*I)*e*Pi^2 - (64*I)*e^2*Pi^2 + 330*e^2*Pi^3 - 
      (108*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      ((-30*I)*e*Pi + (205*I)*e^2*Pi - 360*Pi^2 + 405*e^2*Pi^2 + 
       (210*I)*e*Pi^3 + (825*I)*e^2*Pi^3 + 509*e^2*Pi^4 - 1080*e*Zeta[3] + 
       330*e^2*Zeta[3] + (7680*I)*e^2*Pi*Zeta[3]))/45 + 
    (2*RATIO[x^(-1)]*(5400 + 60600*e + 410320*e^2 - (3960*I)*Pi - 
       (34140*I)*e*Pi - (214760*I)*e^2*Pi + 2160*Pi^2 - 2640*e*Pi^2 - 
       15890*e^2*Pi^2 - (2520*I)*e*Pi^3 + (3300*I)*e^2*Pi^3 + 573*e^2*Pi^4 + 
       6480*e*Zeta[3] - 87120*e^2*Zeta[3] - (30240*I)*e^2*Pi*Zeta[3]))/135 + 
    (8*RATIO[x]*(7110 + 58140*e + 348275*e^2 - (7380*I)*Pi - (33120*I)*e*Pi - 
       (147185*I)*e^2*Pi + 4290*e*Pi^2 + 20785*e^2*Pi^2 - (4320*I)*e*Pi^3 + 
       (6360*I)*e^2*Pi^3 + 2253*e^2*Pi^4 + 23220*e*Zeta[3] - 
       35910*e^2*Zeta[3] - (48240*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(-13230 - 98310*e - 578455*e^2 + (7920*I)*Pi + (41190*I)*e*Pi + 
       (196300*I)*e^2*Pi - 1620*Pi^2 - 3900*e*Pi^2 - 22760*e^2*Pi^2 + 
       (4320*I)*e*Pi^3 - (5730*I)*e^2*Pi^3 + 186*e^2*Pi^4 + 4320*e*Zeta[3] + 
       165060*e^2*Zeta[3] + (63360*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^2]*(5940 + 54000*e + 336300*e^2 - (3960*I)*Pi - 
       (15120*I)*e*Pi - (54370*I)*e^2*Pi - 900*Pi^2 + 6090*e*Pi^2 + 
       33760*e^2*Pi^2 - (5940*I)*e*Pi^3 - (1170*I)*e^2*Pi^3 + 981*e^2*Pi^4 + 
       41040*e*Zeta[3] - 48600*e^2*Zeta[3] - (128880*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(-(RATIO[(1 - x)^(-1)]*(-10800*e - 83160*e^2 + 1320*e*Pi^2 + 
          4480*e^2*Pi^2 + 759*e^2*Pi^4 - 100320*e^2*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-3960*e*Pi^2 - 17960*e^2*Pi^2 - 759*e^2*Pi^4 - 
         27720*e^2*Zeta[3]))/135 + (RATIO[x^2]*(3600 + 20880*e + 89960*e^2 + 
         880*e*Pi^2 + 7080*e^2*Pi^2 + 303*e^2*Pi^4 + 1920*e*Zeta[3] - 
         19520*e^2*Zeta[3]))/45 + (2*(6840 + 58290*e + 290155*e^2 + 
         3120*e*Pi^2 + 7240*e^2*Pi^2 + 909*e^2*Pi^4 + 5760*e*Zeta[3] - 
         17820*e^2*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/27 - 
      (RATIO[x]*(10800 + 84240*e + 416760*e^2 + 6720*e*Pi^2 + 
         52400*e^2*Pi^2 + 909*e^2*Pi^4 + 5760*e*Zeta[3] + 48720*e^2*Zeta[3]))/
       135) + Nf*(((2*RATIO[x^2]*(-540 - 1800*e - 3630*e^2 + 180*Pi^2 + 
           600*e*Pi^2 + 1165*e^2*Pi^2 + 78*e^2*Pi^4 - 4320*e*Zeta[3] - 
           14400*e^2*Zeta[3]))/135 - (4*RATIO[x]*(-270 - 1440*e - 4155*e^2 + 
           90*Pi^2 + 615*e*Pi^2 + 2180*e^2*Pi^2 + 39*e^2*Pi^4 - 
           2160*e*Zeta[3] - 6660*e^2*Zeta[3]))/135 + 
        (540 + 3450*e + 17045*e^2 + 60*Pi^2 + 360*e*Pi^2 + 1050*e^2*Pi^2 + 
          26*e^2*Pi^4 - 1440*e*Zeta[3] - 3240*e^2*Zeta[3])/45 + 
        (4*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 126*e^2*Zeta[3]))/27 + 
        (4*RATIO[(1 - x)^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 48*e^2*Zeta[3]))/
         3 - (8*RATIO[x^(-1)]*(6*e*Pi^2 + 13*e^2*Pi^2 + 126*e^2*Zeta[3]))/27)/
       Nc + Nc*((16*(6*e*Pi^2 + 65*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (-11160 - 125340*e - 705430*e^2 + 360*Pi^2 - 3840*e*Pi^2 - 
          8140*e^2*Pi^2 - 753*e^2*Pi^4 - 14400*e*Zeta[3] - 34560*e^2*Zeta[3])/
         270 - (RATIO[x^2]*(11880 + 77040*e + 350580*e^2 - 360*Pi^2 + 
           1440*e*Pi^2 + 21550*e^2*Pi^2 + 753*e^2*Pi^4 + 14400*e*Zeta[3] - 
           24000*e^2*Zeta[3]))/135 + (4*RATIO[(1 - x)^(-1)]*
          (-162*e - 1179*e^2 + 12*e*Pi^2 + 119*e^2*Pi^2 - 1344*e^2*Zeta[3]))/
         27 - (4*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 462*e^2*Zeta[3]))/
         9 + (RATIO[x]*(3960 + 33600*e + 176140*e^2 - 120*Pi^2 + 
           1060*e*Pi^2 + 12900*e^2*Pi^2 + 251*e^2*Pi^4 + 4800*e*Zeta[3] + 
           18400*e^2*Zeta[3]))/45))) + 
  G[1, 0, x]*((4*((72*I)*e*Pi + (177*I)*e^2*Pi + 12*e*Pi^2 + 5*e^2*Pi^2 + 
       (31*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    ((4*I)/27)*RATIO[x^(-2)]*(66*e*Pi + 133*e^2*Pi + (144*I)*e*Pi^2 - 
      (102*I)*e^2*Pi^2 + 141*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) - 
    (4*RATIO[x]*(5940 + 54000*e + 336300*e^2 + (6840*I)*Pi + (35640*I)*e*Pi + 
       (191750*I)*e^2*Pi - 2340*Pi^2 - 12150*e*Pi^2 - 59160*e^2*Pi^2 + 
       (180*I)*e*Pi^3 + (21270*I)*e^2*Pi^3 + 5811*e^2*Pi^4 + 
       57240*e*Zeta[3] - 117180*e^2*Zeta[3] + (86040*I)*e^2*Pi*Zeta[3]))/
     135 + (4*RATIO[x^2]*(5940 + 54000*e + 336300*e^2 - (3960*I)*Pi - 
       (15120*I)*e*Pi - (54370*I)*e^2*Pi - 1440*Pi^2 - 2460*e*Pi^2 - 
       19775*e^2*Pi^2 + (1980*I)*e*Pi^3 + (21690*I)*e^2*Pi^3 + 
       3441*e^2*Pi^4 + 35640*e*Zeta[3] - 43740*e^2*Zeta[3] + 
       (91440*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(3150 + 30360*e + 203105*e^2 + (2880*I)*Pi + (10830*I)*e*Pi + 
       (50900*I)*e^2*Pi - 360*Pi^2 - 5520*e*Pi^2 - 24200*e^2*Pi^2 + 
       (9000*I)*e*Pi^3 + (30420*I)*e^2*Pi^3 + 246*e^2*Pi^4 + 
       10800*e*Zeta[3] - 121500*e^2*Zeta[3] + (198000*I)*e^2*Pi*Zeta[3]))/
     135 - (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (32400*I)*e*Pi - 
       (330480*I)*e^2*Pi - 2160*Pi^2 - 5280*e*Pi^2 + 15080*e^2*Pi^2 + 
       (17640*I)*e*Pi^3 + (660*I)*e^2*Pi^3 - 3441*e^2*Pi^4 - 
       47520*e*Zeta[3] + 7920*e^2*Zeta[3] + (393120*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi - (8520*I)*e*Pi - 
       (86760*I)*e^2*Pi - 6480*Pi^2 - 5280*e*Pi^2 - 28300*e^2*Pi^2 - 
       (31320*I)*e*Pi^3 - (25740*I)*e^2*Pi^3 + 5781*e^2*Pi^4 + 
       8640*e*Zeta[3] + 87120*e^2*Zeta[3] - (574560*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-80*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-10800 - 62640*e - 269880*e^2 - 1080*Pi^2 - 8820*e*Pi^2 - 
         17800*e^2*Pi^2 + 531*e^2*Pi^4 - 7920*e*Zeta[3] - 24600*e^2*Zeta[3]))/
       135 - (4*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 180*e^2*Zeta[3]))/
       27 - (2*RATIO[x^(-1)]*(-180*Pi^2 - 55*e*Pi^2 + 1115*e^2*Pi^2 + 
         116*e^2*Pi^4 - 1680*e*Zeta[3] + 2420*e^2*Zeta[3]))/45 + 
      (RATIO[x^2]*(-3600 - 20880*e - 89960*e^2 - 360*Pi^2 - 1180*e*Pi^2 + 
         340*e^2*Pi^2 + 177*e^2*Pi^4 - 2640*e*Zeta[3] + 18920*e^2*Zeta[3]))/
       45 + (2*(-7380 - 54150*e - 250675*e^2 - 1080*Pi^2 - 4500*e*Pi^2 - 
         23475*e^2*Pi^2 + 531*e^2*Pi^4 - 7920*e*Zeta[3] + 22140*e^2*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*(-540*Pi^2 + 1815*e*Pi^2 + 
         6085*e^2*Pi^2 + 348*e^2*Pi^4 - 5040*e*Zeta[3] + 36960*e^2*Zeta[3]))/
       135) + Nf*(((8*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (2*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 36*e^2*Zeta[3]))/27 + 
        (16*RATIO[(1 - x)^(-1)]*(2*e^2*Pi^2 + 3*e^2*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(6*e*Pi^2 + e^2*Pi^2 + 36*e^2*Zeta[3]))/27 + 
        (-540 - 3810*e - 18965*e^2 - 60*Pi^2 - 270*e*Pi^2 - 1340*e^2*Pi^2 + 
          67*e^2*Pi^4 + 1440*e*Zeta[3] + 1620*e^2*Zeta[3])/45 - 
        (2*RATIO[x]*(540 + 1800*e + 3630*e^2 - 180*Pi^2 - 960*e*Pi^2 - 
           3655*e^2*Pi^2 + 201*e^2*Pi^4 + 4320*e*Zeta[3] + 8460*e^2*Zeta[3]))/
         135 + (2*RATIO[x^2]*(540 + 1800*e + 3630*e^2 - 180*Pi^2 - 
           600*e*Pi^2 - 2380*e^2*Pi^2 + 201*e^2*Pi^4 + 4320*e*Zeta[3] + 
           14400*e^2*Zeta[3]))/135)/Nc + 
      Nc*((88*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (RATIO[x]*(-11880 - 77040*e - 350580*e^2 - 720*Pi^2 - 5820*e*Pi^2 - 
           6710*e^2*Pi^2 + 129*e^2*Pi^4 - 16560*e*Zeta[3] - 
           17040*e^2*Zeta[3]))/135 + (13320 + 108780*e + 521590*e^2 + 
          720*Pi^2 + 5580*e*Pi^2 + 44100*e^2*Pi^2 - 129*e^2*Pi^4 + 
          16560*e*Zeta[3] - 5400*e^2*Zeta[3])/270 + 
        (4*RATIO[x^(-1)]*(-9*e*Pi^2 + 227*e^2*Pi^2 + 96*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 132*e^2*Zeta[3]))/9 + 
        (4*RATIO[(1 - x)^(-1)]*(33*e*Pi^2 + 319*e^2*Pi^2 + 708*e^2*Zeta[3]))/
         27 - (RATIO[x^2]*(-11880 - 77040*e - 350580*e^2 - 720*Pi^2 - 
           3420*e*Pi^2 + 1160*e^2*Pi^2 + 129*e^2*Pi^4 - 16560*e*Zeta[3] + 
           20040*e^2*Zeta[3]))/135))) + 
  G[0, 1, x]*((4*((-66*I)*e*Pi - (133*I)*e^2*Pi + 144*e*Pi^2 - 102*e^2*Pi^2 + 
       (231*I)*e^2*Pi^3 - 1584*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    ((4*I)/9)*RATIO[x^(-2)]*(72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 - 
      (5*I)*e^2*Pi^2 + 71*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
    (4*RATIO[x^2]*(5940 + 54000*e + 336300*e^2 - (3960*I)*Pi - 
       (15120*I)*e*Pi - (54370*I)*e^2*Pi - 1440*Pi^2 - 2460*e*Pi^2 - 
       19775*e^2*Pi^2 - (8100*I)*e*Pi^3 + (16920*I)*e^2*Pi^3 + 
       10206*e^2*Pi^4 + 96120*e*Zeta[3] - 15120*e^2*Zeta[3] - 
       (18720*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(3150 + 30360*e + 203105*e^2 - (7920*I)*Pi - (39930*I)*e*Pi - 
       (195220*I)*e^2*Pi + 540*Pi^2 + 4170*e*Pi^2 + 15185*e^2*Pi^2 - 
       (1080*I)*e*Pi^3 + (17070*I)*e^2*Pi^3 + 6447*e^2*Pi^4 + 
       60480*e*Zeta[3] + 34560*e^2*Zeta[3] + (63000*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(5940 + 54000*e + 336300*e^2 - (14760*I)*Pi - 
       (65880*I)*e*Pi - (300490*I)*e^2*Pi - 540*Pi^2 + 7230*e*Pi^2 + 
       19610*e^2*Pi^2 - (13500*I)*e*Pi^3 + (20820*I)*e^2*Pi^3 + 
       14451*e^2*Pi^4 + 117720*e*Zeta[3] + 37440*e^2*Zeta[3] - 
       (67320*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (32400*I)*e*Pi + (330480*I)*e^2*Pi + 
       2160*Pi^2 + 5280*e*Pi^2 - 15080*e^2*Pi^2 - (16200*I)*e*Pi^3 + 
       (9900*I)*e^2*Pi^3 - 9279*e^2*Pi^4 + 38880*e*Zeta[3] - 
       71280*e^2*Zeta[3] - (315360*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi + (8520*I)*e*Pi + 
       (86760*I)*e^2*Pi + 6480*Pi^2 + 5280*e*Pi^2 + 28300*e^2*Pi^2 + 
       (19800*I)*e*Pi^3 - (12540*I)*e^2*Pi^3 - 3849*e^2*Pi^4 + 
       60480*e*Zeta[3] + 142560*e^2*Zeta[3] + (315360*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((-80*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (RATIO[x]*(10800 + 62640*e + 269880*e^2 + 1080*Pi^2 - 1740*e*Pi^2 - 
         19840*e^2*Pi^2 + 387*e^2*Pi^4 + 7920*e*Zeta[3] - 
         138120*e^2*Zeta[3]))/135 - 
      (2*(7380 + 54150*e + 250675*e^2 + 1080*Pi^2 + 1860*e*Pi^2 + 
         14065*e^2*Pi^2 + 387*e^2*Pi^4 + 7920*e*Zeta[3] - 62820*e^2*Zeta[3]))/
       135 - (RATIO[x^2]*(3600 + 20880*e + 89960*e^2 + 360*Pi^2 + 
         1180*e*Pi^2 - 340*e^2*Pi^2 + 129*e^2*Pi^4 + 2640*e*Zeta[3] - 
         18920*e^2*Zeta[3]))/45 - (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - 
         180*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-180*Pi^2 - 55*e*Pi^2 + 1115*e^2*Pi^2 + 
         31*e^2*Pi^4 - 1680*e*Zeta[3] + 2420*e^2*Zeta[3]))/45 - 
      (2*RATIO[x^(-1)]*(-540*Pi^2 + 1815*e*Pi^2 + 6085*e^2*Pi^2 + 
         93*e^2*Pi^4 - 5040*e*Zeta[3] + 36960*e^2*Zeta[3]))/135) + 
    Nf*(Nc*((88*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
        (13320 + 108780*e + 521590*e^2 + 720*Pi^2 + 780*e*Pi^2 + 
          28360*e^2*Pi^2 + 483*e^2*Pi^4 + 16560*e*Zeta[3] - 
          79560*e^2*Zeta[3])/270 + (RATIO[x^2]*(11880 + 77040*e + 
           350580*e^2 + 720*Pi^2 + 3420*e*Pi^2 - 1160*e^2*Pi^2 + 
           483*e^2*Pi^4 + 16560*e*Zeta[3] - 20040*e^2*Zeta[3]))/135 - 
        (RATIO[x]*(3960 + 25680*e + 116860*e^2 + 240*Pi^2 + 340*e*Pi^2 - 
           3010*e^2*Pi^2 + 161*e^2*Pi^4 + 5520*e*Zeta[3] - 
           19040*e^2*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
          (-9*e*Pi^2 + 227*e^2*Pi^2 + 96*e^2*Zeta[3]))/27 - 
        (2*(22*e*Pi^2 + 7*e^2*Pi^2 + 132*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*(33*e*Pi^2 + 319*e^2*Pi^2 + 
           708*e^2*Zeta[3]))/27) + ((8*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
        (2*(-6*e*Pi^2 + 17*e^2*Pi^2 - 36*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) + (16*RATIO[x^(-1)]*(2*e^2*Pi^2 + 
           3*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(6*e*Pi^2 + e^2*Pi^2 + 
           36*e^2*Zeta[3]))/27 + (-540 - 3810*e - 18965*e^2 - 60*Pi^2 - 
          30*e*Pi^2 - 490*e^2*Pi^2 + 16*e^2*Pi^4 + 1440*e*Zeta[3] + 
          5580*e^2*Zeta[3])/45 + (4*RATIO[x^2]*(270 + 900*e + 1815*e^2 - 
           90*Pi^2 - 300*e*Pi^2 - 1190*e^2*Pi^2 + 24*e^2*Pi^4 + 
           2160*e*Zeta[3] + 7200*e^2*Zeta[3]))/135 - 
        (2*RATIO[x]*(540 + 1800*e + 3630*e^2 - 180*Pi^2 - 240*e*Pi^2 - 
           1105*e^2*Pi^2 + 48*e^2*Pi^4 + 4320*e*Zeta[3] + 20340*e^2*Zeta[3]))/
         135)/Nc)) + G[0, 0, x]*
   ((4*(162 + 576*e + 2019*e^2 - (630*I)*e*Pi - (2172*I)*e^2*Pi + 78*e*Pi^2 + 
       64*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) - (8*RATIO[x^(-1)]*((-6*I)*e*Pi + (41*I)*e^2*Pi - 
       72*Pi^2 + 81*e^2*Pi^2 + (6*I)*e*Pi^3 + (176*I)*e^2*Pi^3 + 
       18*e^2*Pi^4 + (1896*I)*e^2*Pi*Zeta[3]))/9 - 
    (8*RATIO[x^2]*(2970 + 27000*e + 168150*e^2 - (1980*I)*Pi - 
       (7560*I)*e*Pi - (27185*I)*e^2*Pi - 450*Pi^2 + 3045*e*Pi^2 + 
       16880*e^2*Pi^2 - (5490*I)*e*Pi^3 - (1620*I)*e^2*Pi^3 + 438*e^2*Pi^4 + 
       35640*e*Zeta[3] - 18090*e^2*Zeta[3] - (113040*I)*e^2*Pi*Zeta[3]))/
     135 + (2*RATIO[(1 - x)^(-1)]*(5400 + 60600*e + 410320*e^2 - 
       (3960*I)*Pi - (34140*I)*e*Pi - (214760*I)*e^2*Pi + 2160*Pi^2 - 
       2640*e*Pi^2 - 15890*e^2*Pi^2 - (5400*I)*e*Pi^3 - (15180*I)*e^2*Pi^3 + 
       207*e^2*Pi^4 + 23760*e*Zeta[3] + 23760*e^2*Zeta[3] - 
       (142560*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(-4950 - 36030*e - 218205*e^2 - (2880*I)*Pi - (9930*I)*e*Pi - 
       (43700*I)*e^2*Pi - 720*Pi^2 - 1410*e*Pi^2 - 14950*e^2*Pi^2 + 
       (9360*I)*e*Pi^3 + (17640*I)*e^2*Pi^3 + 474*e^2*Pi^4 - 
       36720*e*Zeta[3] + 84960*e^2*Zeta[3] + (210240*I)*e^2*Pi*Zeta[3]))/
     135 + (4*RATIO[x]*(-2340 - 8280*e - 23950*e^2 + (6840*I)*Pi + 
       (36000*I)*e*Pi + (185630*I)*e^2*Pi - 1800*Pi^2 + 3600*e*Pi^2 + 
       25950*e^2*Pi^2 - (15480*I)*e*Pi^3 - (12570*I)*e^2*Pi^3 + 
       1671*e^2*Pi^4 + 109080*e*Zeta[3] - 40320*e^2*Zeta[3] - 
       (312480*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(-(RATIO[x]*(10800 + 41040*e + 123000*e^2 - 1440*e*Pi^2 - 
          9920*e^2*Pi^2 + 603*e^2*Pi^4 + 5760*e*Zeta[3] - 
          165840*e^2*Zeta[3]))/135 + 
      (2*(6840 + 47490*e + 216715*e^2 + 1080*e*Pi^2 - 8340*e^2*Pi^2 + 
         603*e^2*Pi^4 + 5760*e*Zeta[3] - 71460*e^2*Zeta[3]))/135 + 
      (RATIO[x^2]*(3600 + 20880*e + 89960*e^2 + 880*e*Pi^2 + 7080*e^2*Pi^2 + 
         201*e^2*Pi^4 + 1920*e*Zeta[3] - 19520*e^2*Zeta[3]))/45 - 
      (8*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(3960*e*Pi^2 + 
         17960*e^2*Pi^2 + 351*e^2*Pi^4 + 27720*e^2*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(10800*e + 83160*e^2 - 1320*e*Pi^2 - 4480*e^2*Pi^2 - 
         351*e^2*Pi^4 + 100320*e^2*Zeta[3]))/135) + 
    Nf*(((2*RATIO[x^2]*(-540 - 1800*e - 3630*e^2 + 180*Pi^2 + 600*e*Pi^2 + 
           1165*e^2*Pi^2 + 78*e^2*Pi^4 - 4320*e*Zeta[3] - 14400*e^2*Zeta[3]))/
         135 - (4*RATIO[x]*(-270 - 360*e + 525*e^2 + 90*Pi^2 - 15*e*Pi^2 - 
           1015*e^2*Pi^2 + 39*e^2*Pi^4 - 2160*e*Zeta[3] - 7740*e^2*Zeta[3]))/
         135 + (540 + 4170*e + 20165*e^2 + 60*Pi^2 - 60*e*Pi^2 - 
          1080*e^2*Pi^2 + 26*e^2*Pi^4 - 1440*e*Zeta[3] - 3960*e^2*Zeta[3])/
         45 + (4*(-6*e*Pi^2 + 17*e^2*Pi^2 - 126*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 
           48*e^2*Zeta[3]))/3 - (8*RATIO[(1 - x)^(-1)]*
          (6*e*Pi^2 + 13*e^2*Pi^2 + 126*e^2*Zeta[3]))/27)/Nc + 
      Nc*((16*(6*e*Pi^2 + 65*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (RATIO[x]*(11880 + 53280*e + 172740*e^2 - 360*Pi^2 - 300*e*Pi^2 + 
           4400*e^2*Pi^2 + 447*e^2*Pi^4 + 14400*e*Zeta[3] - 
           103200*e^2*Zeta[3]))/135 - (RATIO[x^2]*(11880 + 77040*e + 
           350580*e^2 - 360*Pi^2 + 1440*e*Pi^2 + 21550*e^2*Pi^2 + 
           447*e^2*Pi^4 + 14400*e*Zeta[3] - 24000*e^2*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*(-162*e - 1179*e^2 + 12*e*Pi^2 + 119*e^2*Pi^2 - 
           1344*e^2*Zeta[3]))/27 - (4*(22*e*Pi^2 + 7*e^2*Pi^2 + 
           462*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (-11160 - 77820*e - 349750*e^2 + 360*Pi^2 - 360*e*Pi^2 + 
          26160*e^2*Pi^2 - 447*e^2*Pi^4 - 14400*e*Zeta[3] + 
          123840*e^2*Zeta[3])/270))) - 2624*e*Zeta[5] + 
  (6040*e^2*Zeta[5])/3 + (25504*I)*e^2*Pi*Zeta[5] + 
  ((-2820*I)*e*Pi^3 - (6640*I)*e^2*Pi^3 + 1404*e*Pi^4 - 2109*e^2*Pi^4 - 
    (2616*I)*e^2*Pi^5 + 16920*e*Zeta[3] + 39840*e^2*Zeta[3] - 
    (43200*I)*e*Pi*Zeta[3] + (14400*I)*e^2*Pi*Zeta[3] + 
    119880*e^2*Pi^2*Zeta[3] - 6480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  RATIO[x]*(88*Pi^2 + 800*e*Pi^2 + (44840*e^2*Pi^2)/9 - ((16*I)/3)*Pi^3 + 
    ((80*I)/3)*e*Pi^3 + ((11068*I)/27)*e^2*Pi^3 - (1924*Pi^4)/45 - 
    (5942*e*Pi^4)/135 - (53134*e^2*Pi^4)/405 - ((2588*I)/45)*e*Pi^5 - 
    ((196*I)/9)*e^2*Pi^5 + (3214*e^2*Pi^6)/567 - (736*Zeta[3])/3 - 
    848*e*Zeta[3] - (87176*e^2*Zeta[3])/27 - (768*I)*Pi*Zeta[3] + 
    (1088*I)*e*Pi*Zeta[3] + ((17632*I)/3)*e^2*Pi*Zeta[3] - 
    (32*e*Pi^2*Zeta[3])/3 - (18976*e^2*Pi^2*Zeta[3])/9 - 
    ((2480*I)/3)*e^2*Pi^3*Zeta[3] + 6464*e^2*Zeta[3]^2 + 3904*e*Zeta[5] + 
    (2728*e^2*Zeta[5])/3 - (22352*I)*e^2*Pi*Zeta[5]) + 
  RATIO[x^2]*(-88*Pi^2 - 800*e*Pi^2 - (44840*e^2*Pi^2)/9 + ((176*I)/3)*Pi^3 + 
    (224*I)*e*Pi^3 + ((21748*I)/27)*e^2*Pi^3 + (176*Pi^4)/5 - (48*e*Pi^4)/5 - 
    (2471*e^2*Pi^4)/45 + ((2848*I)/45)*e*Pi^5 + ((1466*I)/45)*e^2*Pi^5 - 
    (1010*e^2*Pi^6)/81 - (224*Zeta[3])/3 - 656*e*Zeta[3] - 
    (109720*e^2*Zeta[3])/27 + (768*I)*Pi*Zeta[3] - (192*I)*e*Pi*Zeta[3] - 
    ((6400*I)/3)*e^2*Pi*Zeta[3] + 144*e*Pi^2*Zeta[3] + 
    (14792*e^2*Pi^2*Zeta[3])/9 + (400*I)*e^2*Pi^3*Zeta[3] - 
    5744*e^2*Zeta[3]^2 - 3264*e*Zeta[5] - (6344*e^2*Zeta[5])/3 + 
    (26272*I)*e^2*Pi*Zeta[5]) - 
  (2*RATIO[x^(-1)]*((-540*I)*Pi - (1260*I)*e*Pi - (1710*I)*e^2*Pi + 
     3510*e*Pi^2 + 17910*e^2*Pi^2 + (7920*I)*Pi^3 + (11940*I)*e*Pi^3 + 
     (24880*I)*e^2*Pi^3 + 4896*e^2*Pi^4 + (2340*I)*e*Pi^5 + 
     (9768*I)*e^2*Pi^5 + 927*e^2*Pi^6 + 25920*e*Zeta[3] + 16200*e^2*Zeta[3] + 
     (19440*I)*Pi*Zeta[3] + (95040*I)*e*Pi*Zeta[3] + 
     (211320*I)*e^2*Pi*Zeta[3] + 58320*e*Pi^2*Zeta[3] + 
     (57240*I)*e^2*Pi^3*Zeta[3] + (984960*I)*e^2*Pi*Zeta[5]))/405 - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*Pi - (2520*I)*e*Pi - (3420*I)*e^2*Pi + 
     7020*e*Pi^2 + 35820*e^2*Pi^2 + (11880*I)*Pi^3 + (44340*I)*e*Pi^3 + 
     (258380*I)*e^2*Pi^3 + 5616*Pi^4 + 4224*e*Pi^4 + 21341*e^2*Pi^4 + 
     (12852*I)*e*Pi^5 + (24684*I)*e^2*Pi^5 + 2654*e^2*Pi^6 + 23760*Zeta[3] - 
     70920*e*Zeta[3] - 1219320*e^2*Zeta[3] + (38880*I)*Pi*Zeta[3] + 
     (190080*I)*e*Pi*Zeta[3] + (750960*I)*e^2*Pi*Zeta[3] + 
     239760*e*Pi^2*Zeta[3] - 39600*e^2*Pi^2*Zeta[3] + 
     (203040*I)*e^2*Pi^3*Zeta[3] + 239760*e^2*Zeta[3]^2 + 155520*e*Zeta[5] + 
     582120*e^2*Zeta[5] + (3836160*I)*e^2*Pi*Zeta[5]))/405 + 
  Nc^2*((226800 + 1655640*e + 8037540*e^2 + 110880*Pi^2 + 904260*e*Pi^2 + 
      4199090*e^2*Pi^2 + 15120*Pi^4 + 90636*e*Pi^4 + 277039*e^2*Pi^4 - 
      7398*e^2*Pi^6 + 2237760*e*Zeta[3] + 11808720*e^2*Zeta[3] + 
      907200*e*Pi^2*Zeta[3] - 12600*e^2*Pi^2*Zeta[3] + 30240*e^2*Zeta[3]^2 - 
      1088640*e*Zeta[5] - 2585520*e^2*Zeta[5])/5670 + 
    (510*e*Pi^4 - 187*e^2*Pi^4 + 25200*e^2*Pi^2*Zeta[3] + 64800*e^2*Zeta[5])/
     (405*(-1 + RATIO[x])^2) - (RATIO[x^2]*(-75600*Pi^2 - 438480*e*Pi^2 - 
       1889160*e^2*Pi^2 - 2520*Pi^4 - 11340*e*Pi^4 - 36890*e^2*Pi^4 + 
       1233*e^2*Pi^6 - 151200*e*Zeta[3] - 876960*e^2*Zeta[3] - 
       151200*e*Pi^2*Zeta[3] + 95760*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[3]^2 + 
       181440*e*Zeta[5] + 372960*e^2*Zeta[5]))/1890 + 
    (RATIO[x]*(-226800*Pi^2 - 1315440*e*Pi^2 - 5667480*e^2*Pi^2 - 7560*Pi^4 - 
       96852*e*Pi^4 - 334628*e^2*Pi^4 + 3699*e^2*Pi^6 - 453600*e*Zeta[3] - 
       2630880*e^2*Zeta[3] - 453600*e*Pi^2*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] - 
       15120*e^2*Zeta[3]^2 + 544320*e*Zeta[5] + 1995840*e^2*Zeta[5]))/5670 - 
    (RATIO[(1 - x)^(-1)]*(-13977180 - 50794170*e - 180733735*e^2 + 
       253260*Pi^2 + 973980*e*Pi^2 + 3516450*e^2*Pi^2 + 83916*Pi^4 - 
       70686*e*Pi^4 + 643986*e^2*Pi^4 - 54351*e^2*Pi^6 + 3991680*Zeta[3] + 
       35048160*e*Zeta[3] + 131957280*e^2*Zeta[3] + 2562840*e*Pi^2*Zeta[3] - 
       11725560*e^2*Pi^2*Zeta[3] - 8391600*e^2*Zeta[3]^2 - 
       15921360*e*Zeta[5] + 7185024*e^2*Zeta[5]))/51030 + 
    (RATIO[x^(-1)]*(13977180 + 50794170*e + 180733735*e^2 - 253260*Pi^2 - 
       973980*e*Pi^2 - 3516450*e^2*Pi^2 - 83916*Pi^4 - 353430*e*Pi^4 - 
       1230894*e^2*Pi^4 + 54351*e^2*Pi^6 - 3991680*Zeta[3] - 
       35048160*e*Zeta[3] - 131957280*e^2*Zeta[3] - 2562840*e*Pi^2*Zeta[3] + 
       15467760*e^2*Pi^2*Zeta[3] + 8391600*e^2*Zeta[3]^2 + 
       15921360*e*Zeta[5] + 15268176*e^2*Zeta[5]))/51030) + 
  Nf*(((-7560 - 36540*e - 101850*e^2 + 1260*Pi^2 + 15330*e*Pi^2 + 
        99995*e^2*Pi^2 + 630*Pi^4 + 3003*e*Pi^4 + 9688*e^2*Pi^4 - 
        698*e^2*Pi^6 + 60480*e*Zeta[3] + 362880*e^2*Zeta[3] - 
        15120*e*Pi^2*Zeta[3] - 46620*e^2*Pi^2*Zeta[3] - 75600*e^2*Zeta[3]^2 - 
        15120*e*Zeta[5] - 105840*e^2*Zeta[5])/1890 + 
      (RATIO[x^(-1)]*(9900 + 51330*e + 213635*e^2 + 60*e*Pi^2 - 
         1130*e^2*Pi^2 - 144*e*Pi^4 - 364*e^2*Pi^4 - 8640*Zeta[3] - 
         25920*e*Zeta[3] - 95760*e^2*Zeta[3] + 1440*e^2*Pi^2*Zeta[3] - 
         60480*e^2*Zeta[5]))/540 + (-102*e*Pi^4 + 289*e^2*Pi^4 - 
        5040*e^2*Pi^2*Zeta[3] - 12960*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^2]*(1890*Pi^2 + 6300*e*Pi^2 + 12705*e^2*Pi^2 - 315*Pi^4 - 
         1050*e*Pi^4 - 3094*e^2*Pi^4 + 349*e^2*Pi^6 + 3780*e*Zeta[3] + 
         12600*e^2*Zeta[3] + 7560*e*Pi^2*Zeta[3] + 25200*e^2*Pi^2*Zeta[3] + 
         37800*e^2*Zeta[3]^2 + 7560*e*Zeta[5] + 25200*e^2*Zeta[5]))/945 - 
      (RATIO[(1 - x)^(-1)]*(-29700 - 153990*e - 640905*e^2 - 180*e*Pi^2 + 
         3390*e^2*Pi^2 + 840*e*Pi^4 + 2792*e^2*Pi^4 + 25920*Zeta[3] + 
         77760*e*Zeta[3] + 287280*e^2*Zeta[3] + 15840*e^2*Pi^2*Zeta[3] + 
         233280*e^2*Zeta[5]))/1620 + 
      (RATIO[x]*(7560*Pi^2 + 25200*e*Pi^2 + 50820*e^2*Pi^2 - 1260*Pi^4 - 
         7056*e*Pi^4 - 22491*e^2*Pi^4 + 1396*e^2*Pi^6 + 15120*e*Zeta[3] + 
         50400*e^2*Zeta[3] + 30240*e*Pi^2*Zeta[3] + 118440*e^2*Pi^2*Zeta[3] + 
         151200*e^2*Zeta[3]^2 + 30240*e*Zeta[5] + 236880*e^2*Zeta[5]))/1890)/
     Nc + Nc*((RATIO[x^(-1)]*(-872820 - 3535950*e - 13233845*e^2 + 
         10800*Pi^2 + 125460*e*Pi^2 + 582870*e^2*Pi^2 + 14472*e*Pi^4 + 
         79956*e^2*Pi^4 - 25920*Zeta[3] + 2095200*e*Zeta[3] + 
         7896240*e^2*Zeta[3] - 764640*e^2*Pi^2*Zeta[3] - 
         2426112*e^2*Zeta[5]))/14580 + 
      (RATIO[x]*(249480*Pi^2 + 1617840*e*Pi^2 + 7362180*e^2*Pi^2 + 
         3780*Pi^4 + 57540*e*Pi^4 + 208775*e^2*Pi^4 + 489*e^2*Pi^6 + 
         498960*e*Zeta[3] + 3235680*e^2*Zeta[3] + 544320*e*Pi^2*Zeta[3] + 
         481320*e^2*Pi^2*Zeta[3] + 468720*e^2*Zeta[3]^2 - 453600*e*Zeta[5] - 
         2101680*e^2*Zeta[5]))/5670 - 
      (RATIO[x^2]*(83160*Pi^2 + 539280*e*Pi^2 + 2454060*e^2*Pi^2 + 
         1260*Pi^4 + 9660*e*Pi^4 + 38374*e^2*Pi^4 + 163*e^2*Pi^6 + 
         166320*e*Zeta[3] + 1078560*e^2*Zeta[3] + 181440*e*Pi^2*Zeta[3] + 
         156240*e^2*Pi^2*Zeta[3] + 156240*e^2*Zeta[3]^2 - 151200*e*Zeta[5] - 
         453600*e^2*Zeta[5]))/1890 + (-374*e*Pi^4 - 119*e^2*Pi^4 - 
        18480*e^2*Pi^2*Zeta[3] - 47520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(872820 + 3535950*e + 13233845*e^2 - 10800*Pi^2 - 
         125460*e*Pi^2 - 582870*e^2*Pi^2 + 11232*e*Pi^4 - 23652*e^2*Pi^4 + 
         25920*Zeta[3] - 2095200*e*Zeta[3] - 7896240*e^2*Zeta[3] + 
         751680*e^2*Pi^2*Zeta[3] + 1726272*e^2*Zeta[5]))/14580 + 
      (-498960 - 3984120*e - 20451060*e^2 - 123480*Pi^2 - 1136940*e*Pi^2 - 
        5534410*e^2*Pi^2 - 3780*Pi^4 - 58170*e*Pi^4 - 184058*e^2*Pi^4 - 
        489*e^2*Pi^6 - 2207520*e*Zeta[3] - 10584000*e^2*Zeta[3] - 
        544320*e*Pi^2*Zeta[3] + 63000*e^2*Pi^2*Zeta[3] - 
        468720*e^2*Zeta[3]^2 + 453600*e*Zeta[5] + 1814400*e^2*Zeta[5])/
       11340)) + 
  G[1, x]*((4*((-12*I)*e*Pi^3 - (127*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 
       72*e*Zeta[3] + 762*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) - (4*RATIO[x^(-2)]*((-810*I)*Pi - (2880*I)*e*Pi - 
       (10095*I)*e^2*Pi + 45*e*Pi^2 + 330*e^2*Pi^2 - (690*I)*e*Pi^3 + 
       (410*I)*e^2*Pi^3 + 816*e^2*Pi^4 + 4320*e*Zeta[3] - 4860*e^2*Zeta[3] + 
       (3060*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[(1 - x)^(-1)]*((-3000*I)*e*Pi - (20140*I)*e^2*Pi - 2880*e*Pi^2 - 
       9480*e^2*Pi^2 - (720*I)*Pi^3 - (5280*I)*e*Pi^3 - (80*I)*e^2*Pi^3 - 
       5628*e*Pi^4 + 7414*e^2*Pi^4 - (9705*I)*e^2*Pi^5 + 4320*Zeta[3] - 
       31680*e*Zeta[3] - 124200*e^2*Zeta[3] - (56160*I)*e*Pi*Zeta[3] - 
       189720*e^2*Pi^2*Zeta[3] - 60480*e^2*Zeta[5]))/135 + 
    (I/405)*RATIO[x^(-1)]*(-1080*I - (2520*I)*e - (3420*I)*e^2 + 32400*Pi + 
      374760*e*Pi + 2527380*e^2*Pi - (3960*I)*Pi^2 - (27300*I)*e*Pi^2 + 
      (88660*I)*e^2*Pi^2 + 15120*Pi^3 + 39600*e*Pi^3 + 115320*e^2*Pi^3 - 
      (16200*I)*e*Pi^4 + (32604*I)*e^2*Pi^4 + 45261*e^2*Pi^5 - 
      (12960*I)*Zeta[3] - (213840*I)*e*Zeta[3] - (382320*I)*e^2*Zeta[3] + 
      453600*e*Pi*Zeta[3] + 403920*e^2*Pi*Zeta[3] - (324000*I)*e^2*Pi^2*
       Zeta[3] - (259200*I)*e^2*Zeta[5]) + 
    (4*RATIO[x]*(540 + 1620*e + 2910*e^2 + (24840*I)*Pi + (187920*I)*e*Pi + 
       (1083990*I)*e^2*Pi + 2340*Pi^2 - 26520*e*Pi^2 - 272365*e^2*Pi^2 - 
       (4860*I)*Pi^3 + (33660*I)*e*Pi^3 + (149535*I)*e^2*Pi^3 + 8784*e*Pi^4 - 
       16443*e^2*Pi^4 + (9792*I)*e^2*Pi^5 + 55080*Zeta[3] - 
       155520*e*Zeta[3] - 706410*e^2*Zeta[3] + (3240*I)*e*Pi*Zeta[3] + 
       (36180*I)*e^2*Pi*Zeta[3] + 114210*e^2*Pi^2*Zeta[3] + 
       42120*e^2*Zeta[5]))/405 + 
    (4*RATIO[x^2]*(1620*Pi^2 + 12285*e*Pi^2 + 74880*e^2*Pi^2 + (720*I)*Pi^3 - 
       (7110*I)*e*Pi^3 - (30320*I)*e^2*Pi^3 - 2688*e*Pi^4 + 417*e^2*Pi^4 - 
       (4614*I)*e^2*Pi^5 - 12960*Zeta[3] + 8460*e*Zeta[3] + 
       68130*e^2*Zeta[3] - (28080*I)*e*Pi*Zeta[3] - (45360*I)*e^2*Pi*
        Zeta[3] - 32670*e^2*Pi^2*Zeta[3] + 48060*e^2*Zeta[5]))/135 + 
    (2*(-1080 - 3240*e - 5820*e^2 - (57240*I)*Pi - (402300*I)*e*Pi - 
       (2242740*I)*e^2*Pi - 180*Pi^2 + 74130*e*Pi^2 + 542155*e^2*Pi^2 - 
       (6480*I)*Pi^3 - (69480*I)*e*Pi^3 - (240090*I)*e^2*Pi^3 - 8622*e*Pi^4 + 
       24486*e^2*Pi^4 - (24588*I)*e^2*Pi^5 - 64800*Zeta[3] + 
       16200*e*Zeta[3] + 264060*e^2*Zeta[3] - (149040*I)*e*Pi*Zeta[3] - 
       (605880*I)*e^2*Pi*Zeta[3] - 301320*e^2*Pi^2*Zeta[3] + 
       336960*e^2*Zeta[5]))/405 + 
    Nc^2*((34*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 132*e^2*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(675*Pi^2 + 3915*e*Pi^2 + 14*Pi^4 + 63*e*Pi^4 + 
         1350*e*Zeta[3] + 435*e*Pi^2*Zeta[3] - 4410*e*Zeta[5]))/45 + 
      (RATIO[x^(-1)]*(-290880 - 582720*e - 1166080*e^2 + 71280*Pi^2 + 
         187920*e*Pi^2 + 504000*e^2*Pi^2 + 14688*e*Pi^4 + 95535*e^2*Pi^4 + 
         38880*Zeta[3] + 1283040*e*Zeta[3] + 3935520*e^2*Zeta[3] + 
         315360*e^2*Pi^2*Zeta[3] - 2138400*e^2*Zeta[5]))/4860 + 
      (RATIO[x]*(32400 + 220320*e + 1029960*e^2 + 7920*Pi^2 + 69000*e*Pi^2 + 
         326740*e^2*Pi^2 + 504*e*Pi^4 + 10131*e^2*Pi^4 + 168480*e*Zeta[3] + 
         462960*e^2*Zeta[3] + 15660*e^2*Pi^2*Zeta[3] - 158760*e^2*Zeta[5]))/
       405 + (-32400 - 252720*e - 1266480*e^2 - 7920*Pi^2 - 37860*e*Pi^2 - 
        291760*e^2*Pi^2 - 2016*e*Pi^4 - 15759*e^2*Pi^4 - 168480*e*Zeta[3] - 
        439200*e^2*Zeta[3] - 62640*e^2*Pi^2*Zeta[3] + 635040*e^2*Zeta[5])/
       810 - (RATIO[(1 - x)^(-1)]*(485280 + 2079600*e + 8509000*e^2 - 
         23760*Pi^2 - 69840*e*Pi^2 - 220800*e^2*Pi^2 - 14688*e*Pi^4 + 
         15147*e^2*Pi^4 - 38880*Zeta[3] + 522720*e*Zeta[3] - 
         3941280*e^2*Zeta[3] - 315360*e^2*Pi^2*Zeta[3] + 
         2138400*e^2*Zeta[5]))/4860) + 
    Nf*(Nc*((-187*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (RATIO[x^(-1)]*(20160 + 39360*e + 78080*e^2 - 6480*Pi^2 - 
           34560*e*Pi^2 - 153000*e^2*Pi^2 - 7857*e^2*Pi^4 - 
           103680*e*Zeta[3] - 552960*e^2*Zeta[3]))/2430 + 
        (RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 1260*e^2*Zeta[3]))/
         135 - (RATIO[(1 - x)^(-1)]*(-49320 - 251580*e - 1100570*e^2 + 
           2160*Pi^2 + 15480*e*Pi^2 + 69360*e^2*Pi^2 - 2061*e^2*Pi^4 - 
           125280*e*Zeta[3] + 432720*e^2*Zeta[3]))/2430 + 
        (2*e*RATIO[x^2]*(4455*Pi^2 + 28890*e*Pi^2 + 42*Pi^4 + 322*e*Pi^4 + 
           8910*e*Zeta[3] + 6030*e*Pi^2*Zeta[3] - 19440*e*Zeta[5]))/135 + 
        (17820 + 151200*e + 801540*e^2 + 1530*Pi^2 + 6240*e*Pi^2 + 
          68885*e^2*Pi^2 + 126*e*Pi^4 + 3303*e^2*Pi^4 + 56700*e*Zeta[3] + 
          111600*e^2*Zeta[3] + 18090*e^2*Pi^2*Zeta[3] - 58320*e^2*Zeta[5])/
         405 - (2*RATIO[x]*(17820 + 133380*e + 659250*e^2 + 1530*Pi^2 + 
           23295*e*Pi^2 + 129125*e^2*Pi^2 + 126*e*Pi^4 + 3282*e^2*Pi^4 + 
           56700*e*Zeta[3] + 142110*e^2*Zeta[3] + 18090*e^2*Pi^2*Zeta[3] - 
           58320*e^2*Zeta[5]))/405) + 
      ((-17*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(540 + 4950*e + 25665*e^2 + 60*e*Pi^2 - 
           20*e^2*Pi^2 - 38*e^2*Pi^4 - 4320*e*Zeta[3] - 13320*e^2*Zeta[3]))/
         135 + (RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 
           1020*e^2*Zeta[3]))/135 + (2*RATIO[x^(-1)]*(-60*e*Pi^2 - 
           130*e^2*Pi^2 + 23*e^2*Pi^4 + 360*e*Zeta[3] + 420*e^2*Zeta[3]))/
         135 - (2*e*RATIO[x^2]*(-405*Pi^2 - 1350*e*Pi^2 + 42*Pi^4 + 
           140*e*Pi^4 - 810*e*Zeta[3] - 3420*e*Pi^2*Zeta[3] - 
           7020*e*Zeta[5]))/135 + (RATIO[x]*(-1080 - 4680*e - 11940*e^2 + 
           540*Pi^2 + 1650*e*Pi^2 + 6890*e^2*Pi^2 + 84*e*Pi^4 + 
           655*e^2*Pi^4 - 1080*e*Zeta[3] - 10620*e^2*Zeta[3] - 
           6840*e^2*Pi^2*Zeta[3] - 14040*e^2*Zeta[5]))/135 + 
        (1080 + 5760*e + 17160*e^2 - 540*Pi^2 - 2100*e*Pi^2 - 9710*e^2*Pi^2 - 
          84*e*Pi^4 - 585*e^2*Pi^4 + 1080*e*Zeta[3] + 7920*e^2*Zeta[3] + 
          6840*e^2*Pi^2*Zeta[3] + 14040*e^2*Zeta[5])/270)/Nc)) + 
  G[0, x]*((-4*((-810*I)*Pi - (2880*I)*e*Pi - (10095*I)*e^2*Pi + 45*e*Pi^2 + 
       330*e^2*Pi^2 - (210*I)*e*Pi^3 - (820*I)*e^2*Pi^3 + 298*e^2*Pi^4 + 
       1440*e*Zeta[3] + 2520*e^2*Zeta[3] - (2700*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (I/135)*RATIO[x^(-1)]*
     (3000*e*Pi + 20140*e^2*Pi - (2880*I)*e*Pi^2 - (9480*I)*e^2*Pi^2 + 
      10560*e*Pi^3 + 18620*e^2*Pi^3 - (720*I)*e*Pi^4 + 3753*e^2*Pi^5 - 
      (12960*I)*e^2*Zeta[3] + 64800*e*Pi*Zeta[3] + 126720*e^2*Pi*Zeta[3] - 
      (97920*I)*e^2*Pi^2*Zeta[3]) + 
    (2*RATIO[x]*(-1080 - 3240*e - 5820*e^2 - (49680*I)*Pi - (375840*I)*e*Pi - 
       (2167980*I)*e^2*Pi - 24120*Pi^2 - 94380*e*Pi^2 - 353830*e^2*Pi^2 + 
       (22680*I)*Pi^3 + (13680*I)*e*Pi^3 + (21870*I)*e^2*Pi^3 + 9702*e*Pi^4 + 
       29943*e^2*Pi^4 + (24858*I)*e^2*Pi^5 - 84240*Zeta[3] + 
       235440*e*Zeta[3] + 852660*e^2*Zeta[3] + (693360*I)*e*Pi*Zeta[3] + 
       (705240*I)*e^2*Pi*Zeta[3] - 259740*e^2*Pi^2*Zeta[3] - 
       2358720*e^2*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-1080 - 2520*e - 3420*e^2 - (32400*I)*Pi - 
       (374760*I)*e*Pi - (2527380*I)*e^2*Pi - 3960*Pi^2 - 27300*e*Pi^2 + 
       88660*e^2*Pi^2 - (17280*I)*Pi^3 - (59400*I)*e*Pi^3 - 
       (170040*I)*e^2*Pi^3 + 4500*e*Pi^4 + 22638*e^2*Pi^4 - 
       (22653*I)*e^2*Pi^5 - 95040*e*Zeta[3] - 54000*e^2*Zeta[3] - 
       (531360*I)*e*Pi*Zeta[3] - (831600*I)*e^2*Pi*Zeta[3] - 
       29160*e^2*Pi^2*Zeta[3] + 181440*e^2*Zeta[5]))/405 + 
    (4*RATIO[x^2]*(1620*Pi^2 + 12285*e*Pi^2 + 74880*e^2*Pi^2 - 
       (2880*I)*Pi^3 - (3870*I)*e*Pi^3 - (12100*I)*e^2*Pi^3 - 1092*e*Pi^4 - 
       327*e^2*Pi^4 - (3378*I)*e^2*Pi^5 + 8640*Zeta[3] - 10980*e*Zeta[3] - 
       41190*e^2*Zeta[3] - (88560*I)*e*Pi*Zeta[3] - (77760*I)*e^2*Pi*
        Zeta[3] + 24390*e^2*Pi^2*Zeta[3] + 266220*e^2*Zeta[5]))/135 + 
    (2*((-7560*I)*Pi - (26460*I)*e*Pi - (74760*I)*e^2*Pi + 14220*Pi^2 + 
       94800*e*Pi^2 + 446705*e^2*Pi^2 - (19440*I)*Pi^3 - (43920*I)*e*Pi^3 - 
       (142770*I)*e^2*Pi^3 - 4284*e*Pi^4 - 19770*e^2*Pi^4 - 
       (27684*I)*e^2*Pi^5 + 12960*Zeta[3] - 249480*e*Zeta[3] - 
       621000*e^2*Zeta[3] - (609120*I)*e*Pi*Zeta[3] - 
       (1095120*I)*e^2*Pi*Zeta[3] - 24840*e^2*Pi^2*Zeta[3] + 
       1062720*e^2*Zeta[5]))/405 + 
    Nc^2*((-8*(10*e^2*Pi^4 + 90*e*Zeta[3] - 33*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*e*RATIO[x^2]*(1350*Pi^2 + 7830*e*Pi^2 + 
         62*Pi^4 + 279*e*Pi^4 + 2700*e*Zeta[3] + 4530*e*Pi^2*Zeta[3] + 
         2340*e*Zeta[5]))/45 + (RATIO[x^(-1)]*(-485280 - 2079600*e - 
         8509000*e^2 + 23760*Pi^2 + 69840*e*Pi^2 + 220800*e^2*Pi^2 + 
         11016*e*Pi^4 + 45441*e^2*Pi^4 + 38880*Zeta[3] - 522720*e*Zeta[3] + 
         3941280*e^2*Zeta[3] + 483840*e^2*Pi^2*Zeta[3] - 
         1438560*e^2*Zeta[5]))/4860 + (32400 + 187920*e + 793440*e^2 + 
        7920*Pi^2 + 51540*e*Pi^2 + 79840*e^2*Pi^2 - 4464*e*Pi^4 - 
        25839*e^2*Pi^4 + 168480*e*Zeta[3] + 389520*e^2*Zeta[3] - 
        326160*e^2*Pi^2*Zeta[3] - 168480*e^2*Zeta[5])/810 + 
      (RATIO[x]*(-32400 - 220320*e - 1029960*e^2 - 7920*Pi^2 - 20400*e*Pi^2 - 
         44860*e^2*Pi^2 + 1116*e*Pi^4 + 13377*e^2*Pi^4 - 168480*e*Zeta[3] - 
         365760*e^2*Zeta[3] + 81540*e^2*Pi^2*Zeta[3] + 42120*e^2*Zeta[5]))/
       405 - (RATIO[(1 - x)^(-1)]*(290880 + 582720*e + 1166080*e^2 - 
         71280*Pi^2 - 187920*e*Pi^2 - 504000*e^2*Pi^2 - 11016*e*Pi^4 + 
         25641*e^2*Pi^4 - 38880*Zeta[3] - 1283040*e*Zeta[3] - 
         3935520*e^2*Zeta[3] - 483840*e^2*Pi^2*Zeta[3] + 
         1438560*e^2*Zeta[5]))/4860) + 
    Nf*(((4*(2*e^2*Pi^4 + 18*e*Zeta[3] - 51*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
          (-6*e*Pi^2 - 13*e^2*Pi^2 + 4*e^2*Pi^4 + 36*e*Zeta[3] + 
           42*e^2*Zeta[3]))/27 + (RATIO[x^(-1)]*(-540 - 4950*e - 25665*e^2 - 
           60*e*Pi^2 + 20*e^2*Pi^2 + 72*e^2*Pi^4 + 4320*e*Zeta[3] + 
           13320*e^2*Zeta[3]))/135 - (2*e*RATIO[x^2]*(-405*Pi^2 - 
           1350*e*Pi^2 + 93*Pi^4 + 310*e*Pi^4 - 810*e*Zeta[3] + 
           180*e*Pi^2*Zeta[3] + 3780*e*Zeta[5]))/135 + 
        (-540 - 1800*e - 3360*e^2 + 270*Pi^2 + 1410*e*Pi^2 + 4735*e^2*Pi^2 - 
          93*e*Pi^4 - 504*e^2*Pi^4 - 540*e*Zeta[3] - 5040*e^2*Zeta[3] - 
          180*e^2*Pi^2*Zeta[3] - 3780*e^2*Zeta[5])/135 + 
        (RATIO[x]*(1080 + 4680*e + 11940*e^2 - 540*Pi^2 - 3270*e*Pi^2 - 
           12290*e^2*Pi^2 + 186*e*Pi^4 + 1163*e^2*Pi^4 + 1080*e*Zeta[3] + 
           7380*e^2*Zeta[3] + 360*e^2*Pi^2*Zeta[3] + 7560*e^2*Zeta[5]))/135)/
       Nc + Nc*((RATIO[x^(-1)]*(9864 + 50316*e + 220114*e^2 - 432*Pi^2 - 
           3096*e*Pi^2 - 13872*e^2*Pi^2 - 567*e^2*Pi^4 + 25056*e*Zeta[3] - 
           86544*e^2*Zeta[3]))/486 + (4*(22*e^2*Pi^4 + 198*e*Zeta[3] + 
           63*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-20160 - 39360*e - 78080*e^2 + 6480*Pi^2 + 
           34560*e*Pi^2 + 153000*e^2*Pi^2 - 3771*e^2*Pi^4 + 
           103680*e*Zeta[3] + 552960*e^2*Zeta[3]))/2430 + 
        (2*e*RATIO[x^2]*(4455*Pi^2 + 28890*e*Pi^2 + 93*Pi^4 + 713*e*Pi^4 + 
           8910*e*Zeta[3] + 13410*e*Pi^2*Zeta[3] + 3240*e*Zeta[5]))/135 - 
        (2*RATIO[x]*(-17820 - 133380*e - 659250*e^2 - 1530*Pi^2 + 
           3435*e*Pi^2 + 44215*e^2*Pi^2 + 279*e*Pi^4 + 3801*e^2*Pi^4 - 
           56700*e*Zeta[3] - 88650*e^2*Zeta[3] + 40230*e^2*Pi^2*Zeta[3] + 
           9720*e^2*Zeta[5]))/405 + (-35640 - 231120*e - 1033920*e^2 - 
          3060*Pi^2 - 27240*e*Pi^2 - 32050*e^2*Pi^2 + 558*e*Pi^4 + 
          7695*e^2*Pi^4 - 113400*e*Zeta[3] - 238320*e^2*Zeta[3] + 
          80460*e^2*Pi^2*Zeta[3] + 19440*e^2*Zeta[5])/810))), 
 Nc*G[0, 1, 0, 0, 0, 1, x]*(-320*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-1)]) + Nc*G[0, 1, 0, 0, 1, 0, x]*
   (-320*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)]) + 
  Nc*G[1, 0, 1, 1, 0, 1, x]*(-384*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)]) + Nc*G[1, 0, 1, 1, 1, 0, x]*
   (-384*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(1760*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)]) + Nc*G[1, 1, 1, 1, 1, 0, x]*
   (1760*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 1, 1, 0, 1, x]*(384*e^2*RATIO[(1 - x)^(-1)] + 
    320*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 1, 1, 1, 0, x]*
   (384*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)]) + 
  Nc*G[1, 1, 0, 0, 0, 1, x]*(320*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-1)]) + Nc*G[1, 1, 0, 0, 1, 0, x]*
   (320*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(224*e^2*RATIO[(1 - x)^(-1)] + 
    1760*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (224*e^2*RATIO[(1 - x)^(-1)] + 1760*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 1, 0, 1, 1, 1, x]*(-2944*e^2 + 1056*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] + 1472*e^2*RATIO[x] - 1472*e^2*RATIO[x^2]) + 
  Nc*G[1, 0, 1, 0, 0, 0, x]*(-2944*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    1056*e^2*RATIO[x^(-1)] + 1472*e^2*RATIO[x] - 1472*e^2*RATIO[x^2]) + 
  Nc*G[0, 1, 1, 0, 1, 1, x]*(-2816*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x] - 1408*e^2*RATIO[x^2]) + 
  Nc*G[1, 0, 0, 1, 0, 0, x]*(-2816*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x] - 1408*e^2*RATIO[x^2]) + 
  Nc*G[0, 1, 0, 1, 0, 0, x]*(-1664*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  Nc*G[1, 0, 1, 0, 1, 1, x]*(-1664*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] + 
    928*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
  Nc*G[0, 0, 0, 0, 1, 1, x]*(-1408*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x] - 704*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 1, 0, 0, x]*
   (-1408*e^2 + 320*e^2*RATIO[x^(-1)] + 704*e^2*RATIO[x] - 
    704*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 1, 0, 0, x]*
   (-896*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    448*e^2*RATIO[x] - 448*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 1, 1, x]*
   (-896*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 672*e^2*RATIO[x^(-1)] + 
    448*e^2*RATIO[x] - 448*e^2*RATIO[x^2]) + Nc*G[0, 1, 0, 1, 0, 1, x]*
   (-768*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2]) + Nc*G[0, 1, 0, 1, 1, 0, x]*
   (-768*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 0, 1, 1, x]*
   (-768*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 288*e^2*RATIO[x^(-1)] + 
    384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + Nc*G[1, 0, 1, 0, 0, 1, x]*
   (-768*e^2 + 160*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2]) + Nc*G[1, 0, 1, 0, 1, 0, x]*
   (-768*e^2 + 160*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 1, 0, 0, x]*
   (-768*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
    384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 0, 0, 0, x]*
   (-256*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 1056*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 1, 1, 1, x]*
   (-256*e^2 - 1056*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 0, 0, 1, x]*
   (-256*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 0, 1, 0, x]*
   (-256*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 0, 1, 1, x]*
   (-256*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 1, 0, 0, x]*
   (-256*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 1, 0, 1, x]*
   (-256*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 512*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 1, 1, 0, x]*
   (-256*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 512*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[1, 1, 0, 0, 0, 0, x]*
   (-128*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 1216*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[0, 0, 1, 1, 1, 1, x]*
   (-128*e^2 - 1216*e^2*RATIO[(1 - x)^(-1)] - 1024*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 1, 0, 1, x]*
   (-128*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 1, 1, 0, x]*
   (-128*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 0, 0, 1, x]*
   (-128*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 0, 1, 0, x]*
   (-128*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 0, 0, 0, x]*
   (128*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 1, 1, 1, x]*
   (128*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 1, 0, 0, x]*
   (128*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 0, 1, 1, x]*
   (128*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 608*e^2*RATIO[x^(-1)] - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, 1, x]*
   (512*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
    256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 1, 0, x]*
   (512*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
    256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 1, 0, 1, x]*
   (512*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 704*e^2*RATIO[x^(-1)] - 
    256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 1, 1, 0, x]*
   (512*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 704*e^2*RATIO[x^(-1)] - 
    256*e^2*RATIO[x] + 256*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 0, 0, 1, x]*
   (640*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
    320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 0, 1, 0, x]*
   (640*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
    320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 1, 0, 1, x]*
   (640*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] - 
    320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 1, 1, 0, x]*
   (640*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] - 
    320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 1, 1, 1, x]*
   (1024*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 704*e^2*RATIO[x^(-1)] - 
    512*e^2*RATIO[x] + 512*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, 0, x]*
   (1024*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-1)] - 
    512*e^2*RATIO[x] + 512*e^2*RATIO[x^2]) + Nc*G[0, 1, 0, 0, 0, 0, x]*
   (1152*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 1696*e^2*RATIO[x^(-1)] - 
    576*e^2*RATIO[x] + 576*e^2*RATIO[x^2]) + Nc*G[1, 0, 1, 1, 1, 1, x]*
   (1152*e^2 - 1696*e^2*RATIO[(1 - x)^(-1)] - 352*e^2*RATIO[x^(-1)] - 
    576*e^2*RATIO[x] + 576*e^2*RATIO[x^2]) + Nc*G[1, 0, 1, 1, 0, 0, x]*
   (2816*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 544*e^2*RATIO[x^(-1)] - 
    1408*e^2*RATIO[x] + 1408*e^2*RATIO[x^2]) + Nc*G[0, 1, 0, 0, 1, 1, x]*
   (2816*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] - 
    1408*e^2*RATIO[x] + 1408*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, 0, x]*
   (2944*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 1472*e^2*RATIO[x] + 
    1472*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 1, 1, 1, x]*
   (2944*e^2 - 1472*e^2*RATIO[x^(-1)] - 1472*e^2*RATIO[x] + 
    1472*e^2*RATIO[x^2]) + Nc*G[0, 1, 1, 1, 1, 1, x]*
   (2944*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 1248*e^2*RATIO[x^(-1)] - 
    1472*e^2*RATIO[x] + 1472*e^2*RATIO[x^2]) + Nc*G[1, 0, 0, 0, 0, 0, x]*
   (2944*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 1184*e^2*RATIO[x^(-1)] - 
    1472*e^2*RATIO[x] + 1472*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((416*e^2)/3 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (544*e^2*RATIO[x])/3 + 
      32*e^2*RATIO[x^2]) + Nc*(((-16*I)/3)*e^2*(-143*I + 96*Pi) - 
      (16*(36*e - 11*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((9*I)*e - (22*I)*e^2 + 63*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*(103 + (48*I)*Pi)*RATIO[x])/3 + 16*e^2*(31 - (16*I)*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*((-32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 + 
      32*e^2*RATIO[x^2]) + Nc*((16*e^2*(53 - (96*I)*Pi))/3 - 
      (32*(9*e - 22*e^2 - (63*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e - (11*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e^2*(289*I + 48*Pi)*RATIO[x] + 16*e^2*(31 - (16*I)*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 0, 1, x]*
   (Nf*((416*e^2)/3 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (544*e^2*RATIO[x])/3 + 
      32*e^2*RATIO[x^2]) + Nc*(((-16*I)/3)*e^2*(-143*I + 144*Pi) - 
      (16*(36*e - 11*e^2 - (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((-9*I)*e + (22*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*(103 + (72*I)*Pi)*RATIO[x])/3 + 16*e^2*(31 - (24*I)*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 1, 0, x]*
   (Nf*((-32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 + 
      32*e^2*RATIO[x^2]) + Nc*((16*e^2*(53 - (144*I)*Pi))/3 - 
      (32*(9*e - 22*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e - (11*I)*e^2 + 
        60*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e^2*(289*I + 72*Pi)*RATIO[x] + 16*e^2*(31 - (24*I)*Pi)*
       RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nf*(160*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 - 48*e^2*RATIO[x^(-2)] - 
      (256*e^2*RATIO[x^(-1)])/3 - 160*e^2*RATIO[x] + 
      (160*e^2*RATIO[x^2])/3) + Nc*((-48*I)*e^2*(-15*I + 8*Pi) - 
      (16*(96*e - 77*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (304*e^2*RATIO[x^(-2)])/3 + (96*I)*(I*e - (11*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (16*I)*e^2*(13*I + 12*Pi)*RATIO[x] + 
      (16*e^2*(161 - (36*I)*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 1, 0, x]*(Nf*((160*e^2)/3 - (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (48*e^2)/(-1 + RATIO[x])^2 + 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3) + 
    Nc*(((-16*I)/3)*e^2*(-13*I + 72*Pi) - 96*e*(1 - 11*e - (4*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (304*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((16*I)/3)*e^2*(283*I + 36*Pi)*RATIO[x] + 
      (16*e^2*(161 - (36*I)*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(160*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      48*e^2*RATIO[x^(-2)] - (256*e^2*RATIO[x^(-1)])/3 - 160*e^2*RATIO[x] + 
      (160*e^2*RATIO[x^2])/3) + Nc*((-16*I)*e^2*(-45*I + 88*Pi) - 
      (16*(96*e - 77*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (304*e^2*RATIO[x^(-2)])/3 + (32*I)*((3*I)*e - (33*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (16*I)*e^2*(13*I + 44*Pi)*RATIO[x] + 
      (16*e^2*(161 - (132*I)*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*((160*e^2)/3 - (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (48*e^2)/(-1 + RATIO[x])^2 + 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3) + 
    Nc*(((-16*I)/3)*e^2*(-13*I + 264*Pi) - 32*e*(3 - 33*e - (11*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*((96*I)*e - (77*I)*e^2 + 126*e^2*Pi)*
       RATIO[x^(-1)] + (304*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((16*I)/3)*e^2*(283*I + 132*Pi)*RATIO[x] + 
      (16*e^2*(161 - (132*I)*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 0, x]*(Nf*(-416*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - (800*e^2*RATIO[x^2])/3) + 
    Nc*(48*e^2*(47 + (24*I)*Pi) - (16*(18*e + 121*e^2 + (162*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 
        306*e^2*Pi)*RATIO[x^(-1)] - (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      48*e^2*(31 - (12*I)*Pi)*RATIO[x] + ((16*I)/3)*e^2*(175*I + 108*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 1, 1, x]*
   (Nf*((-1952*e^2)/3 - (608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
      (1504*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nc*((16*e^2*(527 + (216*I)*Pi))/3 - ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 
        306*e^2*Pi)*RATIO[(1 - x)^(-1)] - (80*e^2*RATIO[x^(-2)])/3 - 
      ((16*I)/3)*((-18*I)*e - (121*I)*e^2 + 162*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2*(71 - (108*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*e^2*(175*I + 108*Pi)*
       RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-64*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] + 
      (256*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(-1 + RATIO[x])^2 + 
      64*e^2*RATIO[x] - (64*e^2*RATIO[x^2])/3) + 
    Nc*(64*e*(-2 + 3*e + (8*I)*e*Pi) - 32*e*(-10 + 11*e)*
       RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((9*I)*e + (55*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (64*e*(3 - 11*e - (12*I)*e*Pi)*RATIO[x])/
       3 + 64*e*(-1 + e + (4*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((-64*e^2)/3 + (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      16*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((64*e*(-6 + e + (24*I)*e*Pi))/3 - 
      (32*(9*e + 55*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] - 32*(-10*e + 11*e^2)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(3 + 5*e - (12*I)*e*Pi)*
        RATIO[x])/3 + 64*e*(-1 + e + (4*I)*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((1088*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (256*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (448*e^2*RATIO[x])/3 + 
      192*e^2*RATIO[x^2]) + Nc*((32*e*(12 - 181*e + (24*I)*e*Pi))/3 - 
      32*e*(1 - 22*e + (19*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - (16*I)*((-4*I)*e + (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 
      (64*I)*e*(-I - (8*I)*e + 2*e*Pi)*RATIO[x] + 
      (64*e*(3 + 52*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((1216*e^2)/3 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 - (448*e^2*RATIO[x^(-1)])/3 - 
      (256*e^2)/(3*(-1 + RATIO[x])^2) - (704*e^2*RATIO[x])/3 + 
      192*e^2*RATIO[x^2]) + Nc*((32*e*(12 - 125*e + (24*I)*e*Pi))/3 - 
      16*e*(4 - 11*e + (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e + (22*I)*e^2 + 19*e^2*Pi)*
       RATIO[x^(-1)] + (192*e^2)/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*e*(-3*I - (80*I)*e + 6*e*Pi)*RATIO[x] + 
      (64*e*(3 + 52*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1184*e^2)/3 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (592*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1120*e^2*RATIO[x])/3 + (416*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(48 - 305*e + (72*I)*e*Pi))/3 - 32*e*(-8 + 33*e + (6*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*((9*I)*e + (11*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-1)] - (624*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(-24 + 77*e - (36*I)*e*Pi)*RATIO[x])/3 + 
      16*e*(8 + 49*e + (12*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nf*(160*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (592*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      96*e^2*RATIO[x] + (416*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(16 - 27*e + (24*I)*e*Pi) - ((64*I)/3)*((9*I)*e + (11*I)*e^2 + 
        15*e^2*Pi)*RATIO[(1 - x)^(-1)] - 624*e^2*RATIO[x^(-2)] - 
      (32*I)*((8*I)*e - (33*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)/3)*e*(-24*I - (371*I)*e + 36*e*Pi)*RATIO[x] + 
      16*e*(8 + 49*e + (12*I)*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-1184*e^2)/3 + (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (160*e^2*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(72 + 497*e + (48*I)*e*Pi))/3 - 
      (16*(54*e + 121*e^2 - (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-24*I)*e + (77*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-36 + 35*e - (24*I)*e*Pi)*
        RATIO[x])/3 + (16*e*(36 + 49*e + (24*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 1, x]*(Nf*((-1760*e^2)/3 - (224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 + (352*e^2*RATIO[x^(-1)])/3 + 
      (1312*e^2*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(72 + 581*e + (48*I)*e*Pi))/3 - 
      (16*(24*e - 77*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((54*I)*e + (121*I)*e^2 + 
        54*e^2*Pi)*RATIO[x^(-1)] - ((16*I)/3)*e*(-36*I - (133*I)*e + 24*e*Pi)*
       RATIO[x] + (16*e*(36 + 49*e + (24*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-64*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] + (256*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - (64*e^2*RATIO[x^2])/3) + 
    Nc*(64*e*(-2 + 3*e - (50*I)*e*Pi) - 32*e*(-10 + 11*e - (40*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((9*I)*e + (55*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (64*e*(3 - 11*e + (75*I)*e*Pi)*RATIO[x])/
       3 + 64*e*(-1 + e - (25*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((-64*e^2)/3 + (256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      16*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((64*e*(-6 + e - (150*I)*e*Pi))/3 - 
      (32*(9*e + 55*e^2 - (69*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] + (32*I)*((-10*I)*e + (11*I)*e^2 + 40*e^2*Pi)*
       RATIO[x^(-1)] - (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e*(3 + 5*e + (75*I)*e*Pi)*RATIO[x])/3 + 64*e*(-1 + e - (25*I)*e*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 0, 1, x]*
   (Nf*((-256*e^2)/3 + 128*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + (416*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 - 64*e^2*RATIO[x^2]) + 
    Nc*((32*e*(12 + 47*e - (204*I)*e*Pi))/3 - 32*e*(1 + 22*e - (24*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*((-12*I)*e + (143*I)*e^2 + 228*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 64*e*(-1 + 4*e + (17*I)*e*Pi)*RATIO[x] + 
      (64*e*(3 + 19*e - (51*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nf*((-512*e^2)/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (448*e^2*RATIO[x])/3 - 
      64*e^2*RATIO[x^2]) + Nc*((32*e*(12 + 109*e - (204*I)*e*Pi))/3 - 
      (16*(-12*e + 143*e^2 - (228*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + (32*I)*(I*e + (22*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((64*I)/3)*e*(3*I + (50*I)*e + 51*e*Pi)*RATIO[x] + 
      (64*e*(3 + 19*e - (51*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((32*e^2)/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (496*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*((16*e*(168 + 229*e - (360*I)*e*Pi))/3 - 
      (16*(54*e + 209*e^2 - (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-18*I)*e - (11*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)] - (1456*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*I)*e*(28*I + (113*I)*e + 60*e*Pi)*RATIO[x] + 
      16*e*(28 + 117*e - (60*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*((-160*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (496*e^2*RATIO[x^(-2)])/3 + (416*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (224*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*((16*e*(168 + 241*e - (360*I)*e*Pi))/3 - 
      (32*(18*e + 11*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1456*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((54*I)*e + (209*I)*e^2 + 
        138*e^2*Pi)*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*I)*e*(28*I + (121*I)*e + 60*e*Pi)*RATIO[x] + 
      16*e*(28 + 117*e - (60*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((-256*e^2)/3 + 128*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + (416*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 - 64*e^2*RATIO[x^2]) + 
    Nc*((32*e*(12 + 47*e + (288*I)*e*Pi))/3 - 32*e*(1 + 22*e + (11*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 - 
      ((16*I)/3)*((12*I)*e - (143*I)*e^2 + 138*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 64*e*(-1 + 4*e - (24*I)*e*Pi)*RATIO[x] + 
      (64*e*(3 + 19*e + (72*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((-512*e^2)/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (448*e^2*RATIO[x])/3 - 
      64*e^2*RATIO[x^2]) + Nc*((32*e*(12 + 109*e + (288*I)*e*Pi))/3 - 
      (16*(-12*e + 143*e^2 + (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e - (22*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((64*I)/3)*e*(-3*I - (50*I)*e + 72*e*Pi)*RATIO[x] + 
      (64*e*(3 + 19*e + (72*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((-896*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      144*e^2*RATIO[x^(-2)] - (224*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (640*e^2*RATIO[x])/3 - 
      128*e^2*RATIO[x^2]) + Nc*((64*e*(-6 + 71*e + (60*I)*e*Pi))/3 - 
      (352*e^2*RATIO[(1 - x)^(-1)])/3 + (1328*e^2*RATIO[x^(-2)])/3 - 
      (16*I)*((-2*I)*e + (33*I)*e^2 + 20*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(2 - 9*e - (20*I)*e*Pi)*
       RATIO[x] + ((64*I)/3)*e*(3*I + (28*I)*e + 30*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nf*((-640*e^2)/3 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (144*e^2)/(-1 + RATIO[x])^2 + (128*e^2*RATIO[x])/3 - 
      128*e^2*RATIO[x^2]) + Nc*((32*e*(-12 + 59*e + (120*I)*e*Pi))/3 - 
      16*e*(2 - 33*e + (20*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 + 
      (1328*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(6 + 139*e - (60*I)*e*Pi)*
        RATIO[x])/3 + ((64*I)/3)*e*(3*I + (28*I)*e + 30*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((2176*e^2)/3 - 288*e^2*RATIO[x^(-1)] - 
      (1088*e^2*RATIO[x])/3 + (1088*e^2*RATIO[x^2])/3) + 
    Nc*(((64*I)/3)*e*(36*I + (223*I)*e + 66*e*Pi) + 
      (1760*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-2)] - 
      (16*I)*((24*I)*e + (143*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(36 + 319*e - (66*I)*e*Pi)*RATIO[x])/3 + 
      ((64*I)/3)*e*(18*I + (185*I)*e + 33*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((2176*e^2)/3 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      (1088*e^2*RATIO[x])/3 + (1088*e^2*RATIO[x^2])/3) + 
    Nc*(((32*I)/3)*e*(72*I + (497*I)*e + 132*e*Pi) - 
      (16*I)*e*(24*I + (143*I)*e + 30*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1760*I)*e^2*Pi*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(36 + 421*e - (66*I)*e*Pi)*RATIO[x])/3 + 
      ((64*I)/3)*e*(18*I + (185*I)*e + 33*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*((-256*e^2)/3 - (736*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2*RATIO[x^(-1)])/3 - (48*e^2)/(-1 + RATIO[x])^2 + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nc*(((32*I)/3)*e*(72*I + (43*I)*e + 192*e*Pi) - 
      (16*I)*e*(18*I + (77*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((48*I)*e + (407*I)*e^2 + 384*e^2*Pi)*RATIO[x^(-1)] + 
      (112*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(18 + 85*e - (48*I)*e*Pi)*
        RATIO[x])/3 + ((64*I)/3)*e*(18*I + (103*I)*e + 48*e*Pi)*
       RATIO[x^2])) + G[0, 1, 1, 1, 1, x]*
   (Nf*((-256*e^2)/3 - (1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      48*e^2*RATIO[x^(-2)] - (736*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nc*(((32*I)/3)*e*(72*I + (79*I)*e + 192*e*Pi) - 
      ((16*I)/3)*((48*I)*e + (407*I)*e^2 + 384*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (112*e^2*RATIO[x^(-2)])/3 - (16*I)*((18*I)*e + (77*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + (64*e*(18 + 121*e - (48*I)*e*Pi)*RATIO[x])/3 + 
      ((64*I)/3)*e*(18*I + (103*I)*e + 48*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*(((-32*I)/3)*e*(-3*I - (11*I)*e + 19*e*Pi) + 
      ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((6*I)*e + (25*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e - I*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(18 + 41*e + (66*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(-2 + 7*e - (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*e*(54 + 137*e - (48*I)*Pi + (406*I)*e*Pi + 4*e*Pi^2))/3 - 
      (8*(-36 + 66*e + 128*e^2 + (108*I)*e*Pi + (44*I)*e^2*Pi + 103*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((24*I)*e + (89*I)*e^2 + 
        552*e^2*Pi)*RATIO[x^(-2)] + (8*(36 - 198*e - 905*e^2 - (72*I)*e*Pi + 
         (1254*I)*e^2*Pi + 102*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*(-162 - 2195*e - (72*I)*Pi + (234*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
       9 + (8*e*(-122 - 927*e - (24*I)*Pi - (146*I)*e*Pi + 2*e*Pi^2)*
        RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (Nf*(((-32*I)/9)*e*(-3*I - (2*I)*e + 51*e*Pi) - 
      (32*(-3*e + e^2 + (33*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-1)] - (((16*I)/9)*((6*I)*e + (25*I)*e^2 + 
         90*e^2*Pi))/(-1 + RATIO[x])^2 + ((16*I)/9)*e*
       (6*I + (83*I)*e + 42*e*Pi)*RATIO[x] + 
      (16*e*(-2 + 7*e - (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*e*(-42 - 175*e - (144*I)*Pi + (546*I)*e*Pi + 12*e*Pi^2))/9 + 
      (8*(36 - 198*e - 905*e^2 - (72*I)*e*Pi + (1254*I)*e^2*Pi + 
         102*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - (8*(-36 + 66*e + 128*e^2 + (108*I)*e*Pi + 
         (44*I)*e^2*Pi + 103*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (((8*I)/9)*((24*I)*e + (89*I)*e^2 + 552*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e*(-570 - 3367*e - (72*I)*Pi - (1110*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
       9 + (8*e*(-122 - 927*e - (24*I)*Pi - (146*I)*e*Pi + 2*e*Pi^2)*
        RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (Nf*((16*e*(6 + 29*e + (68*I)*e*Pi))/3 - ((64*I)/9)*
       ((-3*I)*e - (8*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((6*I)*e + (11*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-18*I - (155*I)*e + 84*e*Pi)*RATIO[x] + 
      (32*e*(1 + 10*e + (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*e*(-78 - 305*e - (808*I)*e*Pi + 28*e*Pi^2))/3 + 
      (8*(-36 + 132*e - 35*e^2 + (216*I)*e*Pi + (660*I)*e^2*Pi + 63*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 
        62*e^2*Pi)*RATIO[x^(-2)] - (8*(-12 - 22*e - 83*e^2 + (36*I)*e*Pi + 
         (88*I)*e^2*Pi + 104*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e*(-342 - 2575*e + (156*I)*e*Pi + 42*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(-29 - 255*e + (162*I)*e*Pi + 7*e*Pi^2)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(Nf*((32*e*(3 - 4*e + (114*I)*e*Pi))/9 - 
      (16*(6*e + 11*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - ((64*I)/9)*((-3*I)*e - (8*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-1)] - (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 
         78*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(6 + 35*e - (132*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(1 + 10*e + (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((16*e*(-33 + 65*e - (804*I)*e*Pi + 42*e*Pi^2))/9 - 
      (8*(-12 - 22*e - 83*e^2 + (36*I)*e*Pi + (88*I)*e^2*Pi + 104*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + (8*(-36 + 132*e - 35*e^2 + (216*I)*e*Pi + 
         (660*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*(2 + 11*e + (62*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*e*(-6 - 485*e + (1788*I)*e*Pi + 42*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(-29 - 255*e + (162*I)*e*Pi + 7*e*Pi^2)*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(Nf*(((-32*I)/3)*e*(-3*I - (11*I)*e + 48*e*Pi) - 
      ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((-6*I)*e - (25*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-3*I)*e + I*e^2 + 39*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(18 + 41*e + (180*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(-2 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-8*e*(-54 - 137*e - (144*I)*Pi - (984*I)*e*Pi + 68*e*Pi^2))/3 + 
      (8*(36 - 66*e - 128*e^2 - (36*I)*e*Pi + (22*I)*e^2*Pi + 41*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-2)] + (8*(36 - 198*e - 905*e^2 - (360*I)*e*Pi - 
         (990*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(162 + 2195*e - (216*I)*Pi + (144*I)*e*Pi + 102*e*Pi^2)*RATIO[x])/
       9 - (8*e*(122 + 927*e - (72*I)*Pi - (40*I)*e*Pi + 34*e*Pi^2)*
        RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (Nf*(((-32*I)/9)*e*(-3*I - (2*I)*e + 120*e*Pi) - 
      (32*(-3*e + e^2 - (39*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-1)] + (16*(6*e + 25*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((16*I)/9)*e*(6*I + (83*I)*e + 84*e*Pi)*
       RATIO[x] + (16*e*(-2 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-8*e*(42 + 175*e - (432*I)*Pi - (3216*I)*e*Pi + 204*e*Pi^2))/9 + 
      (8*(36 - 198*e - 905*e^2 - (360*I)*e*Pi - (990*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (8*(36 - 66*e - 128*e^2 - (36*I)*e*Pi + (22*I)*e^2*Pi + 41*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 18*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(570 + 3367*e - (216*I)*Pi - (384*I)*e*Pi + 
         102*e*Pi^2)*RATIO[x])/9 - (8*e*(122 + 927*e - (72*I)*Pi - 
         (40*I)*e*Pi + 34*e*Pi^2)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, x]*(Nf*((32*e*(3 - 4*e - (33*I)*e*Pi))/9 - 
      (16*(6*e + 11*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 204*e^2*Pi)*RATIO[x^(-2)] + 
      ((64*I)/9)*((3*I)*e + (8*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(6 + 35*e + (42*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(1 + 10*e - (5*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-16*e*(33 - 65*e - (576*I)*Pi - (939*I)*e*Pi + 426*e*Pi^2))/9 + 
      (8*(12 + 22*e + 83*e^2 - (60*I)*e*Pi - (242*I)*e^2*Pi + 82*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi)*
       RATIO[x^(-2)] + (8*(-36 + 132*e - 35*e^2 - (360*I)*e*Pi - 
         (1848*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(6 + 485*e - (576*I)*Pi - (1878*I)*e*Pi + 426*e*Pi^2)*RATIO[x])/
       9 - (16*e*(29 + 255*e - (96*I)*Pi - (369*I)*e*Pi + 71*e*Pi^2)*
        RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (Nf*((16*e*(6 + 29*e - (18*I)*e*Pi))/3 - 
      (64*(3*e + 8*e^2 - (33*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((6*I)*e + (11*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(6*e - 5*e^2 + (204*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*e*(18*I + (155*I)*e + 18*e*Pi)*RATIO[x] + 
      (32*e*(1 + 10*e - (5*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-8*e*(78 + 305*e - (384*I)*Pi - (738*I)*e*Pi + 284*e*Pi^2))/3 + 
      (8*(-36 + 132*e - 35*e^2 - (360*I)*e*Pi - (1848*I)*e^2*Pi + 
         135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(12 + 22*e + 83*e^2 - (60*I)*e*Pi - (242*I)*e^2*Pi + 82*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(342 + 2575*e - (576*I)*Pi - (2550*I)*e*Pi + 
         426*e*Pi^2)*RATIO[x])/9 - (16*e*(29 + 255*e - (96*I)*Pi - 
         (369*I)*e*Pi + 71*e*Pi^2)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, x]*(Nf*(8*e*(24 + 143*e - (44*I)*e*Pi) + 
      (16*(6*e + 41*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((31*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((3*I)*e + (24*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-1)] + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
       (36*I + (215*I)*e + 63*e*Pi)*RATIO[x] + 
      (32*e*(8 + 35*e - (15*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(8*(-16 - 128*e - 701*e^2 - (16*I)*e*Pi + (158*I)*e^2*Pi + 
        24*e^2*Pi^2) + (8*(12 - 66*e - 316*e^2 + (120*I)*e*Pi + 33*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((431*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-2)] + (8*(108 + 198*e + 2029*e^2 + (180*I)*e*Pi - 
         (1320*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*(-12 - 34*e - 283*e^2 - (12*I)*e*Pi - (187*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x])/3 + (16*(-36 - 78*e - 221*e^2 - (36*I)*e*Pi - 
         (453*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 0, x]*(Nf*((8*e*(168 + 847*e - (324*I)*e*Pi))/9 - 
      (32*(3*e + 24*e^2 - (14*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (16*(6*e + 41*e^2)*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*(31*I + 4*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(-12 + 5*e + (27*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(8 + 35*e - (15*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*(-144 - 1104*e - 5053*e^2 - (144*I)*e*Pi + (1638*I)*e^2*Pi + 
         216*e^2*Pi^2))/9 + (8*(108 + 198*e + 2029*e^2 + (180*I)*e*Pi - 
         (1320*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (8*(12 - 66*e - 316*e^2 + (120*I)*e*Pi + 
         33*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (((8*I)/9)*((431*I)*e^2 + 48*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-36 - 54*e + 407*e^2 - (36*I)*e*Pi - (345*I)*e^2*Pi + 54*e^2*Pi^2)*
        RATIO[x])/9 + (16*(-36 - 78*e - 221*e^2 - (36*I)*e*Pi - 
         (453*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(((32*I)/9)*e*(60*I + (355*I)*e + 99*e*Pi) - 
      ((32*I)/3)*((7*I)*e + (66*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((224*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (((16*I)/9)*((226*I)*e^2 + 27*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(10 + 42*e - (9*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(20*I + (137*I)*e + 38*e*Pi)*RATIO[x^2]) + 
    Nc*((16*(72 + 822*e + 4022*e^2 - (288*I)*e*Pi - (1377*I)*e^2*Pi + 
         54*e^2*Pi^2))/9 - (16*(36 + 297*e + 2864*e^2 - (90*I)*e*Pi - 
         (1287*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*((96*I)*e*Pi - (77*I)*e^2*Pi + 126*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (((16*I)/9)*((6*I)*e + (806*I)*e^2 + 81*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(36 + 720*e + 3380*e^2 - (144*I)*e*Pi - (237*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(72 + 1260*e + 8857*e^2 - (288*I)*e*Pi - (954*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 1, 1, x]*
   (Nf*(((16*I)/9)*e*(120*I + (869*I)*e + 258*e*Pi) - 
      ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((226*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((7*I)*e + (66*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(10 + 95*e - (29*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(20*I + (137*I)*e + 38*e*Pi)*RATIO[x^2]) + 
    Nc*((8*(144 + 1464*e + 10141*e^2 - (576*I)*e*Pi - (3234*I)*e^2*Pi + 
         108*e^2*Pi^2))/9 - (16*((96*I)*e*Pi - (77*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((6*I)*e + (806*I)*e^2 + 
        81*e^2*Pi)*RATIO[x^(-2)] - (16*(36 + 297*e + 2864*e^2 - (90*I)*e*Pi - 
         (1287*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(36 + 540*e + 5477*e^2 - (144*I)*e*Pi - (717*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(72 + 1260*e + 8857*e^2 - (288*I)*e*Pi - (954*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((8*e*(-24 + 17*e + (288*I)*e*Pi))/9 - 
      ((16*I)/9)*((6*I)*e + (145*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((54*I)*e - (23*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((18*I)*e + (151*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(3*e + 68*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      ((32*I)/9)*e*(-6*I - (89*I)*e + 36*e*Pi)*RATIO[x] + 
      ((16*I)/3)*e*(4*I + (13*I)*e + 24*e*Pi)*RATIO[x^2]) + 
    Nc*((8*(-144 - 84*e - 899*e^2 - (1512*I)*e^2*Pi + 144*e^2*Pi^2))/9 - 
      (16*(33*e + 1027*e^2 - (165*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((174*I)*e - (109*I)*e^2 + 
        318*e^2*Pi)*RATIO[x^(-2)] - (8*(-330*e - 1147*e^2 - (108*I)*e*Pi + 
         (264*I)*e^2*Pi + 480*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-12 - 116*e - 739*e^2 + (36*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[x])/3 + 
      (8*(-72 - 468*e - 2431*e^2 + (504*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 1, 1, x]*(Nf*(((8*I)/3)*e*(24*I + (139*I)*e + 96*e*Pi) + 
      ((16*I)/9)*((18*I)*e + (151*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e + (68*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((6*I)*e + (145*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-54*e + 23*e^2 + (90*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (64*e*(9 + 64*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/3)*e*(4*I + (13*I)*e + 24*e*Pi)*RATIO[x^2]) + 
    Nc*((64*(-6 + 6*e + 46*e^2 - (51*I)*e^2*Pi + 6*e^2*Pi^2))/3 - 
      (8*(-330*e - 1147*e^2 - (108*I)*e*Pi + (264*I)*e^2*Pi + 480*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((3*I)*e + (227*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] - (16*(33*e + 1027*e^2 - (165*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(174*e - 109*e^2 - (318*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (32*(-18 - 60*e - 107*e^2 + (198*I)*e^2*Pi + 18*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-72 - 468*e - 2431*e^2 + (504*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x^2])/
       9)) + G[0, 1, 1, 1, x]*(Nf*((16*e*(48 + 413*e + (12*I)*e*Pi))/9 - 
      ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((-6*I)*e + (100*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((8*I)*e - (63*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (4*I + (35*I)*e + 2*e*Pi)*RATIO[x] + 
      (32*e*(4 + 13*e + (2*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*(144 - 204*e - 3259*e^2 - (720*I)*e*Pi - (1140*I)*e^2*Pi + 
         492*e^2*Pi^2))/9 + (8*(-12 - 198*e - 636*e^2 + (204*I)*e*Pi + 
         (264*I)*e^2*Pi + 109*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((-6*I)*e + (448*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(6 + 44*e - 486*e^2 - (24*I)*e*Pi - (11*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*(36 + 294*e + 917*e^2 - (180*I)*e*Pi - (732*I)*e^2*Pi + 
         123*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(36 + 222*e + 1319*e^2 - (180*I)*e*Pi - (756*I)*e^2*Pi + 
         123*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nf*((16*e*(48 + 281*e + (36*I)*e*Pi))/9 - 
      (16*(-8*e + 63*e^2 + (10*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-1)] + (((16*I)/9)*((-6*I)*e + (100*I)*e^2 + 
         9*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e*(-4 + 9*e - (6*I)*e*Pi)*
        RATIO[x])/3 + (32*e*(4 + 13*e + (2*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*(144 - 348*e - 2455*e^2 - (720*I)*e*Pi - (1188*I)*e^2*Pi + 
         492*e^2*Pi^2))/9 - (16*(6 + 44*e - 486*e^2 - (24*I)*e*Pi - 
         (11*I)*e^2*Pi + 50*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*(-12 - 198*e - 636*e^2 + (204*I)*e*Pi + (264*I)*e^2*Pi + 
         109*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (16*(-6*e + 448*e^2 - (21*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (16*(36 + 150*e + 1721*e^2 - (180*I)*e*Pi - (780*I)*e^2*Pi + 
         123*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(36 + 222*e + 1319*e^2 - (180*I)*e*Pi - (756*I)*e^2*Pi + 
         123*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*
   (Nf*((8*e*(-69 - 570*e - (60*I)*Pi - (253*I)*e*Pi + 2*e*Pi^2))/9 - 
      (8*(36 + 42*e + 253*e^2 - (36*I)*e*Pi - (852*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (4*(-42*e - 107*e^2 - (288*I)*e*Pi + 
         (294*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*(48*e - 254*e^2 - (108*I)*e*Pi - (882*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*e*(30 + 235*e + (6*I)*Pi - (77*I)*e*Pi + 
         43*e*Pi^2)*RATIO[x])/9 + (16*e*(-9 - 66*e - (6*I)*Pi - (24*I)*e*Pi + 
         5*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-4*(-66*e - 133*e^2 - (936*I)*e*Pi + (1032*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(744*e + 7283*e^2 - (288*I)*Pi + (156*I)*e*Pi + (512*I)*e^2*Pi + 
         264*e*Pi^2 + 386*e^2*Pi^2 + (984*I)*e^2*Pi^3 - 1344*e^2*Zeta[3]))/
       9 + (8*RATIO[x^2]*(108 + 1089*e + 6558*e^2 - (72*I)*Pi - 
         (618*I)*e*Pi - (3034*I)*e^2*Pi + 66*e*Pi^2 + 124*e^2*Pi^2 + 
         (246*I)*e^2*Pi^3 - 336*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       ((510*I)*e + (4232*I)*e^2 - 216*Pi - 1188*e*Pi - 3276*e^2*Pi + 
        (468*I)*e*Pi^2 - (2541*I)*e^2*Pi^2 + 900*e^2*Pi^3 + 
        (6336*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (396*I + (768*I)*e + (1862*I)*e^2 - 648*Pi + 396*e*Pi + 12288*e^2*Pi + 
        (360*I)*e*Pi^2 + (231*I)*e^2*Pi^2 + 2070*e^2*Pi^3 + 
        (8496*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-72 - 1062*e - 6847*e^2 + 
         (72*I)*Pi + (714*I)*e*Pi + (4505*I)*e^2*Pi - 66*e*Pi^2 - 
         828*e^2*Pi^2 - (246*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/9)) + 
  G[0, 0, 1, x]*
   (Nf*((8*e*(-63 - 496*e - (84*I)*Pi - (551*I)*e*Pi + 118*e*Pi^2))/9 + 
      (8*(48*e - 254*e^2 - (108*I)*e*Pi - (882*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 42*e + 253*e^2 - (36*I)*e*Pi - (852*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*(-42*e - 107*e^2 - (288*I)*e*Pi + 
         (294*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (16*e*(-24 - 161*e - (30*I)*Pi - (221*I)*e*Pi + 73*e*Pi^2)*RATIO[x])/
       9 + (16*e*(-9 - 66*e - (6*I)*Pi - (24*I)*e*Pi + 5*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
       9 - (4*(-66*e - 133*e^2 - (936*I)*e*Pi + (1032*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*(72 + 798*e + 6705*e^2 - (288*I)*Pi + (348*I)*e*Pi + 
         (3454*I)*e^2*Pi + 264*e*Pi^2 - 1022*e^2*Pi^2 + (1080*I)*e^2*Pi^3 - 
         1920*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(-510*e - 4232*e^2 - 
         (216*I)*Pi - (1188*I)*e*Pi - (3276*I)*e^2*Pi - 468*e*Pi^2 + 
         2541*e^2*Pi^2 - 936*e^2*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(108 + 1089*e + 6558*e^2 - (72*I)*Pi - (618*I)*e*Pi - 
         (3034*I)*e^2*Pi + 66*e*Pi^2 + 124*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 
         480*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       (396*I + (768*I)*e + (1862*I)*e^2 - 648*Pi + 396*e*Pi + 12288*e^2*Pi + 
        (360*I)*e*Pi^2 + (231*I)*e^2*Pi^2 + 2034*e^2*Pi^3 + 
        (8280*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-144 - 1116*e - 6269*e^2 + 
         (72*I)*Pi + (522*I)*e*Pi + (1563*I)*e^2*Pi - 66*e*Pi^2 + 
         580*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 480*e^2*Zeta[3]))/9)) + 
  G[0, 1, 0, x]*
   (Nf*((-8*e*(63 + 496*e - (204*I)*Pi - (895*I)*e*Pi + 98*e*Pi^2))/9 - 
      (8*(-48*e + 254*e^2 + (216*I)*e*Pi + (1020*I)*e^2*Pi + 75*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(36 + 42*e + 253*e^2 + (36*I)*e*Pi - 
         (528*I)*e^2*Pi + 207*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (4*(42*e + 107*e^2 + (732*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (16*e*(-24 - 161*e + (42*I)*Pi + 
         (97*I)*e*Pi + e*Pi^2)*RATIO[x])/9 - 
      (16*e*(9 + 66*e - (18*I)*Pi - (72*I)*e*Pi + 11*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(66*e + 133*e^2 + (2736*I)*e^2*Pi + 129*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*(72 + 798*e + 6705*e^2 - (288*I)*Pi - 
         (2532*I)*e*Pi - (10340*I)*e^2*Pi + 264*e*Pi^2 + 1270*e^2*Pi^2 + 
         (1464*I)*e^2*Pi^3 - 1344*e^2*Zeta[3]))/9 + 
      (8*RATIO[x^2]*(108 + 1089*e + 6558*e^2 - (72*I)*Pi - (114*I)*e*Pi + 
         (206*I)*e^2*Pi + 66*e*Pi^2 - 194*e^2*Pi^2 + (366*I)*e^2*Pi^3 - 
         336*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       (396*I + (768*I)*e + (1862*I)*e^2 - 432*Pi - 396*e*Pi + 1854*e^2*Pi - 
        (936*I)*e*Pi^2 + (2409*I)*e^2*Pi^2 + 3798*e^2*Pi^3 + 
        (3960*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-144 - 1116*e - 6269*e^2 + 
         (72*I)*Pi + (162*I)*e*Pi - (471*I)*e^2*Pi - 66*e*Pi^2 + 
         436*e^2*Pi^2 - (366*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-510*e - 4232*e^2 - (432*I)*Pi - 
         (2376*I)*e*Pi - (13788*I)*e^2*Pi + 1044*e*Pi^2 - 1617*e^2*Pi^2 + 
         (2826*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/27)) + 
  G[1, 0, 0, x]*
   (Nf*((8*(-144 - 780*e - 3367*e^2 + (36*I)*e*Pi + (78*I)*e^2*Pi + 
         30*e^2*Pi^2))/27 - (8*(-108*e - 858*e^2 - (24*I)*e*Pi + 
         (204*I)*e^2*Pi + 79*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 222*e + 601*e^2 - (144*I)*e*Pi - (510*I)*e^2*Pi + 
         261*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (4*(-108*e - 339*e^2 + (274*I)*e^2*Pi + 43*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (16*(-36 - 54*e + 196*e^2 - (18*I)*e*Pi - 
         (375*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x])/27 + 
      (16*(-36 - 171*e - 761*e^2 + (18*I)*e*Pi + (72*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^2])/27) + Nc*((8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(-144*e - 435*e^2 + (334*I)*e^2*Pi + 
         19*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*(1584 + 8202*e + 33311*e^2 + (864*I)*Pi + (684*I)*e*Pi + 
         (2454*I)*e^2*Pi - 864*e*Pi^2 - 1590*e^2*Pi^2 + (3744*I)*e^2*Pi^3 - 
         13824*e^2*Zeta[3]))/27 + (8*RATIO[x^2]*(72 + 513*e + 2827*e^2 + 
         (216*I)*Pi + (954*I)*e*Pi + (4350*I)*e^2*Pi - 216*e*Pi^2 - 
         1467*e^2*Pi^2 + (936*I)*e^2*Pi^3 - 3456*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(1620*e + 12254*e^2 + (264*I)*e*Pi - 
         (3358*I)*e^2*Pi - 216*e*Pi^2 - 1023*e^2*Pi^2 + (432*I)*e^2*Pi^3 - 
         1872*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       (396*I + (1848*I)*e + (4958*I)*e^2 + 432*Pi + 1584*e*Pi + 
        7158*e^2*Pi - (792*I)*e*Pi^2 + (3003*I)*e^2*Pi^2 + 2916*e^2*Pi^3 + 
        (3384*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-180 + 378*e + 7922*e^2 - 
         (216*I)*Pi - (1242*I)*e*Pi - (8115*I)*e^2*Pi + 216*e*Pi^2 + 
         1401*e^2*Pi^2 - (936*I)*e^2*Pi^3 + 3456*e^2*Zeta[3]))/27)) + 
  G[1, 1, 1, x]*
   (Nf*((8*(144 + 1446*e + 9127*e^2 - (540*I)*e*Pi - (2718*I)*e^2*Pi + 
         102*e^2*Pi^2))/27 + ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*(-444*e - 1819*e^2 + (36*I)*e*Pi + 
         (618*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(6 + 104*e + 705*e^2 - (36*I)*e*Pi - (186*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(-36 - 486*e - 3302*e^2 + (162*I)*e*Pi + 
         (861*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x])/27 + 
      (16*(36 + 333*e + 1949*e^2 - (126*I)*e*Pi - (504*I)*e^2*Pi + 
         45*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*((-4*(-3048*e - 10229*e^2 + (216*I)*e*Pi + (4110*I)*e^2*Pi + 
         264*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*RATIO[x]*(612 + 9630*e + 66928*e^2 - (216*I)*Pi - (1530*I)*e*Pi - 
         (7017*I)*e^2*Pi + 180*e*Pi^2 + 93*e^2*Pi^2 - (648*I)*e^2*Pi^3 - 
         1368*e^2*Zeta[3]))/27 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
       (-36*Pi + 66*e*Pi + 128*e^2*Pi + (108*I)*e*Pi^2 + 15*e^2*Pi^3 + 
        (264*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
       (66*I + (1468*I)*e + (10000*I)*e^2 + 36*Pi + 660*e*Pi + 3697*e^2*Pi + 
        (120*I)*e*Pi^2 - (253*I)*e^2*Pi^2 + 144*e^2*Pi^3 + 
        (420*I)*e^2*Zeta[3]) + (8*RATIO[x^2]*(-720 - 7047*e - 42175*e^2 + 
         (216*I)*Pi + (1242*I)*e*Pi + (4134*I)*e^2*Pi - 180*e*Pi^2 - 
         1401*e^2*Pi^2 + (648*I)*e^2*Pi^3 + 1368*e^2*Zeta[3]))/27 + 
      (4*(-1584 - 16518*e - 116537*e^2 + (864*I)*Pi + (6588*I)*e*Pi + 
         (30276*I)*e^2*Pi - 720*e*Pi^2 - 1644*e^2*Pi^2 + (2592*I)*e^2*Pi^3 + 
         5472*e^2*Zeta[3]))/27)) + G[1, 0, 1, x]*
   (Nf*((-8*e*(69 + 570*e - (228*I)*Pi - (1133*I)*e*Pi + 166*e*Pi^2))/9 - 
      (8*(36 + 42*e + 253*e^2 + (36*I)*e*Pi - (528*I)*e^2*Pi + 207*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*(42*e + 107*e^2 + (732*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(-48*e + 254*e^2 + (216*I)*e*Pi + (1020*I)*e^2*Pi + 75*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*e*(30 + 235*e - (66*I)*Pi - (335*I)*e*Pi + 
         67*e*Pi^2)*RATIO[x])/9 - (16*e*(9 + 66*e - (18*I)*Pi - (72*I)*e*Pi + 
         11*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((4*(66*e + 133*e^2 + (2736*I)*e^2*Pi + 129*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*RATIO[x]*(72*I + (1062*I)*e + (6847*I)*e^2 + 72*Pi + 
        66*e*Pi + 59*e^2*Pi + (66*I)*e*Pi^2 + (48*I)*e^2*Pi^2 + 
        126*e^2*Pi^3 + (2616*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       ((510*I)*e + (4232*I)*e^2 - 432*Pi - 2376*e*Pi - 13788*e^2*Pi - 
        (1044*I)*e*Pi^2 + (1617*I)*e^2*Pi^2 + 630*e^2*Pi^3 - 
        (16344*I)*e^2*Zeta[3]) + (8*RATIO[x^2]*(108 + 1089*e + 6558*e^2 - 
         (72*I)*Pi - (114*I)*e*Pi + (206*I)*e^2*Pi + 66*e*Pi^2 - 
         194*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 2616*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-396 - 768*e - 1862*e^2 - (432*I)*Pi - 
         (396*I)*e*Pi + (1854*I)*e^2*Pi + 936*e*Pi^2 - 2409*e^2*Pi^2 + 
         (2538*I)*e^2*Pi^3 + 3600*e^2*Zeta[3]))/27 + 
      (4*(744*e + 7283*e^2 - (288*I)*Pi - (2436*I)*e*Pi - (10870*I)*e^2*Pi + 
         264*e*Pi^2 + 1754*e^2*Pi^2 - (504*I)*e^2*Pi^3 + 10464*e^2*Zeta[3]))/
       9)) + G[0, 1, 1, x]*
   (Nf*((8*(-144 - 1014*e - 5281*e^2 + (108*I)*e*Pi + (972*I)*e^2*Pi + 
         42*e^2*Pi^2))/27 - (8*(36 + 222*e + 601*e^2 - (144*I)*e*Pi - 
         (510*I)*e^2*Pi + 261*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(-108*e - 339*e^2 + (274*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-108*e - 858*e^2 - (24*I)*e*Pi + (204*I)*e^2*Pi + 79*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (16*(-36 - 288*e - 1718*e^2 + (54*I)*e*Pi + 
         (519*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (16*(-36 - 171*e - 761*e^2 + (18*I)*e*Pi + (72*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^2])/27) + 
    Nc*((4*(-144*e - 435*e^2 + (334*I)*e^2*Pi + 19*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(36 - 1404*e - 13576*e^2 - (216*I)*Pi - (666*I)*e*Pi - 
         (585*I)*e^2*Pi + 216*e*Pi^2 + 1533*e^2*Pi^2 + (108*I)*e^2*Pi^3 - 
         2808*e^2*Zeta[3]))/27 - ((4*I)/9)*RATIO[x^(-1)]*
       ((-1620*I)*e - (12254*I)*e^2 + 264*e*Pi - 3358*e^2*Pi + 
        (216*I)*e*Pi^2 + (1023*I)*e^2*Pi^2 + 252*e^2*Pi^3 + 
        (792*I)*e^2*Zeta[3]) + (8*RATIO[x^2]*(72 + 513*e + 2827*e^2 + 
         (216*I)*Pi + (954*I)*e*Pi + (4350*I)*e^2*Pi - 216*e*Pi^2 - 
         1467*e^2*Pi^2 - (108*I)*e^2*Pi^3 + 2808*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-396 - 1848*e - 4958*e^2 + (432*I)*Pi + 
         (1584*I)*e*Pi + (7158*I)*e^2*Pi + 792*e*Pi^2 - 3003*e^2*Pi^2 + 
         (1476*I)*e^2*Pi^3 + 5256*e^2*Zeta[3]))/27 + 
      (4*(1368 + 9984*e + 54809*e^2 + (864*I)*Pi + (108*I)*e*Pi - 
         (5076*I)*e^2*Pi - 864*e*Pi^2 - 1722*e^2*Pi^2 - (432*I)*e^2*Pi^3 + 
         11232*e^2*Zeta[3]))/27)) + G[0, 0, 0, x]*
   (Nf*((8*(144 + 1140*e + 6421*e^2 - (468*I)*e*Pi - (2004*I)*e^2*Pi + 
         258*e^2*Pi^2))/27 - (16*(6 + 104*e + 705*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-444*e - 1819*e^2 + (36*I)*e*Pi + (618*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (16*(36 + 180*e + 596*e^2 - (90*I)*e*Pi - 
         (147*I)*e^2*Pi + 123*e^2*Pi^2)*RATIO[x])/27 + 
      (16*(36 + 333*e + 1949*e^2 - (126*I)*e*Pi - (504*I)*e^2*Pi + 
         45*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((8*I)/3)*(36*Pi - 66*e*Pi - 128*e^2*Pi - (108*I)*e*Pi^2 + 
        29*e^2*Pi^3)*RATIO[x^(-1)] - 
      (4*(-3048*e - 10229*e^2 + (216*I)*e*Pi + (4110*I)*e^2*Pi + 
         264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(828 + 4464*e + 17422*e^2 - (216*I)*Pi - (954*I)*e*Pi - 
         (1251*I)*e^2*Pi + 180*e*Pi^2 + 2709*e^2*Pi^2 - (360*I)*e^2*Pi^3 - 
         3096*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (-66 - 1468*e - 10000*e^2 + (36*I)*Pi + (660*I)*e*Pi + 
         (3697*I)*e^2*Pi - 120*e*Pi^2 + 253*e^2*Pi^2 + (150*I)*e^2*Pi^3 - 
         456*e^2*Zeta[3]))/9 + (8*RATIO[x^2]*(-720 - 7047*e - 42175*e^2 + 
         (216*I)*Pi + (1242*I)*e*Pi + (4134*I)*e^2*Pi - 180*e*Pi^2 - 
         1401*e^2*Pi^2 + (360*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/27 + 
      (4*(-1800 - 11352*e - 67031*e^2 + (864*I)*Pi + (6012*I)*e*Pi + 
         (24510*I)*e^2*Pi - 720*e*Pi^2 - 4260*e^2*Pi^2 + (1440*I)*e^2*Pi^3 + 
         12384*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((-8*RATIO[(1 - x)^(-1)]*((36*I)*Pi + (42*I)*e*Pi + 
         (253*I)*e^2*Pi + 75*e^2*Pi^2 + (105*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/
       27 + (16*RATIO[x]*(90 + 720*e + 4085*e^2 - (36*I)*Pi - (216*I)*e*Pi - 
         (1157*I)*e^2*Pi - 6*e*Pi^2 + 35*e^2*Pi^2 - (48*I)*e^2*Pi^3 - 
         36*e^2*Zeta[3]))/27 - (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/27)*RATIO[x^(-1)]*(108*I + (861*I)*e + 
        (4796*I)*e^2 + 36*Pi + 360*e*Pi + 2762*e^2*Pi + (18*I)*e*Pi^2 + 
        (265*I)*e^2*Pi^2 + 9*e^2*Pi^3 - (252*I)*e^2*Zeta[3]) + 
      ((2*I)/27)*RATIO[x^(-2)]*(-432*I - (1782*I)*e - (6645*I)*e^2 - 
        996*e*Pi - 3926*e^2*Pi + (72*I)*e*Pi^2 - (458*I)*e^2*Pi^2 + 
        246*e^2*Pi^3 + (2232*I)*e^2*Zeta[3]) + 
      (16*RATIO[x^2]*(-54 - 396*e - 2154*e^2 + (36*I)*Pi + (144*I)*e*Pi + 
         (563*I)*e^2*Pi - 18*e*Pi^2 - 135*e^2*Pi^2 + (36*I)*e^2*Pi^3 + 
         180*e^2*Zeta[3]))/27 + (2*(-1008 - 7866*e - 40487*e^2 + (576*I)*Pi + 
         (2940*I)*e*Pi + (13936*I)*e^2*Pi - 192*e*Pi^2 - 1166*e^2*Pi^2 + 
         (624*I)*e^2*Pi^3 + 2304*e^2*Zeta[3]))/27) + 
    Nc*((((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/27)*RATIO[x^(-2)]*(-702*I - (2358*I)*e - (7908*I)*e^2 - 
        1710*e*Pi - 5646*e^2*Pi + (78*I)*e*Pi^2 - (986*I)*e^2*Pi^2 + 
        459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) - 
      (4*RATIO[x^(-1)]*(8100 + 61620*e + 347840*e^2 - (1980*I)*Pi - 
         (30390*I)*e*Pi - (197920*I)*e^2*Pi + 1080*Pi^2 - 1320*e*Pi^2 + 
         6215*e^2*Pi^2 - (1260*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 666*e^2*Pi^4 + 
         3240*e*Zeta[3] - 36300*e^2*Zeta[3] - (15120*I)*e^2*Pi*Zeta[3]))/
       135 - (4*(-14670 - 133380*e - 783350*e^2 + (7920*I)*Pi + 
         (42090*I)*e*Pi + (206680*I)*e^2*Pi - 1800*Pi^2 - 4710*e*Pi^2 - 
         22340*e^2*Pi^2 + (1080*I)*e*Pi^3 + (11190*I)*e^2*Pi^3 + 
         1869*e^2*Pi^4 + 20160*e*Zeta[3] + 53640*e^2*Zeta[3] + 
         (41760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-39240 - 316800*e - 1809860*e^2 + (7920*I)*Pi + 
         (50400*I)*e*Pi + (294140*I)*e^2*Pi - 1800*Pi^2 - 7020*e*Pi^2 - 
         65760*e^2*Pi^2 + (1080*I)*e*Pi^3 + (14700*I)*e^2*Pi^3 + 
         1869*e^2*Pi^4 + 20160*e*Zeta[3] + 83760*e^2*Zeta[3] + 
         (41760*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(-22680 - 170640*e - 942480*e^2 + (7920*I)*Pi + 
         (30240*I)*e*Pi + (108740*I)*e^2*Pi - 1800*Pi^2 - 14100*e*Pi^2 - 
         86740*e^2*Pi^2 + (1080*I)*e*Pi^3 + (4500*I)*e^2*Pi^3 + 
         1869*e^2*Pi^4 + 20160*e*Zeta[3] + 134160*e^2*Zeta[3] + 
         (41760*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*((1980*I)*Pi + (3840*I)*e*Pi + (9310*I)*e^2*Pi - 
         3240*Pi^2 + 2430*e^2*Pi^2 - (360*I)*e*Pi^3 + (5775*I)*e^2*Pi^3 + 
         3852*e^2*Pi^4 - 6480*e*Zeta[3] - 5940*e^2*Zeta[3] + 
         (42480*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 0, x]*(Nf*(((-8*I)/27)*(36*Pi + 42*e*Pi + 253*e^2*Pi - 
        (75*I)*e^2*Pi^2 + 87*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(432 + 1782*e + 6645*e^2 - (996*I)*e*Pi - (3926*I)*e^2*Pi - 
         72*e*Pi^2 + 458*e^2*Pi^2 - (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (16*RATIO[x]*(18 + 72*e + 223*e^2 - 
         (36*I)*Pi - (72*I)*e*Pi + (31*I)*e^2*Pi + 42*e*Pi^2 + 235*e^2*Pi^2 - 
         (45*I)*e^2*Pi^3 - 198*e^2*Zeta[3]))/27 + ((16*I)/27)*RATIO[x^2]*
       (54*I + (396*I)*e + (2154*I)*e^2 + 36*Pi + 144*e*Pi + 563*e^2*Pi + 
        (18*I)*e*Pi^2 + (135*I)*e^2*Pi^2 + 75*e^2*Pi^3 + 
        (54*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[(1 - x)^(-1)]*
       (108*I + (861*I)*e + (4796*I)*e^2 + 36*Pi + 360*e*Pi + 2762*e^2*Pi + 
        (18*I)*e*Pi^2 + (265*I)*e^2*Pi^2 + 153*e^2*Pi^3 + 
        (612*I)*e^2*Zeta[3]) + (2*(-720 - 5274*e - 25039*e^2 + (576*I)*Pi + 
         (2364*I)*e*Pi + (9184*I)*e^2*Pi - 384*e*Pi^2 - 1966*e^2*Pi^2 + 
         (1080*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27) + 
    Nc*((4*(-702 - 2358*e - 7908*e^2 + (1710*I)*e*Pi + (5646*I)*e^2*Pi + 
         78*e*Pi^2 - 986*e^2*Pi^2 + (111*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*((396*I)*Pi + (768*I)*e*Pi + 
         (1862*I)*e^2*Pi - 648*Pi^2 + 486*e^2*Pi^2 - (288*I)*e*Pi^3 + 
         (957*I)*e^2*Pi^3 + 162*e^2*Pi^4 + (9144*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(-1278 - 12060*e - 69932*e^2 + (1584*I)*Pi + (6402*I)*e*Pi + 
         (22796*I)*e^2*Pi - 360*Pi^2 - 1650*e*Pi^2 - 6566*e^2*Pi^2 + 
         (792*I)*e*Pi^3 + (3888*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 576*e*Zeta[3] - 
         252*e^2*Zeta[3] + (21312*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(-1224 - 4896*e - 15020*e^2 + (1584*I)*Pi + (2016*I)*e*Pi - 
         (15332*I)*e^2*Pi - 360*Pi^2 - 4236*e*Pi^2 - 21544*e^2*Pi^2 + 
         (792*I)*e*Pi^3 + (1848*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 576*e*Zeta[3] + 
         18984*e^2*Zeta[3] + (21312*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^2]*(-4536 - 34128*e - 188496*e^2 + (1584*I)*Pi + 
         (6048*I)*e*Pi + (21748*I)*e^2*Pi - 360*Pi^2 - 2820*e*Pi^2 - 
         17348*e^2*Pi^2 + (792*I)*e*Pi^3 + (2016*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 
         576*e*Zeta[3] + 20136*e^2*Zeta[3] + (21312*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(8100 + 61620*e + 347840*e^2 - (1980*I)*Pi - 
         (30390*I)*e*Pi - (197920*I)*e^2*Pi + 1080*Pi^2 - 1320*e*Pi^2 + 
         6215*e^2*Pi^2 - (2700*I)*e*Pi^3 - (11055*I)*e^2*Pi^3 + 
         279*e^2*Pi^4 + 11880*e*Zeta[3] + 31020*e^2*Zeta[3] - 
         (71280*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 1, x]*(Nf*((4*((-42*I)*e*Pi - (107*I)*e^2*Pi + 48*e*Pi^2 + 
         76*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 1008*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*RATIO[x^(-2)]*
       (324*e*Pi + 1017*e^2*Pi - (36*I)*e*Pi^2 + (149*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       ((-174*I)*e - (1345*I)*e^2 + 648*e*Pi + 5118*e^2*Pi - (114*I)*e*Pi^2 + 
        (411*I)*e^2*Pi^2 + 42*e^2*Pi^3 - (624*I)*e^2*Zeta[3]) + 
      (16*RATIO[x]*(-54 - 396*e - 2154*e^2 + (36*I)*Pi + (252*I)*e*Pi + 
         (1409*I)*e^2*Pi + 6*e*Pi^2 + 46*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 
         90*e^2*Zeta[3]))/27 + (8*RATIO[x^2]*(108 + 792*e + 4308*e^2 - 
         (72*I)*Pi - (288*I)*e*Pi - (1126*I)*e^2*Pi + 36*e*Pi^2 + 
         27*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 612*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-174*e - 1345*e^2 + (264*I)*e*Pi + 
         (1234*I)*e^2*Pi - 138*e*Pi^2 - 705*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 
         1680*e^2*Zeta[3]))/27 + (2*(864 + 6066*e + 28335*e^2 - (576*I)*Pi - 
         (3084*I)*e*Pi - (14944*I)*e^2*Pi + 192*e*Pi^2 + 1418*e^2*Pi^2 - 
         (120*I)*e^2*Pi^3 + 3312*e^2*Zeta[3]))/27) + 
    Nc*(((-4*I)/9)*RATIO[x^(-2)]*(432*e*Pi + 1305*e^2*Pi - (12*I)*e*Pi^2 + 
        (355*I)*e^2*Pi^2 + 95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
      (4*((66*I)*e*Pi + (133*I)*e^2*Pi - 144*e*Pi^2 + 102*e^2*Pi^2 - 
         (351*I)*e^2*Pi^3 + 2664*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^2]*(22680 + 170640*e + 942480*e^2 - (7920*I)*Pi - 
         (30240*I)*e*Pi - (108740*I)*e^2*Pi + 1800*Pi^2 - 2100*e*Pi^2 - 
         42590*e^2*Pi^2 + (5400*I)*e*Pi^3 + (29520*I)*e^2*Pi^3 + 
         1299*e^2*Pi^4 + 27360*e*Zeta[3] - 52440*e^2*Zeta[3] + 
         (113760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(22680 + 170640*e + 942480*e^2 - (7920*I)*Pi - 
         (49680*I)*e*Pi - (306380*I)*e^2*Pi + 1800*Pi^2 - 7740*e*Pi^2 - 
         53280*e^2*Pi^2 + (5400*I)*e*Pi^3 + (18960*I)*e^2*Pi^3 + 
         1299*e^2*Pi^4 + 27360*e*Zeta[3] - 48840*e^2*Zeta[3] + 
         (113760*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*(10530 + 84510*e + 453780*e^2 - (7920*I)*Pi - (40830*I)*e*Pi - 
         (205600*I)*e^2*Pi + 1800*Pi^2 + 3720*e*Pi^2 + 21290*e^2*Pi^2 + 
         (5400*I)*e*Pi^3 + (3030*I)*e^2*Pi^3 + 1299*e^2*Pi^4 + 
         27360*e*Zeta[3] + 83700*e^2*Zeta[3] + (113760*I)*e^2*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 - (31800*I)*e*Pi - 
         (146680*I)*e^2*Pi - 8640*Pi^2 + 12540*e*Pi^2 + 28760*e^2*Pi^2 - 
         (21240*I)*e*Pi^3 + (29700*I)*e^2*Pi^3 + 5301*e^2*Pi^4 - 
         80640*e*Zeta[3] - 264000*e^2*Zeta[3] - (309600*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-3000*e - 20140*e^2 - (97200*I)*e*Pi - 
         (735120*I)*e^2*Pi - 12540*e*Pi^2 + 56740*e^2*Pi^2 + 
         (16200*I)*e*Pi^3 - (11220*I)*e^2*Pi^3 + 9531*e^2*Pi^4 - 
         18720*e*Zeta[3] - 84480*e^2*Zeta[3] + (341280*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 0, x]*
   (Nf*((-4*RATIO[(1 - x)^(-1)]*(-174*e - 1345*e^2 - (648*I)*e*Pi - 
         (5118*I)*e^2*Pi - 114*e*Pi^2 + 411*e^2*Pi^2 + (42*I)*e^2*Pi^3 - 
         1128*e^2*Zeta[3]))/27 + (2*(864 + 6066*e + 28335*e^2 - (576*I)*Pi - 
         (2220*I)*e*Pi - (8176*I)*e^2*Pi + 384*e*Pi^2 + 1894*e^2*Pi^2 + 
         (1008*I)*e^2*Pi^3 - 576*e^2*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(108 + 792*e + 4308*e^2 - (72*I)*Pi - (288*I)*e*Pi - 
         (1126*I)*e^2*Pi + 36*e*Pi^2 + 27*e^2*Pi^2 + (120*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/27 - ((16*I)/27)*RATIO[x]*(-54*I - (396*I)*e - 
        (2154*I)*e^2 - 36*Pi - 36*e*Pi + 283*e^2*Pi - (42*I)*e*Pi^2 - 
        (73*I)*e^2*Pi^2 + 72*e^2*Pi^3 - (180*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-2)]*(42*e*Pi + 107*e^2*Pi + (48*I)*e*Pi^2 + 
        (76*I)*e^2*Pi^2 + 69*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*((174*I)*e + (1345*I)*e^2 + 264*e*Pi + 
        1234*e^2*Pi + (138*I)*e*Pi^2 + (705*I)*e^2*Pi^2 + 138*e^2*Pi^3 + 
        (768*I)*e^2*Zeta[3]) + (4*((324*I)*e*Pi + (1017*I)*e^2*Pi + 
         36*e*Pi^2 - 149*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nc*((4*((-432*I)*e*Pi - (1305*I)*e^2*Pi - 12*e*Pi^2 + 355*e^2*Pi^2 - 
         (35*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/27)*RATIO[x^(-2)]*(66*e*Pi + 133*e^2*Pi + (144*I)*e*Pi^2 - 
        (102*I)*e^2*Pi^2 + 201*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
      (4*(-10530 - 84510*e - 453780*e^2 + (7920*I)*Pi + (31110*I)*e*Pi + 
         (106780*I)*e^2*Pi - 1800*Pi^2 - 6540*e*Pi^2 - 26635*e^2*Pi^2 - 
         (11160*I)*e*Pi^3 - (25740*I)*e^2*Pi^3 + 3129*e^2*Pi^4 + 
         7200*e*Zeta[3] + 22680*e^2*Zeta[3] - (204480*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x]*(-22680 - 170640*e - 942480*e^2 + (7920*I)*Pi + 
         (10800*I)*e*Pi - (88900*I)*e^2*Pi - 1800*Pi^2 - 3540*e*Pi^2 + 
         31900*e^2*Pi^2 - (11160*I)*e*Pi^3 - (40980*I)*e^2*Pi^3 + 
         3129*e^2*Pi^4 + 7200*e*Zeta[3] + 61440*e^2*Zeta[3] - 
         (204480*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(-22680 - 170640*e - 942480*e^2 + (7920*I)*Pi + 
         (30240*I)*e*Pi + (108740*I)*e^2*Pi - 1800*Pi^2 + 2100*e*Pi^2 + 
         42590*e^2*Pi^2 - (11160*I)*e*Pi^3 - (41940*I)*e^2*Pi^3 + 
         3129*e^2*Pi^4 + 7200*e*Zeta[3] + 126960*e^2*Zeta[3] - 
         (204480*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 + (97200*I)*e*Pi + 
         (735120*I)*e^2*Pi + 12540*e*Pi^2 - 56740*e^2*Pi^2 - 
         (17640*I)*e*Pi^3 + (1980*I)*e^2*Pi^3 + 4833*e^2*Pi^4 + 
         27360*e*Zeta[3] + 139920*e^2*Zeta[3] - (393120*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-3000*e - 20140*e^2 + (31800*I)*e*Pi + 
         (146680*I)*e^2*Pi + 8640*Pi^2 - 12540*e*Pi^2 - 28760*e^2*Pi^2 + 
         (32760*I)*e*Pi^3 + (20460*I)*e^2*Pi^3 - 5949*e^2*Pi^4 + 
         11520*e*Zeta[3] - 36960*e^2*Zeta[3] + (573120*I)*e^2*Pi*Zeta[3]))/
       135)) + Nf*((-I/1215)*RATIO[x^(-1)]*(-33120*Pi - 92820*e*Pi - 
      250250*e^2*Pi - (30060*I)*e*Pi^2 - (179040*I)*e^2*Pi^2 + 8640*Pi^3 + 
      1440*e*Pi^3 + 12840*e^2*Pi^3 - (11952*I)*e^2*Pi^4 + 12645*e^2*Pi^5 - 
      (51840*I)*e*Zeta[3] - (84240*I)*e^2*Zeta[3] + 220320*e*Pi*Zeta[3] + 
      412560*e^2*Pi*Zeta[3]) + ((-3660*I)*e*Pi^3 - (11240*I)*e^2*Pi^3 + 
      60*e*Pi^4 + 1707*e^2*Pi^4 - (1800*I)*e^2*Pi^5 + 21960*e*Zeta[3] + 
      67440*e^2*Zeta[3] - (25920*I)*e*Pi*Zeta[3] - (16200*I)*e^2*Pi*Zeta[3] + 
      31680*e^2*Pi^2*Zeta[3] - 75600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(1620*Pi^2 + 11880*e*Pi^2 + 64620*e^2*Pi^2 - (1080*I)*Pi^3 - 
       (3240*I)*e*Pi^3 - (8430*I)*e^2*Pi^3 + 336*e*Pi^4 + 1448*e^2*Pi^4 - 
       (1041*I)*e^2*Pi^5 - 2160*Zeta[3] - 11880*e*Zeta[3] - 
       60780*e^2*Zeta[3] - (21600*I)*e*Pi*Zeta[3] - (75600*I)*e^2*Pi*
        Zeta[3] + 1080*e^2*Pi^2*Zeta[3] - 4860*e^2*Zeta[5]))/405 + 
    (2*RATIO[x^2]*(-1080*Pi^2 - 7920*e*Pi^2 - 43080*e^2*Pi^2 + (720*I)*Pi^3 + 
       (2880*I)*e*Pi^3 + (11260*I)*e^2*Pi^3 + 48*e*Pi^4 + 165*e^2*Pi^4 + 
       (770*I)*e^2*Pi^5 + 1440*Zeta[3] + 3600*e*Zeta[3] + 6680*e^2*Zeta[3] + 
       (14400*I)*e*Pi*Zeta[3] + (57600*I)*e^2*Pi*Zeta[3] + 
       720*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/135 + 
    (3240 + 16200*e + 55080*e^2 + (4320*I)*Pi + (36720*I)*e*Pi + 
      (176640*I)*e^2*Pi - 12960*Pi^2 - 94950*e*Pi^2 - 460365*e^2*Pi^2 + 
      (8640*I)*Pi^3 + (34740*I)*e*Pi^3 + (124320*I)*e^2*Pi^3 - 240*e*Pi^4 - 
      763*e^2*Pi^4 + (9012*I)*e^2*Pi^5 + 17280*Zeta[3] + 27720*e*Zeta[3] - 
      92760*e^2*Zeta[3] + (172800*I)*e*Pi*Zeta[3] + 
      (755640*I)*e^2*Pi*Zeta[3] + 4320*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5])/
     405 - (RATIO[(1 - x)^(-1)]*((-33120*I)*Pi - (92820*I)*e*Pi - 
       (250250*I)*e^2*Pi + 30060*e*Pi^2 + 179040*e^2*Pi^2 + (8640*I)*Pi^3 + 
       (28800*I)*e*Pi^3 + (203400*I)*e^2*Pi^3 + 504*e*Pi^4 - 14292*e^2*Pi^4 + 
       (13005*I)*e^2*Pi^5 - 112320*e*Zeta[3] - 1059120*e^2*Zeta[3] + 
       (168480*I)*e*Pi*Zeta[3] + (326160*I)*e^2*Pi*Zeta[3] + 
       30240*e^2*Pi^2*Zeta[3] + 97200*e^2*Zeta[5]))/1215) + 
  Nc*(-24 - 96*e - 288*e^2 - ((464*I)/3)*Pi - (1120*I)*e*Pi - 
    ((141736*I)/27)*e^2*Pi + 180*Pi^2 + (4352*e*Pi^2)/3 + 
    (213308*e^2*Pi^2)/27 - ((352*I)/3)*Pi^3 - ((4252*I)/9)*e*Pi^3 - 
    ((42560*I)/27)*e^2*Pi^3 + (64*Pi^4)/15 + (1208*e*Pi^4)/135 + 
    (506*e^2*Pi^4)/81 - ((1936*I)/45)*e*Pi^5 - ((21502*I)/135)*e^2*Pi^5 - 
    (4846*e^2*Pi^6)/945 - (608*Zeta[3])/3 - (1792*e*Zeta[3])/9 + 
    (47872*e^2*Zeta[3])/27 - (256*I)*Pi*Zeta[3] - ((6752*I)/3)*e*Pi*Zeta[3] - 
    ((81664*I)/9)*e^2*Pi*Zeta[3] - (1504*e*Pi^2*Zeta[3])/3 - 
    944*e^2*Pi^2*Zeta[3] - (160*I)*e^2*Pi^3*Zeta[3] + 
    (8576*e^2*Zeta[3]^2)/3 + 1024*e*Zeta[5] + 1192*e^2*Zeta[5] - 
    (22144*I)*e^2*Pi*Zeta[5] + ((13620*I)*e*Pi^3 + (40480*I)*e^2*Pi^3 - 
      1044*e*Pi^4 - 7743*e^2*Pi^4 + (3024*I)*e^2*Pi^5 - 81720*e*Zeta[3] - 
      242880*e^2*Zeta[3] + (64800*I)*e*Pi*Zeta[3] - 
      (22320*I)*e^2*Pi*Zeta[3] - 120600*e^2*Pi^2*Zeta[3] + 
      192240*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    RATIO[x^2]*(168*Pi^2 + 1264*e*Pi^2 + (20944*e^2*Pi^2)/3 - 
      ((176*I)/3)*Pi^3 - (224*I)*e*Pi^3 - ((21748*I)/27)*e^2*Pi^3 + 
      (32*Pi^4)/15 + (44*e*Pi^4)/3 + (10057*e^2*Pi^4)/135 - 
      ((968*I)/45)*e*Pi^5 - ((614*I)/15)*e^2*Pi^5 - (2423*e^2*Pi^6)/945 + 
      (224*Zeta[3])/3 + 816*e*Zeta[3] + (134776*e^2*Zeta[3])/27 - 
      (128*I)*Pi*Zeta[3] + (64*I)*e*Pi*Zeta[3] + ((15968*I)/9)*e^2*Pi*
       Zeta[3] - (752*e*Pi^2*Zeta[3])/3 - (15224*e^2*Pi^2*Zeta[3])/9 - 
      (80*I)*e^2*Pi^3*Zeta[3] + (4288*e^2*Zeta[3]^2)/3 + 512*e*Zeta[5] + 
      2232*e^2*Zeta[5] - (11072*I)*e^2*Pi*Zeta[5]) + 
    RATIO[x]*(-168*Pi^2 - 1264*e*Pi^2 - (20944*e^2*Pi^2)/3 + 
      ((176*I)/3)*Pi^3 + (176*I)*e*Pi^3 + ((8572*I)/27)*e^2*Pi^3 - 
      (32*Pi^4)/15 - (920*e*Pi^4)/27 - (53312*e^2*Pi^4)/405 + 
      ((968*I)/45)*e*Pi^5 + ((4822*I)/135)*e^2*Pi^5 + (2423*e^2*Pi^6)/945 - 
      (224*Zeta[3])/3 - 528*e*Zeta[3] - (55720*e^2*Zeta[3])/27 + 
      (128*I)*Pi*Zeta[3] - (320*I)*e*Pi*Zeta[3] - ((33536*I)/9)*e^2*Pi*
       Zeta[3] + (752*e*Pi^2*Zeta[3])/3 + (16808*e^2*Pi^2*Zeta[3])/9 + 
      (80*I)*e^2*Pi^3*Zeta[3] - (4288*e^2*Zeta[3]^2)/3 - 512*e*Zeta[5] - 
      (5576*e^2*Zeta[5])/3 + (11072*I)*e^2*Pi*Zeta[5]) + 
    (RATIO[x^(-1)]*((-491760*I)*Pi - (1628160*I)*e*Pi - (5302480*I)*e^2*Pi + 
       236520*e*Pi^2 + 1245240*e^2*Pi^2 + (95040*I)*Pi^3 + 
       (117360*I)*e*Pi^3 + (418080*I)*e^2*Pi^3 + 72792*e^2*Pi^4 + 
       (33048*I)*e*Pi^5 + (139095*I)*e^2*Pi^5 + 10854*e^2*Pi^6 + 
       311040*e*Zeta[3] + 194400*e^2*Zeta[3] + (272160*I)*Pi*Zeta[3] + 
       (2423520*I)*e*Pi*Zeta[3] + (5235840*I)*e^2*Pi*Zeta[3] + 
       699840*e*Pi^2*Zeta[3] + (691200*I)*e^2*Pi^3*Zeta[3] + 
       (10225440*I)*e^2*Pi*Zeta[5]))/2430 - 
    (RATIO[(1 - x)^(-1)]*((3442320*I)*Pi + (11397120*I)*e*Pi + 
       (37117360*I)*e^2*Pi - 1655640*e*Pi^2 - 8716680*e^2*Pi^2 - 
       (665280*I)*Pi^3 - (3530520*I)*e*Pi^3 - (21444360*I)*e^2*Pi^3 - 
       235872*Pi^4 - 133056*e*Pi^4 + 579222*e^2*Pi^4 - (580608*I)*e*Pi^5 - 
       (1167705*I)*e^2*Pi^5 - 135018*e^2*Pi^6 + 14076720*e*Zeta[3] + 
       109746000*e^2*Zeta[3] - (1905120*I)*Pi*Zeta[3] - 
       (12972960*I)*e*Pi*Zeta[3] - (40461120*I)*e^2*Pi*Zeta[3] - 
       9344160*e*Pi^2*Zeta[3] + 2827440*e^2*Pi^2*Zeta[3] - 
       (9389520*I)*e^2*Pi^3*Zeta[3] - 10795680*e^2*Zeta[3]^2 - 
       9253440*e*Zeta[5] - 25446960*e^2*Zeta[5] - (153226080*I)*e^2*Pi*
        Zeta[5]))/17010) + 
  G[1, x]*(Nf*((-8*e*RATIO[x^2]*(-45*Pi^2 - 330*e*Pi^2 + (10*I)*Pi^3 + 
         (40*I)*e*Pi^3 + 12*e*Pi^4 + 180*Zeta[3] + 630*e*Zeta[3] + 
         (400*I)*e*Pi*Zeta[3]))/15 - 
      (8*RATIO[x]*(36 + 252*e + 1202*e^2 - (72*I)*Pi - (576*I)*e*Pi - 
         (3358*I)*e^2*Pi + 126*e*Pi^2 + 1039*e^2*Pi^2 - (30*I)*e*Pi^3 - 
         (185*I)*e^2*Pi^3 + 2*e^2*Pi^4 + 36*e*Zeta[3] + 978*e^2*Zeta[3] - 
         (720*I)*e^2*Pi*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        ((-870*I)*e*Pi - (6725*I)*e^2*Pi - 240*e*Pi^2 - 1100*e^2*Pi^2 - 
         (330*I)*e*Pi^3 + (135*I)*e^2*Pi^3 + 353*e^2*Pi^4 - 720*e*Zeta[3] - 
         4320*e^2*Zeta[3] - (1680*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*((60*I)*e*Pi^3 + (855*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         5130*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[x^(-2)]*((-6480*I)*Pi - 
         (26730*I)*e*Pi - (99675*I)*e^2*Pi + 4650*e*Pi^2 + 19490*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 + (3420*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
         8640*e*Zeta[3] - 1080*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (4*(-360 - 2520*e - 12020*e^2 + (360*I)*Pi + (3780*I)*e*Pi + 
         (25340*I)*e^2*Pi - 1095*e*Pi^2 - 10170*e^2*Pi^2 + (420*I)*e*Pi^3 + 
         (1495*I)*e^2*Pi^3 + 314*e^2*Pi^4 + 4680*e*Zeta[3] + 
         19230*e^2*Zeta[3] + (14400*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(33120 + 92820*e + 250250*e^2 + (38880*I)*Pi + 
         (367200*I)*e*Pi + (2075580*I)*e^2*Pi - 4320*Pi^2 - 46800*e*Pi^2 - 
         291960*e^2*Pi^2 + (19440*I)*e*Pi^3 + (38340*I)*e^2*Pi^3 - 
         19197*e^2*Pi^4 - 51840*e*Zeta[3] - 380160*e^2*Zeta[3] + 
         (64800*I)*e^2*Pi*Zeta[3]))/1215) + 
    Nc*((-4*((-12*I)*e*Pi^3 - (487*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         2922*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-1170*I)*Pi - 
         (3930*I)*e*Pi - (13180*I)*e^2*Pi + 915*e*Pi^2 + 3080*e^2*Pi^2 - 
         (350*I)*e*Pi^3 + (910*I)*e^2*Pi^3 + 337*e^2*Pi^4 + 1440*e*Zeta[3] - 
         1620*e^2*Zeta[3] + (1460*I)*e^2*Pi*Zeta[3]))/45 + 
      (-20880 - 144720*e - 682760*e^2 + (16560*I)*Pi + (153720*I)*e*Pi + 
        (1028840*I)*e^2*Pi - 2520*Pi^2 - 36240*e*Pi^2 - 328410*e^2*Pi^2 + 
        (8640*I)*Pi^3 + (18960*I)*e*Pi^3 + (63820*I)*e^2*Pi^3 + 1152*e*Pi^4 + 
        7049*e^2*Pi^4 + (15312*I)*e^2*Pi^5 + 17280*Zeta[3] + 
        97200*e*Zeta[3] + 345000*e^2*Zeta[3] + (138240*I)*e*Pi*Zeta[3] + 
        (414720*I)*e^2*Pi*Zeta[3] + 154080*e^2*Pi^2*Zeta[3] - 
        129600*e^2*Zeta[5])/135 + (4*RATIO[x^2]*(-540*Pi^2 - 5445*e*Pi^2 - 
         32790*e^2*Pi^2 + (360*I)*Pi^3 + (2250*I)*e*Pi^3 + 
         (9770*I)*e^2*Pi^3 + 48*e*Pi^4 - 101*e^2*Pi^4 + (638*I)*e^2*Pi^5 + 
         720*Zeta[3] - 2100*e*Zeta[3] - 23390*e^2*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3] + (15840*I)*e^2*Pi*Zeta[3] + 
         6420*e^2*Pi^2*Zeta[3] - 5400*e^2*Zeta[5]))/45 - 
      (I/2430)*RATIO[x^(-1)]*(-491760*I - (1628160*I)*e - (5302480*I)*e^2 + 
        583200*Pi + 4892400*e*Pi + 27497880*e^2*Pi + (47520*I)*Pi^2 + 
        (417240*I)*e*Pi^2 + (3634440*I)*e^2*Pi^2 + 90720*Pi^3 + 
        332640*e*Pi^3 + 518400*e^2*Pi^3 - (82512*I)*e*Pi^4 + 
        (371151*I)*e^2*Pi^4 + 267246*e^2*Pi^5 - (38880*I)*Zeta[3] + 
        (285120*I)*e*Zeta[3] + (2229120*I)*e^2*Zeta[3] + 
        2721600*e*Pi*Zeta[3] + 807840*e^2*Pi*Zeta[3] - (1265760*I)*e^2*Pi^2*
         Zeta[3] - (4237920*I)*e^2*Zeta[5]) + 
      (2*RATIO[x]*(10440 + 72360*e + 341380*e^2 - (16560*I)*Pi - 
         (125280*I)*e*Pi - (722660*I)*e^2*Pi + 4680*Pi^2 + 47160*e*Pi^2 + 
         305030*e^2*Pi^2 - (2160*I)*Pi^3 - (12660*I)*e*Pi^3 - 
         (58870*I)*e^2*Pi^3 - 288*e*Pi^4 + 3139*e^2*Pi^4 - 
         (3828*I)*e^2*Pi^5 - 4320*Zeta[3] + 57960*e*Zeta[3] + 
         367380*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (59040*I)*e^2*Pi*
          Zeta[3] - 38520*e^2*Pi^2*Zeta[3] + 32400*e^2*Zeta[5]))/135 - 
      (RATIO[(1 - x)^(-1)]*((3000*I)*e*Pi + (20140*I)*e^2*Pi + 2880*e*Pi^2 + 
         9480*e^2*Pi^2 - (1440*I)*Pi^3 + (7260*I)*e*Pi^3 - 
         (18700*I)*e^2*Pi^3 + 6696*e*Pi^4 - 8514*e^2*Pi^4 + 
         (10305*I)*e^2*Pi^5 - 4320*Zeta[3] + 15840*e*Zeta[3] + 
         221640*e^2*Zeta[3] + (44640*I)*e*Pi*Zeta[3] + (36960*I)*e^2*Pi*
          Zeta[3] + 188640*e^2*Pi^2*Zeta[3] + 116640*e^2*Zeta[5]))/135)) + 
  G[0, x]*(Nf*((8*e*RATIO[x^2]*(45*Pi^2 + 330*e*Pi^2 - (50*I)*Pi^3 - 
         (200*I)*e*Pi^3 + 8*e*Pi^4 + 60*Zeta[3] + 330*e*Zeta[3] - 
         (800*I)*e*Pi*Zeta[3]))/15 - 
      (2*((-1296*I)*Pi - (5346*I)*e*Pi - (19935*I)*e^2*Pi + 930*e*Pi^2 + 
         3898*e^2*Pi^2 - (144*I)*e*Pi^3 - (342*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         5940*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (8*RATIO[x]*(-180 - 1260*e - 6010*e^2 + 
         (360*I)*Pi + (2880*I)*e*Pi + (16790*I)*e^2*Pi + 180*e*Pi^2 + 
         745*e^2*Pi^2 - (390*I)*e*Pi^3 - (1385*I)*e^2*Pi^3 + 158*e^2*Pi^4 - 
         1260*e*Zeta[3] - 6690*e^2*Zeta[3] - (7200*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*((360*I)*Pi + (1980*I)*e*Pi + (8240*I)*e^2*Pi + 645*e*Pi^2 + 
         5720*e^2*Pi^2 - (1740*I)*e*Pi^3 - (7595*I)*e^2*Pi^3 + 374*e^2*Pi^4 + 
         360*e*Zeta[3] + 3030*e^2*Zeta[3] - (28800*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(-33120 - 92820*e - 250250*e^2 - (38880*I)*Pi - 
         (367200*I)*e*Pi - (2075580*I)*e^2*Pi + 4320*Pi^2 + 46800*e*Pi^2 + 
         291960*e^2*Pi^2 - (25920*I)*e*Pi^3 - (46620*I)*e^2*Pi^3 + 
         4041*e^2*Pi^4 + 90720*e*Zeta[3] + 429840*e^2*Zeta[3] - 
         (466560*I)*e^2*Pi*Zeta[3]))/1215 + ((4*I)/27)*RATIO[x^(-1)]*
       (174*e*Pi + 1345*e^2*Pi - (48*I)*e*Pi^2 - (220*I)*e^2*Pi^2 + 
        90*e*Pi^3 + 81*e^2*Pi^3 - (216*I)*e^2*Zeta[3] + 
        2280*e^2*Pi*Zeta[3])) + 
    Nc*((4*((-3510*I)*Pi - (11790*I)*e*Pi - (39540*I)*e^2*Pi + 2745*e*Pi^2 + 
         9240*e^2*Pi^2 - (270*I)*e*Pi^3 - (410*I)*e^2*Pi^3 + 69*e^2*Pi^4 - 
         360*e*Zeta[3] + 13980*e^2*Zeta[3] - (3360*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (I/135)*RATIO[x^(-1)]*
       (3000*e*Pi + 20140*e^2*Pi - (2880*I)*e*Pi^2 - (9480*I)*e^2*Pi^2 - 
        2160*Pi^3 + 9900*e*Pi^3 + 16080*e^2*Pi^3 - (1080*I)*e*Pi^4 + 
        4029*e^2*Pi^5 - (12960*I)*e^2*Zeta[3] + 44640*e*Pi*Zeta[3] + 
        250800*e^2*Pi*Zeta[3] - (108000*I)*e^2*Pi^2*Zeta[3]) + 
      ((-16560*I)*Pi - (96840*I)*e*Pi - (416480*I)*e^2*Pi + 360*Pi^2 - 
        7260*e*Pi^2 - 111830*e^2*Pi^2 + (8640*I)*Pi^3 + (49440*I)*e*Pi^3 + 
        (201260*I)*e^2*Pi^3 - 1152*e*Pi^4 - 11033*e^2*Pi^4 + 
        (14784*I)*e^2*Pi^5 + 17280*Zeta[3] + 15120*e*Zeta[3] - 
        28560*e^2*Zeta[3] + (276480*I)*e*Pi*Zeta[3] + (946080*I)*e^2*Pi*
         Zeta[3] - 1440*e^2*Pi^2*Zeta[3] - 155520*e^2*Zeta[5])/135 + 
      (4*RATIO[x^2]*(-540*Pi^2 - 5445*e*Pi^2 - 32790*e^2*Pi^2 + 
         (360*I)*Pi^3 + (1410*I)*e*Pi^3 + (4370*I)*e^2*Pi^3 - 48*e*Pi^4 - 
         100*e^2*Pi^4 + (616*I)*e^2*Pi^5 + 720*Zeta[3] + 2940*e*Zeta[3] + 
         9010*e^2*Zeta[3] + (11520*I)*e*Pi*Zeta[3] + (29520*I)*e^2*Pi*
          Zeta[3] - 60*e^2*Pi^2*Zeta[3] - 6480*e^2*Zeta[5]))/45 + 
      (2*RATIO[x]*(-10440 - 72360*e - 341380*e^2 + (16560*I)*Pi + 
         (125280*I)*e*Pi + (722660*I)*e^2*Pi + 1800*Pi^2 + 18180*e*Pi^2 + 
         88450*e^2*Pi^2 - (2160*I)*Pi^3 - (10740*I)*e*Pi^3 - 
         (38030*I)*e^2*Pi^3 + 288*e*Pi^4 + 4553*e^2*Pi^4 - 
         (3696*I)*e^2*Pi^5 - 4320*Zeta[3] - 54360*e*Zeta[3] - 
         208740*e^2*Zeta[3] - (69120*I)*e*Pi*Zeta[3] - (226080*I)*e^2*Pi*
          Zeta[3] + 360*e^2*Pi^2*Zeta[3] + 38880*e^2*Zeta[5]))/135 - 
      (RATIO[(1 - x)^(-1)]*(491760 + 1628160*e + 5302480*e^2 + 
         (583200*I)*Pi + (4892400*I)*e*Pi + (27497880*I)*e^2*Pi - 
         47520*Pi^2 - 417240*e*Pi^2 - 3634440*e^2*Pi^2 + (103680*I)*Pi^3 + 
         (403920*I)*e*Pi^3 + (1149120*I)*e^2*Pi^3 - 38016*e*Pi^4 - 
         87219*e^2*Pi^4 + (135918*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         712800*e*Zeta[3] - 6013440*e^2*Zeta[3] + (3188160*I)*e*Pi*Zeta[3] + 
         (5512320*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430)), 
 Nc*G[1, 1, 1, 1, 1, 1, x]*(2944*e^2 - 1472*e^2*RATIO[x^(-1)] - 
    1472*e^2*RATIO[x] + 1472*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc*(1792*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] - 
      416*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x] - 448*e^2*RATIO[x^2]) + 
    Nf*(-288*e^2 + 192*e^2*RATIO[x] - 320*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-240*e^2 + 480*e^2*RATIO[x] - 
      480*e^2*RATIO[x^2]) + Nc*(-64*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
      224*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nc*(-448*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      608*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x] - 224*e^2*RATIO[x^2]) + 
    Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nc*(-448*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      608*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x] - 224*e^2*RATIO[x^2]) + 
    Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nc*(-2048*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] + 
      832*e^2*RATIO[x^(-1)] + 1024*e^2*RATIO[x] - 1024*e^2*RATIO[x^2]) + 
    Nf*(32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(128*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
      1184*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(128*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
      1184*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(-1664*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      384*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nc*(-768*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nc*(-768*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(320*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(320*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + Nc*(320*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
      928*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nf*(64*e^2 - 128*e^2*RATIO[x] + 
      128*e^2*RATIO[x^2]) + Nc*(384*e^2 - 1696*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nc*(-2112*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
      480*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x] - 1056*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nc*(-704*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 
      896*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nc*(-704*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 
      896*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[x] - 
      96*e^2*RATIO[x^2]) + Nc*(448*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      128*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[x] - 
      96*e^2*RATIO[x^2]) + Nc*(448*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      128*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nf*(-64*e^2 + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nc*(512*e^2 - 1056*e^2*RATIO[(1 - x)^(-1)] - 
      704*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x] + 256*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nc*(-1728*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
      1600*e^2*RATIO[x^(-1)] + 864*e^2*RATIO[x] - 864*e^2*RATIO[x^2]) + 
    Nf*(144*e^2 - 288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nc*(-1728*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
      1600*e^2*RATIO[x^(-1)] + 864*e^2*RATIO[x] - 864*e^2*RATIO[x^2]) + 
    Nf*(144*e^2 - 288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(640*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      384*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(832*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 1312*e^2*RATIO[x^(-1)] - 
      416*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(896*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      288*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x] + 448*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(896*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      288*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x] + 448*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nc*(-3200*e^2 + 3200*e^2*RATIO[(1 - x)^(-1)] + 
      1664*e^2*RATIO[x^(-1)] + 1600*e^2*RATIO[x] - 1600*e^2*RATIO[x^2]) + 
    Nf*(256*e^2 - 512*e^2*RATIO[x] + 512*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1152*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      576*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] + 576*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1152*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      576*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] + 576*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc*(-1216*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
      640*e^2*RATIO[x^(-1)] + 608*e^2*RATIO[x] - 608*e^2*RATIO[x^2]) + 
    Nf*(336*e^2 - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[x] - 
      224*e^2*RATIO[x^2]) + Nc*(1344*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
      352*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[x] - 
      224*e^2*RATIO[x^2]) + Nc*(1344*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
      352*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc*(-4096*e^2 + 2176*e^2*RATIO[(1 - x)^(-1)] + 
      1632*e^2*RATIO[x^(-1)] + 2048*e^2*RATIO[x] - 2048*e^2*RATIO[x^2]) + 
    Nf*(352*e^2 - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nc*(-5376*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 
      2240*e^2*RATIO[x^(-1)] + 2688*e^2*RATIO[x] - 2688*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc*(-5376*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 
      2240*e^2*RATIO[x^(-1)] + 2688*e^2*RATIO[x] - 2688*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc*(-2432*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
      768*e^2*RATIO[x^(-1)] + 1216*e^2*RATIO[x] - 1216*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1920*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-1)] - 960*e^2*RATIO[x] + 960*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1920*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-1)] - 960*e^2*RATIO[x] + 960*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[x] - 
      352*e^2*RATIO[x^2]) + Nc*(2112*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      1152*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x] + 1056*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[x] - 
      352*e^2*RATIO[x^2]) + Nc*(2112*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      1152*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x] + 1056*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[x] - 
      384*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
      832*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[x] - 
      384*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
      832*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-128*e^2 + 256*e^2*RATIO[x] - 
      256*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(-128*e^2 + 256*e^2*RATIO[x] - 
      256*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(-208*e^2 + 416*e^2*RATIO[x] - 
      416*e^2*RATIO[x^2]) + Nc*(2240*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-1)] - 1120*e^2*RATIO[x] + 1120*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-336*e^2 + 672*e^2*RATIO[x] - 
      672*e^2*RATIO[x^2]) + Nc*(2624*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      1312*e^2*RATIO[x] + 1312*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(2688*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      896*e^2*RATIO[x^(-1)] - 1344*e^2*RATIO[x] + 1344*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(2688*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      896*e^2*RATIO[x^(-1)] - 1344*e^2*RATIO[x] + 1344*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc*(-2368*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] - 
      384*e^2*RATIO[x^(-1)] + 9248*e^2*RATIO[x] - 5888*e^2*RATIO[x^2]) + 
    Nf*(288*e^2 - 1920*e^2*RATIO[x] + 1472*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nc*(-1408*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] - 
      1024*e^2*RATIO[x^(-1)] + 8768*e^2*RATIO[x] - 5408*e^2*RATIO[x^2]) + 
    Nf*(336*e^2 - 2016*e^2*RATIO[x] + 1568*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(32*e^2 + 512*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(704*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
      160*e^2*RATIO[x^(-1)] - 3808*e^2*RATIO[x] + 2368*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nc*(-4352*e^2 - 1856*e^2*RATIO[(1 - x)^(-1)] - 
      1504*e^2*RATIO[x^(-1)] + 16000*e^2*RATIO[x] - 10240*e^2*RATIO[x^2]) + 
    Nf*(800*e^2 - 3904*e^2*RATIO[x] + 3136*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc*(-9536*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
      544*e^2*RATIO[x^(-1)] + 23200*e^2*RATIO[x] - 15520*e^2*RATIO[x^2]) + 
    Nf*(1552*e^2 - 6176*e^2*RATIO[x] + 5152*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nf*(-32*e^2 + 1984*e^2*RATIO[x] - 
      1344*e^2*RATIO[x^2]) + Nc*(-2432*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] + 
      3520*e^2*RATIO[x^(-1)] - 10304*e^2*RATIO[x] + 5504*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(-9408*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      1536*e^2*RATIO[x^(-1)] + 28896*e^2*RATIO[x] - 18816*e^2*RATIO[x^2]) + 
    Nf*(1728*e^2 - 7488*e^2*RATIO[x] + 6144*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(-736*e^2 + 2624*e^2*RATIO[x] - 
      2240*e^2*RATIO[x^2]) + Nc*(5120*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] - 
      1344*e^2*RATIO[x^(-1)] - 9472*e^2*RATIO[x] + 6592*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nc*(-14272*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
      1472*e^2*RATIO[x^(-1)] + 39392*e^2*RATIO[x] - 25952*e^2*RATIO[x^2]) + 
    Nf*(2544*e^2 - 10464*e^2*RATIO[x] + 8672*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 0, x]*(Nc*(-20672*e^2 + 1984*e^2*RATIO[(1 - x)^(-1)] + 
      46048*e^2*RATIO[x] - 31168*e^2*RATIO[x^2]) + 
    Nf*(3456*e^2 - 12864*e^2*RATIO[x] + 10880*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(-1152*e^2 + 4800*e^2*RATIO[x] - 
      3968*e^2*RATIO[x^2]) + Nc*(7360*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-1)] - 18656*e^2*RATIO[x] + 12416*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nf*(-1504*e^2 + 6272*e^2*RATIO[x] - 
      5184*e^2*RATIO[x^2]) + Nc*(7360*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] + 
      1024*e^2*RATIO[x^(-1)] - 23264*e^2*RATIO[x] + 15104*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-1584*e^2 + 6240*e^2*RATIO[x] - 
      5216*e^2*RATIO[x^2]) + Nc*(9920*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 
      1024*e^2*RATIO[x^(-1)] - 23392*e^2*RATIO[x] + 15712*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(-2128*e^2 + 9632*e^2*RATIO[x] - 
      7840*e^2*RATIO[x^2]) + Nc*(10560*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] + 
      4352*e^2*RATIO[x^(-1)] - 37536*e^2*RATIO[x] + 24096*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(-2784*e^2 + 11520*e^2*RATIO[x] - 
      9536*e^2*RATIO[x^2]) + Nc*(15296*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] + 
      2688*e^2*RATIO[x^(-1)] - 43360*e^2*RATIO[x] + 28480*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(((-16*I)/3)*e^2*(-11*I + 24*Pi) - 
      32*e^2*RATIO[(1 - x)^(-1)] - (224*e^2*RATIO[x^(-1)])/3 - 
      (784*e^2)/(3*(-1 + RATIO[x])^2) + ((256*I)/3)*e^2*(5*I + 3*Pi)*
       RATIO[x] + (16*e^2*(83 - (48*I)*Pi)*RATIO[x^2])/3) + 
    Nc*((32*e^2*(241 + (12*I)*Pi))/3 - (16*I)*e*(24*I + (11*I)*e + 2*e*Pi)*
       RATIO[(1 - x)^(-1)] + (16*(120*e + 77*e^2)*RATIO[x^(-1)])/3 + 
      (2224*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e^2*(-47*I + 6*Pi)*
       RATIO[x] + ((32*I)/3)*e^2*(29*I + 6*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(((-16*I)/3)*e^2*(-11*I + 267*Pi) - 
      32*e^2*RATIO[(1 - x)^(-1)] - (224*e^2*RATIO[x^(-1)])/3 - 
      (784*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e^2*(40*I + 573*Pi)*
       RATIO[x] + (16*e^2*(83 - (942*I)*Pi)*RATIO[x^2])/3) + 
    Nc*((32*e^2*(241 + (648*I)*Pi))/3 + (16*I)*e*(-24*I - (11*I)*e + 66*e*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-120*I)*e - (77*I)*e^2 + 
        246*e^2*Pi)*RATIO[x^(-1)] + (2224*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((32*I)/3)*e^2*(-47*I + 2160*Pi)*RATIO[x] + 
      ((32*I)/3)*e^2*(29*I + 1395*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((16*e*(120 + 343*e - (36*I)*e*Pi))/3 - 
      32*e*(22 + 33*e - (3*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((36*I)*e - (22*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2 + ((16*I)/3)*e*(60*I + (673*I)*e + 18*e*Pi)*
       RATIO[x] + 16*e*(20 + 59*e - (6*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((16*I)/3)*e*(6*I + (52*I)*e + 9*e*Pi) + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (592*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(2 + 20*e - (3*I)*e*Pi)*
       RATIO[x] + (32*e*(-6 + 2*e + (9*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*((-16*I)*e^2*(-8*I + 21*Pi) + 
      64*e^2*RATIO[(1 - x)^(-1)] + (320*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(-1 + RATIO[x])^2 + 96*e^2*(2 + (7*I)*Pi)*RATIO[x] - 
      ((32*I)/3)*e^2*(-2*I + 63*Pi)*RATIO[x^2]) + 
    Nc*(64*e*(-2 + 6*e + (13*I)*e*Pi) - 32*e*(8 + 11*e + (23*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (160*e^2*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*((-9*I)*e - (88*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (32*e*(6 - 58*e - (39*I)*e*Pi)*RATIO[x])/
       3 + 32*e*(-2 + 2*e + (13*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, x]*(Nf*(((16*I)/3)*e*(9*I + (62*I)*e + 12*e*Pi) - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(18 + 67*e - (24*I)*e*Pi)*
        RATIO[x])/3 + 16*e*(-6 + 11*e + (8*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(132 + 893*e - (96*I)*e*Pi))/3 - 16*e*(16 - 11*e - (16*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*((7*I)*e + (33*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (192*e^2)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e*(66*I + (923*I)*e + 48*e*Pi)*RATIO[x] + 
      (16*e*(66 + 163*e - (48*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*((16*e*(30 - 877*e + (18*I)*e*Pi))/3 - 
      (896*e^2*RATIO[(1 - x)^(-1)])/3 - (224*e^2*RATIO[x^(-1)])/3 - 
      (368*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(-51 + 310*e + (9*I)*e*Pi)*
        RATIO[x])/3 + 32*e*(26 - 47*e - (2*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(-72 + 4531*e - (48*I)*e*Pi))/3 - 
      32*e*(15 - 66*e + (14*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((204*I)*e + (583*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (784*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(225 - 866*e - (102*I)*e*Pi)*
        RATIO[x])/3 + (32*e*(-270 + 439*e + (114*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nf*((32*e^2*(193 + (3*I)*Pi))/3 + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e*(12 - 107*e - (20*I)*e*Pi)*RATIO[x] + 
      32*e*(-8 + 43*e + (14*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((-16*I)/3)*e*(-48*I - (1991*I)*e + 108*e*Pi) - 
      (32*(-36*e + 11*e^2 - (96*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-45*I)*e - (110*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(-136 + 541*e + (234*I)*e*Pi)*RATIO[x] + 
      16*e*(76 - 191*e - (144*I)*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((-64*I)*e^2*(-2*I + 23*Pi) + 
      64*e^2*RATIO[(1 - x)^(-1)] + (320*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(-1 + RATIO[x])^2 + 64*e^2*(3 + (94*I)*Pi)*RATIO[x] - 
      ((64*I)/3)*e^2*(-I + 234*Pi)*RATIO[x^2]) + 
    Nc*(128*e*(-1 + 3*e + (70*I)*e*Pi) - 32*e*(8 + 11*e)*
       RATIO[(1 - x)^(-1)] + (160*e^2*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*((-9*I)*e - (88*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (64*e*(3 - 29*e - (1074*I)*e*Pi)*RATIO[x])/
       3 + 64*e*(-1 + e + (238*I)*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((16*e*(90 - 53*e - (342*I)*e*Pi))/3 + 
      (416*e^2*RATIO[(1 - x)^(-1)])/3 - 160*e^2*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (64*I)*e*(30*I + (23*I)*e + 120*e*Pi)*
       RATIO[x] + 16*e*(100 + 51*e - (396*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((32*e*(-234 + 199*e + (942*I)*e*Pi))/3 + 
      ((16*I)/3)*((187*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((24*I)*e - (341*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(1314 + 875*e - (5478*I)*e*Pi)*
        RATIO[x])/3 + (64*e*(-216 + 88*e + (897*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 0, x]*(Nf*(16*e*(44 - 118*e - (57*I)*e*Pi) + 
      64*e^2*RATIO[(1 - x)^(-1)] - (224*e^2*RATIO[x^(-1)])/3 + 
      (144*e^2)/(-1 + RATIO[x])^2 + (32*e*(-276 + 41*e + (387*I)*e*Pi)*
        RATIO[x])/3 + (16*e*(456 + 127*e - (630*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(48*e*(-80 + 201*e + (108*I)*e*Pi) - 
      (32*(27*e + 77*e^2 - (135*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((132*I)*e + (187*I)*e^2 + 216*e^2*Pi)*RATIO[x^(-1)] - 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(348 - 14*e - (513*I)*e*Pi)*
       RATIO[x] + (32*e*(-684 + 331*e + (999*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nf*((16*e*(6 + 77*e + (9*I)*e*Pi))/3 - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-6*I - (76*I)*e + 
        9*e*Pi)*RATIO[x] + (16*e*(12 + 109*e + (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-64*I)/3)*e*(-18*I - (155*I)*e + 63*e*Pi) + 
      ((16*I)/3)*((-72*I)*e - (11*I)*e^2 + 114*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-9*I)*e - (88*I)*e^2 + 33*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(18 + 224*e + (63*I)*e*Pi)*RATIO[x])/3 - 
      (96*I)*e*(-2*I - (10*I)*e + 7*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((16*e*(15 + 116*e + (12*I)*e*Pi))/3 + 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + (224*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e*(-30*I - (245*I)*e + 24*e*Pi)*RATIO[x] + 
      (16*e*(30 + 161*e + (24*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-16*I)/3)*e*(-204*I - (923*I)*e + 48*e*Pi) - 
      (16*(-108*e + 77*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 64*(5*e + 11*e^2)*RATIO[x^(-1)] - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(102 + 815*e + (24*I)*e*Pi)*
        RATIO[x])/3 - (16*I)*e*(-34*I - (131*I)*e + 8*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((32*e*(9 + 4*e - (21*I)*e*Pi))/3 + 
      (416*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2*RATIO[x^(-1)])/3 + 
      (496*e^2)/(3*(-1 + RATIO[x])^2) + ((64*I)/3)*e*(9*I + (31*I)*e + 
        21*e*Pi)*RATIO[x] + 16*e*(12 + 55*e - (28*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(-48 + 49*e + (144*I)*e*Pi))/3 - 
      (16*(-18*e + 209*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((9*I)*e - (110*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] - (1456*e^2)/(3*(-1 + RATIO[x])^2) + 
      64*e*(2 - 11*e - (6*I)*e*Pi)*RATIO[x] + 
      (32*I)*e*(4*I + (7*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nf*((16*e*(9 + 71*e + (24*I)*e*Pi))/3 - 
      (160*e^2*RATIO[(1 - x)^(-1)])/3 + (464*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e*(-18*I - (85*I)*e + 48*e*Pi)*RATIO[x] + 
      32*e*(3 + 2*e + (8*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((-64*I)/3)*e*(-33*I - (236*I)*e + 12*e*Pi) + 
      (16*I)*e*(-4*I - (11*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 - 
      (1360*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(33 + 373*e + (12*I)*e*Pi)*
        RATIO[x])/3 - ((32*I)/3)*e*(-33*I - (83*I)*e + 12*e*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*((16*e*(12 + 40*e - (15*I)*e*Pi))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 - (352*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*e*(12*I + (83*I)*e + 15*e*Pi)*RATIO[x] + 
      32*e*(4 + 25*e - (5*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((16*I)/3)*e*(144*I + (73*I)*e + 84*e*Pi) - 
      ((32*I)/3)*((54*I)*e + (22*I)*e^2 + 27*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((36*I)*e - (77*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (320*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(72 + 203*e - (42*I)*e*Pi)*RATIO[x])/3 + 
      (16*I)*e*(24*I + (89*I)*e + 14*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nf*((16*e*(3 + 26*e - (39*I)*e*Pi))/3 + 
      128*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*I)*e*(2*I + (17*I)*e + 26*e*Pi)*
       RATIO[x] + (32*e*(3 + 11*e - (39*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((16*I)/3)*e*(12*I + (329*I)*e + 60*e*Pi) - 
      32*e*(1 + 22*e + (3*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-15*I)*e - (110*I)*e^2 + 
        33*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      32*e*(1 + 42*e - (5*I)*e*Pi)*RATIO[x] + ((32*I)/3)*e*
       (3*I + (4*I)*e + 15*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((16*e*(12 + 82*e + (63*I)*e*Pi))/3 + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (464*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-12*I - (110*I)*e + 
        63*e*Pi)*RATIO[x] + (16*e*(24 + 119*e + (126*I)*e*Pi)*RATIO[x^2])/
       3) + Nc*(((-64*I)/3)*e*(-30*I - (112*I)*e + 45*e*Pi) - 
      (32*(-15*e + 22*e^2 - (39*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] + (64*I)*((-7*I)*e - (33*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (1424*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(60 + 607*e + (90*I)*e*Pi)*RATIO[x])/3 - 
      ((80*I)/3)*e*(-12*I - (49*I)*e + 18*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((32*e*(18 + 97*e + (54*I)*e*Pi))/3 - 
      ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 54*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((9*I)*e - (77*I)*e^2 + 
        54*e^2*Pi)*RATIO[x^(-1)] + (32*e*(-9 + 37*e - (27*I)*e*Pi)*RATIO[x])/
       3 + (32*e*(9 + 136*e + (27*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)/3)*e*(3*I + (74*I)*e + 9*e*Pi) - 
      (608*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-1)] + 
      16*e*(2 + 57*e - (6*I)*e*Pi)*RATIO[x] + ((16*I)/3)*e*
       (6*I + (205*I)*e + 18*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((16*e*(15 + 116*e - (51*I)*e*Pi))/3 + 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + (224*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((80*I)/3)*e*(6*I + (49*I)*e + 6*e*Pi)*RATIO[x] + 
      (16*e*(30 + 161*e - (54*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((16*I)/3)*e*(204*I + (923*I)*e + 228*e*Pi) - 
      (16*(-108*e + 77*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] - (64*I)*((5*I)*e + (11*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (512*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(102 + 815*e + (318*I)*e*Pi)*RATIO[x])/3 - 
      (16*I)*e*(-34*I - (131*I)*e + 46*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, x]*(Nc*((64*e*(27 + 161*e + (84*I)*e*Pi))/3 - 
      (16*(24*e - 77*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-9*I)*e - (143*I)*e^2 + 
        45*e^2*Pi)*RATIO[x^(-1)] - ((32*I)/3)*e*(-27*I - (191*I)*e + 84*e*Pi)*
       RATIO[x] + (32*e*(27 + 206*e + (84*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-16*I)/3)*e*(-3*I - (122*I)*e + 24*e*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + (512*e^2*RATIO[x^(-1)])/3 + 
      16*e*(2 + 69*e + (16*I)*e*Pi)*RATIO[x] - ((16*I)/3)*e*
       (-6*I - (173*I)*e + 48*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((16*e*(180 + 229*e - (120*I)*e*Pi))/3 + 
      ((16*I)/3)*((-48*I)*e - (407*I)*e^2 + 120*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (32*I)*((9*I)*e + (11*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)/3)*e*(90*I + (209*I)*e + 60*e*Pi)*RATIO[x] + 
      (16*e*(90 + 371*e - (60*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)/3)*e*(27*I + (64*I)*e + 42*e*Pi) - 
      (1184*e^2*RATIO[(1 - x)^(-1)])/3 - (448*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(54 + 293*e - (84*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(54*I + (323*I)*e + 84*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((64*e^2*(34 + (21*I)*Pi))/3 - 
      288*e^2*RATIO[x^(-1)] - ((64*I)/3)*e^2*(-17*I + 42*Pi)*RATIO[x] + 
      (64*e^2*(17 + (42*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(((-64*I)/3)*e*(-36*I - (223*I)*e + 186*e*Pi) + 
      (1760*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-2)] + 
      (16*I)*((-24*I)*e - (143*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(36 + 319*e + (186*I)*e*Pi)*RATIO[x])/3 - 
      ((64*I)/3)*e*(-18*I - (185*I)*e + 93*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, x]*(Nc*(192*e*(9 + 40*e + (17*I)*e*Pi) - 
      (16*(96*e - 77*e^2 + (258*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 - (48*I)*((-14*I)*e - (55*I)*e^2 + 30*e^2*Pi)*
       RATIO[x^(-1)] - (32*I)*e*(-27*I - (248*I)*e + 51*e*Pi)*RATIO[x] + 
      (32*e*(81 + 346*e + (153*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((-16*I)*e*(-9*I - (66*I)*e + 19*e*Pi) - (224*e^2*RATIO[(1 - x)^(-1)])/
       3 + (416*e^2*RATIO[x^(-1)])/3 + 16*e*(18 + 133*e + (38*I)*e*Pi)*
       RATIO[x] - ((16*I)/3)*e*(-54*I - (221*I)*e + 114*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nc*(32*e*(62 - 435*e - (114*I)*e*Pi) - 
      ((32*I)/3)*((18*I)*e + (22*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + (32*I)*((-14*I)*e - (22*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + (16*e*(-1266 + 1705*e + (1638*I)*e*Pi)*RATIO[x])/3 + 
      32*e*(136 - 84*e - (183*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(16*e*(-24 + 199*e + (39*I)*e*Pi) - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e*(162 - 325*e - (225*I)*e*Pi)*RATIO[x])/3 + 
      (16*I)*e*(88*I + (7*I)*e + 126*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((16*e*(3 + 26*e + (27*I)*e*Pi))/3 + 
      128*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*I)*e*(2*I + (17*I)*e + 18*e*Pi)*
       RATIO[x] + (32*e*(3 + 11*e - (9*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-16*I)/3)*e*(-12*I - (329*I)*e + 72*e*Pi) - 
      32*e*(1 + 22*e + (11*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 + ((160*I)/3)*((-3*I)*e - (22*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      32*e*(1 + 42*e - (102*I)*e*Pi)*RATIO[x] + 
      ((32*I)/3)*e*(3*I + (4*I)*e + 171*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((16*e*(6 + 77*e - (117*I)*e*Pi))/3 - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(6*I + (76*I)*e + 
        225*e*Pi)*RATIO[x] + (16*e*(12 + 109*e - (378*I)*e*Pi)*RATIO[x^2])/
       3) + Nc*(((64*I)/3)*e*(18*I + (155*I)*e + 165*e*Pi) + 
      ((16*I)/3)*((-72*I)*e - (11*I)*e^2 + 66*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((9*I)*e + (88*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(18 + 224*e - (813*I)*e*Pi)*RATIO[x])/3 + 
      (32*I)*e*(6*I + (30*I)*e + 181*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nc*(64*e*(27 + 120*e - (43*I)*e*Pi) - 
      (16*(96*e - 77*e^2 + (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 - (16*I)*((-42*I)*e - (165*I)*e^2 + 
        20*e^2*Pi)*RATIO[x^(-1)] + (32*I)*e*(27*I + (248*I)*e + 295*e*Pi)*
       RATIO[x] + (32*e*(81 + 346*e - (570*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*I)*e*(9*I + (66*I)*e + 28*e*Pi) - (224*e^2*RATIO[(1 - x)^(-1)])/
       3 + (416*e^2*RATIO[x^(-1)])/3 + 16*e*(18 + 133*e - (140*I)*e*Pi)*
       RATIO[x] + ((16*I)/3)*e*(54*I + (221*I)*e + 336*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((16*e*(63 - 245*e - (90*I)*e*Pi))/3 + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-234 + 115*e + (432*I)*e*Pi)*
        RATIO[x])/3 + 32*e*(33 + 30*e - (58*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((64*e*(-114 + 233*e + (141*I)*e*Pi))/3 - 
      (32*(-54*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/
       3 + (32*I)*((-17*I)*e + 8*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(292 - 93*e - (598*I)*e*Pi)*
       RATIO[x] + ((32*I)/3)*e*(303*I + (65*I)*e + 582*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((32*e*(246 - 649*e - (840*I)*e*Pi))/3 + 
      (32*I)*e*(-17*I - (33*I)*e + 8*e*Pi)*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] - (32*I)*((19*I)*e + (22*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
      (16*I)*e*(514*I + (7*I)*e + 1432*e*Pi)*RATIO[x] + 
      (16*e*(1002 - 587*e - (2856*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*e*(-93 + 209*e + (288*I)*e*Pi))/3 - (512*e^2*RATIO[(1 - x)^(-1)])/
       3 - (128*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(402 - 11*e - (1152*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(330*I + (29*I)*e + 960*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nc*((16*e*(1152 - 1489*e - (1356*I)*e*Pi))/3 - 
      48*e*(16 + 33*e + (22*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (1600*I)*e^2*Pi*RATIO[x^(-1)] - (1296*e^2)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(1044*I + (374*I)*e + 2175*e*Pi)*RATIO[x] + 
      (16*e*(1458 + 349*e - (2820*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*e*(-171 + 280*e + (288*I)*e*Pi))/3 - 
      (160*e^2*RATIO[(1 - x)^(-1)])/3 + (1360*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(198 + 173*e - (396*I)*e*Pi)*RATIO[x] + 
      ((16*I)/3)*e*(510*I + (805*I)*e + 984*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((16*e*(12 + 40*e + (333*I)*e*Pi))/3 - 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (352*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-12*I - (83*I)*e + 
        711*e*Pi)*RATIO[x] + 32*e*(4 + 25*e + (195*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((-16*I)/3)*e*(-144*I - (73*I)*e + 1872*e*Pi) - 
      ((32*I)/3)*((54*I)*e + (22*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((36*I)*e - (77*I)*e^2 + 
        87*e^2*Pi)*RATIO[x^(-1)] + (320*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(72 + 203*e + (5472*I)*e*Pi)*RATIO[x])/3 - 
      (16*I)*e*(-24*I - (89*I)*e + 1194*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, x]*(Nf*((16*e*(12 + 82*e + (153*I)*e*Pi))/3 + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (464*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-12*I - (110*I)*e + 
        369*e*Pi)*RATIO[x] + (16*e*(24 + 119*e + (594*I)*e*Pi)*RATIO[x^2])/
       3) + Nc*(((-64*I)/3)*e*(-30*I - (112*I)*e + 237*e*Pi) - 
      (32*(-15*e + 22*e^2 + (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - (32*I)*((14*I)*e + (66*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-1)] + (1424*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(60 + 607*e + (3066*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-60*I - (245*I)*e + 1986*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*
   (Nc*((-16*(-108 - 330*e - 2653*e^2 - (144*I)*e*Pi + (402*I)*e^2*Pi + 
         75*e^2*Pi^2))/9 + (8*(-180 + 1132*e^2 - (180*I)*e*Pi + 
         (264*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (16*(-36 - 33*e - 73*e^2 + (44*I)*e^2*Pi + 151*e^2*Pi^2)*RATIO[x^(-1)])/
       3 + (64*(-21*e + 11*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*(-108 - 1302*e - 7346*e^2 - (144*I)*e*Pi + (1038*I)*e^2*Pi + 
         75*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 274*e - 1220*e^2 - (48*I)*e*Pi - (190*I)*e^2*Pi + 
         25*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((4*(-36 - 384*e - 2752*e^2 - (72*I)*e*Pi - (156*I)*e^2*Pi + 
         27*e^2*Pi^2))/9 - ((16*I)/9)*((-109*I)*e^2 + 36*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + 
      (8*e*(20 + 13*e + (4*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*(-12 - 198*e - 1160*e^2 - (24*I)*e*Pi - (132*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x])/3 + (8*(-36 - 444*e - 2537*e^2 - (72*I)*e*Pi - 
         (516*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*
   (Nf*((16*(18 + 93*e - 13*e^2 - (27*I)*e*Pi - (51*I)*e^2*Pi + 15*e^2*Pi^2))/
       9 - ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (608*e^2*RATIO[x^(-2)])/9 - 
      (32*(-6*e + e^2)*RATIO[x^(-1)])/9 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*(36 + 288*e + 1121*e^2 - (54*I)*e*Pi - (327*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(36 + 306*e + 1472*e^2 - (54*I)*e*Pi - (303*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-288 - 798*e + 755*e^2 - (72*I)*e*Pi - (276*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 - (8*(12 + 198*e + 636*e^2 + (12*I)*e*Pi - 
         (264*I)*e^2*Pi + 143*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-6*I)*e - (122*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-24 - 44*e - 178*e^2 + (60*I)*e*Pi + (308*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*(-72 - 390*e - 1024*e^2 - (18*I)*e*Pi + (51*I)*e^2*Pi + 
         33*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(-72 - 516*e - 2017*e^2 - (18*I)*e*Pi + (27*I)*e^2*Pi + 
         33*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 1, 1, x]*
   (Nf*((16*e*(-120 + 211*e - (81*I)*Pi - (426*I)*e*Pi))/9 - 
      ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/9 + 
      (32*(7*e + 30*e^2)*RATIO[x^(-1)])/3 + 
      (16*e*(20 - 242*e + (54*I)*Pi + (371*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-20 + 61*e - (54*I)*Pi - (193*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((8*(144 + 1464*e - 227*e^2 + (1368*I)*e*Pi + (6216*I)*e^2*Pi + 
         108*e^2*Pi^2))/9 + ((16*I)/3)*(-96*e*Pi + 77*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*(3*e + 160*e^2)*RATIO[x^(-2)])/9 - 
      (16*(36 + 297*e + 1244*e^2 + (234*I)*e*Pi + (792*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(36 + 540*e + 617*e^2 + (342*I)*e*Pi + (3630*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(72 + 1260*e + 5293*e^2 + (684*I)*e*Pi + (2232*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 1, 0, 1, x]*
   (Nc*((-8*(-72 - 192*e - 1201*e^2 + (120*I)*e*Pi + (342*I)*e^2*Pi + 
         98*e^2*Pi^2))/3 + (8*(-36 + 132*e + 181*e^2 + (180*I)*e*Pi - 
         (1254*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(24 - 88*e - 90*e^2 - (120*I)*e*Pi - (484*I)*e^2*Pi + 29*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(-108 - 558*e - 2672*e^2 + (180*I)*e*Pi + 
         (1644*I)*e^2*Pi + 147*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 146*e - 530*e^2 + (60*I)*e*Pi + (252*I)*e^2*Pi + 49*e^2*Pi^2)*
        RATIO[x^2])/3) + 
    Nf*((-4*(12 + 48*e + 366*e^2 - (84*I)*e*Pi - (252*I)*e^2*Pi + 
         31*e^2*Pi^2))/3 - (32*(6*e + 34*e^2 - (57*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (32*e^2*RATIO[x^(-2)])/9 + 
      (32*(-6*e + e^2)*RATIO[x^(-1)])/9 + (8*(6*e - 5*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(36 + 246*e + 1244*e^2 - (252*I)*e*Pi - 
         (1506*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(36 + 228*e + 1160*e^2 - (252*I)*e*Pi - (1182*I)*e^2*Pi + 
         93*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 0, 1, 1, x]*
   (Nf*((8*(-6 - 6*e + 304*e^2 - (36*I)*e^2*Pi + 15*e^2*Pi^2))/3 + 
      ((32*I)/9)*((9*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] + (8*(-54*e + 23*e^2 - (18*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (16*(-18 - 69*e - 94*e^2 + 45*e^2*Pi^2)*
        RATIO[x])/9 + (8*(-36 - 264*e - 1115*e^2 + (396*I)*e^2*Pi + 
         90*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-8*(-24 - 48*e + 1591*e^2 - (636*I)*e^2*Pi + 132*e^2*Pi^2))/3 + 
      (8*(330*e - 5*e^2 - (264*I)*e^2*Pi + 762*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/9)*((3*I)*e - (43*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (32*(33*e + 73*e^2 - (165*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(174*e - 109*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*(-36 + 312*e + 2867*e^2 - (2196*I)*e^2*Pi + 198*e^2*Pi^2)*RATIO[x])/
       9 - (16*(-18 - 72*e + 20*e^2 + (126*I)*e^2*Pi + 99*e^2*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 1, 1, x]*
   (Nf*((-8*e*(-84 - 156*e - (12*I)*Pi - (90*I)*e*Pi + 5*e*Pi^2))/3 + 
      (16*(6*e + 41*e^2)*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/9 - 
      (32*(4*e + 3*e^2)*RATIO[x^(-1)])/3 + ((32*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (16*e*(-72 - 235*e - (12*I)*Pi - (52*I)*e*Pi + 
         5*e*Pi^2)*RATIO[x])/3 - (16*e*(-63 - 276*e - (12*I)*Pi + 
         (35*I)*e*Pi + 5*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*(16*(-8 - 70*e - 73*e^2 - (32*I)*e*Pi - (212*I)*e^2*Pi + 
        22*e^2*Pi^2) - (8*(-12 + 66*e + 316*e^2 - (120*I)*e*Pi + 
         219*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/9)*((62*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-396*e - 562*e^2 - (396*I)*e*Pi - (1452*I)*e^2*Pi + 297*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*(-24 - 302*e - 243*e^2 - (96*I)*e*Pi - (1352*I)*e^2*Pi + 
         66*e^2*Pi^2)*RATIO[x])/3 + 
      (16*(-36 - 501*e - 1652*e^2 - (144*I)*e*Pi - (300*I)*e^2*Pi + 
         99*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((-8*(-216 - 1770*e - 6169*e^2 - (432*I)*e*Pi - (3792*I)*e^2*Pi + 
         1608*e^2*Pi^2))/9 + (8*(-60 + 22*e + 275*e^2 - (72*I)*e*Pi - 
         (22*I)*e^2*Pi + 334*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-144 - 660*e - 590*e^2 - (432*I)*e*Pi - (1716*I)*e^2*Pi + 
         711*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*e*(2 + 11*e + (14*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*(-108 - 1596*e - 5797*e^2 - (216*I)*e*Pi - 
         (4020*I)*e^2*Pi + 804*e^2*Pi^2)*RATIO[x])/9 - 
      (32*(-9 - 59*e - 155*e^2 - (18*I)*e*Pi - (18*I)*e^2*Pi + 67*e^2*Pi^2)*
        RATIO[x^2])/3) + 
    Nf*((8*(-18 - 222*e - 787*e^2 - (36*I)*e*Pi - (156*I)*e^2*Pi + 
         141*e^2*Pi^2))/9 + ((16*I)/9)*((6*I)*e + (107*I)*e^2 + 18*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 - 
      (32*(-6*e + 23*e^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 30*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-18 - 237*e - 944*e^2 - (36*I)*e*Pi - (6*I)*e^2*Pi + 141*e^2*Pi^2)*
        RATIO[x])/9 + (16*(-18 - 159*e - 670*e^2 - (36*I)*e*Pi + 
         (198*I)*e^2*Pi + 141*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nf*((-8*(-12 - 138*e - 672*e^2 - (42*I)*e*Pi - (204*I)*e^2*Pi + 
         35*e^2*Pi^2))/3 - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-2)])/9 - 
      (16*(30*e + 127*e^2)*RATIO[x^(-1)])/9 - (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (16*(-36 - 390*e - 1574*e^2 - (126*I)*e*Pi - 
         (699*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-36 - 192*e - 593*e^2 - (126*I)*e*Pi - (258*I)*e^2*Pi + 
         105*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-144 - 936*e - 3901*e^2 - (360*I)*e*Pi - (1986*I)*e^2*Pi + 
         352*e^2*Pi^2))/3 - (8*(-36 + 66*e + 128*e^2 - (180*I)*e*Pi - 
         (22*I)*e^2*Pi + 211*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(12*e + 67*e^2)*RATIO[x^(-2)])/9 - 
      (8*(-144 - 990*e - 2869*e^2 - (396*I)*e*Pi - (1584*I)*e^2*Pi + 
         609*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(-216 - 3042*e - 13217*e^2 - (540*I)*e*Pi - 
         (6768*I)*e^2*Pi + 528*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-72 - 446*e - 1675*e^2 - (180*I)*e*Pi - (488*I)*e^2*Pi + 
         176*e^2*Pi^2)*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (Nf*((8*(-18 - 222*e - 787*e^2 - (54*I)*e*Pi + (1992*I)*e^2*Pi + 
         192*e^2*Pi^2))/9 - (16*(6*e + 107*e^2 - (66*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (32*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/9)*((-6*I)*e + (23*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-18 - 237*e - 944*e^2 - (270*I)*e*Pi + (1539*I)*e^2*Pi + 
         426*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(-18 - 159*e - 670*e^2 - (198*I)*e*Pi + (456*I)*e^2*Pi + 
         348*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-8*(-216 - 1770*e - 6169*e^2 - (504*I)*e*Pi + (9948*I)*e^2*Pi + 
         1752*e^2*Pi^2))/9 + (8*(-60 + 22*e + 275*e^2 - (60*I)*e*Pi - 
         (242*I)*e^2*Pi + 94*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(144 + 660*e + 590*e^2 - (180*I)*e*Pi - (1320*I)*e^2*Pi + 
         45*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*e*(2 + 11*e + (2*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*(-108 - 1596*e - 5797*e^2 - (2844*I)*e*Pi + 
         (7878*I)*e^2*Pi + 3684*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-18 - 118*e - 310*e^2 - (294*I)*e*Pi + (315*I)*e^2*Pi + 
         419*e^2*Pi^2)*RATIO[x^2])/3)) + G[1, 0, 0, 0, x]*
   (Nf*((8*(-90 + 1302*e + 6079*e^2 + (90*I)*e*Pi - (1962*I)*e^2*Pi))/9 - 
      (64*(-6*e + 17*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(3*e + 5*e^2)*RATIO[x^(-1)])/3 - (32*(-3*e + 40*e^2))/
       (9*(-1 + RATIO[x])^2) + (16*(198 - 789*e - 4370*e^2 - (306*I)*e*Pi + 
         (1407*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(54 - 7*e - 253*e^2 - (78*I)*e*Pi + (107*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[x^2])/3) + 
    Nc*((-16*(-288 + 2982*e + 13985*e^2 + (252*I)*e*Pi - (4860*I)*e^2*Pi + 
         240*e^2*Pi^2))/9 + (16*(-6 - 44*e + 311*e^2 + (6*I)*e*Pi + 
         (110*I)*e^2*Pi + 85*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (16*(12 + 99*e + 195*e^2 - (60*I)*e*Pi - 
         (264*I)*e^2*Pi + 98*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(-3*e + 194*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (16*(792 - 2118*e - 7447*e^2 - (1422*I)*e*Pi + (3711*I)*e^2*Pi + 
         852*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(522 - 255*e - 733*e^2 - (882*I)*e*Pi + (945*I)*e^2*Pi + 
         447*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 0, 0, 0, x]*
   (Nf*((16*(90 - 246*e - 671*e^2 - (261*I)*e*Pi + (351*I)*e^2*Pi + 
         69*e^2*Pi^2))/9 - ((32*I)/3)*((2*I)*e + (67*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((224*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (16*(-42*e + 109*e^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(96 + 92*e + 320*e^2 - (354*I)*e*Pi - (191*I)*e^2*Pi + 
         118*e^2*Pi^2)*RATIO[x])/3 + 
      (8*(504 + 1368*e + 5695*e^2 - (1764*I)*e*Pi - (1068*I)*e^2*Pi + 
         564*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-16*(684 - 660*e - 2096*e^2 - (1224*I)*e*Pi + (2457*I)*e^2*Pi + 
         126*e^2*Pi^2))/9 + (32*(36 + 99*e - 973*e^2 + (72*I)*e*Pi + 
         (198*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*(120*e*Pi + 77*e^2*Pi)*RATIO[x^(-1)] - 
      (16*(-120*e + 581*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(990 + 531*e + 5107*e^2 - (3852*I)*e*Pi - (1320*I)*e^2*Pi + 
         1359*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(720 + 846*e + 3115*e^2 - (2502*I)*e*Pi + (1179*I)*e^2*Pi + 
         819*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 1, 0, x]*
   (Nf*((-8*(-12 - 138*e - 672*e^2 - (108*I)*e*Pi + (592*I)*e^2*Pi + 
         109*e^2*Pi^2))/3 + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-2)])/9 - 
      ((16*I)/9)*((-30*I)*e - (127*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*(-36 - 390*e - 1574*e^2 - (648*I)*e*Pi + (678*I)*e^2*Pi + 
         633*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-36 - 192*e - 593*e^2 - (540*I)*e*Pi - (327*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-144 - 936*e - 3901*e^2 - (696*I)*e*Pi + (2710*I)*e^2*Pi + 
         700*e^2*Pi^2))/3 - (8*(-36 + 66*e + 128*e^2 - (108*I)*e*Pi + 
         (44*I)*e^2*Pi + 103*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (67*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-144 - 990*e - 2869*e^2 - (252*I)*e*Pi + (726*I)*e^2*Pi + 
         339*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(-216 - 3042*e - 13217*e^2 - (4932*I)*e*Pi + 
         (4230*I)*e^2*Pi + 4722*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-72 - 446*e - 1675*e^2 - (1104*I)*e*Pi + (172*I)*e^2*Pi + 
         1064*e^2*Pi^2)*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (Nc*((16*(108 + 330*e + 2653*e^2 - (1296*I)*e*Pi + (1959*I)*e^2*Pi + 
         717*e^2*Pi^2))/9 + (8*(-180 + 1132*e^2 - (36*I)*e*Pi - 
         (990*I)*e^2*Pi + 777*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (16*(-36 - 33*e - 73*e^2 - (72*I)*e*Pi + (110*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 - (8*(108 + 1302*e + 7346*e^2 - (7776*I)*e*Pi - 
         (3594*I)*e^2*Pi + 4821*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(36 + 274*e + 1220*e^2 - (1692*I)*e*Pi + (808*I)*e^2*Pi + 
         1037*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((-4*(36 + 384*e + 2752*e^2 - (1044*I)*e*Pi + (1032*I)*e^2*Pi + 
         615*e^2*Pi^2))/9 + ((16*I)/9)*((109*I)*e^2 + 78*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((3*I)*e + (5*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*e*(20 + 13*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*(12 + 198*e + 1160*e^2 - (708*I)*e*Pi - (422*I)*e^2*Pi + 
         433*e^2*Pi^2)*RATIO[x])/3 - 
      (8*(36 + 444*e + 2537*e^2 - (1764*I)*e*Pi - (732*I)*e^2*Pi + 
         1071*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 1, 1, 0, x]*
   (Nc*((-8*(-72 - 192*e - 1201*e^2 - (1152*I)*e*Pi + (1996*I)*e^2*Pi + 
         1034*e^2*Pi^2))/3 - (8*(36 - 132*e - 181*e^2 - (216*I)*e*Pi - 
         (1056*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(24 - 88*e - 90*e^2 - (108*I)*e*Pi - (44*I)*e^2*Pi + 161*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(-108 - 558*e - 2672*e^2 - (9504*I)*e*Pi - 
         (2028*I)*e^2*Pi + 8463*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 146*e - 530*e^2 - (2088*I)*e*Pi + (828*I)*e^2*Pi + 
         1861*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((4*(-12 - 48*e - 366*e^2 - (408*I)*e*Pi + (632*I)*e^2*Pi + 
         369*e^2*Pi^2))/3 - (64*(3*e + 17*e^2 + (21*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (32*e^2*RATIO[x^(-2)])/9 + 
      ((32*I)/9)*((6*I)*e - I*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(6*e - 5*e^2 - (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*(-36 - 246*e - 1244*e^2 - (2520*I)*e*Pi - (708*I)*e^2*Pi + 
         2259*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-36 - 228*e - 1160*e^2 - (2088*I)*e*Pi - (720*I)*e^2*Pi + 
         1875*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 1, 0, 0, x]*
   (Nf*((-8*(126 - 240*e - 1312*e^2 - (576*I)*e*Pi + (1188*I)*e^2*Pi + 
         345*e^2*Pi^2))/9 + ((16*I)/9)*((18*I)*e + (149*I)*e^2 + 78*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-21*I)*e - (35*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((83*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*(234 + 123*e - 211*e^2 - (1224*I)*e*Pi - 
         (102*I)*e^2*Pi + 831*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(198 + 186*e + 65*e^2 - (1008*I)*e*Pi - (300*I)*e^2*Pi + 
         669*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((16*(360 - 363*e - 2495*e^2 - (1584*I)*e*Pi + (3573*I)*e^2*Pi + 
         720*e^2*Pi^2))/9 + (8*(-108 + 198*e + 2545*e^2 - (576*I)*e*Pi - 
         (1122*I)*e^2*Pi + 558*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + 16*(-4 - 55*e - 111*e^2 - (28*I)*e*Pi - 
        (44*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)] - 
      (((8*I)/9)*((401*I)*e^2 + 30*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(1656 + 1098*e + 5545*e^2 - (9360*I)*e*Pi - (762*I)*e^2*Pi + 
         6552*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(558 + 30*e - 98*e^2 - (3060*I)*e*Pi + (1401*I)*e^2*Pi + 
         2061*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((8*(54 - 1086*e - 5407*e^2 - (324*I)*e*Pi + (1836*I)*e^2*Pi + 
         330*e^2*Pi^2))/9 - ((16*I)/9)*((6*I)*e + (139*I)*e^2 + 30*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(3*e + 68*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (16*(162 - 783*e - 4535*e^2 - (648*I)*e*Pi + (774*I)*e^2*Pi + 
         600*e^2*Pi^2)*RATIO[x])/9 + 
      (32*(63 - 108*e - 808*e^2 - (270*I)*e*Pi - (117*I)*e^2*Pi + 
         255*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-8*(144 - 5424*e - 24715*e^2 - (1944*I)*e*Pi + (8100*I)*e^2*Pi + 
         2196*e^2*Pi^2))/9 + (16*(-108 - 33*e - 1009*e^2 + (165*I)*e^2*Pi + 
         243*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      (16*(-108 - 330*e - 1033*e^2 - (54*I)*e*Pi + (264*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*(456 - 1430*e - 6259*e^2 - (1620*I)*e*Pi + (1386*I)*e^2*Pi + 
         1446*e^2*Pi^2)*RATIO[x])/3 - 
      (8*(828 - 1512*e - 5807*e^2 - (3240*I)*e*Pi + (900*I)*e^2*Pi + 
         2988*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[1, 0, 1, x]*(Nc*((-8*(66*e + 133*e^2 - (594*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (4*(1296 + 6018*e + 21455*e^2 + (576*I)*Pi + 
         (4152*I)*e*Pi + (22862*I)*e^2*Pi - 348*e*Pi^2 - 1495*e^2*Pi^2 - 
         (684*I)*e^2*Pi^3 - 5664*e^2*Zeta[3]))/9 + 
      (4*RATIO[x]*(-1548 - 6738*e - 18238*e^2 - (288*I)*Pi - (4872*I)*e*Pi - 
         (24416*I)*e^2*Pi + 174*e*Pi^2 + 2517*e^2*Pi^2 + (1638*I)*e^2*Pi^3 - 
         4944*e^2*Zeta[3]))/9 + ((16*I)/27)*RATIO[x^(-1)]*
       (297*I + (966*I)*e + (3418*I)*e^2 - 216*Pi - 1188*e*Pi - 2376*e^2*Pi - 
        (198*I)*e*Pi^2 - (330*I)*e^2*Pi^2 + 261*e^2*Pi^3 - 
        (2232*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 864*Pi + 396*e*Pi + 1602*e^2*Pi - 
        (1008*I)*e*Pi^2 - (2013*I)*e^2*Pi^2 + 2646*e^2*Pi^3 - 
        (2232*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(612 + 2502*e + 7753*e^2 + 
         (288*I)*Pi + (816*I)*e*Pi + (2524*I)*e^2*Pi - 174*e*Pi^2 - 
         391*e^2*Pi^2 - (1098*I)*e^2*Pi^3 + 1704*e^2*Zeta[3]))/9) + 
    Nf*((-8*(36 + 42*e + 253*e^2 + (36*I)*e*Pi + (48*I)*e^2*Pi + 
         195*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)/27)*((6*I)*e + (23*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-12 - 64*e - 247*e^2 + 22*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(1080 + 4488*e + 8252*e^2 + (432*I)*Pi + (3024*I)*e*Pi + 
         (13260*I)*e^2*Pi - 306*e*Pi^2 - 1143*e^2*Pi^2 - (1062*I)*e^2*Pi^3 - 
         2232*e^2*Zeta[3]))/27 + (4*(-216 - 1176*e - 4400*e^2 - (72*I)*Pi - 
         (444*I)*e*Pi - (3182*I)*e^2*Pi + 51*e*Pi^2 + 166*e^2*Pi^2 + 
         (69*I)*e^2*Pi^3 + 1020*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^2]*(-396 - 1044*e + 2267*e^2 - (432*I)*Pi - (828*I)*e*Pi - 
         (996*I)*e^2*Pi + 306*e*Pi^2 - 87*e^2*Pi^2 + (846*I)*e^2*Pi^3 + 
         3528*e^2*Zeta[3]))/27)) + G[1, 1, 0, x]*
   (Nc*((-8*(66*e + 133*e^2 - (36*I)*e*Pi - (303*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1548 - 6738*e - 18238*e^2 + 
         (2952*I)*Pi - (5988*I)*e*Pi - (25400*I)*e^2*Pi - 2382*e*Pi^2 + 
         4581*e^2*Pi^2 + (1110*I)*e^2*Pi^3 - 23664*e^2*Zeta[3]))/9 + 
      ((8*I)/27)*RATIO[x^(-1)]*(594*I + (1932*I)*e + (6836*I)*e^2 - 216*Pi - 
        594*e*Pi - 2259*e^2*Pi - (504*I)*e*Pi^2 + (924*I)*e^2*Pi^2 + 
        1035*e^2*Pi^3 - (2196*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(-396*I - (768*I)*e - (1862*I)*e^2 - 
        648*Pi - 396*e*Pi - 12072*e^2*Pi - (360*I)*e*Pi^2 - 
        (231*I)*e^2*Pi^2 + 1278*e^2*Pi^3 - (6552*I)*e^2*Zeta[3]) + 
      (4*(1296 + 6018*e + 21455*e^2 - (720*I)*Pi + (8364*I)*e*Pi + 
         (39176*I)*e^2*Pi + 444*e*Pi^2 - 5905*e^2*Pi^2 - (1356*I)*e^2*Pi^3 + 
         5856*e^2*Zeta[3]))/9 + (4*RATIO[x^2]*(612 + 2502*e + 7753*e^2 - 
         (1872*I)*Pi + (1752*I)*e*Pi + (6976*I)*e^2*Pi + 1482*e*Pi^2 - 
         1537*e^2*Pi^2 - (930*I)*e^2*Pi^3 + 15024*e^2*Zeta[3]))/9) + 
    Nf*((-8*(36 + 42*e + 253*e^2 - (36*I)*e*Pi - (816*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(12 + 64*e + 247*e^2 - (12*I)*e*Pi + (46*I)*e^2*Pi + 38*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-396 - 1044*e + 2267*e^2 + 
         (1728*I)*Pi - (1476*I)*e*Pi - (15168*I)*e^2*Pi - 1350*e*Pi^2 + 
         615*e^2*Pi^2 + (1422*I)*e^2*Pi^3 - 15696*e^2*Zeta[3]))/27 + 
      (4*(-216 - 1176*e - 4400*e^2 + (144*I)*Pi - (1848*I)*e*Pi - 
         (9326*I)*e^2*Pi - 105*e*Pi^2 + 1504*e^2*Pi^2 + (213*I)*e^2*Pi^3 - 
         1464*e^2*Zeta[3]))/9 + (4*RATIO[x]*(1080 + 4488*e + 8252*e^2 - 
         (2160*I)*Pi + (7488*I)*e*Pi + (45924*I)*e^2*Pi + 1710*e*Pi^2 - 
         5811*e^2*Pi^2 - (1494*I)*e^2*Pi^3 + 19152*e^2*Zeta[3]))/27)) + 
  G[1, 0, 0, x]*
   (Nf*((-8*(-108*e - 790*e^2 - (24*I)*e*Pi + (154*I)*e^2*Pi + 81*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 124*e^2 + (24*I)*e*Pi + (172*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*(-108*e - 339*e^2 + (194*I)*e^2*Pi + 
         81*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(180 + 696*e + 3980*e^2 + (1080*I)*Pi - (3348*I)*e*Pi - 
         (19968*I)*e^2*Pi - 486*e*Pi^2 + 4497*e^2*Pi^2 - (1062*I)*e^2*Pi^3 - 
         6948*e^2*Zeta[3]))/27 + (8*(-306 - 1347*e - 7165*e^2 - (216*I)*Pi + 
         (2736*I)*e*Pi + (13398*I)*e^2*Pi + 27*e*Pi^2 - 2904*e^2*Pi^2 + 
         (369*I)*e^2*Pi^3 + 558*e^2*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(108 + 522*e + 1941*e^2 - (288*I)*Pi + (72*I)*e*Pi + 
         (1490*I)*e^2*Pi + 114*e*Pi^2 - 469*e^2*Pi^2 + (318*I)*e^2*Pi^3 + 
         1668*e^2*Zeta[3]))/9) + 
    Nc*((16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-144*e - 435*e^2 + (254*I)*e^2*Pi + 57*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-1116 - 4023*e - 13484*e^2 + 
         (2808*I)*Pi - (2178*I)*e*Pi - (8088*I)*e^2*Pi - 1242*e*Pi^2 + 
         3834*e^2*Pi^2 - (1926*I)*e^2*Pi^3 - 18468*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(2772*I + (5700*I)*e + (12908*I)*e^2 - 
        864*Pi - 5544*e*Pi - 15684*e^2*Pi - (2088*I)*e*Pi^2 - 
        (4719*I)*e^2*Pi^2 + 1458*e^2*Pi^3 - (15192*I)*e^2*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*(1620*e + 11846*e^2 + (264*I)*e*Pi - 
         (2410*I)*e^2*Pi + 468*e*Pi^2 - 1089*e^2*Pi^2 + (36*I)*e^2*Pi^3 + 
         4320*e^2*Zeta[3]))/9 + (4*(612 + 6096*e + 56747*e^2 + (2160*I)*Pi - 
         (26532*I)*e*Pi - (123798*I)*e^2*Pi + 1080*e*Pi^2 + 31620*e^2*Pi^2 - 
         (3168*I)*e^2*Pi^3 + 7776*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(468 + 5580*e + 27350*e^2 - (4428*I)*Pi + (9396*I)*e*Pi + 
         (39675*I)*e^2*Pi + 2322*e*Pi^2 - 12702*e^2*Pi^2 + 
         (2736*I)*e^2*Pi^3 + 33048*e^2*Zeta[3]))/27)) + 
  G[1, 1, 1, x]*(Nf*(((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/27)*((120*I)*e + (343*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(6 + 32*e - 123*e^2 + (11*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (16*RATIO[x]*(-36 + 810*e + 10918*e^2 - (108*I)*Pi - 
         (1062*I)*e*Pi - (5280*I)*e^2*Pi + 69*e^2*Pi^2 + (603*I)*e^2*Pi^3 - 
         4806*e^2*Zeta[3]))/27 + (8*(144 - 714*e - 13769*e^2 + (108*I)*Pi + 
         (810*I)*e*Pi + (5886*I)*e^2*Pi + 30*e^2*Pi^2 - (225*I)*e^2*Pi^3 + 
         2538*e^2*Zeta[3]))/27 + (16*RATIO[x^2]*(36 - 261*e - 4045*e^2 + 
         (108*I)*Pi + (468*I)*e*Pi + (1806*I)*e^2*Pi + 21*e^2*Pi^2 - 
         (477*I)*e^2*Pi^3 + 4050*e^2*Zeta[3]))/27) + 
    Nc*((4*(1104*e + 3317*e^2 - (1230*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(-1584 + 4218*e + 92119*e^2 - (1728*I)*Pi - (11232*I)*e*Pi - 
         (63144*I)*e^2*Pi - 720*e*Pi^2 + 84*e^2*Pi^2 + (3456*I)*e^2*Pi^3 - 
         28224*e^2*Zeta[3]))/27 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
       (-36*Pi + 66*e*Pi + 128*e^2*Pi + 15*e^2*Pi^3 + (264*I)*e^2*Zeta[3]) + 
      ((8*I)/9)*RATIO[x^(-1)]*(-66*I - (388*I)*e + (1556*I)*e^2 + 72*Pi + 
        528*e*Pi + 1157*e^2*Pi - (120*I)*e*Pi^2 - (77*I)*e^2*Pi^2 + 
        63*e^2*Pi^3 - (1716*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^2]*
       (720*I + (3483*I)*e + (9775*I)*e^2 - 432*Pi - 1674*e*Pi - 
        6162*e^2*Pi + (180*I)*e*Pi^2 + (1257*I)*e^2*Pi^2 + 3510*e^2*Pi^3 + 
        (22932*I)*e^2*Zeta[3]) + (8*RATIO[x]*(612 - 90*e - 31676*e^2 + 
         (432*I)*Pi + (7110*I)*e*Pi + (35769*I)*e^2*Pi + 180*e*Pi^2 - 
         123*e^2*Pi^2 - (5400*I)*e^2*Pi^3 + 34272*e^2*Zeta[3]))/27)) + 
  G[0, 0, 1, x]*(Nc*((16*((6*I)*e*Pi - (86*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(-66*e - 133*e^2 - (72*I)*e*Pi - 
         (30*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(-828 - 3060*e - 11473*e^2 - (144*I)*Pi - (84*I)*e*Pi + 
         (304*I)*e^2*Pi + 420*e*Pi^2 + 1388*e^2*Pi^2 + (7326*I)*e^2*Pi^3 - 
         39048*e^2*Zeta[3]))/9 + (4*(-1224 - 6276*e - 26073*e^2 - 
         (288*I)*Pi - (1704*I)*e*Pi - (13214*I)*e^2*Pi + 840*e*Pi^2 + 
         1174*e^2*Pi^2 + (4068*I)*e^2*Pi^3 - 14592*e^2*Zeta[3]))/9 + 
      ((4*I)/27)*RATIO[x^(-1)]*(-396*I - (876*I)*e - (1124*I)*e^2 + 
        792*e*Pi + 1680*e^2*Pi + (1692*I)*e*Pi^2 - (1617*I)*e^2*Pi^2 + 
        1044*e^2*Pi^3 + (23256*I)*e^2*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*(138*e - 452*e^2 - (216*I)*Pi - (2376*I)*e*Pi - 
         (7290*I)*e^2*Pi + 2448*e*Pi^2 + 2541*e^2*Pi^2 + (1026*I)*e^2*Pi^3 + 
         16992*e^2*Zeta[3]))/27 + (8*RATIO[x]*(774 + 3909*e + 18785*e^2 + 
         (72*I)*Pi + (738*I)*e*Pi + (3747*I)*e^2*Pi - 210*e*Pi^2 - 
         1214*e^2*Pi^2 - (5553*I)*e^2*Pi^3 + 30864*e^2*Zeta[3]))/9) + 
    Nf*((8*(156*e + 403*e^2 - (144*I)*e*Pi - (318*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 148*e^2 + 63*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(-42*e - 107*e^2 + (228*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x]*(-756 - 4368*e - 21715*e^2 + 
         (288*I)*e*Pi + (1464*I)*e^2*Pi + 144*e*Pi^2 + 1176*e^2*Pi^2 + 
         (4149*I)*e^2*Pi^3 - 23580*e^2*Zeta[3]))/27 + 
      (4*(216 + 1188*e + 5236*e^2 + (84*I)*e*Pi + (1592*I)*e^2*Pi - 
         48*e*Pi^2 - 244*e^2*Pi^2 - (627*I)*e^2*Pi^3 + 3324*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^2]*(1044 + 5958*e + 28495*e^2 - (1368*I)*e*Pi - 
         (8388*I)*e^2*Pi - 288*e*Pi^2 - 1248*e^2*Pi^2 - (6786*I)*e^2*Pi^3 + 
         38088*e^2*Zeta[3]))/27)) + G[0, 1, 0, x]*
   (Nc*((-16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(-66*e - 133*e^2 - (2556*I)*e^2*Pi + 1275*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-828 - 3060*e - 11473*e^2 + 
         (2016*I)*Pi - (1020*I)*e*Pi - (4148*I)*e^2*Pi - 372*e*Pi^2 + 
         1706*e^2*Pi^2 + (2262*I)*e^2*Pi^3 - 39192*e^2*Zeta[3]))/9 + 
      (4*(-1224 - 6276*e - 26073*e^2 + (1008*I)*Pi - (3612*I)*e*Pi - 
         (17054*I)*e^2*Pi + 264*e*Pi^2 + 4474*e^2*Pi^2 + (996*I)*e^2*Pi^3 - 
         17904*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (876*I)*e - (1124*I)*e^2 + 432*Pi - 3168*e*Pi - 
        7812*e^2*Pi + (1800*I)*e*Pi^2 - (825*I)*e^2*Pi^2 + 630*e^2*Pi^3 + 
        (8136*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
        (138*e - 452*e^2 - (432*I)*Pi - (2376*I)*e*Pi - (16884*I)*e^2*Pi + 
         612*e*Pi^2 - 429*e^2*Pi^2 - (1818*I)*e^2*Pi^3 + 9432*e^2*Zeta[3]))/
       27 + (8*RATIO[x]*(774 + 3909*e + 18785*e^2 - (1548*I)*Pi + 
         (72*I)*e*Pi + (9*I)*e^2*Pi + 366*e*Pi^2 - 1865*e^2*Pi^2 - 
         (1761*I)*e^2*Pi^3 + 30396*e^2*Zeta[3]))/9) + 
    Nf*((-8*(-156*e - 403*e^2 + (216*I)*e*Pi + (1050*I)*e^2*Pi + 39*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((32*I)/9)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 148*e^2 - (72*I)*e*Pi - (252*I)*e^2*Pi + 159*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*(-42*e - 107*e^2 - (672*I)*e^2*Pi + 
         411*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(-756 - 4368*e - 21715*e^2 + (1296*I)*Pi - (432*I)*e*Pi - 
         (7074*I)*e^2*Pi - 324*e*Pi^2 + 2574*e^2*Pi^2 + (1017*I)*e^2*Pi^3 - 
         23580*e^2*Zeta[3]))/27 + (4*(216 + 1188*e + 5236*e^2 - (216*I)*Pi + 
         (840*I)*e*Pi + (4046*I)*e^2*Pi + 36*e*Pi^2 - 1108*e^2*Pi^2 - 
         (87*I)*e^2*Pi^3 + 3540*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^2]*(1044 + 5958*e + 28495*e^2 - (2160*I)*Pi - (720*I)*e*Pi + 
         (5784*I)*e^2*Pi + 504*e*Pi^2 - 1986*e^2*Pi^2 - (1530*I)*e^2*Pi^3 + 
         38520*e^2*Zeta[3]))/27)) + G[0, 1, 1, x]*
   (Nf*((-8*(36 + 222*e + 601*e^2 - (144*I)*e*Pi - (294*I)*e^2*Pi + 
         249*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*I)*((2*I)*e + (5*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(145*e^2 + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 31*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(-396 - 642*e + 9421*e^2 - (324*I)*e*Pi - (5310*I)*e^2*Pi - 
         63*e*Pi^2 + 264*e^2*Pi^2 + (1800*I)*e^2*Pi^3 - 8064*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^2]*(792*I + (3870*I)*e + (14582*I)*e^2 + 
        324*e*Pi + 2160*e^2*Pi + (126*I)*e*Pi^2 + (945*I)*e^2*Pi^2 + 
        5904*e^2*Pi^3 + (29952*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(792 + 3168*e + 4874*e^2 + (216*I)*e*Pi + (1764*I)*e^2*Pi + 
         126*e*Pi^2 + 477*e^2*Pi^2 - (7056*I)*e^2*Pi^3 + 36864*e^2*Zeta[3]))/
       27) + Nc*(-8*(12*e + 43*e^2 - (22*I)*e^2*Pi + 4*e^2*Pi^2)*
       RATIO[x^(-2)] - (8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1872 - 5940*e - 4580*e^2 - 
         (432*I)*Pi - (3600*I)*e*Pi - (18036*I)*e^2*Pi + 54*e*Pi^2 + 
         2319*e^2*Pi^2 + (26568*I)*e^2*Pi^3 - 147312*e^2*Zeta[3]))/27 + 
      ((16*I)/9)*RATIO[x^(-1)]*((-967*I)*e^2 + 132*e*Pi + 268*e^2*Pi + 
        (9*I)*e*Pi^2 + (132*I)*e^2*Pi^2 + 81*e^2*Pi^3 - 
        (198*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-396*I - (1848*I)*e - (4958*I)*e^2 - 432*Pi - 1584*e*Pi - 
        5862*e^2*Pi - (1152*I)*e*Pi^2 - (2607*I)*e^2*Pi^2 + 2088*e^2*Pi^3 - 
        (8352*I)*e^2*Zeta[3]) + (4*(1692 + 1614*e - 42130*e^2 + (864*I)*Pi + 
         (3672*I)*e*Pi + (32724*I)*e^2*Pi - 108*e*Pi^2 - 2991*e^2*Pi^2 - 
         (11664*I)*e^2*Pi^3 + 45792*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^2]*(2088 + 8640*e + 30710*e^2 + (432*I)*Pi + (1152*I)*e*Pi + 
         (3840*I)*e^2*Pi - 54*e*Pi^2 - 369*e^2*Pi^2 - (17928*I)*e^2*Pi^3 + 
         95472*e^2*Zeta[3]))/27)) + G[0, 0, 0, x]*
   (Nf*((-8*(36 + 654*e + 3853*e^2 - (108*I)*e*Pi - (630*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + ((32*I)/3)*(3*e*Pi + 5*e^2*Pi)*
       RATIO[x^(-1)] + (4*(-216*e - 837*e^2 - (12*I)*e*Pi + (142*I)*e^2*Pi + 
         219*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(720 + 1884*e + 9575*e^2 + (648*I)*Pi - (2664*I)*e*Pi - 
         (12432*I)*e^2*Pi - 171*e*Pi^2 + 1920*e^2*Pi^2 + (1260*I)*e^2*Pi^3 - 
         14040*e^2*Zeta[3]))/27 + ((4*I)/9)*RATIO[x^2]*
       (432*I + (2682*I)*e + (14136*I)*e^2 + 720*Pi + 588*e*Pi + 148*e^2*Pi + 
        (162*I)*e*Pi^2 + (387*I)*e^2*Pi^2 + 1416*e^2*Pi^3 + 
        (18000*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-144 + 696*e + 13850*e^2 - 
         (2592*I)*Pi + (504*I)*e*Pi + (11328*I)*e^2*Pi + 558*e*Pi^2 - 
         627*e^2*Pi^2 - (5112*I)*e^2*Pi^3 + 66960*e^2*Zeta[3]))/27) + 
    Nc*(((16*I)/3)*(-36*Pi - 33*e*Pi - 73*e^2*Pi + 28*e^2*Pi^3)*
       RATIO[x^(-1)] - (4*(-2328*e - 7568*e^2 - (108*I)*e*Pi + 
         (2004*I)*e^2*Pi + 1911*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-288 - 11520*e - 102760*e^2 + (9288*I)*Pi - 
         (1692*I)*e*Pi - (5940*I)*e^2*Pi - 1638*e*Pi^2 + 6093*e^2*Pi^2 + 
         (18504*I)*e^2*Pi^3 - 265392*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-132 - 2348*e - 16864*e^2 + (72*I)*Pi + 
         (132*I)*e*Pi + (3236*I)*e^2*Pi + 408*e*Pi^2 + 605*e^2*Pi^2 + 
         (246*I)*e^2*Pi^3 + 1032*e^2*Zeta[3]))/9 + 
      (4*(-1152 - 2388*e - 42380*e^2 - (3024*I)*Pi + (12492*I)*e*Pi + 
         (58692*I)*e^2*Pi + 684*e*Pi^2 - 13629*e^2*Pi^2 - (5904*I)*e^2*Pi^3 + 
         64224*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(2880 + 9720*e + 38128*e^2 - 
         (6048*I)*Pi + (2160*I)*e*Pi + (7692*I)*e^2*Pi + 1098*e*Pi^2 - 
         237*e^2*Pi^2 - (12024*I)*e^2*Pi^3 + 168192*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((16*((6*I)*e*Pi + (23*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + ((8*I)/27)*RATIO[x^(-1)]*
       ((-12*I)*e - (94*I)*e^2 - 36*Pi + 72*e*Pi + 505*e^2*Pi - 
        (81*I)*e*Pi^2 - (201*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (228*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       ((174*I)*e + (1345*I)*e^2 - 648*e*Pi - 4710*e^2*Pi + (114*I)*e*Pi^2 + 
        (5*I)*e^2*Pi^2 + 78*e^2*Pi^3 + (1056*I)*e^2*Zeta[3]) + 
      (4*((324*I)*e*Pi + (1017*I)*e^2*Pi + 36*e*Pi^2 - 229*e^2*Pi^2 + 
         (57*I)*e^2*Pi^3 + 432*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*(-684 - 2046*e + 6663*e^2 + (2304*I)*Pi + (10356*I)*e*Pi + 
         (49192*I)*e^2*Pi - 144*Pi^2 - 2202*e*Pi^2 - 9442*e^2*Pi^2 + 
         (198*I)*e*Pi^3 + (2934*I)*e^2*Pi^3 + 381*e^2*Pi^4 + 4536*e*Zeta[3] - 
         28512*e^2*Zeta[3] + (8928*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x]*(1260 + 27810*e + 230845*e^2 + (6120*I)*Pi + 
         (28860*I)*e*Pi + (129600*I)*e^2*Pi - 1800*Pi^2 - 9330*e*Pi^2 - 
         39855*e^2*Pi^2 - (1170*I)*e*Pi^3 + (17355*I)*e^2*Pi^3 + 
         4749*e^2*Pi^4 + 48600*e*Zeta[3] - 71460*e^2*Zeta[3] + 
         (38160*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^2]*(1890 + 22050*e + 155040*e^2 - (1260*I)*Pi - 
         (6660*I)*e*Pi - (25465*I)*e^2*Pi - 1440*Pi^2 - 2340*e*Pi^2 - 
         7715*e^2*Pi^2 - (450*I)*e*Pi^3 + (10725*I)*e^2*Pi^3 + 
         3801*e^2*Pi^4 + 39960*e*Zeta[3] + 17100*e^2*Zeta[3] + 
         (40320*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*(((-8*I)/27)*(66*e*Pi + 133*e^2*Pi + (75*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[x^(-2)] + (4*((-432*I)*e*Pi - (1305*I)*e^2*Pi - 12*e*Pi^2 + 
         435*e^2*Pi^2 - (17*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + 
         (11880*I)*Pi + (9600*I)*e*Pi - (19000*I)*e^2*Pi + 1080*Pi^2 - 
         10230*e*Pi^2 - 28330*e^2*Pi^2 - (3600*I)*e*Pi^3 - 
         (22440*I)*e^2*Pi^3 + 4077*e^2*Pi^4 + 18720*e*Zeta[3] + 
         183480*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(216 + 27000*e + 241194*e^2 + (6120*I)*Pi + 
         (16164*I)*e*Pi + (49204*I)*e^2*Pi - 3168*Pi^2 - 9924*e*Pi^2 - 
         28858*e^2*Pi^2 - (4932*I)*e*Pi^3 + (15654*I)*e^2*Pi^3 + 
         8031*e^2*Pi^4 + 75312*e*Zeta[3] - 83400*e^2*Zeta[3] + 
         (1008*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-972 - 1728*e + 13284*e^2 - (792*I)*Pi - (3024*I)*e*Pi - 
         (10874*I)*e^2*Pi - 2088*Pi^2 - 228*e*Pi^2 + 1960*e^2*Pi^2 - 
         (2772*I)*e*Pi^3 + (6462*I)*e^2*Pi^3 + 5187*e^2*Pi^4 + 
         49392*e*Zeta[3] - 4632*e^2*Zeta[3] + (7488*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(-4320 - 3060*e + 135765*e^2 + (20880*I)*Pi + (108330*I)*e*Pi + 
         (591520*I)*e^2*Pi - 2880*Pi^2 - 23955*e*Pi^2 - 114565*e^2*Pi^2 + 
         (1260*I)*e*Pi^3 + (42840*I)*e^2*Pi^3 + 6027*e^2*Pi^4 + 
         65520*e*Zeta[3] - 362340*e^2*Zeta[3] + (82800*I)*e^2*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 + (97200*I)*e*Pi + 
         (710640*I)*e^2*Pi + 12540*e*Pi^2 - 44740*e^2*Pi^2 + 
         (10440*I)*e*Pi^3 - (9900*I)*e^2*Pi^3 - 5139*e^2*Pi^4 + 
         14400*e*Zeta[3] + 116160*e^2*Zeta[3] + (250560*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 1, x]*
   (Nf*((2*(36 + 102*e + 377*e^2 - (72*I)*e*Pi - (192*I)*e^2*Pi + 
         90*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[(1 - x)^(-1)]*(36*Pi + 42*e*Pi + 253*e^2*Pi + 
        (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + (108*I)*e^2*Zeta[3]) + 
      ((8*I)/27)*RATIO[x^(-1)]*((372*I)*e + (4405*I)*e^2 + 735*e^2*Pi - 
        (48*I)*e*Pi^2 - (278*I)*e^2*Pi^2 + 6*e^2*Pi^3 - 
        (468*I)*e^2*Zeta[3]) + (2*(5760 + 74790*e + 591575*e^2 - 
         (3600*I)*Pi - (38040*I)*e*Pi - (257800*I)*e^2*Pi - 1140*e*Pi^2 + 
         7280*e^2*Pi^2 - (3870*I)*e*Pi^3 + (16080*I)*e^2*Pi^3 + 
         2208*e^2*Pi^4 + 11880*e*Zeta[3] - 138600*e^2*Zeta[3] - 
         (34200*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^2]*(1890 + 22050*e + 155040*e^2 - (1260*I)*Pi - 
         (6660*I)*e*Pi - (25465*I)*e^2*Pi - 30*e*Pi^2 + 2625*e^2*Pi^2 - 
         (6030*I)*e*Pi^3 - (6525*I)*e^2*Pi^3 + 4092*e^2*Pi^4 + 
         24840*e*Zeta[3] - 3960*e^2*Zeta[3] - (42840*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[x]*(4680 + 56610*e + 407630*e^2 - (4680*I)*Pi - 
         (29280*I)*e*Pi - (146400*I)*e^2*Pi + 300*e*Pi^2 + 7720*e^2*Pi^2 - 
         (7110*I)*e*Pi^3 + (3315*I)*e^2*Pi^3 + 5034*e^2*Pi^4 + 
         31320*e*Zeta[3] - 89820*e^2*Zeta[3] - (47160*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*((((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/27)*RATIO[x^(-2)]*(-216*I - (630*I)*e - 
        (1851*I)*e^2 - 540*e*Pi - 1791*e^2*Pi - (30*I)*e*Pi^2 - 
        (596*I)*e^2*Pi^2 + 90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) - 
      (8*RATIO[x^(-1)]*(-2478*e - 24841*e^2 + (396*I)*Pi + (768*I)*e*Pi + 
         (6548*I)*e^2*Pi + 108*Pi^2 + 363*e*Pi^2 + 1880*e^2*Pi^2 + 
         (252*I)*e*Pi^3 + (264*I)*e^2*Pi^3 + 153*e^2*Pi^4 + 1620*e*Zeta[3] + 
         8250*e^2*Zeta[3] + (5940*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((-1980*I)*Pi - (3840*I)*e*Pi - 
         (9310*I)*e^2*Pi + 2610*e^2*Pi^2 + (360*I)*e*Pi^3 - 
         (5775*I)*e^2*Pi^3 + 954*e^2*Pi^4 + 6480*e*Zeta[3] + 
         5940*e^2*Zeta[3] - (6840*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*(11250 + 126900*e + 953335*e^2 - (11520*I)*Pi - (88860*I)*e*Pi - 
         (528620*I)*e^2*Pi - 1800*Pi^2 - 4980*e*Pi^2 + 7315*e^2*Pi^2 - 
         (12420*I)*e*Pi^3 + (35895*I)*e^2*Pi^3 + 6639*e^2*Pi^4 + 
         33120*e*Zeta[3] - 361080*e^2*Zeta[3] - (124560*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^2]*(-4860 - 8640*e + 66420*e^2 - (3960*I)*Pi - 
         (15120*I)*e*Pi - (54370*I)*e^2*Pi - 1800*Pi^2 - 12120*e*Pi^2 - 
         56770*e^2*Pi^2 - (35100*I)*e*Pi^3 - (2790*I)*e^2*Pi^3 + 
         26421*e^2*Pi^4 + 169200*e*Zeta[3] - 60240*e^2*Zeta[3] - 
         (215280*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(9360 + 175680*e + 1419340*e^2 - (34200*I)*Pi - 
         (185220*I)*e*Pi - (829300*I)*e^2*Pi - 1800*Pi^2 - 7560*e*Pi^2 - 
         16050*e^2*Pi^2 - (51300*I)*e*Pi^3 + (32610*I)*e^2*Pi^3 + 
         40551*e^2*Pi^4 + 266400*e*Zeta[3] - 511320*e^2*Zeta[3] - 
         (280080*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 1, x]*(Nf*((-8*((-18*I)*e*Pi - (45*I)*e^2*Pi + 20*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*((-42*I)*e*Pi - (107*I)*e^2*Pi - 48*e*Pi^2 + 
         98*e^2*Pi^2 + (39*I)*e^2*Pi^3 - 432*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - ((8*I)/27)*RATIO[x^(-1)]*
       ((12*I)*e + (94*I)*e^2 + 882*e^2*Pi + (33*I)*e*Pi^2 - 
        (11*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (708*I)*e^2*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*(-174*e - 1345*e^2 + (48*I)*e*Pi - 
         (80*I)*e^2*Pi - 162*e*Pi^2 - 779*e^2*Pi^2 - (294*I)*e^2*Pi^3 + 
         1176*e^2*Zeta[3]))/27 - (2*(-684 - 2046*e + 6663*e^2 - (720*I)*Pi - 
         (7932*I)*e*Pi - (56126*I)*e^2*Pi + 294*e*Pi^2 + 3688*e^2*Pi^2 - 
         (990*I)*e*Pi^3 + (3018*I)*e^2*Pi^3 + 1050*e^2*Pi^4 + 
         7992*e*Zeta[3] - 216*e^2*Zeta[3] - (6840*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^2]*(1890 + 22050*e + 155040*e^2 - (1260*I)*Pi - 
         (6660*I)*e*Pi - (25465*I)*e^2*Pi - 2280*e*Pi^2 - 16500*e^2*Pi^2 - 
         (9270*I)*e*Pi^3 + (1035*I)*e^2*Pi^3 + 8898*e^2*Pi^4 + 
         65880*e*Zeta[3] + 36180*e^2*Zeta[3] - (68760*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x]*(1260 + 27810*e + 230845*e^2 - (4680*I)*Pi - 
         (28380*I)*e*Pi - (144240*I)*e^2*Pi + 210*e*Pi^2 + 655*e^2*Pi^2 - 
         (11430*I)*e*Pi^3 + (5205*I)*e^2*Pi^3 + 10722*e^2*Pi^4 + 
         78840*e*Zeta[3] + 66780*e^2*Zeta[3] - (86040*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*(((8*I)/9)*(-108*e*Pi - 387*e^2*Pi - (12*I)*e*Pi^2 - 
        (145*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      (4*((66*I)*e*Pi + (133*I)*e^2*Pi + 144*e*Pi^2 - 252*e^2*Pi^2 - 
         (63*I)*e^2*Pi^3 + 936*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (4*(-864 - 612*e + 27153*e^2 - (2304*I)*Pi - (19698*I)*e*Pi - 
         (123157*I)*e^2*Pi - 360*Pi^2 + 957*e*Pi^2 + 8099*e^2*Pi^2 - 
         (3132*I)*e*Pi^3 + (9006*I)*e^2*Pi^3 + 2757*e^2*Pi^4 + 
         19152*e*Zeta[3] - 3348*e^2*Zeta[3] - (32688*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + (115920*I)*e^2*Pi + 3240*Pi^2 + 
         1650*e*Pi^2 + 11750*e^2*Pi^2 - (3240*I)*e*Pi^3 + (5280*I)*e^2*Pi^3 + 
         2727*e^2*Pi^4 + 48960*e*Zeta[3] - 172920*e^2*Zeta[3] + 
         (64800*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 - (18840*I)*e*Pi - 
         (71080*I)*e^2*Pi + 4320*Pi^2 + 20460*e*Pi^2 + 85760*e^2*Pi^2 + 
         (21960*I)*e*Pi^3 + (37620*I)*e^2*Pi^3 - 6039*e^2*Pi^4 - 
         15840*e*Zeta[3] - 97680*e^2*Zeta[3] + (243360*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x^2]*(-4860 - 8640*e + 66420*e^2 - (3960*I)*Pi - 
         (15120*I)*e*Pi - (54370*I)*e^2*Pi - 1800*Pi^2 - 9420*e*Pi^2 - 
         43270*e^2*Pi^2 - (61020*I)*e*Pi^3 + (31230*I)*e^2*Pi^3 + 
         52089*e^2*Pi^4 + 367920*e*Zeta[3] - 89040*e^2*Zeta[3] - 
         (526320*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(1080 + 135000*e + 1205970*e^2 - (34200*I)*Pi - 
         (184860*I)*e*Pi - (835420*I)*e^2*Pi - 1800*Pi^2 + 11520*e*Pi^2 + 
         60330*e^2*Pi^2 - (93420*I)*e*Pi^3 + (23790*I)*e^2*Pi^3 + 
         79449*e^2*Pi^4 + 562320*e*Zeta[3] + 412800*e^2*Zeta[3] - 
         (785520*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 0, x]*(Nf*(((8*I)/27)*(-36*Pi - 60*e*Pi - 148*e^2*Pi + 9*e^2*Pi^3)*
       RATIO[x^(-1)] + (2*(432 + 1782*e + 6645*e^2 - (516*I)*e*Pi - 
         (1672*I)*e^2*Pi - 300*e*Pi^2 + 362*e^2*Pi^2 - (156*I)*e^2*Pi^3 - 
         4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      ((8*I)/27)*RATIO[(1 - x)^(-1)]*(108*I + (711*I)*e + (3924*I)*e^2 + 
        36*Pi + 246*e*Pi + 1932*e^2*Pi + (12*I)*e*Pi^2 + (400*I)*e^2*Pi^2 + 
        168*e^2*Pi^3 + (504*I)*e^2*Zeta[3]) + 
      (2*(-144 - 2958*e - 18655*e^2 + (2304*I)*Pi + (9600*I)*e*Pi + 
         (42538*I)*e^2*Pi - 36*Pi^2 - 636*e*Pi^2 - 568*e^2*Pi^2 - 
         (1098*I)*e*Pi^3 - (1368*I)*e^2*Pi^3 + 48*e^2*Pi^4 + 8208*e*Zeta[3] - 
         21096*e^2*Zeta[3] - (26064*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x]*(-720 - 330*e + 18020*e^2 + (2040*I)*Pi + (9920*I)*e*Pi + 
         (43920*I)*e^2*Pi - 420*Pi^2 + 310*e*Pi^2 + 4000*e^2*Pi^2 - 
         (3630*I)*e*Pi^3 - (5345*I)*e^2*Pi^3 + 398*e^2*Pi^4 + 
         28800*e*Zeta[3] - 960*e^2*Zeta[3] - (78000*I)*e^2*Pi*Zeta[3]))/45 + 
      (4*RATIO[x^2]*(1890 + 22050*e + 155040*e^2 - (1260*I)*Pi - 
         (6660*I)*e*Pi - (25465*I)*e^2*Pi - 900*Pi^2 + 4500*e*Pi^2 + 
         30925*e^2*Pi^2 - (9090*I)*e*Pi^3 - (5385*I)*e^2*Pi^3 + 
         876*e^2*Pi^4 + 71280*e*Zeta[3] + 41040*e^2*Zeta[3] - 
         (199440*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*((4*(-702 - 2358*e - 7908*e^2 + (990*I)*e*Pi + (2985*I)*e^2*Pi + 
         420*e*Pi^2 - 1184*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 7176*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*(-16200 - 114240*e - 
         657220*e^2 + (3960*I)*Pi + (34500*I)*e*Pi + (278360*I)*e^2*Pi + 
         4320*Pi^2 + 4620*e*Pi^2 - 34930*e^2*Pi^2 + (1080*I)*e*Pi^3 + 
         (27060*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 47520*e*Zeta[3] - 
         26400*e^2*Zeta[3] - (71280*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*(2070 + 47250*e + 321580*e^2 - (20880*I)*Pi - (97620*I)*e*Pi - 
         (500215*I)*e^2*Pi - 360*Pi^2 + 5010*e*Pi^2 + 7765*e^2*Pi^2 + 
         (12780*I)*e*Pi^3 + (6885*I)*e^2*Pi^3 + 597*e^2*Pi^4 - 
         113040*e*Zeta[3] + 273960*e^2*Zeta[3] + (364320*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^2]*(-4860 - 8640*e + 66420*e^2 - (3960*I)*Pi - 
         (15120*I)*e*Pi - (54370*I)*e^2*Pi - 7200*Pi^2 + 20460*e*Pi^2 + 
         85850*e^2*Pi^2 - (50580*I)*e*Pi^3 + (23310*I)*e^2*Pi^3 + 
         6081*e^2*Pi^4 + 430560*e*Zeta[3] - 74280*e^2*Zeta[3] - 
         (1090080*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-7200 + 94320*e + 992600*e^2 + (30600*I)*Pi + 
         (81180*I)*e*Pi + (239900*I)*e^2*Pi - 12600*Pi^2 - 4080*e*Pi^2 + 
         37750*e^2*Pi^2 - (77580*I)*e*Pi^3 - (89130*I)*e^2*Pi^3 + 
         10851*e^2*Pi^4 + 657360*e*Zeta[3] - 20640*e^2*Zeta[3] - 
         (1608480*I)*e^2*Pi*Zeta[3]))/135 - ((4*I)/27)*RATIO[x^(-1)]*
       (-396*Pi - 876*e*Pi - 1124*e^2*Pi + (36*I)*e^2*Pi^2 + 396*e*Pi^3 + 
        2211*e^2*Pi^3 + 24984*e^2*Pi*Zeta[3]))) + 
  Nf*(((40*I)/3)*Pi + ((256*I)/3)*e*Pi + ((10292*I)/27)*e^2*Pi - 
    (196*Pi^2)/9 - (1954*e*Pi^2)/27 + (5707*e^2*Pi^2)/27 + (16*I)*Pi^3 + 
    ((532*I)/9)*e*Pi^3 + ((7838*I)/27)*e^2*Pi^3 - (308*Pi^4)/45 - 
    (3866*e*Pi^4)/135 - (39712*e^2*Pi^4)/405 - ((136*I)/15)*e*Pi^5 - 
    ((2066*I)/135)*e^2*Pi^5 + (131*e^2*Pi^6)/945 - (688*Zeta[3])/3 - 
    (5528*e*Zeta[3])/9 - (67048*e^2*Zeta[3])/27 - (128*I)*Pi*Zeta[3] + 
    ((944*I)/3)*e*Pi*Zeta[3] + ((11008*I)/9)*e^2*Pi*Zeta[3] - 
    (104*e*Pi^2*Zeta[3])/3 - (1544*e^2*Pi^2*Zeta[3])/3 - 
    ((652*I)/3)*e^2*Pi^3*Zeta[3] + 1176*e^2*Zeta[3]^2 - 
    (I/1215)*RATIO[x^(-1)]*(-29880*Pi - 82020*e*Pi - 229190*e^2*Pi - 
      (11880*I)*e*Pi^2 - (59580*I)*e^2*Pi^2 + 12780*e^2*Pi^3 + 
      1989*e^2*Pi^5 + 116640*e*Pi*Zeta[3] + 194400*e^2*Pi*Zeta[3]) + 
    688*e*Zeta[5] - 1680*e^2*Zeta[5] - (3808*I)*e^2*Pi*Zeta[5] + 
    ((-3660*I)*e*Pi^3 - (11240*I)*e^2*Pi^3 - 1284*e*Pi^4 + 2775*e^2*Pi^4 - 
      (984*I)*e^2*Pi^5 + 21960*e*Zeta[3] + 67440*e^2*Zeta[3] - 
      (8640*I)*e*Pi*Zeta[3] - (12960*I)*e^2*Pi*Zeta[3] - 
      56520*e^2*Pi^2*Zeta[3] - 144720*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-33120*I)*Pi - (92820*I)*e*Pi - 
       (250250*I)*e^2*Pi + 27180*e*Pi^2 + 169980*e^2*Pi^2 + (8640*I)*Pi^3 + 
       (34200*I)*e*Pi^3 + (194400*I)*e^2*Pi^3 - 504*e*Pi^4 - 23022*e^2*Pi^4 + 
       (10701*I)*e^2*Pi^5 - 177120*e*Zeta[3] - 917640*e^2*Zeta[3] + 
       (181440*I)*e*Pi*Zeta[3] + (306720*I)*e^2*Pi*Zeta[3] + 
       54000*e^2*Pi^2*Zeta[3] + 45360*e^2*Zeta[5]))/1215 + 
    RATIO[x^2]*(28*Pi^2 + (980*e*Pi^2)/3 + (20672*e^2*Pi^2)/9 - 
      ((56*I)/3)*Pi^3 - ((296*I)/3)*e*Pi^3 - ((10186*I)/27)*e^2*Pi^3 - 
      (1064*Pi^4)/45 - (1666*e*Pi^4)/135 + (4372*e^2*Pi^4)/81 - 
      ((1088*I)/45)*e*Pi^5 - ((3338*I)/135)*e^2*Pi^5 + (286*e^2*Pi^6)/945 + 
      (176*Zeta[3])/3 + (1256*e*Zeta[3])/3 + (67396*e^2*Zeta[3])/27 - 
      (384*I)*Pi*Zeta[3] - ((224*I)/3)*e*Pi*Zeta[3] + 
      (1632*I)*e^2*Pi*Zeta[3] + (112*e*Pi^2*Zeta[3])/3 - 
      (7904*e^2*Pi^2*Zeta[3])/9 - ((2008*I)/3)*e^2*Pi^3*Zeta[3] + 
      3504*e^2*Zeta[3]^2 + 2144*e*Zeta[5] + (7984*e^2*Zeta[5])/3 - 
      (9088*I)*e^2*Pi*Zeta[5]) + RATIO[x]*((-104*Pi^2)/9 - (3496*e*Pi^2)/9 - 
      (272434*e^2*Pi^2)/81 + ((16*I)/3)*Pi^3 + ((400*I)/9)*e*Pi^3 + 
      ((1016*I)/9)*e^2*Pi^3 + (1288*Pi^4)/45 + (2656*e*Pi^4)/45 + 
      (63812*e^2*Pi^4)/405 + ((136*I)/5)*e*Pi^5 + ((2692*I)/45)*e^2*Pi^5 - 
      (298*e^2*Pi^6)/945 + (896*Zeta[3])/3 + (5888*e*Zeta[3])/9 + 
      (2512*e^2*Zeta[3])/3 + (448*I)*Pi*Zeta[3] - ((160*I)/3)*e*Pi*Zeta[3] - 
      (1696*I)*e^2*Pi*Zeta[3] - (272*e*Pi^2*Zeta[3])/3 + 
      (11144*e^2*Pi^2*Zeta[3])/9 + ((2360*I)/3)*e^2*Pi^3*Zeta[3] - 
      4080*e^2*Zeta[3]^2 - 2528*e*Zeta[5] - (1328*e^2*Zeta[5])/3 + 
      (9824*I)*e^2*Pi*Zeta[5])) + Nc*(((-488*I)/3)*Pi - (1096*I)*e*Pi - 
    ((137716*I)/27)*e^2*Pi + (232*Pi^2)/3 + (1936*e*Pi^2)/9 - 
    (25642*e^2*Pi^2)/27 - ((16*I)/3)*Pi^3 - ((580*I)/9)*e*Pi^3 - 
    ((23390*I)/27)*e^2*Pi^3 + (208*Pi^4)/5 + (18542*e*Pi^4)/135 + 
    (202483*e^2*Pi^4)/405 + ((1736*I)/45)*e*Pi^5 + ((3184*I)/27)*e^2*Pi^5 - 
    (1262*e^2*Pi^6)/189 + (3568*Zeta[3])/3 + (38240*e*Zeta[3])/9 + 
    (542584*e^2*Zeta[3])/27 + (704*I)*Pi*Zeta[3] + ((592*I)/3)*e*Pi*Zeta[3] + 
    ((20576*I)/9)*e^2*Pi*Zeta[3] + (1184*e*Pi^2*Zeta[3])/3 + 
    2400*e^2*Pi^2*Zeta[3] + (1392*I)*e^2*Pi^3*Zeta[3] - 
    (18208*e^2*Zeta[3]^2)/3 - 3776*e*Zeta[5] + 9880*e^2*Zeta[5] + 
    (16928*I)*e^2*Pi*Zeta[5] + ((13620*I)*e*Pi^3 + (40480*I)*e^2*Pi^3 + 
      2988*e*Pi^4 - 14979*e^2*Pi^4 + (576*I)*e^2*Pi^5 - 81720*e*Zeta[3] - 
      242880*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
      (19800*I)*e^2*Pi*Zeta[3] + 144000*e^2*Pi^2*Zeta[3] + 
      399600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    RATIO[x^2]*(36*Pi^2 + 64*e*Pi^2 - 492*e^2*Pi^2 + ((88*I)/3)*Pi^3 + 
      (112*I)*e*Pi^3 + ((10874*I)/27)*e^2*Pi^3 + (1096*Pi^4)/15 - 
      (154*e*Pi^4)/9 - (16099*e^2*Pi^4)/135 + ((2296*I)/45)*e*Pi^5 - 
      ((76*I)/15)*e^2*Pi^5 - (3281*e^2*Pi^6)/945 - (112*Zeta[3])/3 - 
      168*e*Zeta[3] - (29804*e^2*Zeta[3])/27 + (1024*I)*Pi*Zeta[3] - 
      (224*I)*e*Pi*Zeta[3] - ((12832*I)/9)*e^2*Pi*Zeta[3] - 
      (1088*e*Pi^2*Zeta[3])/3 + (9784*e^2*Pi^2*Zeta[3])/9 + 
      (1928*I)*e^2*Pi^3*Zeta[3] - (27248*e^2*Zeta[3]^2)/3 - 5920*e*Zeta[5] + 
      664*e^2*Zeta[5] + (16192*I)*e^2*Pi*Zeta[5]) + 
    RATIO[x]*((-40*Pi^2)/3 + (2852*e*Pi^2)/3 + (238522*e^2*Pi^2)/27 - 
      ((184*I)/3)*Pi^3 - ((1492*I)/3)*e*Pi^3 - ((62684*I)/27)*e^2*Pi^3 - 
      (552*Pi^4)/5 - (25594*e*Pi^4)/135 - (218849*e^2*Pi^4)/405 - 
      ((3316*I)/45)*e*Pi^5 - ((27638*I)/135)*e^2*Pi^5 + (3371*e^2*Pi^6)/945 - 
      (3536*Zeta[3])/3 - (8168*e*Zeta[3])/3 - (190672*e^2*Zeta[3])/27 - 
      (1504*I)*Pi*Zeta[3] - (1712*I)*e*Pi*Zeta[3] - ((103376*I)/9)*e^2*Pi*
       Zeta[3] + (2288*e*Pi^2*Zeta[3])/3 - (12880*e^2*Pi^2*Zeta[3])/9 - 
      (2808*I)*e^2*Pi^3*Zeta[3] + (40208*e^2*Zeta[3]^2)/3 + 8800*e*Zeta[5] - 
      (10520*e^2*Zeta[5])/3 - (21712*I)*e^2*Pi*Zeta[5]) + 
    (RATIO[x^(-1)]*((-472320*I)*Pi - (1582800*I)*e*Pi - (5240920*I)*e^2*Pi + 
       127440*e*Pi^2 + 637560*e^2*Pi^2 - (190080*I)*Pi^3 - 
       (383760*I)*e*Pi^3 - (662280*I)*e^2*Pi^3 + 1080*e^2*Pi^4 - 
       (51192*I)*e*Pi^5 - (212553*I)*e^2*Pi^5 - 11664*e^2*Pi^6 - 
       (427680*I)*Pi*Zeta[3] - (997920*I)*e*Pi*Zeta[3] - 
       (1982880*I)*e^2*Pi*Zeta[3] - 699840*e*Pi^2*Zeta[3] - 
       (1369440*I)*e^2*Pi^3*Zeta[3] - (25233120*I)*e^2*Pi*Zeta[5]))/2430 - 
    (RATIO[(1 - x)^(-1)]*((3442320*I)*Pi + (11397120*I)*e*Pi + 
       (37117360*I)*e^2*Pi - 1534680*e*Pi^2 - 8457120*e^2*Pi^2 - 
       (665280*I)*Pi^3 - (3757320*I)*e*Pi^3 - (20635440*I)*e^2*Pi^3 + 
       63504*Pi^4 + 99792*e*Pi^4 + 2484342*e^2*Pi^4 + (258552*I)*e*Pi^5 - 
       (635481*I)*e^2*Pi^5 - 39888*e^2*Pi^6 + 16798320*e*Zeta[3] + 
       99857520*e^2*Zeta[3] + (1360800*I)*Pi*Zeta[3] - 
       (15966720*I)*e*Pi*Zeta[3] - (38692080*I)*e^2*Pi*Zeta[3] + 
       5352480*e*Pi^2*Zeta[3] - 2661120*e^2*Pi^2*Zeta[3] + 
       (4898880*I)*e^2*Pi^3*Zeta[3] + 19414080*e^2*Zeta[3]^2 + 
       10342080*e*Zeta[5] - 13471920*e^2*Zeta[5] + (111313440*I)*e^2*Pi*
        Zeta[5]))/17010) + 
  G[1, x]*(Nc*((4*RATIO[x^(-2)]*((-216*I)*Pi - (630*I)*e*Pi - 
         (1851*I)*e^2*Pi + 282*e*Pi^2 + 763*e^2*Pi^2 + (6*I)*e*Pi^3 + 
         (201*I)*e^2*Pi^3 + 3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*((60*I)*e*Pi^3 + (2435*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         14610*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (-23040 - 150480*e - 692000*e^2 - 
        (62280*I)*Pi - (565920*I)*e*Pi - (3571240*I)*e^2*Pi - 12240*Pi^2 + 
        5520*e*Pi^2 + 377820*e^2*Pi^2 + (4320*I)*Pi^3 - (106860*I)*e*Pi^3 - 
        (464660*I)*e^2*Pi^3 - 7992*e*Pi^4 + 52409*e^2*Pi^4 - 
        (6216*I)*e^2*Pi^5 - 60480*Zeta[3] + 149040*e*Zeta[3] + 
        1094520*e^2*Zeta[3] + (86400*I)*e*Pi*Zeta[3] - 
        (976320*I)*e^2*Pi*Zeta[3] - 83520*e^2*Pi^2*Zeta[3] - 
        505440*e^2*Zeta[5])/135 + (2*RATIO[x^2]*(-1980*Pi^2 - 9720*e*Pi^2 - 
         20165*e^2*Pi^2 + (8640*I)*Pi^3 - (12420*I)*e*Pi^3 - 
         (49020*I)*e^2*Pi^3 - 8172*e*Pi^4 + 4140*e^2*Pi^4 - 
         (1554*I)*e^2*Pi^5 - 60480*Zeta[3] + 29520*e*Zeta[3] + 
         215160*e^2*Zeta[3] + (112320*I)*e*Pi*Zeta[3] - 
         (73440*I)*e^2*Pi*Zeta[3] - 66240*e^2*Pi^2*Zeta[3] - 
         375840*e^2*Zeta[5]))/135 - (RATIO[(1 - x)^(-1)]*
        ((3000*I)*e*Pi + (20140*I)*e^2*Pi - 2880*e*Pi^2 - 9360*e^2*Pi^2 - 
         (1440*I)*Pi^3 + (7260*I)*e*Pi^3 - (25180*I)*e^2*Pi^3 - 1296*e*Pi^4 - 
         6666*e^2*Pi^4 - (3987*I)*e^2*Pi^5 - 4320*Zeta[3] + 15840*e*Zeta[3] + 
         260520*e^2*Zeta[3] - (20160*I)*e*Pi*Zeta[3] + (13200*I)*e^2*Pi*
          Zeta[3] - 74880*e^2*Pi^2*Zeta[3] - 194400*e^2*Zeta[5]))/135 + 
      (I/2430)*RATIO[x^(-1)]*(472320*I + (1582800*I)*e + (5240920*I)*e^2 + 
        1529280*e*Pi + 16610400*e^2*Pi - (118800*I)*Pi^2 - 
        (496080*I)*e*Pi^2 - (552120*I)*e^2*Pi^2 + 25920*Pi^3 + 
        237600*e*Pi^3 + 1042200*e^2*Pi^3 - (14688*I)*e*Pi^4 - 
        (121671*I)*e^2*Pi^4 + 3456*e^2*Pi^5 - (194400*I)*Zeta[3] - 
        (3278880*I)*e*Zeta[3] - (6544800*I)*e^2*Zeta[3] - 
        388800*e*Pi*Zeta[3] + 6890400*e^2*Pi*Zeta[3] - (833760*I)*e^2*Pi^2*
         Zeta[3] - (427680*I)*e^2*Zeta[5]) + 
      (4*RATIO[x]*(5490 + 36990*e + 172145*e^2 + (4140*I)*Pi + 
         (31320*I)*e*Pi + (180665*I)*e^2*Pi + 3150*Pi^2 + 7125*e*Pi^2 - 
         44400*e^2*Pi^2 - (7020*I)*Pi^3 + (22830*I)*e*Pi^3 + 
         (101830*I)*e^2*Pi^3 + 6291*e*Pi^4 - 8185*e^2*Pi^4 + 
         (777*I)*e^2*Pi^5 + 46440*Zeta[3] - 5580*e*Zeta[3] - 
         95400*e^2*Zeta[3] - (88560*I)*e*Pi*Zeta[3] + (212400*I)*e^2*Pi*
          Zeta[3] + 49320*e^2*Pi^2*Zeta[3] + 277020*e^2*Zeta[5]))/135) + 
    Nf*(((-2*I)/27)*(-108*Pi - 306*e*Pi - 1131*e^2*Pi - (132*I)*e*Pi^2 - 
        (398*I)*e^2*Pi^2 + 142*e^2*Pi^3)*RATIO[x^(-2)] - 
      (4*RATIO[(1 - x)^(-1)]*((-174*I)*e*Pi - (1345*I)*e^2*Pi + 48*e*Pi^2 + 
         190*e^2*Pi^2 - (66*I)*e*Pi^3 + (135*I)*e^2*Pi^3 + 65*e^2*Pi^4 - 
         144*e*Zeta[3] - 1512*e^2*Zeta[3] - (264*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*((60*I)*e*Pi^3 + (855*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         5130*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (RATIO[x^(-1)]*(29880 + 82020*e + 
         229190*e^2 - (110160*I)*e*Pi - (1466640*I)*e^2*Pi - 6480*Pi^2 - 
         34560*e*Pi^2 - 25200*e^2*Pi^2 + (2160*I)*e*Pi^3 - 
         (47880*I)*e^2*Pi^3 - 11637*e^2*Pi^4 - 142560*e*Zeta[3] - 
         237600*e^2*Zeta[3] - (168480*I)*e^2*Pi*Zeta[3]))/1215 + 
      (4*RATIO[x]*(-1350 - 8640*e - 38595*e^2 - (10260*I)*Pi - 
         (89100*I)*e*Pi - (547635*I)*e^2*Pi + 14160*e*Pi^2 + 
         165460*e^2*Pi^2 + (4320*I)*Pi^3 - (26910*I)*e*Pi^3 - 
         (149475*I)*e^2*Pi^3 - 5112*e*Pi^4 + 9708*e^2*Pi^4 - 
         (2691*I)*e^2*Pi^5 - 38880*Zeta[3] + 46440*e*Zeta[3] + 
         481140*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] - (174960*I)*e^2*Pi*
          Zeta[3] - 58860*e^2*Pi^2*Zeta[3] - 207360*e^2*Zeta[5]))/405 + 
      (2*(1080 + 6360*e + 26900*e^2 + (9180*I)*Pi + (87180*I)*e*Pi + 
         (570980*I)*e^2*Pi + 540*Pi^2 - 4590*e*Pi^2 - 69315*e^2*Pi^2 - 
         (360*I)*Pi^3 + (10770*I)*e*Pi^3 + (50350*I)*e^2*Pi^3 + 822*e*Pi^4 - 
         6358*e^2*Pi^4 + (897*I)*e^2*Pi^5 + 6480*Zeta[3] - 33120*e*Zeta[3] - 
         193620*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] + (77760*I)*e^2*Pi*
          Zeta[3] + 13140*e^2*Pi^2*Zeta[3] + 33480*e^2*Zeta[5]))/135 + 
      (2*RATIO[x^2]*(-1260*Pi^2 - 19350*e*Pi^2 - 165145*e^2*Pi^2 - 
         (6480*I)*Pi^3 + (18360*I)*e*Pi^3 + (122760*I)*e^2*Pi^3 + 
         8460*e*Pi^4 + 2418*e^2*Pi^4 + (5382*I)*e^2*Pi^5 + 64800*Zeta[3] + 
         3240*e*Zeta[3] - 400860*e^2*Zeta[3] - (77760*I)*e*Pi*Zeta[3] + 
         (47520*I)*e^2*Pi*Zeta[3] + 104760*e^2*Pi^2*Zeta[3] + 
         343440*e^2*Zeta[5]))/405)) + 
  G[0, x]*(Nf*(((-8*I)/27)*RATIO[x^(-1)]*(-12*e*Pi - 94*e^2*Pi + 
        (6*I)*e^2*Pi^2 + 3*e*Pi^3 + 5*e^2*Pi^3 - 564*e^2*Pi*Zeta[3]) + 
      (2*((6480*I)*Pi + (26730*I)*e*Pi + (99675*I)*e^2*Pi - 7050*e*Pi^2 - 
         30760*e^2*Pi^2 + (180*I)*e*Pi^3 - (1890*I)*e^2*Pi^3 + 
         1608*e^2*Pi^4 + 8640*e*Zeta[3] - 28080*e^2*Zeta[3] + 
         (18360*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-6624 - 18564*e - 50050*e^2 - (7776*I)*Pi - 
         (62640*I)*e*Pi - (352332*I)*e^2*Pi + 864*Pi^2 + 15336*e*Pi^2 + 
         81192*e^2*Pi^2 - (3888*I)*e*Pi^3 - (4572*I)*e^2*Pi^3 - 
         675*e^2*Pi^4 + 20736*e*Zeta[3] + 153360*e^2*Zeta[3] - 
         (95904*I)*e^2*Pi*Zeta[3]))/243 + 
      (2*RATIO[x^2]*(-8460*Pi^2 - 54360*e*Pi^2 - 296285*e^2*Pi^2 + 
         (12960*I)*Pi^3 + (14580*I)*e*Pi^3 + (18000*I)*e^2*Pi^3 + 
         6552*e*Pi^4 + 8373*e^2*Pi^4 + (14058*I)*e^2*Pi^5 - 51840*Zeta[3] + 
         4320*e*Zeta[3] + 308160*e^2*Zeta[3] + (427680*I)*e*Pi*Zeta[3] + 
         (542160*I)*e^2*Pi*Zeta[3] - 146340*e^2*Pi^2*Zeta[3] - 
         1597320*e^2*Zeta[5]))/405 + 
      (2*(-180 - 600*e - 1170*e^2 + (1620*I)*Pi - (8520*I)*e*Pi - 
         (136670*I)*e^2*Pi - 3240*Pi^2 - 17850*e*Pi^2 - 65145*e^2*Pi^2 + 
         (1440*I)*Pi^3 - (1770*I)*e*Pi^3 - (10900*I)*e^2*Pi^3 + 672*e*Pi^4 + 
         6001*e^2*Pi^4 + (1731*I)*e^2*Pi^5 - 4320*Zeta[3] + 54720*e*Zeta[3] + 
         164640*e^2*Zeta[3] + (49680*I)*e*Pi*Zeta[3] + (29160*I)*e^2*Pi*
          Zeta[3] - 9270*e^2*Pi^2*Zeta[3] - 164700*e^2*Zeta[5]))/135 + 
      (4*RATIO[x]*(1350 + 8640*e + 38595*e^2 + (10260*I)*Pi + 
         (89100*I)*e*Pi + (547635*I)*e^2*Pi + 9180*Pi^2 + 40020*e*Pi^2 + 
         173135*e^2*Pi^2 - (7560*I)*Pi^3 - (8730*I)*e*Pi^3 - 
         (21525*I)*e^2*Pi^3 - 3906*e*Pi^4 - 15396*e^2*Pi^4 - 
         (7947*I)*e^2*Pi^5 + 32400*Zeta[3] - 100440*e*Zeta[3] - 
         489600*e^2*Zeta[3] - (246240*I)*e*Pi*Zeta[3] - 
         (388800*I)*e^2*Pi*Zeta[3] + 95850*e^2*Pi^2*Zeta[3] + 
         950940*e^2*Zeta[5]))/405) + 
    Nc*((-4*((702*I)*Pi + (2358*I)*e*Pi + (7908*I)*e^2*Pi - 789*e*Pi^2 - 
         2735*e^2*Pi^2 - (224*I)*e^2*Pi^3 + 156*e^2*Pi^4 + 936*e*Zeta[3] - 
         3498*e^2*Zeta[3] + (780*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      ((2*I)/27)*RATIO[x^(-1)]*(600*e*Pi + 4028*e^2*Pi - (12*I)*e^2*Pi^2 + 
        216*Pi^3 + 2178*e*Pi^3 + 4410*e^2*Pi^3 + 723*e^2*Pi^5 + 
        14976*e*Pi*Zeta[3] + 12936*e^2*Pi*Zeta[3] - (7776*I)*e^2*Pi^2*
         Zeta[3]) + (2*RATIO[x]*(-10980 - 73980*e - 344290*e^2 - 
         (8280*I)*Pi - (62640*I)*e*Pi - (361330*I)*e^2*Pi - 18180*Pi^2 - 
         63210*e*Pi^2 - 306060*e^2*Pi^2 + (16200*I)*Pi^3 + (16800*I)*e*Pi^3 + 
         (91030*I)*e^2*Pi^3 + 9990*e*Pi^4 + 30425*e^2*Pi^4 + 
         (14952*I)*e^2*Pi^5 - 88560*Zeta[3] + 151920*e*Zeta[3] + 
         437100*e^2*Zeta[3] + (520560*I)*e*Pi*Zeta[3] + 
         (615240*I)*e^2*Pi*Zeta[3] - 259380*e^2*Pi^2*Zeta[3] - 
         2319840*e^2*Zeta[5]))/135 + 
      (2*RATIO[x^2]*(5220*Pi^2 + 18090*e*Pi^2 + 75965*e^2*Pi^2 - 
         (10800*I)*Pi^3 + (1440*I)*e*Pi^3 + (6600*I)*e^2*Pi^3 - 6840*e*Pi^4 - 
         1557*e^2*Pi^4 - (10362*I)*e^2*Pi^5 + 56160*Zeta[3] - 
         32040*e*Zeta[3] - 220620*e^2*Zeta[3] - (358560*I)*e*Pi*Zeta[3] - 
         (23760*I)*e^2*Pi*Zeta[3] + 145980*e^2*Pi^2*Zeta[3] + 
         1558440*e^2*Zeta[5]))/135 + (1080 + 2520*e + 3420*e^2 - 
        (2520*I)*Pi + (194040*I)*e*Pi + (1866100*I)*e^2*Pi + 32760*Pi^2 + 
        160500*e*Pi^2 + 509860*e^2*Pi^2 - (12960*I)*Pi^3 + (11100*I)*e*Pi^3 + 
        (74540*I)*e^2*Pi^3 - 9720*e*Pi^4 - 57635*e^2*Pi^4 - 
        (15744*I)*e^2*Pi^5 + 43200*Zeta[3] - 412560*e*Zeta[3] - 
        1255440*e^2*Zeta[3] - (527040*I)*e*Pi*Zeta[3] - 
        (300240*I)*e^2*Pi*Zeta[3] - 51120*e^2*Pi^2*Zeta[3] + 
        1969920*e^2*Zeta[5])/135 - (RATIO[(1 - x)^(-1)]*
        (491760 + 1628160*e + 5302480*e^2 + (583200*I)*Pi + 
         (4568400*I)*e*Pi + (26113320*I)*e^2*Pi - 47520*Pi^2 - 
         829800*e*Pi^2 - 5120880*e^2*Pi^2 - (51840*I)*Pi^3 + 
         (190080*I)*e*Pi^3 + (578880*I)*e^2*Pi^3 + 42984*e*Pi^4 + 
         157509*e^2*Pi^4 - (37422*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1140480*e*Zeta[3] - 8249040*e^2*Zeta[3] - (1944000*I)*e*Pi*Zeta[3] + 
         (5940000*I)*e^2*Pi*Zeta[3] - 833760*e^2*Pi^2*Zeta[3] + 
         3615840*e^2*Zeta[5]))/2430)), 
 Nc*G[0, 0, 0, 0, 0, 0, x]*(2944*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 
    1472*e^2*RATIO[x] + 1472*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nc*(2752*e^2 - 416*e^2*RATIO[(1 - x)^(-1)] - 
      192*e^2*RATIO[x^(-1)] - 512*e^2*RATIO[x] - 448*e^2*RATIO[x^2]) + 
    Nf*(-416*e^2 + 448*e^2*RATIO[x] - 320*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-240*e^2 + 480*e^2*RATIO[x] - 
      480*e^2*RATIO[x^2]) + Nc*(-64*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
      288*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nc*(-448*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x] - 224*e^2*RATIO[x^2]) + 
    Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nc*(-448*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x] - 224*e^2*RATIO[x^2]) + 
    Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nc*(-2048*e^2 + 832*e^2*RATIO[(1 - x)^(-1)] + 
      416*e^2*RATIO[x^(-1)] + 1024*e^2*RATIO[x] - 1024*e^2*RATIO[x^2]) + 
    Nf*(32*e^2 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(128*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 
      1600*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(128*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 
      1600*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nc*(-1664*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nc*(-768*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nc*(-768*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2]) + 
    Nf*(64*e^2 - 128*e^2*RATIO[x] + 128*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(320*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 864*e^2*RATIO[x^(-1)] - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(320*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 864*e^2*RATIO[x^(-1)] - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + Nc*(320*e^2 - 928*e^2*RATIO[(1 - x)^(-1)] - 
      256*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(64*e^2 - 128*e^2*RATIO[x] + 
      128*e^2*RATIO[x^2]) + Nc*(384*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      1696*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 192*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(-2112*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x] - 1056*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc*(-704*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
      1376*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nc*(-704*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
      1376*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
    Nf*(112*e^2 - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[x] - 
      96*e^2*RATIO[x^2]) + Nc*(448*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
      224*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[x] - 
      96*e^2*RATIO[x^2]) + Nc*(448*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
      224*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x] + 224*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(-64*e^2 + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nc*(512*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 
      1056*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x] + 256*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nc*(-1728*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
      544*e^2*RATIO[x^(-1)] + 864*e^2*RATIO[x] - 864*e^2*RATIO[x^2]) + 
    Nf*(144*e^2 - 288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc*(-1728*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
      544*e^2*RATIO[x^(-1)] + 864*e^2*RATIO[x] - 864*e^2*RATIO[x^2]) + 
    Nf*(144*e^2 - 288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(640*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      320*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x] + 320*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2]) + 
    Nc*(832*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] + 608*e^2*RATIO[x^(-1)] - 
      416*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(896*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x] + 448*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-32*e^2 + 64*e^2*RATIO[x] - 
      64*e^2*RATIO[x^2]) + Nc*(896*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x] + 448*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc*(-3200*e^2 + 1664*e^2*RATIO[(1 - x)^(-1)] + 
      3200*e^2*RATIO[x^(-1)] + 1600*e^2*RATIO[x] - 1600*e^2*RATIO[x^2]) + 
    Nf*(256*e^2 - 512*e^2*RATIO[x] + 512*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1152*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
      320*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] + 576*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1152*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
      320*e^2*RATIO[x^(-1)] - 576*e^2*RATIO[x] + 576*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nc*(-1216*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] + 
      128*e^2*RATIO[x^(-1)] + 608*e^2*RATIO[x] - 608*e^2*RATIO[x^2]) + 
    Nf*(336*e^2 - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[x] - 
      224*e^2*RATIO[x^2]) + Nc*(1344*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 
      1248*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[x] - 
      224*e^2*RATIO[x^2]) + Nc*(1344*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 
      1248*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nc*(-4096*e^2 + 1632*e^2*RATIO[(1 - x)^(-1)] + 
      2176*e^2*RATIO[x^(-1)] + 2048*e^2*RATIO[x] - 2048*e^2*RATIO[x^2]) + 
    Nf*(352*e^2 - 704*e^2*RATIO[x] + 704*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nc*(-5376*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] + 
      1760*e^2*RATIO[x^(-1)] + 2688*e^2*RATIO[x] - 2688*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nc*(-5376*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] + 
      1760*e^2*RATIO[x^(-1)] + 2688*e^2*RATIO[x] - 2688*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nc*(-2432*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] - 
      1184*e^2*RATIO[x^(-1)] + 1216*e^2*RATIO[x] - 1216*e^2*RATIO[x^2]) + 
    Nf*(448*e^2 - 896*e^2*RATIO[x] + 896*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1920*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      1312*e^2*RATIO[x^(-1)] - 960*e^2*RATIO[x] + 960*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-160*e^2 + 320*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(1920*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      1312*e^2*RATIO[x^(-1)] - 960*e^2*RATIO[x] + 960*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[x] - 
      352*e^2*RATIO[x^2]) + Nc*(2112*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 
      320*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x] + 1056*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[x] - 
      352*e^2*RATIO[x^2]) + Nc*(2112*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 
      320*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x] + 1056*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[x] - 
      384*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
      1280*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[x] - 
      384*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
      1280*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(-128*e^2 + 256*e^2*RATIO[x] - 
      256*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      1120*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(-128*e^2 + 256*e^2*RATIO[x] - 
      256*e^2*RATIO[x^2]) + Nc*(2176*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      1120*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x] + 1088*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(-208*e^2 + 416*e^2*RATIO[x] - 
      416*e^2*RATIO[x^2]) + Nc*(2240*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      96*e^2*RATIO[x^(-1)] - 1120*e^2*RATIO[x] + 1120*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-336*e^2 + 672*e^2*RATIO[x] - 
      672*e^2*RATIO[x^2]) + Nc*(2624*e^2 - 640*e^2*RATIO[x^(-1)] - 
      1312*e^2*RATIO[x] + 1312*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(2688*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-1)] - 1344*e^2*RATIO[x] + 1344*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(-288*e^2 + 576*e^2*RATIO[x] - 
      576*e^2*RATIO[x^2]) + Nc*(2688*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-1)] - 1344*e^2*RATIO[x] + 1344*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nc*(992*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
      544*e^2*RATIO[x^(-1)] + 2528*e^2*RATIO[x] - 5888*e^2*RATIO[x^2]) + 
    Nf*(-160*e^2 - 1024*e^2*RATIO[x] + 1472*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nc*(1952*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 
      1344*e^2*RATIO[x^(-1)] + 2048*e^2*RATIO[x] - 5408*e^2*RATIO[x^2]) + 
    Nf*(-112*e^2 - 1120*e^2*RATIO[x] + 1568*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(224*e^2 + 128*e^2*RATIO[x] - 
      320*e^2*RATIO[x^2]) + Nc*(-736*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 
      1280*e^2*RATIO[x^(-1)] - 928*e^2*RATIO[x] + 2368*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nc*(1408*e^2 - 1504*e^2*RATIO[(1 - x)^(-1)] - 
      1856*e^2*RATIO[x^(-1)] + 4480*e^2*RATIO[x] - 10240*e^2*RATIO[x^2]) + 
    Nf*(32*e^2 - 2368*e^2*RATIO[x] + 3136*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nc*(-1856*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 
      896*e^2*RATIO[x^(-1)] + 7840*e^2*RATIO[x] - 15520*e^2*RATIO[x^2]) + 
    Nf*(528*e^2 - 4128*e^2*RATIO[x] + 5152*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nf*(608*e^2 + 704*e^2*RATIO[x] - 
      1344*e^2*RATIO[x^2]) + Nc*(-7232*e^2 + 3520*e^2*RATIO[(1 - x)^(-1)] + 
      2016*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x] + 5504*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nc*(672*e^2 - 1536*e^2*RATIO[(1 - x)^(-1)] - 
      384*e^2*RATIO[x^(-1)] + 8736*e^2*RATIO[x] - 18816*e^2*RATIO[x^2]) + 
    Nf*(384*e^2 - 4800*e^2*RATIO[x] + 6144*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(-352*e^2 + 1856*e^2*RATIO[x] - 
      2240*e^2*RATIO[x^2]) + Nc*(2240*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] - 
      960*e^2*RATIO[x^(-1)] - 3712*e^2*RATIO[x] + 6592*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc*(-832*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 
      1248*e^2*RATIO[x^(-1)] + 12512*e^2*RATIO[x] - 25952*e^2*RATIO[x^2]) + 
    Nf*(752*e^2 - 6880*e^2*RATIO[x] + 8672*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 1, x]*(Nc*(-5792*e^2 + 1984*e^2*RATIO[x^(-1)] + 
      16288*e^2*RATIO[x] - 31168*e^2*RATIO[x^2]) + 
    Nf*(1472*e^2 - 8896*e^2*RATIO[x] + 10880*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(-320*e^2 + 3136*e^2*RATIO[x] - 
      3968*e^2*RATIO[x^2]) + Nc*(1120*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      704*e^2*RATIO[x^(-1)] - 6176*e^2*RATIO[x] + 12416*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nf*(-416*e^2 + 4096*e^2*RATIO[x] - 
      5184*e^2*RATIO[x^2]) + Nc*(-800*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
      768*e^2*RATIO[x^(-1)] - 6944*e^2*RATIO[x] + 15104*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(-560*e^2 + 4192*e^2*RATIO[x] - 
      5216*e^2*RATIO[x^2]) + Nc*(2240*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 
      736*e^2*RATIO[x^(-1)] - 8032*e^2*RATIO[x] + 15712*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nf*(-336*e^2 + 6048*e^2*RATIO[x] - 
      7840*e^2*RATIO[x^2]) + Nc*(-2880*e^2 + 4352*e^2*RATIO[(1 - x)^(-1)] + 
      2432*e^2*RATIO[x^(-1)] - 10656*e^2*RATIO[x] + 24096*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nf*(-800*e^2 + 7552*e^2*RATIO[x] - 
      9536*e^2*RATIO[x^2]) + Nc*(416*e^2 + 2688*e^2*RATIO[(1 - x)^(-1)] + 
      1600*e^2*RATIO[x^(-1)] - 13600*e^2*RATIO[x] + 28480*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(((-128*I)/3)*e^2*(-I + 3*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 - (784*e^2*RATIO[x^(-2)])/3 - 
      32*e^2*RATIO[x^(-1)] + ((32*I)/3)*e^2*(43*I + 24*Pi)*RATIO[x] + 
      (16*e^2*(83 - (48*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(32*e^2*(55 + (4*I)*Pi) + (16*(120*e + 77*e^2)*RATIO[(1 - x)^(-1)])/
       3 + (2224*e^2*RATIO[x^(-2)])/3 - (16*I)*((24*I)*e + (11*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-1)] + 32*e^2*(35 - (2*I)*Pi)*RATIO[x] + 
      ((32*I)/3)*e^2*(29*I + 6*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, x]*(Nf*(((-16*I)/3)*e^2*(-8*I + 63*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 - (784*e^2*RATIO[x^(-2)])/3 - 
      32*e^2*RATIO[x^(-1)] + ((32*I)/3)*e^2*(43*I + 369*Pi)*RATIO[x] + 
      (16*e^2*(83 - (942*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(32*e^2*(55 - (39*I)*Pi) + ((16*I)/3)*((-120*I)*e - (77*I)*e^2 + 
        246*e^2*Pi)*RATIO[(1 - x)^(-1)] + (2224*e^2*RATIO[x^(-2)])/3 + 
      (16*I)*((-24*I)*e - (11*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
      1120*e^2*(1 - (6*I)*Pi)*RATIO[x] + ((32*I)/3)*e^2*(29*I + 1395*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 0, 0, x]*
   (Nc*(16*e*(40 - 51*e - (12*I)*e*Pi) - (32*(36*e - 22*e^2 - (33*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - 624*e^2*RATIO[x^(-2)] + 
      (32*I)*((22*I)*e + (33*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-60 + 319*e + (18*I)*e*Pi)*RATIO[x])/3 + 
      16*e*(20 + 59*e - (6*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(16*e*(-2 + 24*e + (3*I)*e*Pi) - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (592*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      (32*e*(6 - 64*e - (9*I)*e*Pi)*RATIO[x])/3 + 
      (32*e*(-6 + 2*e + (9*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((16*e^2*(8 - (63*I)*Pi))/3 + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + ((224*I)/3)*e^2*(2*I + 9*Pi)*RATIO[x] - 
      ((32*I)/3)*e^2*(-2*I + 63*Pi)*RATIO[x^2]) + 
    Nc*(((64*I)/3)*e*(6*I + (8*I)*e + 39*e*Pi) - 
      (32*(9*e + 88*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] - (32*I)*((-8*I)*e - (11*I)*e^2 + 23*e^2*Pi)*
       RATIO[x^(-1)] + (160*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(6 + 46*e - (39*I)*e*Pi)*RATIO[x])/3 + 
      32*e*(-2 + 2*e + (13*I)*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((16*e*(-9 + 38*e + (12*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (16*e*(18 - 133*e - (24*I)*e*Pi)*RATIO[x])/
       3 + 16*e*(-6 + 11*e + (8*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(132 + 133*e - (96*I)*e*Pi))/3 - 32*e*(7 + 33*e - (11*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + 192*e^2*RATIO[x^(-2)] + 
      (16*I)*((16*I)*e - (11*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(-22 + 199*e + (16*I)*e*Pi)*RATIO[x] + 
      (16*e*(66 + 163*e - (48*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(16*e*(-6 + 27*e + (14*I)*e*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 - (368*e^2*RATIO[x^(-2)])/3 - 
      (896*e^2*RATIO[x^(-1)])/3 - ((64*I)/3)*e*(-27*I - (169*I)*e + 3*e*Pi)*
       RATIO[x] + 32*e*(26 - 47*e - (2*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(288 + 1945*e - (228*I)*e*Pi))/3 - 
      (16*(204*e + 583*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (784*e^2*RATIO[x^(-2)])/3 - (32*I)*((-15*I)*e + (66*I)*e^2 + 14*e^2*Pi)*
       RATIO[x^(-1)] + (64*e*(45 + 427*e - (12*I)*e*Pi)*RATIO[x])/3 + 
      (32*e*(-270 + 439*e + (114*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((32*e*(12 + e - (15*I)*e*Pi))/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      32*e*(4 + 21*e - (8*I)*e*Pi)*RATIO[x] + 32*e*(-8 + 43*e + (14*I)*e*Pi)*
       RATIO[x^2]) + Nc*(((16*I)/3)*e*(228*I + (941*I)*e + 162*e*Pi) + 
      ((32*I)/3)*((-45*I)*e - (110*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-36*I)*e + (11*I)*e^2 + 
        96*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*I)*e*(16*I + (159*I)*e + 54*e*Pi)*RATIO[x] + 
      16*e*(76 - 191*e - (144*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((64*e^2*(2 - (21*I)*Pi))/3 + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 - 16*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + ((64*I)/3)*e^2*(7*I + 186*Pi)*RATIO[x] - 
      ((64*I)/3)*e^2*(-I + 234*Pi)*RATIO[x^2]) + 
    Nc*(((128*I)/3)*e*(3*I + (4*I)*e + 30*e*Pi) - 
      (32*(9*e + 88*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] - 32*(8*e + 11*e^2)*RATIO[x^(-1)] + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(3 + 23*e - (354*I)*e*Pi)*
        RATIO[x])/3 + 64*e*(-1 + e + (238*I)*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, x]*(Nf*((32*e*(15 - 88*e - (45*I)*e*Pi))/3 - 
      160*e^2*RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 + 
      (416*e^2*RATIO[x^(-1)])/3 + (32*I)*e*(40*I + (5*I)*e + 156*e*Pi)*
       RATIO[x] + 16*e*(100 + 51*e - (396*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(-18 + 1625*e - (6*I)*e*Pi))/3 - 
      (16*(24*e - 341*e^2 - (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((187*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] + (16*e*(414 - 1579*e - (1698*I)*e*Pi)*RATIO[x])/3 + 
      (64*e*(-216 + 88*e + (897*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((16*e*(36 - 145*e - (27*I)*e*Pi))/3 - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + 144*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + (32*I)*e*(60*I + (56*I)*e + 81*e*Pi)*RATIO[x] + 
      (16*e*(456 + 127*e - (630*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((16*e^2*(2387 - (108*I)*Pi))/3 - 
      (16*(132*e + 187*e^2 - (216*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1424*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((27*I)*e + (77*I)*e^2 + 
        135*e^2*Pi)*RATIO[x^(-1)] + (32*e*(324 - 620*e - (459*I)*e*Pi)*
        RATIO[x])/3 + (32*e*(-684 + 331*e + (999*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((16*e*(6 + 34*e + (9*I)*e*Pi))/3 - 
      64*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 - (32*I)*e*(-2*I - (11*I)*e + 3*e*Pi)*
       RATIO[x] + (16*e*(12 + 109*e + (18*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-64*I)/3)*e*(-18*I - (88*I)*e + 63*e*Pi) + 
      ((32*I)/3)*((-9*I)*e - (88*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-72*I)*e - (11*I)*e^2 + 
        114*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(18 - 44*e + (63*I)*e*Pi)*RATIO[x])/3 - 
      (96*I)*e*(-2*I - (10*I)*e + 7*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((16*e*(15 + 32*e + (12*I)*e*Pi))/3 + 
      (224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 - 
      ((16*I)/3)*e*(-30*I - (77*I)*e + 24*e*Pi)*RATIO[x] + 
      (16*e*(30 + 161*e + (24*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-16*I)*e*(-68*I - (167*I)*e + 16*e*Pi) + 64*e*(5 + 11*e)*
       RATIO[(1 - x)^(-1)] - (512*e^2*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*((-108*I)*e + (77*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*e*(102 - 29*e + (24*I)*e*Pi)*RATIO[x])/
       3 - (16*I)*e*(-34*I - (131*I)*e + 8*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*((16*e*(18 + 49*e - (42*I)*e*Pi))/3 + 
      (256*e^2*RATIO[(1 - x)^(-1)])/3 + (496*e^2*RATIO[x^(-2)])/3 + 
      (416*e^2*RATIO[x^(-1)])/3 + ((32*I)/3)*e*(18*I + (103*I)*e + 42*e*Pi)*
       RATIO[x] + 16*e*(12 + 55*e - (28*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((16*I)/3)*e*(48*I + (125*I)*e + 144*e*Pi) - 
      (32*(-9*e + 110*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1456*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((18*I)*e - (209*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-1)] - (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e*(1 + 9*e - (3*I)*e*Pi)*RATIO[x] + 
      (32*I)*e*(4*I + (7*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((16*e*(9 - 2*e + (24*I)*e*Pi))/3 + 
      (464*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(-18 + 61*e - (48*I)*e*Pi)*RATIO[x])/3 + 
      32*e*(3 + 2*e + (8*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((-64*I)/3)*e*(-33*I - (91*I)*e + 12*e*Pi) + 
      (704*e^2*RATIO[(1 - x)^(-1)])/3 - (1360*e^2*RATIO[x^(-2)])/3 + 
      (16*I)*((-4*I)*e - (11*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(11 - 69*e + (4*I)*e*Pi)*
       RATIO[x] - ((32*I)/3)*e*(-33*I - (83*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*(16*e*(4 + 8*e - (5*I)*e*Pi) + 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (352*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + ((32*I)/3)*e*(12*I + (67*I)*e + 15*e*Pi)*
       RATIO[x] + 32*e*(4 + 25*e - (5*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((16*I)/3)*e*(144*I + (137*I)*e + 84*e*Pi) - 
      (32*(-36*e + 77*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      320*e^2*RATIO[x^(-2)] - ((32*I)/3)*((54*I)*e + (22*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(72 + 331*e - (42*I)*e*Pi)*RATIO[x])/3 + 
      (16*I)*e*(24*I + (89*I)*e + 14*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, x]*(Nf*(16*e*(1 - e - (13*I)*e*Pi) + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] + (16*e*(-6 + 7*e + (78*I)*e*Pi)*RATIO[x])/3 + 
      (32*e*(3 + 11*e - (39*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((16*I)/3)*e*(12*I + (85*I)*e + 60*e*Pi) + 
      ((32*I)/3)*((-15*I)*e - (110*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e - (22*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(3 - 118*e - (15*I)*e*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*e*(3*I + (4*I)*e + 15*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((16*e*(12 - 19*e + (63*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (464*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*I)*e*(-4*I - (3*I)*e + 21*e*Pi)*
       RATIO[x] + (16*e*(24 + 119*e + (126*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-32*I)/3)*e*(-60*I - (43*I)*e + 90*e*Pi) + 
      (64*I)*e*(-7*I - (33*I)*e + 11*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1424*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-15*I)*e + (22*I)*e^2 + 
        39*e^2*Pi)*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 
      16*e*(20 - 39*e + (30*I)*e*Pi)*RATIO[x] - 
      ((80*I)/3)*e*(-12*I - (49*I)*e + 18*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nc*(192*e*(1 + 15*e + (3*I)*e*Pi) - 
      (32*(-9*e + 77*e^2 + (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) - (32*I)*e*(-3*I - (103*I)*e + 9*e*Pi)*
       RATIO[x] + (32*e*(9 + 136*e + (27*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*I)*e*(I + (36*I)*e + 3*e*Pi) + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (608*e^2*RATIO[x^(-1)])/3 + (16*e*(6 + 239*e - (18*I)*e*Pi)*RATIO[x])/
       3 + ((16*I)/3)*e*(6*I + (205*I)*e + 18*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, x]*(Nf*((16*e*(15 + 32*e - (75*I)*e*Pi))/3 + 
      (224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
      ((16*I)/3)*e*(30*I + (77*I)*e + 78*e*Pi)*RATIO[x] + 
      (16*e*(30 + 161*e - (54*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((16*I)*e*(68*I + (167*I)*e + 136*e*Pi) - 
      (64*I)*e*(5*I + (11*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (512*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((108*I)*e - (77*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(102 - 29*e - (42*I)*e*Pi)*RATIO[x])/3 - 
      (16*I)*e*(-34*I - (131*I)*e + 46*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((32*e*(54 + 337*e + (168*I)*e*Pi))/3 - 
      (32*(9*e + 143*e^2 + (45*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-24*I)*e + (77*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-27*I - (221*I)*e + 
        84*e*Pi)*RATIO[x] + (32*e*(27 + 206*e + (84*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-16*I)/3)*e*(-3*I - (88*I)*e + 24*e*Pi) + 
      (512*e^2*RATIO[(1 - x)^(-1)])/3 - (224*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(6 + 139*e + (48*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-6*I - (173*I)*e + 48*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((16*e*(180 + 391*e - (120*I)*e*Pi))/3 - 
      32*e*(9 + 11*e - (28*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((-48*I)*e - (407*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(90*I + (533*I)*e + 
        60*e*Pi)*RATIO[x] + (16*e*(90 + 371*e - (60*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)/3)*e*(27*I + (94*I)*e + 42*e*Pi) - 
      (448*e^2*RATIO[(1 - x)^(-1)])/3 - (1184*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(54 + 353*e - (84*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(54*I + (323*I)*e + 84*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((64*e^2*(34 + (21*I)*Pi))/3 - 
      288*e^2*RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*(-17*I + 42*Pi)*RATIO[x] + 
      (64*e^2*(17 + (42*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(((-32*I)/3)*e*(-72*I - (497*I)*e + 372*e*Pi) + 
      (16*I)*e*(-24*I - (143*I)*e + 96*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1760*I)*e^2*Pi*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(36 + 421*e + (186*I)*e*Pi)*RATIO[x])/3 - 
      ((64*I)/3)*e*(-18*I - (185*I)*e + 93*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((64*e*(81 + 161*e + (153*I)*e*Pi))/3 - 
      48*e*(14 + 55*e + (30*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 258*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(-81 + 52*e - (153*I)*e*Pi)*
        RATIO[x])/3 + (32*e*(81 + 346*e + (153*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((-16*I)/3)*e*(-27*I - (20*I)*e + 57*e*Pi) + 
      (416*e^2*RATIO[(1 - x)^(-1)])/3 - (224*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(54 + 43*e + (114*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-54*I - (221*I)*e + 114*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nc*(((-16*I)/3)*e*(-78*I - (1409*I)*e + 144*e*Pi) + 
      (32*I)*e*(-14*I - (22*I)*e + 9*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((18*I)*e + (22*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + ((16*I)/3)*e*(366*I + (697*I)*e + 
        558*e*Pi)*RATIO[x] + 32*e*(136 - 84*e - (183*I)*e*Pi)*RATIO[x^2]) + 
    Nf*(((16*I)/3)*e*(12*I + (74*I)*e + 45*e*Pi) - (128*e^2*RATIO[x^(-1)])/
       3 + (32*e*(102 + 346*e - (153*I)*e*Pi)*RATIO[x])/3 + 
      (16*I)*e*(88*I + (7*I)*e + 126*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, x]*(Nf*(16*e*(1 - e + (21*I)*e*Pi) + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] + (16*e*(-6 + 7*e - (18*I)*e*Pi)*RATIO[x])/3 + 
      (32*e*(3 + 11*e - (9*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((-16*I)/3)*e*(-12*I - (85*I)*e + 342*e*Pi) + 
      ((160*I)/3)*((-3*I)*e - (22*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e - (22*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(3 - 118*e - (36*I)*e*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*e*(3*I + (4*I)*e + 171*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, x]*(Nf*((16*e*(6 + 34*e - (45*I)*e*Pi))/3 - 
      64*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (32*I)*e*(2*I + (11*I)*e + 51*e*Pi)*
       RATIO[x] + (16*e*(12 + 109*e - (378*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((128*I)/3)*e*(9*I + (44*I)*e + 15*e*Pi) - 
      ((32*I)/3)*((9*I)*e + (88*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-72*I)*e - (11*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(18 - 44*e - (273*I)*e*Pi)*RATIO[x])/3 + 
      (32*I)*e*(6*I + (30*I)*e + 181*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, x]*(Nc*((32*e*(162 + 322*e + (57*I)*e*Pi))/3 - 
      16*e*(42 + 165*e + (20*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(-81 + 52*e + (255*I)*e*Pi)*
        RATIO[x])/3 + (32*e*(81 + 346*e - (570*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((-16*e*(27 + 20*e))/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 + (16*e*(54 + 43*e - (252*I)*e*Pi)*RATIO[x])/
       3 + ((16*I)/3)*e*(54*I + (221*I)*e + 336*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nf*((16*e*(27 + 50*e - (6*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(162*I + (475*I)*e + 264*e*Pi)*
       RATIO[x] + 32*e*(33 + 30*e - (58*I)*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(-186 + 523*e - (66*I)*e*Pi))/3 + (32*I)*e*(-17*I + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 - 
      (32*(-54*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(336 + 539*e - (534*I)*e*Pi)*
        RATIO[x])/3 + ((32*I)/3)*e*(303*I + (65*I)*e + 582*e*Pi)*
       RATIO[x^2])) + G[1, 0, 0, 1, 1, x]*
   (Nc*(((-32*I)/3)*e*(-24*I - (953*I)*e + 120*e*Pi) - 
      (32*I)*e*(19*I + (22*I)*e + e*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-2)] + (32*I)*((-17*I)*e - (33*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(-462 + 1195*e + (1416*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(1002 - 587*e - (2856*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*e*(-21 + 169*e + (96*I)*e*Pi))/3 - (128*e^2*RATIO[(1 - x)^(-1)])/
       3 - (16*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
      16*e*(86 + 23*e - (256*I)*e*Pi)*RATIO[x] + 
      ((16*I)/3)*e*(330*I + (29*I)*e + 960*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*(Nc*((32*e*(261 - 944*e + (87*I)*e*Pi))/3 - 
      (1600*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 1296*e^2*RATIO[x^(-2)] - 
      (48*I)*((-16*I)*e - (33*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(-414 + 25*e + (645*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(1458 + 349*e - (2820*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*((16*I)*e*(29*I + (2*I)*e + 28*e*Pi) + (1360*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (16*e*(426 + 1091*e - (780*I)*e*Pi)*
        RATIO[x])/3 + ((16*I)/3)*e*(510*I + (805*I)*e + 984*e*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 0, 1, x]*
   (Nf*(16*e*(4 + 8*e + (27*I)*e*Pi) + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (352*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      ((32*I)/3)*e*(-12*I - (67*I)*e + 459*e*Pi)*RATIO[x] + 
      32*e*(4 + 25*e + (195*I)*e*Pi)*RATIO[x^2]) + 
    Nc*(((16*I)/3)*e*(144*I + (137*I)*e + 18*e*Pi) - 
      (32*(-36*e + 77*e^2 + (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      320*e^2*RATIO[x^(-2)] - ((32*I)/3)*((54*I)*e + (22*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(72 + 331*e + (1692*I)*e*Pi)*RATIO[x])/3 - 
      (16*I)*e*(-24*I - (89*I)*e + 1194*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nf*((16*e*(12 - 19*e + (9*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (464*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*I)*e*(-4*I - (3*I)*e + 75*e*Pi)*
       RATIO[x] + (16*e*(24 + 119*e + (594*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*(((32*I)/3)*e*(60*I + (43*I)*e + 66*e*Pi) - 
      (32*I)*e*(14*I + (66*I)*e + 27*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1424*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((15*I)*e - (22*I)*e^2 + 
        147*e^2*Pi)*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 
      16*e*(20 - 39*e + (302*I)*e*Pi)*RATIO[x] - 
      ((16*I)/3)*e*(-60*I - (245*I)*e + 1986*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*
   (Nc*((-16*(-36 - 30*e - 270*e^2 - (48*I)*e*Pi - (134*I)*e^2*Pi + 
         25*e^2*Pi^2))/3 + (16*(-36 - 33*e - 73*e^2 + (44*I)*e^2*Pi + 
         151*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((64*I)/9)*((-21*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-180 + 1132*e^2 - (180*I)*e*Pi + (264*I)*e^2*Pi + 525*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*(-108 - 342*e + 26*e^2 - (144*I)*e*Pi - (2178*I)*e^2*Pi + 
         75*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 274*e - 1220*e^2 - (48*I)*e*Pi - (190*I)*e^2*Pi + 
         25*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((4*(-36 - 84*e - 866*e^2 - (72*I)*e*Pi - (396*I)*e^2*Pi + 
         27*e^2*Pi^2))/9 + (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-109*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-36 - 294*e - 1594*e^2 - (72*I)*e*Pi - (636*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-36 - 444*e - 2537*e^2 - (72*I)*e*Pi - (516*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nf*((16*(18 + 111*e + 338*e^2 - (27*I)*e*Pi - (27*I)*e^2*Pi + 
         15*e^2*Pi^2))/9 - (32*(-6*e + e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-1)] - (608*e^2)/(9*(-1 + RATIO[x])^2) - 
      (16*(36 + 324*e + 1823*e^2 - (54*I)*e*Pi - (279*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(36 + 306*e + 1472*e^2 - (54*I)*e*Pi - (303*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-288 - 1050*e - 1231*e^2 - (72*I)*e*Pi - (324*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 - (8*(-24 - 44*e - 178*e^2 + (60*I)*e*Pi + 
         (308*I)*e^2*Pi + 31*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - (8*(12 + 198*e + 636*e^2 + (12*I)*e*Pi - 
         (264*I)*e^2*Pi + 143*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(6*e + 122*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (16*(-72 - 642*e - 3010*e^2 - (18*I)*e*Pi + (3*I)*e^2*Pi + 33*e^2*Pi^2)*
        RATIO[x])/9 + (16*(-72 - 516*e - 2017*e^2 - (18*I)*e*Pi + 
         (27*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(((16*I)/9)*e*(120*I + (332*I)*e - 81*Pi + 108*e*Pi) + 
      (32*(7*e + 30*e^2)*RATIO[(1 - x)^(-1)])/3 - ((224*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (1024*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*e*(20 + 120*e + (54*I)*Pi + (15*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-20 + 61*e - (54*I)*Pi - (193*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((32*(36 + 411*e + 958*e^2 + (342*I)*e*Pi + (297*I)*e^2*Pi + 
         27*e^2*Pi^2))/9 - (16*(36 + 297*e + 1244*e^2 + (234*I)*e*Pi + 
         (792*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*(-96*e*Pi + 77*e^2*Pi)*RATIO[x^(-1)] - 
      (32*(3*e + 160*e^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(36 + 720*e + 4676*e^2 + (342*I)*e*Pi - (1398*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(72 + 1260*e + 5293*e^2 + (684*I)*e*Pi + (2232*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 1, 0, x]*
   (Nc*((-8*(-216 - 456*e - 2521*e^2 + (360*I)*e*Pi + (138*I)*e^2*Pi + 
         294*e^2*Pi^2))/9 - (8*(24 - 88*e - 90*e^2 - (120*I)*e*Pi - 
         (484*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-36 + 132*e + 181*e^2 + (180*I)*e*Pi - (1254*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (8*(-108 - 318*e - 508*e^2 + (180*I)*e*Pi - (132*I)*e^2*Pi + 
         147*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 146*e - 530*e^2 + (60*I)*e*Pi + (252*I)*e^2*Pi + 49*e^2*Pi^2)*
        RATIO[x^2])/3) + 
    Nf*((-4*(12 + 36*e + 310*e^2 - (84*I)*e*Pi - (36*I)*e^2*Pi + 
         31*e^2*Pi^2))/3 + (32*(-6*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((6*I)*e + (34*I)*e^2 + 57*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(9*(-1 + RATIO[x])^2) + 
      (8*(36 + 210*e + 1076*e^2 - (252*I)*e*Pi - (858*I)*e^2*Pi + 
         93*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(36 + 228*e + 1160*e^2 - (252*I)*e*Pi - (1182*I)*e^2*Pi + 
         93*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((8*(-6 - 48*e - 5*e^2 + (96*I)*e^2*Pi + 15*e^2*Pi^2))/3 - 
      ((8*I)/9)*((-54*I)*e + (23*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((9*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2 - 
      (16*(-18 - 195*e - 1021*e^2 + (396*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x])/
       9 + (8*(-36 - 264*e - 1115*e^2 + (396*I)*e^2*Pi + 90*e^2*Pi^2)*
        RATIO[x^2])/9) + 
    Nc*((-16*(-36 - 300*e + 973*e^2 + (270*I)*e^2*Pi + 198*e^2*Pi^2))/9 + 
      (32*(33*e + 73*e^2 - (165*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/9)*((-174*I)*e + (109*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(330*e - 5*e^2 - (264*I)*e^2*Pi + 762*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(3*e - 43*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*(-12 - 200*e - 929*e^2 + (900*I)*e^2*Pi + 66*e^2*Pi^2)*RATIO[x])/3 - 
      (16*(-18 - 72*e + 20*e^2 + (126*I)*e^2*Pi + 99*e^2*Pi^2)*RATIO[x^2])/
       9)) + G[0, 1, 0, 0, x]*
   (Nf*((-8*e*(-66 - 238*e - (12*I)*Pi + (84*I)*e*Pi + 5*e*Pi^2))/3 - 
      (32*(4*e + 3*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (16*(6*e + 41*e^2)*RATIO[x^(-1)])/3 - 
      (256*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-54 - 317*e - (12*I)*Pi + (122*I)*e*Pi + 5*e*Pi^2)*RATIO[x])/3 - 
      (16*e*(-63 - 276*e - (12*I)*Pi + (35*I)*e*Pi + 5*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((8*(-144 - 1356*e - 3889*e^2 - (576*I)*e*Pi - 
         (360*I)*e^2*Pi + 396*e^2*Pi^2))/9 - 
      (8*(-396*e - 562*e^2 - (396*I)*e*Pi - (1452*I)*e^2*Pi + 297*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(-12 + 66*e + 316*e^2 - (120*I)*e*Pi + 219*e^2*Pi^2)*RATIO[x^(-1)])/
       3 - (((32*I)/9)*((62*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(-72 - 1098*e - 5879*e^2 - (288*I)*e*Pi + (2856*I)*e^2*Pi + 
         198*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(-36 - 501*e - 1652*e^2 - (144*I)*e*Pi - (300*I)*e^2*Pi + 
         99*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 1, 1, 0, x]*
   (Nc*((-16*(-36 - 147*e - 372*e^2 - (72*I)*e*Pi + (2*I)*e^2*Pi + 
         268*e^2*Pi^2))/3 + (8*(-144 - 660*e - 590*e^2 - (432*I)*e*Pi - 
         (1716*I)*e^2*Pi + 711*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-60 + 22*e + 275*e^2 - (72*I)*e*Pi - (22*I)*e^2*Pi + 334*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(6*e + e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-108 + 180*e + 2077*e^2 - (216*I)*e*Pi + 
         (3588*I)*e^2*Pi + 804*e^2*Pi^2)*RATIO[x])/9 - 
      (32*(-9 - 59*e - 155*e^2 - (18*I)*e*Pi - (18*I)*e^2*Pi + 67*e^2*Pi^2)*
        RATIO[x^2])/3) + 
    Nf*((8*(-18 - 66*e - 239*e^2 - (36*I)*e*Pi + (252*I)*e^2*Pi + 
         141*e^2*Pi^2))/9 - (32*(-6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((6*I)*e + (107*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*(-6 - 27*e - 132*e^2 - (12*I)*e*Pi + (134*I)*e^2*Pi + 47*e^2*Pi^2)*
        RATIO[x])/3 + (16*(-18 - 159*e - 670*e^2 - (36*I)*e*Pi + 
         (198*I)*e^2*Pi + 141*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nf*((-8*(-12 - 6*e - 18*e^2 - (42*I)*e*Pi + (90*I)*e^2*Pi + 35*e^2*Pi^2))/
       3 - (16*(30*e + 127*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-1)] - (112*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*(-36 + 6*e + 388*e^2 - (126*I)*e*Pi + (183*I)*e^2*Pi + 
         105*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-36 - 192*e - 593*e^2 - (126*I)*e*Pi - (258*I)*e^2*Pi + 
         105*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-432 - 1104*e - 3511*e^2 - (1080*I)*e*Pi - (654*I)*e^2*Pi + 
         1056*e^2*Pi^2))/9 - (8*(-144 - 990*e - 2869*e^2 - (396*I)*e*Pi - 
         (1584*I)*e^2*Pi + 609*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(-36 + 66*e + 128*e^2 - (180*I)*e*Pi - (22*I)*e^2*Pi + 211*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (8*(12*e + 67*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-216 + 366*e + 3167*e^2 - (540*I)*e*Pi + (3840*I)*e^2*Pi + 
         528*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-72 - 446*e - 1675*e^2 - (180*I)*e*Pi - (488*I)*e^2*Pi + 
         176*e^2*Pi^2)*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (Nf*((8*(-18 - 66*e - 239*e^2 + (90*I)*e*Pi - (174*I)*e^2*Pi + 
         36*e^2*Pi^2))/9 + ((32*I)/9)*((-6*I)*e + (23*I)*e^2 + 18*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((6*I)*e + (107*I)*e^2 + 66*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*(-6 - 27*e - 132*e^2 - (42*I)*e*Pi - (209*I)*e^2*Pi + 90*e^2*Pi^2)*
        RATIO[x])/3 + (16*(-18 - 159*e - 670*e^2 - (198*I)*e*Pi + 
         (456*I)*e^2*Pi + 348*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-16*(-36 - 147*e - 372*e^2 + (96*I)*e*Pi + (660*I)*e^2*Pi + 
         97*e^2*Pi^2))/3 - (8*(144 + 660*e + 590*e^2 - (180*I)*e*Pi - 
         (1320*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-60 + 22*e + 275*e^2 - (60*I)*e*Pi - (242*I)*e^2*Pi + 94*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(6*e + e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-108 + 180*e + 2077*e^2 - (684*I)*e*Pi - 
         (4098*I)*e^2*Pi + 1344*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-18 - 118*e - 310*e^2 - (294*I)*e*Pi + (315*I)*e^2*Pi + 
         419*e^2*Pi^2)*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   (Nf*((8*(-6 - 78*e - 381*e^2 - (18*I)*e*Pi + (70*I)*e^2*Pi + 36*e^2*Pi^2))/
       3 + (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-3*e + 40*e^2)*RATIO[x^(-2)])/9 - 
      ((64*I)/9)*((6*I)*e - (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(126 + 747*e + 2852*e^2 - (162*I)*e*Pi - (765*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x])/9 - (16*(54 - 7*e - 253*e^2 - (78*I)*e*Pi + 
         (107*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-16*(-18 + 1119*e + 7271*e^2 - (288*I)*e*Pi - (2094*I)*e^2*Pi + 
         645*e^2*Pi^2))/9 + (16*(12 + 99*e + 195*e^2 - (60*I)*e*Pi - 
         (264*I)*e^2*Pi + 98*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((3*I)*e - (194*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (16*(-6 - 44*e + 311*e^2 + (6*I)*e*Pi + (110*I)*e^2*Pi + 85*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*(252 + 1608*e + 5981*e^2 - (342*I)*e*Pi - (1821*I)*e^2*Pi + 
         42*e^2*Pi^2)*RATIO[x])/9 + 
      (16*(522 - 255*e - 733*e^2 - (882*I)*e*Pi + (945*I)*e^2*Pi + 
         447*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 1, 1, 1, x]*
   (Nf*((-8*(-36 - 108*e - 811*e^2 + (54*I)*e*Pi - (260*I)*e^2*Pi + 
         2*e^2*Pi^2))/3 - ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*(-42*e + 109*e^2)*RATIO[x^(-2)])/9 - 
      ((32*I)/3)*((2*I)*e + (67*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (16*(216 + 1092*e + 4735*e^2 - (702*I)*e*Pi - (495*I)*e^2*Pi + 
         210*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(504 + 1368*e + 5695*e^2 - (1764*I)*e*Pi - (1068*I)*e^2*Pi + 
         564*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((16*(-414 + 345*e + 4088*e^2 - (126*I)*e*Pi - (4956*I)*e^2*Pi + 
         414*e^2*Pi^2))/9 + ((16*I)/3)*(120*e*Pi + 77*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(-120*e + 581*e^2)*RATIO[x^(-2)])/9 + 
      (32*(36 + 99*e - 973*e^2 + (72*I)*e*Pi + (198*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(450 + 1161*e + 1123*e^2 - (1152*I)*e*Pi + 
         (3678*I)*e^2*Pi + 279*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(720 + 846*e + 3115*e^2 - (2502*I)*e*Pi + (1179*I)*e^2*Pi + 
         819*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 0, 0, 1, x]*
   (Nf*((-8*(-12 - 6*e - 18*e^2 - (36*I)*e*Pi - (78*I)*e^2*Pi + 41*e^2*Pi^2))/
       3 - (16*(30*e + 127*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-1)] - (112*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*(-36 + 6*e + 388*e^2 - (432*I)*e*Pi - (1332*I)*e^2*Pi + 
         429*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(-36 - 192*e - 593*e^2 - (540*I)*e*Pi - (327*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(-432 - 1104*e - 3511*e^2 - (468*I)*e*Pi + (4416*I)*e^2*Pi + 
         570*e^2*Pi^2))/9 - (8*(-144 - 990*e - 2869*e^2 - (252*I)*e*Pi + 
         (726*I)*e^2*Pi + 339*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(-36 + 66*e + 128*e^2 - (108*I)*e*Pi + (44*I)*e^2*Pi + 103*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (8*(12*e + 67*e^2 + (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (8*(-216 + 366*e + 3167*e^2 - (1692*I)*e*Pi - 
         (3198*I)*e^2*Pi + 1662*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-72 - 446*e - 1675*e^2 - (1104*I)*e*Pi + (172*I)*e^2*Pi + 
         1064*e^2*Pi^2)*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (Nc*((-32*(-18 - 15*e - 135*e^2 - (9*I)*e*Pi - (828*I)*e^2*Pi + 
         23*e^2*Pi^2))/3 + (16*(-36 - 33*e - 73*e^2 - (72*I)*e*Pi + 
         (110*I)*e^2*Pi + 199*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-180 + 1132*e^2 - (36*I)*e*Pi - (990*I)*e^2*Pi + 777*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*(108 + 342*e - 26*e^2 - (2376*I)*e*Pi + (8442*I)*e^2*Pi + 
         1401*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(36 + 274*e + 1220*e^2 - (1692*I)*e*Pi + (808*I)*e^2*Pi + 
         1037*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((-4*(36 + 84*e + 866*e^2 - (324*I)*e*Pi + (2100*I)*e^2*Pi + 
         159*e^2*Pi^2))/9 - ((32*I)/3)*((3*I)*e + (5*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((109*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(36 + 294*e + 1594*e^2 - (1404*I)*e*Pi - (198*I)*e^2*Pi + 
         843*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(36 + 444*e + 2537*e^2 - (1764*I)*e*Pi - (732*I)*e^2*Pi + 
         1071*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((-8*(-216 - 456*e - 2521*e^2 - (216*I)*e*Pi + (10500*I)*e^2*Pi + 
         222*e^2*Pi^2))/9 - (8*(24 - 88*e - 90*e^2 - (108*I)*e*Pi - 
         (44*I)*e^2*Pi + 161*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(36 - 132*e - 181*e^2 - (216*I)*e*Pi - (1056*I)*e^2*Pi + 
         423*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e*(-2*I - (11*I)*e + 8*e*Pi))/(-1 + RATIO[x])^2 + 
      (8*(-108 - 318*e - 508*e^2 - (3024*I)*e*Pi + (6996*I)*e^2*Pi + 
         2703*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(-36 - 146*e - 530*e^2 - (2088*I)*e*Pi + (828*I)*e^2*Pi + 
         1861*e^2*Pi^2)*RATIO[x^2])/3) + 
    Nf*((4*(-12 - 36*e - 310*e^2 - (120*I)*e*Pi + (624*I)*e^2*Pi + 
         113*e^2*Pi^2))/3 - (32*(6*e - e^2 - (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((6*I)*e - (5*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/9)*((-3*I)*e - (17*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(9*(-1 + RATIO[x])^2) - 
      (8*(-36 - 210*e - 1076*e^2 - (1656*I)*e*Pi - (732*I)*e^2*Pi + 
         1491*e^2*Pi^2)*RATIO[x])/9 + 
      (8*(-36 - 228*e - 1160*e^2 - (2088*I)*e*Pi - (720*I)*e^2*Pi + 
         1875*e^2*Pi^2)*RATIO[x^2])/9)) + G[1, 0, 1, 1, x]*
   (Nf*((-8*(54 - 114*e - 760*e^2 - (144*I)*e*Pi + (792*I)*e^2*Pi + 
         21*e^2*Pi^2))/9 + ((32*I)/9)*((-21*I)*e - (35*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((83*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((18*I)*e + (149*I)*e^2 + 78*e^2*Pi)*
       RATIO[x^(-1)] + (16*(162 + 249*e + 341*e^2 - (792*I)*e*Pi - 
         (498*I)*e^2*Pi + 507*e^2*Pi^2)*RATIO[x])/9 - 
      (16*(198 + 186*e + 65*e^2 - (1008*I)*e*Pi - (300*I)*e^2*Pi + 
         669*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-8*(-60 + 588*e + 3577*e^2 - (24*I)*e*Pi - (3570*I)*e^2*Pi + 
         330*e^2*Pi^2))/3 + 16*(-4 - 55*e - 111*e^2 - (28*I)*e*Pi - 
        (44*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*((401*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-108 + 198*e + 2545*e^2 - (576*I)*e*Pi - (1122*I)*e^2*Pi + 
         558*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*(192 - 326*e - 1979*e^2 - (960*I)*e*Pi + (2122*I)*e^2*Pi + 
         564*e^2*Pi^2)*RATIO[x])/3 + 
      (16*(558 + 30*e - 98*e^2 - (3060*I)*e*Pi + (1401*I)*e^2*Pi + 
         2061*e^2*Pi^2)*RATIO[x^2])/9)) + G[0, 0, 1, 1, x]*
   (Nf*((8*(-18 + 48*e + 431*e^2 - (108*I)*e*Pi - (180*I)*e^2*Pi + 
         150*e^2*Pi^2))/9 - ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (68*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((6*I)*e + (139*I)*e^2 + 30*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*(90 + 351*e + 1303*e^2 - (432*I)*e*Pi - (1242*I)*e^2*Pi + 
         420*e^2*Pi^2)*RATIO[x])/9 + 
      (32*(63 - 108*e - 808*e^2 - (270*I)*e*Pi - (117*I)*e^2*Pi + 
         255*e^2*Pi^2)*RATIO[x^2])/9) + 
    Nc*(-8*(-44 - 294*e - 1305*e^2 - (36*I)*e*Pi + (538*I)*e^2*Pi + 
        94*e^2*Pi^2) + (16*(-108 - 330*e - 1033*e^2 - (54*I)*e*Pi + 
         (264*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (16*(-108 - 33*e - 1009*e^2 + (165*I)*e^2*Pi + 243*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(6*e + 43*e^2 - (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(288 + 1266*e + 7163*e^2 - (1620*I)*e*Pi - 
         (2358*I)*e^2*Pi + 1638*e^2*Pi^2)*RATIO[x])/9 - 
      (8*(828 - 1512*e - 5807*e^2 - (3240*I)*e*Pi + (900*I)*e^2*Pi + 
         2988*e^2*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*
   (Nf*((8*(12 + 64*e + 247*e^2 - (12*I)*e*Pi + (46*I)*e^2*Pi + 38*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 42*e + 253*e^2 - (36*I)*e*Pi - (816*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*RATIO[x^2]*(-396 - 1044*e + 2267*e^2 + 
         (1728*I)*Pi - (1476*I)*e*Pi - (15168*I)*e^2*Pi - 1350*e*Pi^2 + 
         615*e^2*Pi^2 - (954*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/27 + 
      (4*RATIO[x]*(-96 - 800*e - 4262*e^2 - (432*I)*Pi - (1512*I)*e*Pi - 
         (5196*I)*e^2*Pi + 330*e*Pi^2 + 1527*e^2*Pi^2 + (198*I)*e^2*Pi^3 + 
         192*e^2*Zeta[3]))/9 + (4*(36 - 84*e - 2681*e^2 + (468*I)*e*Pi + 
         (2778*I)*e^2*Pi + 45*e*Pi^2 - 684*e^2*Pi^2 + (243*I)*e^2*Pi^3 + 
         1008*e^2*Zeta[3]))/27) + 
    Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(66*e + 133*e^2 - (36*I)*e*Pi - (303*I)*e^2*Pi + 3*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*(360 + 1782*e + 10970*e^2 + (360*I)*Pi + 
         (4128*I)*e*Pi + (20752*I)*e^2*Pi - 456*e*Pi^2 - 2861*e^2*Pi^2 - 
         (432*I)*e^2*Pi^3 - 7248*e^2*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(594 + 1932*e + 6836*e^2 + (216*I)*Pi + 
         (594*I)*e*Pi + (2259*I)*e^2*Pi - 504*e*Pi^2 + 924*e^2*Pi^2 - 
         (621*I)*e^2*Pi^3 - 4680*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 648*Pi - 396*e*Pi - 
        12072*e^2*Pi - (360*I)*e*Pi^2 - (231*I)*e^2*Pi^2 + 990*e^2*Pi^3 - 
        (8280*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(612 + 2502*e + 7753*e^2 - 
         (1872*I)*Pi + (1752*I)*e*Pi + (6976*I)*e^2*Pi + 1482*e*Pi^2 - 
         1537*e^2*Pi^2 + (1494*I)*e^2*Pi^3 + 480*e^2*Zeta[3]))/9 + 
      (4*RATIO[x]*(324 + 1734*e + 2732*e^2 + (792*I)*Pi + (2484*I)*e*Pi + 
         (11448*I)*e^2*Pi - 582*e*Pi^2 - 1507*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 
         1680*e^2*Zeta[3]))/9)) + G[0, 1, 0, x]*
   (Nf*((-8*(-12 - 64*e - 247*e^2 + 22*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 42*e + 253*e^2 + (36*I)*e*Pi + (48*I)*e^2*Pi + 195*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (((16*I)/27)*((6*I)*e + (23*I)*e^2 + 54*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*RATIO[x]*(-96 - 800*e - 4262*e^2 + (144*I)*Pi - 
         (456*I)*e*Pi - (3756*I)*e^2*Pi - 102*e*Pi^2 + 439*e^2*Pi^2 - 
         (402*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/9 + 
      (4*(36 - 84*e - 2681*e^2 - (216*I)*Pi + (864*I)*e*Pi + 
         (2718*I)*e^2*Pi + 153*e*Pi^2 - 732*e^2*Pi^2 + (603*I)*e^2*Pi^3 + 
         684*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-396 - 1044*e + 2267*e^2 - 
         (432*I)*Pi - (828*I)*e*Pi - (996*I)*e^2*Pi + 306*e*Pi^2 - 
         87*e^2*Pi^2 + (1206*I)*e^2*Pi^3 + 1368*e^2*Zeta[3]))/27) + 
    Nc*((8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(66*e + 133*e^2 - (594*I)*e^2*Pi + 21*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*(360 + 1782*e + 10970*e^2 + (576*I)*Pi + 
         (96*I)*e*Pi + (970*I)*e^2*Pi - 348*e*Pi^2 + 631*e^2*Pi^2 - 
         (948*I)*e^2*Pi^3 - 4080*e^2*Zeta[3]))/9 - 
      (16*RATIO[(1 - x)^(-1)]*(297 + 966*e + 3418*e^2 + (216*I)*Pi + 
         (1188*I)*e*Pi + (2376*I)*e^2*Pi - 198*e*Pi^2 - 330*e^2*Pi^2 - 
         (252*I)*e^2*Pi^3 - 2286*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^2]*(612 + 2502*e + 7753*e^2 + (288*I)*Pi + (816*I)*e*Pi + 
         (2524*I)*e^2*Pi - 174*e*Pi^2 - 391*e^2*Pi^2 - (474*I)*e^2*Pi^3 - 
         2040*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 864*Pi + 396*e*Pi + 1602*e^2*Pi - 
        (1008*I)*e*Pi^2 - (2013*I)*e^2*Pi^2 + 2358*e^2*Pi^3 - 
        (3960*I)*e^2*Zeta[3]) + (4*RATIO[x]*(324 + 1734*e + 2732*e^2 - 
         (288*I)*Pi + (3240*I)*e*Pi + (19368*I)*e^2*Pi + 174*e*Pi^2 - 
         1735*e^2*Pi^2 + (474*I)*e^2*Pi^3 + 2040*e^2*Zeta[3]))/9)) + 
  G[1, 0, 0, x]*(Nf*((-16*e^2*(145 + 16*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 31*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 222*e + 601*e^2 - (144*I)*e*Pi - (294*I)*e^2*Pi + 
         249*e^2*Pi^2)*RATIO[x^(-1)])/27 + (8*e*(2 + 5*e - (4*I)*e*Pi))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*(396*I + (1344*I)*e + (287*I)*e^2 + 
        216*e*Pi - 1386*e^2*Pi + (63*I)*e*Pi^2 + (204*I)*e^2*Pi^2 + 
        522*e^2*Pi^3 + (396*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^2]*
       (792*I + (3870*I)*e + (14582*I)*e^2 + 324*e*Pi + 2160*e^2*Pi + 
        (126*I)*e*Pi^2 + (945*I)*e^2*Pi^2 + 1044*e^2*Pi^3 + 
        (792*I)*e^2*Zeta[3]) + (4*RATIO[x]*(792 + 4572*e + 24290*e^2 - 
         (864*I)*e*Pi - (6084*I)*e^2*Pi + 126*e*Pi^2 + 1413*e^2*Pi^2 - 
         (1044*I)*e^2*Pi^3 + 792*e^2*Zeta[3]))/27) + 
    Nc*((-8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*e*(12 + 43*e - (22*I)*e*Pi + 4*e*Pi^2))/(-1 + RATIO[x])^2 + 
      (4*(1908 + 4314*e - 16000*e^2 + (864*I)*Pi + (1224*I)*e*Pi + 
         (18528*I)*e^2*Pi - 108*e*Pi^2 - 1041*e^2*Pi^2 - (2520*I)*e^2*Pi^3 - 
         9072*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(2088 + 8640*e + 30710*e^2 + 
         (432*I)*Pi + (1152*I)*e*Pi + (3840*I)*e^2*Pi - 54*e*Pi^2 - 
         369*e^2*Pi^2 - (1260*I)*e^2*Pi^3 - 4536*e^2*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[x^(-1)]*(-396*I - (1848*I)*e - (4958*I)*e^2 - 432*Pi - 
        1584*e*Pi - 5862*e^2*Pi - (1152*I)*e*Pi^2 - (2607*I)*e^2*Pi^2 + 
        2916*e^2*Pi^3 - (3384*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-967*e^2 - (132*I)*e*Pi - (268*I)*e^2*Pi + 
         9*e*Pi^2 + 132*e^2*Pi^2 - (117*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (4*RATIO[x]*(-2304 - 11340*e - 56840*e^2 - (432*I)*Pi + (1296*I)*e*Pi + 
         (10356*I)*e^2*Pi + 54*e*Pi^2 - 1581*e^2*Pi^2 + (1260*I)*e^2*Pi^3 + 
         4536*e^2*Zeta[3]))/27)) + G[0, 0, 0, x]*
   (Nf*((8*(144 + 384*e - 23*e^2 + (108*I)*Pi - (378*I)*e*Pi - 
         (1062*I)*e^2*Pi + 210*e^2*Pi^2 + (198*I)*e^2*Pi^3))/27 - 
      (16*(6 + 32*e - 123*e^2 + (11*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/27)*((120*I)*e + (343*I)*e^2 + 102*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((16*I)/27)*(-36*I - (288*I)*e - (2828*I)*e^2 + 
        108*Pi - 126*e*Pi - 1668*e^2*Pi - (111*I)*e^2*Pi^2 + 198*e^2*Pi^3)*
       RATIO[x] + (16*(36 - 261*e - 4045*e^2 + (108*I)*Pi + (468*I)*e*Pi + 
         (1806*I)*e^2*Pi + 21*e^2*Pi^2 + (198*I)*e^2*Pi^3)*RATIO[x^2])/27) + 
    Nc*(((8*I)/3)*(36*Pi - 66*e*Pi - 128*e^2*Pi + 29*e^2*Pi^3)*
       RATIO[x^(-1)] + (4*(1104*e + 3317*e^2 - (1230*I)*e^2*Pi + 
         60*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(828 + 7056*e + 51226*e^2 + (432*I)*Pi - (3762*I)*e*Pi - 
         (23445*I)*e^2*Pi + 180*e*Pi^2 + 2637*e^2*Pi^2 + (828*I)*e^2*Pi^3 - 
         3096*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (-66 - 388*e + 1556*e^2 - (72*I)*Pi - (528*I)*e*Pi - 
         (1157*I)*e^2*Pi - 120*e*Pi^2 - 77*e^2*Pi^2 - (273*I)*e^2*Pi^3 - 
         456*e^2*Zeta[3]))/9 + (8*RATIO[x^2]*(-720 - 3483*e - 9775*e^2 - 
         (432*I)*Pi - (1674*I)*e*Pi - (6162*I)*e^2*Pi - 180*e*Pi^2 - 
         1257*e^2*Pi^2 - (828*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/27 + 
      (4*(-1800 - 2928*e + 9217*e^2 - (1728*I)*Pi - (360*I)*e*Pi - 
         (3930*I)*e^2*Pi - 720*e*Pi^2 - 2676*e^2*Pi^2 - (3312*I)*e^2*Pi^3 + 
         12384*e^2*Zeta[3]))/27)) + G[0, 1, 1, x]*
   (Nf*((-8*(36 + 60*e + 124*e^2 + (24*I)*e*Pi + (172*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(-108*e - 339*e^2 + (194*I)*e^2*Pi + 
         81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-108*e - 790*e^2 - (24*I)*e*Pi + (154*I)*e^2*Pi + 81*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[x]*(-828*I - (3828*I)*e - (15626*I)*e^2 - 648*Pi - 
        2916*e*Pi - 11028*e^2*Pi - (198*I)*e*Pi^2 - (1683*I)*e^2*Pi^2 + 
        540*e^2*Pi^3 - (4896*I)*e^2*Zeta[3]) + 
      (8*(198 + 915*e + 2638*e^2 - (396*I)*e*Pi - (2100*I)*e^2*Pi - 
         117*e*Pi^2 + 186*e^2*Pi^2 + 180*e^2*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(108 + 522*e + 1941*e^2 - (288*I)*Pi + (72*I)*e*Pi + 
         (1490*I)*e^2*Pi + 114*e*Pi^2 - 469*e^2*Pi^2 + (240*I)*e^2*Pi^3 + 
         2136*e^2*Zeta[3]))/9) + 
    Nc*((4*(-144*e - 435*e^2 + (254*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(-1116 - 4023*e - 13484*e^2 + (2808*I)*Pi - 
         (2178*I)*e*Pi - (8088*I)*e^2*Pi - 1242*e*Pi^2 + 3834*e^2*Pi^2 - 
         (2268*I)*e^2*Pi^3 - 16416*e^2*Zeta[3]))/27 - 
      ((4*I)/9)*RATIO[x^(-1)]*((-1620*I)*e - (11846*I)*e^2 + 264*e*Pi - 
        2410*e^2*Pi - (468*I)*e*Pi^2 + (1089*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
        (4104*I)*e^2*Zeta[3]) + (8*RATIO[x]*(1764 + 2466*e - 382*e^2 - 
         (1188*I)*Pi - (5040*I)*e*Pi - (23499*I)*e^2*Pi + 162*e*Pi^2 + 
         5034*e^2*Pi^2 + (918*I)*e^2*Pi^3 + 5076*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-2772 - 5700*e - 12908*e^2 - (864*I)*Pi - 
         (5544*I)*e*Pi - (15684*I)*e^2*Pi + 2088*e*Pi^2 + 4719*e^2*Pi^2 + 
         (1746*I)*e^2*Pi^3 + 13464*e^2*Zeta[3]))/27 + 
      (4*(-684 + 9210*e + 84479*e^2 - (1080*I)*Pi - (12096*I)*e*Pi - 
         (60624*I)*e^2*Pi + 3240*e*Pi^2 + 13884*e^2*Pi^2 + 
         (1188*I)*e^2*Pi^3 + 20520*e^2*Zeta[3]))/27)) + 
  G[1, 0, 1, x]*(Nc*((-4*(-66*e - 133*e^2 - (2556*I)*e^2*Pi + 1275*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-828 - 3060*e - 11473*e^2 + 
         (2016*I)*Pi - (1020*I)*e*Pi - (4148*I)*e^2*Pi - 372*e*Pi^2 + 
         1706*e^2*Pi^2 - (1530*I)*e^2*Pi^3 - 16440*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-396 - 876*e - 1124*e^2 - (432*I)*Pi + 
         (3168*I)*e*Pi + (7812*I)*e^2*Pi + 1800*e*Pi^2 - 825*e^2*Pi^2 + 
         (1134*I)*e^2*Pi^3 - 2448*e^2*Zeta[3]))/27 + 
      (8*(-252 - 759*e + 12*e^2 - (36*I)*Pi - (2244*I)*e*Pi - 
         (10592*I)*e^2*Pi + 312*e*Pi^2 + 1225*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       ((-138*I)*e + (452*I)*e^2 - 432*Pi - 2376*e*Pi - 16884*e^2*Pi - 
        (612*I)*e*Pi^2 + (429*I)*e^2*Pi^2 + 414*e^2*Pi^3 + 
        (3960*I)*e^2*Zeta[3]) + (8*RATIO[x]*(54 - 849*e - 7312*e^2 - 
         (468*I)*Pi + (948*I)*e*Pi + (4139*I)*e^2*Pi + 6*e*Pi^2 + 
         159*e^2*Pi^2 + (315*I)*e^2*Pi^3 + 3900*e^2*Zeta[3]))/9) + 
    Nf*((-8*(36 + 60*e + 148*e^2 - (72*I)*e*Pi - (252*I)*e^2*Pi + 
         159*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(-42*e - 107*e^2 - (672*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (8*(-156*e - 403*e^2 + (216*I)*e*Pi + (1050*I)*e^2*Pi + 
         39*e^2*Pi^2)*RATIO[x^(-1)])/27 + (((32*I)/9)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((8*I)/9)*RATIO[x]*(-96*I - (530*I)*e - 
        (2260*I)*e^2 - 288*Pi - 384*e*Pi - 430*e^2*Pi - (60*I)*e*Pi^2 - 
        (196*I)*e^2*Pi^2 + 153*e^2*Pi^3 - (3036*I)*e^2*Zeta[3]) + 
      (4*(180 + 786*e + 773*e^2 - (216*I)*Pi + (936*I)*e*Pi + 
         (3774*I)*e^2*Pi - 36*e*Pi^2 - 162*e^2*Pi^2 - (81*I)*e^2*Pi^3 + 
         3924*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(1044 + 5958*e + 28495*e^2 - 
         (2160*I)*Pi - (720*I)*e*Pi + (5784*I)*e^2*Pi + 504*e*Pi^2 - 
         1986*e^2*Pi^2 + (1278*I)*e^2*Pi^3 + 21672*e^2*Zeta[3]))/27)) + 
  G[1, 1, 0, x]*(Nf*((-8*(36 + 60*e + 148*e^2 + 63*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (4*(-42*e - 107*e^2 + (228*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (8*(156*e + 403*e^2 - (144*I)*e*Pi - (318*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(1044 + 5958*e + 28495*e^2 - (1368*I)*e*Pi - 
         (8388*I)*e^2*Pi - 288*e*Pi^2 - 1248*e^2*Pi^2 + (414*I)*e^2*Pi^3 - 
         5112*e^2*Zeta[3]))/27 + (4*(180 + 786*e + 773*e^2 - (540*I)*e*Pi - 
         (684*I)*e^2*Pi - 144*e*Pi^2 + 372*e^2*Pi^2 + (207*I)*e^2*Pi^3 - 
         2556*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-96 - 530*e - 2260*e^2 + 
         (360*I)*e*Pi + (2308*I)*e^2*Pi + 48*e*Pi^2 + 24*e^2*Pi^2 - 
         (69*I)*e^2*Pi^3 + 852*e^2*Zeta[3]))/9) + 
    Nc*((-4*(-66*e - 133*e^2 - (72*I)*e*Pi - (30*I)*e^2*Pi + 1599*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*((6*I)*e*Pi - (86*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*(54 - 849*e - 7312*e^2 + 
         (72*I)*Pi - (654*I)*e*Pi - (4051*I)*e^2*Pi - 210*e*Pi^2 - 
         174*e^2*Pi^2 - (39*I)*e^2*Pi^3 - 2220*e^2*Zeta[3]))/9 - 
      ((4*I)/27)*RATIO[x^(-1)]*((-138*I)*e + (452*I)*e^2 - 216*Pi - 
        2376*e*Pi - 7290*e^2*Pi - (2448*I)*e*Pi^2 - (2541*I)*e^2*Pi^2 + 
        954*e^2*Pi^3 - (17424*I)*e^2*Zeta[3]) + 
      (8*(-252 - 759*e + 12*e^2 - (144*I)*Pi - (156*I)*e*Pi - 
         (2708*I)*e^2*Pi + 420*e*Pi^2 + 67*e^2*Pi^2 + (78*I)*e^2*Pi^3 + 
         4440*e^2*Zeta[3]))/9 + (4*RATIO[x^2]*(-828 - 3060*e - 11473*e^2 - 
         (144*I)*Pi - (84*I)*e*Pi + (304*I)*e^2*Pi + 420*e*Pi^2 + 
         1388*e^2*Pi^2 + (78*I)*e^2*Pi^3 + 4440*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-396 - 876*e - 1124*e^2 - (792*I)*e*Pi - 
         (1680*I)*e^2*Pi + 1692*e*Pi^2 - 1617*e^2*Pi^2 - (792*I)*e^2*Pi^3 + 
         21744*e^2*Zeta[3]))/27)) + G[1, 1, 1, x]*
   (Nf*(((32*I)/3)*(3*e*Pi + 5*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(-216*e - 837*e^2 - (12*I)*e*Pi + (142*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(36 + 654*e + 3853*e^2 - (108*I)*e*Pi - 
         (630*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      ((4*I)/9)*RATIO[x^2]*(-432*I - (2682*I)*e - (14136*I)*e^2 - 720*Pi - 
        588*e*Pi - 148*e^2*Pi - (162*I)*e*Pi^2 - (387*I)*e^2*Pi^2 + 
        372*e^2*Pi^3 - (7272*I)*e^2*Zeta[3]) + 
      (4*(-720 - 5466*e - 18983*e^2 + (216*I)*Pi - (396*I)*e*Pi - 
         (660*I)*e^2*Pi - 99*e*Pi^2 + 132*e^2*Pi^2 + (162*I)*e^2*Pi^3 + 
         324*e^2*Zeta[3]))/27 + (4*RATIO[x]*(2736 + 15396*e + 70966*e^2 - 
         (1728*I)*Pi - (4032*I)*e*Pi - (12216*I)*e^2*Pi + 414*e*Pi^2 + 
         2949*e^2*Pi^2 + (756*I)*e^2*Pi^3 + 16200*e^2*Zeta[3]))/27) + 
    Nc*((-4*(-2328*e - 7568*e^2 - (108*I)*e*Pi + (2004*I)*e^2*Pi + 
         1911*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*RATIO[x]*(-5472 - 7920*e + 26504*e^2 + (2808*I)*Pi - (2628*I)*e*Pi - 
         (9444*I)*e^2*Pi - 558*e*Pi^2 - 5619*e^2*Pi^2 - (1944*I)*e^2*Pi^3 - 
         26064*e^2*Zeta[3]))/27 + (4*(1440 - 4188*e - 107012*e^2 + 
         (216*I)*Pi + (12960*I)*e*Pi + (60444*I)*e^2*Pi + 144*e*Pi^2 - 
         7773*e^2*Pi^2 - (972*I)*e^2*Pi^3 - 23688*e^2*Zeta[3]))/27 + 
      ((4*I)/9)*RATIO[x^(-1)]*(-132*I - (2348*I)*e - (16864*I)*e^2 - 72*Pi - 
        132*e*Pi - 3236*e^2*Pi + (408*I)*e*Pi^2 + (605*I)*e^2*Pi^2 + 
        162*e^2*Pi^3 + (3480*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*((36*I)*Pi + (33*I)*e*Pi + (73*I)*e^2*Pi - 
         (69*I)*e^2*Pi^3 + 246*e^2*Zeta[3]))/3 + 
      (4*RATIO[x^2]*(2880 + 9720*e + 38128*e^2 - (6048*I)*Pi + 
         (2160*I)*e*Pi + (7692*I)*e^2*Pi + 1098*e*Pi^2 - 237*e^2*Pi^2 + 
         (4644*I)*e^2*Pi^3 + 68184*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((16*((6*I)*e*Pi + (23*I)*e^2*Pi + 3*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*RATIO[x^(-2)]*
       (324*e*Pi + 1017*e^2*Pi - (36*I)*e*Pi^2 + (229*I)*e^2*Pi^2 + 
        81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       ((-174*I)*e - (1345*I)*e^2 + 648*e*Pi + 4710*e^2*Pi - (114*I)*e*Pi^2 - 
        (5*I)*e^2*Pi^2 + 18*e^2*Pi^3 - (480*I)*e^2*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*(-12*e - 94*e^2 + (36*I)*Pi - (72*I)*e*Pi - 
         (505*I)*e^2*Pi - 81*e*Pi^2 - 201*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 
         444*e^2*Zeta[3]))/27 - (2*(-2160 - 21750*e - 118295*e^2 - 
         (3240*I)*Pi - (19260*I)*e*Pi - (64170*I)*e^2*Pi + 2970*e*Pi^2 + 
         17070*e^2*Pi^2 + (1170*I)*e*Pi^3 + (5670*I)*e^2*Pi^3 + 
         804*e^2*Pi^4 + 12960*e*Zeta[3] + 9000*e^2*Zeta[3] + 
         (41400*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(2520 + 16290*e + 79235*e^2 - (8640*I)*Pi - 
         (42180*I)*e*Pi - (180530*I)*e^2*Pi - 1080*Pi^2 + 4650*e*Pi^2 + 
         24425*e^2*Pi^2 + (1170*I)*e*Pi^3 + (14385*I)*e^2*Pi^3 + 
         1182*e^2*Pi^4 + 25920*e*Zeta[3] + 43920*e^2*Zeta[3] + 
         (47880*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^2]*(1890 + 22050*e + 155040*e^2 - (1260*I)*Pi - 
         (6660*I)*e*Pi - (25465*I)*e^2*Pi - 1440*Pi^2 - 2340*e*Pi^2 - 
         7715*e^2*Pi^2 + (1170*I)*e*Pi^3 + (8145*I)*e^2*Pi^3 + 
         1308*e^2*Pi^4 + 30240*e*Zeta[3] + 32580*e^2*Zeta[3] + 
         (50040*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*((8*((-66*I)*e*Pi - (133*I)*e^2*Pi + 75*e^2*Pi^2 + (27*I)*e^2*Pi^3 - 
         180*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - ((4*I)/9)*RATIO[x^(-2)]*
       (432*e*Pi + 1305*e^2*Pi - (12*I)*e*Pi^2 + (435*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (11880*I)*Pi - 
         (9600*I)*e*Pi + (19000*I)*e^2*Pi - 1080*Pi^2 + 10230*e*Pi^2 + 
         28330*e^2*Pi^2 - (2520*I)*e*Pi^3 - (7920*I)*e^2*Pi^3 + 
         2547*e^2*Pi^4 + 18000*e*Zeta[3] - 1320*e^2*Zeta[3] + 
         (41760*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*(-7290 - 74880*e - 434010*e^2 + (3600*I)*Pi + (60360*I)*e*Pi + 
         (441325*I)*e^2*Pi - 180*Pi^2 + 285*e*Pi^2 - 37520*e^2*Pi^2 + 
         (1620*I)*e*Pi^3 + (120*I)*e^2*Pi^3 + 2958*e^2*Pi^4 + 
         30960*e*Zeta[3] - 46980*e^2*Zeta[3] + (124920*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x]*(-10800 - 152280*e - 1073130*e^2 - (38520*I)*Pi - 
         (111060*I)*e*Pi - (354760*I)*e^2*Pi - 5040*Pi^2 + 47340*e*Pi^2 + 
         163890*e^2*Pi^2 + (1620*I)*e*Pi^3 + (63210*I)*e^2*Pi^3 + 
         4659*e^2*Pi^4 + 89280*e*Zeta[3] - 90480*e^2*Zeta[3] + 
         (154080*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(-4860 - 8640*e + 66420*e^2 - (3960*I)*Pi - 
         (15120*I)*e*Pi - (54370*I)*e^2*Pi - 10440*Pi^2 - 1140*e*Pi^2 + 
         9800*e^2*Pi^2 + (1620*I)*e*Pi^3 + (11250*I)*e^2*Pi^3 + 
         6549*e^2*Pi^4 + 154080*e*Zeta[3] + 103200*e^2*Zeta[3] + 
         (186480*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-3000*e - 20140*e^2 - (97200*I)*e*Pi - 
         (710640*I)*e^2*Pi - 12540*e*Pi^2 + 44740*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 - (3300*I)*e^2*Pi^3 - 14229*e^2*Pi^4 - 
         18720*e*Zeta[3] - 36960*e^2*Zeta[3] - (393120*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 1, x]*
   (Nf*(((-8*I)/27)*RATIO[(1 - x)^(-1)]*(36*Pi + 60*e*Pi + 148*e^2*Pi + 
        15*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^(-1)]*
       (108*I + (711*I)*e + (3924*I)*e^2 + 36*Pi + 246*e*Pi + 1932*e^2*Pi + 
        (12*I)*e*Pi^2 + (400*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
        (180*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
       (432*I + (1782*I)*e + (6645*I)*e^2 + 516*e*Pi + 1672*e^2*Pi - 
        (300*I)*e*Pi^2 + (362*I)*e^2*Pi^2 + 168*e^2*Pi^3 - 
        (4680*I)*e^2*Zeta[3]) - (2*(-7380 - 31290*e - 108685*e^2 + 
         (3240*I)*Pi + (24840*I)*e*Pi + (101760*I)*e^2*Pi - 540*Pi^2 - 
         3960*e*Pi^2 - 35010*e^2*Pi^2 - (90*I)*e*Pi^3 - (5940*I)*e^2*Pi^3 + 
         1239*e^2*Pi^4 + 1080*e*Zeta[3] - 33480*e^2*Zeta[3] + 
         (16920*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(-5940 - 45090*e - 256020*e^2 + (8640*I)*Pi + 
         (43080*I)*e*Pi + (182690*I)*e^2*Pi + 540*Pi^2 - 8070*e*Pi^2 - 
         49850*e^2*Pi^2 - (90*I)*e*Pi^3 - (9435*I)*e^2*Pi^3 + 2643*e^2*Pi^4 - 
         11880*e*Zeta[3] - 59940*e^2*Zeta[3] + (68760*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[x^2]*(-1890 - 22050*e - 155040*e^2 + (1260*I)*Pi + 
         (6660*I)*e*Pi + (25465*I)*e^2*Pi + 900*Pi^2 - 4500*e*Pi^2 - 
         30925*e^2*Pi^2 - (90*I)*e*Pi^3 - (855*I)*e^2*Pi^3 + 3111*e^2*Pi^4 - 
         16200*e*Zeta[3] - 3600*e^2*Zeta[3] + (86040*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*((((-16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-2)]*(702*I + (2358*I)*e + 
        (7908*I)*e^2 + 990*e*Pi + 2985*e^2*Pi - (420*I)*e*Pi^2 + 
        (1184*I)*e^2*Pi^2 + 162*e^2*Pi^3 - (7140*I)*e^2*Zeta[3]) + 
      (2*RATIO[x^(-1)]*(-3240 - 22848*e - 131444*e^2 + (792*I)*Pi + 
         (6900*I)*e*Pi + (55672*I)*e^2*Pi + 864*Pi^2 + 924*e*Pi^2 - 
         6986*e^2*Pi^2 + (504*I)*e*Pi^3 + (2904*I)*e^2*Pi^3 + 423*e^2*Pi^4 + 
         7776*e*Zeta[3] + 9768*e^2*Zeta[3] + (17712*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(900 + 98730*e + 784670*e^2 - (3600*I)*Pi - (49470*I)*e*Pi - 
         (353080*I)*e^2*Pi - 3060*Pi^2 - 7260*e*Pi^2 - 16285*e^2*Pi^2 - 
         (1620*I)*e*Pi^3 - (3675*I)*e^2*Pi^3 + 3459*e^2*Pi^4 + 
         5760*e*Zeta[3] + 26820*e^2*Zeta[3] - (18000*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*((-1980*I)*Pi - (4380*I)*e*Pi - 
         (5620*I)*e^2*Pi - 180*e^2*Pi^2 + (4140*I)*e*Pi^3 + 
         (9075*I)*e^2*Pi^3 + 504*e^2*Pi^4 - 12960*e*Zeta[3] + 
         11880*e^2*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(2520 + 111600*e + 859760*e^2 + (38520*I)*Pi + 
         (111420*I)*e*Pi + (348640*I)*e^2*Pi + 1800*Pi^2 - 45000*e*Pi^2 - 
         133950*e^2*Pi^2 - (1620*I)*e*Pi^3 - (73110*I)*e^2*Pi^3 + 
         9777*e^2*Pi^4 - 52560*e*Zeta[3] - 247920*e^2*Zeta[3] + 
         (215280*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(4860 + 8640*e - 66420*e^2 + (3960*I)*Pi + 
         (15120*I)*e*Pi + (54370*I)*e^2*Pi + 7200*Pi^2 - 20460*e*Pi^2 - 
         85850*e^2*Pi^2 - (1620*I)*e*Pi^3 - (4770*I)*e^2*Pi^3 + 
         16797*e^2*Pi^4 - 117360*e*Zeta[3] - 36960*e^2*Zeta[3] + 
         (474480*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, 0, x]*(Nf*((-8*((-18*I)*e*Pi - (45*I)*e^2*Pi + 20*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(-12*e - 94*e^2 + 
         (882*I)*e^2*Pi - 33*e*Pi^2 + 11*e^2*Pi^2 - 636*e^2*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[x^(-2)]*(-42*e*Pi - 107*e^2*Pi + (48*I)*e*Pi^2 - 
        (98*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*((174*I)*e + (1345*I)*e^2 + 48*e*Pi - 
        80*e^2*Pi + (162*I)*e*Pi^2 + (779*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (1200*I)*e^2*Zeta[3]) + (2*(432 + 4350*e + 23659*e^2 - (648*I)*Pi - 
         (756*I)*e*Pi + (8616*I)*e^2*Pi + 702*e*Pi^2 + 3174*e^2*Pi^2 - 
         (486*I)*e*Pi^3 + (414*I)*e^2*Pi^3 + 72*e^2*Pi^4 + 864*e*Zeta[3] + 
         1872*e^2*Zeta[3] - (10224*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^2]*(-378 - 4410*e - 31008*e^2 + (252*I)*Pi + (1332*I)*e*Pi + 
         (5093*I)*e^2*Pi + 456*e*Pi^2 + 3300*e^2*Pi^2 - (486*I)*e*Pi^3 - 
         (2109*I)*e^2*Pi^3 + 72*e^2*Pi^4 + 864*e*Zeta[3] + 4176*e^2*Zeta[3] - 
         (10224*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x]*(-504 - 3258*e - 15847*e^2 - (432*I)*Pi - (3012*I)*e*Pi - 
         (18662*I)*e^2*Pi + 954*e*Pi^2 + 6731*e^2*Pi^2 - (486*I)*e*Pi^3 - 
         (963*I)*e^2*Pi^3 + 72*e^2*Pi^4 + 864*e*Zeta[3] + 8424*e^2*Zeta[3] - 
         (10224*I)*e^2*Pi*Zeta[3]))/27) + 
    Nc*(((-4*I)/27)*RATIO[x^(-2)]*(-66*e*Pi - 133*e^2*Pi + (144*I)*e*Pi^2 - 
        (252*I)*e^2*Pi^2 + 15*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
      (8*((-108*I)*e*Pi - (387*I)*e^2*Pi + 12*e*Pi^2 + 145*e^2*Pi^2 + 
         (20*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (115920*I)*e^2*Pi - 
         3240*Pi^2 - 1650*e*Pi^2 - 11750*e^2*Pi^2 + (3600*I)*e*Pi^3 + 
         (7920*I)*e^2*Pi^3 + 2241*e^2*Pi^4 - 51120*e*Zeta[3] + 
         93720*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(-10800 - 152280*e - 1073130*e^2 + (26280*I)*Pi + 
         (154620*I)*e*Pi + (726680*I)*e^2*Pi - 1800*Pi^2 - 30360*e*Pi^2 - 
         146870*e^2*Pi^2 + (3420*I)*e*Pi^3 - (32610*I)*e^2*Pi^3 + 
         969*e^2*Pi^4 - 18720*e*Zeta[3] - 163200*e^2*Zeta[3] + 
         (102240*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(-4860 - 8640*e + 66420*e^2 - (3960*I)*Pi - 
         (15120*I)*e*Pi - (54370*I)*e^2*Pi - 1800*Pi^2 - 9420*e*Pi^2 - 
         43270*e^2*Pi^2 + (3420*I)*e*Pi^3 + (13950*I)*e^2*Pi^3 + 
         969*e^2*Pi^4 - 18720*e*Zeta[3] + 14640*e^2*Zeta[3] + 
         (102240*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*(-7290 - 74880*e - 434010*e^2 + (3600*I)*Pi - (13620*I)*e*Pi - 
         (225260*I)*e^2*Pi - 1800*Pi^2 - 5685*e*Pi^2 - 11305*e^2*Pi^2 + 
         (3420*I)*e*Pi^3 - (3060*I)*e^2*Pi^3 + 969*e^2*Pi^4 - 
         18720*e*Zeta[3] + 43200*e^2*Zeta[3] + (102240*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-3000*e - 20140*e^2 + (18840*I)*e*Pi + 
         (71080*I)*e^2*Pi - 4320*Pi^2 - 20460*e*Pi^2 - 85760*e^2*Pi^2 - 
         (21240*I)*e*Pi^3 + (8580*I)*e^2*Pi^3 - 2709*e^2*Pi^4 + 
         11520*e*Zeta[3] - 179520*e^2*Zeta[3] - (576000*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, 0, x]*
   (Nf*(((-8*I)/27)*(36*Pi + 42*e*Pi + 253*e^2*Pi + (93*I)*e^2*Pi^2 + 
        87*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(36 + 102*e + 377*e^2 - (72*I)*e*Pi - (192*I)*e^2*Pi + 90*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*(-372*e - 4405*e^2 + 
         (735*I)*e^2*Pi + 48*e*Pi^2 + 278*e^2*Pi^2 + 504*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^2]*(378 + 4410*e + 31008*e^2 - (252*I)*Pi - (1332*I)*e*Pi - 
         (5093*I)*e^2*Pi - 6*e*Pi^2 + 525*e^2*Pi^2 - (378*I)*e*Pi^3 - 
         (1167*I)*e^2*Pi^3 - 1620*e^2*Zeta[3] - (5328*I)*e^2*Pi*Zeta[3]))/
       27 + (2*(36 + 1134*e + 17279*e^2 + (648*I)*Pi + (1440*I)*e*Pi - 
         (3186*I)*e^2*Pi - 360*e*Pi^2 - 582*e^2*Pi^2 - (378*I)*e*Pi^3 + 
         (288*I)*e^2*Pi^3 + 576*e^2*Zeta[3] - (5328*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x]*(180 + 2502*e + 19510*e^2 - (432*I)*Pi - (3192*I)*e*Pi - 
         (19094*I)*e^2*Pi + 72*e*Pi^2 + 494*e^2*Pi^2 + (378*I)*e*Pi^3 + 
         (243*I)*e^2*Pi^3 + 1800*e^2*Zeta[3] + (5328*I)*e^2*Pi*Zeta[3]))/
       27) + Nc*((4*(-216 - 630*e - 1851*e^2 + (540*I)*e*Pi + 
         (1791*I)*e^2*Pi - 30*e*Pi^2 - 596*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x]*(-3816 - 38592*e - 257300*e^2 + (5256*I)*Pi + 
         (30996*I)*e*Pi + (144112*I)*e^2*Pi - 360*Pi^2 - 3336*e*Pi^2 - 
         19498*e^2*Pi^2 - (1476*I)*e*Pi^3 + (6438*I)*e^2*Pi^3 + 
         165*e^2*Pi^4 + 576*e*Zeta[3] - 6288*e^2*Zeta[3] - 
         (10656*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(828 + 6948*e + 55375*e^2 + (720*I)*Pi - (762*I)*e*Pi - 
         (28231*I)*e^2*Pi - 360*Pi^2 - 1452*e*Pi^2 - 2609*e^2*Pi^2 - 
         (1476*I)*e*Pi^3 - (1431*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 576*e*Zeta[3] + 
         3312*e^2*Zeta[3] - (10656*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^2]*(-972 - 1728*e + 13284*e^2 - (792*I)*Pi - (3024*I)*e*Pi - 
         (10874*I)*e^2*Pi - 360*Pi^2 - 2424*e*Pi^2 - 11354*e^2*Pi^2 - 
         (1476*I)*e*Pi^3 - (4518*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 576*e*Zeta[3] + 
         11712*e^2*Zeta[3] - (10656*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-24780*e - 248410*e^2 + (3960*I)*Pi + 
         (7680*I)*e*Pi + (65480*I)*e^2*Pi + 1080*Pi^2 + 3630*e*Pi^2 + 
         18800*e^2*Pi^2 + (3240*I)*e*Pi^3 + (14190*I)*e^2*Pi^3 + 
         279*e^2*Pi^4 + 11880*e*Zeta[3] + 13200*e^2*Zeta[3] + 
         (35640*I)*e^2*Pi*Zeta[3]))/135 + ((4*I)/27)*RATIO[x^(-1)]*
       (396*Pi + 768*e*Pi + 1862*e^2*Pi + (522*I)*e^2*Pi^2 - 288*e*Pi^3 + 
        957*e^2*Pi^3 + 9144*e^2*Pi*Zeta[3]))) + 
  Nf*(((40*I)/3)*Pi + ((256*I)/3)*e*Pi + ((10292*I)/27)*e^2*Pi - 
    (16*Pi^2)/3 - (3622*e*Pi^2)/27 - (69265*e^2*Pi^2)/81 + ((56*I)/3)*Pi^3 + 
    ((556*I)/9)*e*Pi^3 + (78*I)*e^2*Pi^3 - (28*Pi^4)/15 - (76*e*Pi^4)/45 + 
    (434*e^2*Pi^4)/135 - ((80*I)/9)*e*Pi^5 + ((748*I)/45)*e^2*Pi^5 + 
    (50*e^2*Pi^6)/81 + 32*Zeta[3] + (352*e*Zeta[3])/3 + 
    (4840*e^2*Zeta[3])/9 - (64*I)*Pi*Zeta[3] + ((1520*I)/3)*e*Pi*Zeta[3] + 
    ((21616*I)/9)*e^2*Pi*Zeta[3] - (272*e*Pi^2*Zeta[3])/3 - 
    (2048*e^2*Pi^2*Zeta[3])/9 + (28*I)*e^2*Pi^3*Zeta[3] + 544*e^2*Zeta[3]^2 + 
    (4*((-210*I)*e*Pi^3 - (445*I)*e^2*Pi^3 + 336*e^2*Pi^4 + 1260*e*Zeta[3] + 
       2670*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (I/1215)*RATIO[x^(-1)]*(-33120*Pi - 92820*e*Pi - 250250*e^2*Pi - 
      (27180*I)*e*Pi^2 - (169980*I)*e^2*Pi^2 + 8640*Pi^3 + 13320*e*Pi^3 + 
      55500*e^2*Pi^3 + (5472*I)*e^2*Pi^4 + 12645*e^2*Pi^5 + 
      (51840*I)*e*Zeta[3] + (84240*I)*e^2*Zeta[3] + 220320*e*Pi*Zeta[3] + 
      347760*e^2*Pi*Zeta[3]) + 304*e*Zeta[5] + (2096*e^2*Zeta[5])/3 - 
    (3984*I)*e^2*Pi*Zeta[5] - (RATIO[(1 - x)^(-1)]*((-29880*I)*Pi - 
       (82020*I)*e*Pi - (229190*I)*e^2*Pi + 11880*e*Pi^2 + 59580*e^2*Pi^2 + 
       (2160*I)*Pi^3 - (4320*I)*e*Pi^3 - (70440*I)*e^2*Pi^3 - 792*e*Pi^4 - 
       13596*e^2*Pi^4 + (1845*I)*e^2*Pi^5 - 12960*Zeta[3] + 25920*e*Zeta[3] + 
       499320*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] - (222480*I)*e^2*Pi*
        Zeta[3] + 28080*e^2*Pi^2*Zeta[3] - 168480*e^2*Zeta[5]))/1215 + 
    RATIO[x]*((-400*Pi^2)/9 - (2384*e*Pi^2)/9 - (99662*e^2*Pi^2)/81 - 
      ((64*I)/3)*Pi^3 - ((1168*I)/9)*e*Pi^3 - ((2132*I)/3)*e^2*Pi^3 + 
      (48*Pi^4)/5 + (2296*e*Pi^4)/135 + (8548*e^2*Pi^4)/135 + 
      ((304*I)/9)*e*Pi^5 + ((1988*I)/135)*e^2*Pi^5 - (26744*e^2*Pi^6)/2835 - 
      96*Zeta[3] + (1840*e*Zeta[3])/9 + (61672*e^2*Zeta[3])/27 + 
      (320*I)*Pi*Zeta[3] - ((2080*I)/3)*e*Pi*Zeta[3] - 
      ((17984*I)/3)*e^2*Pi*Zeta[3] + (544*e*Pi^2*Zeta[3])/3 + 
      (10304*e^2*Pi^2*Zeta[3])/9 - (216*I)*e^2*Pi^3*Zeta[3] - 
      1952*e^2*Zeta[3]^2 - 992*e*Zeta[5] - (9632*e^2*Zeta[5])/3 + 
      (14880*I)*e^2*Pi*Zeta[5]) + RATIO[x^2]*(28*Pi^2 + (980*e*Pi^2)/3 + 
      (20672*e^2*Pi^2)/9 - ((56*I)/3)*Pi^3 - ((296*I)/3)*e*Pi^3 - 
      ((10186*I)/27)*e^2*Pi^3 - (104*Pi^4)/9 - (1598*e*Pi^4)/135 - 
      (8009*e^2*Pi^4)/405 - ((352*I)/9)*e*Pi^5 - ((6524*I)/135)*e^2*Pi^5 + 
      (34492*e^2*Pi^6)/2835 + (176*Zeta[3])/3 + (1256*e*Zeta[3])/3 + 
      (67396*e^2*Zeta[3])/27 - (384*I)*Pi*Zeta[3] - 
      ((224*I)/3)*e*Pi*Zeta[3] + (1632*I)*e^2*Pi*Zeta[3] - 
      (544*e*Pi^2*Zeta[3])/3 - 888*e^2*Pi^2*Zeta[3] + 
      ((808*I)/3)*e^2*Pi^3*Zeta[3] + 2240*e^2*Zeta[3]^2 + 1120*e*Zeta[5] + 
      (8120*e^2*Zeta[5])/3 - (17184*I)*e^2*Pi*Zeta[5])) + 
  Nc*(((-488*I)/3)*Pi - (1096*I)*e*Pi - ((137716*I)/27)*e^2*Pi + 100*Pi^2 + 
    (11068*e*Pi^2)/9 + (66532*e^2*Pi^2)/9 - ((112*I)/3)*Pi^3 - 
    ((760*I)/9)*e*Pi^3 + ((13678*I)/27)*e^2*Pi^3 + (268*Pi^4)/15 - 
    (2308*e*Pi^4)/135 - (61454*e^2*Pi^4)/405 + ((1784*I)/45)*e*Pi^5 - 
    ((13174*I)/135)*e^2*Pi^5 - (32*e^2*Pi^6)/135 - (80*Zeta[3])/3 - 
    (7504*e*Zeta[3])/9 - (211160*e^2*Zeta[3])/27 + (224*I)*Pi*Zeta[3] - 
    ((5600*I)/3)*e*Pi*Zeta[3] - ((62656*I)/9)*e^2*Pi*Zeta[3] + 
    (1760*e*Pi^2*Zeta[3])/3 + (392*e^2*Pi^2*Zeta[3])/3 - 
    (256*I)*e^2*Pi^3*Zeta[3] - (7120*e^2*Zeta[3]^2)/3 - 2048*e*Zeta[5] - 
    1456*e^2*Zeta[5] + (15296*I)*e^2*Pi*Zeta[5] - 
    (((2*I)/405)*(-2580*e*Pi^3 - 10280*e^2*Pi^3 - (432*I)*e*Pi^4 - 
       (3417*I)*e^2*Pi^4 + 1188*e^2*Pi^5 - (15480*I)*e*Zeta[3] - 
       (61680*I)*e^2*Zeta[3] + 6480*e*Pi*Zeta[3] + 10620*e^2*Pi*Zeta[3] - 
       (12780*I)*e^2*Pi^2*Zeta[3] - (17280*I)*e^2*Zeta[5]))/
     (-1 + RATIO[x])^2 + RATIO[x]*((-176*Pi^2)/3 - (3236*e*Pi^2)/3 - 
      (211954*e^2*Pi^2)/27 + ((488*I)/3)*Pi^3 + ((2788*I)/3)*e*Pi^3 + 
      ((113032*I)/27)*e^2*Pi^3 - (332*Pi^4)/15 - (1432*e*Pi^4)/135 - 
      (47177*e^2*Pi^4)/405 - ((2512*I)/45)*e*Pi^5 + ((28462*I)/135)*e^2*
       Pi^5 + (3509*e^2*Pi^6)/189 + (880*Zeta[3])/3 - (2632*e*Zeta[3])/3 - 
      (182296*e^2*Zeta[3])/27 - (544*I)*Pi*Zeta[3] + (4336*I)*e*Pi*Zeta[3] + 
      ((194992*I)/9)*e^2*Pi*Zeta[3] - (880*e*Pi^2*Zeta[3])/3 - 
      (10432*e^2*Pi^2*Zeta[3])/9 + (488*I)*e^2*Pi^3*Zeta[3] + 
      (9392*e^2*Zeta[3]^2)/3 + 1888*e*Zeta[5] + (7552*e^2*Zeta[5])/3 - 
      (23200*I)*e^2*Pi*Zeta[5]) + RATIO[x^2]*(36*Pi^2 + 64*e*Pi^2 - 
      492*e^2*Pi^2 + ((88*I)/3)*Pi^3 + (112*I)*e*Pi^3 + 
      ((10874*I)/27)*e^2*Pi^3 + (184*Pi^4)/5 + (794*e*Pi^4)/45 + 
      (4658*e^2*Pi^4)/45 + ((4312*I)/45)*e*Pi^5 + ((314*I)/15)*e^2*Pi^5 - 
      (2461*e^2*Pi^6)/63 - (112*Zeta[3])/3 - 168*e*Zeta[3] - 
      (29804*e^2*Zeta[3])/27 + (1024*I)*Pi*Zeta[3] - (224*I)*e*Pi*Zeta[3] - 
      ((12832*I)/9)*e^2*Pi*Zeta[3] + (880*e*Pi^2*Zeta[3])/3 + 
      (4144*e^2*Pi^2*Zeta[3])/9 - (888*I)*e^2*Pi^3*Zeta[3] - 
      (15872*e^2*Zeta[3]^2)/3 - 2848*e*Zeta[5] - 2544*e^2*Zeta[5] + 
      (40480*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((3306240*I)*Pi + (11079600*I)*e*Pi + 
       (36686440*I)*e^2*Pi - 892080*e*Pi^2 - 4462920*e^2*Pi^2 + 
       (831600*I)*Pi^3 + (2283120*I)*e*Pi^3 + (10302600*I)*e^2*Pi^3 + 
       172368*Pi^4 + 166320*e*Pi^4 + 1363068*e^2*Pi^4 + (199584*I)*e*Pi^5 + 
       (1410255*I)*e^2*Pi^5 + 104256*e^2*Pi^6 + 2993760*Zeta[3] + 
       2419200*e*Zeta[3] - 33999840*e^2*Zeta[3] - (272160*I)*Pi*Zeta[3] + 
       (13970880*I)*e*Pi*Zeta[3] + (52390800*I)*e^2*Pi*Zeta[3] + 
       6168960*e*Pi^2*Zeta[3] + 3326400*e^2*Pi^2*Zeta[3] + 
       (1905120*I)*e^2*Pi^3*Zeta[3] - 10795680*e^2*Zeta[3]^2 - 
       9253440*e*Zeta[5] + 35925120*e^2*Zeta[5] + (65590560*I)*e^2*Pi*
        Zeta[5]))/17010 + (I/2430)*RATIO[x^(-1)]*(-491760*Pi - 1628160*e*Pi - 
      5302480*e^2*Pi - (219240*I)*e*Pi^2 - (1208160*I)*e^2*Pi^2 + 
      95040*Pi^3 + 188640*e*Pi^3 + 602760*e^2*Pi^3 + (31752*I)*e^2*Pi^4 + 
      33048*e*Pi^5 + 139095*e^2*Pi^5 + (311040*I)*e*Zeta[3] + 
      (194400*I)*e^2*Zeta[3] + 272160*Pi*Zeta[3] + 2423520*e*Pi*Zeta[3] + 
      4847040*e^2*Pi*Zeta[3] + 691200*e^2*Pi^3*Zeta[3] + 
      10225440*e^2*Pi*Zeta[5])) + 
  G[0, x]*(Nf*((((-2*I)/27)*(-108*Pi - 306*e*Pi - 1131*e^2*Pi - 
         (132*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 58*e^2*Pi^3 - 
         (504*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*(-29880 - 82020*e - 229190*e^2 + (110160*I)*e*Pi + 
         (1466640*I)*e^2*Pi + 6480*Pi^2 + 34560*e*Pi^2 + 25200*e^2*Pi^2 + 
         (39600*I)*e^2*Pi^3 - 891*e^2*Pi^4 + 129600*e*Zeta[3] + 
         287280*e^2*Zeta[3]))/1215 + 
      (4*RATIO[x]*(90 + 576*e + 2573*e^2 + (684*I)*Pi + (5940*I)*e*Pi + 
         (36509*I)*e^2*Pi + 84*Pi^2 + 346*e*Pi^2 - 21*e^2*Pi^2 - 
         (144*I)*Pi^3 + (42*I)*e*Pi^3 + (1061*I)*e^2*Pi^3 - 144*e^2*Pi^4 - 
         (207*I)*e^2*Pi^5 - 144*e*Zeta[3] - 1032*e^2*Zeta[3] - 
         (3456*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*(540 + 1800*e + 3510*e^2 + (7020*I)*Pi + (83340*I)*e*Pi + 
         (617670*I)*e^2*Pi + 360*Pi^2 - 4800*e*Pi^2 - 42170*e^2*Pi^2 + 
         (2160*I)*Pi^3 - (5130*I)*e*Pi^3 - (24840*I)*e^2*Pi^3 + 
         1602*e^2*Pi^4 + (3105*I)*e^2*Pi^5 + 8640*e*Zeta[3] - 
         21240*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] - (50760*I)*e^2*Pi*
          Zeta[3]))/405 + (2*RATIO[x^2]*(-1260*Pi^2 - 19350*e*Pi^2 - 
         165145*e^2*Pi^2 + (4320*I)*Pi^3 + (15120*I)*e*Pi^3 + 
         (51900*I)*e^2*Pi^3 + 1869*e^2*Pi^4 + (6210*I)*e^2*Pi^5 + 
         22680*e*Zeta[3] + 24300*e^2*Zeta[3] + (103680*I)*e*Pi*Zeta[3] + 
         (282960*I)*e^2*Pi*Zeta[3]))/405 + ((4*I)/27)*RATIO[x^(-1)]*
       (174*e*Pi + 1345*e^2*Pi + (48*I)*e*Pi^2 + (190*I)*e^2*Pi^2 + 
        90*e*Pi^3 + 153*e^2*Pi^3 + (216*I)*e^2*Zeta[3] + 
        2280*e^2*Pi*Zeta[3])) + 
    Nc*((4*((-1080*I)*Pi - (3150*I)*e*Pi - (9255*I)*e^2*Pi + 1410*e*Pi^2 + 
         3815*e^2*Pi^2 + (90*I)*e*Pi^3 + (520*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 2910*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (I/135)*RATIO[x^(-1)]*
       (3000*e*Pi + 20140*e^2*Pi + (2880*I)*e*Pi^2 + (9360*I)*e^2*Pi^2 - 
        2160*Pi^3 + 9900*e*Pi^3 + 20400*e^2*Pi^3 + 4029*e^2*Pi^5 + 
        (12960*I)*e^2*Zeta[3] + 44640*e*Pi*Zeta[3] + 250800*e^2*Pi*Zeta[3]) + 
      (-1080 - 2520*e - 3420*e^2 - (45720*I)*Pi - (440640*I)*e*Pi - 
        (2848580*I)*e^2*Pi - 3600*Pi^2 + 14580*e*Pi^2 + 159890*e^2*Pi^2 - 
        (8640*I)*Pi^3 - (60*I)*e*Pi^3 + (42440*I)*e^2*Pi^3 - 1152*e*Pi^4 - 
        3971*e^2*Pi^4 - (10056*I)*e^2*Pi^5 + 17280*Zeta[3] - 
        56160*e*Zeta[3] - 43680*e^2*Zeta[3] - (138240*I)*e*Pi*Zeta[3] + 
        (2160*I)*e^2*Pi*Zeta[3] - 1440*e^2*Pi^2*Zeta[3] - 155520*e^2*Zeta[5])/
       135 + (2*RATIO[x^2]*(-1980*Pi^2 - 9720*e*Pi^2 - 20165*e^2*Pi^2 - 
         (2160*I)*Pi^3 - (7740*I)*e*Pi^3 - (26760*I)*e^2*Pi^3 - 288*e*Pi^4 - 
         1605*e^2*Pi^4 - (2514*I)*e^2*Pi^5 + 4320*Zeta[3] + 1440*e*Zeta[3] + 
         81600*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (88560*I)*e^2*Pi*
          Zeta[3] - 360*e^2*Pi^2*Zeta[3] - 38880*e^2*Zeta[5]))/135 + 
      (4*RATIO[x]*(-5490 - 36990*e - 172145*e^2 - (4140*I)*Pi - 
         (31320*I)*e*Pi - (180665*I)*e^2*Pi - 1170*Pi^2 + 2595*e*Pi^2 + 
         64565*e^2*Pi^2 + (1080*I)*Pi^3 - (12300*I)*e*Pi^3 - 
         (72610*I)*e^2*Pi^3 + 144*e*Pi^4 + 4312*e^2*Pi^4 + 
         (1257*I)*e^2*Pi^5 - 2160*Zeta[3] - 12600*e*Zeta[3] - 
         960*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] - (181080*I)*e^2*Pi*
          Zeta[3] + 180*e^2*Pi^2*Zeta[3] + 19440*e^2*Zeta[5]))/135 - 
      (RATIO[(1 - x)^(-1)]*(472320 + 1582800*e + 5240920*e^2 - 
         (1529280*I)*e*Pi - (16610400*I)*e^2*Pi - 118800*Pi^2 - 
         496080*e*Pi^2 - 552120*e^2*Pi^2 - (51840*I)*Pi^3 - 
         (451440*I)*e*Pi^3 - (1341360*I)*e^2*Pi^3 - 38016*e*Pi^4 + 
         75537*e^2*Pi^4 - (98496*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1995840*e*Zeta[3] - 4749840*e^2*Zeta[3] - (1244160*I)*e*Pi*Zeta[3] - 
         (9884160*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430)) + 
  G[1, x]*(Nf*((((-128*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (8*RATIO[(1 - x)^(-1)]*((-60*I)*e*Pi - 
         (470*I)*e^2*Pi - 30*e^2*Pi^2 - (45*I)*e*Pi^3 - (185*I)*e^2*Pi^3 + 
         22*e^2*Pi^4 + 360*e*Zeta[3] + 1260*e^2*Zeta[3] - 
         (1020*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-2)]*((6480*I)*Pi + (26730*I)*e*Pi + (99675*I)*e^2*Pi - 
         7050*e*Pi^2 - 30760*e^2*Pi^2 + (180*I)*e*Pi^3 - (6390*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] - 1080*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (RATIO[x^(-1)]*(33120 + 92820*e + 250250*e^2 + (38880*I)*Pi + 
         (313200*I)*e*Pi + (1761660*I)*e^2*Pi - 4320*Pi^2 - 76680*e*Pi^2 - 
         405960*e^2*Pi^2 + (15120*I)*e*Pi^3 - (21060*I)*e^2*Pi^3 - 
         8973*e^2*Pi^4 - 77760*e*Zeta[3] - 503280*e^2*Zeta[3] + 
         (77760*I)*e^2*Pi*Zeta[3]))/1215 + 
      (2*RATIO[x^2]*(-8460*Pi^2 - 54360*e*Pi^2 - 296285*e^2*Pi^2 + 
         (2160*I)*Pi^3 + (17820*I)*e*Pi^3 + (88860*I)*e^2*Pi^3 + 
         7668*e*Pi^4 + 8616*e^2*Pi^4 + (22302*I)*e^2*Pi^5 + 12960*Zeta[3] - 
         15120*e*Zeta[3] - 117000*e^2*Zeta[3] + (246240*I)*e*Pi*Zeta[3] + 
         (306720*I)*e^2*Pi*Zeta[3] + 91260*e^2*Pi^2*Zeta[3] - 
         631800*e^2*Zeta[5]))/405 + 
      (2*(2160 + 15480*e + 73680*e^2 + (25380*I)*Pi + (152640*I)*e*Pi + 
         (685260*I)*e^2*Pi + 180*Pi^2 - 27870*e*Pi^2 - 145450*e^2*Pi^2 + 
         (1080*I)*Pi^3 - (810*I)*e*Pi^3 - (35460*I)*e^2*Pi^3 + 1458*e*Pi^4 - 
         2745*e^2*Pi^4 + (4671*I)*e^2*Pi^5 + 6480*Zeta[3] - 76680*e*Zeta[3] - 
         310860*e^2*Zeta[3] + (45360*I)*e*Pi*Zeta[3] - (146880*I)*e^2*Pi*
          Zeta[3] + 45630*e^2*Pi^2*Zeta[3] - 160380*e^2*Zeta[5]))/405 + 
      (4*RATIO[x]*(-450 - 2880*e - 12865*e^2 - (3420*I)*Pi - (29700*I)*e*Pi - 
         (182545*I)*e^2*Pi - 240*Pi^2 + 4780*e*Pi^2 + 41050*e^2*Pi^2 - 
         (360*I)*Pi^3 - (1830*I)*e*Pi^3 - (8215*I)*e^2*Pi^3 - 1080*e*Pi^4 - 
         351*e^2*Pi^4 - (3177*I)*e^2*Pi^5 - 2160*Zeta[3] + 31320*e*Zeta[3] + 
         116820*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*
          Zeta[3] - 15210*e^2*Pi^2*Zeta[3] + 92340*e^2*Zeta[5]))/135) + 
    Nc*((-4*RATIO[x^(-2)]*((3510*I)*Pi + (11790*I)*e*Pi + (39540*I)*e^2*Pi - 
         3945*e*Pi^2 - 13675*e^2*Pi^2 + (60*I)*e*Pi^3 - (3225*I)*e^2*Pi^3 + 
         441*e^2*Pi^4 + 4320*e*Zeta[3] - 4860*e^2*Zeta[3] + 
         (1020*I)*e^2*Pi*Zeta[3]))/135 - 
      (8*((60*I)*e*Pi^3 - (265*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] + 
         1590*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x]*(5490 + 36990*e + 172145*e^2 + 
         (4140*I)*Pi + (31320*I)*e*Pi + (180665*I)*e^2*Pi + 3870*Pi^2 + 
         13515*e*Pi^2 + 77065*e^2*Pi^2 - (1830*I)*e*Pi^3 - 
         (11165*I)*e^2*Pi^3 + 2205*e*Pi^4 - 5119*e^2*Pi^4 + 
         (5187*I)*e^2*Pi^5 + 4320*Zeta[3] - 91980*e*Zeta[3] - 
         243630*e^2*Zeta[3] + (57240*I)*e*Pi*Zeta[3] - (235260*I)*e^2*Pi*
          Zeta[3] + 26370*e^2*Pi^2*Zeta[3] - 202500*e^2*Zeta[5]))/135 + 
      (I/2430)*RATIO[x^(-1)]*(491760*I + (1628160*I)*e + (5302480*I)*e^2 - 
        583200*Pi - 4568400*e*Pi - 26113320*e^2*Pi - (47520*I)*Pi^2 - 
        (829800*I)*e*Pi^2 - (5120880*I)*e^2*Pi^2 + 64800*Pi^3 - 
        190080*e*Pi^3 - 3240*e^2*Pi^3 - (111888*I)*e*Pi^4 - 
        (33759*I)*e^2*Pi^4 + 276750*e^2*Pi^5 + (38880*I)*Zeta[3] - 
        (1140480*I)*e*Zeta[3] - (4795200*I)*e^2*Zeta[3] + 
        3110400*e*Pi*Zeta[3] - 1235520*e^2*Pi*Zeta[3] - 
        (2466720*I)*e^2*Pi^2*Zeta[3] + (4237920*I)*e^2*Zeta[5]) - 
      (2*RATIO[(1 - x)^(-1)]*((-3000*I)*e*Pi - (20140*I)*e^2*Pi - 
         60*e^2*Pi^2 - (1800*I)*Pi^3 - (4290*I)*e*Pi^3 - (6230*I)*e^2*Pi^3 - 
         1098*e*Pi^4 + 5940*e^2*Pi^4 - (2259*I)*e^2*Pi^5 + 4320*Zeta[3] - 
         39600*e*Zeta[3] - 94920*e^2*Zeta[3] - (29520*I)*e*Pi*Zeta[3] + 
         (30360*I)*e^2*Pi*Zeta[3] - 58500*e^2*Pi^2*Zeta[3] + 
         123120*e^2*Zeta[5]))/135 + (2*RATIO[x^2]*(5220*Pi^2 + 18090*e*Pi^2 + 
         75965*e^2*Pi^2 - (3240*I)*e*Pi^3 - (15660*I)*e^2*Pi^3 - 
         7380*e*Pi^4 - 2850*e^2*Pi^4 - (18474*I)*e^2*Pi^5 - 8640*Zeta[3] - 
         3960*e*Zeta[3] - 87060*e^2*Zeta[3] - (211680*I)*e*Pi*Zeta[3] - 
         (8640*I)*e^2*Pi*Zeta[3] - 52740*e^2*Pi^2*Zeta[3] + 
         599400*e^2*Zeta[5]))/135 + (-20880 - 145440*e - 685160*e^2 - 
        (19080*I)*Pi + (68760*I)*e*Pi + (1143440*I)*e^2*Pi + 6840*Pi^2 + 
        70260*e*Pi^2 + 49670*e^2*Pi^2 + (5820*I)*e*Pi^3 + 
        (112120*I)*e^2*Pi^3 - 6948*e*Pi^4 + 10661*e^2*Pi^4 - 
        (12336*I)*e^2*Pi^5 - 34560*Zeta[3] + 77760*e*Zeta[3] + 
        123600*e^2*Zeta[3] - (108000*I)*e*Pi*Zeta[3] + 
        (594000*I)*e^2*Pi*Zeta[3] - 210960*e^2*Pi^2*Zeta[3] + 
        920160*e^2*Zeta[5])/135))}


==> anc/H_gg_gg_++--_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*(((-4*I)/81)*(-5*I + 3*Pi) + (8*(5 + (3*I)*Pi)*RATIO[x])/81) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-416 + 1024*RATIO[x] - 992*RATIO[x^2]) + 
    Nc*(640 + (4160*RATIO[(1 - x)^(-1)])/3 - (1280*RATIO[x^(-1)])/3 + 
      448*RATIO[x] - 128*RATIO[x^2])) + G[1, 0, 0, 0, 1, 0, x]*
   (Nf*(-416 + 1024*RATIO[x] - 992*RATIO[x^2]) + 
    Nc*(640 + (4160*RATIO[(1 - x)^(-1)])/3 - (1280*RATIO[x^(-1)])/3 + 
      448*RATIO[x] - 128*RATIO[x^2])) + G[0, 1, 1, 0, 0, 1, x]*
   (Nf*(-400 + 1184*RATIO[x] + (-80 + 160*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 
      1040*RATIO[x^2]) + Nc*(512 - (3328*RATIO[(1 - x)^(-1)])/3 - 
      1856*RATIO[x^(-1)] + 4928*RATIO[x] - 128*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 0, x]*
   (Nf*(-400 + 1184*RATIO[x] + (-80 + 160*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 
      1040*RATIO[x^2]) + Nc*(512 - (3328*RATIO[(1 - x)^(-1)])/3 - 
      1856*RATIO[x^(-1)] + 4928*RATIO[x] - 128*RATIO[x^2])) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(9728 - 2816*RATIO[(1 - x)^(-1)] - 
    17152*RATIO[x] + 12032*RATIO[x^2]) + G[1, 1, 0, 0, 0, 1, x]*
   (Nc*(-3264 - (1216*RATIO[(1 - x)^(-1)])/3 - (2432*RATIO[x^(-1)])/3 + 
      4608*RATIO[x] - 2048*RATIO[x^2]) + 
    Nf*(224 - 64*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^2])) + G[1, 1, 0, 0, 1, 0, x]*
   (Nc*(-3264 - (1216*RATIO[(1 - x)^(-1)])/3 - (2432*RATIO[x^(-1)])/3 + 
      4608*RATIO[x] - 2048*RATIO[x^2]) + 
    Nf*(224 - 64*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^2])) + G[0, 0, 1, 0, 0, 0, x]*
   (Nc*(-11776 + 256*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
      26624*RATIO[x] - 17984*RATIO[x^2]) + 
    Nf*(-192*RATIO[x] + 160*RATIO[x^2])) + G[0, 1, 0, 1, 0, 1, x]*
   (Nc*(-1024 - (1792*RATIO[(1 - x)^(-1)])/3 - 704*RATIO[x^(-1)] + 
      4736*RATIO[x] - 5440*RATIO[x^2]) + 
    (Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(-184 - 400*RATIO[x] + (-56 + 208*RATIO[x] - 160*RATIO[x^2])/Nc^2 + 
      752*RATIO[x^2])) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc*(-1024 - (1792*RATIO[(1 - x)^(-1)])/3 - 704*RATIO[x^(-1)] + 
      4736*RATIO[x] - 5440*RATIO[x^2]) + 
    (Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(-184 - 400*RATIO[x] + (-56 + 208*RATIO[x] - 160*RATIO[x^2])/Nc^2 + 
      752*RATIO[x^2])) + G[0, 0, 0, 1, 0, 0, x]*
   (Nc*(-6528 + 1792*RATIO[(1 - x)^(-1)] + 2048*RATIO[x^(-1)] + 
      9408*RATIO[x] - 6848*RATIO[x^2]) + 
    Nf*(288 - 960*RATIO[x] + 896*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nc*(-15104 - 640*RATIO[(1 - x)^(-1)] - 
      2816*RATIO[x^(-1)] + 34432*RATIO[x] - 23232*RATIO[x^2]) + 
    Nf*(448 - 1088*RATIO[x] + 1056*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nc*(-5888 + (3968*RATIO[(1 - x)^(-1)])/3 + 
      (3328*RATIO[x^(-1)])/3 + 17536*RATIO[x] - 11456*RATIO[x^2]) + 
    Nf*(448 - 1088*RATIO[x] + 1056*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nc*(-5888 + 3328*RATIO[(1 - x)^(-1)] + 
      5120*RATIO[x^(-1)] + 3712*RATIO[x] - 3392*RATIO[x^2]) + 
    Nf*(576 - 1344*RATIO[x] + 1312*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nc*(-5888 + 3328*RATIO[(1 - x)^(-1)] + 
      5120*RATIO[x^(-1)] + 3712*RATIO[x] - 3392*RATIO[x^2]) + 
    Nf*(576 - 1344*RATIO[x] + 1312*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc*(-1856 - (832*RATIO[(1 - x)^(-1)])/3 + 
      192*RATIO[x^(-1)] + 6976*RATIO[x] - 5248*RATIO[x^2]) + 
    Nf*(64 - 1088*RATIO[x] + (-64 + 128*RATIO[x] - 64*RATIO[x^2])/Nc^2 + 
      1504*RATIO[x^2])) + G[1, 0, 1, 0, 1, 0, x]*
   (Nc*(-1856 - (832*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-1)] + 
      6976*RATIO[x] - 5248*RATIO[x^2]) + 
    Nf*(64 - 1088*RATIO[x] + (-64 + 128*RATIO[x] - 64*RATIO[x^2])/Nc^2 + 
      1504*RATIO[x^2])) + G[1, 1, 0, 0, 1, 1, x]*
   (Nc*(-768 + 384*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 5760*RATIO[x] - 
      7744*RATIO[x^2]) + Nc^3*(64 - 320*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(-488 - 368*RATIO[x] + Nc^2*(-128 + 640*RATIO[x] - 704*RATIO[x^2]) + 
      (-40 + 176*RATIO[x] - 144*RATIO[x^2])/Nc^2 + 1568*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nc*(-2048 - (4096*RATIO[(1 - x)^(-1)])/3 - 
      (12800*RATIO[x^(-1)])/3 + 5632*RATIO[x] - 3712*RATIO[x^2]) + 
    Nf*(896 - 1792*RATIO[x] + 1792*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-544 + 1472*RATIO[x] - 1408*RATIO[x^2]) + 
    Nc*(640 + (2048*RATIO[(1 - x)^(-1)])/3 + (2560*RATIO[x^(-1)])/3 - 
      3392*RATIO[x] + 2112*RATIO[x^2])) + G[1, 0, 0, 1, 0, 1, x]*
   (Nc*(-2624 - (1792*RATIO[(1 - x)^(-1)])/3 + 704*RATIO[x^(-1)] + 
      9472*RATIO[x] - 12672*RATIO[x^2]) + 
    Nf*(640 - 4256*RATIO[x] + 4656*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nc*(-2624 - (1792*RATIO[(1 - x)^(-1)])/3 + 
      704*RATIO[x^(-1)] + 9472*RATIO[x] - 12672*RATIO[x^2]) + 
    Nf*(640 - 4256*RATIO[x] + 4656*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nc*(-128 - 2176*RATIO[(1 - x)^(-1)] - 
      3584*RATIO[x^(-1)] + 14656*RATIO[x] - 17728*RATIO[x^2]) + 
    Nc^3*(64 - 320*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(-32 - 4160*RATIO[x] + Nc^2*(-128 + 640*RATIO[x] - 704*RATIO[x^2]) + 
      5824*RATIO[x^2])) + G[0, 1, 1, 1, 0, 1, x]*
   ((Nf^2*(-160 + 800*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nf*(416 + 32*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 
      304*RATIO[x^2]) + Nc*(-1408 + (4352*RATIO[(1 - x)^(-1)])/3 + 
      (704*RATIO[x^(-1)])/3 - 5824*RATIO[x] + 8384*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 0, x]*((Nf^2*(-160 + 800*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nf*(416 + 32*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 
      304*RATIO[x^2]) + Nc*(-1408 + (4352*RATIO[(1 - x)^(-1)])/3 + 
      (704*RATIO[x^(-1)])/3 - 5824*RATIO[x] + 8384*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-544 + 1280*RATIO[x] - 1248*RATIO[x^2]) + 
    Nc*(3456 + (1664*RATIO[(1 - x)^(-1)])/3 + (6016*RATIO[x^(-1)])/3 - 
      14784*RATIO[x] + 9344*RATIO[x^2])) + G[1, 1, 1, 1, 1, 1, x]*
   ((Nf^2*(-160 + 800*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nf*(-352 + 944*RATIO[x] + Nc^2*(-464 + 2320*RATIO[x] - 2552*RATIO[x^2]) + 
      (-80 + 160*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 712*RATIO[x^2]) + 
    Nc^3*(192 - 960*RATIO[x] + 1920*RATIO[x^2]) + 
    Nc*(1152 + 512*RATIO[x^(-1)] - 7104*RATIO[x] + 9664*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(-448 + 2912*RATIO[x] - 3600*RATIO[x^2]) + 
    Nc*(2624 + 128*RATIO[(1 - x)^(-1)] - 384*RATIO[x^(-1)] - 5632*RATIO[x] + 
      10432*RATIO[x^2])) + G[0, 0, 0, 1, 0, 1, x]*
   (Nf*(-416 + 3424*RATIO[x] - 3696*RATIO[x^2]) + 
    Nc*(1920 - (1792*RATIO[(1 - x)^(-1)])/3 - 2048*RATIO[x^(-1)] - 
      8256*RATIO[x] + 10496*RATIO[x^2])) + G[0, 0, 0, 1, 1, 0, x]*
   (Nf*(-416 + 3424*RATIO[x] - 3696*RATIO[x^2]) + 
    Nc*(1920 - (1792*RATIO[(1 - x)^(-1)])/3 - 2048*RATIO[x^(-1)] - 
      8256*RATIO[x] + 10496*RATIO[x^2])) + G[0, 1, 0, 1, 1, 1, x]*
   (Nf*(-64 + 1856*RATIO[x] + Nc^2*(-160 + 800*RATIO[x] - 880*RATIO[x^2]) - 
      2368*RATIO[x^2]) + (Nf^2*(-32 + 160*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc^3*(64 - 320*RATIO[x] + 640*RATIO[x^2]) + 
    Nc*(2304 - (1792*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 - 
      6144*RATIO[x] + 10752*RATIO[x^2])) + G[1, 1, 0, 0, 0, 0, x]*
   (Nf*(-896 + 1984*RATIO[x] - 1952*RATIO[x^2]) + 
    Nc*(9216 + (1280*RATIO[(1 - x)^(-1)])/3 + (6016*RATIO[x^(-1)])/3 - 
      22272*RATIO[x] + 14912*RATIO[x^2])) + G[0, 0, 1, 1, 0, 0, x]*
   (Nf*(-1184 + 4096*RATIO[x] + (-288 + 960*RATIO[x] - 704*RATIO[x^2])/Nc^2 - 
      2592*RATIO[x^2]) + (Nf^2*(-128 + 640*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(9280 + 384*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 24320*RATIO[x] + 
      14976*RATIO[x^2])) + G[0, 1, 0, 1, 0, 0, x]*
   (Nf*(-616 + 2288*RATIO[x] + (-104 + 304*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 
      1904*RATIO[x^2]) + (Nf^2*(-32 + 160*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(8576 + 640*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      20608*RATIO[x] + 15040*RATIO[x^2])) + G[1, 0, 1, 1, 0, 1, x]*
   (Nf*(-352 + 2912*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 
      3408*RATIO[x^2]) + (Nf^2*(-128 + 640*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(3520 - 448*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 11456*RATIO[x] + 
      16128*RATIO[x^2])) + G[1, 0, 1, 1, 1, 0, x]*
   (Nf*(-352 + 2912*RATIO[x] + (-32 + 64*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 
      3408*RATIO[x^2]) + (Nf^2*(-128 + 640*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(3520 - 448*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 11456*RATIO[x] + 
      16128*RATIO[x^2])) + G[0, 1, 1, 0, 0, 0, x]*
   (Nf*(-64 + 320*RATIO[x] - 288*RATIO[x^2]) + 
    Nc*(8192 + 1280*RATIO[(1 - x)^(-1)] + 2176*RATIO[x^(-1)] - 
      27904*RATIO[x] + 17984*RATIO[x^2])) + G[1, 1, 1, 1, 0, 0, x]*
   (Nf*(-1776 + 7392*RATIO[x] + (-432 + 1440*RATIO[x] - 1056*RATIO[x^2])/
       Nc^2 - 5760*RATIO[x^2]) + 
    (Nf^2*(-160 + 800*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nc*(7488 - 512*RATIO[(1 - x)^(-1)] - 896*RATIO[x^(-1)] - 24384*RATIO[x] + 
      18688*RATIO[x^2])) + G[0, 0, 1, 1, 1, 1, x]*
   (Nf*(352 + 2272*RATIO[x] + Nc^2*(-256 + 1280*RATIO[x] - 1408*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 64*RATIO[x^2])/Nc^2 - 3088*RATIO[x^2]) + 
    (Nf^2*(-128 + 640*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc^3*(96 - 480*RATIO[x] + 960*RATIO[x^2]) + 
    Nc*(384 + (2432*RATIO[(1 - x)^(-1)])/3 + (1280*RATIO[x^(-1)])/3 - 
      10944*RATIO[x] + 19136*RATIO[x^2])) + G[1, 0, 0, 0, 0, x]*
   (Nc*((128*I)*(111*I + 13*Pi) - ((64*I)/3)*(66*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(649*I + 148*Pi)*RATIO[x^(-1)] + 
      64*(62 + (47*I)*Pi)*RATIO[x] + 64*(87 - (22*I)*Pi)*RATIO[x^2]) + 
    Nf*((32*I)*(39*I + 7*Pi) - 256*RATIO[(1 - x)^(-1)] - 
      (3712*RATIO[x^(-1)])/3 + 256*(16 - I*Pi)*RATIO[x] + 
      ((32*I)/3)*(343*I + 27*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*(192*(16 + (3*I)*Pi) - 512*RATIO[(1 - x)^(-1)] - 
      (64*I)*(-74*I + 21*Pi)*RATIO[x] + (32*(286 + (123*I)*Pi)*RATIO[x^2])/
       3) + Nc*((256*I)*(52*I + 5*Pi) + (256*I)*(-11*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
      128*(238 - (95*I)*Pi)*RATIO[x] + ((64*I)/3)*(949*I + 345*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 1, 0, x]*
   (Nc*((64*(167 + (24*I)*Pi))/3 - ((352*I)/3)*(-33*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - (1536*I)*Pi*RATIO[x^(-1)] - 
      ((64*I)/3)*(-439*I + 138*Pi)*RATIO[x] + 
      (64*(560 + (333*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-32*I)/3)*(-13*I + 36*Pi) + 320*RATIO[(1 - x)^(-1)] + 
      (32*(167 + (279*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-592*I + 621*Pi)*
       RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   ((Nf^2*(112/15 - (32*RATIO[x])/15 + (32*RATIO[x^2])/15))/Nc + 
    Nf*((64*(79 + (45*I)*Pi))/15 + (448*RATIO[(1 - x)^(-1)])/3 + 
      (1600*RATIO[x^(-1)])/3 + (48 - 32*RATIO[x])/Nc^2 - 
      ((32*I)/15)*(-1198*I + 1395*Pi)*RATIO[x] + 
      (16*(2276 + (3225*I)*Pi)*RATIO[x^2])/15) + 
    Nc*((832*(91 - (75*I)*Pi))/15 + ((32*I)/3)*(143*I + 38*Pi)*
       RATIO[(1 - x)^(-1)] + ((160*I)/3)*(121*I + 34*Pi)*RATIO[x^(-1)] + 
      (128*(311 + (1020*I)*Pi)*RATIO[x])/15 - ((64*I)/15)*(-1277*I + 2940*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 0, x]*
   (Nc*((16*(6323 - (1236*I)*Pi + 120*Pi^2))/9 - 
      (32*(601 + (693*I)*Pi + 318*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      1792*Pi^2*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^3 - 
      2832/(-1 + RATIO[x])^2 + (64*(-6463 + (1788*I)*Pi + 309*Pi^2)*RATIO[x])/
       9 - (64*(-5962 + (225*I)*Pi + 174*Pi^2)*RATIO[x^2])/9) + 
    Nf*((-4*(6449 - (3720*I)*Pi + 432*Pi^2))/9 + ((64*I)/9)*(-110*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^3 + 868/(-1 + RATIO[x])^2 + 
      (8*(6599 - (2028*I)*Pi + 648*Pi^2)*RATIO[x])/9 - 
      (4*(10963 + (2352*I)*Pi + 1224*Pi^2)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 0, x]*((Nf^2*(((112*I)/15)*Pi - ((32*I)/15)*Pi*RATIO[x] + 
       ((32*I)/15)*Pi*RATIO[x^2]))/Nc + 
    Nc*((-16*(5235 + (13438*I)*Pi + 80*Pi^2))/15 - 
      (32*(-562 - (33*I)*Pi + 176*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-441 - (1815*I)*Pi + 94*Pi^2)*RATIO[x^(-1)])/9 + 
      3184/(3*(-1 + RATIO[x])^2) + (32*(15165 + (6274*I)*Pi + 140*Pi^2)*
        RATIO[x])/15 - (16*(87425 + (15444*I)*Pi + 540*Pi^2)*RATIO[x^2])/
       45) + Nf*((32*(665 + (18*I)*Pi + 45*Pi^2))/15 - 
      ((64*I)/9)*(-50*I + 21*Pi)*RATIO[(1 - x)^(-1)] - 
      ((800*I)/9)*(I + 6*Pi)*RATIO[x^(-1)] - 1168/(3*(-1 + RATIO[x])^2) - 
      (16*(1775 - (8*I)*Pi + 120*Pi^2)*RATIO[x])/5 + 
      ((48*I)*Pi - (32*I)*Pi*RATIO[x])/Nc^2 + 
      (4*(20465 + (264*I)*Pi + 1320*Pi^2)*RATIO[x^2])/15)) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nc*(4288 - 448*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x^(-1)] - 6656*RATIO[x] + 3456*RATIO[x^2]) + 
    Nf*(-96 - 192*RATIO[x] + 160*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nc*(4288 - 448*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x^(-1)] - 6656*RATIO[x] + 3456*RATIO[x^2]) + 
    Nf*(-96 - 192*RATIO[x] + 160*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc*(256 - (2944*RATIO[(1 - x)^(-1)])/3 - 
      (4096*RATIO[x^(-1)])/3 + 8704*RATIO[x] - 12416*RATIO[x^2]) + 
    (Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(-128 - 1568*RATIO[x] + 1936*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nc*(256 - (2944*RATIO[(1 - x)^(-1)])/3 - 
      (4096*RATIO[x^(-1)])/3 + 8704*RATIO[x] - 12416*RATIO[x^2]) + 
    (Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(-128 - 1568*RATIO[x] + 1936*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nc*(-4032 - 1280*RATIO[(1 - x)^(-1)] + 
      640*RATIO[x^(-1)] + 9408*RATIO[x] - 12928*RATIO[x^2]) + 
    (Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(224 - 1696*RATIO[x] + 2096*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc*(-4032 - 1280*RATIO[(1 - x)^(-1)] + 
      640*RATIO[x^(-1)] + 9408*RATIO[x] - 12928*RATIO[x^2]) + 
    (Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(224 - 1696*RATIO[x] + 2096*RATIO[x^2] + 
      (32 - 64*RATIO[x] + 32*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nc^3*(64 - 320*RATIO[x] + 640*RATIO[x^2]) + 
    Nc*(-320 + (896*RATIO[(1 - x)^(-1)])/3 + (1280*RATIO[x^(-1)])/3 - 
      1280*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf*(256 + 16*RATIO[x] + Nc^2*(-112 + 560*RATIO[x] - 616*RATIO[x^2]) - 
      216*RATIO[x^2] + (48 - 96*RATIO[x] + 48*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nc*(3392 - (1792*RATIO[(1 - x)^(-1)])/3 - 
      768*RATIO[x^(-1)] - 9280*RATIO[x] + 6912*RATIO[x^2]) + 
    Nf*(960*RATIO[x] - 1376*RATIO[x^2] + (64 - 128*RATIO[x] + 64*RATIO[x^2])/
       Nc^2)) + G[0, 0, 1, 0, 1, 0, x]*
   (Nc*(3392 - (1792*RATIO[(1 - x)^(-1)])/3 - 768*RATIO[x^(-1)] - 
      9280*RATIO[x] + 6912*RATIO[x^2]) + 
    Nf*(960*RATIO[x] - 1376*RATIO[x^2] + (64 - 128*RATIO[x] + 64*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, 0, 1, 1, x]*
   (Nc^3*(32 - 160*RATIO[x] + 320*RATIO[x^2]) + 
    Nc*(2432 - 640*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] - 1792*RATIO[x] + 
      3840*RATIO[x^2]) + Nf*(-96 + 384*RATIO[x] + 
      Nc^2*(-64 + 320*RATIO[x] - 352*RATIO[x^2]) - 640*RATIO[x^2] + 
      (64 - 128*RATIO[x] + 64*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nc*(3328 - (6208*RATIO[(1 - x)^(-1)])/3 - 
      1344*RATIO[x^(-1)] - 5312*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(48 - 480*RATIO[x] + 336*RATIO[x^2] + 
      (80 - 160*RATIO[x] + 80*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nc*(3328 - (6208*RATIO[(1 - x)^(-1)])/3 - 
      1344*RATIO[x^(-1)] - 5312*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(48 - 480*RATIO[x] + 336*RATIO[x^2] + 
      (80 - 160*RATIO[x] + 80*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 0, 1, x]*((Nf^2*(-32 + 160*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(3776 - (3712*RATIO[(1 - x)^(-1)])/3 - 832*RATIO[x^(-1)] - 
      6976*RATIO[x] + 8640*RATIO[x^2]) + 
    Nf*(-296 + 1744*RATIO[x] - 2224*RATIO[x^2] + 
      (56 - 208*RATIO[x] + 160*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 1, 0, x]*((Nf^2*(-32 + 160*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(3776 - (3712*RATIO[(1 - x)^(-1)])/3 - 832*RATIO[x^(-1)] - 
      6976*RATIO[x] + 8640*RATIO[x^2]) + 
    Nf*(-296 + 1744*RATIO[x] - 2224*RATIO[x^2] + 
      (56 - 208*RATIO[x] + 160*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc*(-5376 - (640*RATIO[(1 - x)^(-1)])/3 - 
      (2816*RATIO[x^(-1)])/3 + 14400*RATIO[x] - 10752*RATIO[x^2]) + 
    (Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(808 - 2672*RATIO[x] + 2288*RATIO[x^2] + 
      (104 - 304*RATIO[x] + 208*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc*(192 + (512*RATIO[(1 - x)^(-1)])/3 + 
      (128*RATIO[x^(-1)])/3 - 384*RATIO[x] - 704*RATIO[x^2]) + 
    Nc^3*(-32 + 160*RATIO[x] - 320*RATIO[x^2]) + 
    Nf*(-512 + 1216*RATIO[x] + (-64 + 128*RATIO[x] - 64*RATIO[x^2])/Nc^2 - 
      1088*RATIO[x^2] + Nc^2*(64 - 320*RATIO[x] + 352*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc*(768 - (2560*RATIO[(1 - x)^(-1)])/3 - 
      (640*RATIO[x^(-1)])/3 + 5952*RATIO[x] - 12992*RATIO[x^2]) + 
    Nc^3*(-32 + 160*RATIO[x] - 320*RATIO[x^2]) + 
    Nf*(-160 - 2464*RATIO[x] + 3376*RATIO[x^2] + 
      Nc^2*(64 - 320*RATIO[x] + 352*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc^3*(-32 + 160*RATIO[x] - 320*RATIO[x^2]) + 
    Nc*(704 + 128*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 7744*RATIO[x] + 
      11968*RATIO[x^2]) + Nf*(40 + 2032*RATIO[x] - 3456*RATIO[x^2] + 
      (40 - 176*RATIO[x] + 144*RATIO[x^2])/Nc^2 + 
      Nc^2*(64 - 320*RATIO[x] + 352*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nc*(-4928 - 768*RATIO[(1 - x)^(-1)] - 
      1152*RATIO[x^(-1)] + 19072*RATIO[x] - 11008*RATIO[x^2]) + 
    (Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(1376 - 4480*RATIO[x] + 2976*RATIO[x^2] + 
      (288 - 960*RATIO[x] + 704*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nc^3*(-64 + 320*RATIO[x] - 640*RATIO[x^2]) + 
    Nc*(1856 - 1280*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 
      12928*RATIO[x] + 13120*RATIO[x^2]) + 
    Nf*(288 + 2496*RATIO[x] - 3776*RATIO[x^2] + 
      Nc^2*(128 - 640*RATIO[x] + 704*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nc*(-2112 + 256*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] + 3456*RATIO[x] - 5184*RATIO[x^2]) + 
    Nc^3*(-64 + 320*RATIO[x] - 640*RATIO[x^2]) + 
    (Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(416 - 1408*RATIO[x] + 1536*RATIO[x^2] + 
      Nc^2*(160 - 800*RATIO[x] + 880*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(-2048 - 512*RATIO[(1 - x)^(-1)] + 
      2752*RATIO[x] - 4672*RATIO[x^2]) + 
    Nc^3*(-96 + 480*RATIO[x] - 960*RATIO[x^2]) + 
    Nf*(256 - 1040*RATIO[x] + (-48 + 96*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 
      1208*RATIO[x^2] + Nc^2*(176 - 880*RATIO[x] + 968*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nc*(-6464 - 1664*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 28480*RATIO[x] - 20864*RATIO[x^2]) + 
    (Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(1456 - 6752*RATIO[x] + 5120*RATIO[x^2] + 
      (432 - 1440*RATIO[x] + 1056*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(-4672 + 768*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-1)] + 9344*RATIO[x] - 13376*RATIO[x^2]) + 
    Nc^3*(-64 + 320*RATIO[x] - 640*RATIO[x^2]) + 
    (Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(384 - 2208*RATIO[x] + 2544*RATIO[x^2] + 
      (64 - 128*RATIO[x] + 64*RATIO[x^2])/Nc^2 + 
      Nc^2*(192 - 960*RATIO[x] + 1056*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc*(-3904 + (2048*RATIO[(1 - x)^(-1)])/3 - 
      (256*RATIO[x^(-1)])/3 + 12800*RATIO[x] - 20160*RATIO[x^2]) + 
    Nc^3*(-192 + 960*RATIO[x] - 1920*RATIO[x^2]) + 
    (Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(256 - 2672*RATIO[x] + 3080*RATIO[x^2] + 
      (80 - 160*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
      Nc^2*(464 - 2320*RATIO[x] + 2552*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*
   (Nf^2*(Nc*(-64/3 + (320*RATIO[x])/3 - (352*RATIO[x^2])/3) + 
      (-32/3 + (64*RATIO[x])/3 - (32*RATIO[x^2])/3)/Nc) + 
    Nc*(160*(1 + (2*I)*Pi) + ((1408*I)/3)*(-6*I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*Pi*RATIO[x^(-1)] + 128*(23 - (29*I)*Pi)*RATIO[x] + 
      (64*(277 + (84*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*(((-32*I)/3)*(-11*I + 3*Pi) + (176*RATIO[(1 - x)^(-1)])/3 + 
      ((160*I)/3)*(I + 3*Pi)*RATIO[x] - ((320*I)/3)*(-11*I + 3*Pi)*
       RATIO[x^2]) + Nf*((8*(121 - (180*I)*Pi))/3 - 96*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(343*I + 360*Pi)*RATIO[x] - ((16*I)/3)*(-571*I + 312*Pi)*
       RATIO[x^2] + Nc^2*(((8*I)/3)*(25*I + 24*Pi) - (64*RATIO[(1 - x)^(-1)])/
         3 - ((16*I)/3)*(-89*I + 60*Pi)*RATIO[x] + 
        (32*(131 + (33*I)*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, 1, x]*(Nc*((32*(19 - (420*I)*Pi))/3 - 
      (1280*I)*Pi*RATIO[(1 - x)^(-1)] + (128*I)*(11*I + 9*Pi)*RATIO[x^(-1)] + 
      (32*(553 + (426*I)*Pi)*RATIO[x])/3 + (64*(68 - (333*I)*Pi)*RATIO[x^2])/
       3) + Nc^3*(((16*I)/3)*(11*I + 6*Pi) + (80*(83 - (6*I)*Pi)*RATIO[x])/
       3 + ((160*I)/3)*(11*I + 6*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(128/3 - (640*RATIO[x])/3 + (704*RATIO[x^2])/3) + 
      (568 - 1296*RATIO[x] + 608*RATIO[x^2])/Nc) + 
    Nf*(((4*I)/3)*(227*I + 24*Pi) + 256*RATIO[x^(-1)] + 
      (16*(112 - (201*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(1469*I + 1158*Pi)*
       RATIO[x^2] + (12*(15 - (4*I)*Pi) + (8*I)*(35*I + 12*Pi)*RATIO[x] + 
        24*(5 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*(24*(37 - (6*I)*Pi) + (8*I)*(281*I + 90*Pi)*RATIO[x] + 
        12*(1 - (66*I)*Pi)*RATIO[x^2]))) + G[0, 1, 0, 1, 1, x]*
   ((Nf^2*(176/5 - (1056*RATIO[x])/5 + (3488*RATIO[x^2])/15))/Nc + 
    Nc^3*(((16*I)/3)*(11*I + 6*Pi) + (176*RATIO[(1 - x)^(-1)])/3 + 
      (80*(23 - (6*I)*Pi)*RATIO[x])/3 + ((160*I)/3)*(11*I + 6*Pi)*
       RATIO[x^2]) + Nc*((32*(13 + (70*I)*Pi))/5 - 
      ((256*I)/3)*(-11*I + 17*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2368*I)/3)*Pi*RATIO[x^(-1)] + (32*(617 + (160*I)*Pi)*RATIO[x])/5 + 
      ((64*I)/5)*(271*I + 50*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)/15)*(-842*I + 165*Pi) - 224*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(443*I + 690*Pi)*RATIO[x] + 
      (4*(1257 - (380*I)*Pi)*RATIO[x^2])/5 + 
      ((-28*I)*(-3*I + 2*Pi) + 8*(3 + (26*I)*Pi)*RATIO[x] + 
        8*(3 - (20*I)*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*((4*(151 - (72*I)*Pi))/3 - (64*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*(143*I + 90*Pi)*RATIO[x] + 
        (4*(421 - (396*I)*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, 0, x]*(Nc*(32*(285 + (166*I)*Pi) - ((704*I)/3)*(-2*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((224*I)/3)*(99*I + 4*Pi)*RATIO[x^(-1)] + 
      64*(57 - (223*I)*Pi)*RATIO[x] + (96*I)*(89*I + 112*Pi)*RATIO[x^2]) + 
    Nf*((16*(185 - (108*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
      704*RATIO[x^(-1)] + ((64*I)/3)*(181*I + 81*Pi)*RATIO[x] + 
      8*(373 - (208*I)*Pi)*RATIO[x^2] + ((-32*I)*Pi + (64*I)*Pi*RATIO[x] - 
        (32*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 0, 0, 0, x]*
   (Nc*((32*(629 - (654*I)*Pi))/3 - ((352*I)/3)*(-5*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - (256*I)*(11*I + 13*Pi)*RATIO[x^(-1)] - 
      64/(3*(-1 + RATIO[x])^3) - 32/(3*(-1 + RATIO[x])^2) + 
      ((640*I)/3)*(119*I + 114*Pi)*RATIO[x] + 
      (32*(1967 - (1590*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((32*I)*(68*I + 9*Pi) - (320*RATIO[(1 - x)^(-1)])/3 - 
      512*RATIO[x^(-1)] + 64/(3*(-1 + RATIO[x])^3) + 
      32/(3*(-1 + RATIO[x])^2) + 32*(151 - (36*I)*Pi)*RATIO[x] + 
      ((8*I)/3)*(1315*I + 408*Pi)*RATIO[x^2] + 
      ((32*I)*Pi - (64*I)*Pi*RATIO[x] + (32*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, 0, x]*
   ((Nf^2*(-1432/15 + (2192*RATIO[x])/15 - (32*RATIO[x^2])/15))/Nc + 
    Nc*((32*(4879 - (390*I)*Pi))/15 + ((64*I)/3)*(44*I + 25*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(583*I + 182*Pi)*RATIO[x^(-1)] - 
      ((32*I)/15)*(-1709*I + 1650*Pi)*RATIO[x] + 
      ((64*I)/15)*(1283*I + 255*Pi)*RATIO[x^2]) + 
    Nf*(((-16*I)/15)*(-931*I + 360*Pi) + (320*RATIO[(1 - x)^(-1)])/3 + 
      576*RATIO[x^(-1)] - (6064*RATIO[x])/15 + 
      (8*(3973 + (840*I)*Pi)*RATIO[x^2])/15 + 
      ((-8*I)*(-25*I + 8*Pi) + 16*(13 + (8*I)*Pi)*RATIO[x] - 
        (64*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 0, 1, 0, 0, x]*
   (Nc*((64*(395 - (177*I)*Pi))/3 - ((32*I)/3)*(-253*I + 164*Pi)*
       RATIO[(1 - x)^(-1)] - (2816*I)*Pi*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
      ((64*I)/3)*(991*I + 633*Pi)*RATIO[x] + 
      (32*(1679 - (738*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-128*I)/3)*(-17*I + 3*Pi) + (448*RATIO[(1 - x)^(-1)])/3 - 
      (512*RATIO[x^(-1)])/3 - 64/(3*(-1 + RATIO[x])^3) - 
      32/(3*(-1 + RATIO[x])^2) + (128*(49 + (24*I)*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*(-1001*I + 552*Pi)*RATIO[x^2] + 
      ((64*I)*Pi - (128*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, 0, x]*
   ((Nf^2*(-1616/5 + (2336*RATIO[x])/5 + (1792*RATIO[x^2])/15))/Nc + 
    Nc*((128*(979 + (645*I)*Pi))/15 + ((64*I)/3)*(-33*I + 74*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(44*I + 57*Pi)*RATIO[x^(-1)] + 
      (32*(2689 - (8580*I)*Pi)*RATIO[x])/15 + ((128*I)/15)*(1681*I + 1695*Pi)*
       RATIO[x^2]) + Nf*(((-16*I)/15)*(-2449*I + 345*Pi) + 
      256*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      (16*(1769 + (1230*I)*Pi)*RATIO[x])/15 + 
      (8*(389 - (710*I)*Pi)*RATIO[x^2])/5 + 
      ((-16*I)*(-38*I + 5*Pi) + 32*(22 + (5*I)*Pi)*RATIO[x] - 
        (80*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 1, 1, 0, 0, x]*
   ((Nf^2*(1256/3 - (1840*RATIO[x])/3 - (352*RATIO[x^2])/3))/Nc + 
    Nc*(((-32*I)/3)*(-1859*I + 348*Pi) + ((1216*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-55*I + 98*Pi)*RATIO[x^(-1)] + 
      (32*(1291 + (768*I)*Pi)*RATIO[x])/3 + 64*(81 - (128*I)*Pi)*
       RATIO[x^2]) + Nf*((8*(1753 + (210*I)*Pi))/3 + (320*RATIO[x^(-1)])/3 - 
      ((16*I)/3)*(-1075*I + 318*Pi)*RATIO[x] + 8*(63 + (190*I)*Pi)*
       RATIO[x^2] + (16*(57 + (5*I)*Pi) - (32*I)*(-33*I + 5*Pi)*RATIO[x] + 
        (80*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 0, 1, 0, 1, x]*
   ((Nf^2*(2072/15 - (5392*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((64*(233 - (60*I)*Pi))/15 + ((32*I)/3)*(-143*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + (8096*RATIO[x^(-1)])/3 + 
      ((64*I)/15)*(1003*I + 1515*Pi)*RATIO[x] + 
      (32*(3161 - (1710*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((32*I)*Pi - (160*I)*Pi*RATIO[x] + (320*I)*Pi*RATIO[x^2]) + 
    Nf*(((8*I)/15)*(833*I + 180*Pi) - (640*RATIO[(1 - x)^(-1)])/3 - 
      192*RATIO[x^(-1)] + (64*(356 - (315*I)*Pi)*RATIO[x])/15 + 
      (-128 + 160*RATIO[x])/Nc^2 + ((8*I)/5)*(1541*I + 1020*Pi)*RATIO[x^2] + 
      Nc^2*((-64*I)*Pi + (320*I)*Pi*RATIO[x] - (352*I)*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*
   ((Nf^2*(-288/5 + (1088*RATIO[x])/5 - (3584*RATIO[x^2])/15))/Nc + 
    Nc^3*((-32*I)*Pi + (160*I)*Pi*RATIO[x] - (320*I)*Pi*RATIO[x^2]) + 
    Nc*(((64*I)/5)*(127*I + 105*Pi) + ((32*I)/3)*(-55*I + 104*Pi)*
       RATIO[(1 - x)^(-1)] + ((3968*I)/3)*Pi*RATIO[x^(-1)] + 
      (32*(199 - (1470*I)*Pi)*RATIO[x])/5 + ((256*I)/15)*(574*I + 405*Pi)*
       RATIO[x^2]) + Nf*(((-16*I)/15)*(-877*I + 390*Pi) + 
      (832*RATIO[(1 - x)^(-1)])/3 + (256*RATIO[x^(-1)])/3 + 
      (64*(68 + (555*I)*Pi)*RATIO[x])/15 + 
      (8*(6851 - (5220*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((64*I)*Pi - (320*I)*Pi*RATIO[x] + (352*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, x]*
   ((Nf^2*(-208/15 + (1568*RATIO[x])/15 - (576*RATIO[x^2])/5))/Nc + 
    Nc^3*((-32*I)*Pi + (160*I)*Pi*RATIO[x] - (320*I)*Pi*RATIO[x^2]) + 
    Nc*(((32*I)/5)*(23*I + 320*Pi) + ((64*I)/3)*(-121*I + 42*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 42*Pi)*RATIO[x^(-1)] + 
      (32*(953 - (1780*I)*Pi)*RATIO[x])/5 + ((32*I)/15)*(5189*I + 6120*Pi)*
       RATIO[x^2]) + Nf*((8*(254 + (25*I)*Pi))/5 + (128*RATIO[(1 - x)^(-1)])/
       3 + (640*RATIO[x^(-1)])/3 + ((16*I)/5)*(692*I + 515*Pi)*RATIO[x] + 
      (32*(1673 - (1455*I)*Pi)*RATIO[x^2])/15 + 
      (24*(4 + (3*I)*Pi) - (16*I)*(-4*I + 15*Pi)*RATIO[x] + 
        (176*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((64*I)*Pi - (320*I)*Pi*RATIO[x] + 
        (352*I)*Pi*RATIO[x^2]))) + G[0, 1, 0, 1, 0, x]*
   ((Nf^2*(-208/15 + (1568*RATIO[x])/15 - (576*RATIO[x^2])/5))/Nc + 
    Nc*(((32*I)/5)*(23*I + 720*Pi) + ((64*I)/3)*(-121*I + 59*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 81*Pi)*RATIO[x^(-1)] + 
      (32*(953 - (2010*I)*Pi)*RATIO[x])/5 + ((32*I)/15)*(5189*I + 3390*Pi)*
       RATIO[x^2]) + Nf*((16*(127 - (220*I)*Pi))/5 + 
      (128*RATIO[(1 - x)^(-1)])/3 + (640*RATIO[x^(-1)])/3 + 
      ((32*I)/5)*(346*I + 265*Pi)*RATIO[x] + 
      (32*(1673 - (450*I)*Pi)*RATIO[x^2])/15 + 
      (32*(3 - (5*I)*Pi) + (64*I)*(I + 8*Pi)*RATIO[x] - 
        (368*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 1, 0, 1, 0, x]*
   ((Nf^2*(32/5 - (512*RATIO[x])/5 + (1696*RATIO[x^2])/15))/Nc + 
    Nc*(((-64*I)/15)*(-776*I + 645*Pi) + ((64*I)/3)*(-11*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(341*I + 46*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(2009*I + 1515*Pi)*RATIO[x] + 
      (64*(583 - (140*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((8*I)/15)*(1889*I + 1080*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-1)] + (176*(337 - (90*I)*Pi)*RATIO[x])/15 + 
      ((64*I)/15)*(673*I + 45*Pi)*RATIO[x^2] + 
      ((40*I)*(3*I + 4*Pi) + 16*(5 - (32*I)*Pi)*RATIO[x] + 
        (368*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 1, 0, 1, x]*
   ((Nf^2*(6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*(((-224*I)/5)*(-59*I + 20*Pi) - ((1408*I)/3)*(I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((3328*I)/3)*Pi*RATIO[x^(-1)] + 
      (32*(1113 + (790*I)*Pi)*RATIO[x])/5 + 
      (32*(2291 + (180*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((64*I)*Pi - (320*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*((8*(817 - (150*I)*Pi))/15 - 448*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((16*I)/15)*(241*I + 645*Pi)*RATIO[x] - 
      ((56*I)/15)*(-514*I + 165*Pi)*RATIO[x^2] + 
      (16*(3 - (2*I)*Pi) + (32*I)*(I + 2*Pi)*RATIO[x] - (32*I)*Pi*RATIO[x^2])/
       Nc^2 + Nc^2*((-112*I)*Pi + (560*I)*Pi*RATIO[x] - 
        (616*I)*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, 0, x]*
   ((Nf^2*(-288/5 + (1088*RATIO[x])/5 - (3584*RATIO[x^2])/15))/Nc + 
    Nc*(((64*I)/5)*(127*I + 570*Pi) + ((352*I)/3)*(-5*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((3584*I)/3)*Pi*RATIO[x^(-1)] + 
      (32*(199 - (2400*I)*Pi)*RATIO[x])/5 + ((64*I)/15)*(2296*I + 765*Pi)*
       RATIO[x^2]) + Nf*(((-16*I)/15)*(-877*I + 1140*Pi) + 
      (832*RATIO[(1 - x)^(-1)])/3 + (256*RATIO[x^(-1)])/3 + 
      (544*(8 + (75*I)*Pi)*RATIO[x])/15 + (8*(6851 - (1830*I)*Pi)*RATIO[x^2])/
       15 + ((-256*I)*Pi + (896*I)*Pi*RATIO[x] - (672*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, 1, 0, x]*
   ((Nf^2*(2072/15 - (5392*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((64*(233 - (525*I)*Pi))/15 - ((32*I)/3)*(143*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(253*I + 120*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(1003*I + 2085*Pi)*RATIO[x] + 
      (32*(3161 + (1350*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((8*I)/15)*(833*I + 2160*Pi) - (640*RATIO[(1 - x)^(-1)])/3 - 
      192*RATIO[x^(-1)] + (32*(712 - (1035*I)*Pi)*RATIO[x])/15 + 
      ((8*I)/5)*(1541*I + 210*Pi)*RATIO[x^2] + 
      ((128*I)*(I + 2*Pi) + 32*(5 - (28*I)*Pi)*RATIO[x] + 
        (672*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 0, 0, 0, 1, x]*
   (Nc*((64*(167 - (42*I)*Pi))/3 - (32*I)*(-121*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(439*I + 669*Pi)*RATIO[x] + 
      (256*(140 - (207*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((64*I)*Pi - (320*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*(((32*I)/3)*(13*I + 27*Pi) + 320*RATIO[(1 - x)^(-1)] + 
      (32*(167 - (468*I)*Pi)*RATIO[x])/3 + ((32*I)/3)*(296*I + 621*Pi)*
       RATIO[x^2] + Nc^2*((-128*I)*Pi + (640*I)*Pi*RATIO[x] - 
        (704*I)*Pi*RATIO[x^2]))) + G[1, 1, 0, 0, 1, x]*
   ((Nf^2*(32/5 - (512*RATIO[x])/5 + (1696*RATIO[x^2])/15))/Nc + 
    Nc*(((-64*I)/15)*(-776*I + 1215*Pi) + ((64*I)/3)*(-11*I + 68*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-341*I + 80*Pi)*RATIO[x^(-1)] + 
      ((3136*I)/15)*(41*I + 45*Pi)*RATIO[x] + 
      (64*(583 - (740*I)*Pi)*RATIO[x^2])/5) + 
    Nc^3*((64*I)*Pi - (320*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/15)*(-1889*I + 375*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-1)] + (16*(3707 - (525*I)*Pi)*RATIO[x])/15 + 
      ((64*I)/15)*(673*I + 420*Pi)*RATIO[x^2] + 
      ((-24*I)*(-5*I + 3*Pi) + 80*(1 + (3*I)*Pi)*RATIO[x] - 
        (176*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((-128*I)*Pi + 
        (640*I)*Pi*RATIO[x] - (704*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, x]*
   ((Nf^2*(112/15 - (32*RATIO[x])/15 + (32*RATIO[x^2])/15))/Nc + 
    Nc^3*((-64*I)*Pi + (320*I)*Pi*RATIO[x] - (640*I)*Pi*RATIO[x^2]) + 
    Nc*((64*(1183 + (75*I)*Pi))/15 + ((32*I)/3)*(143*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-605*I + 4*Pi)*RATIO[x^(-1)] + 
      (128*(311 - (1155*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(1277*I + 2580*Pi)*
       RATIO[x^2]) + Nf*((32*(158 - (15*I)*Pi))/15 + 
      (448*RATIO[(1 - x)^(-1)])/3 + (1600*RATIO[x^(-1)])/3 + 
      (48 - 32*RATIO[x])/Nc^2 + ((64*I)/15)*(599*I + 780*Pi)*RATIO[x] + 
      (32*(1138 - (2145*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((128*I)*Pi - (640*I)*Pi*RATIO[x] + (704*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, x]*
   ((Nf^2*(-1448/3 + (2800*RATIO[x])/3 - (704*RATIO[x^2])/3))/Nc + 
    Nc^3*((-96*I)*Pi + (480*I)*Pi*RATIO[x] - (960*I)*Pi*RATIO[x^2]) + 
    Nc*((64*(91 + (237*I)*Pi))/3 - ((7744*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (64*I)*(11*I + 35*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-62*I + 249*Pi)*
       RATIO[x] + (192*I)*(30*I + Pi)*RATIO[x^2]) + 
    Nf*(16*(29 + (7*I)*Pi) - 256*RATIO[x^(-1)] - (16*I)*(-55*I + 47*Pi)*
       RATIO[x] + (8*(494 + (243*I)*Pi)*RATIO[x^2])/3 + 
      ((16*I)*(3*I + 2*Pi) + 32*(1 - (2*I)*Pi)*RATIO[x] + 
        (32*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((176*I)*Pi - (880*I)*Pi*RATIO[x] + 
        (968*I)*Pi*RATIO[x^2]))) + G[1, 1, 1, 1, 0, x]*
   ((Nf^2*(-1448/3 + (2800*RATIO[x])/3 - (704*RATIO[x^2])/3))/Nc + 
    Nc*((64*(91 + (339*I)*Pi))/3 - (1792*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (64*I)*(11*I + 18*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-62*I + 831*Pi)*
       RATIO[x] + (128*I)*(45*I + 74*Pi)*RATIO[x^2]) + 
    Nf*(16*(29 - (109*I)*Pi) - 256*RATIO[x^(-1)] + (16*I)*(55*I + 404*Pi)*
       RATIO[x] + (304*(13 - (45*I)*Pi)*RATIO[x^2])/3 + 
      ((-16*I)*(-3*I + 25*Pi) + 32*(1 + (43*I)*Pi)*RATIO[x] - 
        (1024*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 1, 1, 0, x]*
   ((Nf^2*(6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*(((-224*I)/5)*(-59*I + 200*Pi) - ((128*I)/3)*(11*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - ((2176*I)/3)*Pi*RATIO[x^(-1)] + 
      (32*(1113 + (3760*I)*Pi)*RATIO[x])/5 + 
      (928*(79 - (240*I)*Pi)*RATIO[x^2])/15) + 
    Nf*((8*(817 + (3630*I)*Pi))/15 - 448*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 - ((16*I)/15)*(-241*I + 6780*Pi)*RATIO[x] + 
      ((16*I)/15)*(1799*I + 5115*Pi)*RATIO[x^2] + 
      (16*(3 + (25*I)*Pi) - (32*I)*(-I + 43*Pi)*RATIO[x] + 
        (1024*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 0, 0, 1, x]*
   (Nc^3*(((-352*I)/3)*Pi + ((176*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((160*I)/3)*Pi*RATIO[x] - ((3520*I)/3)*Pi*RATIO[x^2]) + 
    Nc*((-32*(1720 - (273*I)*Pi + 414*Pi^2))/9 - 
      (16*(-1595 - (396*I)*Pi + 232*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(-201 + 71*Pi^2)*RATIO[x^(-1)])/9 + 1568/(-1 + RATIO[x])^2 + 
      (32*(9433 - (7275*I)*Pi + 10080*Pi^2)*RATIO[x])/45 - 
      (32*(7323 - (6515*I)*Pi + 3795*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(((32*(2 - (3*I)*Pi))/9 - (64*RATIO[(1 - x)^(-1)])/9 + 
        ((64*I)/45)*(I + 15*Pi)*RATIO[x] + (16*(47 - (30*I)*Pi)*RATIO[x^2])/
         45)/Nc + Nc*(((-64*I)/3)*Pi + ((320*I)/3)*Pi*RATIO[x] - 
        ((352*I)/3)*Pi*RATIO[x^2])) + 
    Nf*((4*(651 + (306*I)*Pi + 232*Pi^2))/3 + (8*I)*(69*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - (640*RATIO[x^(-1)])/3 - 380/(-1 + RATIO[x])^2 - 
      (16*(-316 - (75*I)*Pi + 2095*Pi^2)*RATIO[x])/15 + 
      (80*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 
      (4*(26069 - (64380*I)*Pi + 25590*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*(((-200*I)/3)*Pi - ((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
        ((1424*I)/3)*Pi*RATIO[x] + ((4192*I)/3)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, x]*
   (Nf^2*((-616/3 + (1904*RATIO[x])/3 - (1504*RATIO[x^2])/3)/Nc + 
      Nc*(-64 + 320*RATIO[x] - 352*RATIO[x^2])) + 
    Nc*((32*(7 + (54*I)*Pi))/3 + ((320*I)/3)*(11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(187*I + 30*Pi)*RATIO[x^(-1)] - 
      ((128*I)/3)*(-173*I + 117*Pi)*RATIO[x] + 
      (32*(169 + (738*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*(((32*I)/3)*(11*I + 6*Pi) + (176*RATIO[(1 - x)^(-1)])/3 - 
      ((160*I)/3)*(-I + 6*Pi)*RATIO[x] + ((320*I)/3)*(11*I + 6*Pi)*
       RATIO[x^2]) + Nf*(((-8*I)/3)*(-11*I + 108*Pi) + 
      256*RATIO[(1 - x)^(-1)] + (448*RATIO[x^(-1)])/3 + 
      (16*(257 + (324*I)*Pi)*RATIO[x])/3 - (8*I)*(-5*I + 236*Pi)*RATIO[x^2] + 
      Nc^2*((32*(7 - (6*I)*Pi))/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
        ((160*I)/3)*(19*I + 6*Pi)*RATIO[x] + 
        (16*(365 - (66*I)*Pi)*RATIO[x^2])/3) + 
      ((16*I)*(3*I + 2*Pi) + 32*(5 - (2*I)*Pi)*RATIO[x] + 
        (32*I)*(3*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 1, x]*(Nf^2*((-160/3 + (704*RATIO[x])/3 - (736*RATIO[x^2])/3)/
       Nc + Nc*(-64/3 + (320*RATIO[x])/3 - (352*RATIO[x^2])/3)) - 
    960*Nc^3*RATIO[x^2] + Nc*(64*(32 + (63*I)*Pi) - 
      ((128*I)/3)*(-11*I + 23*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-55*I + 26*Pi)*RATIO[x^(-1)] + 64*(7 - (96*I)*Pi)*RATIO[x] + 
      ((128*I)/3)*(97*I + 180*Pi)*RATIO[x^2]) + 
    Nf*((4*(149 - (102*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
      (320*RATIO[x^(-1)])/3 + ((16*I)/3)*(94*I + 231*Pi)*RATIO[x] + 
      (4*(557 - (1236*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(((16*I)/3)*(7*I + 6*Pi) - ((8*I)/3)*(-227*I + 60*Pi)*RATIO[x] + 
        (44*(85 + (12*I)*Pi)*RATIO[x^2])/3) + 
      (4*(15 + (14*I)*Pi) - (8*I)*(-I + 26*Pi)*RATIO[x] + 
        (8*I)*(3*I + 20*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 1, x]*
   (Nf^2*((-1408/3 + (3392*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(-64/3 + (320*RATIO[x])/3 - (352*RATIO[x^2])/3)) + 
    Nc^3*((32*(11 - (6*I)*Pi))/3 - (704*RATIO[(1 - x)^(-1)])/3 + 
      ((160*I)/3)*(41*I + 6*Pi)*RATIO[x] + (640*(10 - (3*I)*Pi)*RATIO[x^2])/
       3) + Nc*(160*(7 - (8*I)*Pi) + ((1408*I)/3)*(9*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((704*I)/3)*(3*I + Pi)*RATIO[x^(-1)] + 
      (128*I)*(121*I + 23*Pi)*RATIO[x] + 64*(185 - (86*I)*Pi)*RATIO[x^2]) + 
    Nf*(((16*I)/3)*(37*I + 66*Pi) + (1952*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-1)] + (8*(859 - (606*I)*Pi)*RATIO[x])/3 + 
      ((4*I)/3)*(439*I + 1314*Pi)*RATIO[x^2] + 
      ((12*I)*(13*I + 4*Pi) + 24*(11 - (4*I)*Pi)*RATIO[x] + 
        (24*I)*(5*I + 2*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*((4*I)*(173*I + 52*Pi) + (224*RATIO[(1 - x)^(-1)])/3 + 
        16*(171 - (65*I)*Pi)*RATIO[x] + (52*I)*(35*I + 22*Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, x]*(Nc^3*(176/3 + (176*RATIO[(1 - x)^(-1)])/3 + 
      (2000*RATIO[x])/3 - (1120*RATIO[x^2])/3) + 
    Nc*((64*(1 - (27*I)*Pi))/3 - ((64*I)/3)*(165*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(22*I + 31*Pi)*RATIO[x^(-1)] + 
      (320*(146 + (9*I)*Pi)*RATIO[x])/3 + ((64*I)/3)*(493*I + 30*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(128/3 - (640*RATIO[x])/3 + 
        (704*RATIO[x^2])/3) + (320/3 - (1408*RATIO[x])/3 + 
        (1472*RATIO[x^2])/3)/Nc) + Nf*((8*(209 + (144*I)*Pi))/3 - 
      672*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 - 
      ((32*I)/3)*(-313*I + 36*Pi)*RATIO[x] + (8*(313 + (36*I)*Pi)*RATIO[x^2])/
       3 + (16*(3 - (2*I)*Pi) + (32*I)*(5*I + 2*Pi)*RATIO[x] + 
        32*(3 - I*Pi)*RATIO[x^2])/Nc^2 + Nc^2*(((-8*I)/3)*(-7*I + 24*Pi) - 
        (64*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*(17*I + 60*Pi)*RATIO[x] - 
        ((32*I)/3)*(-13*I + 33*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, x]*(Nc^3*(16*(11 - (2*I)*Pi) + (80*I)*(15*I + 2*Pi)*
       RATIO[x] + 160*(17 - (2*I)*Pi)*RATIO[x^2]) + 
    Nc*(((-32*I)/15)*(-3289*I + 270*Pi) + ((128*I)/3)*(-55*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((160*I)/3)*(-77*I + 6*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(271*I + 2880*Pi)*RATIO[x] - ((128*I)/5)*(-72*I + 265*Pi)*
       RATIO[x^2]) + Nf^2*((144/5 - (224*RATIO[x])/5 + (352*RATIO[x^2])/15)/
       Nc + Nc*(128/3 - (640*RATIO[x])/3 + (704*RATIO[x^2])/3)) + 
    Nf*((104*(33 + (20*I)*Pi))/5 - (832*RATIO[(1 - x)^(-1)])/3 - 
      (1088*RATIO[x^(-1)])/3 + (104 - 144*RATIO[x])/Nc^2 + 
      (16*(63 - (800*I)*Pi)*RATIO[x])/5 + (64*(584 + (585*I)*Pi)*RATIO[x^2])/
       15 + Nc^2*(((8*I)/3)*(131*I + 24*Pi) + (16*(461 - (60*I)*Pi)*RATIO[x])/
         3 + ((16*I)/3)*(601*I + 66*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(Nc^3*((16*Pi*(33*I + 8*Pi))/3 - 
      (80*Pi*(45*I + 8*Pi)*RATIO[x])/3 + (160*Pi*(51*I + 8*Pi)*RATIO[x^2])/
       3) + Nc*((64*(637 + (213*I)*Pi + 1140*Pi^2))/45 + 
      (16*(163 + (330*I)*Pi + 224*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      288*RATIO[x^(-2)] + (16*(447 - (1320*I)*Pi + 332*Pi^2)*RATIO[x^(-1)])/
       9 - 320/(-1 + RATIO[x])^2 - (16*(7427 - (1518*I)*Pi + 24600*Pi^2)*
        RATIO[x])/45 + (32*(3123 - (2198*I)*Pi + 5135*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(((128*I)/3)*Pi - ((640*I)/3)*Pi*RATIO[x] + 
        ((704*I)/3)*Pi*RATIO[x^2]) + (((32*I)/45)*(76*I + 51*Pi) + 
        (64*(82 - (33*I)*Pi)*RATIO[x])/45 + ((16*I)/45)*(47*I + 72*Pi)*
         RATIO[x^2])/Nc) + Nf*((-4*(-2157 - (3278*I)*Pi + 1780*Pi^2))/15 - 
      ((160*I)/9)*(-I + 6*Pi)*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] + 
      ((16*I)/9)*(277*I + 48*Pi)*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 + 
      (16*(458 - (1867*I)*Pi + 2765*Pi^2)*RATIO[x])/15 - 
      (4*(27889 - (48144*I)*Pi + 34590*Pi^2)*RATIO[x^2])/45 + 
      (4*(13 + (38*I)*Pi) + 16*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - 
        (16*I)*(-6*I + 11*Pi)*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*((-8*Pi*(131*I + 32*Pi))/3 + (16*Pi*(461*I + 80*Pi)*RATIO[x])/3 - 
        (16*Pi*(601*I + 88*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((Nf^2*((64*(-38 + (30*I)*Pi + 15*Pi^2))/45 - 
       (64*(-82 + (150*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
       (16*(-47 + (660*I)*Pi + 270*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((64*(637 + (9615*I)*Pi + 1065*Pi^2))/45 + 
      (16*(163 + (198*I)*Pi + 104*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      288*RATIO[x^(-2)] + (16*(447 - (1980*I)*Pi + 116*Pi^2)*RATIO[x^(-1)])/
       9 - 320/(-1 + RATIO[x])^2 - (16*(7427 + (26610*I)*Pi + 16980*Pi^2)*
        RATIO[x])/45 + (32*(3123 + (1815*I)*Pi + 1730*Pi^2)*RATIO[x^2])/15) + 
    Nf*((-4*(-2157 + (5950*I)*Pi + 620*Pi^2))/15 - ((32*I)/9)*(-5*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] + ((16*I)/9)*(277*I + 168*Pi)*
       RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 + 
      (16*(458 + (1385*I)*Pi + 1255*Pi^2)*RATIO[x])/15 - 
      (4*(27889 + (11100*I)*Pi + 15810*Pi^2)*RATIO[x^2])/45 + 
      ((4*(39 - (246*I)*Pi + 4*Pi^2))/3 + 16*RATIO[x^(-2)] - 
        64*RATIO[x^(-1)] + (16*(-18 + (69*I)*Pi + 10*Pi^2)*RATIO[x])/3 - 
        16*(-3 + 4*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, x]*((Nf^2*((-32*(-10 + (81*I)*Pi + 30*Pi^2))/45 - 
       (64*RATIO[(1 - x)^(-1)])/9 + (64*(-1 + (153*I)*Pi + 75*Pi^2)*RATIO[x])/
        45 - (16*(-47 + (672*I)*Pi + 270*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((-32*(8600 - (5694*I)*Pi + 2115*Pi^2))/45 + 
      (16*(1595 - (198*I)*Pi + 200*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(201 + 19*Pi^2)*RATIO[x^(-1)])/9 + (((64*I)/3)*Pi)/
       (-1 + RATIO[x])^3 + (((32*I)/3)*(-147*I + Pi))/(-1 + RATIO[x])^2 + 
      (32*(9433 - (26184*I)*Pi + 5445*Pi^2)*RATIO[x])/45 - 
      (32*(7323 - (1948*I)*Pi + 1240*Pi^2)*RATIO[x^2])/15) + 
    Nf*((4*(3255 - (5388*I)*Pi + 1040*Pi^2))/15 + ((8*I)/3)*(207*I + 88*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((4*I)/3)*(-285*I + 8*Pi))/
       (-1 + RATIO[x])^2 - (16*(-316 - (2352*I)*Pi + 1525*Pi^2)*RATIO[x])/
       15 + (4*(26069 + (16476*I)*Pi + 19290*Pi^2)*RATIO[x^2])/45 + 
      ((-16*Pi^2)/3 - (80*(-3 + 2*Pi^2)*RATIO[x])/3 + 16*(-3 + 4*Pi^2)*
         RATIO[x^2])/Nc^2)) + G[1, 1, 0, 0, x]*
   (Nc*((-32*(-14779 - (11709*I)*Pi + 60*Pi^2))/45 + 
      (64*(89 - (33*I)*Pi + 62*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      1280*RATIO[x^(-2)] + (16*(-3241 - (2244*I)*Pi + 508*Pi^2)*
        RATIO[x^(-1)])/9 - 96/(-1 + RATIO[x])^2 - 
      (16*(43195 + (25038*I)*Pi + 3540*Pi^2)*RATIO[x])/45 - 
      (32*(-3239 - (496*I)*Pi + 15*Pi^2)*RATIO[x^2])/5) + 
    (Nf^2*((32*(-326 + (9*I)*Pi + 15*Pi^2))/45 - 224*RATIO[x^(-2)] + 
       64*RATIO[x^(-1)] - (32*(-10 + (144*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
       (16*(-628 + (318*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nf*((-4*(22009 + (3834*I)*Pi + 570*Pi^2))/45 + ((128*I)/9)*(10*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + ((16*I)/3)*(-193*I + 48*Pi)*
       RATIO[x^(-1)] + (16*(4820 + (2961*I)*Pi + 105*Pi^2)*RATIO[x])/45 - 
      (4*(11747 + (3418*I)*Pi + 60*Pi^2)*RATIO[x^2])/15 + 
      ((4*(-213 - (90*I)*Pi + 2*Pi^2))/3 - 112*RATIO[x^(-2)] + 
        256*RATIO[x^(-1)] + (8*(57 + (30*I)*Pi + 10*Pi^2)*RATIO[x])/3 - 
        4*(83 + 8*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, x]*((Nf^2*((-16*(20 + (39*I)*Pi + 30*Pi^2))/45 + 
       (64*RATIO[(1 - x)^(-1)])/9 + (32*(-178 + (147*I)*Pi + 75*Pi^2)*
         RATIO[x])/45 - (16*(-628 + (324*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/
     Nc + Nc*(((32*I)/45)*(15290*I + 3123*Pi) + 
      (32*(379 + (297*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (64*(188 + (165*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/3)*(59*I + 2*Pi))/
       (-1 + RATIO[x])^2 - (16*(-89459 + (39186*I)*Pi + 4320*Pi^2)*RATIO[x])/
       45 + (16*(-89447 + (11016*I)*Pi + 4830*Pi^2)*RATIO[x^2])/45) + 
    Nf*((8*(3230 - (2178*I)*Pi + 65*Pi^2))/15 - ((16*I)/9)*(-283*I + 108*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/9)*(-16*I + 15*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(22*I + Pi))/
       (-1 + RATIO[x])^2 - (16*(1986 - (1674*I)*Pi + 5*Pi^2)*RATIO[x])/15 - 
      (4*(-37081 - (12222*I)*Pi + 180*Pi^2)*RATIO[x^2])/45 + 
      ((-8*Pi*(-36*I + Pi))/3 - (8*(111 + (24*I)*Pi + 10*Pi^2)*RATIO[x])/3 + 
        4*(83 + 8*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, x]*(Nc^3*((16*Pi*(-11*I + 3*Pi))/3 + 
      ((176*I)/3)*Pi*RATIO[(1 - x)^(-1)] - (80*Pi*(-23*I + 3*Pi)*RATIO[x])/
       3 + (160*Pi*(-11*I + 3*Pi)*RATIO[x^2])/3) + 
    (Nf^2*((-16*(316 - (60*I)*Pi + 15*Pi^2))/45 + 
       (16*(1016 - (300*I)*Pi + 75*Pi^2)*RATIO[x])/45 - 
       (8*(1484 - (660*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((32*(-323 + (2505*I)*Pi + 270*Pi^2))/45 + 
      (16*(-1857 + (66*I)*Pi + 380*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      832*RATIO[x^(-2)] + (32*(419 - (264*I)*Pi + 116*Pi^2)*RATIO[x^(-1)])/
       9 + 192/(-1 + RATIO[x])^2 - (16*(-8081 - (19140*I)*Pi + 8190*Pi^2)*
        RATIO[x])/45 + (32*(4049 - (16365*I)*Pi + 4425*Pi^2)*RATIO[x^2])/
       45) + Nf*((4*(-9422 - (960*I)*Pi + 555*Pi^2))/45 - 
      (32*I)*(9*I + Pi)*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
      ((64*I)/9)*(25*I + 24*Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
      (8*(-934 - (10425*I)*Pi + 2145*Pi^2)*RATIO[x])/45 - 
      (4*(2278 - (15515*I)*Pi + 1750*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-4*Pi*(-151*I + 16*Pi))/3 - ((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (16*Pi*(-143*I + 20*Pi)*RATIO[x])/3 - 
        (4*Pi*(-421*I + 88*Pi)*RATIO[x^2])/3) + 
      ((4*(-36 + (9*I)*Pi + 25*Pi^2))/3 - (8*(-18 + (15*I)*Pi + 43*Pi^2)*
          RATIO[x])/3 + (8*(18 + (9*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 1, 1, 0, x]*(Nc*((32*(-323 + (10626*I)*Pi + 1140*Pi^2))/45 - 
      (16*(1857 + (198*I)*Pi + 148*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      832*RATIO[x^(-2)] + (32*(419 - (198*I)*Pi + 152*Pi^2)*RATIO[x^(-1)])/
       9 + 192/(-1 + RATIO[x])^2 - (16*(-8081 - (27048*I)*Pi + 7710*Pi^2)*
        RATIO[x])/45 - (32*(-4049 + (9219*I)*Pi + 360*Pi^2)*RATIO[x^2])/45) + 
    (Nf^2*((32*(-158 + (111*I)*Pi + 45*Pi^2))/45 - 
       (32*(-508 + (456*I)*Pi + 225*Pi^2)*RATIO[x])/45 + 
       (16*(-742 + (1002*I)*Pi + 405*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nf*((-8*(4711 + (12483*I)*Pi + 660*Pi^2))/45 - ((32*I)/3)*(27*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + ((64*I)/9)*(25*I + 24*Pi)*
       RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
      (16*(-467 + (6264*I)*Pi + 1830*Pi^2)*RATIO[x])/45 - 
      (8*(1139 + (3251*I)*Pi + 1065*Pi^2)*RATIO[x^2])/15 + 
      ((16*(-9 - (105*I)*Pi + Pi^2))/3 + (16*(9 + (126*I)*Pi + 16*Pi^2)*
          RATIO[x])/3 - (8*(-18 + 37*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[1, 1, 1, 0, x]*((Nf^2*((-16*(-1123 + (180*I)*Pi + 90*Pi^2))/45 + 
       112*RATIO[x^(-2)] - 32*RATIO[x^(-1)] + 
       (32*(-101 + (90*I)*Pi + 45*Pi^2)*RATIO[x])/9 - 
       (16*(-742 + (990*I)*Pi + 405*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((-32*(-4804 + (27315*I)*Pi + 1905*Pi^2))/45 + 
      (32*(-201 + 115*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 1536*RATIO[x^(-2)] - 
      (32*(413 - (363*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-2935 + (4347*I)*Pi + 1527*Pi^2)*RATIO[x])/9 - 
      (32*(-8216 + (2070*I)*Pi + 1695*Pi^2)*RATIO[x^2])/45) + 
    Nf*((8*(-4612 + (28425*I)*Pi + 750*Pi^2))/45 + (320*RATIO[(1 - x)^(-1)])/
       3 + 392*RATIO[x^(-2)] - ((16*I)/9)*(89*I + 12*Pi)*RATIO[x^(-1)] - 
      (8*(-265 + (8184*I)*Pi + 696*Pi^2)*RATIO[x])/9 + 
      (8*(39 + (3855*I)*Pi + 965*Pi^2)*RATIO[x^2])/15 + 
      ((-8*(9 - (324*I)*Pi + 2*Pi^2))/3 + 48*RATIO[x^(-2)] - 
        96*RATIO[x^(-1)] - (16*(-21 + (192*I)*Pi + 16*Pi^2)*RATIO[x])/3 + 
        (8*(-18 + 37*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[1, 1, 0, 1, x]*(Nc^3*((-160*Pi^2)/3 + (800*Pi^2*RATIO[x])/3 - 
      (320*Pi*(9*I + 5*Pi)*RATIO[x^2])/3) + 
    Nc*((-128*(-1201 + (984*I)*Pi + 135*Pi^2))/45 - 
      (32*(201 + (66*I)*Pi + 155*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      1536*RATIO[x^(-2)] - (32*(413 - (528*I)*Pi + 149*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(-14675 - (7194*I)*Pi + 6480*Pi^2)*RATIO[x])/45 - 
      (64*(-4108 - (1707*I)*Pi + 4380*Pi^2)*RATIO[x^2])/45) + 
    Nf*((4*(-9224 - (10059*I)*Pi + 2505*Pi^2))/45 + ((64*I)/3)*(-5*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + 392*RATIO[x^(-2)] - ((16*I)/9)*(89*I + 48*Pi)*
       RATIO[x^(-1)] - (8*(-1325 - (15702*I)*Pi + 7725*Pi^2)*RATIO[x])/45 + 
      (4*(78 - (7103*I)*Pi + 5890*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((16*Pi*(-7*I + 18*Pi))/3 - (8*Pi*(227*I + 180*Pi)*RATIO[x])/3 + 
        (44*Pi*(85*I + 36*Pi)*RATIO[x^2])/3) + 
      ((-4*(18 + (45*I)*Pi + 25*Pi^2))/3 + 48*RATIO[x^(-2)] - 
        96*RATIO[x^(-1)] + (8*(42 + (27*I)*Pi + 43*Pi^2)*RATIO[x])/3 - 
        (8*(18 + (9*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(((-64*I)/3)*Pi + ((320*I)/3)*Pi*RATIO[x] - 
        ((352*I)/3)*Pi*RATIO[x^2]) + ((16*(1123 - (132*I)*Pi + 15*Pi^2))/45 + 
        112*RATIO[x^(-2)] - 32*RATIO[x^(-1)] - 
        (16*(1010 - (372*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (8*(1484 - (744*I)*Pi + 135*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 1, 1, x]*(Nc^3*((16*(21 + 5*Pi^2))/3 + ((16*I)/3)*(-39*I + 11*Pi)*
       RATIO[(1 - x)^(-1)] + 160*RATIO[x^(-2)] + 320*RATIO[x^(-1)] + 
      576/(-1 + RATIO[x])^2 - (16*(-456 - (180*I)*Pi + 25*Pi^2)*RATIO[x])/3 + 
      (16*(-297 - (180*I)*Pi + 50*Pi^2)*RATIO[x^2])/3) + 
    Nc*((32*(2125 - (81*I)*Pi + 555*Pi^2))/45 + 
      (16*(957 + (990*I)*Pi + 152*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] + (64*(23 + (132*I)*Pi + 68*Pi^2)*RATIO[x^(-1)])/9 + 
      192/(-1 + RATIO[x])^2 - (32*(12332 - (18081*I)*Pi + 5970*Pi^2)*
        RATIO[x])/45 + (16*(20477 - (51402*I)*Pi + 16890*Pi^2)*RATIO[x^2])/
       45) + Nf*((-4*(-1965 + (506*I)*Pi + 80*Pi^2))/5 - 
      ((32*I)/3)*(-33*I + 17*Pi)*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-2)] - 
      ((64*I)/9)*(19*I + 12*Pi)*RATIO[x^(-1)] + 12/(-1 + RATIO[x])^2 + 
      (8*(-1063 - (4416*I)*Pi + 1590*Pi^2)*RATIO[x])/15 - 
      (4*(-18049 - (49956*I)*Pi + 10230*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-63 + (36*I)*Pi + 4*Pi^2))/3 + 16*RATIO[(1 - x)^(-1)] + 
        4/(-1 + RATIO[x])^2 - (16*(-63 + (30*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (8*(-123 + (36*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((-8*(-794 - (123*I)*Pi + 36*Pi^2))/9 - ((32*I)/3)*(3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - 
        696/(-1 + RATIO[x])^2 + (16*(-2225 - (411*I)*Pi + 90*Pi^2)*RATIO[x])/
         9 - (16*(-1333 - (345*I)*Pi + 99*Pi^2)*RATIO[x^2])/9)) + 
    Nf^2*(Nc*(((16*I)/9)*(61*I + 12*Pi) - 16*RATIO[(1 - x)^(-1)] + 
        72/(-1 + RATIO[x])^2 + (16*(251 - (60*I)*Pi)*RATIO[x])/9 + 
        ((8*I)/9)*(347*I + 132*Pi)*RATIO[x^2]) + 
      ((-64*(15 - (9*I)*Pi + 10*Pi^2))/15 + (416*RATIO[(1 - x)^(-1)])/9 - 
        112/(-1 + RATIO[x])^2 + (32*(101 - (108*I)*Pi + 100*Pi^2)*RATIO[x])/
         15 - (16*(261 - (226*I)*Pi + 180*Pi^2)*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc^3*((-16*(21 + (11*I)*Pi + 13*Pi^2))/3 + 
      ((88*I)/9)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] - 
      160*RATIO[x^(-1)] + (16*(-246 - (5*I)*Pi + 65*Pi^2)*RATIO[x])/3 - 
      (16*(-297 + (110*I)*Pi + 130*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-32*(1108 + (109*I)*Pi + 290*Pi^2))/15 - 
      (32*(188 - (231*I)*Pi + 174*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      432*RATIO[x^(-2)] - (16*(1381 - (528*I)*Pi + 300*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(2295 - (4126*I)*Pi + 2830*Pi^2)*RATIO[x])/15 - 
      (32*(946 - (11433*I)*Pi + 13590*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*((32*(17 - (12*I)*Pi))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        ((80*I)/9)*(37*I + 24*Pi)*RATIO[x] + 
        (8*(347 - (264*I)*Pi)*RATIO[x^2])/9) + 
      ((16*(134 - (53*I)*Pi + 40*Pi^2))/15 - 
        (32*(205 - (119*I)*Pi + 100*Pi^2)*RATIO[x])/15 + 
        (16*(261 - (238*I)*Pi + 180*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(-15581 - (5688*I)*Pi + 2520*Pi^2))/45 + 
      (1024*RATIO[(1 - x)^(-1)])/9 + 120*RATIO[x^(-2)] + 
      (1504*RATIO[x^(-1)])/3 - (4*(-24955 - (26748*I)*Pi + 19620*Pi^2)*
        RATIO[x])/45 + (4*(-20989 - (28128*I)*Pi + 21990*Pi^2)*RATIO[x^2])/
       45 + ((-16*(-24 + (33*I)*Pi + Pi^2))/3 - 16*RATIO[x^(-2)] + 
        64*RATIO[x^(-1)] + (8*(-183 + (120*I)*Pi + 4*Pi^2)*RATIO[x])/3 - 
        (8*(-123 + (36*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((16*(-208 + (51*I)*Pi + 66*Pi^2))/9 - ((32*I)/9)*(11*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + 88*RATIO[x^(-2)] + 32*RATIO[x^(-1)] - 
        (4*(-5879 + (1632*I)*Pi + 1320*Pi^2)*RATIO[x])/9 + 
        (16*(-1333 + (672*I)*Pi + 363*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, 1, x]*(Nc^3*(-16*(22 - (11*I)*Pi + 2*Pi^2) - 
      ((16*I)/3)*(15*I + 11*Pi)*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] - 
      160*RATIO[x^(-1)] + (16*(-346 - (285*I)*Pi + 30*Pi^2)*RATIO[x])/3 - 
      16*(-99 - (170*I)*Pi + 20*Pi^2)*RATIO[x^2]) + 
    Nc*((64*(2045 - (171*I)*Pi + 390*Pi^2))/45 - 
      (16*(-919 + (1452*I)*Pi + 340*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      1552*RATIO[x^(-2)] + (32*(-1169 + (66*I)*Pi + 46*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-21955 - (16326*I)*Pi + 4890*Pi^2)*RATIO[x])/45 - 
      (32*(-10705 - (22638*I)*Pi + 3615*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-8*(2570 - (261*I)*Pi + 840*Pi^2))/45 + ((32*I)/9)*(8*I + 33*Pi)*
       RATIO[(1 - x)^(-1)] + 456*RATIO[x^(-2)] - ((32*I)/9)*(137*I + 24*Pi)*
       RATIO[x^(-1)] + (8*(14050 + (8919*I)*Pi + 960*Pi^2)*RATIO[x])/45 - 
      (4*(38785 + (29553*I)*Pi + 1260*Pi^2)*RATIO[x^2])/45 + 
      (-4*(-29 + (27*I)*Pi + 4*Pi^2) + 8*(-9 + (29*I)*Pi + 4*Pi^2)*RATIO[x] - 
        4*(1 + (30*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((4*(-1777 - (873*I)*Pi + 72*Pi^2))/9 + ((16*I)/3)*(3*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] + 88*RATIO[x^(-2)] + 32*RATIO[x^(-1)] - 
        (80*(-442 - (261*I)*Pi + 18*Pi^2)*RATIO[x])/9 + 
        (4*(-5332 - (5787*I)*Pi + 396*Pi^2)*RATIO[x^2])/9)) + 
    Nf^2*(Nc*(1408/9 - (5072*RATIO[x])/9 + (2776*RATIO[x^2])/9) + 
      ((16*(275 - (53*I)*Pi + 45*Pi^2))/15 - (64*RATIO[(1 - x)^(-1)])/9 - 
        (16*(760 - (298*I)*Pi + 225*Pi^2)*RATIO[x])/15 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc)) + 
  G[1, 1, 1, 1, x]*(Nc^3*((16*(156 - (22*I)*Pi + 13*Pi^2))/3 - 
      ((704*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 240*RATIO[x^(-2)] + 
      480*RATIO[x^(-1)] - (16*(-136 - (230*I)*Pi + 65*Pi^2)*RATIO[x])/3 + 
      (16*(-297 - (220*I)*Pi + 130*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-32*(1901 - (114*I)*Pi + 171*Pi^2))/9 + 
      1536*Pi^2*RATIO[(1 - x)^(-1)] + 2224*RATIO[x^(-2)] + 
      (32*(1007 + 174*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-8903 - (2496*I)*Pi + 1962*Pi^2)*RATIO[x])/9 + 
      (16*(-7865 - (3348*I)*Pi + 3540*Pi^2)*RATIO[x^2])/9) + 
    Nf^2*(Nc*(((16*I)/9)*(61*I + 12*Pi) + (16*(251 - (60*I)*Pi)*RATIO[x])/9 + 
        ((8*I)/9)*(347*I + 132*Pi)*RATIO[x^2]) + 
      ((-16*(115 - (14*I)*Pi + 9*Pi^2))/3 - 112*RATIO[x^(-2)] + 
        32*RATIO[x^(-1)] + (16*(172 - (64*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
        (8*(206 - (136*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc) + 
    Nf*((-4*(-5174 - (1263*I)*Pi + 192*Pi^2))/9 - 632*RATIO[x^(-2)] - 
      ((32*I)/9)*(-29*I + 36*Pi)*RATIO[x^(-1)] + 
      (4*(-12871 - (1428*I)*Pi + 2112*Pi^2)*RATIO[x])/9 - 
      (4*(-3343 + (85*I)*Pi + 880*Pi^2)*RATIO[x^2])/3 + 
      (4*(-39 + (33*I)*Pi + 4*Pi^2) - 56*RATIO[x^(-2)] + 128*RATIO[x^(-1)] - 
        8*(-10 + (31*I)*Pi + 4*Pi^2)*RATIO[x] + 4*(1 + (30*I)*Pi + 4*Pi^2)*
         RATIO[x^2])/Nc^2 + Nc^2*((-4*(563 - (990*I)*Pi + 240*Pi^2))/9 + 
        ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 280*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] + (4*(-5819 - (3330*I)*Pi + 1200*Pi^2)*RATIO[x])/
         9 - (4*(-5332 - (1719*I)*Pi + 1320*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*((Nf^2*(((64*I)/9)*Pi - ((64*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
       ((64*I)/45)*Pi*RATIO[x] + ((752*I)/45)*Pi*RATIO[x^2]))/Nc + 
    Nf*((8*(9079 - (6890*I)*Pi - 240*Pi^2 + (180*I)*Pi^3))/45 - 
      (4*(-2331 - (430*I)*Pi + 1880*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((640*I)/3)*Pi*RATIO[x^(-1)] + (32*((-18*I)*Pi + Pi^2))/
       (9*(-1 + RATIO[x])^3) + (4*(-1569 + (2790*I)*Pi + 20*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (4*(61993 - (63422*I)*Pi + 8970*Pi^2)*
        RATIO[x])/45 + (8*(82054 - (37149*I)*Pi + 26895*Pi^2 + (180*I)*Pi^3)*
        RATIO[x^2])/135 + ((80*I)*Pi*RATIO[x] - (48*I)*Pi*RATIO[x^2])/Nc^2) + 
    Nc*(((64*I)/3)*(67*Pi + 3*Pi^3)*RATIO[x^(-1)] - (32*((-18*I)*Pi + Pi^2))/
       (9*(-1 + RATIO[x])^3) - (16*(1269 + (1260*I)*Pi + 5*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        (8679 - (6015*I)*Pi - 3905*Pi^2 - (60*I)*Pi^3 - 6480*Zeta[3]))/45 - 
      ((32*I)/45)*(-7991*I - 2295*Pi - (2250*I)*Pi^2 + 300*Pi^3 - 
        (180*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^2]*(306712*I + 179991*Pi + 
        (48990*I)*Pi^2 + 360*Pi^3 + (23220*I)*Zeta[3]) + 
      (16*RATIO[x]*(32589 - (32698*I)*Pi + 4495*Pi^2 - (140*I)*Pi^3 + 
         4380*Zeta[3]))/15)) + G[1, 0, 0, x]*
   ((Nf^2*((-16*(285 + (152*I)*Pi + 100*Pi^2))/45 - 224*RATIO[x^(-1)] + 
       (64*(-220 + (82*I)*Pi + 35*Pi^2)*RATIO[x])/45 - 
       (16*(225 + (47*I)*Pi + 5*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((-288*I)*Pi*RATIO[x^(-2)] + (((8*I)/3)*(5*I + 218*Pi))/
       (-1 + RATIO[x])^2 + (8*(355517 + (9588*I)*Pi + 22710*Pi^2 + 
         (9360*I)*Pi^3 - 9720*Zeta[3]))/135 - ((16*I)/135)*RATIO[x^(-1)]*
       (-44282*I - 4635*Pi + (6765*I)*Pi^2 + 3270*Pi^3 - (3960*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x]*(-290681*I - 214539*Pi - (62040*I)*Pi^2 + 
        180*Pi^3 - (10530*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (2957 - (1713*I)*Pi - 792*Pi^2 + (372*I)*Pi^3 + 2232*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(180763 - (109904*I)*Pi + 31830*Pi^2 + (720*I)*Pi^3 + 
         3420*Zeta[3]))/45) + 
    Nf*((-16*(-251 + (282*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (80*I)*Pi*RATIO[x^(-2)] - (16*(-2644 + (295*I)*Pi + 350*Pi^2)*
        RATIO[x^(-1)])/45 - (((8*I)/3)*(41*I + 74*Pi))/(-1 + RATIO[x])^2 + 
      ((4*(114 + (39*I)*Pi + 8*Pi^2))/3 + (16*I)*Pi*RATIO[x^(-2)] - 
        (16*I)*(-7*I + 4*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 
        4*(113 + (24*I)*Pi + 8*Pi^2)*RATIO[x] + (24*I)*(I + 2*Pi)*RATIO[x^2])/
       Nc^2 + ((4*I)/135)*(152764*I + 36213*Pi + (5820*I)*Pi^2 + 2160*Pi^3 + 
        (4320*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^2]*(82439*I + 44079*Pi + 
        (23325*I)*Pi^2 + 3060*Pi^3 + (4320*I)*Zeta[3]) + 
      (4*RATIO[x]*(204809 - (169212*I)*Pi + 43230*Pi^2 - (6480*I)*Pi^3 + 
         8640*Zeta[3]))/135)) + 
  G[0, 0, x]*((Nf^2*((-2*(5535 - (2066*I)*Pi + 80*Pi^2))/135 + 
       (8*(-405 - (296*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
       (((2*I)/15)*(-45*I + 98*Pi))/(-1 + RATIO[x])^2 - 
       (4*(441 + (466*I)*Pi + 248*Pi^2)*RATIO[x])/27 + 
       (2*(-23259 + (13982*I)*Pi + 4780*Pi^2)*RATIO[x^2])/135))/Nc + 
    Nf*(((-16*I)/27)*(-71*Pi + (60*I)*Pi^2 + 96*Pi^3)*RATIO[x^(-1)] + 
      ((-4*I)*(-16*I + 15*Pi) + ((8*I)/3)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*I)*Pi*RATIO[x^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(30 + (47*I)*Pi + 4*Pi^2)*RATIO[x])/3 - 
        (2*(594 + (13*I)*Pi + 82*Pi^2)*RATIO[x^2])/3)/Nc^2 - 
      (4*RATIO[(1 - x)^(-1)]*(1947 - (14588*I)*Pi - 8540*Pi^2 + 
         (720*I)*Pi^3 - 12240*Zeta[3]))/135 + 
      (2*(-5655 - (5616*I)*Pi + 4150*Pi^2 + (40*I)*Pi^3 - 720*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
         (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - 
      (2*(-19595 + (127668*I)*Pi - 4530*Pi^2 - (7980*I)*Pi^3 + 2196*Pi^4 + 
         30960*Zeta[3] - (17280*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(-1546 - (30339*I)*Pi - 10590*Pi^2 - (1790*I)*Pi^3 + 
         1380*Pi^4 + 7620*Zeta[3] - (27360*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(67797 - (81159*I)*Pi + 42860*Pi^2 - (3180*I)*Pi^3 + 
         9084*Pi^4 - 25200*Zeta[3] - (190080*I)*Pi*Zeta[3]))/135) + 
    Nc*((((-32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/
       (-1 + RATIO[x])^3 + (4*(3801 + (1428*I)*Pi - 1702*Pi^2 - (4*I)*Pi^3 + 
         72*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (32*RATIO[x^(-1)]*((763*I)*Pi + 201*Pi^2 - (528*I)*Pi^3 + 18*Pi^4 - 
         (2556*I)*Pi*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        (-19443 + (17099*I)*Pi + 14730*Pi^2 + (1320*I)*Pi^3 + 993*Pi^4 + 
         24750*Zeta[3] - (21960*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^2]*(202074 - (154544*I)*Pi + 16485*Pi^2 - (27840*I)*Pi^3 + 
         4002*Pi^4 + 174240*Zeta[3] - (241380*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(-21079 - (13836*I)*Pi - 68435*Pi^2 - (60990*I)*Pi^3 + 
         3219*Pi^4 + 268020*Zeta[3] - (278100*I)*Pi*Zeta[3]))/135 + 
      (4*(-114375 + (554016*I)*Pi + 4630*Pi^2 - (41100*I)*Pi^3 + 6018*Pi^4 + 
         199440*Zeta[3] - (289440*I)*Pi*Zeta[3]))/135)) + 
  G[0, 1, 0, x]*((Nf^2*(((64*I)/135)*(37*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
       196/(15*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(6991 - (1368*I)*Pi + 
          600*Pi^2 - 9720*Zeta[3]))/135 + 
       (8*RATIO[x]*(-233 + (792*I)*Pi + 270*Pi^2 + 1080*Zeta[3]))/27 - 
       (4*(-1033 + (4032*I)*Pi + 2070*Pi^2 + 2160*Zeta[3]))/135))/Nc + 
    Nc*((832*I)*Pi*RATIO[x^(-2)] + (64*Pi^2)/(9*(-1 + RATIO[x])^3) + 
      (8*(5613 + (1950*I)*Pi + 20*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(127185 - (26452*I)*Pi - 6450*Pi^2 - (6000*I)*Pi^3 - 1080*Zeta[3]))/
       45 - ((32*I)/27)*RATIO[x^(-1)]*(-763*I - 1581*Pi + (726*I)*Pi^2 + 
        297*Pi^3 + (108*I)*Zeta[3]) + ((16*I)/45)*RATIO[x]*
       (101161*I + 83125*Pi + (3930*I)*Pi^2 + 9510*Pi^3 + 
        (13770*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(2309 + (2100*I)*Pi + 
         3300*Pi^2 + (1260*I)*Pi^3 + 2880*Zeta[3]))/45 + 
      (8*RATIO[x^2]*(151145 - (134458*I)*Pi + 32860*Pi^2 - (15480*I)*Pi^3 + 
         25740*Zeta[3]))/45) + 
    Nf*((4*(1093 + (68*I)*Pi + 16*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (256*I)*Pi*RATIO[x^(-2)] - (16*(-71 + (444*I)*Pi + 192*Pi^2)*
        RATIO[x^(-1)])/27 - (64*Pi^2)/(9*(-1 + RATIO[x])^3) - 
      (4*(1059 + (2280*I)*Pi + 40*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*(-40256 - (2762*I)*Pi + 5100*Pi^2 + (1815*I)*Pi^3 - 4410*Zeta[3]))/
       45 + ((2*I)/135)*RATIO[x^2]*(243097*I + 155082*Pi + (126720*I)*Pi^2 + 
        39240*Pi^3 + (86400*I)*Zeta[3]) + 
      (8*RATIO[x]*(16967 - (10990*I)*Pi - 165*Pi^2 - (3615*I)*Pi^3 + 
         9810*Zeta[3]))/45 + ((16*RATIO[(1 - x)^(-1)])/3 + 16*RATIO[x^(-1)] - 
        4/(3*(-1 + RATIO[x])^2) + (4*(-45 - (36*I)*Pi + 16*Pi^2 + 
           (17*I)*Pi^3 - 102*Zeta[3]))/3 + ((2*I)/3)*RATIO[x^2]*
         (13*I + 570*Pi + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[x]*(47 - (186*I)*Pi - 48*Pi^2 - (46*I)*Pi^3 + 276*Zeta[3]))/
         3)/Nc^2)) + G[1, 1, 0, x]*
   ((Nf^2*(((-56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + 
       ((16*I)/15)*(-103*I + 30*Pi)*RATIO[x^(-1)] - 
       (4*RATIO[x^2]*(4291 - (1368*I)*Pi + 540*Pi^2 - 9720*Zeta[3]))/135 - 
       (8*RATIO[x]*(-1355 + (1188*I)*Pi + 438*Pi^2 + 1080*Zeta[3]))/27 + 
       (4*(-1015 + (5652*I)*Pi + 3270*Pi^2 + 2160*Zeta[3]))/135))/Nc + 
    Nc*(((8*I)/15)*(1879*I + 300*Pi)*RATIO[x^(-2)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(324728 - (167850*I)*Pi + 55005*Pi^2 - (25110*I)*Pi^3 - 
         14580*Zeta[3]))/135 + ((16*I)/135)*RATIO[x^(-1)]*
       (-39808*I - 45255*Pi + (2145*I)*Pi^2 + 3480*Pi^3 + (3420*I)*Zeta[3]) + 
      (16*RATIO[x^2]*(-191150 + (186552*I)*Pi - 50655*Pi^2 + (20700*I)*Pi^3 + 
         1080*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(-494 - (333*I)*Pi + 
         165*Pi^2 - (264*I)*Pi^3 + 1548*Zeta[3]))/27 + 
      (8*(-484391 + (131706*I)*Pi + 10740*Pi^2 + (12960*I)*Pi^3 + 
         71280*Zeta[3]))/135) + 
    Nf*((32*(-11 - (90*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((4*I)/15)*(-701*I + 150*Pi)*RATIO[x^(-2)] + 
      (8*(-731 + (1024*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/9 + 
      ((4*I)/135)*RATIO[x]*(136727*I + 54750*Pi + (31770*I)*Pi^2 + 
        22410*Pi^3 + (54540*I)*Zeta[3]) + 
      (2*(179849 - (134958*I)*Pi - 6480*Pi^2 - (11610*I)*Pi^3 + 
         22140*Zeta[3]))/135 + (2*RATIO[x^2]*(244637 - (182802*I)*Pi + 
         106560*Pi^2 - (40680*I)*Pi^3 + 77760*Zeta[3]))/135 + 
      (((-4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(-7*I + 15*Pi)*
         RATIO[x^(-1)] + (4*RATIO[x]*(43 + (198*I)*Pi + 74*Pi^2 + 
           (46*I)*Pi^3 - 276*Zeta[3]))/3 + 
        (2*(-111 - (462*I)*Pi - 54*Pi^2 - (34*I)*Pi^3 + 204*Zeta[3]))/3 + 
        (2*RATIO[x^2]*(49 - (570*I)*Pi - (60*I)*Pi^3 + 360*Zeta[3]))/3)/
       Nc^2)) + G[1, 0, x]*
   ((Nf^2*((-196*RATIO[(1 - x)^(-1)])/15 - ((392*I)/15)*Pi*RATIO[x^(-2)] - 
       ((8*I)/15)*(-49*I + 214*Pi)*RATIO[x^(-1)] + 
       (4*(1818 - (4435*I)*Pi - 1340*Pi^2 + (84*I)*Pi^3 - 6444*Zeta[3]))/
        135 + (2*RATIO[x^2]*(23259 - (13982*I)*Pi - 4780*Pi^2 + (48*I)*Pi^3 - 
          288*Zeta[3]))/135 + (8*RATIO[x]*(-2099 + (1495*I)*Pi + 320*Pi^2 - 
          (12*I)*Pi^3 + 4932*Zeta[3]))/135))/Nc + 
    Nc*((-8*((1879*I)*Pi + 120*Pi^2)*RATIO[x^(-2)])/15 + 
      (40*((-3*I)*Pi + 20*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[x^(-1)]*(10011 - (4712*I)*Pi + 11265*Pi^2 - (9900*I)*Pi^3 + 
         1860*Pi^4 - 35640*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 - (26430*I)*Pi + 6805*Pi^2 + 
         (1650*I)*Pi^3 + 126*Pi^4 + 9900*Zeta[3] - (36540*I)*Pi*Zeta[3]))/
       135 - (4*(88147 + (236568*I)*Pi + 810*Pi^2 + (74076*I)*Pi^3 + 
         7416*Pi^4 + 119844*Zeta[3] - (183600*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(237814 + (51084*I)*Pi - 74910*Pi^2 + (24108*I)*Pi^3 + 
         8595*Pi^4 + 118332*Zeta[3] - (214380*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(202074 - (154544*I)*Pi - 9385*Pi^2 - (5262*I)*Pi^3 + 
         6603*Pi^4 + 89892*Zeta[3] - (215460*I)*Pi*Zeta[3]))/135) + 
    Nf*((4*((701*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*((-123*I)*Pi + 46*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/135)*RATIO[x^(-1)]*(6009*I - 6118*Pi + (6950*I)*Pi^2 + 
        2400*Pi^3 - (4320*I)*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
        (3297 - (6420*I)*Pi + 2540*Pi^2 + (960*I)*Pi^3 + 3600*Zeta[3]))/135 - 
      (2*(-30463 + (128079*I)*Pi - 5725*Pi^2 - (20064*I)*Pi^3 + 654*Pi^4 + 
         55224*Zeta[3] + (43200*I)*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(22599 - (27053*I)*Pi + 17700*Pi^2 - (5852*I)*Pi^3 + 
         776*Pi^4 - 29088*Zeta[3] - (92160*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(87105 - (140124*I)*Pi - 43180*Pi^2 + (16404*I)*Pi^3 + 
         1788*Pi^4 - 114984*Zeta[3] - (241920*I)*Pi*Zeta[3]))/135 + 
      ((-4*RATIO[(1 - x)^(-1)])/3 - (4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(-11 - (28*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (2*(594 + (13*I)*Pi + 82*Pi^2)*
          RATIO[x^2])/3 + (2*(169 + (117*I)*Pi + 43*Pi^2 + (62*I)*Pi^3 - 
           372*Zeta[3]))/3 + (2*RATIO[x]*(-545 - (592*I)*Pi - 4*Pi^2 - 
           (60*I)*Pi^3 + 360*Zeta[3]))/3)/Nc^2)) + 
  G[0, 1, 1, x]*
   (Nc^3*((-8*(-2987 - (633*I)*Pi + 99*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((40*I)/3)*(-35*I + 6*Pi)*RATIO[x^(-2)] - ((80*I)/3)*(-11*I + 6*Pi)*
       RATIO[x^(-1)] - (16*(465 + (198*I)*Pi + 44*Pi^2 + 54*Zeta[3]))/9 + 
      (16*RATIO[x]*(2211 - (708*I)*Pi + 190*Pi^2 + 270*Zeta[3]))/9 - 
      (16*RATIO[x^2]*((-891*I)*Pi + 620*Pi^2 + 540*Zeta[3]))/9) + 
    Nc*(((-304*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/45)*RATIO[(1 - x)^(-1)]*
       (-3808*I - 1070*Pi - (935*I)*Pi^2 + 810*Pi^3 - (870*I)*Zeta[3]) + 
      ((32*I)/27)*RATIO[x^(-1)]*(415*I - 1038*Pi + (33*I)*Pi^2 + 57*Pi^3 + 
        (954*I)*Zeta[3]) + ((8*I)/45)*(6187*I - 12652*Pi + (4430*I)*Pi^2 + 
        4200*Pi^3 + (29160*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^2]*
       (146723*I + 49719*Pi + (70095*I)*Pi^2 + 22320*Pi^3 + 
        (72360*I)*Zeta[3]) + (32*RATIO[x]*(15317 + (893*I)*Pi + 760*Pi^2 - 
         (4305*I)*Pi^3 + 19980*Zeta[3]))/45) + 
    Nf*((4*(-6323 + (1240*I)*Pi + 1020*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (12*I)*(13*I + 6*Pi)*RATIO[x^(-2)] - (32*(-97 - (93*I)*Pi + 6*Pi^2)*
        RATIO[x^(-1)])/27 - ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((8*I)/45)*RATIO[x]*(7436*I + 11286*Pi + (2130*I)*Pi^2 + 7815*Pi^3 + 
        (38430*I)*Zeta[3]) + (4*(6646 - (2424*I)*Pi - 105*Pi^2 - 
         (1180*I)*Pi^3 + 6960*Zeta[3]))/15 + 
      (4*RATIO[x^2]*(78989 - (122397*I)*Pi + 52605*Pi^2 - (37485*I)*Pi^3 + 
         161730*Zeta[3]))/135 + (4*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
        (8*RATIO[x]*(43 - (9*I)*Pi - 27*Pi^2 + (98*I)*Pi^3 - 468*Zeta[3]))/
         3 + (2*(-255 + (102*I)*Pi + 42*Pi^2 - (124*I)*Pi^3 + 504*Zeta[3]))/
         3 + (4*RATIO[x^2]*(13 + (33*I)*Pi + 30*Pi^2 - (140*I)*Pi^3 + 
           720*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((-16*(1355 + (93*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (4*I)*(-135*I + 22*Pi)*RATIO[x^(-2)] + (16*I)*(-7*I + 2*Pi)*
         RATIO[x^(-1)] + ((4*I)/9)*RATIO[x]*(11629*I + 7148*Pi + 
          (1598*I)*Pi^2 + 30*Pi^3 + (1980*I)*Zeta[3]) + 
        (2*(11355 - (2366*I)*Pi + 260*Pi^2 - (12*I)*Pi^3 + 792*Zeta[3]))/9 + 
        (4*RATIO[x^2]*((-5332*I)*Pi + 2533*Pi^2 - (33*I)*Pi^3 + 
           2178*Zeta[3]))/9)) + 
    Nf^2*(Nc*((-4*(609 - (244*I)*Pi + 24*Pi^2))/9 + 
        ((8*I)/27)*(-263*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
        (88*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3 + 
        (8*(611 - (502*I)*Pi + 60*Pi^2)*RATIO[x])/9 - 
        (8*Pi*(-347*I + 66*Pi)*RATIO[x^2])/9) + 
      (((-16*I)/135)*(-667*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3 - 
        (8*(2986 - (2784*I)*Pi + 2175*Pi^2 + 1080*Zeta[3]))/135 + 
        (16*RATIO[x]*(3502 - (3702*I)*Pi + 1725*Pi^2 + 2700*Zeta[3]))/135 - 
        (8*RATIO[x^2]*(6991 - (4818*I)*Pi + 120*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 1, 1, x]*
   (Nc^3*((-8*(1043 + (363*I)*Pi + 66*Pi^2 + (108*I)*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (1360*RATIO[x^(-2)])/3 + 
      (2240*RATIO[x^(-1)])/3 - ((8*I)/9)*RATIO[x]*(-4422*I - 156*Pi - 
        (145*I)*Pi^2 + 30*Pi^3 - (720*I)*Zeta[3]) + 
      (8*(960 + (396*I)*Pi + 77*Pi^2 + (6*I)*Pi^3 + 144*Zeta[3]))/9 + 
      (16*RATIO[x^2]*((-891*I)*Pi + 475*Pi^2 + (30*I)*Pi^3 + 720*Zeta[3]))/
       9) + Nc*(((-224*I)/5)*(26*I + 5*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*RATIO[(1 - x)^(-1)]*(201*Pi + 73*Pi^3 + (222*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x^(-1)]*(-231*I - 810*Pi + (2695*I)*Pi^2 + 390*Pi^3 - 
        (1620*I)*Zeta[3]) + ((16*I)/135)*RATIO[x]*(137012*I - 15315*Pi + 
        (42165*I)*Pi^2 + 19620*Pi^3 + (85050*I)*Zeta[3]) + 
      (16*(48103 + (29514*I)*Pi + 20025*Pi^2 - (5760*I)*Pi^3 + 6480*Zeta[3]))/
       135 + (8*RATIO[x^2]*(222311 - (69168*I)*Pi + 122790*Pi^2 - 
         (32220*I)*Pi^3 + 118260*Zeta[3]))/135) + 
    Nf*(((8*I)/3)*(3*I + 40*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/15)*(-671*I + 90*Pi)*RATIO[x^(-2)] + 
      (16*(-72 + (425*I)*Pi + 310*Pi^2)*RATIO[x^(-1)])/45 + 
      ((4*I)/135)*(50569*I + 22908*Pi + (15555*I)*Pi^2 + 10440*Pi^3 + 
        (60480*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^2]*(79759*I + 136257*Pi + 
        (33975*I)*Pi^2 + 34425*Pi^3 + (173610*I)*Zeta[3]) + 
      (4*RATIO[x]*(95636 - (161295*I)*Pi + 31650*Pi^2 - (44370*I)*Pi^3 + 
         239220*Zeta[3]))/135 + (((-4*I)/3)*(-I + 6*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*(31*I + 12*Pi)*RATIO[x^(-1)] + 
        (2*(21 - (270*I)*Pi - 66*Pi^2 + (124*I)*Pi^3 - 504*Zeta[3]))/3 + 
        ((4*I)/3)*RATIO[x^2]*(31*I - 33*Pi + (30*I)*Pi^2 + 140*Pi^3 + 
          (720*I)*Zeta[3]) + (4*RATIO[x]*(73 + (144*I)*Pi + 62*Pi^2 - 
           (196*I)*Pi^3 + 936*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((8*(361 + (132*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (8*I)*(-69*I + 2*Pi)*RATIO[x^(-2)] - (32*I)*(-13*I + Pi)*
         RATIO[x^(-1)] - ((2*I)/9)*(-13275*I - 62*Pi - (56*I)*Pi^2 + 
          36*Pi^3 - (1080*I)*Zeta[3]) - ((4*I)/9)*RATIO[x^2]*
         (-5332*Pi - (1855*I)*Pi^2 + 99*Pi^3 - (2970*I)*Zeta[3]) + 
        (4*RATIO[x]*(11629 - (4127*I)*Pi + 986*Pi^2 + (90*I)*Pi^3 + 
           2700*Zeta[3]))/9)) + 
    Nf^2*(Nc*((4*(741 - (136*I)*Pi + 16*Pi^2))/9 - ((32*I)/27)*(-5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (176*RATIO[x^(-2)])/3 + (64*RATIO[x^(-1)])/3 - 
        (8*(611 - (370*I)*Pi + 40*Pi^2)*RATIO[x])/9 + 
        (8*Pi*(-347*I + 44*Pi)*RATIO[x^2])/9) + 
      ((472*RATIO[x^(-2)])/15 - (656*RATIO[x^(-1)])/5 + 
        (4*(9392 - (6684*I)*Pi + 4575*Pi^2 + 2160*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(5641 - (4818*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135 - 
        (8*RATIO[x]*(12944 - (9240*I)*Pi + 3765*Pi^2 + 5400*Zeta[3]))/135)/
       Nc)) + G[1, 0, 1, x]*
   (Nc^3*((-88*Pi*(11*I + 8*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (80*I)*Pi*RATIO[x^(-2)] - (160*I)*Pi*RATIO[x^(-1)] + 
      ((8*I)/9)*(-126*Pi + (55*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3]) + 
      ((16*I)/9)*RATIO[x^2]*(891*Pi + (365*I)*Pi^2 + 30*Pi^3 + 
        (180*I)*Zeta[3]) + (8*RATIO[x]*((-1476*I)*Pi + 215*Pi^2 - 
         (30*I)*Pi^3 + 180*Zeta[3]))/9) + 
    Nc*(((-8*I)/15)*(-1879*I + 570*Pi)*RATIO[x^(-2)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/135)*(484391*I - 127890*Pi + 
        (40140*I)*Pi^2 + 2340*Pi^3 + (3240*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^(-1)]*(-39808*I + 1740*Pi + (825*I)*Pi^2 + 
        4590*Pi^3 + (8100*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-988 - (165*I)*Pi + 1584*Pi^2 - (948*I)*Pi^3 + 288*Zeta[3]))/27 + 
      (16*RATIO[x]*(324728 + (68814*I)*Pi + 51525*Pi^2 - (13680*I)*Pi^3 + 
         8100*Zeta[3]))/135 + (16*RATIO[x^2]*(-191150 + (12888*I)*Pi - 
         56805*Pi^2 + (3150*I)*Pi^3 + 43200*Zeta[3]))/135) + 
    Nf*((32*(-11 + (21*I)*Pi + 93*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((4*I)/15)*(-701*I + 270*Pi)*RATIO[x^(-2)] + 
      (8*(-731 - (302*I)*Pi + 52*Pi^2)*RATIO[x^(-1)])/9 + 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/135)*RATIO[x]*
       (136727*I + 80313*Pi + (35250*I)*Pi^2 + 23940*Pi^3 + 
        (85320*I)*Zeta[3]) + (2*RATIO[x^2]*(244637 - (266028*I)*Pi + 
         98550*Pi^2 - (25020*I)*Pi^3 + 57240*Zeta[3]))/135 + 
      (2*(179849 - (2220*I)*Pi + 23640*Pi^2 - (19080*I)*Pi^3 + 
         62640*Zeta[3]))/135 + 
      Nc^2*((32*Pi*(11*I + 4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (88*I)*Pi*RATIO[x^(-2)] + (32*I)*Pi*RATIO[x^(-1)] + 
        ((4*I)/9)*RATIO[x]*(5879*Pi + (810*I)*Pi^2 + 120*Pi^3 + 
          (720*I)*Zeta[3]) + (4*((-832*I)*Pi + 39*Pi^2 - (24*I)*Pi^3 + 
           144*Zeta[3]))/9 + (8*RATIO[x^2]*((-2666*I)*Pi + 717*Pi^2 - 
           (66*I)*Pi^3 + 396*Zeta[3]))/9) + 
      ((4*RATIO[x^(-2)])/3 + (224*RATIO[x^(-1)])/3 + 
        (4*RATIO[x]*(43 - (438*I)*Pi - 104*Pi^2 + (136*I)*Pi^3 - 
           528*Zeta[3]))/3 + (2*(-111 + (270*I)*Pi + 132*Pi^2 - (88*I)*Pi^3 + 
           240*Zeta[3]))/3 + (2*RATIO[x^2]*(49 + (564*I)*Pi + 48*Pi^2 - 
           (192*I)*Pi^3 + 864*Zeta[3]))/3)/Nc^2) + 
    Nf^2*(Nc*((-32*Pi*(-17*I + 2*Pi))/9 - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        (80*Pi*(-37*I + 4*Pi)*RATIO[x])/9 - (8*Pi*(-347*I + 44*Pi)*
          RATIO[x^2])/9) + ((-392*RATIO[x^(-2)])/15 + (1648*RATIO[x^(-1)])/
         15 - (4*(203 - (600*I)*Pi + 213*Pi^2 + 864*Zeta[3]))/27 + 
        (8*RATIO[x]*(6775 - (5412*I)*Pi + 1155*Pi^2 + 10800*Zeta[3]))/135 - 
        (4*RATIO[x^2]*(4291 - (8832*I)*Pi + 1500*Pi^2 + 19440*Zeta[3]))/135)/
       Nc)) + G[0, 0, 1, x]*(Nc^3*((16*Pi*(21*I + 11*Pi - (2*I)*Pi^2))/3 - 
      (8*((-78*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (160*I)*Pi*RATIO[x^(-2)] + (320*I)*Pi*RATIO[x^(-1)] + 
      ((576*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/3)*Pi*(456 + (95*I)*Pi + 
        10*Pi^2)*RATIO[x] + (16*Pi*(-297*I + 170*Pi - (20*I)*Pi^2)*
        RATIO[x^2])/3) + Nc*((192*I)*Pi*RATIO[x^(-2)] + 
      (((8*I)/15)*(-1871*I + 3000*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(151145 - (18682*I)*Pi + 48320*Pi^2 - (7680*I)*Pi^3 - 
         38700*Zeta[3]))/45 + (8*(25437 + (2020*I)*Pi + 84*Pi^2 - 
         (1140*I)*Pi^3 - 288*Zeta[3]))/9 - ((32*I)/27)*RATIO[x^(-1)]*
       (-763*I - 540*Pi + (264*I)*Pi^2 + 258*Pi^3 + (1260*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x]*(101161*I - 20213*Pi + (2865*I)*Pi^2 + 7050*Pi^3 + 
        (3150*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(2309 - (8575*I)*Pi - 
         330*Pi^2 + (1320*I)*Pi^3 + 960*Zeta[3]))/45) + 
    Nf*((-4*(-1093 + (1482*I)*Pi + 356*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*I)*Pi*RATIO[x^(-2)] - (16*(-71 - (108*I)*Pi + 120*Pi^2)*
        RATIO[x^(-1)])/27 - (((4*I)/15)*(-353*I + 1140*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*(((4*I)/9)*Pi*(1588 + (249*I)*Pi + 48*Pi^2) + 
        (32*((3*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (176*I)*Pi*RATIO[x^(-2)] - (64*I)*Pi*RATIO[x^(-1)] - 
        ((696*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*Pi*(-4450*I + 843*Pi - (120*I)*Pi^2)*RATIO[x])/9 + 
        ((16*I)/9)*Pi*(1333 + (528*I)*Pi + 66*Pi^2)*RATIO[x^2]) + 
      (4*(-40256 + (14730*I)*Pi + 5705*Pi^2 + (3360*I)*Pi^3 - 6840*Zeta[3]))/
       45 + (8*RATIO[x]*(16967 + (567*I)*Pi - 515*Pi^2 - (4530*I)*Pi^3 + 
         8460*Zeta[3]))/45 + (2*RATIO[x^2]*(-243097 + (238308*I)*Pi - 
         148650*Pi^2 + (32580*I)*Pi^3 + 18360*Zeta[3]))/135 + 
      (((16*I)/3)*(-I + 3*Pi)*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] + 
        (((4*I)/3)*(I + 3*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*(45*I - 63*Pi + (12*I)*Pi^2 + 44*Pi^3 + (120*I)*Zeta[3]) + 
        ((2*I)/3)*RATIO[x^2]*(13*I - 564*Pi + (48*I)*Pi^2 + 192*Pi^3 + 
          (864*I)*Zeta[3]) + (4*RATIO[x]*(47 + (312*I)*Pi + 40*Pi^2 - 
           (136*I)*Pi^3 + 528*Zeta[3]))/3)/Nc^2) + 
    Nf^2*(Nc*((16*Pi*(-61*I + 6*Pi))/9 - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 - (16*Pi*(-251*I + 30*Pi)*RATIO[x])/9 + 
        (8*Pi*(-347*I + 66*Pi)*RATIO[x^2])/9) + 
      (((32*I)/135)*(74*I + 165*Pi)*RATIO[(1 - x)^(-1)] - 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1033 - (1920*I)*Pi + 840*Pi^2 + 4320*Zeta[3]))/135 - 
        (8*RATIO[x]*(1165 - (3612*I)*Pi + 840*Pi^2 + 10800*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(6991 - (8832*I)*Pi + 1620*Pi^2 + 19440*Zeta[3]))/135)/
       Nc)) + G[1, 1, x]*
   (Nc^3*((8*(-301 + (115*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-156 + (55*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(1628 - (300*I)*Pi - 6*Pi^2 + Pi^4 + 264*Zeta[3] + 
         (24*I)*Pi*Zeta[3]))/3 - (8*RATIO[x^2]*(-99*Pi^2 + 5*Pi^4 + 
         960*Zeta[3] + (120*I)*Pi*Zeta[3]))/3 - 
      (8*RATIO[(1 - x)^(-1)]*(-2761 - (5337*I)*Pi + 1206*Pi^2 + 
         (594*I)*Pi^3 + 108*Pi^4 + 594*Zeta[3] + (324*I)*Pi*Zeta[3]))/81 + 
      (4*RATIO[x]*((-8844*I)*Pi + 1048*Pi^2 + 15*Pi^4 + 4680*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/9) + 
    Nc*((4*(-1997 - (10*I)*Pi + 690*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*RATIO[(1 - x)^(-1)]*((-2470*I)*Pi + 1005*Pi^2 + (825*I)*Pi^3 + 
         846*Pi^4 - 990*Zeta[3] + (5760*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(165569 - (125084*I)*Pi - 16050*Pi^2 + (25456*I)*Pi^3 + 
         994*Pi^4 - 41376*Zeta[3] - (21420*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-1)]*(-110694 + (57082*I)*Pi + 22675*Pi^2 + (4290*I)*Pi^3 + 
         66*Pi^4 - 9900*Zeta[3] - (28440*I)*Pi*Zeta[3]))/135 - 
      (4*(-897941 + (757320*I)*Pi + 42540*Pi^2 - (99336*I)*Pi^3 + 3372*Pi^4 + 
         366696*Zeta[3] - (47520*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(-202074 + (154544*I)*Pi + 16700*Pi^2 - (31098*I)*Pi^3 + 
         4263*Pi^4 + 1548*Zeta[3] + (247860*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((8*RATIO[(1 - x)^(-1)])/3 - (8*(26 - (3*I)*Pi + 42*Pi^2)*
          RATIO[x^(-2)])/9 + (8*(97 - (60*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         45 - (4*RATIO[x]*(-10601 + (12338*I)*Pi + 80*Pi^2 + (1776*I)*Pi^3 + 
           720*Pi^4 - 15336*Zeta[3]))/135 + 
        (2*(-12633 + (16394*I)*Pi - 6700*Pi^2 + (552*I)*Pi^3 + 288*Pi^4 - 
           14472*Zeta[3]))/135 + (2*RATIO[x^2]*(-23259 + (13982*I)*Pi - 
           160*Pi^2 + (3912*I)*Pi^3 + 1296*Pi^4 - 9792*Zeta[3]))/135)/Nc + 
      Nc*(((40*I)/81)*(I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)/9)*(479*I + 132*Pi)*RATIO[x^(-2)] + ((8*I)/9)*(-35*I + 12*Pi)*
         RATIO[x^(-1)] + (4*RATIO[x^2]*(347*Pi^2 - 2376*Zeta[3]))/27 - 
        (4*(1806 - (1827*I)*Pi + 94*Pi^2 + 432*Zeta[3]))/27 + 
        (8*RATIO[x]*((-1833*I)*Pi + 13*Pi^2 + 1080*Zeta[3]))/27)) + 
    Nf*((-2*(-2669 - (246*I)*Pi + 936*Pi^2)*RATIO[x^(-2)])/9 - 
      ((4*I)/135)*RATIO[x^(-1)]*(8811*I + 16954*Pi - (3420*I)*Pi^2 + 
        1800*Pi^3 - (3600*I)*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
        (99 + (34*I)*Pi - 240*Pi^2 - (240*I)*Pi^3 + 288*Zeta[3]))/27 + 
      (-368888 + (140262*I)*Pi - 35390*Pi^2 - (140178*I)*Pi^3 + 2763*Pi^4 + 
        726228*Zeta[3] + (56160*I)*Pi*Zeta[3])/135 + 
      (2*RATIO[x^2]*(-22599 + (27053*I)*Pi - 16420*Pi^2 - (18983*I)*Pi^3 + 
         484*Pi^4 + 53478*Zeta[3] + (142920*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(-183486 + (76422*I)*Pi - 84470*Pi^2 - (130044*I)*Pi^3 + 
         3087*Pi^4 + 525024*Zeta[3] + (341280*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(((8833 - (3276*I)*Pi - 612*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(649 + (288*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*RATIO[(1 - x)^(-1)]*(949 + (2406*I)*Pi - 360*Pi^2 - (216*I)*Pi^3 - 
           216*Zeta[3]))/81 + (2*(35490 - (32373*I)*Pi + 743*Pi^2 + 36*Pi^4 + 
           12852*Zeta[3]))/27 - (4*RATIO[x]*((-34887*I)*Pi + 1157*Pi^2 + 
           (45*I)*Pi^3 + 90*Pi^4 + 24570*Zeta[3]))/27 + 
        (2*RATIO[x^2]*(-5332*Pi^2 + (189*I)*Pi^3 + 198*Pi^4 + 43470*Zeta[3]))/
         27) + ((7 - 12*Pi^2)*RATIO[x^(-2)] + (8*(40 - (3*I)*Pi + 6*Pi^2)*
          RATIO[x^(-1)])/3 + (-6290 - (900*I)*Pi + 510*Pi^2 - (2550*I)*Pi^3 + 
          27*Pi^4 + 11340*Zeta[3] + (480*I)*Pi*Zeta[3])/15 + 
        (2*RATIO[x]*(5150 + (1160*I)*Pi + 90*Pi^2 + (1450*I)*Pi^3 + 91*Pi^4 - 
           6900*Zeta[3] + (960*I)*Pi*Zeta[3]))/15 - 
        (2*RATIO[x^2]*(8910 + (195*I)*Pi + 1245*Pi^2 + (90*I)*Pi^3 + 
           343*Pi^4 + 540*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[0, 1, x]*(Nc^3*(((-1400*I)/3)*Pi*RATIO[x^(-2)] - 
      ((880*I)/3)*Pi*RATIO[x^(-1)] - (96*Pi^2)/(-1 + RATIO[x])^2 - 
      (8*RATIO[(1 - x)^(-1)]*((-2987*I)*Pi + 570*Pi^2 - (66*I)*Pi^3 + 
         594*Zeta[3]))/27 - (16*RATIO[x]*((-2211*I)*Pi + 212*Pi^2 - 
         (60*I)*Pi^3 + Pi^4 + 630*Zeta[3]))/9 + 
      (8*((-4650*I)*Pi + 555*Pi^2 + 2*Pi^4 + 1980*Zeta[3]))/45 + 
      (8*RATIO[x^2]*(-297*Pi^2 + 4*Pi^4 + 2880*Zeta[3]))/9) + 
    Nc*((-16*((-38*I)*Pi + 117*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*((-1871*I)*Pi + 880*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(11679 + (25102*I)*Pi + 22650*Pi^2 + 
         (7920*I)*Pi^3 + 3180*Pi^4 - 13860*Zeta[3] - (13860*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x^(-1)]*(10011 + (9900*I)*Pi + 27110*Pi^2 - 
         (2640*I)*Pi^3 + 1062*Pi^4 + 7920*Zeta[3] + (20160*I)*Pi*Zeta[3]))/
       135 + (4*(-88147 + (747168*I)*Pi + 7850*Pi^2 - (52560*I)*Pi^3 + 
         8214*Pi^4 + 76500*Zeta[3] + (157680*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[x^2]*(-101037 + (77272*I)*Pi - 3580*Pi^2 - (4260*I)*Pi^3 + 
         4764*Pi^4 - 44640*Zeta[3] + (167130*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(-237814 + (440172*I)*Pi + 6215*Pi^2 - (17550*I)*Pi^3 + 
         5568*Pi^4 - 266400*Zeta[3] + (188460*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((-4*(441 + (3260*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/15)*(49*I + 20*Pi)*
         RATIO[x^(-1)] + (28*((-7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-1818 + (4939*I)*Pi - 680*Pi^2 + (360*I)*Pi^3 + 144*Pi^4 - 
           13680*Zeta[3]))/135 + (8*RATIO[x]*(-2099 + (5839*I)*Pi - 
           650*Pi^2 + (900*I)*Pi^3 + 360*Pi^4 - 12600*Zeta[3]))/135 - 
        (2*RATIO[x^2]*(-23259 + (13982*I)*Pi - 160*Pi^2 + (3960*I)*Pi^3 + 
           1296*Pi^4 - 10080*Zeta[3]))/135)/Nc + 
      Nc*((-8*((-263*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((88*I)/3)*Pi*RATIO[x^(-2)] - ((32*I)/3)*Pi*RATIO[x^(-1)] - 
        (12*Pi^2)/(-1 + RATIO[x])^2 - 
        (4*RATIO[x^2]*(347*Pi^2 - 2376*Zeta[3]))/27 + 
        (4*((-1827*I)*Pi + 94*Pi^2 + 432*Zeta[3]))/27 - 
        (8*RATIO[x]*((-1833*I)*Pi + 13*Pi^2 + 1080*Zeta[3]))/27)) + 
    Nf*(12*((-13*I)*Pi + 16*Pi^2)*RATIO[x^(-2)] + 
      (2*((-706*I)*Pi + 455*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(-3297*I + 734*Pi - (3190*I)*Pi^2 + 
        2160*Pi^3 + (2520*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
       (6009*I - 1620*Pi + (7240*I)*Pi^2 + 1200*Pi^3 + (8640*I)*Zeta[3]) + 
      (60926 - (248616*I)*Pi + 113370*Pi^2 + (89400*I)*Pi^3 - 4851*Pi^4 - 
        331200*Zeta[3] - (60480*I)*Pi*Zeta[3])/135 + 
      (2*RATIO[x]*(-29035 + (39444*I)*Pi - 32810*Pi^2 - (23890*I)*Pi^3 + 
         1725*Pi^4 + 51180*Zeta[3] + (115200*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-67797 + (81159*I)*Pi - 64280*Pi^2 - (44325*I)*Pi^3 + 
         3606*Pi^4 + 139410*Zeta[3] + (435240*I)*Pi*Zeta[3]))/135 + 
      ((-4*(1 - (7*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (44*RATIO[x^(-1)])/3 - (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (1690 - (3450*I)*Pi + 230*Pi^2 + (1790*I)*Pi^3 - 27*Pi^4 - 
          6060*Zeta[3] - (480*I)*Pi*Zeta[3])/15 - 
        (2*RATIO[x]*(2725 - (1330*I)*Pi + 710*Pi^2 + (1010*I)*Pi^3 + 
           91*Pi^4 - 4020*Zeta[3] + (960*I)*Pi*Zeta[3]))/15 + 
        (2*RATIO[x^2]*(8910 + (195*I)*Pi + 1245*Pi^2 + (90*I)*Pi^3 + 
           343*Pi^4 + 540*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      Nc^2*((540*I)*Pi*RATIO[x^(-2)] + (112*I)*Pi*RATIO[x^(-1)] + 
        (116*Pi^2)/(-1 + RATIO[x])^2 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*
         (1355*Pi + (66*I)*Pi^2 + 6*Pi^3 + (108*I)*Zeta[3]) + 
        (4*RATIO[x]*((-34887*I)*Pi + 686*Pi^2 - (648*I)*Pi^3 + 24*Pi^4 + 
           18036*Zeta[3] - (2160*I)*Pi*Zeta[3]))/27 - 
        (2*((-170325*I)*Pi + 7990*Pi^2 - (2835*I)*Pi^3 + 48*Pi^4 + 
           37530*Zeta[3] - (4320*I)*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^2]*(-26660*Pi^2 + (945*I)*Pi^3 + 264*Pi^4 + 
           217350*Zeta[3] - (23760*I)*Pi*Zeta[3]))/135))) + 
  Nc^3*(((-4*I)/3)*(832*Pi + (55*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] - 
    (8*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(5*(-1 + RATIO[x])^2) - 
    (4*(64835 + (130890*I)*Pi - 11730*Pi^2 + (2700*I)*Pi^3 - 306*Pi^4 - 
       (396*I)*Pi^5 + Pi^6 + 68850*Zeta[3] - (12960*I)*Pi*Zeta[3] + 
       1980*Pi^2*Zeta[3] - (1080*I)*Pi^3*Zeta[3] - 1620*Zeta[3]^2 + 
       59400*Zeta[5] + (22680*I)*Pi*Zeta[5]))/405 + 
    (4*RATIO[x]*(-1685 - (165*I)*Pi + 71670*Pi^2 - 5244*Pi^4 - 
       (3060*I)*Pi^5 + 5*Pi^6 - 226800*Zeta[3] - (159840*I)*Pi*Zeta[3] + 
       9900*Pi^2*Zeta[3] - (5400*I)*Pi^3*Zeta[3] - 8100*Zeta[3]^2 + 
       135000*Zeta[5] + (113400*I)*Pi*Zeta[5]))/405 - 
    (2*RATIO[x^2]*(-9801*Pi^4 - (11160*I)*Pi^5 + 20*Pi^6 - 
       (320760*I)*Pi*Zeta[3] + 39600*Pi^2*Zeta[3] - (21600*I)*Pi^3*Zeta[3] - 
       32400*Zeta[3]^2 + 702000*Zeta[5] + (453600*I)*Pi*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(600823405 + (84811230*I)*Pi - 12469170*Pi^2 + 
       (457380*I)*Pi^3 + 110754*Pi^4 + (37422*I)*Pi^5 - 89388*Pi^6 - 
       560800800*Zeta[3] - (168330960*I)*Pi*Zeta[3] + 748440*Pi^2*Zeta[3] - 
       (408240*I)*Pi^3*Zeta[3] + 13880160*Zeta[3]^2 - 49397040*Zeta[5] + 
       (14696640*I)*Pi*Zeta[5]))/229635) + 
  Nc*((((-64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 - (((4*I)/135)*(-5688*Pi^3 - (4291*I)*Pi^4 + 24*Pi^5 - 
       (34128*I)*Zeta[3] - 21060*Pi*Zeta[3] - (240*I)*Pi^2*Zeta[3] + 
       (3600*I)*Zeta[5]))/(-1 + RATIO[x])^2 + 
    (4*RATIO[x^(-1)]*((-29769*I)*Pi + 31023*Pi^2 + (173968*I)*Pi^3 - 
       (5874*I)*Pi^5 + 4068*Pi^6 + (111240*I)*Pi*Zeta[3] + 
       106920*Pi^2*Zeta[3] + (6480*I)*Pi^3*Zeta[3] + (254880*I)*Pi*Zeta[5]))/
     405 + (2*RATIO[(1 - x)^(-1)]*((277914*I)*Pi - 366408*Pi^2 - 
       (598920*I)*Pi^3 - 345961*Pi^4 + (151074*I)*Pi^5 + 6200*Pi^6 + 
       5348112*Zeta[3] + (7973280*I)*Pi*Zeta[3] + 332640*Pi^2*Zeta[3] + 
       (438480*I)*Pi^3*Zeta[3] + 1406160*Zeta[3]^2 + 13804560*Zeta[5] + 
       (967680*I)*Pi*Zeta[5]))/2835 + 
    (2*RATIO[x^2]*(14145180*Pi^2 - (10818080*I)*Pi^3 - 2085055*Pi^4 - 
       (162106*I)*Pi^5 + 468190*Pi^6 - 12439560*Zeta[3] - 
       (58938600*I)*Pi*Zeta[3] + 91560*Pi^2*Zeta[3] + 
       (37800*I)*Pi^3*Zeta[3] + 32659200*Zeta[3]^2 + 23158800*Zeta[5] + 
       (72651600*I)*Pi*Zeta[5]))/4725 + 
    (2*(-1098720 + (5307960*I)*Pi + 6459005*Pi^2 - (47046510*I)*Pi^3 - 
       1852655*Pi^4 + (1056342*I)*Pi^5 + 318200*Pi^6 - 189251580*Zeta[3] - 
       (142682400*I)*Pi*Zeta[3] + 602280*Pi^2*Zeta[3] + 
       (5065200*I)*Pi^3*Zeta[3] + 17463600*Zeta[3]^2 + 131128200*Zeta[5] + 
       (73710000*I)*Pi*Zeta[5]))/14175 - 
    (4*RATIO[x]*(25660145*Pi^2 - (40496190*I)*Pi^3 - 7466585*Pi^4 + 
       (421176*I)*Pi^5 + 691625*Pi^6 - 129255420*Zeta[3] - 
       (132287400*I)*Pi*Zeta[3] + 7054740*Pi^2*Zeta[3] + 
       (6142500*I)*Pi^3*Zeta[3] + 35154000*Zeta[3]^2 + 89567100*Zeta[5] + 
       (169646400*I)*Pi*Zeta[5]))/14175) + 
  G[0, x]*((Nf^2*(((-392*I)/15)*Pi*RATIO[x^(-1)] + (2*((-27*I)*Pi + 49*Pi^2))/
        (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(19587 - (38418*I)*Pi - 
          11926*Pi^2 + (144*I)*Pi^3 - 49824*Zeta[3]))/405 + 
       (2*(5763 - (5697*I)*Pi - 2941*Pi^2 + (720*I)*Pi^3 - 1440*Zeta[3]))/
        405 - ((2*I)/405)*RATIO[(1 - x)^(-1)]*(2931*I + 7506*Pi + 
         (736*I)*Pi^2 + 720*Pi^3 + (1440*I)*Zeta[3]) + 
       (2*RATIO[x^2]*(-9691*Pi^2 + (1368*I)*Pi^3 + 91872*Zeta[3]))/405))/Nc + 
    Nf*((32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
      (2*((-16965*I)*Pi + 8283*Pi^2 + (2280*I)*Pi^3 + 8*Pi^4 + 7830*Zeta[3] - 
         (2160*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^(-1)]*((6009*I)*Pi + 1130*Pi^2 + (1760*I)*Pi^3 + 480*Pi^4 + 
         (17280*I)*Pi*Zeta[3]))/135 - (2*RATIO[(1 - x)^(-1)]*
        (-2427 + (31824*I)*Pi + 32318*Pi^2 - (15240*I)*Pi^3 + 3648*Pi^4 - 
         180*Zeta[3] - (99360*I)*Pi*Zeta[3]))/405 + 
      ((2*(17 + (73*I)*Pi + 49*Pi^2))/3 - (4*(-21 - (15*I)*Pi + 10*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
        (2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*RATIO[x]*(219 - (1455*I)*Pi + 253*Pi^2 + (282*I)*Pi^3 - 
           1692*Zeta[3]))/9 + (RATIO[x^2]*(-23*Pi^2 - (570*I)*Pi^3 + 
           3420*Zeta[3]))/9)/Nc^2 + (2*RATIO[x]*(-37668 - (289503*I)*Pi + 
         17825*Pi^2 + (70452*I)*Pi^3 - 29304*Pi^4 + (11196*I)*Pi^5 - 
         78192*Zeta[3] - (597240*I)*Pi*Zeta[3] + 369360*Pi^2*Zeta[3] - 
         680400*Zeta[5]))/405 + (2*(24252 + (155214*I)*Pi + 305789*Pi^2 - 
         (48150*I)*Pi^3 - 3132*Pi^4 - (1980*I)*Pi^5 - 117990*Zeta[3] - 
         (27000*I)*Pi*Zeta[3] - 29160*Pi^2*Zeta[3] + 97200*Zeta[5]))/405 + 
      (RATIO[x^2]*(80519*Pi^2 - (42454*I)*Pi^3 + 44076*Pi^4 - (8724*I)*Pi^5 - 
         164436*Zeta[3] + (90720*I)*Pi*Zeta[3] - 272160*Pi^2*Zeta[3] + 
         486000*Zeta[5]))/135) + 
    Nc*((-32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (4*((-57015*I)*Pi + 25884*Pi^2 + (870*I)*Pi^3 + 4*Pi^4 - 
         38340*Zeta[3] - (1080*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      ((8*I)/135)*RATIO[x^(-1)]*(10011*Pi + (800*I)*Pi^2 + 4840*Pi^3 - 
        (3960*I)*Pi^4 + 828*Pi^5 + 47520*Pi*Zeta[3] - 
        (23940*I)*Pi^2*Zeta[3]) + (8*RATIO[x]*(79749 + (777174*I)*Pi + 
         513319*Pi^2 - (300534*I)*Pi^3 - 22167*Pi^4 - (3681*I)*Pi^5 + 
         393624*Zeta[3] - (435240*I)*Pi*Zeta[3] - 464940*Pi^2*Zeta[3] - 
         916920*Zeta[5]))/405 - (4*RATIO[(1 - x)^(-1)]*
        (-19851 - (304380*I)*Pi + 9884*Pi^2 + (24510*I)*Pi^3 - 29634*Pi^4 + 
         (3168*I)*Pi^5 + 50400*Zeta[3] + (463320*I)*Pi*Zeta[3] + 
         1080*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
      (8*(-72570 - (314898*I)*Pi - 525692*Pi^2 + (58125*I)*Pi^3 + 
         16677*Pi^4 + (3123*I)*Pi^5 + 280710*Zeta[3] + 
         (427410*I)*Pi*Zeta[3] + 165240*Pi^2*Zeta[3] + 332100*Zeta[5]))/405 + 
      (8*RATIO[x^2]*(-262285*Pi^2 + (216822*I)*Pi^3 - 29217*Pi^4 + 
         (5805*I)*Pi^5 - 520632*Zeta[3] + (563220*I)*Pi*Zeta[3] + 
         412560*Pi^2*Zeta[3] + 503820*Zeta[5]))/405)) + 
  Nf^2*(Nc*((2*((-611*I)*Pi + 66*Pi^2)*RATIO[x^(-1)])/9 + 
      (-11*Pi^4 + (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(-1298750 + (67680*I)*Pi + 195210*Pi^2 + 
         (16200*I)*Pi^3 + 1107*Pi^4 + 209520*Zeta[3] - 
         (126360*I)*Pi*Zeta[3]))/32805 + 
      (RATIO[x^2]*(3817*Pi^4 + (1584*I)*Pi^5 + (124920*I)*Pi*Zeta[3] - 
         7920*Pi^2*Zeta[3] - 237600*Zeta[5]))/405 + 
      (-33330 - (71910*I)*Pi - 1065*Pi^2 + 748*Pi^4 + (288*I)*Pi^5 + 
        22680*Zeta[3] + (24480*I)*Pi*Zeta[3] - 1440*Pi^2*Zeta[3] - 
        43200*Zeta[5])/405 + (2*RATIO[x]*(-768 - (90*I)*Pi + 3642*Pi^2 - 
         407*Pi^4 - (144*I)*Pi^5 - 14256*Zeta[3] - (13320*I)*Pi*Zeta[3] + 
         720*Pi^2*Zeta[3] + 21600*Zeta[5]))/81) + 
    (((8*I)/45)*(2*Pi - (81*I)*Pi^2 + 105*Pi^3)*RATIO[x^(-1)] + 
      (14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-18505 - (5862*I)*Pi + 
         3150*Pi^2 + (3408*I)*Pi^3 + 124*Pi^4 + 19920*Zeta[3] - 
         (24480*I)*Pi*Zeta[3]))/405 - 
      (2*(231840 - (368655*I)*Pi - 10605*Pi^2 - (106575*I)*Pi^3 - 2555*Pi^4 + 
         (168*I)*Pi^5 + 3720*Pi^6 - 3475290*Zeta[3] - (37800*I)*Pi*Zeta[3] + 
         65520*Pi^2*Zeta[3] + 907200*Zeta[3]^2 + 1398600*Zeta[5]))/14175 + 
      (4*RATIO[x]*(-4725 + 214060*Pi^2 - (117915*I)*Pi^3 - 73640*Pi^4 + 
         (9744*I)*Pi^5 + 9300*Pi^6 - 2889390*Zeta[3] - 
         (756000*I)*Pi*Zeta[3] + 20160*Pi^2*Zeta[3] + 2268000*Zeta[3]^2 + 
         2305800*Zeta[5]))/14175 - 
      (RATIO[x^2]*(2442195*Pi^2 - (1468110*I)*Pi^3 - 500290*Pi^4 + 
         (49056*I)*Pi^5 + 33480*Pi^6 - 4070220*Zeta[3] - 
         (2797200*I)*Pi*Zeta[3] + 55440*Pi^2*Zeta[3] + 8164800*Zeta[3]^2 + 
         9223200*Zeta[5]))/14175)/Nc) + 
  Nf*(((-2*I)/405)*RATIO[x^(-1)]*(-26421*Pi - (19872*I)*Pi^2 + 71416*Pi^3 + 
      1272*Pi^5 + 33840*Pi*Zeta[3] - (38880*I)*Pi^2*Zeta[3]) + 
    ((-9156*I)*Pi^3 + 5657*Pi^4 + (192*I)*Pi^5 + 54936*Zeta[3] + 
      (86400*I)*Pi*Zeta[3] + 1920*Pi^2*Zeta[3] - 28800*Zeta[5])/
     (270*(-1 + RATIO[x])^2) + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 - 
    (RATIO[(1 - x)^(-1)]*(1222525 + (124866*I)*Pi - 114228*Pi^2 - 
       (524088*I)*Pi^3 - 39636*Pi^4 + (28224*I)*Pi^5 - 369048*Zeta[3] + 
       (1756080*I)*Pi*Zeta[3] + 298080*Pi^2*Zeta[3] + 669600*Zeta[5]))/2430 - 
    (RATIO[x^2]*(2033910*Pi^2 - (2434770*I)*Pi^3 + 1309105*Pi^4 - 
       (250737*I)*Pi^5 + 183460*Pi^6 - 5199540*Zeta[3] + 
       (6267600*I)*Pi*Zeta[3] + 1402920*Pi^2*Zeta[3] - 
       (2154600*I)*Pi^3*Zeta[3] + 10643400*Zeta[3]^2 - 5570100*Zeta[5] + 
       (37697400*I)*Pi*Zeta[5]))/4050 + 
    (3583440 + (1907640*I)*Pi - 945490*Pi^2 + (35667240*I)*Pi^3 + 
      1529465*Pi^4 - (420126*I)*Pi^5 - 208890*Pi^6 + 68660760*Zeta[3] + 
      (79455600*I)*Pi*Zeta[3] - 9996840*Pi^2*Zeta[3] - 
      (1096200*I)*Pi^3*Zeta[3] - 4422600*Zeta[3]^2 + 70950600*Zeta[5] - 
      (73710000*I)*Pi*Zeta[5])/28350 + 
    (RATIO[x]*(18900 + 7725165*Pi^2 - (31694250*I)*Pi^3 - 519785*Pi^4 + 
       (123333*I)*Pi^5 + 592950*Pi^6 - 56326620*Zeta[3] + 
       (22150800*I)*Pi*Zeta[3] + 28503720*Pi^2*Zeta[3] - 
       (4687200*I)*Pi^3*Zeta[3] + 29257200*Zeta[3]^2 - 81213300*Zeta[5] + 
       (172027800*I)*Pi*Zeta[5]))/14175 + 
    ((I/3)*(65*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] + 
      ((-140*I)*Pi^3 - 11*Pi^4 + 840*Zeta[3] + (360*I)*Pi*Zeta[3])/
       (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(715 - (420*I)*Pi - 
         20*Pi^2 - (40*I)*Pi^3 + 22*Pi^4 + 2460*Zeta[3] - 
         (720*I)*Pi*Zeta[3] - 3600*Zeta[5]))/45 - 
      (RATIO[x^2]*(62370*Pi^2 + (1365*I)*Pi^3 + 2800*Pi^4 + (357*I)*Pi^5 + 
         282*Pi^6 - 4830*Zeta[3] - (342720*I)*Pi*Zeta[3] - 
         7560*Pi^2*Zeta[3] + (6720*I)*Pi^3*Zeta[3] + 5040*Zeta[3]^2 + 
         18900*Zeta[5] + (524160*I)*Pi*Zeta[5]))/315 + 
      (39690 + (202230*I)*Pi - 419265*Pi^2 - (154980*I)*Pi^3 + 42273*Pi^4 - 
        (3213*I)*Pi^5 - 3958*Pi^6 + 997920*Zeta[3] + (2971080*I)*Pi*Zeta[3] + 
        68040*Pi^2*Zeta[3] - (22680*I)*Pi^3*Zeta[3] - 385560*Zeta[3]^2 - 
        170100*Zeta[5] - (3538080*I)*Pi*Zeta[5])/5670 + 
      (RATIO[x]*(509985*Pi^2 + (264600*I)*Pi^3 - 66276*Pi^4 + (5355*I)*Pi^5 + 
         4474*Pi^6 - 1534680*Zeta[3] - (5352480*I)*Pi*Zeta[3] - 
         113400*Pi^2*Zeta[3] + (68040*I)*Pi^3*Zeta[3] + 249480*Zeta[3]^2 + 
         283500*Zeta[5] + (6259680*I)*Pi*Zeta[5]))/2835)/Nc^2 + 
    Nc^2*((I/9)*(12109*Pi + (846*I)*Pi^2 + 264*Pi^3)*RATIO[x^(-1)] + 
      (29*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-64216855 - (7015050*I)*Pi + 9338820*Pi^2 + 
         (666360*I)*Pi^3 - 41796*Pi^4 - (36936*I)*Pi^5 + 39071160*Zeta[3] + 
         (6998400*I)*Pi*Zeta[3] + 311040*Pi^2*Zeta[3] + 13296960*Zeta[5]))/
       65610 + (4565610 + (9121770*I)*Pi + 796005*Pi^2 + (102060*I)*Pi^3 - 
        113330*Pi^4 - (45801*I)*Pi^5 - 648*Pi^6 - 1406160*Zeta[3] - 
        (3276000*I)*Pi*Zeta[3] + 5040*Pi^2*Zeta[3] - (105840*I)*Pi^3*
         Zeta[3] - 136080*Zeta[3]^2 + 4743900*Zeta[5] + 
        (1859760*I)*Pi*Zeta[5])/5670 + 
      (2*RATIO[x]*(49770 + (5040*I)*Pi - 1261890*Pi^2 + (40635*I)*Pi^3 + 
         131593*Pi^4 + (70560*I)*Pi^5 + 810*Pi^6 + 4190130*Zeta[3] + 
         (3626280*I)*Pi*Zeta[3] - 97020*Pi^2*Zeta[3] + (132300*I)*Pi^3*
          Zeta[3] + 170100*Zeta[3]^2 - 5292000*Zeta[5] - 
         (2324700*I)*Pi*Zeta[5]))/2835 - 
      (RATIO[x^2]*(410564*Pi^4 + (341397*I)*Pi^5 + 3564*Pi^6 + 
         (13436640*I)*Pi*Zeta[3] - 844200*Pi^2*Zeta[3] + 
         (582120*I)*Pi^3*Zeta[3] + 748440*Zeta[3]^2 - 25836300*Zeta[5] - 
         (10228680*I)*Pi*Zeta[5]))/5670)) + 
  G[1, x]*(Nf^2*(Nc*((2*((-479*I)*Pi + 66*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(-611 + (8*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*RATIO[(1 - x)^(-1)]*(-10787 + (2016*I)*Pi + 4554*Pi^2 + 
           (216*I)*Pi^3 - 14688*Zeta[3]))/729 - 
        (44*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/135 + 
        (4*RATIO[x]*((-6*I)*Pi + 479*Pi^2 + 22*Pi^4 - 2376*Zeta[3] + 
           (720*I)*Pi*Zeta[3]))/27 - (2*(10890 + (20010*I)*Pi + 195*Pi^2 + 
           44*Pi^4 - 9720*Zeta[3] + (1440*I)*Pi*Zeta[3]))/135) + 
      (((8*I)/45)*(-130*Pi - (81*I)*Pi^2 + 105*Pi^3)*RATIO[x^(-2)] - 
        ((8*I)/45)*(2*I + 65*Pi - (234*I)*Pi^2 + 30*Pi^3)*RATIO[x^(-1)] + 
        (4*RATIO[(1 - x)^(-1)]*(-55 - (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 - 
        (2*RATIO[x^2]*(-1591*Pi^2 + (1368*I)*Pi^3 + 264*Pi^4 + 
           91872*Zeta[3] + (4320*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x]*(-19587 + (38418*I)*Pi - 11174*Pi^2 + (11736*I)*Pi^3 + 
           4218*Pi^4 + 19584*Zeta[3] + (6480*I)*Pi*Zeta[3]))/405 - 
        (2*(-5310 + (27531*I)*Pi + 6419*Pi^2 + (5580*I)*Pi^3 + 3135*Pi^4 - 
           79200*Zeta[3] + (9720*I)*Pi*Zeta[3]))/405)/Nc) + 
    Nc^3*(((-4*I)/3)*(602*Pi + (55*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-2)] - 
      ((8*I)/3)*(-416*I + 367*Pi + (55*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] - 
      (2*RATIO[(1 - x)^(-1)]*(-1163545 + (811080*I)*Pi - 73515*Pi^2 - 
         (93960*I)*Pi^3 + 26136*Pi^4 - (3078*I)*Pi^5 - 988200*Zeta[3] - 
         (124740*I)*Pi*Zeta[3] + 32400*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[x]*((-12*I)*Pi + 7524*Pi^2 + (720*I)*Pi^3 + 337*Pi^4 - 
         (102*I)*Pi^5 - 25920*Zeta[3] + (12600*I)*Pi*Zeta[3] + 
         2160*Pi^2*Zeta[3] - 5400*Zeta[5]))/27 + 
      (2*(-81870 - (159360*I)*Pi + 11850*Pi^2 - (2700*I)*Pi^3 - 121*Pi^4 + 
         (102*I)*Pi^5 - (3960*I)*Pi*Zeta[3] - 2160*Pi^2*Zeta[3] + 
         5400*Zeta[5]))/135 + (4*RATIO[x^2]*(-319*Pi^4 + (102*I)*Pi^5 - 
         (10440*I)*Pi*Zeta[3] - 2160*Pi^2*Zeta[3] + 5400*Zeta[5]))/27) + 
    Nc*(((-4*I)/15)*(9985*Pi + (2209*I)*Pi^2 + 880*Pi^3)*RATIO[x^(-2)] - 
      (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*(223938 + (2438922*I)*Pi + 421459*Pi^2 - (220740*I)*Pi^3 + 
         41073*Pi^4 - (16290*I)*Pi^5 + 108360*Zeta[3] - 
         (934740*I)*Pi*Zeta[3] - 314280*Pi^2*Zeta[3] - 696600*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(311165*Pi^2 - (342834*I)*Pi^3 + 65361*Pi^4 - 
         (14076*I)*Pi^5 + 1255284*Zeta[3] - (1151280*I)*Pi*Zeta[3] - 
         942300*Pi^2*Zeta[3] - 408240*Zeta[5]))/405 - 
      (8*RATIO[(1 - x)^(-1)]*((-11679*I)*Pi + 1720*Pi^2 - (1585*I)*Pi^3 - 
         2057*Pi^4 - (874*I)*Pi^5 - 5010*Zeta[3] - (1980*I)*Pi*Zeta[3] - 
         12840*Pi^2*Zeta[3] - 27900*Zeta[5]))/135 + ((4*I)/405)*RATIO[x^(-1)]*
       (29769*I - 726210*Pi + (112324*I)*Pi^2 + 85290*Pi^3 + (19239*I)*Pi^4 + 
        1758*Pi^5 + (320400*I)*Zeta[3] + 201960*Pi*Zeta[3] - 
        (102240*I)*Pi^2*Zeta[3] - (218160*I)*Zeta[5]) + 
      (8*RATIO[x]*(-79749 - (777174*I)*Pi - 129649*Pi^2 + (204729*I)*Pi^3 - 
         72789*Pi^4 + (11214*I)*Pi^5 - 633834*Zeta[3] + 
         (55080*I)*Pi*Zeta[3] + 415530*Pi^2*Zeta[3] + 779220*Zeta[5]))/405) + 
    Nf*(((2*I)/45)*(13345*Pi + (2628*I)*Pi^2 + 1080*Pi^3)*RATIO[x^(-2)] + 
      (((64*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*(-21515 + (13188*I)*Pi - 3530*Pi^2 + 
         (560*I)*Pi^3 - 1536*Pi^4 + 30240*Zeta[3] + (8640*I)*Pi*Zeta[3]))/
       135 + (2*RATIO[x^(-1)]*(26421 + (92610*I)*Pi + 20482*Pi^2 - 
         (46200*I)*Pi^3 + 2076*Pi^4 + 132840*Zeta[3] - (47520*I)*Pi*Zeta[3]))/
       405 + (-((-3 + (4*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (I/3)*(21*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] - 
        (I/3)*(65*I - 276*Pi - (76*I)*Pi^2 + 128*Pi^3)*RATIO[x^(-1)] + 
        ((5*I)/9)*RATIO[x^2]*((17*I)*Pi^2 + 114*Pi^3 + (684*I)*Zeta[3]) + 
        (1095 - (13800*I)*Pi + 3840*Pi^2 + (2880*I)*Pi^3 + 203*Pi^4 - 
          8640*Zeta[3] + (1800*I)*Pi*Zeta[3])/45 - 
        (2*RATIO[x]*(1095 - (7275*I)*Pi + 2810*Pi^2 + (1080*I)*Pi^3 + 
           343*Pi^4 - 4680*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      (RATIO[x^2]*(-82059*Pi^2 + (70174*I)*Pi^3 - 16082*Pi^4 + 
         (5064*I)*Pi^5 + 120516*Zeta[3] + (209520*I)*Pi*Zeta[3] + 
         444960*Pi^2*Zeta[3] - 773280*Zeta[5]))/135 + 
      (-29352 - (918306*I)*Pi + 357887*Pi^2 + (277650*I)*Pi^3 - 29970*Pi^4 + 
        (3060*I)*Pi^5 - 603360*Zeta[3] - (381240*I)*Pi*Zeta[3] + 
        220320*Pi^2*Zeta[3] - 382320*Zeta[5])/405 + 
      (2*RATIO[x]*(37668 + (289503*I)*Pi - 179495*Pi^2 - (156177*I)*Pi^3 + 
         35280*Pi^4 - (6624*I)*Pi^5 - 39078*Zeta[3] + (844560*I)*Pi*Zeta[3] - 
         609120*Pi^2*Zeta[3] + 1062720*Zeta[5]))/405 + 
      Nc^2*((I/9)*(8833*Pi + (846*I)*Pi^2 + 264*Pi^3)*RATIO[x^(-2)] + 
        (I/9)*(-12109*I - 904*Pi + (456*I)*Pi^2 + 96*Pi^3)*RATIO[x^(-1)] + 
        (4*RATIO[(1 - x)^(-1)]*(-277495 + (75780*I)*Pi + 97590*Pi^2 - 
           (3510*I)*Pi^3 + 2214*Pi^4 - 292680*Zeta[3] - (11340*I)*Pi*
            Zeta[3]))/3645 + (2*RATIO[x^2]*(1243*Pi^4 - (374*I)*Pi^5 + 
           (40680*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - 19800*Zeta[5]))/45 + 
        (67525 + (129060*I)*Pi + 4685*Pi^2 + (2310*I)*Pi^3 + 302*Pi^4 - 
          (136*I)*Pi^5 - 43380*Zeta[3] + (18720*I)*Pi*Zeta[3] + 
          2880*Pi^2*Zeta[3] - 7200*Zeta[5])/45 + 
        (2*RATIO[x]*((120*I)*Pi - 47750*Pi^2 - (2025*I)*Pi^3 - 3102*Pi^4 + 
           (1020*I)*Pi^5 + 175770*Zeta[3] - (133920*I)*Pi*Zeta[3] - 
           21600*Pi^2*Zeta[3] + 54000*Zeta[5]))/135))), 
 Nf^3*((4*(5 + (3*I)*Pi))/81 - ((8*I)/81)*(-5*I + 3*Pi)*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(-384 + 960*RATIO[x] - 992*RATIO[x^2]) + 
    Nc*(960 - (1280*RATIO[(1 - x)^(-1)])/3 + (4160*RATIO[x^(-1)])/3 - 
      192*RATIO[x] - 128*RATIO[x^2])) + G[0, 1, 1, 1, 1, 0, x]*
   (Nf*(-384 + 960*RATIO[x] - 992*RATIO[x^2]) + 
    Nc*(960 - (1280*RATIO[(1 - x)^(-1)])/3 + (4160*RATIO[x^(-1)])/3 - 
      192*RATIO[x] - 128*RATIO[x^2])) + Nc*G[1, 1, 1, 1, 1, 1, x]*
   (4608 - 2816*RATIO[x^(-1)] - 6912*RATIO[x] + 12032*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nc*(-3136 - 1024*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] + 9344*RATIO[x] - 17984*RATIO[x^2]) + 
    Nf*(-32 - 128*RATIO[x] + 160*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc*(-1728 - 704*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 6144*RATIO[x] - 5440*RATIO[x^2]) + 
    (Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(168 - 1104*RATIO[x] + (-8 + 112*RATIO[x] - 160*RATIO[x^2])/Nc^2 + 
      752*RATIO[x^2])) + G[1, 0, 1, 0, 1, 0, x]*
   (Nc*(-1728 - 704*RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 + 
      6144*RATIO[x] - 5440*RATIO[x^2]) + 
    (Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(168 - 1104*RATIO[x] + (-8 + 112*RATIO[x] - 160*RATIO[x^2])/Nc^2 + 
      752*RATIO[x^2])) + G[1, 1, 1, 0, 1, 1, x]*
   (Nc*(-3968 + 2048*RATIO[(1 - x)^(-1)] + 1792*RATIO[x^(-1)] + 
      4288*RATIO[x] - 6848*RATIO[x^2]) + 
    Nf*(224 - 832*RATIO[x] + 896*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(-3904 - 2816*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x^(-1)] + 12032*RATIO[x] - 23232*RATIO[x^2]) + 
    Nf*(416 - 1024*RATIO[x] + 1056*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc*(192 + (3328*RATIO[(1 - x)^(-1)])/3 + 
      (3968*RATIO[x^(-1)])/3 + 5376*RATIO[x] - 11456*RATIO[x^2]) + 
    Nf*(416 - 1024*RATIO[x] + 1056*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nc*(-5568 + 5120*RATIO[(1 - x)^(-1)] + 
      3328*RATIO[x^(-1)] + 3072*RATIO[x] - 3392*RATIO[x^2]) + 
    Nf*(544 - 1280*RATIO[x] + 1312*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc*(-5568 + 5120*RATIO[(1 - x)^(-1)] + 
      3328*RATIO[x^(-1)] + 3072*RATIO[x] - 3392*RATIO[x^2]) + 
    Nf*(544 - 1280*RATIO[x] + 1312*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(-2752 + 384*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] + 9728*RATIO[x] - 7744*RATIO[x^2]) + 
    Nc^3*(384 - 960*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(712 - 2768*RATIO[x] + Nc^2*(-192 + 768*RATIO[x] - 704*RATIO[x^2]) + 
      (-8 + 112*RATIO[x] - 144*RATIO[x^2])/Nc^2 + 1568*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc*(-128 - (12800*RATIO[(1 - x)^(-1)])/3 - 
      (4096*RATIO[x^(-1)])/3 + 1792*RATIO[x] - 3712*RATIO[x^2]) + 
    Nf*(896 - 1792*RATIO[x] + 1792*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(-480 + 1344*RATIO[x] - 1408*RATIO[x^2]) + 
    Nc*(-640 + (2560*RATIO[(1 - x)^(-1)])/3 + (2048*RATIO[x^(-1)])/3 - 
      832*RATIO[x] + 2112*RATIO[x^2])) + G[0, 1, 1, 0, 0, 1, x]*
   (Nc*(-5824 + 704*RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 + 
      15872*RATIO[x] - 12672*RATIO[x^2]) + 
    Nf*(1040 - 5056*RATIO[x] + 4656*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nc*(-5824 + 704*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 15872*RATIO[x] - 12672*RATIO[x^2]) + 
    Nf*(1040 - 5056*RATIO[x] + 4656*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nc*(-3200 - 3584*RATIO[(1 - x)^(-1)] - 
      2176*RATIO[x^(-1)] + 20800*RATIO[x] - 17728*RATIO[x^2]) + 
    Nc^3*(384 - 960*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(1632 - 7488*RATIO[x] + Nc^2*(-192 + 768*RATIO[x] - 704*RATIO[x^2]) + 
      5824*RATIO[x^2])) + G[0, 1, 0, 1, 1, 1, x]*
   (Nf*(-512 + 1216*RATIO[x] - 1248*RATIO[x^2]) + 
    Nc*(-1984 + (6016*RATIO[(1 - x)^(-1)])/3 + (1664*RATIO[x^(-1)])/3 - 
      3904*RATIO[x] + 9344*RATIO[x^2])) + G[0, 1, 1, 0, 0, 0, x]*
   (Nf*(-1136 + 4288*RATIO[x] - 3600*RATIO[x^2]) + 
    Nc*(7424 - 384*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 15232*RATIO[x] + 
      10432*RATIO[x^2])) + G[1, 1, 1, 0, 0, 1, x]*
   (Nf*(-688 + 3968*RATIO[x] - 3696*RATIO[x^2]) + 
    Nc*(4160 - 2048*RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 - 
      12736*RATIO[x] + 10496*RATIO[x^2])) + G[1, 1, 1, 0, 1, 0, x]*
   (Nf*(-688 + 3968*RATIO[x] - 3696*RATIO[x^2]) + 
    Nc*(4160 - 2048*RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 - 
      12736*RATIO[x] + 10496*RATIO[x^2])) + G[1, 0, 1, 0, 0, 0, x]*
   (Nf*(-576 + 2880*RATIO[x] + Nc^2*(-240 + 960*RATIO[x] - 880*RATIO[x^2]) - 
      2368*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc^3*(384 - 960*RATIO[x] + 640*RATIO[x^2]) + 
    Nc*(6912 + (128*RATIO[(1 - x)^(-1)])/3 - (1792*RATIO[x^(-1)])/3 - 
      15360*RATIO[x] + 10752*RATIO[x^2])) + G[0, 0, 1, 1, 1, 1, x]*
   (Nf*(-864 + 1920*RATIO[x] - 1952*RATIO[x^2]) + 
    Nc*(1856 + (6016*RATIO[(1 - x)^(-1)])/3 + (1280*RATIO[x^(-1)])/3 - 
      7552*RATIO[x] + 14912*RATIO[x^2])) + G[1, 1, 0, 0, 1, 1, x]*
   (Nf*(320 + 1088*RATIO[x] + (-32 + 448*RATIO[x] - 704*RATIO[x^2])/Nc^2 - 
      2592*RATIO[x^2]) + (Nf^2*(-64 + 512*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(-64 + 512*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] - 5632*RATIO[x] + 
      14976*RATIO[x^2])) + G[1, 0, 1, 0, 1, 1, x]*
   (Nf*(-232 + 1520*RATIO[x] + (-8 + 112*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 
      1904*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(3008 + 1024*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-1)] - 9472*RATIO[x] + 
      15040*RATIO[x^2])) + G[1, 0, 0, 1, 1, 1, x]*
   (Nf*(-32 + 256*RATIO[x] - 288*RATIO[x^2]) + 
    Nc*(-1728 + 2176*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      8064*RATIO[x] + 17984*RATIO[x^2])) + G[0, 0, 0, 0, 1, 1, x]*
   (Nf*(-144 + 4128*RATIO[x] + (-48 + 672*RATIO[x] - 1056*RATIO[x^2])/Nc^2 - 
      5760*RATIO[x^2]) + (Nf^2*(-80 + 640*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nc*(1792 - 896*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 12992*RATIO[x] + 
      18688*RATIO[x^2])) + G[1, 0, 0, 1, 0, 1, x]*
   (Nc*(5312 - 1856*RATIO[(1 - x)^(-1)] - (3328*RATIO[x^(-1)])/3 - 
      4672*RATIO[x] - 128*RATIO[x^2]) + 
    Nf*(-256 + 896*RATIO[x] - 1040*RATIO[x^2] - (80*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nc*(5312 - 1856*RATIO[(1 - x)^(-1)] - 
      (3328*RATIO[x^(-1)])/3 - 4672*RATIO[x] - 128*RATIO[x^2]) + 
    Nf*(-256 + 896*RATIO[x] - 1040*RATIO[x^2] - (80*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 0, 0, x]*((Nf^2*(-80 + 640*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nc^3*(1152 - 2880*RATIO[x] + 1920*RATIO[x^2]) + 
    Nc*(3712 + 512*RATIO[(1 - x)^(-1)] - 12224*RATIO[x] + 9664*RATIO[x^2]) + 
    Nf*(-120 + 480*RATIO[x] + Nc^2*(-696 + 2784*RATIO[x] - 2552*RATIO[x^2]) - 
      712*RATIO[x^2] - (80*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 0, 0, x]*((Nf^2*(-64 + 512*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc^3*(576 - 1440*RATIO[x] + 960*RATIO[x^2]) + 
    Nc*(8576 + (1280*RATIO[(1 - x)^(-1)])/3 + (2432*RATIO[x^(-1)])/3 - 
      27328*RATIO[x] + 19136*RATIO[x^2]) + 
    Nf*(-464 + 3904*RATIO[x] + Nc^2*(-384 + 1536*RATIO[x] - 
        1408*RATIO[x^2]) - 3088*RATIO[x^2] - (64*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc*(-128 + 192*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 + 3520*RATIO[x] - 5248*RATIO[x^2]) + 
    Nf*(480 - 1920*RATIO[x] + 1504*RATIO[x^2] - (64*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nc*(-128 + 192*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 + 3520*RATIO[x] - 5248*RATIO[x^2]) + 
    Nf*(480 - 1920*RATIO[x] + 1504*RATIO[x^2] - (64*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, 0, 1, x]*((Nf^2*(-64 + 512*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(8192 - 960*RATIO[(1 - x)^(-1)] - 448*RATIO[x^(-1)] - 20800*RATIO[x] + 
      16128*RATIO[x^2]) + Nf*(-848 + 3904*RATIO[x] - 3408*RATIO[x^2] - 
      (32*RATIO[x^2])/Nc^2)) + G[0, 1, 0, 0, 1, 0, x]*
   ((Nf^2*(-64 + 512*RATIO[x] - 576*RATIO[x^2]))/Nc + 
    Nc*(8192 - 960*RATIO[(1 - x)^(-1)] - 448*RATIO[x^(-1)] - 20800*RATIO[x] + 
      16128*RATIO[x^2]) + Nf*(-848 + 3904*RATIO[x] - 3408*RATIO[x^2] - 
      (32*RATIO[x^2])/Nc^2)) + G[1, 0, 0, 0, 0, 1, x]*
   ((Nf^2*(-80 + 640*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nc*(1152 + (704*RATIO[(1 - x)^(-1)])/3 + (4352*RATIO[x^(-1)])/3 - 
      10944*RATIO[x] + 8384*RATIO[x^2]) + 
    Nf*(144 + 576*RATIO[x] - 304*RATIO[x^2] - (32*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 0, 1, 0, x]*((Nf^2*(-80 + 640*RATIO[x] - 720*RATIO[x^2]))/Nc + 
    Nc*(1152 + (704*RATIO[(1 - x)^(-1)])/3 + (4352*RATIO[x^(-1)])/3 - 
      10944*RATIO[x] + 8384*RATIO[x^2]) + 
    Nf*(144 + 576*RATIO[x] - 304*RATIO[x^2] - (32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc*(-704 - (2432*RATIO[(1 - x)^(-1)])/3 - 
      (1216*RATIO[x^(-1)])/3 - 512*RATIO[x] - 2048*RATIO[x^2]) + 
    Nf*(256 - 128*RATIO[x] + 96*RATIO[x^2] - (32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nc*(-704 - (2432*RATIO[(1 - x)^(-1)])/3 - 
      (1216*RATIO[x^(-1)])/3 - 512*RATIO[x] - 2048*RATIO[x^2]) + 
    Nf*(256 - 128*RATIO[x] + 96*RATIO[x^2] - (32*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nc*(1088 - 256*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] - 256*RATIO[x] + 3456*RATIO[x^2]) + 
    Nf*(-128 - 128*RATIO[x] + 160*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nc*(1088 - 256*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] - 256*RATIO[x] + 3456*RATIO[x^2]) + 
    Nf*(-128 - 128*RATIO[x] + 160*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc*(-3456 - (4096*RATIO[(1 - x)^(-1)])/3 - 
      (2944*RATIO[x^(-1)])/3 + 16128*RATIO[x] - 12416*RATIO[x^2]) + 
    (Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(240 - 2304*RATIO[x] + 1936*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nc*(-3456 - (4096*RATIO[(1 - x)^(-1)])/3 - 
      (2944*RATIO[x^(-1)])/3 + 16128*RATIO[x] - 12416*RATIO[x^2]) + 
    (Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(240 - 2304*RATIO[x] + 1936*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nc*(-7552 + 640*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 16448*RATIO[x] - 12928*RATIO[x^2]) + 
    (Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(624 - 2496*RATIO[x] + 2096*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nc*(-7552 + 640*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 16448*RATIO[x] - 12928*RATIO[x^2]) + 
    (Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(624 - 2496*RATIO[x] + 2096*RATIO[x^2] + (32*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc^3*(384 - 960*RATIO[x] + 640*RATIO[x^2]) + 
    Nc*(1280 + (1280*RATIO[(1 - x)^(-1)])/3 + (896*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf*(56 + 416*RATIO[x] + Nc^2*(-168 + 672*RATIO[x] - 616*RATIO[x^2]) - 
      216*RATIO[x^2] + (48*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nc*(1024 - 768*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 4544*RATIO[x] + 6912*RATIO[x^2]) + 
    Nf*(-416 + 1792*RATIO[x] - 1376*RATIO[x^2] + (64*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nc*(1024 - 768*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 4544*RATIO[x] + 6912*RATIO[x^2]) + 
    Nf*(-416 + 1792*RATIO[x] - 1376*RATIO[x^2] + (64*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nc^3*(192 - 480*RATIO[x] + 320*RATIO[x^2]) + 
    Nc*(4480 - 1024*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 5888*RATIO[x] + 
      3840*RATIO[x^2]) + Nf*(-352 + 896*RATIO[x] + 
      Nc^2*(-96 + 384*RATIO[x] - 352*RATIO[x^2]) - 640*RATIO[x^2] + 
      (64*RATIO[x^2])/Nc^2)) + G[0, 0, 0, 1, 0, 1, x]*
   (Nc*(-832 - 1344*RATIO[(1 - x)^(-1)] - (6208*RATIO[x^(-1)])/3 + 
      3008*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(-96 - 192*RATIO[x] + 336*RATIO[x^2] + (80*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nc*(-832 - 1344*RATIO[(1 - x)^(-1)] - 
      (6208*RATIO[x^(-1)])/3 + 3008*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(-96 - 192*RATIO[x] + 336*RATIO[x^2] + (80*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((64*I)*(73*I + 51*Pi) - 
      ((64*I)/3)*(649*I + 148*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(66*I + 5*Pi)*RATIO[x^(-1)] - (64*I)*(-236*I + 3*Pi)*
       RATIO[x] + 64*(87 - (22*I)*Pi)*RATIO[x^2]) + 
    Nf*(((128*I)/3)*(19*I + 6*Pi) - (3712*RATIO[(1 - x)^(-1)])/3 - 
      256*RATIO[x^(-1)] + (64*(151 - (15*I)*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*(343*I + 27*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((8*(41 - (192*I)*Pi))/3 + 
      704*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
      ((80*I)/3)*(79*I + 60*Pi)*RATIO[x] + 8*(373 - (208*I)*Pi)*RATIO[x^2] - 
      ((32*I)*Pi*RATIO[x^2])/Nc^2) + Nc*(128*(33 + (14*I)*Pi) + 
      ((224*I)/3)*(99*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((704*I)/3)*(-2*I + Pi)*RATIO[x^(-1)] + 64*(210 - (113*I)*Pi)*
       RATIO[x] + (96*I)*(89*I + 112*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((32*(130 + (51*I)*Pi))/3 - 512*RATIO[x^(-1)] - 
      ((256*I)/3)*(-16*I + 15*Pi)*RATIO[x] + 
      (32*(286 + (123*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(((-320*I)/3)*(-29*I + 33*Pi) + (5120*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (256*I)*(-11*I + 7*Pi)*RATIO[x^(-1)] + (640*(47 - (12*I)*Pi)*RATIO[x])/
       3 + ((64*I)/3)*(949*I + 345*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nc*(384*(6 + I*Pi) - (256*I)*(11*I + 13*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 - 
      ((352*I)/3)*(-5*I + 18*Pi)*RATIO[x^(-1)] + (64*I)*(259*I + 150*Pi)*
       RATIO[x] + (32*(1967 - (1590*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((8*I)/3)*(319*I + 84*Pi) - 512*RATIO[(1 - x)^(-1)] - 
      (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 - (320*RATIO[x^(-1)])/3 + 
      (16*(409 - (192*I)*Pi)*RATIO[x])/3 + ((32*I)*Pi*RATIO[x^2])/Nc^2 + 
      ((8*I)/3)*(1315*I + 408*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, x]*(Nc*((32*(487 + (174*I)*Pi))/3 - 
      (2816*I)*Pi*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + 
      (32*RATIO[x^(-2)])/3 - ((32*I)/3)*(-253*I + 164*Pi)*RATIO[x^(-1)] + 
      ((64*I)/3)*(688*I + 105*Pi)*RATIO[x] + 
      (32*(1679 - (738*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-8*I)*(-163*I + 72*Pi) - (512*RATIO[(1 - x)^(-1)])/3 + 
      (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 + (448*RATIO[x^(-1)])/3 + 
      16*(203 + (120*I)*Pi)*RATIO[x] + ((64*I)*Pi*RATIO[x^2])/Nc^2 - 
      ((8*I)/3)*(-1001*I + 552*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, x]*(Nc*(64*(96 + (73*I)*Pi) - 
      (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((352*I)/3)*(-33*I + 4*Pi)*
       RATIO[x^(-1)] - (64*I)*(-227*I + 176*Pi)*RATIO[x] + 
      (64*(560 + (333*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-16*I)/3)*(-284*I + 135*Pi) + 320*RATIO[x^(-1)] + 
      (32*(425 + (342*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-592*I + 621*Pi)*
       RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   ((Nf^2*(112/15 - (32*RATIO[x])/15 + (32*RATIO[x^2])/15))/Nc + 
    Nf*((16*(196 + (615*I)*Pi))/15 + (1600*RATIO[(1 - x)^(-1)])/3 + 
      (448*RATIO[x^(-1)])/3 - ((64*I)/15)*(-539*I + 915*Pi)*RATIO[x] + 
      (16 + 32*RATIO[x])/Nc^2 + (16*(2276 + (3225*I)*Pi)*RATIO[x^2])/15) + 
    Nc*((64*(176 - (625*I)*Pi))/5 + ((160*I)/3)*(121*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 38*Pi)*RATIO[x^(-1)] + 
      (256*(161 + (320*I)*Pi)*RATIO[x])/5 - ((64*I)/15)*(-1277*I + 2940*Pi)*
       RATIO[x^2])) + G[1, 1, 1, 1, x]*
   (Nc*((16*(4319 + (5016*I)*Pi + 660*Pi^2))/9 - 
      1792*Pi^2*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-3)] - 2832*RATIO[x^(-2)] - 
      (32*(601 + (693*I)*Pi + 318*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*(-5461 - (1338*I)*Pi + 39*Pi^2)*RATIO[x])/9 - 
      (64*(-5962 + (225*I)*Pi + 174*Pi^2)*RATIO[x^2])/9) + 
    Nf*((-8*(2107 + (1344*I)*Pi + 180*Pi^2))/9 + 64*RATIO[x^(-3)] + 
      868*RATIO[x^(-2)] + ((64*I)/9)*(-110*I + 9*Pi)*RATIO[x^(-1)] + 
      (32*(1091 + (1095*I)*Pi + 144*Pi^2)*RATIO[x])/9 - 
      (4*(10963 + (2352*I)*Pi + 1224*Pi^2)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*((Nf^2*(((112*I)/15)*Pi - ((32*I)/15)*Pi*RATIO[x] + 
       ((32*I)/15)*Pi*RATIO[x^2]))/Nc + 
    Nc*((32*(-6070 - (9057*I)*Pi + 30*Pi^2))/45 - 
      (32*(-441 - (1815*I)*Pi + 94*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (3184*RATIO[x^(-2)])/3 - (32*(-562 - (33*I)*Pi + 176*Pi^2)*
        RATIO[x^(-1)])/9 + (64*(20965 - (1689*I)*Pi + 60*Pi^2)*RATIO[x])/45 - 
      (16*(87425 + (15444*I)*Pi + 540*Pi^2)*RATIO[x^2])/45) + 
    Nf*((4*(1495 + (168*I)*Pi + 80*Pi^2))/5 - ((800*I)/9)*(I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - (1168*RATIO[x^(-2)])/3 - 
      ((64*I)/9)*(-50*I + 21*Pi)*RATIO[x^(-1)] - 
      (8*(9815 + (312*I)*Pi + 600*Pi^2)*RATIO[x])/15 + 
      ((16*I)*Pi + (32*I)*Pi*RATIO[x])/Nc^2 + 
      (4*(20465 + (264*I)*Pi + 1320*Pi^2)*RATIO[x^2])/15)) + 
  G[0, 0, 1, 0, 0, 1, x]*((Nf^2*(-16 + 128*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(5440 - 832*RATIO[(1 - x)^(-1)] - (3712*RATIO[x^(-1)])/3 - 
      10304*RATIO[x] + 8640*RATIO[x^2]) + 
    Nf*(-776 + 2704*RATIO[x] - 2224*RATIO[x^2] + 
      (8 - 112*RATIO[x] + 160*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 1, 0, x]*((Nf^2*(-16 + 128*RATIO[x] - 144*RATIO[x^2]))/Nc + 
    Nc*(5440 - 832*RATIO[(1 - x)^(-1)] - (3712*RATIO[x^(-1)])/3 - 
      10304*RATIO[x] + 8640*RATIO[x^2]) + 
    Nf*(-776 + 2704*RATIO[x] - 2224*RATIO[x^2] + 
      (8 - 112*RATIO[x] + 160*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc*(-1728 - (2816*RATIO[(1 - x)^(-1)])/3 - 
      (640*RATIO[x^(-1)])/3 + 7104*RATIO[x] - 10752*RATIO[x^2]) + 
    (Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(424 - 1904*RATIO[x] + 2288*RATIO[x^2] + 
      (8 - 112*RATIO[x] + 208*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nc*(-6272 - (640*RATIO[(1 - x)^(-1)])/3 - 
      (2560*RATIO[x^(-1)])/3 + 20032*RATIO[x] - 12992*RATIO[x^2]) + 
    Nc^3*(-192 + 480*RATIO[x] - 320*RATIO[x^2]) + 
    Nf*(752 - 4288*RATIO[x] + 3376*RATIO[x^2] + 
      Nc^2*(96 - 384*RATIO[x] + 352*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc*(-896 + (128*RATIO[(1 - x)^(-1)])/3 + 
      (512*RATIO[x^(-1)])/3 + 1792*RATIO[x] - 704*RATIO[x^2]) + 
    Nc^3*(-192 + 480*RATIO[x] - 320*RATIO[x^2]) + 
    Nf*(-384 + 960*RATIO[x] - 1088*RATIO[x^2] - (64*RATIO[x^2])/Nc^2 + 
      Nc^2*(96 - 384*RATIO[x] + 352*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nc^3*(-192 + 480*RATIO[x] - 320*RATIO[x^2]) + 
    Nc*(4928 - 256*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 16192*RATIO[x] + 
      11968*RATIO[x^2]) + Nf*(-1384 + 4880*RATIO[x] - 3456*RATIO[x^2] + 
      (8 - 112*RATIO[x] + 144*RATIO[x^2])/Nc^2 + 
      Nc^2*(96 - 384*RATIO[x] + 352*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nc^3*(-384 + 960*RATIO[x] - 640*RATIO[x^2]) + 
    Nc*(2048 + 128*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] - 
      13312*RATIO[x] + 13120*RATIO[x^2]) + 
    Nf*(-992 + 5056*RATIO[x] - 3776*RATIO[x^2] + 
      Nc^2*(192 - 768*RATIO[x] + 704*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc*(3136 - 1152*RATIO[(1 - x)^(-1)] - 
      768*RATIO[x^(-1)] + 2944*RATIO[x] - 11008*RATIO[x^2]) + 
    (Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(-128 - 1472*RATIO[x] + 2976*RATIO[x^2] + 
      (32 - 448*RATIO[x] + 704*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nc*(-3840 + 128*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] + 6912*RATIO[x] - 5184*RATIO[x^2]) + 
    Nc^3*(-384 + 960*RATIO[x] - 640*RATIO[x^2]) + 
    (Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2]))/Nc + 
    Nf*(544 - 1664*RATIO[x] + 1536*RATIO[x^2] + 
      Nc^2*(240 - 960*RATIO[x] + 880*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nc*(-3968 - 512*RATIO[x^(-1)] + 6592*RATIO[x] - 
      4672*RATIO[x^2]) + Nc^3*(-576 + 1440*RATIO[x] - 960*RATIO[x^2]) + 
    Nf*(424 - 1376*RATIO[x] + 1208*RATIO[x^2] - (48*RATIO[x^2])/Nc^2 + 
      Nc^2*(264 - 1056*RATIO[x] + 968*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nc*(-8704 + 1024*RATIO[(1 - x)^(-1)] + 
      768*RATIO[x^(-1)] + 17408*RATIO[x] - 13376*RATIO[x^2]) + 
    Nc^3*(-384 + 960*RATIO[x] - 640*RATIO[x^2]) + 
    (Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2]))/Nc + 
    Nf*(720 - 2880*RATIO[x] + 2544*RATIO[x^2] + (64*RATIO[x^2])/Nc^2 + 
      Nc^2*(288 - 1152*RATIO[x] + 1056*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nc*(1152 - 1280*RATIO[(1 - x)^(-1)] - 
      1664*RATIO[x^(-1)] + 13248*RATIO[x] - 20864*RATIO[x^2]) + 
    (Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(-176 - 3488*RATIO[x] + 5120*RATIO[x^2] + 
      (48 - 672*RATIO[x] + 1056*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nc*(-11264 - (256*RATIO[(1 - x)^(-1)])/3 + 
      (2048*RATIO[x^(-1)])/3 + 27520*RATIO[x] - 20160*RATIO[x^2]) + 
    Nc^3*(-1152 + 2880*RATIO[x] - 1920*RATIO[x^2]) + 
    (Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2]))/Nc + 
    Nf*(664 - 3488*RATIO[x] + 3080*RATIO[x^2] + (80*RATIO[x^2])/Nc^2 + 
      Nc^2*(696 - 2784*RATIO[x] + 2552*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*(Nf^2*(Nc*(-32 + 128*RATIO[x] - (352*RATIO[x^2])/3) - 
      (32*RATIO[x^2])/(3*Nc)) + Nc*((160*(169 - (30*I)*Pi))/3 + 
      ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((1408*I)/3)*(-6*I + Pi)*
       RATIO[x^(-1)] + ((128*I)/3)*(346*I + 3*Pi)*RATIO[x] + 
      (64*(277 + (84*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-192*I)*(-7*I + Pi) + (176*RATIO[x^(-1)])/3 + 
      480*(5 + I*Pi)*RATIO[x] - ((320*I)/3)*(-11*I + 3*Pi)*RATIO[x^2]) + 
    Nf*((-8*I)*(-569*I + 28*Pi) - 96*RATIO[x^(-1)] + 
      176*(45 + (8*I)*Pi)*RATIO[x] - ((16*I)/3)*(-571*I + 312*Pi)*
       RATIO[x^2] + Nc^2*(8*(107 + (12*I)*Pi) - (64*RATIO[x^(-1)])/3 - 
        (16*I)*(-145*I + 24*Pi)*RATIO[x] + (32*(131 + (33*I)*Pi)*RATIO[x^2])/
         3))) + G[0, 0, 0, 0, 0, x]*
   (Nc*(128*(59 - (55*I)*Pi) + (128*I)*(11*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
      (1280*I)*Pi*RATIO[x^(-1)] + (32*I)*(275*I + 302*Pi)*RATIO[x] + 
      (64*(68 - (333*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*(32*(49 + (6*I)*Pi) - (80*I)*(-13*I + 6*Pi)*RATIO[x] + 
      ((160*I)/3)*(11*I + 6*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(64 - 256*RATIO[x] + (704*RATIO[x^2])/3) + 
      (-120 + 80*RATIO[x] + 608*RATIO[x^2])/Nc) + 
    Nf*((8*I)*(208*I + 63*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      8*(415 - (252*I)*Pi)*RATIO[x] + ((4*I)/3)*(1469*I + 1158*Pi)*
       RATIO[x^2] + (20 + 40*RATIO[x] + 24*(5 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-4*I)*(-337*I + 54*Pi) + 16*(139 + (54*I)*Pi)*RATIO[x] + 
        12*(1 - (66*I)*Pi)*RATIO[x^2]))) + G[1, 0, 1, 0, 0, x]*
   ((Nf^2*(848/15 - (3808*RATIO[x])/15 + (3488*RATIO[x^2])/15))/Nc + 
    Nc^3*((32*I)*(I + 6*Pi) + (176*RATIO[x^(-1)])/3 + 
      80*(7 - (6*I)*Pi)*RATIO[x] + ((160*I)/3)*(11*I + 6*Pi)*RATIO[x^2]) + 
    Nc*((704*(4 + (15*I)*Pi))/5 - ((2368*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((256*I)/3)*(-11*I + 17*Pi)*RATIO[x^(-1)] + 
      (32*(467 - (360*I)*Pi)*RATIO[x])/5 + ((64*I)/5)*(271*I + 50*Pi)*
       RATIO[x^2]) + Nf*((4*(1201 - (90*I)*Pi))/15 - 224*RATIO[x^(-1)] + 
      ((16*I)/15)*(1664*I + 225*Pi)*RATIO[x] + 
      (4*(1257 - (380*I)*Pi)*RATIO[x^2])/5 + 
      ((-4*I)*(-9*I + 2*Pi) + (8*I)*(9*I + 14*Pi)*RATIO[x] + 
        8*(3 - (20*I)*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-144*I)*Pi - (64*RATIO[x^(-1)])/3 + (72*I)*(5*I + 8*Pi)*
         RATIO[x] + (4*(421 - (396*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 1, x]*
   ((Nf^2*(728/15 - (2128*RATIO[x])/15 - (32*RATIO[x^2])/15))/Nc + 
    Nc*((64*(302 - (765*I)*Pi))/15 + ((32*I)/3)*(583*I + 182*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(44*I + 25*Pi)*RATIO[x^(-1)] + 
      (32*(6841 + (630*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(1283*I + 255*Pi)*
       RATIO[x^2]) + Nf*((8*(451 + (40*I)*Pi))/5 + 576*RATIO[(1 - x)^(-1)] + 
      (320*RATIO[x^(-1)])/3 - ((32*I)/5)*(-599*I + 140*Pi)*RATIO[x] + 
      (8*(3973 + (840*I)*Pi)*RATIO[x^2])/15 + 
      (8 - 208*RATIO[x] - (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 1, 1, x]*
   ((Nf^2*(3952/15 - (10592*RATIO[x])/15 + (1792*RATIO[x^2])/15))/Nc + 
    Nc*(((32*I)/15)*(119*I + 780*Pi) + ((64*I)/3)*(44*I + 57*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-33*I + 74*Pi)*RATIO[x^(-1)] + 
      (32*(10759 - (4980*I)*Pi)*RATIO[x])/15 + ((128*I)/15)*
       (1681*I + 1695*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)/15)*(-193*I + 360*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] + ((64*I)/15)*(734*I + 225*Pi)*RATIO[x] + 
      (8*(389 - (710*I)*Pi)*RATIO[x^2])/5 + 
      (96 - 704*RATIO[x] - (80*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 1, 1, x]*((Nf^2*(-312 + 848*RATIO[x] - (352*RATIO[x^2])/3))/Nc + 
    Nc*(((-64*I)/3)*(-41*I + 174*Pi) + ((32*I)/3)*(-55*I + 98*Pi)*
       RATIO[(1 - x)^(-1)] + ((1216*I)/3)*Pi*RATIO[x^(-1)] + 
      ((32*I)/3)*(2263*I + 768*Pi)*RATIO[x] + 64*(81 - (128*I)*Pi)*
       RATIO[x^2]) + Nf*(((128*I)/3)*(13*I + 9*Pi) + 
      (320*RATIO[(1 - x)^(-1)])/3 + (32*(443 - (126*I)*Pi)*RATIO[x])/3 + 
      8*(63 + (190*I)*Pi)*RATIO[x^2] + (-144 + 1056*RATIO[x] + 
        (80*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 0, 1, 0, x]*
   ((Nf^2*(232/15 - (1712*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((32*(1621 + (1200*I)*Pi))/15 + (8096*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/3)*(-143*I + 4*Pi)*RATIO[x^(-1)] + ((832*I)/15)*(166*I + 15*Pi)*
       RATIO[x] + (32*(3161 - (1710*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((192*I)*Pi - (480*I)*Pi*RATIO[x] + (320*I)*Pi*RATIO[x^2]) + 
    Nf*(((128*I)/15)*(163*I + 45*Pi) - 192*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 + (32 - 160*RATIO[x])/Nc^2 + 
      (16*(3199 - (1800*I)*Pi)*RATIO[x])/15 + ((8*I)/5)*(1541*I + 1020*Pi)*
       RATIO[x^2] + Nc^2*((-96*I)*Pi + (384*I)*Pi*RATIO[x] - 
        (352*I)*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, 0, x]*
   ((Nf^2*(-1184/15 + (3904*RATIO[x])/15 - (3584*RATIO[x^2])/15))/Nc + 
    Nc^3*((-192*I)*Pi + (480*I)*Pi*RATIO[x] - (320*I)*Pi*RATIO[x^2]) + 
    Nc*(((-32*I)/15)*(-4757*I + 540*Pi) + ((3968*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-55*I + 104*Pi)*RATIO[x^(-1)] + 
      (32*(8587 - (2070*I)*Pi)*RATIO[x])/15 + ((256*I)/15)*(574*I + 405*Pi)*
       RATIO[x^2]) + Nf*((8*(5641 - (1560*I)*Pi))/15 + 
      (256*RATIO[(1 - x)^(-1)])/3 + (832*RATIO[x^(-1)])/3 + 
      ((16*I)/15)*(7123*I + 3000*Pi)*RATIO[x] + 
      (8*(6851 - (5220*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((96*I)*Pi - (384*I)*Pi*RATIO[x] + (352*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, x]*
   ((Nf^2*(-368/15 + (1888*RATIO[x])/15 - (576*RATIO[x^2])/5))/Nc + 
    Nc^3*((-192*I)*Pi + (480*I)*Pi*RATIO[x] - (320*I)*Pi*RATIO[x^2]) + 
    Nc*(((32*I)/15)*(2399*I + 1740*Pi) + ((64*I)/3)*(55*I + 42*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-121*I + 42*Pi)*RATIO[x^(-1)] + 
      (32*(7519 - (6900*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(5189*I + 6120*Pi)*
       RATIO[x^2]) + Nf*((8*(3302 - (2655*I)*Pi))/15 + 
      (640*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 + 
      ((16*I)/15)*(4616*I + 4275*Pi)*RATIO[x] + 
      (32*(1673 - (1455*I)*Pi)*RATIO[x^2])/15 + 
      (8*(4 + I*Pi) + 16*(4 - (7*I)*Pi)*RATIO[x] + (176*I)*Pi*RATIO[x^2])/
       Nc^2 + Nc^2*((96*I)*Pi - (384*I)*Pi*RATIO[x] + 
        (352*I)*Pi*RATIO[x^2]))) + G[1, 0, 1, 0, 1, x]*
   ((Nf^2*(-368/15 + (1888*RATIO[x])/15 - (576*RATIO[x^2])/5))/Nc + 
    Nc*(((-32*I)/15)*(-2399*I + 480*Pi) + ((64*I)/3)*(55*I + 81*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-121*I + 59*Pi)*RATIO[x^(-1)] + 
      (32*(7519 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(5189*I + 3390*Pi)*
       RATIO[x^2]) + Nf*((16*(1651 + (30*I)*Pi))/15 + 
      (640*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 + 
      ((32*I)/15)*(2308*I + 105*Pi)*RATIO[x] + 
      (32*(1673 - (450*I)*Pi)*RATIO[x^2])/15 + 
      (16*(2 - I*Pi) + 32*(2 + (7*I)*Pi)*RATIO[x] - (368*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[0, 0, 1, 0, 1, x]*
   ((Nf^2*(256/15 - (1856*RATIO[x])/15 + (1696*RATIO[x^2])/15))/Nc + 
    Nc*(((128*I)/15)*(518*I + 225*Pi) - ((32*I)/3)*(341*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + Pi)*RATIO[x^(-1)] - 
      ((64*I)/15)*(-1489*I + 675*Pi)*RATIO[x] + 
      (64*(583 - (140*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((8*(47 - (180*I)*Pi))/5 - 320*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + (16*(559 + (210*I)*Pi)*RATIO[x])/5 + 
      ((64*I)/15)*(673*I + 45*Pi)*RATIO[x^2] + 
      ((8*I)*(5*I + 2*Pi) - (16*I)*(-5*I + 14*Pi)*RATIO[x] + 
        (368*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 0, 0, 1, 0, x]*
   ((Nf^2*(-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((32*(4391 + (2130*I)*Pi))/15 - ((3328*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((1408*I)/3)*(I + 2*Pi)*RATIO[x^(-1)] - ((32*I)/15)*(-7921*I + 2730*Pi)*
       RATIO[x] + (32*(2291 + (180*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((384*I)*Pi - (960*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/15)*(-3263*I + 15*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      448*RATIO[x^(-1)] + (16*(3839 + (510*I)*Pi)*RATIO[x])/15 - 
      ((56*I)/15)*(-514*I + 165*Pi)*RATIO[x^2] + 
      (16 + 32*RATIO[x] - (32*I)*Pi*RATIO[x^2])/Nc^2 + 
      Nc^2*((-168*I)*Pi + (672*I)*Pi*RATIO[x] - (616*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*
   ((Nf^2*(-1184/15 + (3904*RATIO[x])/15 - (3584*RATIO[x^2])/15))/Nc + 
    Nc*(((-32*I)/15)*(-4757*I + 2250*Pi) + ((3584*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((352*I)/3)*(-5*I + 8*Pi)*RATIO[x^(-1)] + 
      (32*(8587 + (4140*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(2296*I + 765*Pi)*
       RATIO[x^2]) + Nf*((8*(5641 + (990*I)*Pi))/15 + 
      (256*RATIO[(1 - x)^(-1)])/3 + (832*RATIO[x^(-1)])/3 - 
      ((16*I)/15)*(-7123*I + 720*Pi)*RATIO[x] + 
      (8*(6851 - (1830*I)*Pi)*RATIO[x^2])/15 + 
      ((-32*I)*Pi + (448*I)*Pi*RATIO[x] - (672*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, 1, x]*
   ((Nf^2*(232/15 - (1712*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((32*(1621 + (4470*I)*Pi))/15 - ((32*I)/3)*(253*I + 120*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(143*I + 24*Pi)*RATIO[x^(-1)] - 
      ((64*I)/15)*(-2158*I + 3435*Pi)*RATIO[x] + 
      (32*(3161 + (1350*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((-16*I)/15)*(-1304*I + 675*Pi) - 192*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 + (16*(3199 + (1440*I)*Pi)*RATIO[x])/15 + 
      ((8*I)/5)*(1541*I + 210*Pi)*RATIO[x^2] + 
      (32*(1 + I*Pi) - (32*I)*(-5*I + 14*Pi)*RATIO[x] + 
        (672*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 1, 1, 1, 0, x]*
   (Nc*(64*(96 - (67*I)*Pi) - (32*I)*(-121*I + 16*Pi)*RATIO[x^(-1)] + 
      (64*I)*(227*I + 329*Pi)*RATIO[x] + (256*(140 - (207*I)*Pi)*RATIO[x^2])/
       3) + Nc^3*((384*I)*Pi - (960*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*(((64*I)/3)*(71*I + 90*Pi) + 320*RATIO[x^(-1)] + 
      (32*(425 - (774*I)*Pi)*RATIO[x])/3 + ((32*I)/3)*(296*I + 621*Pi)*
       RATIO[x^2] + Nc^2*((-192*I)*Pi + (768*I)*Pi*RATIO[x] - 
        (704*I)*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, 0, x]*
   ((Nf^2*(256/15 - (1856*RATIO[x])/15 + (1696*RATIO[x^2])/15))/Nc + 
    Nc*(((-128*I)/15)*(-518*I + 615*Pi) + ((32*I)/3)*(-341*I + 80*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 68*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(1489*I + 2235*Pi)*RATIO[x] + 
      (64*(583 - (740*I)*Pi)*RATIO[x^2])/5) + 
    Nc^3*((384*I)*Pi - (960*I)*Pi*RATIO[x] + (640*I)*Pi*RATIO[x^2]) + 
    Nf*((8*(47 + (645*I)*Pi))/5 - 320*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + (16*(559 - (945*I)*Pi)*RATIO[x])/5 + 
      ((64*I)/15)*(673*I + 420*Pi)*RATIO[x^2] + 
      ((-8*I)*(-5*I + Pi) + (16*I)*(5*I + 7*Pi)*RATIO[x] - 
        (176*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((-192*I)*Pi + 
        (768*I)*Pi*RATIO[x] - (704*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, x]*
   ((Nf^2*(112/15 - (32*RATIO[x])/15 + (32*RATIO[x^2])/15))/Nc + 
    Nc^3*((-384*I)*Pi + (960*I)*Pi*RATIO[x] - (640*I)*Pi*RATIO[x^2]) + 
    Nc*((64*(176 + (115*I)*Pi))/5 - ((32*I)/3)*(-605*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 40*Pi)*RATIO[x^(-1)] + 
      (128*(322 - (475*I)*Pi)*RATIO[x])/5 + ((64*I)/15)*(1277*I + 2580*Pi)*
       RATIO[x^2]) + Nf*((64*(49 - (300*I)*Pi))/15 + 
      (1600*RATIO[(1 - x)^(-1)])/3 + (448*RATIO[x^(-1)])/3 + 
      ((448*I)/15)*(77*I + 195*Pi)*RATIO[x] + (16 + 32*RATIO[x])/Nc^2 + 
      (32*(1138 - (2145*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((192*I)*Pi - (768*I)*Pi*RATIO[x] + (704*I)*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, x]*((Nf^2*(216 - 464*RATIO[x] - (704*RATIO[x^2])/3))/Nc + 
    Nc^3*((-576*I)*Pi + (1440*I)*Pi*RATIO[x] - (960*I)*Pi*RATIO[x^2]) + 
    Nc*(((-64*I)/3)*(-241*I + 3*Pi) - (64*I)*(11*I + 35*Pi)*
       RATIO[(1 - x)^(-1)] - ((7744*I)/3)*Pi*RATIO[x^(-1)] + 
      (448*(86 + (33*I)*Pi)*RATIO[x])/3 + (192*I)*(30*I + Pi)*RATIO[x^2]) + 
    Nf*((8*(338 + (3*I)*Pi))/3 - 256*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*(-329*I + 102*Pi)*RATIO[x] + 
      (8*(494 + (243*I)*Pi)*RATIO[x^2])/3 + 
      (-16 - 32*RATIO[x] + (32*I)*Pi*RATIO[x^2])/Nc^2 + 
      Nc^2*((264*I)*Pi - (1056*I)*Pi*RATIO[x] + (968*I)*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, x]*((Nf^2*(216 - 464*RATIO[x] - (704*RATIO[x^2])/3))/Nc + 
    Nc*(((-64*I)/3)*(-241*I + 48*Pi) - (64*I)*(11*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - (1792*I)*Pi*RATIO[x^(-1)] + 
      (64*(602 - (57*I)*Pi)*RATIO[x])/3 + (128*I)*(45*I + 74*Pi)*
       RATIO[x^2]) + Nf*((16*(169 + (30*I)*Pi))/3 - 256*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(329*I + 498*Pi)*RATIO[x] + 
      (304*(13 - (45*I)*Pi)*RATIO[x^2])/3 + 
      ((-16*I)*(-I + 3*Pi) + (32*I)*(I + 21*Pi)*RATIO[x] - 
        (1024*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 0, 0, 0, 1, x]*
   ((Nf^2*(-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5))/Nc + 
    Nc*((32*(4391 + (120*I)*Pi))/15 - ((2176*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(11*I + 8*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(7921*I + 2640*Pi)*RATIO[x] + 
      (928*(79 - (240*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((8*I)/15)*(3263*I + 300*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      448*RATIO[x^(-1)] + (16*(3839 - (3450*I)*Pi)*RATIO[x])/15 + 
      ((16*I)/15)*(1799*I + 5115*Pi)*RATIO[x^2] + 
      (16*(1 + (3*I)*Pi) + 32*(1 - (21*I)*Pi)*RATIO[x] + 
        (1024*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 1, 1, 0, x]*
   (Nc^3*((-1344*I)*Pi + ((176*I)/3)*Pi*RATIO[x^(-1)] + 
      (2400*I)*Pi*RATIO[x] - ((3520*I)/3)*Pi*RATIO[x^2]) + 
    Nc*((-32*(21136 - (13635*I)*Pi + 3375*Pi^2))/45 - 
      (64*(-201 + 71*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 1568*RATIO[x^(-2)] - 
      (16*(-1595 - (396*I)*Pi + 232*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(6901 - (6363*I)*Pi + 2538*Pi^2)*RATIO[x])/9 - 
      (32*(7323 - (6515*I)*Pi + 3795*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((112/5 - (64*RATIO[x^(-1)])/9 - 32*RATIO[x] + 
        (16*(47 - (30*I)*Pi)*RATIO[x^2])/45)/Nc + 
      Nc*((-32*I)*Pi + (128*I)*Pi*RATIO[x] - ((352*I)/3)*Pi*RATIO[x^2])) + 
    Nf*((8*(19813 - (29445*I)*Pi + 1965*Pi^2))/45 - (640*RATIO[(1 - x)^(-1)])/
       3 - 380*RATIO[x^(-2)] + (8*I)*(69*I + 4*Pi)*RATIO[x^(-1)] - 
      (8*(5593 - (12786*I)*Pi + 2604*Pi^2)*RATIO[x])/9 + 
      (32 + 16*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 
      (4*(26069 - (64380*I)*Pi + 25590*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((856*I)*Pi - ((64*I)/3)*Pi*RATIO[x^(-1)] - (2320*I)*Pi*RATIO[x] + 
        ((4192*I)/3)*Pi*RATIO[x^2]))) + G[0, 1, 0, 0, 0, x]*
   (Nf^2*((-72 + 368*RATIO[x] - (1504*RATIO[x^2])/3)/Nc + 
      Nc*(-96 + 384*RATIO[x] - 352*RATIO[x^2])) + 
    Nc*((128*I)*(43*I + 27*Pi) + ((32*I)/3)*(187*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] + ((320*I)/3)*(11*I + 3*Pi)*RATIO[x^(-1)] + 
      64*(59 - (168*I)*Pi)*RATIO[x] + (32*(169 + (738*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((192*I)*(7*I + 2*Pi) + (176*RATIO[x^(-1)])/3 + 
      480*(5 - (2*I)*Pi)*RATIO[x] + ((320*I)/3)*(11*I + 6*Pi)*RATIO[x^2]) + 
    Nf*((64*(61 - (21*I)*Pi))/3 + (448*RATIO[(1 - x)^(-1)])/3 + 
      256*RATIO[x^(-1)] + ((32*I)/3)*(121*I + 192*Pi)*RATIO[x] - 
      (8*I)*(-5*I + 236*Pi)*RATIO[x^2] + Nc^2*(48*(21 - (2*I)*Pi) - 
        (32*RATIO[x^(-1)])/3 + (192*I)*(15*I + 2*Pi)*RATIO[x] + 
        (16*(365 - (66*I)*Pi)*RATIO[x^2])/3) + 
      (16 + 32*RATIO[x] + (32*I)*(3*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 0, x]*(Nf^2*((-64 + 256*RATIO[x] - (736*RATIO[x^2])/3)/Nc + 
      Nc*(-32 + 128*RATIO[x] - (352*RATIO[x^2])/3)) + 
    Nc^3*(-960 + 1920*RATIO[x] - 960*RATIO[x^2]) + 
    Nc*(((64*I)/3)*(77*I + 261*Pi) - (32*I)*(-55*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 23*Pi)*RATIO[x^(-1)] + 
      (64*(367 - (432*I)*Pi)*RATIO[x])/3 + ((128*I)/3)*(97*I + 180*Pi)*
       RATIO[x^2]) + Nf*(8*(55 - (69*I)*Pi) + (320*RATIO[(1 - x)^(-1)])/3 + 
      (256*RATIO[x^(-1)])/3 + (24*I)*(41*I + 86*Pi)*RATIO[x] + 
      (4*(557 - (1236*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(4*(151 + (12*I)*Pi) - (32*I)*(-59*I + 6*Pi)*RATIO[x] + 
        (44*(85 + (12*I)*Pi)*RATIO[x^2])/3) + 
      (4*(7 + (2*I)*Pi) + 56*(1 - (2*I)*Pi)*RATIO[x] + (8*I)*(3*I + 20*Pi)*
         RATIO[x^2])/Nc^2)) + G[1, 0, 0, 0, 0, x]*
   (Nf^2*((64 + 64*RATIO[x] - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(-32 + 128*RATIO[x] - (352*RATIO[x^2])/3)) + 
    Nc^3*(64*(1 - (6*I)*Pi) - (704*RATIO[x^(-1)])/3 + 
      (160*I)*(13*I + 6*Pi)*RATIO[x] + (640*(10 - (3*I)*Pi)*RATIO[x^2])/3) + 
    Nc*((-32*I)*(-79*I + 120*Pi) - ((704*I)/3)*(3*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((1408*I)/3)*(9*I + 4*Pi)*RATIO[x^(-1)] + 
      (128*I)*(64*I + 63*Pi)*RATIO[x] + 64*(185 - (86*I)*Pi)*RATIO[x^2]) + 
    Nf*(4*(377 + (122*I)*Pi) - 128*RATIO[(1 - x)^(-1)] + 
      (1952*RATIO[x^(-1)])/3 - (32*I)*(-35*I + 59*Pi)*RATIO[x] + 
      ((4*I)/3)*(439*I + 1314*Pi)*RATIO[x^2] + 
      (-12 - 24*RATIO[x] + (24*I)*(5*I + 2*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*(8*(28 + (39*I)*Pi) + (224*RATIO[x^(-1)])/3 + 
        8*(113 - (156*I)*Pi)*RATIO[x] + (52*I)*(35*I + 22*Pi)*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, x]*(Nc^3*(352 + (176*RATIO[x^(-1)])/3 + 80*RATIO[x] - 
      (1120*RATIO[x^2])/3) + Nc*((128*(119 + (24*I)*Pi))/3 - 
      ((128*I)/3)*(22*I + 31*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(165*I + 26*Pi)*RATIO[x^(-1)] + 
      (64*(256 - (105*I)*Pi)*RATIO[x])/3 + ((64*I)/3)*(493*I + 30*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(64 - 256*RATIO[x] + (704*RATIO[x^2])/3) + 
      (128 - 512*RATIO[x] + (1472*RATIO[x^2])/3)/Nc) + 
    Nf*(((16*I)/3)*(365*I + 18*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
      672*RATIO[x^(-1)] + (16*(313 + (36*I)*Pi)*RATIO[x])/3 + 
      (8*(313 + (36*I)*Pi)*RATIO[x^2])/3 + 
      (-16 - 32*RATIO[x] + 32*(3 - I*Pi)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-8*I)*(-31*I + 12*Pi) - (64*RATIO[x^(-1)])/3 + 
        16*(23 + (24*I)*Pi)*RATIO[x] - ((32*I)/3)*(-13*I + 33*Pi)*
         RATIO[x^2]))) + G[0, 1, 1, 0, 0, x]*
   (Nc^3*(32*(53 - (6*I)*Pi) + (80*I)*(53*I + 6*Pi)*RATIO[x] + 
      160*(17 - (2*I)*Pi)*RATIO[x^2]) + Nc*(((-64*I)/15)*(-2212*I + 285*Pi) + 
      ((160*I)/3)*(-77*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-55*I + Pi)*RATIO[x^(-1)] + 
      (32*(1999 + (3480*I)*Pi)*RATIO[x])/15 - ((128*I)/5)*(-72*I + 265*Pi)*
       RATIO[x^2]) + Nf^2*((112/15 - (32*RATIO[x])/15 + (352*RATIO[x^2])/15)/
       Nc + Nc*(64 - 256*RATIO[x] + (704*RATIO[x^2])/3)) + 
    Nf*((8*(6337 + (660*I)*Pi))/15 - (1088*RATIO[(1 - x)^(-1)])/3 - 
      (832*RATIO[x^(-1)])/3 - ((16*I)/15)*(-4861*I + 2280*Pi)*RATIO[x] + 
      (-40 + 144*RATIO[x])/Nc^2 + (64*(584 + (585*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((8*I)*(137*I + 12*Pi) + 16*(247 - (24*I)*Pi)*RATIO[x] + 
        ((16*I)/3)*(601*I + 66*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(Nc^3*(32*Pi*(53*I + 8*Pi) - 80*Pi*(53*I + 8*Pi)*
       RATIO[x] + (160*Pi*(51*I + 8*Pi)*RATIO[x^2])/3) + 
    Nc*((16*(13859 - (10818*I)*Pi + 10770*Pi^2))/45 + 
      (16*(447 - (1320*I)*Pi + 332*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      320*RATIO[x^(-2)] + (16*(163 + (330*I)*Pi + 224*Pi^2)*RATIO[x^(-1)])/
       9 - 288/(-1 + RATIO[x])^2 - (16*(30049 - (24858*I)*Pi + 37020*Pi^2)*
        RATIO[x])/45 + (32*(3123 - (2198*I)*Pi + 5135*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(Nc*((64*I)*Pi - (256*I)*Pi*RATIO[x] + ((704*I)/3)*Pi*RATIO[x^2]) + 
      ((16*(43 + (14*I)*Pi))/15 - ((32*I)/15)*(-39*I + 2*Pi)*RATIO[x] + 
        ((16*I)/45)*(47*I + 72*Pi)*RATIO[x^2])/Nc) + 
    Nf*((-8*(7961 - (17787*I)*Pi + 3375*Pi^2))/45 + 
      ((16*I)/9)*(277*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      ((160*I)/9)*(-I + 6*Pi)*RATIO[x^(-1)] + 80/(-1 + RATIO[x])^2 + 
      (8*(25141 - (36942*I)*Pi + 18000*Pi^2)*RATIO[x])/45 - 
      (4*(27889 - (48144*I)*Pi + 34590*Pi^2)*RATIO[x^2])/45 + 
      (4*(1 - (6*I)*Pi) - 64*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 + 
        (176*I)*Pi*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8*Pi*(137*I + 16*Pi) + 16*Pi*(247*I + 32*Pi)*RATIO[x] - 
        (16*Pi*(601*I + 88*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((Nf^2*((16*(43 + (60*I)*Pi + 10*Pi^2))/15 - 
       (32*(39 + (120*I)*Pi + 40*Pi^2)*RATIO[x])/15 + 
       (16*(-47 + (660*I)*Pi + 270*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((-16*(-13859 - (22740*I)*Pi + 2340*Pi^2))/45 + 
      (16*(447 - (1980*I)*Pi + 116*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      320*RATIO[x^(-2)] + (16*(163 + (198*I)*Pi + 104*Pi^2)*RATIO[x^(-1)])/
       9 - 288/(-1 + RATIO[x])^2 - (16*(30049 - (4830*I)*Pi + 3780*Pi^2)*
        RATIO[x])/45 + (32*(3123 + (1815*I)*Pi + 1730*Pi^2)*RATIO[x^2])/15) + 
    Nf*((-8*(7961 + (6165*I)*Pi + 1305*Pi^2))/45 + 
      ((16*I)/9)*(277*I + 168*Pi)*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      ((32*I)/9)*(-5*I + 24*Pi)*RATIO[x^(-1)] + 80/(-1 + RATIO[x])^2 + 
      (8*(25141 + (2790*I)*Pi + 8280*Pi^2)*RATIO[x])/45 - 
      (4*(27889 + (11100*I)*Pi + 15810*Pi^2)*RATIO[x^2])/45 + 
      ((-4*(-3 - (30*I)*Pi + 4*Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] + 
        16/(-1 + RATIO[x])^2 + (16*Pi*(-69*I + 14*Pi)*RATIO[x])/3 - 
        16*(-3 + 4*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, x]*((Nf^2*((-16*(-21 + (74*I)*Pi + 10*Pi^2))/15 - 
       (64*RATIO[x^(-1)])/9 + (32*(-15 + (122*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
       (16*(-47 + (672*I)*Pi + 270*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((-64*(10568 + (7323*I)*Pi + 195*Pi^2))/45 + 
      (64*(201 + 19*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(-147*I + Pi)*RATIO[x^(-2)] + 
      (16*(1595 - (198*I)*Pi + 200*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(34505 + (14496*I)*Pi + 1995*Pi^2)*RATIO[x])/45 - 
      (32*(7323 - (1948*I)*Pi + 1240*Pi^2)*RATIO[x^2])/15) + 
    Nf*((8*(19813 + (14268*I)*Pi + 2055*Pi^2))/45 - ((128*I)/3)*(-5*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*RATIO[x^(-3)] - 
      ((4*I)/3)*(-285*I + 8*Pi)*RATIO[x^(-2)] + ((8*I)/3)*(207*I + 88*Pi)*
       RATIO[x^(-1)] - (8*(27965 + (30588*I)*Pi + 10140*Pi^2)*RATIO[x])/45 + 
      (4*(26069 + (16476*I)*Pi + 19290*Pi^2)*RATIO[x^2])/45 + 
      ((16*(6 + Pi^2))/3 - (16*(-3 + 14*Pi^2)*RATIO[x])/3 + 
        16*(-3 + 4*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, x]*(Nc*((-16*(-44665 - (7308*I)*Pi + 3930*Pi^2))/45 + 
      (16*(-3241 - (2244*I)*Pi + 508*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      96*RATIO[x^(-2)] + (64*(89 - (33*I)*Pi + 62*Pi^2)*RATIO[x^(-1)])/9 + 
      1280/(-1 + RATIO[x])^2 + (16*(-73409 + (7182*I)*Pi + 4080*Pi^2)*
        RATIO[x])/45 - (32*(-3239 - (496*I)*Pi + 15*Pi^2)*RATIO[x^2])/5) + 
    (Nf^2*((16*(-420 + (16*I)*Pi + 5*Pi^2))/15 + 64*RATIO[(1 - x)^(-1)] - 
       224/(-1 + RATIO[x])^2 - (64*(-103 + (29*I)*Pi + 10*Pi^2)*RATIO[x])/
        15 + (16*(-628 + (318*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nf*((-8*(18985 + (1122*I)*Pi + 165*Pi^2))/45 + 
      ((16*I)/3)*(-193*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/9)*(10*I + 3*Pi)*RATIO[x^(-1)] - 224/(-1 + RATIO[x])^2 - 
      (8*(-25601 - (4332*I)*Pi + 30*Pi^2)*RATIO[x])/45 - 
      (4*(11747 + (3418*I)*Pi + 60*Pi^2)*RATIO[x^2])/15 + 
      ((-8*(174 + (15*I)*Pi + Pi^2))/3 + 256*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + (16*(96 - (15*I)*Pi + 7*Pi^2)*RATIO[x])/3 - 
        4*(83 + 8*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, x]*((Nf^2*((-16*(-84 + (23*I)*Pi + 5*Pi^2))/15 + 
       (64*RATIO[x^(-1)])/9 + (32*(-150 + (59*I)*Pi + 20*Pi^2)*RATIO[x])/15 - 
       (16*(-628 + (324*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((32*(-15284 - (10962*I)*Pi + 255*Pi^2))/45 + 
      (64*(188 + (165*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((16*I)/3)*(59*I + 2*Pi)*RATIO[x^(-2)] + 
      (32*(379 + (297*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*(-89435 - (17154*I)*Pi + 5340*Pi^2)*RATIO[x])/45 + 
      (16*(-89447 + (11016*I)*Pi + 4830*Pi^2)*RATIO[x^2])/45) + 
    Nf*((4*(32629 + (19242*I)*Pi + 150*Pi^2))/45 - 
      ((128*I)/9)*(-16*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(22*I + Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*(-283*I + 108*Pi)*RATIO[x^(-1)] + 
      (8*(-25165 - (22266*I)*Pi + 210*Pi^2)*RATIO[x])/45 - 
      (4*(-37081 - (12222*I)*Pi + 180*Pi^2)*RATIO[x^2])/45 + 
      ((4*(27 + (24*I)*Pi + 2*Pi^2))/3 - (16*(69 - (12*I)*Pi + 7*Pi^2)*
          RATIO[x])/3 + 4*(83 + 8*Pi^2)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, x]*(Nc^3*(32*Pi*(-I + 3*Pi) + ((176*I)/3)*Pi*RATIO[x^(-1)] - 
      80*Pi*(-7*I + 3*Pi)*RATIO[x] + (160*Pi*(-11*I + 3*Pi)*RATIO[x^2])/3) + 
    (Nf^2*((-8*(28 - (60*I)*Pi + 5*Pi^2))/15 + 
       (64*(39 - (30*I)*Pi + 5*Pi^2)*RATIO[x])/15 - 
       (8*(1484 - (660*I)*Pi + 135*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((16*(15533 - (8580*I)*Pi + 1200*Pi^2))/45 + 
      (32*(419 - (264*I)*Pi + 116*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] + (16*(-1857 + (66*I)*Pi + 380*Pi^2)*RATIO[x^(-1)])/
       9 + 832/(-1 + RATIO[x])^2 - (16*(24277 - (46320*I)*Pi + 9510*Pi^2)*
        RATIO[x])/45 + (32*(4049 - (16365*I)*Pi + 4425*Pi^2)*RATIO[x^2])/
       45) + Nf*((-4*(18124 - (24735*I)*Pi + 405*Pi^2))/45 + 
      ((64*I)/9)*(25*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - 
      (32*I)*(9*I + Pi)*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
      (8*(7768 - (36120*I)*Pi + 3105*Pi^2)*RATIO[x])/45 - 
      (4*(2278 - (15515*I)*Pi + 1750*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*(-32*Pi^2 - ((64*I)/3)*Pi*RATIO[x^(-1)] + 8*Pi*(-45*I + 16*Pi)*
         RATIO[x] - (4*Pi*(-421*I + 88*Pi)*RATIO[x^2])/3) + 
      (4*(12 - I*Pi + Pi^2) - 8*(18 + I*Pi + 7*Pi^2)*RATIO[x] + 
        (8*(18 + (9*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[1, 0, 0, 1, x]*(Nc*((-16*(-15533 - (29862*I)*Pi + 6150*Pi^2))/45 + 
      (32*(419 - (198*I)*Pi + 152*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] - (16*(1857 + (198*I)*Pi + 148*Pi^2)*RATIO[x^(-1)])/
       9 + 832/(-1 + RATIO[x])^2 + (16*(-24277 + (9828*I)*Pi + 9150*Pi^2)*
        RATIO[x])/45 - (32*(-4049 + (9219*I)*Pi + 360*Pi^2)*RATIO[x^2])/45) + 
    (Nf^2*((16*(-14 + (104*I)*Pi + 15*Pi^2))/15 - 
       (64*(-39 + (91*I)*Pi + 30*Pi^2)*RATIO[x])/15 + 
       (16*(-742 + (1002*I)*Pi + 405*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nf*((-8*(9062 + (9708*I)*Pi + 195*Pi^2))/45 + ((64*I)/9)*(25*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - ((32*I)/3)*(27*I + 4*Pi)*
       RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
      (16*(3884 + (3489*I)*Pi + 1365*Pi^2)*RATIO[x])/45 - 
      (8*(1139 + (3251*I)*Pi + 1065*Pi^2)*RATIO[x^2])/15 + 
      (-8*(-6 - (14*I)*Pi + Pi^2) + 16*(-9 - (42*I)*Pi + 7*Pi^2)*RATIO[x] - 
        (8*(-18 + 37*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 0, 0, 1, x]*((Nf^2*(-16*(-19 + (6*I)*Pi + Pi^2) - 
       32*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 + 
       (32*(-79 + (180*I)*Pi + 60*Pi^2)*RATIO[x])/15 - 
       (16*(-742 + (990*I)*Pi + 405*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc*((32*(-331 - (1530*I)*Pi + 807*Pi^2))/9 - 
      (32*(413 - (363*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-201 + 115*Pi^2)*RATIO[x^(-1)])/9 - 1536/(-1 + RATIO[x])^2 - 
      (32*(1757 + (17595*I)*Pi + 4245*Pi^2)*RATIO[x])/45 - 
      (32*(-8216 + (2070*I)*Pi + 1695*Pi^2)*RATIO[x^2])/45) + 
    Nf*((8*(-634 - (186*I)*Pi + 33*Pi^2))/9 - ((16*I)/9)*(89*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/3 + 392/(-1 + RATIO[x])^2 - 
      (8*(1559 - (17790*I)*Pi + 2310*Pi^2)*RATIO[x])/45 + 
      (8*(39 + (3855*I)*Pi + 965*Pi^2)*RATIO[x^2])/15 + 
      (8*(5 - (20*I)*Pi + Pi^2) - 96*RATIO[(1 - x)^(-1)] + 
        48/(-1 + RATIO[x])^2 - 16*(1 - (64*I)*Pi + 7*Pi^2)*RATIO[x] + 
        (8*(-18 + 37*Pi^2)*RATIO[x^2])/3)/Nc^2)) + 
  G[0, 0, 1, 0, x]*(Nc^3*(-320*Pi*(3*I + Pi) + 160*Pi*(12*I + 5*Pi)*
       RATIO[x] - (320*Pi*(9*I + 5*Pi)*RATIO[x^2])/3) + 
    Nc*((-32*(1655 + (7716*I)*Pi + 2820*Pi^2))/45 - 
      (32*(413 - (528*I)*Pi + 149*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(201 + (66*I)*Pi + 155*Pi^2)*RATIO[x^(-1)])/9 - 
      1536/(-1 + RATIO[x])^2 + (32*(-1757 + (366*I)*Pi + 11040*Pi^2)*
        RATIO[x])/45 - (64*(-4108 - (1707*I)*Pi + 4380*Pi^2)*RATIO[x^2])/
       45) + Nf*((4*(-6340 + (36*I)*Pi + 4725*Pi^2))/45 - 
      ((16*I)/9)*(89*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] + 392/(-1 + RATIO[x])^2 - 
      (8*(1559 - (5607*I)*Pi + 9945*Pi^2)*RATIO[x])/45 + 
      (4*(78 - (7103*I)*Pi + 5890*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*(4*Pi*(151*I + 36*Pi) - 32*Pi*(59*I + 18*Pi)*RATIO[x] + 
        (44*Pi*(85*I + 36*Pi)*RATIO[x^2])/3) + 
      (-4*(-10 + (3*I)*Pi + Pi^2) - 96*RATIO[(1 - x)^(-1)] + 
        48/(-1 + RATIO[x])^2 + 8*(-2 - (3*I)*Pi + 7*Pi^2)*RATIO[x] - 
        (8*(18 + (9*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*((-32*I)*Pi + (128*I)*Pi*RATIO[x] - ((352*I)/3)*Pi*RATIO[x^2]) + 
      ((8*(570 - (88*I)*Pi + 5*Pi^2))/15 - 32*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - (32*(79 - (62*I)*Pi + 10*Pi^2)*RATIO[x])/15 + 
        (8*(1484 - (744*I)*Pi + 135*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 1, 0, 0, x]*(Nc^3*(160*(6 + Pi^2) + 320*RATIO[(1 - x)^(-1)] + 
      576*RATIO[x^(-2)] + ((16*I)/3)*(-39*I + 11*Pi)*RATIO[x^(-1)] + 
      160/(-1 + RATIO[x])^2 - 16*(-46 - (60*I)*Pi + 25*Pi^2)*RATIO[x] + 
      (16*(-297 - (180*I)*Pi + 50*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*(21 - (5134*I)*Pi + 2020*Pi^2))/15 + 
      (64*(23 + (132*I)*Pi + 68*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] + (16*(957 + (990*I)*Pi + 152*Pi^2)*RATIO[x^(-1)])/
       9 + 192/(-1 + RATIO[x])^2 - (32*(2715 - (11107*I)*Pi + 3640*Pi^2)*
        RATIO[x])/15 + (16*(20477 - (51402*I)*Pi + 16890*Pi^2)*RATIO[x^2])/
       45) + Nf*((-8*(-14678 - (9453*I)*Pi + 705*Pi^2))/45 - 
      ((64*I)/9)*(19*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 12*RATIO[x^(-2)] - 
      ((32*I)/3)*(-33*I + 17*Pi)*RATIO[x^(-1)] - 16/(-1 + RATIO[x])^2 + 
      (32*(-3715 - (9177*I)*Pi + 1365*Pi^2)*RATIO[x])/45 - 
      (4*(-18049 - (49956*I)*Pi + 10230*Pi^2)*RATIO[x^2])/45 + 
      ((-4*I)*(-19*I + 4*Pi) + 4*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
        32*(10 - I*Pi)*RATIO[x] + (8*(-123 + (36*I)*Pi + 2*Pi^2)*RATIO[x^2])/
         3)/Nc^2 + Nc^2*(-8*(110 + I*Pi + 6*Pi^2) - 64*RATIO[(1 - x)^(-1)] - 
        696*RATIO[x^(-2)] - ((32*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] - 
        176/(-1 + RATIO[x])^2 + 16*(-49 - (31*I)*Pi + 12*Pi^2)*RATIO[x] - 
        (16*(-1333 - (345*I)*Pi + 99*Pi^2)*RATIO[x^2])/9)) + 
    Nf^2*(Nc*((8*(11 + (12*I)*Pi))/3 + 72*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 
        (128*(4 - (3*I)*Pi)*RATIO[x])/3 + ((8*I)/9)*(347*I + 132*Pi)*
         RATIO[x^2]) + ((-16*(119 - (46*I)*Pi + 20*Pi^2))/15 - 
        112*RATIO[x^(-2)] + (416*RATIO[x^(-1)])/9 + 
        (64*(80 - (59*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (16*(261 - (226*I)*Pi + 180*Pi^2)*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc^3*(-32*(-5 + (21*I)*Pi + 13*Pi^2) - 
      160*RATIO[(1 - x)^(-1)] + ((88*I)/9)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
      80/(-1 + RATIO[x])^2 + 16*(-116 + (75*I)*Pi + 65*Pi^2)*RATIO[x] - 
      (16*(-297 + (110*I)*Pi + 130*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-32*(-2615 + (1272*I)*Pi + 5970*Pi^2))/45 - 
      (16*(1381 - (528*I)*Pi + 300*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(188 - (231*I)*Pi + 174*Pi^2)*RATIO[x^(-1)])/9 - 
      432/(-1 + RATIO[x])^2 + (32*(-4993 - (10488*I)*Pi + 18690*Pi^2)*
        RATIO[x])/45 - (32*(946 - (11433*I)*Pi + 13590*Pi^2)*RATIO[x^2])/
       45) + Nf^2*(Nc*(8*(5 - (8*I)*Pi) - (32*RATIO[x^(-1)])/9 + 
        (32*I)*(9*I + 8*Pi)*RATIO[x] + (8*(347 - (264*I)*Pi)*RATIO[x^2])/9) + 
      ((16*(-15 - (53*I)*Pi + 20*Pi^2))/15 - (32*(56 - (119*I)*Pi + 80*Pi^2)*
          RATIO[x])/15 + (16*(261 - (238*I)*Pi + 180*Pi^2)*RATIO[x^2])/15)/
       Nc) + Nf*((4*(-11615 - (7068*I)*Pi + 4890*Pi^2))/45 + 
      (1504*RATIO[(1 - x)^(-1)])/3 + (1024*RATIO[x^(-1)])/9 + 
      120/(-1 + RATIO[x])^2 - (4*(-17023 - (29508*I)*Pi + 24360*Pi^2)*
        RATIO[x])/45 + (4*(-20989 - (28128*I)*Pi + 21990*Pi^2)*RATIO[x^2])/
       45 + ((16*I)*(2*I + 3*Pi) + 64*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2 - (8*I)*(-21*I + 16*Pi)*RATIO[x] - 
        (8*(-123 + (36*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((4*(-95 + (420*I)*Pi + 132*Pi^2))/3 + 32*RATIO[(1 - x)^(-1)] - 
        ((32*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] + 88/(-1 + RATIO[x])^2 - 
        (4*(-1595 + (1248*I)*Pi + 528*Pi^2)*RATIO[x])/3 + 
        (16*(-1333 + (672*I)*Pi + 363*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*(Nc^3*((-16*(115 - (258*I)*Pi + 36*Pi^2))/3 - 
      160*RATIO[(1 - x)^(-1)] - ((16*I)/3)*(15*I + 11*Pi)*RATIO[x^(-1)] - 
      80/(-1 + RATIO[x])^2 + (16*(-248 - (735*I)*Pi + 90*Pi^2)*RATIO[x])/3 - 
      16*(-99 - (170*I)*Pi + 20*Pi^2)*RATIO[x^2]) + 
    Nc*((-16*(-2545 - (9422*I)*Pi + 260*Pi^2))/15 + 
      (32*(-1169 + (66*I)*Pi + 46*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-919 + (1452*I)*Pi + 340*Pi^2)*RATIO[x^(-1)])/9 - 
      1552/(-1 + RATIO[x])^2 + (16*(-6955 - (24742*I)*Pi + 3190*Pi^2)*
        RATIO[x])/15 - (32*(-10705 - (22638*I)*Pi + 3615*Pi^2)*RATIO[x^2])/
       45) + Nf*((-4*(5275 + (3731*I)*Pi + 340*Pi^2))/15 - 
      ((32*I)/9)*(137*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*(8*I + 33*Pi)*RATIO[x^(-1)] + 456/(-1 + RATIO[x])^2 + 
      (8*(8245 + (6878*I)*Pi + 100*Pi^2)*RATIO[x])/15 - 
      (4*(38785 + (29553*I)*Pi + 1260*Pi^2)*RATIO[x^2])/45 + 
      (4*(10 + I*Pi) + 8*(10 + I*Pi)*RATIO[x] - 4*(1 + (30*I)*Pi + 4*Pi^2)*
         RATIO[x^2])/Nc^2 + Nc^2*((4*(577 - (480*I)*Pi + 36*Pi^2))/3 + 
        32*RATIO[(1 - x)^(-1)] + ((16*I)/3)*(3*I + 8*Pi)*RATIO[x^(-1)] + 
        88/(-1 + RATIO[x])^2 - (8*(-304 - (1059*I)*Pi + 72*Pi^2)*RATIO[x])/
         3 + (4*(-5332 - (5787*I)*Pi + 396*Pi^2)*RATIO[x^2])/9)) + 
    Nf^2*(Nc*(-296/3 - (160*RATIO[x])/3 + (2776*RATIO[x^2])/9) + 
      ((8*(60 - (166*I)*Pi + 45*Pi^2))/15 - (64*RATIO[x^(-1)])/9 - 
        (32*(135 - (179*I)*Pi + 90*Pi^2)*RATIO[x])/15 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc)) + 
  G[0, 0, 0, 0, x]*(Nc^3*((16*(-5 - (12*I)*Pi + 78*Pi^2))/3 + 
      480*RATIO[(1 - x)^(-1)] - ((704*I)/3)*Pi*RATIO[x^(-1)] + 
      240/(-1 + RATIO[x])^2 - (16*(-458 - (210*I)*Pi + 195*Pi^2)*RATIO[x])/
       3 + (16*(-297 - (220*I)*Pi + 130*Pi^2)*RATIO[x^2])/3) + 
    Nc*((64*(-691 - (156*I)*Pi + 309*Pi^2))/9 + 
      (32*(1007 + 174*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      1536*Pi^2*RATIO[x^(-1)] + 2224/(-1 + RATIO[x])^2 - 
      (16*(-6827 - (4200*I)*Pi + 5118*Pi^2)*RATIO[x])/9 + 
      (16*(-7865 - (3348*I)*Pi + 3540*Pi^2)*RATIO[x^2])/9) + 
    Nf^2*(Nc*((8*(11 + (12*I)*Pi))/3 + (128*(4 - (3*I)*Pi)*RATIO[x])/3 + 
        ((8*I)/9)*(347*I + 132*Pi)*RATIO[x^2]) + 
      ((-8*(92 - (36*I)*Pi + 9*Pi^2))/3 + 32*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + (32*(17 - (36*I)*Pi + 18*Pi^2)*RATIO[x])/3 - 
        (8*(206 - (136*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc) + 
    Nf*((-16*(-583 + (105*I)*Pi + 180*Pi^2))/9 - ((32*I)/9)*(-29*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] - 632/(-1 + RATIO[x])^2 + 
      (4*(-7187 + (1938*I)*Pi + 3168*Pi^2)*RATIO[x])/9 - 
      (4*(-3343 + (85*I)*Pi + 880*Pi^2)*RATIO[x^2])/3 + 
      ((4*I)*(18*I + Pi) + 128*RATIO[(1 - x)^(-1)] - 56/(-1 + RATIO[x])^2 + 
        (8*I)*(11*I + Pi)*RATIO[x] + 4*(1 + (30*I)*Pi + 4*Pi^2)*RATIO[x^2])/
       Nc^2 + Nc^2*((-4*(350 + (207*I)*Pi + 120*Pi^2))/3 - 
        128*RATIO[(1 - x)^(-1)] + ((128*I)/3)*Pi*RATIO[x^(-1)] - 
        280/(-1 + RATIO[x])^2 + (4*(-1615 - (36*I)*Pi + 480*Pi^2)*RATIO[x])/
         3 - (4*(-5332 - (1719*I)*Pi + 1320*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((Nf^2*(((112*I)/5)*Pi - ((64*I)/9)*Pi*RATIO[x^(-1)] - 
       (32*I)*Pi*RATIO[x] + ((752*I)/45)*Pi*RATIO[x^2]))/Nc + 
    Nc^3*((160*I)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      64*((-I)*Pi^3 + 6*Zeta[3]) + (320*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
       3) + Nc*((32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
      (16*(1269 + (1260*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/45 - 
      ((64*I)/3)*RATIO[(1 - x)^(-1)]*(-67*Pi + 9*Pi^3 + (72*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x^(-1)]*(8679*I + 6015*Pi - (3905*I)*Pi^2 + 80*Pi^3 - 
        (6360*I)*Zeta[3]) + ((16*I)/135)*(61357*I - 100521*Pi + 
        (22035*I)*Pi^2 + 9900*Pi^3 + (60480*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^2]*(306712*I + 179991*Pi + (48990*I)*Pi^2 + 
        35190*Pi^3 + (232200*I)*Zeta[3]) + 
      (16*RATIO[x]*(320123 - (65700*I)*Pi + 57525*Pi^2 - (44910*I)*Pi^3 + 
         279720*Zeta[3]))/135) + Nf*(((-640*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
      (4*(-1569 + (2790*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/45 - 
      (4*(-2331 - (430*I)*Pi + 1880*Pi^2)*RATIO[x^(-1)])/45 + 
      ((32*I)*Pi + (16*I)*Pi*RATIO[x] - (48*I)*Pi*RATIO[x^2])/Nc^2 + 
      ((4*I)/135)*RATIO[x]*(142237*I - 41670*Pi + (80670*I)*Pi^2 + 
        66240*Pi^3 + (401760*I)*Zeta[3]) + 
      (4*(32603 + (74628*I)*Pi + 25440*Pi^2 - (13410*I)*Pi^3 + 
         89100*Zeta[3]))/135 + (8*RATIO[x^2]*(82054 - (37149*I)*Pi + 
         26895*Pi^2 - (27765*I)*Pi^3 + 167670*Zeta[3]))/135 + 
      Nc^2*((32*I)*(Pi^3 + (6*I)*Zeta[3]) + ((352*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + 128*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])))) + 
  G[0, 1, 1, x]*((Nf^2*((16*(-1390 + (129*I)*Pi + 35*Pi^2))/45 - 
       224*RATIO[(1 - x)^(-1)] - (32*(-665 + (117*I)*Pi + 65*Pi^2)*RATIO[x])/
        45 - (16*(225 + (47*I)*Pi + 5*Pi^2)*RATIO[x^2])/45))/Nc + 
    Nc^3*((64*I)*(Pi^3 + (6*I)*Zeta[3]) + ((320*I)/3)*RATIO[x^2]*
       (Pi^3 + (6*I)*Zeta[3]) + 160*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nc*(((8*I)/3)*(5*I + 218*Pi)*RATIO[x^(-2)] - 
      ((288*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/27)*RATIO[x^(-1)]*
       (-2957*I - 1713*Pi + (792*I)*Pi^2 + 378*Pi^3 - (2196*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x]*(251608*I + 115173*Pi + (33450*I)*Pi^2 + 
        38160*Pi^3 + (240570*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(44282 - (4635*I)*Pi - 6765*Pi^2 + 
         (660*I)*Pi^3 + 19620*Zeta[3]))/135 + 
      (16*(158222 + (54477*I)*Pi - 2940*Pi^2 - (7740*I)*Pi^3 + 
         69660*Zeta[3]))/135 + (8*RATIO[x^2]*(180763 - (109904*I)*Pi + 
         31830*Pi^2 - (21360*I)*Pi^3 + 135900*Zeta[3]))/45) + 
    Nf*((-16*(-2644 + (295*I)*Pi + 350*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((8*I)/3)*(41*I + 74*Pi)*RATIO[x^(-2)] - 
      (16*(-251 + (282*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/27 + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 + ((-4*(243 - (3*I)*Pi + 16*Pi^2))/3 - 
        (16*I)*(-7*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 + 4*(125 + 8*Pi^2)*RATIO[x] + 
        (24*I)*(I + 2*Pi)*RATIO[x^2])/Nc^2 + 
      ((4*I)/45)*(37611*I - 14947*Pi + (3080*I)*Pi^2 + 4230*Pi^3 + 
        (23220*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^2]*(82439*I + 44079*Pi + 
        (23325*I)*Pi^2 + 25605*Pi^3 + (139590*I)*Zeta[3]) + 
      (4*RATIO[x]*(41649 - (2368*I)*Pi + 16690*Pi^2 - (20160*I)*Pi^3 + 
         112320*Zeta[3]))/45 + 
      Nc^2*((128*I)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        32*((-I)*Pi^3 + 6*Zeta[3]) + (352*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
         3))) + G[0, 0, 1, x]*
   ((Nf^2*(((16*I)/15)*(-103*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 - 
       (4*RATIO[x^2]*(4291 - (1368*I)*Pi + 540*Pi^2 - 9720*Zeta[3]))/135 + 
       (16*RATIO[x]*(-414 + (762*I)*Pi + 455*Pi^2 - 720*Zeta[3]))/45 - 
       (8*(-1374 + (810*I)*Pi + 275*Pi^2 - 180*Zeta[3]))/45))/Nc + 
    Nc^3*((160*I)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      64*((-I)*Pi^3 + 6*Zeta[3]) + (320*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
       3) + Nc*((-96*I)*Pi*RATIO[x^(-2)] + (((8*I)/15)*(1879*I + 300*Pi))/
       (-1 + RATIO[x])^2 + (8*(-43447 + (33822*I)*Pi + 3888*Pi^2 + 
         (4860*I)*Pi^3 - 15336*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*(-39808 + (45255*I)*Pi + 2145*Pi^2 - 
         (1590*I)*Pi^3 - 7920*Zeta[3]))/135 + ((32*I)/27)*RATIO[x^(-1)]*
       (-494*I + 333*Pi + (165*I)*Pi^2 + 63*Pi^3 + (342*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^2]*(191150*I + 186552*Pi + (50655*I)*Pi^2 + 
        31500*Pi^3 + (63720*I)*Zeta[3]) + 
      (16*RATIO[x]*(57572 - (205254*I)*Pi + 46305*Pi^2 - (33750*I)*Pi^3 + 
         117180*Zeta[3]))/135) + 
    Nf*((8*(-731 + (1024*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-11 - (90*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/27 + 
      (((4*I)/15)*(-701*I + 150*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/15)*RATIO[x]*(5995*I + 7114*Pi + (4155*I)*Pi^2 + 2170*Pi^3 + 
        (8220*I)*Zeta[3]) + (8*(12586 - (17355*I)*Pi + 3045*Pi^2 - 
         (1860*I)*Pi^3 + 6660*Zeta[3]))/45 + 
      (2*RATIO[x^2]*(244637 - (182802*I)*Pi + 106560*Pi^2 - (58680*I)*Pi^3 + 
         185760*Zeta[3]))/135 + Nc^2*((32*I)*(Pi^3 + (6*I)*Zeta[3]) + 
        ((352*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        128*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])) + 
      (((32*I)/3)*(-7*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + 
        (2*RATIO[x^2]*(49 - (570*I)*Pi + (76*I)*Pi^3 - 456*Zeta[3]))/3 + 
        (4*(12 - (318*I)*Pi + 47*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/3 + 
        (8*RATIO[x]*(-46 + (186*I)*Pi - 37*Pi^2 - (14*I)*Pi^3 + 84*Zeta[3]))/
         3)/Nc^2)) + G[1, 0, 1, x]*
   ((Nf^2*((-196*RATIO[x^(-2)])/15 + ((64*I)/135)*(37*I + 15*Pi)*
        RATIO[x^(-1)] + (4*RATIO[x^2]*(6991 - (1368*I)*Pi + 600*Pi^2 - 
          9720*Zeta[3]))/135 - (16*RATIO[x]*(971 + (432*I)*Pi + 325*Pi^2 - 
          720*Zeta[3]))/45 + (8*(949 + (420*I)*Pi + 205*Pi^2 - 180*Zeta[3]))/
        45))/Nc + Nc^3*((32*I)*(Pi^3 + (6*I)*Zeta[3]) + 
      ((160*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      80*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nc*((-64*Pi^2*RATIO[x^(-3)])/9 + (8*(5613 + (1950*I)*Pi + 20*Pi^2)*
        RATIO[x^(-2)])/45 + ((832*I)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*RATIO[x^(-1)]*(-2309*I + 2100*Pi - (3300*I)*Pi^2 + 
        1090*Pi^3 - (3900*I)*Zeta[3]) + ((16*I)/45)*RATIO[x]*
       (49984*I + 51333*Pi + (28930*I)*Pi^2 + 12120*Pi^3 + 
        (48870*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*(763 - (1581*I)*Pi - 
         726*Pi^2 + (180*I)*Pi^3 + 594*Zeta[3]))/27 + 
      (16*(38004 + (2670*I)*Pi + 9275*Pi^2 - (3450*I)*Pi^3 + 11880*Zeta[3]))/
       45 + (8*RATIO[x^2]*(151145 - (134458*I)*Pi + 32860*Pi^2 - 
         (20940*I)*Pi^3 + 58500*Zeta[3]))/45) + 
    Nf*((-16*(-71 + (444*I)*Pi + 192*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (64*Pi^2*RATIO[x^(-3)])/9 - (4*(1059 + (2280*I)*Pi + 40*Pi^2)*
        RATIO[x^(-2)])/45 + (4*(1093 + (68*I)*Pi + 16*Pi^2)*RATIO[x^(-1)])/
       9 - ((256*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/135)*
       (281029*I + 6630*Pi + (98100*I)*Pi^2 + 23040*Pi^3 + 
        (92880*I)*Zeta[3]) + ((2*I)/135)*RATIO[x^2]*(243097*I + 155082*Pi + 
        (126720*I)*Pi^2 + 63360*Pi^3 + (231120*I)*Zeta[3]) + 
      (4*RATIO[x]*(141295 - (89142*I)*Pi + 127710*Pi^2 - (41940*I)*Pi^3 + 
         173880*Zeta[3]))/135 + 
      Nc^2*((64*I)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        16*((-I)*Pi^3 + 6*Zeta[3]) + (176*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
         3) + (16*RATIO[(1 - x)^(-1)] - (4*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3 + (8*RATIO[x]*(-17 - (192*I)*Pi + 24*Pi^2 + 
           (14*I)*Pi^3 - 84*Zeta[3]))/3 + 
        (2*(-9 + (126*I)*Pi - 64*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/3 + 
        (2*RATIO[x^2]*(-13 + (570*I)*Pi - (76*I)*Pi^3 + 456*Zeta[3]))/3)/
       Nc^2)) + G[0, 0, 0, x]*
   (Nc^3*((2240*RATIO[(1 - x)^(-1)])/3 - ((8*I)/27)*(-1043*I + 363*Pi - 
        (66*I)*Pi^2 + 108*Pi^3)*RATIO[x^(-1)] + 1360/(3*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(1474 + (1136*I)*Pi - 585*Pi^2 - (120*I)*Pi^3 - 
         180*Zeta[3]))/3 + (16*(-577 - (205*I)*Pi + 147*Pi^2 + (24*I)*Pi^3 + 
         36*Zeta[3]))/3 + (16*RATIO[x^2]*((-891*I)*Pi + 475*Pi^2 + 
         (120*I)*Pi^3 + 180*Zeta[3]))/9) + 
    Nc*(((-32*I)/3)*(67*Pi + 12*Pi^3)*RATIO[x^(-1)] - 
      (((224*I)/5)*(26*I + 5*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(222311 - (69168*I)*Pi + 122790*Pi^2 - (6120*I)*Pi^3 - 
         38340*Zeta[3]))/135 + (8*(14831 - (13590*I)*Pi + 26170*Pi^2 - 
         (2400*I)*Pi^3 - 7560*Zeta[3]))/45 - 
      (16*RATIO[(1 - x)^(-1)]*(-231 + (810*I)*Pi + 2695*Pi^2 - (900*I)*Pi^3 + 
         1440*Zeta[3]))/45 + (16*RATIO[x]*(-28433 + (28161*I)*Pi - 
         26875*Pi^2 + (1320*I)*Pi^3 + 6210*Zeta[3]))/45) + 
    Nf*(((8*I)/45)*(5782*I - 355*Pi + (2980*I)*Pi^2 + 225*Pi^3) + 
      (16*(-72 + (425*I)*Pi + 310*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((8*I)/3)*(3*I + 40*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(-671*I + 90*Pi))/
       (-1 + RATIO[x])^2 + (4*(21294 - (37073*I)*Pi + 12100*Pi^2 - 
         (2160*I)*Pi^3)*RATIO[x])/45 + 
      (4*RATIO[x^2]*(-79759 + (136257*I)*Pi - 33975*Pi^2 + (5130*I)*Pi^3 + 
         2160*Zeta[3]))/135 + ((-2*(-105 + (48*I)*Pi + 2*Pi^2))/3 + 
        ((8*I)/3)*(31*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 - 
        (4*(11 + (78*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*RATIO[x^2]*(-31 - (33*I)*Pi - 30*Pi^2 + (8*I)*Pi^3 + 72*Zeta[3]))/
         3)/Nc^2 + Nc^2*((-32*I)*(-13*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (8*(361 + (132*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/27 - 
        ((8*I)*(-69*I + 2*Pi))/(-1 + RATIO[x])^2 + 
        (2*(9983 + (2472*I)*Pi - 1794*Pi^2 - (252*I)*Pi^3 - 432*Zeta[3]))/9 - 
        ((4*I)/9)*RATIO[x^2]*(-5332*Pi - (1855*I)*Pi^2 + 462*Pi^3 - 
          (792*I)*Zeta[3]) + (4*RATIO[x]*(-11629 - (6537*I)*Pi + 2724*Pi^2 + 
           (504*I)*Pi^3 + 864*Zeta[3]))/9)) + 
    Nf^2*(Nc*((4*(-481 - (90*I)*Pi + 24*Pi^2))/9 + (64*RATIO[(1 - x)^(-1)])/
         3 - ((32*I)/27)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
        176/(3*(-1 + RATIO[x])^2) - (8*(-611 - (324*I)*Pi + 48*Pi^2)*
          RATIO[x])/9 + (8*Pi*(-347*I + 44*Pi)*RATIO[x^2])/9) + 
      ((-656*RATIO[(1 - x)^(-1)])/5 + 472/(15*(-1 + RATIO[x])^2) + 
        (8*RATIO[x]*(554 + (132*I)*Pi + 1215*Pi^2 - 1440*Zeta[3]))/45 - 
        (4*(1738 - (720*I)*Pi + 945*Pi^2 - 360*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(5641 - (4818*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 0, 0, x]*
   (Nc^3*(((-80*I)/3)*(-11*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-2987 - (633*I)*Pi + 99*Pi^2)*RATIO[x^(-1)])/27 - 
      (((40*I)/3)*(-35*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (16*(582 - (5*I)*Pi - 158*Pi^2 - (12*I)*Pi^3 - 36*Zeta[3]))/3 - 
      ((16*I)/9)*RATIO[x^2]*(-891*Pi - (620*I)*Pi^2 + 60*Pi^3 - 
        (180*I)*Zeta[3]) + (16*RATIO[x]*(-737 - (358*I)*Pi + 350*Pi^2 + 
         (30*I)*Pi^3 + 90*Zeta[3]))/3) + 
    Nc*((192*I)*Pi*RATIO[x^(-2)] - (((304*I)/3)*(2*I + 3*Pi))/
       (-1 + RATIO[x])^2 + (32*RATIO[x]*(100772 - (52398*I)*Pi + 67815*Pi^2 - 
         (1350*I)*Pi^3 - 35910*Zeta[3]))/135 + ((32*I)/45)*RATIO[x^(-1)]*
       (-3808*I - 1070*Pi - (935*I)*Pi^2 + 950*Pi^3 - (30*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(415 + (1038*I)*Pi + 33*Pi^2 - (111*I)*Pi^3 + 
         1278*Zeta[3]))/27 + (16*RATIO[x^2]*(-146723 + (49719*I)*Pi - 
         70095*Pi^2 + (900*I)*Pi^3 + 56160*Zeta[3]))/135 + 
      (8*(-128203 + (72198*I)*Pi - 144360*Pi^2 - (6480*I)*Pi^3 + 
         79920*Zeta[3]))/135) + 
    Nf*((-32*(-97 - (93*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*I)*Pi*RATIO[x^(-2)] + (4*(-6323 + (1240*I)*Pi + 1020*Pi^2)*
        RATIO[x^(-1)])/45 + ((12*I)*(13*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (-2*(19 - (44*I)*Pi + 2*Pi^2) - 16*RATIO[(1 - x)^(-1)] + 
        4*RATIO[x^(-1)] - (8*(56 + (24*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
        (4*RATIO[x^2]*(13 + (33*I)*Pi + 30*Pi^2 - (8*I)*Pi^3 - 72*Zeta[3]))/
         3)/Nc^2 + (4*RATIO[x^2]*(78989 - (122397*I)*Pi + 52605*Pi^2 - 
         (3330*I)*Pi^3 - 43200*Zeta[3]))/135 + 
      (4*(94187 - (76497*I)*Pi + 38880*Pi^2 - (270*I)*Pi^3 - 11880*Zeta[3]))/
       135 + (8*RATIO[x]*(-56681 + (88539*I)*Pi - 46215*Pi^2 + 
         (2160*I)*Pi^3 + 24840*Zeta[3]))/135 + 
      Nc^2*((16*I)*(-7*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (16*(1355 + (93*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/27 + 
        ((4*I)*(-135*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x]*(11629 + (3516*I)*Pi - 3468*Pi^2 - (216*I)*Pi^3 - 
           864*Zeta[3]))/9 + (2*(-11903 + (1266*I)*Pi + 2130*Pi^2 + 
           (108*I)*Pi^3 + 432*Zeta[3]))/9 + 
        (4*RATIO[x^2]*((-5332*I)*Pi + 2533*Pi^2 + (198*I)*Pi^3 + 
           792*Zeta[3]))/9)) + 
    Nf^2*(Nc*((-4*(-613 + (66*I)*Pi + 36*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/
         3 + ((8*I)/27)*(-263*I + 12*Pi)*RATIO[x^(-1)] - 
        88/(3*(-1 + RATIO[x])^2) + (8*(-611 - (192*I)*Pi + 72*Pi^2)*RATIO[x])/
         9 - (8*Pi*(-347*I + 66*Pi)*RATIO[x^2])/9) + 
      ((32*RATIO[(1 - x)^(-1)])/3 - ((16*I)/135)*(-667*I + 60*Pi)*
         RATIO[x^(-1)] - 8/(3*(-1 + RATIO[x])^2) - 
        (16*RATIO[x]*(-1163 + (372*I)*Pi + 535*Pi^2 - 720*Zeta[3]))/45 + 
        (8*(-991 + (66*I)*Pi + 385*Pi^2 - 180*Zeta[3]))/45 - 
        (8*RATIO[x^2]*(6991 - (4818*I)*Pi + 120*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[0, 1, 0, x]*(Nc^3*((-80*Pi*(-6*I + 19*Pi))/3 - 
      (160*I)*Pi*RATIO[(1 - x)^(-1)] - (88*((11*I)*Pi + 8*Pi^2)*
        RATIO[x^(-1)])/9 - ((80*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*Pi*(-696*I + 415*Pi)*RATIO[x])/3 - 
      (16*Pi*(-891*I + 365*Pi)*RATIO[x^2])/9) + 
    Nc*((-320*I)*Pi*RATIO[x^(-2)] - (((8*I)/15)*(-1879*I + 570*Pi))/
       (-1 + RATIO[x])^2 - (16*RATIO[(1 - x)^(-1)]*(-39808 - (1740*I)*Pi + 
         825*Pi^2 - (2790*I)*Pi^3 - 2700*Zeta[3]))/135 + 
      ((16*I)/27)*RATIO[x^(-1)]*(-988*I + 165*Pi + (1584*I)*Pi^2 + 864*Pi^3 - 
        (216*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^2]*(191150*I + 12888*Pi + 
        (56805*I)*Pi^2 + 12330*Pi^3 + (11880*I)*Zeta[3]) + 
      ((8*I)/135)*(217235*I + 35514*Pi + (50700*I)*Pi^2 + 900*Pi^3 + 
        (18360*I)*Zeta[3]) + (16*RATIO[x]*(57572 - (94590*I)*Pi + 
         62085*Pi^2 - (14400*I)*Pi^3 + 36180*Zeta[3]))/135) + 
    Nf*((8*(-731 - (302*I)*Pi + 52*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*I)*Pi*RATIO[x^(-2)] + (32*(-11 + (21*I)*Pi + 93*Pi^2)*
        RATIO[x^(-1)])/27 + (((4*I)/15)*(-701*I + 270*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*((4*Pi*(-95*I + 221*Pi))/3 + 
        (32*I)*Pi*RATIO[(1 - x)^(-1)] + (32*((11*I)*Pi + 4*Pi^2)*
          RATIO[x^(-1)])/9 + ((88*I)*Pi)/(-1 + RATIO[x])^2 - 
        (4*Pi*(-1595*I + 686*Pi)*RATIO[x])/3 + 
        (8*Pi*(-2666*I + 717*Pi)*RATIO[x^2])/9) + 
      ((-4*(-12 + (21*I)*Pi + 14*Pi^2))/3 + (224*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (8*(-46 - (63*I)*Pi + 28*Pi^2)*RATIO[x])/
         3 + (2*RATIO[x^2]*(49 + (564*I)*Pi + 48*Pi^2 - (24*I)*Pi^3 - 
           144*Zeta[3]))/3)/Nc^2 + ((4*I)/9)*RATIO[x]*
       (7194*I + 12381*Pi + (4220*I)*Pi^2 + 1368*Pi^3 + (5904*I)*Zeta[3]) + 
      (4*(25172 - (17937*I)*Pi + 8615*Pi^2 - (1440*I)*Pi^3 + 3960*Zeta[3]))/
       45 + (2*RATIO[x^2]*(244637 - (266028*I)*Pi + 98550*Pi^2 - 
         (39600*I)*Pi^3 + 144720*Zeta[3]))/135) + 
    Nf^2*(Nc*((-8*Pi*(-15*I + 4*Pi))/3 - ((32*I)/9)*Pi*RATIO[x^(-1)] + 
        (32*Pi*(-27*I + 4*Pi)*RATIO[x])/3 - (8*Pi*(-347*I + 44*Pi)*
          RATIO[x^2])/9) + ((1648*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) - (4*(-2748 - (336*I)*Pi + 85*Pi^2 + 
           720*Zeta[3]))/45 + (8*RATIO[x]*(-828 - (1140*I)*Pi + 115*Pi^2 + 
           2880*Zeta[3]))/45 - (4*RATIO[x^2]*(4291 - (8832*I)*Pi + 
           1500*Pi^2 + 19440*Zeta[3]))/135)/Nc)) + 
  G[1, 1, 0, x]*(Nc^3*((320*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (576*I)*Pi*RATIO[x^(-2)] - (8*((-78*I)*Pi + 11*Pi^2)*RATIO[x^(-1)])/3 + 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x^2]*((-297*I)*Pi + 170*Pi^2 - (10*I)*Pi^3 - 60*Zeta[3]))/3 + 
      (32*((90*I)*Pi + 43*Pi^2 - (3*I)*Pi^3 - 18*Zeta[3]))/3 + 
      (16*RATIO[x]*((138*I)*Pi - 245*Pi^2 + (15*I)*Pi^3 + 90*Zeta[3]))/3) + 
    Nc*(((8*I)/15)*(-1871*I + 3000*Pi)*RATIO[x^(-2)] + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(151145 - (18682*I)*Pi + 48320*Pi^2 - (11100*I)*Pi^3 - 
         18180*Zeta[3]))/45 + (16*(38004 - (24504*I)*Pi + 21505*Pi^2 - 
         (1350*I)*Pi^3 - 12960*Zeta[3]))/45 - 
      (32*RATIO[(1 - x)^(-1)]*(763 - (540*I)*Pi - 264*Pi^2 + (276*I)*Pi^3 - 
         1368*Zeta[3]))/27 - ((16*I)/45)*RATIO[x^(-1)]*
       (-2309*I - 8575*Pi + (330*I)*Pi^2 + 1400*Pi^3 - (480*I)*Zeta[3]) + 
      (16*RATIO[x]*(-49984 + (38895*I)*Pi - 45455*Pi^2 + (6840*I)*Pi^3 + 
         4590*Zeta[3]))/45) + 
    Nf*((-16*(-71 - (108*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((4*I)/15)*(-353*I + 1140*Pi)*RATIO[x^(-2)] - 
      (4*(-1093 + (1482*I)*Pi + 356*Pi^2)*RATIO[x^(-1)])/9 - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/135)*(281029*I + 333492*Pi + 
        (120600*I)*Pi^2 + 13680*Pi^3 + (12960*I)*Zeta[3]) + 
      ((2*I)/135)*RATIO[x^2]*(243097*I + 238308*Pi + (148650*I)*Pi^2 + 
        52920*Pi^3 + (103680*I)*Zeta[3]) + 
      (4*RATIO[x]*(28259 - (48342*I)*Pi + 30348*Pi^2 - (5544*I)*Pi^3 + 
         12960*Zeta[3]))/27 + ((2*(-9 - (66*I)*Pi + 8*Pi^2))/3 + 
        16*RATIO[(1 - x)^(-1)] + ((4*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(-I + 3*Pi)*RATIO[x^(-1)] + 
        (8*(-17 + (126*I)*Pi + 4*Pi^2)*RATIO[x])/3 + 
        (2*RATIO[x^2]*(-13 - (564*I)*Pi - 48*Pi^2 + (24*I)*Pi^3 + 
           144*Zeta[3]))/3)/Nc^2 + Nc^2*((-64*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (696*I)*Pi*RATIO[x^(-2)] + (32*((3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        ((176*I)*Pi)/(-1 + RATIO[x])^2 + 8*RATIO[x]*((-98*I)*Pi + 141*Pi^2 - 
          (8*I)*Pi^3 - 48*Zeta[3]) + 4*((-220*I)*Pi - 75*Pi^2 + (4*I)*Pi^3 + 
          24*Zeta[3]) + (16*RATIO[x^2]*((1333*I)*Pi - 528*Pi^2 + 
           (33*I)*Pi^3 + 198*Zeta[3]))/9)) + 
    Nf^2*(Nc*((8*Pi*(11*I + 6*Pi))/3 + (72*I)*Pi*RATIO[x^(-2)] - 
        (16*I)*Pi*RATIO[x^(-1)] - (64*Pi*(-8*I + 3*Pi)*RATIO[x])/3 + 
        (8*Pi*(-347*I + 66*Pi)*RATIO[x^2])/9) + 
      (((-28*I)/15)*(-7*I + 60*Pi)*RATIO[x^(-2)] + ((32*I)/135)*
         (74*I + 165*Pi)*RATIO[x^(-1)] + 
        (8*(949 - (588*I)*Pi + 130*Pi^2 + 360*Zeta[3]))/45 - 
        (16*RATIO[x]*(971 - (870*I)*Pi + 130*Pi^2 + 1440*Zeta[3]))/45 + 
        (4*RATIO[x^2]*(6991 - (8832*I)*Pi + 1620*Pi^2 + 19440*Zeta[3]))/135)/
       Nc)) + G[1, 1, x]*
   (Nc^3*(((-88*I)/9)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      8*RATIO[x]*((-50*I)*Pi^3 + Pi^4 + 300*Zeta[3] + (60*I)*Pi*Zeta[3]) - 
      (16*((-70*I)*Pi^3 + Pi^4 + 420*Zeta[3] + (60*I)*Pi*Zeta[3]))/5 - 
      (16*RATIO[x^2]*((-110*I)*Pi^3 + 3*Pi^4 + 660*Zeta[3] + 
         (180*I)*Pi*Zeta[3]))/9) + 
    Nc*((-4*RATIO[x^(-2)]*(-3801 - (1428*I)*Pi + 1702*Pi^2 - 48*Zeta[3]))/9 + 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (32*RATIO[(1 - x)^(-1)]*((-763*I)*Pi - 201*Pi^2 + (528*I)*Pi^3 + 
         126*Pi^4 + (1152*I)*Pi*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(19443 - (17099*I)*Pi - 14730*Pi^2 - (2805*I)*Pi^3 + 
         483*Pi^4 - 15840*Zeta[3] + (26280*I)*Pi*Zeta[3]))/135 + 
      (4*(331931 + (272600*I)*Pi + 174470*Pi^2 - (87924*I)*Pi^3 + 
         21690*Pi^4 + 690624*Zeta[3] + (43200*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(425227 - (295252*I)*Pi + 101405*Pi^2 - (87312*I)*Pi^3 + 
         32472*Pi^4 + 636192*Zeta[3] + (268380*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^2]*(202074 - (154544*I)*Pi + 16485*Pi^2 - (55242*I)*Pi^3 + 
         23367*Pi^4 + 338652*Zeta[3] + (281340*I)*Pi*Zeta[3]))/135) + 
    Nf^2*((((-2*I)/15)*(-45*I + 98*Pi)*RATIO[x^(-2)] + 
        (8*(-405 - (296*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/135 - 
        (2*RATIO[x^2]*(23259 - (13982*I)*Pi - 4780*Pi^2 + (2568*I)*Pi^3 + 
           1836*Pi^4 - 15408*Zeta[3]))/135 + 
        (16*RATIO[x]*(2122 - (971*I)*Pi - 295*Pi^2 + (122*I)*Pi^3 + 68*Pi^4 - 
           732*Zeta[3]))/45 - (8*(2767 - (949*I)*Pi - 185*Pi^2 + 
           (74*I)*Pi^3 + 17*Pi^4 - 444*Zeta[3]))/45)/Nc + 
      Nc*(((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + ((176*I)/9)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (64*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3)) + 
    Nf*((2*RATIO[x^(-2)]*(-5655 - (5616*I)*Pi + 4150*Pi^2 - 480*Zeta[3]))/
       45 - (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 - 
      ((16*I)/27)*RATIO[(1 - x)^(-1)]*(-71*Pi + (60*I)*Pi^2 + 120*Pi^3 + 
        (144*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^(-1)]*(1947*I + 14588*Pi - 
        (8540*I)*Pi^2 + 420*Pi^3 - (5400*I)*Zeta[3]) - 
      (2*(57478 + (228543*I)*Pi + 101870*Pi^2 - (87846*I)*Pi^3 + 3972*Pi^4 + 
         484596*Zeta[3] + (11880*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(72435 + (9858*I)*Pi + 74630*Pi^2 - (92328*I)*Pi^3 + 
         10956*Pi^4 + 519048*Zeta[3] + (157680*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(67797 - (81159*I)*Pi + 42860*Pi^2 - (84036*I)*Pi^3 + 
         20748*Pi^4 + 459936*Zeta[3] + (407160*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(((32*I)/9)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (4*((-535*I)*Pi^3 + 6*Pi^4 + 3210*Zeta[3] + (360*I)*Pi*Zeta[3]))/15 - 
        (8*RATIO[x]*((-725*I)*Pi^3 + 12*Pi^4 + 4350*Zeta[3] + 
           (720*I)*Pi*Zeta[3]))/15 + (8*RATIO[x^2]*((-1310*I)*Pi^3 + 
           33*Pi^4 + 7860*Zeta[3] + (1980*I)*Pi*Zeta[3]))/45) + 
      ((16*I)*Pi*RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
        (2*(-9450 - (135*I)*Pi - 1110*Pi^2 + 22*Pi^4 - (720*I)*Pi*Zeta[3]))/
         45 - (8*RATIO[x]*(-4230 + (255*I)*Pi - 585*Pi^2 + 77*Pi^4 - 
           (2520*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-2970 - (65*I)*Pi - 
           410*Pi^2 + 76*Pi^4 - (5520*I)*Pi*Zeta[3]))/15)/Nc^2)) + 
  G[0, 1, x]*(Nc^3*((-16*((53*I)*Pi^3 + 7*Pi^4 - 318*Zeta[3] + 
         (36*I)*Pi*Zeta[3]))/3 + (40*RATIO[x]*((53*I)*Pi^3 + 7*Pi^4 - 
         318*Zeta[3] + (36*I)*Pi*Zeta[3]))/3 - 
      (80*RATIO[x^2]*((51*I)*Pi^3 + 7*Pi^4 - 306*Zeta[3] + 
         (36*I)*Pi*Zeta[3]))/9) + 
    Nc*((40*((-3*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((1879*I)*Pi + 120*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(10011 - (4712*I)*Pi + 11265*Pi^2 - 
         (6600*I)*Pi^3 + 3336*Pi^4 - 55440*Zeta[3] + (10080*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x^(-1)]*(-11679 + (26430*I)*Pi - 6805*Pi^2 - 
         (990*I)*Pi^3 + 444*Pi^4 - 13860*Zeta[3] + (44100*I)*Pi*Zeta[3]))/
       135 - (4*(16667 - (174688*I)*Pi + 131860*Pi^2 - (51780*I)*Pi^3 + 
         31878*Pi^4 + 465660*Zeta[3] + (185760*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(202074 - (154544*I)*Pi - 9385*Pi^2 - (29340*I)*Pi^3 + 
         30534*Pi^4 + 234360*Zeta[3] + (354780*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(166334 - (360172*I)*Pi + 56140*Pi^2 - (54660*I)*Pi^3 + 
         42939*Pi^4 + 181620*Zeta[3] + (368820*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(Nc*(((128*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (32*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (352*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/9) + 
      (((-8*I)/15)*(-49*I + 214*Pi)*RATIO[(1 - x)^(-1)] - 
        (196*RATIO[x^(-1)])/15 - (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
        (2*RATIO[x^2]*(23259 - (13982*I)*Pi - 4780*Pi^2 + (2400*I)*Pi^3 + 
           1836*Pi^4 - 14400*Zeta[3]))/135 - 
        (4*RATIO[x]*(19061 - (10992*I)*Pi - 4140*Pi^2 + (1440*I)*Pi^3 + 
           816*Pi^4 + 1080*Zeta[3]))/135 + 
        (2*(18499 - (16872*I)*Pi - 6180*Pi^2 + (720*I)*Pi^3 + 204*Pi^4 + 
           3240*Zeta[3]))/135)/Nc) + 
    Nf*((-8*((-123*I)*Pi + 46*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*((701*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      ((4*I)/135)*RATIO[x^(-1)]*(-3297*I - 6420*Pi - (2540*I)*Pi^2 + 
        840*Pi^3 - (4320*I)*Zeta[3]) - ((4*I)/135)*RATIO[(1 - x)^(-1)]*
       (6009*I - 6118*Pi + (6950*I)*Pi^2 + 1200*Pi^3 - (11520*I)*Zeta[3]) + 
      (2*(11155 - (69114*I)*Pi + 102005*Pi^2 - (61800*I)*Pi^3 + 5106*Pi^4 + 
         259920*Zeta[3] + (16200*I)*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(22599 - (27053*I)*Pi + 17700*Pi^2 - (25600*I)*Pi^3 + 
         8592*Pi^4 + 89400*Zeta[3] + (145800*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(48489 - (22194*I)*Pi + 149380*Pi^2 - (130980*I)*Pi^3 + 
         27636*Pi^4 + 417240*Zeta[3] + (349920*I)*Pi*Zeta[3]))/135 + 
      Nc^2*((4*((137*I)*Pi^3 + 14*Pi^4 - 822*Zeta[3] + (72*I)*Pi*Zeta[3]))/
         3 - (8*RATIO[x]*((247*I)*Pi^3 + 28*Pi^4 - 1482*Zeta[3] + 
           (144*I)*Pi*Zeta[3]))/3 + (8*RATIO[x^2]*((601*I)*Pi^3 + 77*Pi^4 - 
           3606*Zeta[3] + (396*I)*Pi*Zeta[3]))/9) + 
      ((4*(-11 - (28*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*RATIO[x^(-2)] - (4*RATIO[x^(-1)])/3 - (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (2*(-3270 + (6930*I)*Pi - 1815*Pi^2 - 
           (270*I)*Pi^3 + 22*Pi^4 + 1620*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 - 
        (2*RATIO[x^2]*(-2970 - (65*I)*Pi - 410*Pi^2 + 76*Pi^4 - 
           (5520*I)*Pi*Zeta[3]))/15 + (2*RATIO[x]*(-9645 + (8490*I)*Pi - 
           2400*Pi^2 - (1140*I)*Pi^3 + 308*Pi^4 + 6840*Zeta[3] - 
           (10080*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[1, 0, x]*(Nf^2*((((8*I)/15)*(49*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
        (28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(441 + (3260*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/135 - 
        (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (4*RATIO[x]*(19061 - (2304*I)*Pi - 1140*Pi^2 - (696*I)*Pi^3 + 
           852*Pi^4 - 23904*Zeta[3]))/135 + 
        (2*(18499 - (504*I)*Pi - 1080*Pi^2 - (192*I)*Pi^3 + 213*Pi^4 - 
           18288*Zeta[3]))/135 + (2*RATIO[x^2]*(23259 - (13982*I)*Pi + 
           160*Pi^2 - (1272*I)*Pi^3 + 1917*Pi^4 - 6048*Zeta[3]))/135)/Nc + 
      Nc*(((-32*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 12*Pi^2*RATIO[x^(-2)] - 
        (8*((-263*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/27 - 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (4*RATIO[x^2]*(347*Pi^2 - 2376*Zeta[3]))/27 + 
        (8*RATIO[x]*((-611*I)*Pi + 120*Pi^2 - 432*Zeta[3]))/9 - 
        (4*((-613*I)*Pi + 93*Pi^2 - 216*Zeta[3]))/9)) + 
    Nc^3*(((-880*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 96*Pi^2*RATIO[x^(-2)] - 
      (((1400*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/27)*RATIO[x^(-1)]*
       (2987*Pi + (570*I)*Pi^2 + 33*Pi^3 + (396*I)*Zeta[3]) - 
      (8*RATIO[x^2]*(297*Pi^2 - (110*I)*Pi^3 + 11*Pi^4 - 2220*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/9 - (8*((-17460*I)*Pi + 3050*Pi^2 - 
         (630*I)*Pi^3 + 33*Pi^4 - 9900*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (4*RATIO[x]*((-8844*I)*Pi + 2036*Pi^2 - (450*I)*Pi^3 + 33*Pi^4 - 
         7740*Zeta[3] + (2160*I)*Pi*Zeta[3]))/9) + 
    Nc*((-8*((-1871*I)*Pi + 880*Pi^2)*RATIO[x^(-2)])/15 - 
      (16*((-38*I)*Pi + 117*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*(11679 + (25102*I)*Pi + 22650*Pi^2 + (6600*I)*Pi^3 + 
         24*Pi^4 - 5940*Zeta[3] - (11700*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(10011 + (9900*I)*Pi + 27110*Pi^2 - 
         (3300*I)*Pi^3 + 882*Pi^4 + 11880*Zeta[3] - (14400*I)*Pi*Zeta[3]))/
       135 - (4*(16667 - (175912*I)*Pi + 18900*Pi^2 - (42384*I)*Pi^3 + 
         2124*Pi^4 + 30564*Zeta[3] + (28080*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(202074 - (154544*I)*Pi + 7160*Pi^2 - (5772*I)*Pi^3 + 
         5337*Pi^4 + 175032*Zeta[3] + (138780*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(166334 + (131084*I)*Pi + 20535*Pi^2 - (37002*I)*Pi^3 + 
         10962*Pi^4 + 131112*Zeta[3] + (146340*I)*Pi*Zeta[3]))/135) + 
    Nf*((2*((-706*I)*Pi + 455*Pi^2)*RATIO[x^(-2)])/15 + 
      (12*Pi*(-13*I + 16*Pi))/(-1 + RATIO[x])^2 - ((4*I)/135)*RATIO[x^(-1)]*
       (-3297*I + 734*Pi - (3190*I)*Pi^2 + 2220*Pi^3 + (2880*I)*Zeta[3]) - 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(6009*I - 1620*Pi + (7240*I)*Pi^2 + 
        1200*Pi^3 + (8640*I)*Zeta[3]) - 
      (2*(-11155 + (87135*I)*Pi - 22535*Pi^2 + (26796*I)*Pi^3 + 579*Pi^4 - 
         113436*Zeta[3] - (3240*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(48489 - (43986*I)*Pi + 30130*Pi^2 - (69216*I)*Pi^3 + 
         1902*Pi^4 + 391896*Zeta[3] + (123120*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(-67797 + (81159*I)*Pi - 64280*Pi^2 + (21726*I)*Pi^3 + 
         972*Pi^4 - 256896*Zeta[3] - (152280*I)*Pi*Zeta[3]))/135 + 
      ((-44*RATIO[(1 - x)^(-1)])/3 - (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(1 - (7*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
        (2*(-3270 + (990*I)*Pi + 540*Pi^2 - (180*I)*Pi^3 + 11*Pi^4 - 
           900*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 - 
        (2*RATIO[x^2]*(-1782 - (39*I)*Pi - 249*Pi^2 + 34*Pi^4 - 216*Zeta[3] - 
           (1224*I)*Pi*Zeta[3]))/9 + (2*RATIO[x]*(-9645 - (4380*I)*Pi - 
           360*Pi^2 + (360*I)*Pi^3 + 154*Pi^4 + 1800*Zeta[3] - 
           (5040*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      Nc^2*((112*I)*Pi*RATIO[(1 - x)^(-1)] + 116*Pi^2*RATIO[x^(-2)] + 
        ((540*I)*Pi)/(-1 + RATIO[x])^2 + (16*RATIO[x^(-1)]*
          ((-1355*I)*Pi + 66*Pi^2 + 72*Zeta[3]))/27 + 
        (2*((-59515*I)*Pi + 8510*Pi^2 - (1530*I)*Pi^3 + 36*Pi^4 - 
           24840*Zeta[3] + (4320*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x]*((-58145*I)*Pi + 10030*Pi^2 - (2070*I)*Pi^3 + 72*Pi^4 - 
           38340*Zeta[3] + (8640*I)*Pi*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(6665*Pi^2 - (1815*I)*Pi^3 + 99*Pi^4 - 44865*Zeta[3] + 
           (11880*I)*Pi*Zeta[3]))/135))) + 
  G[0, 0, x]*(Nc^3*((16*(-156 + (55*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-301 + (115*I)*Pi + 25*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (8*RATIO[x^(-1)]*(-2761 - (5337*I)*Pi + 1206*Pi^2 + (594*I)*Pi^3 + 
         108*Pi^4 + 594*Zeta[3] + (324*I)*Pi*Zeta[3]))/81 + 
      (8*RATIO[x^2]*(297*Pi^2 + (180*I)*Pi^3 + 59*Pi^4 - 3960*Zeta[3] + 
         (1080*I)*Pi*Zeta[3]))/9 - (4*RATIO[x]*((-8844*I)*Pi + 2236*Pi^2 + 
         (720*I)*Pi^3 + 177*Pi^4 - 11160*Zeta[3] + (3240*I)*Pi*Zeta[3]))/9 + 
      (8*(-12210 - (19860*I)*Pi + 4150*Pi^2 + (900*I)*Pi^3 + 177*Pi^4 - 
         10080*Zeta[3] + (3240*I)*Pi*Zeta[3]))/45) + 
    Nc*((4*(-1997 - (10*I)*Pi + 690*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (32*RATIO[x^(-1)]*((-494*I)*Pi + 201*Pi^2 + (132*I)*Pi^3 + 18*Pi^4 + 
         (666*I)*Pi*Zeta[3]))/27 + (8*RATIO[(1 - x)^(-1)]*
        (-110694 + (57082*I)*Pi + 22675*Pi^2 + (2640*I)*Pi^3 + 1686*Pi^4 - 
         (34920*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[x^2]*(101037 - (77272*I)*Pi - 8350*Pi^2 + (10065*I)*Pi^3 + 
         7125*Pi^4 + 32130*Zeta[3] + (136350*I)*Pi*Zeta[3]))/135 + 
      (4*(308675 - (315904*I)*Pi + 20360*Pi^2 + (9060*I)*Pi^3 + 12084*Pi^4 - 
         123120*Zeta[3] + (270000*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(-92559 + (66164*I)*Pi + 14750*Pi^2 + (21750*I)*Pi^3 + 
         23685*Pi^4 - 94500*Zeta[3] + (307260*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((8*(97 - (60*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (8*RATIO[x^(-1)])/3 - (8*(26 - (3*I)*Pi + 42*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*(14690 - (5700*I)*Pi + 7020*Pi^2 - 
           (360*I)*Pi^3 + 213*Pi^4 - 9720*Zeta[3]))/135 + 
        (8*RATIO[x]*(6329 - (822*I)*Pi + 120*Pi^2 - (360*I)*Pi^3 + 426*Pi^4 - 
           7020*Zeta[3]))/135 - (2*RATIO[x^2]*(23259 - (13982*I)*Pi + 
           160*Pi^2 - (1440*I)*Pi^3 + 1917*Pi^4 - 5040*Zeta[3]))/135)/Nc + 
      Nc*(((8*I)/9)*(-35*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        ((40*I)/81)*(I + 12*Pi)*RATIO[x^(-1)] + (((2*I)/9)*(479*I + 132*Pi))/
         (-1 + RATIO[x])^2 + (4*RATIO[x^2]*(347*Pi^2 + (132*I)*Pi^3 - 
           3168*Zeta[3]))/27 + (4*(-602 - (613*I)*Pi + 93*Pi^2 + 
           (12*I)*Pi^3 - 288*Zeta[3]))/9 + 
        (8*RATIO[x]*((611*I)*Pi - 120*Pi^2 - (24*I)*Pi^3 + 576*Zeta[3]))/
         9)) + Nf*(((4*I)/27)*(99*I - 34*Pi - (240*I)*Pi^2 + 192*Pi^3)*
       RATIO[x^(-1)] - (2*(-2669 - (246*I)*Pi + 936*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-8811 + (16954*I)*Pi + 
         3420*Pi^2 + (1440*I)*Pi^3 + 5760*Zeta[3]))/135 - 
      (2*(68755 - (74868*I)*Pi - 17515*Pi^2 - (1110*I)*Pi^3 + 4881*Pi^4 - 
         9900*Zeta[3] + (46440*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(22599 - (27053*I)*Pi + 16420*Pi^2 + (4170*I)*Pi^3 + 
         4628*Pi^4 + 35400*Zeta[3] + (91800*I)*Pi*Zeta[3]))/45 + 
      (4*RATIO[x]*(-23946 - (42948*I)*Pi + 7025*Pi^2 + (4110*I)*Pi^3 + 
         9147*Pi^4 + 28980*Zeta[3] + (130680*I)*Pi*Zeta[3]))/135 + 
      ((8*(40 - (3*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (7 - 12*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*(-2895 + (1935*I)*Pi - 210*Pi^2 - (120*I)*Pi^3 + 11*Pi^4 - 
           900*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 + 
        (2*RATIO[x^2]*(-1782 - (39*I)*Pi - 249*Pi^2 + 34*Pi^4 - 216*Zeta[3] - 
           (1224*I)*Pi*Zeta[3]))/9 - (4*RATIO[x]*(-1185 + (1545*I)*Pi - 
           1110*Pi^2 + (120*I)*Pi^3 + 77*Pi^4 + 900*Zeta[3] - 
           (2520*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      Nc^2*((-4*(649 + (288*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8833 - (3276*I)*Pi - 612*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        ((4*I)/81)*RATIO[x^(-1)]*(949*I - 2406*Pi - (360*I)*Pi^2 + 216*Pi^3 - 
          (216*I)*Zeta[3]) - (2*(-59150 - (62335*I)*Pi + 11505*Pi^2 + 
           (2100*I)*Pi^3 + 324*Pi^4 - 25560*Zeta[3] + (6480*I)*Pi*Zeta[3]))/
         45 + (4*RATIO[x]*((-58145*I)*Pi + 10815*Pi^2 + (3300*I)*Pi^3 + 
           648*Pi^4 - 52740*Zeta[3] + (12960*I)*Pi*Zeta[3]))/45 - 
        (8*RATIO[x^2]*(6665*Pi^2 + (3270*I)*Pi^3 + 891*Pi^4 - 75375*Zeta[3] + 
           (17820*I)*Pi*Zeta[3]))/135))) + 
  Nc^3*((-4*((-175*I)*Pi^3 + 3*Pi^4 + 1050*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*((2496*I)*Pi - 165*Pi^2 - 
       (50*I)*Pi^3 + 6*Pi^4 + 660*Zeta[3] + (360*I)*Pi*Zeta[3]))/9 - 
    (8*RATIO[x^2]*(-14553*Pi^4 - (595*I)*Pi^5 + 1310*Pi^6 - 
       (187110*I)*Pi*Zeta[3] + 107100*Pi^2*Zeta[3] - (6300*I)*Pi^3*Zeta[3] - 
       18900*Zeta[3]^2 + 693000*Zeta[5] + (264600*I)*Pi*Zeta[5]))/945 - 
    (2*(931280 + (1834770*I)*Pi - 1167600*Pi^2 + (771120*I)*Pi^3 - 
       148575*Pi^4 + (5040*I)*Pi^5 + 9432*Pi^6 - 260820*Zeta[3] + 
       (1663200*I)*Pi*Zeta[3] + 574560*Pi^2*Zeta[3] - 
       (45360*I)*Pi^3*Zeta[3] - 136080*Zeta[3]^2 + 8164800*Zeta[5] + 
       (1905120*I)*Pi*Zeta[5]))/2835 + 
    (4*RATIO[x]*(11795 + (1155*I)*Pi - 501690*Pi^2 + (464310*I)*Pi^3 - 
       170772*Pi^4 - (2205*I)*Pi^5 + 11790*Pi^6 - 1198260*Zeta[3] - 
       (370440*I)*Pi*Zeta[3] + 888300*Pi^2*Zeta[3] - (56700*I)*Pi^3*Zeta[3] - 
       170100*Zeta[3]^2 + 7824600*Zeta[5] + (2381400*I)*Pi*Zeta[5]))/2835 + 
    (RATIO[x^(-1)]*(-600823405 - (84811230*I)*Pi + 12469170*Pi^2 - 
       (34329960*I)*Pi^3 + 5458320*Pi^4 + (261954*I)*Pi^5 + 89388*Pi^6 + 
       764036280*Zeta[3] + (213033240*I)*Pi*Zeta[3] + 35176680*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 + 15717240*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635) + 
  Nc*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (4*((-753*I)*Pi^3 + 454*Pi^4 + 4518*Zeta[3] + (8340*I)*Pi*Zeta[3]))/
     (15*(-1 + RATIO[x])^2) - (4*RATIO[x^(-1)]*((-138957*I)*Pi + 
       183204*Pi^2 + (660184*I)*Pi^3 + 320166*Pi^4 + (3696*I)*Pi^5 + 
       7680*Pi^6 - 4838400*Zeta[3] + (350280*I)*Pi*Zeta[3] + 
       249480*Pi^2*Zeta[3] - (37800*I)*Pi^3*Zeta[3] + 136080*Zeta[3]^2 - 
       5987520*Zeta[5] + (400680*I)*Pi*Zeta[5]))/2835 + 
    (2*RATIO[(1 - x)^(-1)]*((-59538*I)*Pi + 62046*Pi^2 + (377160*I)*Pi^3 + 
       34565*Pi^4 + (1320*I)*Pi^5 + 4228*Pi^6 - 175344*Zeta[3] - 
       (678240*I)*Pi*Zeta[3] + 316800*Pi^2*Zeta[3] - (82080*I)*Pi^3*Zeta[3] - 
       129600*Zeta[3]^2 - 142560*Zeta[5] + (889920*I)*Pi*Zeta[5]))/405 - 
    (4*RATIO[x^2]*(-3031110*Pi^2 + (2318160*I)*Pi^3 + 306165*Pi^4 + 
       (35547*I)*Pi^5 + 48775*Pi^6 + 2665620*Zeta[3] + 
       (12629700*I)*Pi*Zeta[3] + 1707480*Pi^2*Zeta[3] - 
       (1363500*I)*Pi^3*Zeta[3] - 2235600*Zeta[3]^2 - 4333500*Zeta[5] + 
       (10076400*I)*Pi*Zeta[5]))/2025 - 
    (2*(1098720 - (5307960*I)*Pi + 2425745*Pi^2 - (1448790*I)*Pi^3 - 
       2807560*Pi^4 + (1519938*I)*Pi^5 + 520990*Pi^6 - 32197620*Zeta[3] - 
       (46040400*I)*Pi*Zeta[3] + 28087920*Pi^2*Zeta[3] - 
       (5216400*I)*Pi^3*Zeta[3] - 31298400*Zeta[3]^2 - 47325600*Zeta[5] + 
       (173955600*I)*Pi*Zeta[5]))/14175 + 
    (2*RATIO[x]*(-33550790*Pi^2 - (50471820*I)*Pi^3 - 969185*Pi^4 + 
       (1694448*I)*Pi^5 + 625610*Pi^6 + 22454040*Zeta[3] + 
       (51483600*I)*Pi*Zeta[3] + 58920120*Pi^2*Zeta[3] - 
       (18030600*I)*Pi^3*Zeta[3] - 58514400*Zeta[3]^2 - 4044600*Zeta[5] + 
       (283953600*I)*Pi*Zeta[5]))/14175) + 
  Nf^2*(Nc*((((44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*RATIO[(1 - x)^(-1)]*((611*I)*Pi - 66*Pi^2 - (8*I)*Pi^3 + 
         48*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(-649375 + (33840*I)*Pi + 
         97605*Pi^2 - (98415*I)*Pi^3 + 432*Pi^4 + 743850*Zeta[3] + 
         (155520*I)*Pi*Zeta[3]))/32805 + 
      (4*RATIO[x^2]*(2429*Pi^4 - (165*I)*Pi^5 + (31230*I)*Pi*Zeta[3] - 
         5940*Pi^2*Zeta[3] - 59400*Zeta[5]))/405 + 
      (-13670 - (24270*I)*Pi + 11785*Pi^2 - (6130*I)*Pi^3 + 1434*Pi^4 - 
        (60*I)*Pi^5 - 3180*Zeta[3] - (13320*I)*Pi*Zeta[3] - 
        2160*Pi^2*Zeta[3] - 21600*Zeta[5])/135 + 
      (4*RATIO[x]*(128 + (15*I)*Pi - 607*Pi^2 + (611*I)*Pi^3 - 237*Pi^4 + 
         (12*I)*Pi^5 - 1290*Zeta[3] - (360*I)*Pi*Zeta[3] + 432*Pi^2*Zeta[3] + 
         4320*Zeta[5]))/27) + 
    ((8*RATIO[(1 - x)^(-1)]*((2*I)*Pi + 81*Pi^2 - (12*I)*Pi^3 + 3*Pi^4 + 
         702*Zeta[3] + (180*I)*Pi*Zeta[3]))/45 - 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (I/405)*RATIO[x^(-1)]*(-18505*I + 5862*Pi + 
        (3150*I)*Pi^2 + 3112*Pi^3 + (59040*I)*Zeta[3] + 11520*Pi*Zeta[3]) + 
      (-482580 + (737310*I)*Pi - 1564745*Pi^2 + (636720*I)*Pi^3 - 
        93870*Pi^4 + (924*I)*Pi^5 - 4845*Pi^6 + 2900520*Zeta[3] + 
        (75600*I)*Pi*Zeta[3] + 914760*Pi^2*Zeta[3] - 907200*Zeta[3]^2 - 
        529200*Zeta[5])/14175 + (2*RATIO[x]*(9450 + 2014075*Pi^2 - 
         (928200*I)*Pi^3 - 168210*Pi^4 + (6888*I)*Pi^5 + 19380*Pi^6 - 
         115920*Zeta[3] - (1209600*I)*Pi*Zeta[3] - 1459080*Pi^2*Zeta[3] + 
         3628800*Zeta[3]^2 + 75600*Zeta[5]))/14175 - 
      (RATIO[x^2]*(2442195*Pi^2 - (1468110*I)*Pi^3 - 206360*Pi^4 + 
         (14616*I)*Pi^5 + 43605*Pi^6 - 4070220*Zeta[3] - 
         (2797200*I)*Pi*Zeta[3] - 725760*Pi^2*Zeta[3] + 8164800*Zeta[3]^2 + 
         907200*Zeta[5]))/14175)/Nc) + 
  Nf*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (2*((-1286*I)*Pi^3 + 795*Pi^4 + 7716*Zeta[3] + (13680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-26421*I)*Pi + 19872*Pi^2 + (66918*I)*Pi^3 - 1205*Pi^4 + 
       (1536*I)*Pi^5 + 26988*Zeta[3] - (183240*I)*Pi*Zeta[3] + 
       47520*Pi^2*Zeta[3] - 4320*Zeta[5]))/405 + (I/2430)*RATIO[x^(-1)]*
     (1222525*I - 124866*Pi - (114228*I)*Pi^2 + 609936*Pi^3 - 
      (47460*I)*Pi^4 + 8064*Pi^5 + (146040*I)*Zeta[3] + 285120*Pi*Zeta[3] + 
      (99360*I)*Pi^2*Zeta[3] + (889920*I)*Zeta[5]) + 
    (517320 + (272520*I)*Pi + 38210*Pi^2 - (1345200*I)*Pi^3 - 418770*Pi^4 + 
      (146922*I)*Pi^5 + 6065*Pi^6 - 2166360*Zeta[3] - 
      (11181600*I)*Pi*Zeta[3] + 2540880*Pi^2*Zeta[3] + 
      (32400*I)*Pi^3*Zeta[3] - 1522800*Zeta[3]^2 - 14018400*Zeta[5] + 
      (10902600*I)*Pi*Zeta[5])/4050 - 
    (RATIO[x]*(18900 - 6512205*Pi^2 - (13888140*I)*Pi^3 - 5302815*Pi^4 + 
       (1168062*I)*Pi^5 + 211985*Pi^6 - 24506160*Zeta[3] - 
       (23499000*I)*Pi*Zeta[3] + 13227480*Pi^2*Zeta[3] - 
       (9979200*I)*Pi^3*Zeta[3] + 2268000*Zeta[3]^2 - 108788400*Zeta[5] + 
       (164770200*I)*Pi*Zeta[5]))/14175 + 
    (RATIO[x^2]*(-14237370*Pi^2 + (17043390*I)*Pi^3 - 10494155*Pi^4 + 
       (360654*I)*Pi^5 + 538610*Pi^6 + 36396780*Zeta[3] - 
       (43873200*I)*Pi*Zeta[3] - 8484840*Pi^2*Zeta[3] - 
       (24494400*I)*Pi^3*Zeta[3] + 27669600*Zeta[3]^2 - 106747200*Zeta[5] + 
       (261046800*I)*Pi*Zeta[5]))/28350 + 
    ((-2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + (1800*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-975*I)*Pi - 
         330*Pi^2 - (380*I)*Pi^3 - 384*Pi^4 - 1680*Zeta[3] - 
         (10080*I)*Pi*Zeta[3]))/45 - (I/9)*RATIO[x^(-1)]*
       (-143*I - 84*Pi + (4*I)*Pi^2 + 6*Pi^3 - (408*I)*Zeta[3] + 
        (720*I)*Zeta[5]) + (39690 + (202230*I)*Pi - 521955*Pi^2 + 
        (100170*I)*Pi^3 - 53424*Pi^4 + (6678*I)*Pi^5 + 391*Pi^6 - 
        487620*Zeta[3] - (1973160*I)*Pi*Zeta[3] + 128520*Pi^2*Zeta[3] - 
        (30240*I)*Pi^3*Zeta[3] + 90720*Zeta[3]^2 - 453600*Zeta[5] - 
        (113400*I)*Pi*Zeta[5])/5670 - 
      (RATIO[x]*(-87525*Pi^2 - (4320*I)*Pi^3 - 13284*Pi^4 + (3330*I)*Pi^5 + 
         391*Pi^6 + 24840*Zeta[3] + (356400*I)*Pi*Zeta[3] + 
         72360*Pi^2*Zeta[3] - (30240*I)*Pi^3*Zeta[3] + 90720*Zeta[3]^2 - 
         162000*Zeta[5] - (113400*I)*Pi*Zeta[5]))/405 + 
      (RATIO[x^2]*(-124740*Pi^2 - (2730*I)*Pi^3 - 5719*Pi^4 - (1512*I)*Pi^5 + 
         370*Pi^6 + 9660*Zeta[3] + (685440*I)*Pi*Zeta[3] + 
         20160*Pi^2*Zeta[3] - (68880*I)*Pi^3*Zeta[3] + 166320*Zeta[3]^2 - 
         (201600*I)*Pi*Zeta[5]))/630)/Nc^2 + 
    Nc^2*((2*((-675*I)*Pi^3 + 11*Pi^4 + 4050*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-60545*I)*Pi + 
         4230*Pi^2 - (480*I)*Pi^3 - 24*Pi^4 - 5040*Zeta[3] - 
         (1440*I)*Pi*Zeta[3]))/45 - (I/65610)*RATIO[x^(-1)]*
       (64216855*I - 7015050*Pi - (9338820*I)*Pi^2 - 8114040*Pi^3 - 
        (282852*I)*Pi^4 + 1944*Pi^5 - (91753560*I)*Zeta[3] + 
        17845920*Pi*Zeta[3] - (3110400*I)*Pi^2*Zeta[3] - 
        (13296960*I)*Zeta[5]) - (2*RATIO[x]*(16590 + (1680*I)*Pi - 
         420630*Pi^2 + (420560*I)*Pi^3 - 122983*Pi^4 + (3507*I)*Pi^5 + 
         5568*Pi^6 - 1045380*Zeta[3] - (129780*I)*Pi*Zeta[3] + 
         505260*Pi^2*Zeta[3] - (30240*I)*Pi^3*Zeta[3] - 90720*Zeta[3]^2 + 
         4566240*Zeta[5] + (816480*I)*Pi*Zeta[5]))/945 + 
      (1588230 + (3047310*I)*Pi - 1417185*Pi^2 + (921410*I)*Pi^3 - 
        147070*Pi^4 + (7854*I)*Pi^5 + 5568*Pi^6 + 118860*Zeta[3] + 
        (1937880*I)*Pi*Zeta[3] + 501480*Pi^2*Zeta[3] - 
        (30240*I)*Pi^3*Zeta[3] - 90720*Zeta[3]^2 + 5927040*Zeta[5] + 
        (816480*I)*Pi*Zeta[5])/1890 + 
      (2*RATIO[x^2]*(-261268*Pi^4 + (6153*I)*Pi^5 + 15312*Pi^6 - 
         (3359160*I)*Pi*Zeta[3] + 1330560*Pi^2*Zeta[3] - 
         (83160*I)*Pi^3*Zeta[3] - 249480*Zeta[3]^2 + 9903600*Zeta[5] + 
         (2245320*I)*Pi*Zeta[5]))/2835)) + 
  G[1, x]*(Nf^2*(Nc*((-12*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) - 
        (4*((55*I)*Pi^3 + 39*Pi^4 - 330*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 + 
        (16*RATIO[x]*((-80*I)*Pi^3 + 39*Pi^4 + 480*Zeta[3] - 
           (720*I)*Pi*Zeta[3]))/45 - (4*RATIO[x^2]*((-1735*I)*Pi^3 + 
           429*Pi^4 + 10410*Zeta[3] - (7920*I)*Pi*Zeta[3]))/135) + 
      (((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + ((2*I)/9)*RATIO[x^(-2)]*
         (-27*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) - 
        ((2*I)/405)*RATIO[x^(-1)]*(2931*I + 7506*Pi + (736*I)*Pi^2 + 
          1800*Pi^3 + (7920*I)*Zeta[3]) - 
        (2*RATIO[x]*(6529 - (12806*I)*Pi - 10436*Pi^2 + (6168*I)*Pi^3 + 
           1362*Pi^4 + 13392*Zeta[3] - (720*I)*Pi*Zeta[3] - 
           8640*Pi^2*Zeta[3]))/135 + (2*(8450 - (14705*I)*Pi - 8186*Pi^2 + 
           (2760*I)*Pi^3 + 381*Pi^4 + 1440*Zeta[3] - (2520*I)*Pi*Zeta[3] - 
           1080*Pi^2*Zeta[3]))/135 - (2*RATIO[x^2]*(9691*Pi^2 - 
           (8832*I)*Pi^3 + 1554*Pi^4 - 47088*Zeta[3] - (2160*I)*Pi*Zeta[3] + 
           29160*Pi^2*Zeta[3]))/405)/Nc) + 
    Nc^3*(((-160*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) - 
      (96*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^(-1)]*((-780*I)*Pi^3 + 143*Pi^4 + 4680*Zeta[3] - 
         (2640*I)*Pi*Zeta[3]))/45 + (4*RATIO[x]*((-276*I)*Pi^3 + 545*Pi^4 - 
         (3*I)*Pi^5 + 1656*Zeta[3] - (5760*I)*Pi*Zeta[3] + 180*Pi^2*Zeta[3] - 
         7560*Zeta[5]))/9 + (8*RATIO[x^2]*((297*I)*Pi^3 - 191*Pi^4 + I*Pi^5 - 
         1782*Zeta[3] + (1560*I)*Pi*Zeta[3] - 60*Pi^2*Zeta[3] + 
         2520*Zeta[5]))/9 + (8*((-900*I)*Pi^3 - 479*Pi^4 + (3*I)*Pi^5 + 
         5400*Zeta[3] + (7920*I)*Pi*Zeta[3] - 180*Pi^2*Zeta[3] + 
         7560*Zeta[5]))/45) + Nc*((((320*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - 
      ((4*I)/15)*RATIO[x^(-2)]*(-6335*Pi - (2876*I)*Pi^2 + 880*Pi^3 + 
        (8960*I)*Zeta[3] - 240*Pi*Zeta[3]) + 
      (8*RATIO[x^2]*(-262285*Pi^2 + (43158*I)*Pi^3 - 60333*Pi^4 + 
         (8271*I)*Pi^5 + 521352*Zeta[3] + (3240*I)*Pi*Zeta[3] + 
         440100*Pi^2*Zeta[3] - 967140*Zeta[5]))/405 + 
      (8*(7179 + (462276*I)*Pi - 274658*Pi^2 + (55935*I)*Pi^3 - 81681*Pi^4 + 
         (2133*I)*Pi^5 - 335430*Zeta[3] - (26190*I)*Pi*Zeta[3] + 
         152280*Pi^2*Zeta[3] - 251100*Zeta[5]))/405 - 
      (8*RATIO[(1 - x)^(-1)]*((10011*I)*Pi - 800*Pi^2 + (1370*I)*Pi^3 + 
         2134*Pi^4 + (362*I)*Pi^5 + 20820*Zeta[3] + (31680*I)*Pi*Zeta[3] + 
         9660*Pi^2*Zeta[3] - 11700*Zeta[5]))/135 - ((4*I)/405)*RATIO[x^(-1)]*
       (19851*I - 304380*Pi - (9884*I)*Pi^2 + 88560*Pi^3 + (1122*I)*Pi^4 + 
        1254*Pi^5 + (333900*I)*Zeta[3] + 807840*Pi*Zeta[3] - 
        (64440*I)*Pi^2*Zeta[3] - (108000*I)*Zeta[5]) + 
      (4*RATIO[x]*(-159498 - (1554348*I)*Pi + 22502*Pi^2 - (191592*I)*Pi^3 + 
         288627*Pi^4 - (17118*I)*Pi^5 + 847512*Zeta[3] + 
         (1796040*I)*Pi*Zeta[3] - 926640*Pi^2*Zeta[3] + 1723680*Zeta[5]))/
       405) + Nf*(((-40*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((2*I)/45)*RATIO[x^(-2)]*
       (-5655*Pi - (2761*I)*Pi^2 + 1140*Pi^3 - (330*I)*Zeta[3] - 
        1440*Pi*Zeta[3]) + (4*RATIO[(1 - x)^(-1)]*((6009*I)*Pi + 1130*Pi^2 - 
         (80*I)*Pi^3 + 336*Pi^4 + 11040*Zeta[3] + (10080*I)*Pi*Zeta[3]))/
       135 + (2*RATIO[x^(-1)]*(2427 - (31824*I)*Pi - 32318*Pi^2 + 
         (38490*I)*Pi^3 + 3678*Pi^4 - 139320*Zeta[3] + 
         (194400*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x]*(37668 + (289503*I)*Pi - 259382*Pi^2 + (209478*I)*Pi^3 - 
         148509*Pi^4 + (15867*I)*Pi^5 - 343908*Zeta[3] - 
         (1846800*I)*Pi*Zeta[3] + 249480*Pi^2*Zeta[3] - 1106460*Zeta[5]))/
       405 + (-26832 - (268578*I)*Pi + 888785*Pi^2 - (409620*I)*Pi^3 + 
        110934*Pi^4 - (6471*I)*Pi^5 + 1075500*Zeta[3] + 
        (706320*I)*Pi*Zeta[3] - 22680*Pi^2*Zeta[3] + 328860*Zeta[5])/405 + 
      (RATIO[x^2]*(80519*Pi^2 - (70196*I)*Pi^3 + 56257*Pi^4 - 
         (11844*I)*Pi^5 + 2016*Zeta[3] + (360360*I)*Pi*Zeta[3] - 
         187560*Pi^2*Zeta[3] + 718200*Zeta[5]))/135 + 
      Nc^2*(((32*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (116*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[x^(-1)]*((30*I)*Pi^3 + 13*Pi^4 - 180*Zeta[3] - 
           (240*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*((-26660*I)*Pi^3 + 
           12189*Pi^4 - (396*I)*Pi^5 + 159960*Zeta[3] - (128700*I)*Pi*
            Zeta[3] + 3960*Pi^2*Zeta[3] - 106920*Zeta[5]))/135 + 
        ((2200*I)*Pi^3 + 827*Pi^4 - (24*I)*Pi^5 - 13200*Zeta[3] - 
          (12960*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] - 6480*Zeta[5])/15 + 
        (2*RATIO[x]*((980*I)*Pi^3 - 1579*Pi^4 + (48*I)*Pi^5 - 5880*Zeta[3] + 
           (19080*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 12960*Zeta[5]))/15) + 
      ((-4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((2*I)/9)*RATIO[x^(-2)]*((-I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^(-1)]*(21*I - 15*Pi - (10*I)*Pi^2 + 6*Pi^3 + 
          (36*I)*Zeta[3]) + (2*RATIO[x]*(-1095 + (7275*I)*Pi - 1150*Pi^2 - 
           (1740*I)*Pi^3 + 190*Pi^4 + (119*I)*Pi^5 + 10440*Zeta[3] - 
           (16920*I)*Pi*Zeta[3] + 2520*Pi^2*Zeta[3] - 6300*Zeta[5]))/45 + 
        (2700 - (12360*I)*Pi + 3885*Pi^2 + (930*I)*Pi^3 - 426*Pi^4 - 
          (17*I)*Pi^5 - 5580*Zeta[3] + (3240*I)*Pi*Zeta[3] - 
          360*Pi^2*Zeta[3] + 900*Zeta[5])/45 + 
        (RATIO[x^2]*(-115*Pi^2 + (2820*I)*Pi^3 + 228*Pi^4 - (406*I)*Pi^5 - 
           16920*Zeta[3] + (2160*I)*Pi*Zeta[3] - 7560*Pi^2*Zeta[3] + 
           18000*Zeta[5]))/45)/Nc^2)) + 
  G[0, x]*(Nf^2*(Nc*((2*(-611 + (8*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*((-479*I)*Pi + 66*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[x^(-1)]*(-10787 + (2016*I)*Pi + 4554*Pi^2 - 13392*Zeta[3]))/
         729 + (2*(-10890 - (20070*I)*Pi + 4595*Pi^2 - (450*I)*Pi^3 + 
           66*Pi^4 - 11340*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 + 
        (4*RATIO[x^2]*((-1735*I)*Pi^3 + 121*Pi^4 + 10410*Zeta[3] - 
           (11880*I)*Pi*Zeta[3]))/135 - (4*RATIO[x]*((-30*I)*Pi + 2395*Pi^2 - 
           (1620*I)*Pi^3 + 132*Pi^4 - 2160*Zeta[3] - (12960*I)*Pi*Zeta[3]))/
         135) + ((4*RATIO[x^(-1)]*(-55 - (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/
         15 - (8*RATIO[(1 - x)^(-1)]*(-2 + (65*I)*Pi + 234*Pi^2 + 
           180*Zeta[3]))/45 + (8*((-130*I)*Pi + 81*Pi^2 + 630*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(6529 - (12806*I)*Pi + 
           2664*Pi^2 + (2328*I)*Pi^3 + 1509*Pi^4 + 22752*Zeta[3] - 
           8640*Pi^2*Zeta[3]))/135 + (-9518 + (7258*I)*Pi - 10668*Pi^2 - 
          (720*I)*Pi^3 - 1287*Pi^4 + 28080*Zeta[3] + 2160*Pi^2*Zeta[3])/135 + 
        (2*RATIO[x^2]*(1591*Pi^2 - (8832*I)*Pi^3 + 1188*Pi^4 - 
           47088*Zeta[3] - (6480*I)*Pi*Zeta[3] + 29160*Pi^2*Zeta[3]))/405)/
       Nc) + Nc^3*((4*((-602*I)*Pi + 55*Pi^2 - (10*I)*Pi^3 - 60*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(416 + (367*I)*Pi - 
         55*Pi^2 + (10*I)*Pi^3 + 60*Zeta[3]))/3 + 
      (8*RATIO[x^2]*((-891*I)*Pi^3 + 167*Pi^4 + (105*I)*Pi^5 + 5346*Zeta[3] - 
         (9900*I)*Pi*Zeta[3] - 1260*Pi^2*Zeta[3] - 7560*Zeta[5]))/27 + 
      (4*(-2729 - (5314*I)*Pi + 1649*Pi^2 - (30*I)*Pi^3 + 108*Pi^4 + 
         (42*I)*Pi^5 - 3960*Zeta[3] - (2520*I)*Pi*Zeta[3] - 
         504*Pi^2*Zeta[3] - 3024*Zeta[5]))/9 + ((2*I)/3645)*RATIO[x^(-1)]*
       (-1163545*I - 811080*Pi - (73515*I)*Pi^2 + 126630*Pi^3 + 
        (3564*I)*Pi^4 + 3078*Pi^5 - (792180*I)*Zeta[3] + 338580*Pi*Zeta[3] + 
        (32400*I)*Pi^2*Zeta[3] - (116640*I)*Zeta[5]) + 
      (4*RATIO[x]*((2*I)*Pi - 1254*Pi^2 + (576*I)*Pi^3 - 201*Pi^4 - 
         (105*I)*Pi^5 + 144*Zeta[3] + (8460*I)*Pi*Zeta[3] + 
         1260*Pi^2*Zeta[3] + 7560*Zeta[5]))/9) + 
    Nc*((4*((-9985*I)*Pi + 2209*Pi^2 - (590*I)*Pi^3 - 1740*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (8*RATIO[x]*(79749 + (777174*I)*Pi - 
         181516*Pi^2 + (27441*I)*Pi^3 - 14709*Pi^4 - (10152*I)*Pi^5 + 
         42534*Zeta[3] - (343980*I)*Pi*Zeta[3] + 708750*Pi^2*Zeta[3] - 
         779220*Zeta[5]))/405 - (4*RATIO[(1 - x)^(-1)]*
        (29769 + (726210*I)*Pi + 112324*Pi^2 + (8700*I)*Pi^3 + 27489*Pi^4 - 
         (2016*I)*Pi^5 - 243540*Zeta[3] + (23760*I)*Pi*Zeta[3] - 
         44280*Pi^2*Zeta[3] - 29160*Zeta[5]))/405 + ((8*I)/135)*RATIO[x^(-1)]*
       (11679*Pi + (1720*I)*Pi^2 + 2420*Pi^3 - (3960*I)*Pi^4 + 198*Pi^5 + 
        29700*Pi*Zeta[3] - (19980*I)*Pi^2*Zeta[3] - (9720*I)*Zeta[5]) + 
      (8*(32220 + (442287*I)*Pi + 236663*Pi^2 - (10260*I)*Pi^3 + 20922*Pi^4 + 
         (6939*I)*Pi^5 - 352800*Zeta[3] + (128250*I)*Pi*Zeta[3] - 
         286740*Pi^2*Zeta[3] + 231660*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(311165*Pi^2 + (4494*I)*Pi^3 + 69657*Pi^4 + 
         (4860*I)*Pi^5 - 828684*Zeta[3] - (31320*I)*Pi*Zeta[3] - 
         1133460*Pi^2*Zeta[3] + 1607040*Zeta[5]))/405) + 
    Nf*((((2*I)/45)*(13345*Pi + (2628*I)*Pi^2 + 960*Pi^3 - (720*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (RATIO[x^(-1)]*(21515 - (13188*I)*Pi + 3530*Pi^2 - 
         (3520*I)*Pi^3 - 24*Pi^4 - 12480*Zeta[3] - (34560*I)*Pi*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(26421 + (92610*I)*Pi + 20482*Pi^2 - 
         (6420*I)*Pi^3 + 4740*Pi^4 - 105840*Zeta[3] + (34560*I)*Pi*Zeta[3]))/
       405 + (RATIO[x^2]*(-82059*Pi^2 + (97916*I)*Pi^3 - 11297*Pi^4 + 
         (2052*I)*Pi^5 - 45936*Zeta[3] - (60120*I)*Pi*Zeta[3] + 
         392040*Pi^2*Zeta[3] - 795960*Zeta[5]))/135 + 
      (45984 - (339300*I)*Pi - 247280*Pi^2 + (75180*I)*Pi^3 - 30477*Pi^4 - 
        (2385*I)*Pi^5 + 283860*Zeta[3] - (475200*I)*Pi*Zeta[3] + 
        251640*Pi^2*Zeta[3] - 445500*Zeta[5])/405 + 
      (2*RATIO[x]*(-37668 - (289503*I)*Pi + 425672*Pi^2 - (112008*I)*Pi^3 + 
         9021*Pi^4 + (765*I)*Pi^5 + 23508*Zeta[3] + (669600*I)*Pi*Zeta[3] - 
         582120*Pi^2*Zeta[3] + 1223100*Zeta[5]))/405 + 
      (((3 - (4*I)*Pi - 2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((21*I)*Pi - 2*Pi^2 + (12*I)*Pi^3 + 192*Zeta[3])/
         (3*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-65 - (276*I)*Pi + 
           76*Pi^2 + (48*I)*Pi^3 + 480*Zeta[3]))/3 + 
        (RATIO[x^2]*(-425*Pi^2 - (2820*I)*Pi^3 - 228*Pi^4 + (406*I)*Pi^5 + 
           16920*Zeta[3] - (2160*I)*Pi*Zeta[3] + 7560*Pi^2*Zeta[3] - 
           18000*Zeta[5]))/45 + (-1095 + (750*I)*Pi - 2205*Pi^2 + 
          (600*I)*Pi^3 + 176*Pi^4 + (17*I)*Pi^5 + 1440*Zeta[3] - 
          (3600*I)*Pi*Zeta[3] + 360*Pi^2*Zeta[3] - 900*Zeta[5])/45 + 
        (2*RATIO[x]*(1095 - (7275*I)*Pi + 3235*Pi^2 + (720*I)*Pi^3 - 
           132*Pi^4 - (119*I)*Pi^5 - 2520*Zeta[3] + (6480*I)*Pi*Zeta[3] - 
           2520*Pi^2*Zeta[3] + 6300*Zeta[5]))/45)/Nc^2 + 
      Nc^2*(-(RATIO[(1 - x)^(-1)]*(-12109 + (904*I)*Pi + 456*Pi^2 - 
            (48*I)*Pi^3 - 288*Zeta[3]))/9 + ((8833*I)*Pi - 846*Pi^2 + 
          (132*I)*Pi^3 + 792*Zeta[3])/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[x^(-1)]*(-277495 + (75780*I)*Pi + 97590*Pi^2 - 
           (9450*I)*Pi^3 + 162*Pi^4 - 257040*Zeta[3] - (30780*I)*Pi*Zeta[3]))/
         3645 + (2*RATIO[x]*((-120*I)*Pi + 47750*Pi^2 - (21900*I)*Pi^3 + 
           4587*Pi^4 + (2160*I)*Pi^5 - 32220*Zeta[3] - (234360*I)*Pi*
            Zeta[3] - 30240*Pi^2*Zeta[3] - 116640*Zeta[5]))/135 + 
        (40515 + (77484*I)*Pi - 16289*Pi^2 + (1146*I)*Pi^3 - 735*Pi^4 - 
          (216*I)*Pi^5 + 40860*Zeta[3] + (18576*I)*Pi*Zeta[3] + 
          3024*Pi^2*Zeta[3] + 11664*Zeta[5])/27 + 
        (2*RATIO[x^2]*((26660*I)*Pi^3 - 2697*Pi^4 - (1980*I)*Pi^5 - 
           159960*Zeta[3] + (250740*I)*Pi*Zeta[3] + 27720*Pi^2*Zeta[3] + 
           106920*Zeta[5]))/135))), 
 G[1, 0, 0, 1, 0, 0, x]*(Nc*(-1920 - 128*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 + 4032*RATIO[x] - 2752*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(480 - 1920*RATIO[x] + (-56 + 112*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 1632*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nc*(-640 - (640*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-1)] + 1472*RATIO[x] - 2752*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(192 - 1344*RATIO[x] + (-56 + 112*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 1632*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nc*(-4864 + (11584*RATIO[(1 - x)^(-1)])/3 + 
      (4864*RATIO[x^(-1)])/3 + 13376*RATIO[x] - 7936*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(736 - 3680*RATIO[x] + (-8 + 16*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3472*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nc*(-4864 + (11584*RATIO[(1 - x)^(-1)])/3 + 
      (4864*RATIO[x^(-1)])/3 + 13376*RATIO[x] - 7936*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(736 - 3680*RATIO[x] + (-8 + 16*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3472*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nc*(576 + (4864*RATIO[(1 - x)^(-1)])/3 + 
      (11584*RATIO[x^(-1)])/3 + 2496*RATIO[x] - 7936*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(528 - 3264*RATIO[x] + (-8 + 16*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3472*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nc*(576 + (4864*RATIO[(1 - x)^(-1)])/3 + 
      (11584*RATIO[x^(-1)])/3 + 2496*RATIO[x] - 7936*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(528 - 3264*RATIO[x] + (-8 + 16*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3472*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nc*(-7936 + 384*RATIO[(1 - x)^(-1)] - 
      1152*RATIO[x^(-1)] + 20096*RATIO[x] - 13376*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(1168 - 4544*RATIO[x] + (-56 + 112*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3824*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc*(-1216 - 1152*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] + 6656*RATIO[x] - 13376*RATIO[x^2]) + 
    Nc^3*(128 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nf*(448 - 3104*RATIO[x] + (-56 + 112*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(-8 + 16*RATIO[x] - 16*RATIO[x^2]) + 3824*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nc*(-8384 + 768*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] + 13312*RATIO[x] - 8896*RATIO[x^2]) + 
    Nc^3*(192 - 576*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(824 - 2800*RATIO[x] + Nc^2*(-128 + 688*RATIO[x] - 664*RATIO[x^2]) + 
      (-60 + 120*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 2304*RATIO[x^2]) + 
    Nf^2*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(16 - 80*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nc*(-1216 - (256*RATIO[(1 - x)^(-1)])/3 + 
      128*RATIO[x^(-1)] + 3968*RATIO[x] - 8640*RATIO[x^2]) + 
    Nc^3*(192 - 576*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(440 - 2704*RATIO[x] + Nc^2*(-128 + 688*RATIO[x] - 664*RATIO[x^2]) + 
      (-60 + 120*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 3312*RATIO[x^2]) + 
    Nf^2*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(16 - 80*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nc*(-2048 + (6784*RATIO[(1 - x)^(-1)])/3 + 
      (4288*RATIO[x^(-1)])/3 + 3136*RATIO[x] - 6656*RATIO[x^2]) + 
    Nc^3*(192 - 576*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(776 - 3760*RATIO[x] + Nc^2*(-128 + 688*RATIO[x] - 664*RATIO[x^2]) + 
      (-12 + 24*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 3856*RATIO[x^2]) + 
    Nf^2*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(16 - 80*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nc*(-2048 + (6784*RATIO[(1 - x)^(-1)])/3 + 
      (4288*RATIO[x^(-1)])/3 + 3136*RATIO[x] - 6656*RATIO[x^2]) + 
    Nc^3*(192 - 576*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(776 - 3760*RATIO[x] + Nc^2*(-128 + 688*RATIO[x] - 664*RATIO[x^2]) + 
      (-12 + 24*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 3856*RATIO[x^2]) + 
    Nf^2*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(16 - 80*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nc*(-3968 + 384*RATIO[(1 - x)^(-1)] + 
      768*RATIO[x^(-1)] + 4480*RATIO[x] - 8896*RATIO[x^2]) + 
    Nc^3*(256 - 704*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(328 - 1808*RATIO[x] + Nc^2*(-104 + 640*RATIO[x] - 664*RATIO[x^2]) + 
      (-52 + 104*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 2304*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 64*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc*(-5888 + 128*RATIO[(1 - x)^(-1)] - 
      (256*RATIO[x^(-1)])/3 + 13312*RATIO[x] - 8640*RATIO[x^2]) + 
    Nc^3*(256 - 704*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(1048 - 3920*RATIO[x] + Nc^2*(-104 + 640*RATIO[x] - 664*RATIO[x^2]) + 
      (-52 + 104*RATIO[x] - 112*RATIO[x^2])/Nc^2 + 3312*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 64*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nc*(-5568 + (4288*RATIO[(1 - x)^(-1)])/3 + 
      (6784*RATIO[x^(-1)])/3 + 10176*RATIO[x] - 6656*RATIO[x^2]) + 
    Nc^3*(256 - 704*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(872 - 3952*RATIO[x] + Nc^2*(-104 + 640*RATIO[x] - 664*RATIO[x^2]) + 
      (-4 + 8*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 3856*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 64*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nc*(-5568 + (4288*RATIO[(1 - x)^(-1)])/3 + 
      (6784*RATIO[x^(-1)])/3 + 10176*RATIO[x] - 6656*RATIO[x^2]) + 
    Nc^3*(256 - 704*RATIO[x] + 640*RATIO[x^2]) + 
    Nf*(872 - 3952*RATIO[x] + Nc^2*(-104 + 640*RATIO[x] - 664*RATIO[x^2]) + 
      (-4 + 8*RATIO[x] - 16*RATIO[x^2])/Nc^2 + 3856*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 64*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc^3*(256 - 128*RATIO[x] + 128*RATIO[x^2]) + 
    Nc*(5056 - 512*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] - 3392*RATIO[x] + 
      4352*RATIO[x^2]) + Nf*(-368 + 1696*RATIO[x] + 
      Nc^2*(-40 + 80*RATIO[x] - 80*RATIO[x^2]) - 1984*RATIO[x^2] + 
      (56 - 112*RATIO[x] + 112*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nc^3*(256 - 128*RATIO[x] + 128*RATIO[x^2]) + 
    Nc*(6016 - 1024*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 5312*RATIO[x] + 
      4352*RATIO[x^2]) + Nf*(-656 + 2272*RATIO[x] + 
      Nc^2*(-40 + 80*RATIO[x] - 80*RATIO[x^2]) - 1984*RATIO[x^2] + 
      (56 - 112*RATIO[x] + 112*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(-3136 + (5440*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x^(-1)])/3 - 
      2368*RATIO[x] + 9088*RATIO[x^2]) + 
    Nf*(-416 + 3424*RATIO[x] - 3760*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(-3136 + (5440*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x^(-1)])/3 - 
      2368*RATIO[x] + 9088*RATIO[x^2]) + 
    Nf*(-416 + 3424*RATIO[x] - 3760*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(3584 - (128*RATIO[(1 - x)^(-1)])/3 + (5440*RATIO[x^(-1)])/3 - 
      15808*RATIO[x] + 9088*RATIO[x^2]) + 
    Nf*(-752 + 4096*RATIO[x] - 3760*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(3584 - (128*RATIO[(1 - x)^(-1)])/3 + (5440*RATIO[x^(-1)])/3 - 
      15808*RATIO[x] + 9088*RATIO[x^2]) + 
    Nf*(-752 + 4096*RATIO[x] - 3760*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(-2432 + (128*RATIO[(1 - x)^(-1)])/3 - 640*RATIO[x^(-1)] - 
      6848*RATIO[x] + 15808*RATIO[x^2]) + 
    Nf*(-208 + 3392*RATIO[x] - 4368*RATIO[x^2] + 
      (56 - 112*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nc^3*(-384 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 192*RATIO[x] - 192*RATIO[x^2]) + 
    Nc*(6528 - 640*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      24768*RATIO[x] + 15808*RATIO[x^2]) + 
    Nf*(-1184 + 5344*RATIO[x] - 4368*RATIO[x^2] + 
      (56 - 112*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 112*RATIO[x] + 112*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 0, x]*
   (Nf*(80 - 64*RATIO[x] + Nc^2*(-472 + 2672*RATIO[x] - 2576*RATIO[x^2]) + 
      (-120 + 240*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 16*RATIO[x^2]) + 
    Nc*(-3264 + 384*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] + 3840*RATIO[x] + 
      1216*RATIO[x^2]) + Nc^3*(384 - 2112*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf^2*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(64 - 320*RATIO[x] + 288*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nc*(-2240 + 960*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 1216*RATIO[x] - 7424*RATIO[x^2]) + 
    Nc^3*(384 - 2112*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(432 - 2688*RATIO[x] + Nc^2*(-472 + 2672*RATIO[x] - 2576*RATIO[x^2]) + 
      (-40 + 80*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 3280*RATIO[x^2]) + 
    Nf^2*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(64 - 320*RATIO[x] + 288*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nc*(-2240 + 960*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 1216*RATIO[x] - 7424*RATIO[x^2]) + 
    Nc^3*(384 - 2112*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(432 - 2688*RATIO[x] + Nc^2*(-472 + 2672*RATIO[x] - 2576*RATIO[x^2]) + 
      (-40 + 80*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 3280*RATIO[x^2]) + 
    Nf^2*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(64 - 320*RATIO[x] + 288*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nc*(768 - (5248*RATIO[(1 - x)^(-1)])/3 - 
      896*RATIO[x^(-1)] + 3264*RATIO[x] - 11072*RATIO[x^2]) + 
    Nc^3*(384 - 2112*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(256 - 3488*RATIO[x] + Nc^2*(-472 + 2672*RATIO[x] - 2576*RATIO[x^2]) + 
      (-56 + 112*RATIO[x] - 80*RATIO[x^2])/Nc^2 + 4528*RATIO[x^2]) + 
    Nf^2*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(64 - 320*RATIO[x] + 288*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 1, x]*
   (Nf*(96*RATIO[x] + Nc^2*(-376 + 2480*RATIO[x] - 2576*RATIO[x^2]) + 
      (-88 + 176*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 16*RATIO[x^2]) + 
    Nc*(1792 - 128*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] - 6272*RATIO[x] + 
      1216*RATIO[x^2]) + Nc^3*(640 - 2624*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf^2*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 256*RATIO[x] + 288*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nc*(-8448 + 1280*RATIO[(1 - x)^(-1)] + 
      960*RATIO[x^(-1)] + 13632*RATIO[x] - 7424*RATIO[x^2]) + 
    Nc^3*(640 - 2624*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(1024 - 3872*RATIO[x] + Nc^2*(-376 + 2480*RATIO[x] - 
        2576*RATIO[x^2]) + (-8 + 16*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 
      3280*RATIO[x^2]) + Nf^2*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 256*RATIO[x] + 288*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nc*(-8448 + 1280*RATIO[(1 - x)^(-1)] + 
      960*RATIO[x^(-1)] + 13632*RATIO[x] - 7424*RATIO[x^2]) + 
    Nc^3*(640 - 2624*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(1024 - 3872*RATIO[x] + Nc^2*(-376 + 2480*RATIO[x] - 
        2576*RATIO[x^2]) + (-8 + 16*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 
      3280*RATIO[x^2]) + Nf^2*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 256*RATIO[x] + 288*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc*(-7040 - 896*RATIO[(1 - x)^(-1)] - 
      (5248*RATIO[x^(-1)])/3 + 18880*RATIO[x] - 11072*RATIO[x^2]) + 
    Nc^3*(640 - 2624*RATIO[x] + 2368*RATIO[x^2]) + 
    Nf*(1296 - 5568*RATIO[x] + Nc^2*(-376 + 2480*RATIO[x] - 
        2576*RATIO[x^2]) + (-24 + 48*RATIO[x] - 80*RATIO[x^2])/Nc^2 + 
      4528*RATIO[x^2]) + Nf^2*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 256*RATIO[x] + 288*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nc*(1728 - (1792*RATIO[(1 - x)^(-1)])/3 - 
      832*RATIO[x^(-1)] - 3072*RATIO[x] + 832*RATIO[x^2]) + 
    Nf*(-136 - 784*RATIO[x] + Nc^2*(-688 + 3536*RATIO[x] - 3416*RATIO[x^2]) + 
      (-44 + 88*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 1200*RATIO[x^2]) + 
    Nc^3*(640 - 2720*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(80 - 400*RATIO[x] + 360*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nc*(1728 - (1792*RATIO[(1 - x)^(-1)])/3 - 
      832*RATIO[x^(-1)] - 3072*RATIO[x] + 832*RATIO[x^2]) + 
    Nf*(-136 - 784*RATIO[x] + Nc^2*(-688 + 3536*RATIO[x] - 3416*RATIO[x^2]) + 
      (-44 + 88*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 1200*RATIO[x^2]) + 
    Nc^3*(640 - 2720*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(80 - 400*RATIO[x] + 360*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*
   (Nf*(-440 + 1840*RATIO[x] + Nc^2*(-688 + 3536*RATIO[x] - 
        3416*RATIO[x^2]) + (-124 + 248*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 
      1408*RATIO[x^2]) + Nc*(-3584 + 3072*RATIO[(1 - x)^(-1)] + 
      1920*RATIO[x^(-1)] + 1600*RATIO[x] + 2368*RATIO[x^2]) + 
    Nc^3*(640 - 2720*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(80 - 400*RATIO[x] + 360*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 1, x]*
   (Nf*(-216 + 432*RATIO[x] + Nc^2*(-880 + 3920*RATIO[x] - 3800*RATIO[x^2]) + 
      (-60 + 120*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 352*RATIO[x^2]) + 
    Nc^3*(896 - 2848*RATIO[x] + 3168*RATIO[x^2]) + 
    Nc*(1152 + 512*RATIO[x^(-1)] - 7104*RATIO[x] + 9664*RATIO[x^2]) + 
    Nf^2*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(80 - 400*RATIO[x] + 360*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc*(-512 - 832*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 1408*RATIO[x] + 832*RATIO[x^2]) + 
    Nf*(280 - 1616*RATIO[x] + Nc^2*(-568 + 3296*RATIO[x] - 3416*RATIO[x^2]) + 
      (-4 + 8*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 1200*RATIO[x^2]) + 
    Nc^3*(960 - 3360*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 320*RATIO[x] + 360*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nc*(-512 - 832*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 1408*RATIO[x] + 832*RATIO[x^2]) + 
    Nf*(280 - 1616*RATIO[x] + Nc^2*(-568 + 3296*RATIO[x] - 3416*RATIO[x^2]) + 
      (-4 + 8*RATIO[x] - 48*RATIO[x^2])/Nc^2 + 1200*RATIO[x^2]) + 
    Nc^3*(960 - 3360*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 320*RATIO[x] + 360*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*
   (Nf*(-8 + 976*RATIO[x] + Nc^2*(-568 + 3296*RATIO[x] - 3416*RATIO[x^2]) + 
      (-84 + 168*RATIO[x] - 208*RATIO[x^2])/Nc^2 - 1408*RATIO[x^2]) + 
    Nc*(384 + 1920*RATIO[(1 - x)^(-1)] + 3072*RATIO[x^(-1)] - 6336*RATIO[x] + 
      2368*RATIO[x^2]) + Nc^3*(960 - 3360*RATIO[x] + 3040*RATIO[x^2]) + 
    Nf^2*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 320*RATIO[x] + 360*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 0, x]*
   (Nf*(-136 + 272*RATIO[x] + Nc^2*(-760 + 3680*RATIO[x] - 3800*RATIO[x^2]) + 
      (-20 + 40*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 352*RATIO[x^2]) + 
    Nc^3*(1216 - 3488*RATIO[x] + 3168*RATIO[x^2]) + 
    Nc*(3712 + 512*RATIO[(1 - x)^(-1)] - 12224*RATIO[x] + 9664*RATIO[x^2]) + 
    Nf^2*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 320*RATIO[x] + 360*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nc^3*(192 + 384*RATIO[x] - 448*RATIO[x^2]) + 
    Nc*(3264 + 256*RATIO[(1 - x)^(-1)] - 384*RATIO[x^(-1)] - 1536*RATIO[x] + 
      2368*RATIO[x^2]) + Nf^2*(Nc*(-16 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-200 + 1072*RATIO[x] - 1296*RATIO[x^2] + 
      (60 - 120*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(80 - 592*RATIO[x] + 568*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nc^3*(128 + 512*RATIO[x] - 448*RATIO[x^2]) + 
    Nc*(4096 - 384*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] - 3200*RATIO[x] + 
      2368*RATIO[x^2]) + Nf^2*(Nc*(-8 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-424 + 1520*RATIO[x] - 1296*RATIO[x^2] + 
      (52 - 104*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(56 - 544*RATIO[x] + 568*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc^3*(-448 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 704*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(-1920 + (832*RATIO[(1 - x)^(-1)])/3 + (2944*RATIO[x^(-1)])/3 + 
      2240*RATIO[x^2]) + Nf^2*(Nc*(-16 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-376 + 2576*RATIO[x] - 2544*RATIO[x^2] + 
      (12 - 24*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(176 - 784*RATIO[x] + 760*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nc^3*(-448 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 704*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(-1920 + (832*RATIO[(1 - x)^(-1)])/3 + (2944*RATIO[x^(-1)])/3 + 
      2240*RATIO[x^2]) + Nf^2*(Nc*(-16 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-376 + 2576*RATIO[x] - 2544*RATIO[x^2] + 
      (12 - 24*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(176 - 784*RATIO[x] + 760*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc^3*(-448 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 704*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(2112 + 896*RATIO[(1 - x)^(-1)] + (2816*RATIO[x^(-1)])/3 - 
      7104*RATIO[x] + 3968*RATIO[x^2]) + 
    Nf^2*(Nc*(-16 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-296 + 1360*RATIO[x] - 992*RATIO[x^2] + 
      (60 - 120*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(176 - 784*RATIO[x] + 760*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc^3*(-512 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 832*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(320 + (2944*RATIO[(1 - x)^(-1)])/3 + (832*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 2240*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-344 + 2512*RATIO[x] - 2544*RATIO[x^2] + 
      (4 - 8*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(152 - 736*RATIO[x] + 760*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nc^3*(-512 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 832*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(320 + (2944*RATIO[(1 - x)^(-1)])/3 + (832*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 2240*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(-344 + 2512*RATIO[x] - 2544*RATIO[x^2] + 
      (4 - 8*RATIO[x] + 16*RATIO[x^2])/Nc^2 + 
      Nc^2*(152 - 736*RATIO[x] + 760*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc^3*(-512 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 832*RATIO[x] - 768*RATIO[x^2]) + 
    Nc*(-1024 + (2816*RATIO[(1 - x)^(-1)])/3 + 896*RATIO[x^(-1)] - 
      832*RATIO[x] + 3968*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc) + 
    Nf*(72 + 624*RATIO[x] - 992*RATIO[x^2] + 
      (52 - 104*RATIO[x] + 112*RATIO[x^2])/Nc^2 + 
      Nc^2*(152 - 736*RATIO[x] + 760*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc^3*(1920*RATIO[x] - 2176*RATIO[x^2]) + 
    Nc*(4928 + 768*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] - 1792*RATIO[x] + 
      4800*RATIO[x^2]) + Nf^2*(Nc*(-64 + 320*RATIO[x] - 288*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-528 + 2496*RATIO[x] - 3024*RATIO[x^2] + 
      (56 - 112*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
      Nc^2*(424 - 2576*RATIO[x] + 2480*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nc^3*(-256 + 2432*RATIO[x] - 2176*RATIO[x^2]) + 
    Nc*(7936 - 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] - 7808*RATIO[x] + 
      4800*RATIO[x^2]) + Nf^2*(Nc*(-32 + 256*RATIO[x] - 288*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-1056 + 3552*RATIO[x] - 3024*RATIO[x^2] + 
      (24 - 48*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
      Nc^2*(328 - 2384*RATIO[x] + 2480*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc^3*(-640 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 2240*RATIO[x] - 2496*RATIO[x^2]) + 
    Nc*(-1984 + (2624*RATIO[(1 - x)^(-1)])/3 + 1856*RATIO[x^(-1)] + 
      2048*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf^2*(Nc*(-64 + 320*RATIO[x] - 288*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-96 + 1632*RATIO[x] - 2096*RATIO[x^2] + 
      (40 - 80*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 2768*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nc^3*(-640 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 2240*RATIO[x] - 2496*RATIO[x^2]) + 
    Nc*(-1984 + (2624*RATIO[(1 - x)^(-1)])/3 + 1856*RATIO[x^(-1)] + 
      2048*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf^2*(Nc*(-64 + 320*RATIO[x] - 288*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-96 + 1632*RATIO[x] - 2096*RATIO[x^2] + 
      (40 - 80*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 2768*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nc*(-2112 + 1152*RATIO[(1 - x)^(-1)] + 
      1408*RATIO[x^(-1)] + 4224*RATIO[x] - 7040*RATIO[x^2]) + 
    Nc^3*(-640 + 192*RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-1)] + 
      2240*RATIO[x] - 2496*RATIO[x^2]) + 
    Nf^2*(Nc*(-64 + 320*RATIO[x] - 288*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(384 - 1632*RATIO[x] + 1456*RATIO[x^2] + 
      (120 - 240*RATIO[x] + 208*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 2768*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc^3*(-896 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 2752*RATIO[x] - 2496*RATIO[x^2]) + 
    Nc*(2944 + 1856*RATIO[(1 - x)^(-1)] + (2624*RATIO[x^(-1)])/3 - 
      7808*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf^2*(Nc*(-32 + 256*RATIO[x] - 288*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-560 + 2560*RATIO[x] - 2096*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(424 - 2576*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nc^3*(-896 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 2752*RATIO[x] - 2496*RATIO[x^2]) + 
    Nc*(2944 + 1856*RATIO[(1 - x)^(-1)] + (2624*RATIO[x^(-1)])/3 - 
      7808*RATIO[x] + 2880*RATIO[x^2]) + 
    Nf^2*(Nc*(-32 + 256*RATIO[x] - 288*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(-560 + 2560*RATIO[x] - 2096*RATIO[x^2] + 
      (8 - 16*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(424 - 2576*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc*(-4928 + 1408*RATIO[(1 - x)^(-1)] + 
      1152*RATIO[x^(-1)] + 9856*RATIO[x] - 7040*RATIO[x^2]) + 
    Nc^3*(-896 + 192*RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-1)] + 
      2752*RATIO[x] - 2496*RATIO[x^2]) + 
    Nf^2*(Nc*(-32 + 256*RATIO[x] - 288*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc) + 
    Nf*(208 - 1280*RATIO[x] + 1456*RATIO[x^2] + 
      (88 - 176*RATIO[x] + 208*RATIO[x^2])/Nc^2 + 
      Nc^2*(424 - 2576*RATIO[x] + 2672*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nc^3*(-256 + 2528*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(7104 - 1280*RATIO[(1 - x)^(-1)] - 2432*RATIO[x^(-1)] - 
      2496*RATIO[x] + 6016*RATIO[x^2]) + 
    Nf^2*(Nc*(-80 + 400*RATIO[x] - 360*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-616 + 2672*RATIO[x] - 3216*RATIO[x^2] + 
      (44 - 88*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(640 - 3440*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc^3*(-256 + 2528*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(7104 - 1280*RATIO[(1 - x)^(-1)] - 2432*RATIO[x^(-1)] - 
      2496*RATIO[x] + 6016*RATIO[x^2]) + 
    Nf^2*(Nc*(-80 + 400*RATIO[x] - 360*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-616 + 2672*RATIO[x] - 3216*RATIO[x^2] + 
      (44 - 88*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(640 - 3440*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc^3*(-256 + 2528*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(5120 + (2048*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-1)] - 
      1792*RATIO[x] + 5632*RATIO[x^2]) + 
    Nf^2*(Nc*(-80 + 400*RATIO[x] - 360*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-664 + 3248*RATIO[x] - 3968*RATIO[x^2] + 
      (60 - 120*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
      Nc^2*(640 - 3440*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nc^3*(-576 + 3168*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(10624 - 2432*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] - 
      9536*RATIO[x] + 6016*RATIO[x^2]) + 
    Nf^2*(Nc*(-40 + 320*RATIO[x] - 360*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-1160 + 3760*RATIO[x] - 3216*RATIO[x^2] + 
      (4 - 8*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 3200*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nc^3*(-576 + 3168*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(10624 - 2432*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] - 
      9536*RATIO[x] + 6016*RATIO[x^2]) + 
    Nf^2*(Nc*(-40 + 320*RATIO[x] - 360*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-1160 + 3760*RATIO[x] - 3216*RATIO[x^2] + 
      (4 - 8*RATIO[x] + 48*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 3200*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nc^3*(-576 + 3168*RATIO[x] - 2848*RATIO[x^2]) + 
    Nc*(8960 + 256*RATIO[(1 - x)^(-1)] + (2048*RATIO[x^(-1)])/3 - 
      9472*RATIO[x] + 5632*RATIO[x^2]) + 
    Nf^2*(Nc*(-40 + 320*RATIO[x] - 360*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(-1384 + 4688*RATIO[x] - 3968*RATIO[x^2] + 
      (20 - 40*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
      Nc^2*(520 - 3200*RATIO[x] + 3320*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nc^3*(-896 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 2848*RATIO[x] - 3168*RATIO[x^2]) + 
    Nc*(4608 + 1024*RATIO[(1 - x)^(-1)] + 2176*RATIO[x^(-1)] - 
      11328*RATIO[x] + 3520*RATIO[x^2]) + 
    Nf^2*(Nc*(-80 + 400*RATIO[x] - 360*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(104 - 16*RATIO[x] - 32*RATIO[x^2] + 
      (124 - 248*RATIO[x] + 208*RATIO[x^2])/Nc^2 + 
      Nc^2*(736 - 3632*RATIO[x] + 3512*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nc^3*(-1216 + 192*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 3488*RATIO[x] - 3168*RATIO[x^2]) + 
    Nc*(-3200 + 2176*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] + 
      4288*RATIO[x] + 3520*RATIO[x^2]) + 
    Nf^2*(Nc*(-40 + 320*RATIO[x] - 360*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc) + 
    Nf*(56 + 80*RATIO[x] - 32*RATIO[x^2] + 
      (84 - 168*RATIO[x] + 208*RATIO[x^2])/Nc^2 + 
      Nc^2*(616 - 3392*RATIO[x] + 3512*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, x]*(Nc^3*(2288/3 + (704*RATIO[(1 - x)^(-1)])/3 + 
      (176*RATIO[x^(-1)])/3 - (6736*RATIO[x])/3 - (1232*RATIO[x^2])/3) + 
    Nc*(((-64*I)/15)*(-1837*I + 435*Pi) + ((64*I)/3)*(-77*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(121*I + 42*Pi)*RATIO[x^(-1)] + 
      (64*(2327 - (705*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(1357*I + 2280*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(272/3 - (736*RATIO[x])/3 - 
        (128*RATIO[x^2])/3) + (-160 + 320*RATIO[x] + (704*RATIO[x^2])/3)/
       Nc) + Nf*((4*(2019 - (260*I)*Pi))/5 - (320*RATIO[(1 - x)^(-1)])/3 - 
      (352*RATIO[x^(-1)])/3 + ((16*I)/5)*(531*I + 760*Pi)*RATIO[x] - 
      ((4*I)/5)*(-611*I + 3660*Pi)*RATIO[x^2] + 
      Nc^2*(-2608/3 - (128*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x^(-1)])/3 + 
        (6680*RATIO[x])/3 + (1132*RATIO[x^2])/3) + 
      (4*(5 - (12*I)*Pi) + (8*I)*(5*I + 12*Pi)*RATIO[x] + 
        96*(1 - I*Pi)*RATIO[x^2])/Nc^2)) + G[0, 1, 1, 0, 1, x]*
   (Nc^3*(-5680/3 + (176*RATIO[(1 - x)^(-1)])/3 + (704*RATIO[x^(-1)])/3 + 
      (9200*RATIO[x])/3 - (1232*RATIO[x^2])/3) + 
    Nc*(((64*I)/5)*(289*I + 380*Pi) - ((64*I)/3)*(121*I + 42*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-77*I + 34*Pi)*RATIO[x^(-1)] + 
      (64*(129 - (1285*I)*Pi)*RATIO[x])/5 + ((64*I)/15)*(1357*I + 2280*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(-592/3 + (992*RATIO[x])/3 - 
        (128*RATIO[x^2])/3) + (1184/3 - (2368*RATIO[x])/3 + 
        (704*RATIO[x^2])/3)/Nc) + Nf*(((-16*I)/5)*(-179*I + 220*Pi) - 
      (352*RATIO[(1 - x)^(-1)])/3 - (320*RATIO[x^(-1)])/3 + 
      (8*(1673 + (2140*I)*Pi)*RATIO[x])/5 - ((4*I)/5)*(-611*I + 3660*Pi)*
       RATIO[x^2] + Nc^2*(5204/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        (128*RATIO[x^(-1)])/3 - (8944*RATIO[x])/3 + (1132*RATIO[x^2])/3) + 
      (4*(19 - (12*I)*Pi) + (8*I)*(19*I + 12*Pi)*RATIO[x] + 
        96*(1 - I*Pi)*RATIO[x^2])/Nc^2)) + G[1, 1, 0, 1, 1, x]*
   ((Nf^2*(-160/3 + (704*RATIO[x])/3 - 256*RATIO[x^2]))/Nc + 
    Nc^3*(608/3 - (704*RATIO[(1 - x)^(-1)])/3 - (352*RATIO[x^(-1)])/3 - 
      (160*RATIO[x])/3 + (352*RATIO[x^2])/3) + 
    Nc*(((-64*I)/3)*(-316*I + 129*Pi) + ((128*I)/3)*(11*I + 59*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*(-341*I + 134*Pi)*RATIO[x^(-1)] + 
      (32*(547 + (390*I)*Pi)*RATIO[x])/3 - (64*I)*(-40*I + 117*Pi)*
       RATIO[x^2]) + Nf*((4*(923 + (636*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/
       3 - (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 - 
      (832*RATIO[x^(-1)])/3 - ((32*I)/3)*(-296*I + 339*Pi)*RATIO[x] + 
      Nc^2*(24 + (128*RATIO[(1 - x)^(-1)])/3 - 88*RATIO[x] - 
        (172*RATIO[x^2])/3) + 452*(5 + (8*I)*Pi)*RATIO[x^2] + 
      ((4*I)*(19*I + 12*Pi) + 8*(11 - (12*I)*Pi)*RATIO[x] + 
        96*(1 + I*Pi)*RATIO[x^2])/Nc^2)) + G[0, 0, 1, 0, 0, x]*
   ((Nf^2*(-224/3 + (832*RATIO[x])/3 - 256*RATIO[x^2]))/Nc + 
    Nc^3*(800/3 - (352*RATIO[(1 - x)^(-1)])/3 - (704*RATIO[x^(-1)])/3 - 
      (544*RATIO[x])/3 + (352*RATIO[x^2])/3) + 
    Nc*(((-160*I)/3)*(-65*I + 114*Pi) + ((32*I)/3)*(-341*I + 134*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 59*Pi)*RATIO[x^(-1)] - 
      64/(3*(-1 + RATIO[x])^3) - 32/(3*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*(67*I + 1014*Pi)*RATIO[x] - (64*I)*(-40*I + 117*Pi)*
       RATIO[x^2]) + Nf*((8*(125 + (318*I)*Pi))/3 - (832*RATIO[(1 - x)^(-1)])/
       3 + (256*RATIO[x^(-1)])/3 + 64/(3*(-1 + RATIO[x])^3) + 
      32/(3*(-1 + RATIO[x])^2) - ((8*I)/3)*(-511*I + 1356*Pi)*RATIO[x] + 
      Nc^2*(-364/3 + (128*RATIO[x^(-1)])/3 + (608*RATIO[x])/3 - 
        (172*RATIO[x^2])/3) + 452*(5 + (8*I)*Pi)*RATIO[x^2] + 
      (12*(9 + (4*I)*Pi) - (8*I)*(-35*I + 12*Pi)*RATIO[x] + 
        96*(1 + I*Pi)*RATIO[x^2])/Nc^2)) + G[0, 0, 0, 1, 1, x]*
   (Nf^2*((-312 + 848*RATIO[x] - (352*RATIO[x^2])/3)/Nc + 
      Nc*(356/3 - (952*RATIO[x])/3 - (128*RATIO[x^2])/3)) + 
    Nc^3*(3488/3 + 352*RATIO[(1 - x)^(-1)] - (8752*RATIO[x])/3 - 
      (1232*RATIO[x^2])/3) + Nc*((64*(263 + (99*I)*Pi))/3 - 
      ((64*I)/3)*(-77*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
      ((1600*I)/3)*Pi*RATIO[x^(-1)] + (64*(431 - (135*I)*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*(721*I + 240*Pi)*RATIO[x^2]) + 
    Nf*((4*(43 + (132*I)*Pi))/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*(-172*I + 69*Pi)*RATIO[x] + 
      (4*(2081 + (264*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(-3796/3 - 64*RATIO[(1 - x)^(-1)] + (9200*RATIO[x])/3 + 
        (1132*RATIO[x^2])/3) + ((4*I)*(29*I + 12*Pi) + 
        8*(23 - (12*I)*Pi)*RATIO[x] + 96*(2 + I*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 0, 0, x]*
   (Nf^2*((1256/3 - (1840*RATIO[x])/3 - (352*RATIO[x^2])/3)/Nc + 
      Nc*(-724/3 + (1208*RATIO[x])/3 - (128*RATIO[x^2])/3)) + 
    Nc^3*(-6496/3 + 352*RATIO[x^(-1)] + (11216*RATIO[x])/3 - 
      (1232*RATIO[x^2])/3) + Nc*((32*(667 + (168*I)*Pi))/3 + 
      ((1600*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 30*Pi)*
       RATIO[x^(-1)] + (320*(58 - (21*I)*Pi)*RATIO[x])/3 + 
      ((32*I)/3)*(721*I + 240*Pi)*RATIO[x^2]) + 
    Nf*((16*(187 - (39*I)*Pi))/3 - (64*RATIO[x^(-1)])/3 + 
      ((8*I)/3)*(1393*I + 12*Pi)*RATIO[x] + 
      (4*(2081 + (264*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(6536/3 - 64*RATIO[x^(-1)] - (11464*RATIO[x])/3 + 
        (1132*RATIO[x^2])/3) + (4*(65 + (12*I)*Pi) - (8*I)*(-71*I + 12*Pi)*
         RATIO[x] + 96*(2 + I*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 1, x]*(Nc^3*(1280/3 - 176*RATIO[(1 - x)^(-1)] - 
      (176*RATIO[x^(-1)])/3 - (1888*RATIO[x])/3 + (352*RATIO[x^2])/3) + 
    Nc*(((-32*I)/3)*(-229*I + 36*Pi) + ((64*I)/3)*(55*I + 81*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*(-187*I + 48*Pi)*RATIO[x^(-1)] + 
      (32*(659 + (90*I)*Pi)*RATIO[x])/3 - ((32*I)/3)*(-899*I + 390*Pi)*
       RATIO[x^2]) + Nf^2*((-536/3 + (1744*RATIO[x])/3 - 480*RATIO[x^2])/Nc + 
      Nc*(148/3 - (248*RATIO[x])/3 + (32*RATIO[x^2])/3)) + 
    Nf*((112*(25 + (3*I)*Pi))/3 + 256*RATIO[(1 - x)^(-1)] + 
      (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 - 64*RATIO[x^(-1)] - 
      ((8*I)/3)*(-1501*I + 372*Pi)*RATIO[x] + 
      Nc^2*(-1024/3 + 32*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/3 + 
        (1640*RATIO[x])/3 - 44*RATIO[x^2]) + 
      (148*(83 + (24*I)*Pi)*RATIO[x^2])/3 + 
      ((4*I)*(21*I + 4*Pi) + 8*(11 - (4*I)*Pi)*RATIO[x] + 
        32*(3 + I*Pi)*RATIO[x^2])/Nc^2)) + G[0, 1, 0, 0, 0, x]*
   (Nc^3*(-256/3 - (176*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-1)] + 
      (1184*RATIO[x])/3 + (352*RATIO[x^2])/3) + 
    Nc*(((-224*I)/3)*(-67*I + 48*Pi) + ((32*I)/3)*(-187*I + 48*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 81*Pi)*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
      (32*(1139 + (690*I)*Pi)*RATIO[x])/3 - ((32*I)/3)*(-899*I + 390*Pi)*
       RATIO[x^2]) + Nf^2*((-232/3 + (1136*RATIO[x])/3 - 480*RATIO[x^2])/Nc + 
      Nc*(-68/3 + (184*RATIO[x])/3 + (32*RATIO[x^2])/3)) + 
    Nf*((4*(769 + (228*I)*Pi))/3 - 64*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      32/(3*(-1 + RATIO[x])^2) - ((16*I)/3)*(-785*I + 258*Pi)*RATIO[x] + 
      Nc^2*(484/3 - (32*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
        (1376*RATIO[x])/3 - 44*RATIO[x^2]) + 
      (148*(83 + (24*I)*Pi)*RATIO[x^2])/3 + 
      (4*(25 + (4*I)*Pi) - (8*I)*(-35*I + 4*Pi)*RATIO[x] + 
        32*(3 + I*Pi)*RATIO[x^2])/Nc^2)) + G[1, 0, 0, 0, 1, x]*
   (Nc^3*(2288/3 + (704*RATIO[(1 - x)^(-1)])/3 + (176*RATIO[x^(-1)])/3 - 
      (6736*RATIO[x])/3 - (1232*RATIO[x^2])/3) + 
    Nc*(((-64*I)/15)*(-1837*I + 120*Pi) + ((64*I)/3)*(-77*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(121*I + 10*Pi)*RATIO[x^(-1)] + 
      (64*(2327 + (240*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(1357*I + 1815*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(272/3 - (736*RATIO[x])/3 - 
        (128*RATIO[x^2])/3) + (-160 + 320*RATIO[x] + (704*RATIO[x^2])/3)/
       Nc) + Nf*((4*(2019 + (80*I)*Pi))/5 - (320*RATIO[(1 - x)^(-1)])/3 - 
      (352*RATIO[x^(-1)])/3 - ((16*I)/5)*(-531*I + 190*Pi)*RATIO[x] + 
      ((4*I)/5)*(611*I + 460*Pi)*RATIO[x^2] + 
      Nc^2*(-2608/3 - (128*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x^(-1)])/3 + 
        (6680*RATIO[x])/3 + (1132*RATIO[x^2])/3) + 
      (20*(1 + (4*I)*Pi) - (40*I)*(-I + 4*Pi)*RATIO[x] + 
        32*(3 + (5*I)*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 0, x]*(Nc^3*(-5680/3 + (176*RATIO[(1 - x)^(-1)])/3 + 
      (704*RATIO[x^(-1)])/3 + (9200*RATIO[x])/3 - (1232*RATIO[x^2])/3) + 
    Nc*(((64*I)/5)*(289*I + 645*Pi) - ((64*I)/3)*(121*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-77*I + 18*Pi)*RATIO[x^(-1)] + 
      (8256*(1 - (10*I)*Pi)*RATIO[x])/5 + ((64*I)/15)*(1357*I + 1815*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(-592/3 + (992*RATIO[x])/3 - 
        (128*RATIO[x^2])/3) + (1184/3 - (2368*RATIO[x])/3 + 
        (704*RATIO[x^2])/3)/Nc) + Nf*(((-16*I)/5)*(-179*I + 55*Pi) - 
      (352*RATIO[(1 - x)^(-1)])/3 - (320*RATIO[x^(-1)])/3 + 
      (8*(1673 - (80*I)*Pi)*RATIO[x])/5 + ((4*I)/5)*(611*I + 460*Pi)*
       RATIO[x^2] + Nc^2*(5204/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        (128*RATIO[x^(-1)])/3 - (8944*RATIO[x])/3 + (1132*RATIO[x^2])/3) + 
      (4*(19 + (20*I)*Pi) - (8*I)*(-19*I + 20*Pi)*RATIO[x] + 
        32*(3 + (5*I)*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 0, x]*(Nc^3*(672 - 1760*RATIO[x] - 352*RATIO[x^2]) + 
    Nc*(128*(59 + (87*I)*Pi) - (128*I)*(-11*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
      (1280*I)*Pi*RATIO[x^(-1)] - (32*I)*(-227*I + 510*Pi)*RATIO[x] + 
      ((320*I)/3)*(8*I + 111*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(404/3 - (1048*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (-328/3 + (176*RATIO[x])/3 + 608*RATIO[x^2])/Nc) + 
    Nf*(((-4*I)/3)*(-1253*I + 912*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      (32*(257 + (363*I)*Pi)*RATIO[x])/3 - ((4*I)/3)*(-1145*I + 2556*Pi)*
       RATIO[x^2] + Nc^2*(-3596/3 + (8704*RATIO[x])/3 + (572*RATIO[x^2])/3) + 
      ((-4*I)*(-5*I + 4*Pi) + 8*(15 + (4*I)*Pi)*RATIO[x] - 
        (32*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 1, 1, 1, 1, x]*
   (Nc^3*(-1440 + 2464*RATIO[x] - 352*RATIO[x^2]) + 
    Nc*(((32*I)/3)*(53*I + 624*Pi) - (1280*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (128*I)*(-11*I + 15*Pi)*RATIO[x^(-1)] + 
      (32*(841 - (690*I)*Pi)*RATIO[x])/3 + ((320*I)/3)*(8*I + 111*Pi)*
       RATIO[x^2]) + Nf^2*(Nc*(-676/3 + (1112*RATIO[x])/3 - 
        (32*RATIO[x^2])/3) + (1672/3 - (3824*RATIO[x])/3 + 608*RATIO[x^2])/
       Nc) + Nf*((-8*I)*(-57*I + 94*Pi) + 256*RATIO[x^(-1)] + 
      8*(39 + (368*I)*Pi)*RATIO[x] - ((4*I)/3)*(-1145*I + 2556*Pi)*
       RATIO[x^2] + Nc^2*(5680/3 - (9848*RATIO[x])/3 + (572*RATIO[x^2])/3) + 
      (4*(25 - (4*I)*Pi) + (8*I)*(15*I + 4*Pi)*RATIO[x] - 
        (32*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 1, 1, 1, x]*
   (Nc^3*(1744 - (1408*RATIO[(1 - x)^(-1)])/3 - (880*RATIO[x^(-1)])/3 - 
      2592*RATIO[x] + (1408*RATIO[x^2])/3) + 
    Nc*(32*(117 + (46*I)*Pi) - ((128*I)/3)*(-99*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - (192*I)*(-11*I + Pi)*RATIO[x^(-1)] + 
      32*(91 - (68*I)*Pi)*RATIO[x] + (32*I)*(157*I + 118*Pi)*RATIO[x^2]) + 
    Nf^2*((-464 + 1120*RATIO[x] - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(592/3 - (992*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(16*(38 - (25*I)*Pi) + (1952*RATIO[(1 - x)^(-1)])/3 + 
      384*RATIO[x^(-1)] + (8*I)*(651*I + 160*Pi)*RATIO[x] + 
      Nc^2*(-4900/3 + (352*RATIO[(1 - x)^(-1)])/3 + (160*RATIO[x^(-1)])/3 + 
        (8240*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(3349 - (1092*I)*Pi)*RATIO[x^2])/3 + 
      ((4*I)*(23*I + 4*Pi) + 8*(15 - (4*I)*Pi)*RATIO[x] + 
        (32*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 0, 0, 0, 0, x]*
   (Nc^3*(-1136/3 - (880*RATIO[(1 - x)^(-1)])/3 - (1408*RATIO[x^(-1)])/3 + 
      (4960*RATIO[x])/3 + (1408*RATIO[x^2])/3) + 
    Nc*(96*(17 + (32*I)*Pi) - (192*I)*(-11*I + Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-99*I + 4*Pi)*RATIO[x^(-1)] + 32*(223 - (168*I)*Pi)*
       RATIO[x] + (32*I)*(157*I + 118*Pi)*RATIO[x^2]) + 
    Nf^2*((176/3 + (224*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(-272/3 + (736*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(((-4*I)/3)*(-101*I + 432*Pi) + 384*RATIO[(1 - x)^(-1)] + 
      (1952*RATIO[x^(-1)])/3 + ((32*I)/3)*(349*I + 153*Pi)*RATIO[x] + 
      Nc^2*(2176/3 + (160*RATIO[(1 - x)^(-1)])/3 + (352*RATIO[x^(-1)])/3 - 
        (5912*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(3349 - (1092*I)*Pi)*RATIO[x^2])/3 + 
      (4*(7 + (4*I)*Pi) - (8*I)*(-15*I + 4*Pi)*RATIO[x] + 
        (32*I)*Pi*RATIO[x^2])/Nc^2)) + G[1, 0, 1, 0, 1, x]*
   (Nc^3*(-576 - (352*RATIO[(1 - x)^(-1)])/3 + (352*RATIO[x^(-1)])/3 + 
      1104*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*((32*(391 - (450*I)*Pi))/15 - ((32*I)/3)*(-77*I + 82*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-154*I + 29*Pi)*RATIO[x^(-1)] - 
      ((32*I)/15)*(-1271*I + 1170*Pi)*RATIO[x] + 
      (64*(68 - (675*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(-148/3 + (248*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (296/3 - (688*RATIO[x])/3 + (352*RATIO[x^2])/3)/Nc) + 
    Nf*(((-32*I)/15)*(-701*I + 105*Pi) + (512*RATIO[x^(-1)])/3 + 
      (8*(7219 + (2820*I)*Pi)*RATIO[x])/15 - ((4*I)/15)*(-4273*I + 4380*Pi)*
       RATIO[x^2] + Nc^2*(1328/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        (2344*RATIO[x])/3 + (100*RATIO[x^2])/3) + 
      (4*(1 - (12*I)*Pi) + 8*(1 + (12*I)*Pi)*RATIO[x] - (96*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[0, 1, 0, 1, 0, x]*
   (Nc^3*(1408/3 + (352*RATIO[(1 - x)^(-1)])/3 - (352*RATIO[x^(-1)])/3 - 
      (2960*RATIO[x])/3 - (176*RATIO[x^2])/3) + 
    Nc*(((-64*I)/5)*(-124*I + 495*Pi) - ((64*I)/3)*(-154*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-77*I + 82*Pi)*RATIO[x^(-1)] + 
      (96*(111 + (430*I)*Pi)*RATIO[x])/5 + (64*(68 - (675*I)*Pi)*RATIO[x^2])/
       15) + Nf^2*(Nc*(68/3 - (184*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (-40/3 - (16*RATIO[x])/3 + (352*RATIO[x^2])/3)/Nc) + 
    Nf*((28*(217 + (20*I)*Pi))/5 + (512*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/5)*(491*I + 260*Pi)*RATIO[x] - ((4*I)/15)*(-4273*I + 4380*Pi)*
       RATIO[x^2] + Nc^2*(-916/3 + (64*RATIO[x^(-1)])/3 + (2144*RATIO[x])/3 + 
        (100*RATIO[x^2])/3) + (12*(1 - (4*I)*Pi) + (8*I)*(I + 12*Pi)*
         RATIO[x] - (96*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 0, x]*
   ((Nf^2*(-112/3 + (416*RATIO[x])/3 - (320*RATIO[x^2])/3))/Nc + 
    Nc^3*(-352 + (704*RATIO[x^(-1)])/3 + 528*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*((32*(5083 + (810*I)*Pi))/15 + ((64*I)/3)*(-11*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(77*I + 24*Pi)*RATIO[x^(-1)] - 
      ((32*I)/15)*(-5333*I + 810*Pi)*RATIO[x] + 
      (64*(1184 - (855*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((4*I)/15)*(8389*I + 1740*Pi) - (128*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] + (32*(1843 - (1290*I)*Pi)*RATIO[x])/15 + 
      ((4*I)/15)*(3019*I + 11580*Pi)*RATIO[x^2] + 
      Nc^2*(232/3 - (64*RATIO[x^(-1)])/3 - (440*RATIO[x])/3 + 
        (140*RATIO[x^2])/3) + ((4*I)*(I + 12*Pi) + 8*(1 - (12*I)*Pi)*
         RATIO[x] + (96*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 1, x]*((Nf^2*(-16/3 + (224*RATIO[x])/3 - (320*RATIO[x^2])/3))/
     Nc + Nc^3*(352/3 + (704*RATIO[(1 - x)^(-1)])/3 - (1232*RATIO[x])/3 - 
      (176*RATIO[x^2])/3) + Nc*((64*(353 - (285*I)*Pi))/5 + 
      ((64*I)/3)*(77*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(-11*I + 7*Pi)*RATIO[x^(-1)] + 
      (32*(199 + (1410*I)*Pi)*RATIO[x])/5 + 
      (64*(1184 - (855*I)*Pi)*RATIO[x^2])/15) + 
    Nf*((32*(139 + (125*I)*Pi))/5 + 64*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 - ((8*I)/5)*(-1451*I + 2140*Pi)*RATIO[x] + 
      ((4*I)/15)*(3019*I + 11580*Pi)*RATIO[x^2] + 
      Nc^2*(-68/3 - (64*RATIO[(1 - x)^(-1)])/3 + (160*RATIO[x])/3 + 
        (140*RATIO[x^2])/3) + (4*(1 + (12*I)*Pi) - (8*I)*(-I + 12*Pi)*
         RATIO[x] + (96*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 1, x]*
   ((Nf^2*(-112/3 + (416*RATIO[x])/3 - (320*RATIO[x^2])/3))/Nc + 
    Nc^3*(-352 + (704*RATIO[x^(-1)])/3 + 528*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*((32*(5083 + (3000*I)*Pi))/15 - ((64*I)/3)*(11*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - ((448*I)/3)*(-11*I + 4*Pi)*RATIO[x^(-1)] - 
      ((32*I)/15)*(-5333*I + 5550*Pi)*RATIO[x] + 
      (64*(1184 + (735*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((-4*I)/15)*(-8389*I + 2160*Pi) - (128*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] + (32*(1843 + (1080*I)*Pi)*RATIO[x])/15 - 
      ((4*I)/15)*(-3019*I + 7080*Pi)*RATIO[x^2] + 
      Nc^2*(232/3 - (64*RATIO[x^(-1)])/3 - (440*RATIO[x])/3 + 
        (140*RATIO[x^2])/3) + ((-4*I)*(-I + 20*Pi) + 8*(1 + (20*I)*Pi)*
         RATIO[x] - (160*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 0, x]*((Nf^2*(-16/3 + (224*RATIO[x])/3 - (320*RATIO[x^2])/3))/
     Nc + Nc^3*(352/3 + (704*RATIO[(1 - x)^(-1)])/3 - (1232*RATIO[x])/3 - 
      (176*RATIO[x^2])/3) + Nc*((64*(353 - (180*I)*Pi))/5 - 
      ((448*I)/3)*(-11*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(11*I + 60*Pi)*RATIO[x^(-1)] + 
      (32*(199 + (870*I)*Pi)*RATIO[x])/5 + 
      (64*(1184 + (735*I)*Pi)*RATIO[x^2])/15) + 
    Nf*((32*(139 - (25*I)*Pi))/5 + 64*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((8*I)/5)*(1451*I + 920*Pi)*RATIO[x] - 
      ((4*I)/15)*(-3019*I + 7080*Pi)*RATIO[x^2] + 
      Nc^2*(-68/3 - (64*RATIO[(1 - x)^(-1)])/3 + (160*RATIO[x])/3 + 
        (140*RATIO[x^2])/3) + (4*(1 - (20*I)*Pi) + (8*I)*(I + 20*Pi)*
         RATIO[x] - (160*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 0, x]*(Nc^3*(-576 - (352*RATIO[(1 - x)^(-1)])/3 + 
      (352*RATIO[x^(-1)])/3 + 1104*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*((32*(391 - (780*I)*Pi))/15 - ((32*I)/3)*(-77*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(77*I + 24*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(1271*I + 1380*Pi)*RATIO[x] + 
      (64*(68 - (2505*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(-148/3 + (248*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (296/3 - (688*RATIO[x])/3 + (352*RATIO[x^2])/3)/Nc) + 
    Nf*(((32*I)/15)*(701*I + 285*Pi) + (512*RATIO[x^(-1)])/3 + 
      (8*(7219 - (6600*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(4273*I + 14280*Pi)*
       RATIO[x^2] + Nc^2*(1328/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        (2344*RATIO[x])/3 + (100*RATIO[x^2])/3) + 
      (4*(1 + (20*I)*Pi) + 8*(1 - (20*I)*Pi)*RATIO[x] + 
        (160*I)*Pi*RATIO[x^2])/Nc^2)) + G[0, 1, 0, 0, 1, x]*
   (Nc^3*(1408/3 + (352*RATIO[(1 - x)^(-1)])/3 - (352*RATIO[x^(-1)])/3 - 
      (2960*RATIO[x])/3 - (176*RATIO[x^2])/3) + 
    Nc*(((-64*I)/5)*(-124*I + 735*Pi) + ((128*I)/3)*(77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-77*I + 12*Pi)*RATIO[x^(-1)] + 
      (288*(37 + (320*I)*Pi)*RATIO[x])/5 + (64*(68 - (2505*I)*Pi)*RATIO[x^2])/
       15) + Nf^2*(Nc*(68/3 - (184*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (-40/3 - (16*RATIO[x])/3 + (352*RATIO[x^2])/3)/Nc) + 
    Nf*((28*(217 + (160*I)*Pi))/5 + (512*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/5)*(-491*I + 1280*Pi)*RATIO[x] + ((4*I)/15)*(4273*I + 14280*Pi)*
       RATIO[x^2] + Nc^2*(-916/3 + (64*RATIO[x^(-1)])/3 + (2144*RATIO[x])/3 + 
        (100*RATIO[x^2])/3) + (4*(3 + (20*I)*Pi) - (8*I)*(-I + 20*Pi)*
         RATIO[x] + (160*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, 0, x]*(Nc^3*(1024/3 + 176*RATIO[(1 - x)^(-1)] - 
      (176*RATIO[x^(-1)])/3 - (2960*RATIO[x])/3 - (176*RATIO[x^2])/3) + 
    Nc*(((-64*I)/15)*(-1618*I + 285*Pi) + ((128*I)/3)*(-33*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(187*I + 3*Pi)*RATIO[x^(-1)] + 
      (64*(323 + (300*I)*Pi)*RATIO[x])/15 + 
      (64*(617 - (255*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(44 - 72*RATIO[x]) + (-56/3 - (368*RATIO[x])/3 + 
        (736*RATIO[x^2])/3)/Nc) + Nf*((8*(739 + (450*I)*Pi))/15 - 
      (320*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-1)] + 
      (8*(4681 + (540*I)*Pi)*RATIO[x])/15 - ((4*I)/15)*(-12167*I + 2520*Pi)*
       RATIO[x^2] + Nc^2*(-1112/3 - 32*RATIO[(1 - x)^(-1)] - 
        (32*RATIO[x^(-1)])/3 + (2104*RATIO[x])/3 + (140*RATIO[x^2])/3) + 
      ((-4*I)*(-29*I + 12*Pi) + 8*(35 + (12*I)*Pi)*RATIO[x] - 
        (96*I)*(-I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 1, x]*(Nc^3*(-704 - (176*RATIO[(1 - x)^(-1)])/3 + 
      176*RATIO[x^(-1)] + 1104*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*(((-128*I)/5)*(-113*I + 40*Pi) - ((64*I)/3)*(187*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-33*I + 8*Pi)*RATIO[x^(-1)] + 
      ((64*I)/5)*(519*I + 70*Pi)*RATIO[x] + 
      (64*(617 - (255*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(-28 + 72*RATIO[x]) + (104 - 368*RATIO[x] + (736*RATIO[x^2])/3)/
       Nc) + Nf*(((-4*I)/15)*(-1327*I + 540*Pi) - 384*RATIO[(1 - x)^(-1)] - 
      (320*RATIO[x^(-1)])/3 + (16*(3743 + (990*I)*Pi)*RATIO[x])/15 - 
      ((4*I)/15)*(-12167*I + 2520*Pi)*RATIO[x^2] + 
      Nc^2*(1132/3 - (32*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] - 
        (2384*RATIO[x])/3 + (140*RATIO[x^2])/3) + 
      (4*(17 - (12*I)*Pi) + (8*I)*(11*I + 12*Pi)*RATIO[x] - 
        (96*I)*(-I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 1, 0, x]*(Nc^3*(-2336/3 - (704*RATIO[(1 - x)^(-1)])/3 - 
      (704*RATIO[x^(-1)])/3 + (6976*RATIO[x])/3 + (1408*RATIO[x^2])/3) + 
    Nc*(320*(2 - I*Pi) + ((128*I)/3)*(-55*I + 41*Pi)*RATIO[(1 - x)^(-1)] + 
      ((10048*I)/3)*Pi*RATIO[x^(-1)] + (32*I)*(165*I + 116*Pi)*RATIO[x] + 
      (32*(193 - (828*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*((632/3 - (1360*RATIO[x])/3 - (736*RATIO[x^2])/3)/Nc + 
      Nc*(-356/3 + (952*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(((4*I)/3)*(613*I + 300*Pi) - 64*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(-7*I + 114*Pi)*RATIO[x] + 
      Nc^2*(3364/3 + (128*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 - 
        (8432*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(1409 + (2100*I)*Pi)*RATIO[x^2])/3 + 
      ((4*I)*(7*I + 12*Pi) + 8*(5 - (12*I)*Pi)*RATIO[x] + 
        (96*I)*(I + Pi)*RATIO[x^2])/Nc^2)) + G[1, 1, 1, 0, 1, x]*
   (Nc^3*(2016 - (704*RATIO[(1 - x)^(-1)])/3 - (704*RATIO[x^(-1)])/3 - 
      3264*RATIO[x] + (1408*RATIO[x^2])/3) + 
    Nc*(((-64*I)/3)*(-121*I + 255*Pi) + ((10048*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-55*I + 41*Pi)*RATIO[x^(-1)] + 
      (3488*(1 + (12*I)*Pi)*RATIO[x])/3 + (32*(193 - (828*I)*Pi)*RATIO[x^2])/
       3) + Nf^2*((-488 + 944*RATIO[x] - (736*RATIO[x^2])/3)/Nc + 
      Nc*(724/3 - (1208*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(48*(19 + (16*I)*Pi) - 64*RATIO[x^(-1)] - (88*I)*(-41*I + 36*Pi)*
       RATIO[x] + Nc^2*(-6232/3 + (128*RATIO[(1 - x)^(-1)])/3 + 
        (128*RATIO[x^(-1)])/3 + (10760*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(1409 + (2100*I)*Pi)*RATIO[x^2])/3 + 
      ((12*I)*(7*I + 4*Pi) + 8*(19 - (12*I)*Pi)*RATIO[x] + 
        (96*I)*(I + Pi)*RATIO[x^2])/Nc^2)) + G[0, 1, 1, 0, 0, x]*
   (Nc^3*(4976/3 - 176*RATIO[x^(-1)] - (8848*RATIO[x])/3 + 
      (880*RATIO[x^2])/3) + Nc*((64*(1123 + (180*I)*Pi))/15 - 
      ((512*I)/3)*(-22*I + 7*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(-77*I + 41*Pi)*RATIO[x^(-1)] - 
      ((64*I)/15)*(-2903*I + 855*Pi)*RATIO[x] + 
      (128*(1154 + (165*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(192 - 320*RATIO[x] + 32*RATIO[x^2]) + 
      (-976/3 + (1376*RATIO[x])/3 + 128*RATIO[x^2])/Nc) + 
    Nf*(((-8*I)/5)*(-993*I + 70*Pi) + (416*RATIO[(1 - x)^(-1)])/3 + 
      (64*RATIO[x^(-1)])/3 + (8*(2863 + (860*I)*Pi)*RATIO[x])/5 + 
      Nc^2*(-4988/3 + 32*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-1)] + 
        (8704*RATIO[x])/3 - (892*RATIO[x^2])/3) - 
      ((4*I)/5)*(-4451*I + 1880*Pi)*RATIO[x^2] + 
      ((-12*I)*(-21*I + 4*Pi) + 8*(71 + (12*I)*Pi)*RATIO[x] - 
        (96*I)*(-2*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 1, 1, x]*(Nc^3*(-2992/3 - 176*RATIO[(1 - x)^(-1)] + 
      (7088*RATIO[x])/3 + (880*RATIO[x^2])/3) + 
    Nc*((64*(176 - (115*I)*Pi))/5 - ((64*I)/3)*(-77*I + 41*Pi)*
       RATIO[(1 - x)^(-1)] - ((512*I)/3)*(-22*I + 7*Pi)*RATIO[x^(-1)] + 
      ((64*I)/5)*(571*I + 65*Pi)*RATIO[x] + 
      (128*(1154 + (165*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(Nc*(-96 + 256*RATIO[x] + 32*RATIO[x^2]) + 
      (784/3 - (2144*RATIO[x])/3 + 128*RATIO[x^2])/Nc) + 
    Nf*(((-12*I)/5)*(-237*I + 100*Pi) + (64*RATIO[(1 - x)^(-1)])/3 + 
      (416*RATIO[x^(-1)])/3 + (32*(397 + (255*I)*Pi)*RATIO[x])/5 + 
      Nc^2*(2824/3 + 32*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-1)] - 
        (6920*RATIO[x])/3 - (892*RATIO[x^2])/3) - 
      ((4*I)/5)*(-4451*I + 1880*Pi)*RATIO[x^2] + 
      (4*(31 - (12*I)*Pi) + (8*I)*(23*I + 12*Pi)*RATIO[x] - 
        (96*I)*(-2*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 0, x]*(Nc^3*(352/3 - (704*RATIO[x^(-1)])/3 - 
      (1232*RATIO[x])/3 - (176*RATIO[x^2])/3) + 
    Nc*((-128*I)*(-43*I + 10*Pi) + ((64*I)/3)*(22*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-22*I + 35*Pi)*RATIO[x^(-1)] + 
      (64*I)*(93*I + 91*Pi)*RATIO[x] + 32*(313 - (142*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-16/3 + (32*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (128 - 512*RATIO[x] + (1408*RATIO[x^2])/3)/Nc) + 
    Nf*((28*(101 + (36*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
      64*RATIO[x^(-1)] + (32*(229 - (135*I)*Pi)*RATIO[x])/3 + 
      ((140*I)/3)*(89*I + 24*Pi)*RATIO[x^2] + 
      Nc^2*(-16/3 + (64*RATIO[x^(-1)])/3 + (200*RATIO[x])/3 + 
        (100*RATIO[x^2])/3) + ((-4*I)*(-27*I + 4*Pi) + 
        8*(35 + (4*I)*Pi)*RATIO[x] - (32*I)*(-3*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 1, x]*(Nc^3*(-352 - (704*RATIO[(1 - x)^(-1)])/3 + 
      528*RATIO[x] - (176*RATIO[x^2])/3) + 
    Nc*(-1440 - ((64*I)/3)*(-22*I + 35*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(22*I + 45*Pi)*RATIO[x^(-1)] + (64*I)*(220*I + 51*Pi)*
       RATIO[x] + 32*(313 - (142*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-16/3 + (32*RATIO[x])/3 - (32*RATIO[x^2])/3) + 
      (256/3 - (1280*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc) + 
    Nf*((16*I)*(48*I + Pi) - 64*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
      8*(733 - (100*I)*Pi)*RATIO[x] + ((140*I)/3)*(89*I + 24*Pi)*RATIO[x^2] + 
      Nc^2*(284/3 + (64*RATIO[(1 - x)^(-1)])/3 - (400*RATIO[x])/3 + 
        (100*RATIO[x^2])/3) + (4*(19 - (4*I)*Pi) + (8*I)*(11*I + 4*Pi)*
         RATIO[x] - (32*I)*(-3*I + Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 1, x]*(Nc^3*(-2336/3 - (704*RATIO[(1 - x)^(-1)])/3 - 
      (704*RATIO[x^(-1)])/3 + (6976*RATIO[x])/3 + (1408*RATIO[x^2])/3) + 
    Nc*(128*(5 + (32*I)*Pi) + ((640*I)/3)*(-11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (1792*I)*Pi*RATIO[x^(-1)] - 
      (32*I)*(-165*I + 292*Pi)*RATIO[x] + (32*(193 + (294*I)*Pi)*RATIO[x^2])/
       3) + Nf^2*((632/3 - (1360*RATIO[x])/3 - (736*RATIO[x^2])/3)/Nc + 
      Nc*(-356/3 + (952*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(((-4*I)/3)*(-613*I + 480*Pi) - 64*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(14*I + 309*Pi)*RATIO[x] + 
      Nc^2*(3364/3 + (128*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 - 
        (8432*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(1409 - (2484*I)*Pi)*RATIO[x^2])/3 + 
      ((-4*I)*(-7*I + 20*Pi) + 40*(1 + (4*I)*Pi)*RATIO[x] - 
        (32*I)*(-3*I + 5*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 1, 0, x]*(Nc^3*(2016 - (704*RATIO[(1 - x)^(-1)])/3 - 
      (704*RATIO[x^(-1)])/3 - 3264*RATIO[x] + (1408*RATIO[x^2])/3) + 
    Nc*(((-704*I)/3)*(-11*I + 9*Pi) + (1792*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((640*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-1)] + 
      (32*(109 + (288*I)*Pi)*RATIO[x])/3 + (32*(193 + (294*I)*Pi)*RATIO[x^2])/
       3) + Nf^2*((-488 + 944*RATIO[x] - (736*RATIO[x^2])/3)/Nc + 
      Nc*(724/3 - (1208*RATIO[x])/3 + (128*RATIO[x^2])/3)) + 
    Nf*(16*(57 - (41*I)*Pi) - 64*RATIO[x^(-1)] + (8*I)*(451*I + 416*Pi)*
       RATIO[x] + Nc^2*(-6232/3 + (128*RATIO[(1 - x)^(-1)])/3 + 
        (128*RATIO[x^(-1)])/3 + (10760*RATIO[x])/3 - 388*RATIO[x^2]) + 
      (4*(1409 - (2484*I)*Pi)*RATIO[x^2])/3 + 
      ((-4*I)*(-21*I + 20*Pi) + 8*(19 + (20*I)*Pi)*RATIO[x] - 
        (32*I)*(-3*I + 5*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, x]*(Nc^3*((8*(-967 + 12*Pi^2))/3 + (2224*RATIO[(1 - x)^(-1)])/
       9 - (968*RATIO[x^(-1)])/9 - 576/(-1 + RATIO[x])^2 - 
      (16*(-389 + 45*Pi^2)*RATIO[x])/3 + (16*(-1016 + 165*Pi^2)*RATIO[x^2])/
       9) + Nc*((32*(1630 + (849*I)*Pi + 5580*Pi^2))/45 - 
      (16*(1141 - (330*I)*Pi + 156*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(201 + (66*I)*Pi + 35*Pi^2)*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(-108*I + Pi))/
       (-1 + RATIO[x])^2 - (16*(-17741 - (9672*I)*Pi + 32670*Pi^2)*RATIO[x])/
       45 + (32*(-5674 + (6624*I)*Pi + 11475*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-2*(3315 - (10752*I)*Pi + 5530*Pi^2))/15 - 
      ((8*I)/9)*(335*I + 168*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] + (((64*I)/3)*Pi)/
       (-1 + RATIO[x])^3 + (((16*I)/3)*(-15*I + 2*Pi))/(-1 + RATIO[x])^2 + 
      (8*(771 - (7218*I)*Pi + 6545*Pi^2)*RATIO[x])/15 - 
      (4*(32593 - (7668*I)*Pi + 37440*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((18607 - 564*Pi^2)/9 - (1424*RATIO[(1 - x)^(-1)])/9 + 
        (352*RATIO[x^(-1)])/9 + 696/(-1 + RATIO[x])^2 + 
        (2*(-8239 + 1536*Pi^2)*RATIO[x])/9 - (482*(-9 + 2*Pi^2)*RATIO[x^2])/
         3) + ((-75 + (336*I)*Pi - 46*Pi^2)/3 - 16*RATIO[(1 - x)^(-1)] - 
        4/(-1 + RATIO[x])^2 + (2*(21 - (432*I)*Pi + 46*Pi^2)*RATIO[x])/3 - 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((4*(-442 + 21*Pi^2))/9 + (208*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 72/(-1 + RATIO[x])^2 - 
        (64*(-23 + 6*Pi^2)*RATIO[x])/9 + (4*(-340 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-8*(-123 + (28*I)*Pi + 7*Pi^2))/3 - (352*RATIO[(1 - x)^(-1)])/9 + 
        112/(-1 + RATIO[x])^2 + (16*(-35 + (64*I)*Pi + 16*Pi^2)*RATIO[x])/3 - 
        (8*(-332 + (396*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*(Nc^3*((8*(-2599 + 96*Pi^2))/9 - (968*RATIO[(1 - x)^(-1)])/
       9 - 576*RATIO[x^(-2)] + (2224*RATIO[x^(-1)])/9 - 
      (80*(-173 + 39*Pi^2)*RATIO[x])/9 + (16*(-1016 + 165*Pi^2)*RATIO[x^2])/
       9) + Nc*((16*(9653 + (24618*I)*Pi + 1440*Pi^2))/45 - 
      (32*(201 + (66*I)*Pi + 35*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(-108*I + Pi)*RATIO[x^(-2)] - 
      (16*(1141 - (330*I)*Pi + 156*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-4955 + (36168*I)*Pi + 13230*Pi^2)*RATIO[x])/45 + 
      (32*(-5674 + (6624*I)*Pi + 11475*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-2*(65879 + (39024*I)*Pi + 12930*Pi^2))/45 + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(-15*I + 2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*(335*I + 168*Pi)*RATIO[x^(-1)] + 
      (8*(30280 + (13986*I)*Pi + 17805*Pi^2)*RATIO[x])/45 - 
      (4*(32593 - (7668*I)*Pi + 37440*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((15143 - 384*Pi^2)/9 + (352*RATIO[(1 - x)^(-1)])/9 + 
        696*RATIO[x^(-2)] - (1424*RATIO[x^(-1)])/9 + 
        (2*(-4775 + 1356*Pi^2)*RATIO[x])/9 - (482*(-9 + 2*Pi^2)*RATIO[x^2])/
         3) + ((213 - (240*I)*Pi - 26*Pi^2)/3 - 4*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] + (2*(-267 + (144*I)*Pi + 26*Pi^2)*RATIO[x])/3 - 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((8*(-69 + Pi^2))/3 - (32*RATIO[(1 - x)^(-1)])/9 - 
        72*RATIO[x^(-2)] + (208*RATIO[x^(-1)])/9 - 
        (8*(-52 + 11*Pi^2)*RATIO[x])/3 + (4*(-340 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-8*(-491 + (96*I)*Pi + 6*Pi^2))/9 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (16*(-227 + (204*I)*Pi + 33*Pi^2)*RATIO[x])/
         9 - (8*(-332 + (396*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 1, x]*(Nc^3*((-32*(-131 + 3*Pi^2))/3 - 
      (8*(479 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(49 + 8*Pi^2)*RATIO[x^(-1)])/3 + (64*(-53 + 15*Pi^2)*RATIO[x])/3 - 
      (16*(-391 + 50*Pi^2)*RATIO[x^2])/3) + 
    Nc*((32*(-4913 - (10365*I)*Pi + 2355*Pi^2))/45 - 
      (16*(-87 - (286*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] - (16*(641 - (198*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/
       9 + 192/(-1 + RATIO[x])^2 + (16*(1841 + (1140*I)*Pi + 5880*Pi^2)*
        RATIO[x])/45 - (16*(-3151 + (310*I)*Pi + 4350*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(Nc*((-8*(-20 + 3*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (32*RATIO[x^(-1)])/9 + (8*(-106 + 33*Pi^2)*RATIO[x])/9 - 
        (4*(-380 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((16*(-40 + (48*I)*Pi + 3*Pi^2))/9 - (16*(-152 + (204*I)*Pi + 33*Pi^2)*
          RATIO[x])/9 + (8*(-332 + (396*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((2*(55523 + (30600*I)*Pi + 4710*Pi^2))/45 - ((32*I)/9)*(35*I + 78*Pi)*
       RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - ((32*I)/9)*(55*I + 24*Pi)*
       RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 - 
      (8*(26047 - (4770*I)*Pi + 10815*Pi^2)*RATIO[x])/45 + 
      (4*(13611 - (12180*I)*Pi + 7340*Pi^2)*RATIO[x^2])/15 + 
      ((75 + (240*I)*Pi + 26*Pi^2)/3 - (2*(-123 + (144*I)*Pi + 26*Pi^2)*
          RATIO[x])/3 + 2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-3979 + 288*Pi^2)/9 + (272*RATIO[(1 - x)^(-1)])/3 - 
        (32*RATIO[x^(-1)])/9 - (2*(-4399 + 1260*Pi^2)*RATIO[x])/9 + 
        (10*(-1583 + 270*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, 0, x]*(Nc^3*((16*(441 + 4*Pi^2))/3 - 
      (8*(49 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(479 + 24*Pi^2)*RATIO[x^(-1)])/9 + (160*(-57 + 4*Pi^2)*RATIO[x])/3 - 
      (16*(-391 + 50*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-64*(-367 + (5130*I)*Pi + 615*Pi^2))/45 - 
      (16*(641 - (198*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] - (16*(-87 - (286*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/
       3 - 320/(-1 + RATIO[x])^2 + (16*(-20747 + (720*I)*Pi + 20220*Pi^2)*
        RATIO[x])/45 - (16*(-3151 + (310*I)*Pi + 4350*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(Nc*((-4*(-208 + 21*Pi^2))/9 + (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (16*(-137 + 24*Pi^2)*RATIO[x])/9 - 
        (4*(-380 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-36 + (28*I)*Pi + 7*Pi^2))/3 - (64*(-15 + (16*I)*Pi + 4*Pi^2)*
          RATIO[x])/3 + (8*(-332 + (396*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((2*(33001 - (23400*I)*Pi + 5490*Pi^2))/45 - ((32*I)/9)*(55*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - ((32*I)/9)*(35*I + 78*Pi)*
       RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
      (8*(14786 - (31770*I)*Pi + 11205*Pi^2)*RATIO[x])/45 + 
      (4*(13611 - (12180*I)*Pi + 7340*Pi^2)*RATIO[x^2])/15 + 
      ((75 - (336*I)*Pi + 46*Pi^2)/3 - (2*(-123 - (432*I)*Pi + 46*Pi^2)*
          RATIO[x])/3 + 2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((13*(-847 + 36*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (272*RATIO[x^(-1)])/3 - (2*(-11431 + 1440*Pi^2)*RATIO[x])/9 + 
        (10*(-1583 + 270*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*(Nc^3*((-16*(133 + 26*Pi^2))/3 + 
      (2656*RATIO[(1 - x)^(-1)])/9 - (1936*RATIO[x^(-1)])/9 + 
      (16*(79 + 127*Pi^2)*RATIO[x])/3 - (16*(1016 + 321*Pi^2)*RATIO[x^2])/
       9) + Nc*((32*(8425 - (7572*I)*Pi + 6270*Pi^2))/45 + 
      32*(-46 - (77*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (32*(-188 - (429*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/3)*(23*I + 2*Pi))/
       (-1 + RATIO[x])^2 - (16*(32941 - (37704*I)*Pi + 28320*Pi^2)*RATIO[x])/
       45 + (32*(16519 - (7662*I)*Pi + 8700*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*((-8*(-7 + 6*Pi^2))/9 + (64*RATIO[(1 - x)^(-1)])/9 - 
        (64*RATIO[x^(-1)])/9 + (16*(26 + 33*Pi^2)*RATIO[x])/9 - 
        (8*(170 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-25 - (96*I)*Pi + 12*Pi^2))/9 + (64*RATIO[(1 - x)^(-1)])/9 - 
        (16*(149 - (204*I)*Pi + 66*Pi^2)*RATIO[x])/9 + 
        (16*(293 - (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((-2*(19795 - (47472*I)*Pi + 11820*Pi^2))/45 + 
      ((64*I)/9)*(-7*I + 27*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/9)*(-8*I + 15*Pi)*RATIO[x^(-1)] - (((64*I)/3)*Pi)/
       (-1 + RATIO[x])^3 - (((32*I)/3)*(10*I + Pi))/(-1 + RATIO[x])^2 + 
      (16*(1831 - (14739*I)*Pi + 6510*Pi^2)*RATIO[x])/45 - 
      (4*(20527 - (20346*I)*Pi + 22230*Pi^2)*RATIO[x^2])/45 + 
      ((141 + (336*I)*Pi - 32*Pi^2)/3 + (2*(-99 - (432*I)*Pi + 32*Pi^2)*
          RATIO[x])/3 - 2*(-1 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((991 + 732*Pi^2)/9 - (848*RATIO[(1 - x)^(-1)])/9 + 
        (704*RATIO[x^(-1)])/9 - (2*(1891 + 2676*Pi^2)*RATIO[x])/9 + 
        (2*(2169 + 952*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*(Nc^3*((-32*(589 + 9*Pi^2))/9 - (1936*RATIO[(1 - x)^(-1)])/
       9 + (2656*RATIO[x^(-1)])/9 + (16*(1795 + 261*Pi^2)*RATIO[x])/9 - 
      (16*(1016 + 321*Pi^2)*RATIO[x^2])/9) + 
    Nc*((16*(1883 + (804*I)*Pi + 180*Pi^2))/5 + 
      (32*(-188 - (429*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(23*I + 2*Pi)*RATIO[x^(-2)] + 
      32*(-46 - (77*I)*Pi + 2*Pi^2)*RATIO[x^(-1)] - 
      (16*(11045 + (2352*I)*Pi + 2160*Pi^2)*RATIO[x])/15 + 
      (32*(16519 - (7662*I)*Pi + 8700*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*((-8*(37 + 7*Pi^2))/3 - (64*RATIO[(1 - x)^(-1)])/9 + 
        (64*RATIO[x^(-1)])/9 + (256*(3 + Pi^2)*RATIO[x])/3 - 
        (8*(170 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(263 - (84*I)*Pi + 42*Pi^2))/9 + (64*RATIO[x^(-1)])/9 - 
        (16*(437 - (192*I)*Pi + 96*Pi^2)*RATIO[x])/9 + 
        (16*(293 - (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((-2*(46201 + (29748*I)*Pi + 4200*Pi^2))/45 + 
      ((128*I)/9)*(-8*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(10*I + Pi)*RATIO[x^(-2)] + 
      ((64*I)/9)*(-7*I + 27*Pi)*RATIO[x^(-1)] + 
      (8*(16865 + (9132*I)*Pi + 9210*Pi^2)*RATIO[x])/45 - 
      (4*(20527 - (20346*I)*Pi + 22230*Pi^2)*RATIO[x^2])/45 + 
      ((-51 - (240*I)*Pi + 8*Pi^2)/3 - (2*(-93 - (144*I)*Pi + 8*Pi^2)*
          RATIO[x])/3 - 2*(-1 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((10223 + 1092*Pi^2)/9 + (704*RATIO[(1 - x)^(-1)])/9 - 
        (848*RATIO[x^(-1)])/9 - (2*(11123 + 3036*Pi^2)*RATIO[x])/9 + 
        (2*(2169 + 952*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, x]*(Nc^3*((8*(-967 + 64*Pi^2))/3 + (2224*RATIO[(1 - x)^(-1)])/
       9 - (968*RATIO[x^(-1)])/9 - 576/(-1 + RATIO[x])^2 - 
      (16*(-389 + 124*Pi^2)*RATIO[x])/3 + (128*(-127 + 42*Pi^2)*RATIO[x^2])/
       9) + Nc*((-32*(-326 - (1632*I)*Pi + 417*Pi^2))/9 - 
      (16*(1141 + (396*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(201 + 197*Pi^2)*RATIO[x^(-1)])/9 - 1152/(-1 + RATIO[x])^2 - 
      (16*(-17741 - (19110*I)*Pi + 11820*Pi^2)*RATIO[x])/45 + 
      (32*(-5674 - (4800*I)*Pi + 13635*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*((8*(-221 + 9*Pi^2))/9 + (208*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 - 72/(-1 + RATIO[x])^2 - 
        (64*(-23 + 9*Pi^2)*RATIO[x])/9 + (8*(-170 + 81*Pi^2)*RATIO[x^2])/9) + 
      (-8*(-41 + (12*I)*Pi + 2*Pi^2) - (352*RATIO[(1 - x)^(-1)])/9 + 
        112/(-1 + RATIO[x])^2 + (16*(-35 + (72*I)*Pi + 24*Pi^2)*RATIO[x])/3 - 
        (16*(-166 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((-2*(663 + (824*I)*Pi + 508*Pi^2))/3 - ((8*I)/9)*(335*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
      (8*(771 - (4030*I)*Pi + 4780*Pi^2)*RATIO[x])/15 - 
      (4*(32593 - (43650*I)*Pi + 30630*Pi^2)*RATIO[x^2])/45 + 
      (-25 - (144*I)*Pi - 8*Pi^2 - 16*RATIO[(1 - x)^(-1)] - 
        4/(-1 + RATIO[x])^2 + 2*(7 + (112*I)*Pi + 8*Pi^2)*RATIO[x] - 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((18607 - 996*Pi^2)/9 - (1424*RATIO[(1 - x)^(-1)])/9 + 
        (352*RATIO[x^(-1)])/9 + 696/(-1 + RATIO[x])^2 + 
        (14*(-1177 + 420*Pi^2)*RATIO[x])/9 - (2*(-2169 + 1016*Pi^2)*
          RATIO[x^2])/3))) + G[1, 1, 1, 0, x]*
   (Nc^3*((8*(-2599 + 120*Pi^2))/9 - (968*RATIO[(1 - x)^(-1)])/9 - 
      576*RATIO[x^(-2)] + (2224*RATIO[x^(-1)])/9 - 
      (80*(-173 + 60*Pi^2)*RATIO[x])/9 + (128*(-127 + 42*Pi^2)*RATIO[x^2])/
       9) + Nc*((16*(9653 + (25830*I)*Pi + 11280*Pi^2))/45 - 
      (32*(201 + 197*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 1152*RATIO[x^(-2)] - 
      (16*(1141 + (396*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-991 - (18*I)*Pi + 8544*Pi^2)*RATIO[x])/9 + 
      (32*(-5674 - (4800*I)*Pi + 13635*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*(8*(-23 + 2*Pi^2) - (32*RATIO[(1 - x)^(-1)])/9 - 
        72*RATIO[x^(-2)] + (208*RATIO[x^(-1)])/9 - 
        (16*(-26 + 15*Pi^2)*RATIO[x])/3 + (8*(-170 + 81*Pi^2)*RATIO[x^2])/
         9) + ((-8*(-491 + (72*I)*Pi + 36*Pi^2))/9 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (16*(-227 + (180*I)*Pi + 90*Pi^2)*RATIO[x])/
         9 - (16*(-166 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((-2*(65879 - (26580*I)*Pi + 11520*Pi^2))/45 + 
      (320*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] - 
      ((8*I)/9)*(335*I + 24*Pi)*RATIO[x^(-1)] + 
      (16*(3028 - (3156*I)*Pi + 1629*Pi^2)*RATIO[x])/9 - 
      (4*(32593 - (43650*I)*Pi + 30630*Pi^2)*RATIO[x^2])/45 + 
      (71 + (176*I)*Pi - 16*Pi^2 - 4*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 
        2*(-89 - (208*I)*Pi + 16*Pi^2)*RATIO[x] - 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((15143 - 1212*Pi^2)/9 + (352*RATIO[(1 - x)^(-1)])/9 + 
        696*RATIO[x^(-2)] - (1424*RATIO[x^(-1)])/9 + 
        (2*(-4775 + 3156*Pi^2)*RATIO[x])/9 - (2*(-2169 + 1016*Pi^2)*
          RATIO[x^2])/3))) + G[1, 0, 0, 0, x]*
   (Nc^3*((-32*(156 + 23*Pi^2))/3 - (968*RATIO[(1 - x)^(-1)])/9 - 
      (248*RATIO[x^(-1)])/9 + (16*(437 + 185*Pi^2)*RATIO[x])/3 - 
      (16*(1016 + 501*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-32*(3755 + (2334*I)*Pi + 180*Pi^2))/15 + 
      (64*(146 - (33*I)*Pi + 21*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(919 - (264*I)*Pi + 344*Pi^2)*RATIO[x^(-1)])/9 + 
      464/(3*(-1 + RATIO[x])^2) + (16*(2605 + (4106*I)*Pi + 280*Pi^2)*
        RATIO[x])/5 - (64*(2395 + (4911*I)*Pi + 795*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(((8*(43 - (108*I)*Pi + 27*Pi^2))/9 - (64*RATIO[x^(-1)])/9 - 
        (16*(193 - (216*I)*Pi + 108*Pi^2)*RATIO[x])/9 + 
        (8*(206 - (132*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*(154 + 27*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (32*(55 + 27*Pi^2)*RATIO[x])/9 - 
        (4*(340 + 243*Pi^2)*RATIO[x^2])/9)) + 
    Nf*((-2*(-985 - (28452*I)*Pi + 1290*Pi^2))/45 + ((64*I)/9)*(23*I + 33*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/9)*(4*I + 63*Pi)*RATIO[x^(-1)] - 
      176/(3*(-1 + RATIO[x])^2) + (8*(7240 - (24468*I)*Pi + 2985*Pi^2)*
        RATIO[x])/45 - (4*(10905 - (10052*I)*Pi + 1440*Pi^2)*RATIO[x^2])/15 + 
      (127 + (48*I)*Pi - 10*Pi^2 + 2*(-113 - (80*I)*Pi + 10*Pi^2)*RATIO[x] - 
        2*(-81 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((8023 + 1524*Pi^2)/9 + (352*RATIO[(1 - x)^(-1)])/9 + 
        (208*RATIO[x^(-1)])/9 - (2*(8923 + 4440*Pi^2)*RATIO[x])/9 + 
        (2*(2169 + 1534*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, x]*(Nc^3*((-16*(641 + 84*Pi^2))/9 - (248*RATIO[(1 - x)^(-1)])/
       9 - (968*RATIO[x^(-1)])/9 + (16*(721 + 447*Pi^2)*RATIO[x])/9 - 
      (16*(1016 + 501*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-16*(8665 - (3306*I)*Pi + 1740*Pi^2))/45 + 
      (16*(919 - (264*I)*Pi + 344*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (464*RATIO[x^(-2)])/3 + (64*(146 - (33*I)*Pi + 21*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-4285 + (2334*I)*Pi + 3840*Pi^2)*RATIO[x])/45 - 
      (64*(2395 + (4911*I)*Pi + 795*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(((8*(275 - (72*I)*Pi + 54*Pi^2))/9 - (64*RATIO[(1 - x)^(-1)])/9 - 
        (80*(85 - (36*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 
        (8*(206 - (132*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*(-24*(1 + Pi^2) - (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (40*(8 + 9*Pi^2)*RATIO[x])/3 - 
        (4*(340 + 243*Pi^2)*RATIO[x^2])/9)) + 
    Nf*((2*(-35485 - (9108*I)*Pi + 2010*Pi^2))/45 + ((64*I)/9)*(4*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - (176*RATIO[x^(-2)])/3 + 
      ((64*I)/9)*(23*I + 33*Pi)*RATIO[x^(-1)] + 
      (8*(25475 - (5688*I)*Pi + 1335*Pi^2)*RATIO[x])/45 - 
      (4*(10905 - (10052*I)*Pi + 1440*Pi^2)*RATIO[x^2])/15 + 
      (63 - (16*I)*Pi + 2*Pi^2 - 2*(49 + (16*I)*Pi + 2*Pi^2)*RATIO[x] - 
        2*(-81 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((3191 + 1848*Pi^2)/9 + (208*RATIO[(1 - x)^(-1)])/9 + 
        (352*RATIO[x^(-1)])/9 - (2*(4091 + 4764*Pi^2)*RATIO[x])/9 + 
        (2*(2169 + 1534*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*(Nc^3*((8*(1237 + 312*Pi^2))/9 - 
      (1064*RATIO[(1 - x)^(-1)])/3 + 576/(-1 + RATIO[x])^2 - 
      (64*(130 + 141*Pi^2)*RATIO[x])/9 + (80*(109 + 102*Pi^2)*RATIO[x^2])/
       9) + Nc*((-64*(367 - (657*I)*Pi + 393*Pi^2))/9 + 
      (32*(359 + (462*I)*Pi + 66*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      256*Pi^2*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^3 + 
      2160/(-1 + RATIO[x])^2 + (16*(4811 - (5130*I)*Pi + 2766*Pi^2)*RATIO[x])/
       9 - (16*(-793 + (246*I)*Pi + 1644*Pi^2)*RATIO[x^2])/9) + 
    Nf^2*(((-8*(280 - (108*I)*Pi + 27*Pi^2))/9 + 32*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + (32*(59 - (108*I)*Pi + 54*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (132*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(124 + 9*Pi^2))/3 - (80*RATIO[(1 - x)^(-1)])/3 + 
        72/(-1 + RATIO[x])^2 - (16*(19 + 18*Pi^2)*RATIO[x])/3 + 
        (4*(220 + 243*Pi^2)*RATIO[x^2])/9)) + 
    Nf*((2*(2197 - (2584*I)*Pi + 834*Pi^2))/3 + ((32*I)/9)*(137*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^3 - 376/(-1 + RATIO[x])^2 - 
      (8*(1020 - (662*I)*Pi + 813*Pi^2)*RATIO[x])/3 + 
      (4*(1021 + (660*I)*Pi + 1356*Pi^2)*RATIO[x^2])/3 + 
      (-31 - (48*I)*Pi + 10*Pi^2 + 16*RATIO[(1 - x)^(-1)] + 
        4/(-1 + RATIO[x])^2 - 10*(-13 - (16*I)*Pi + 2*Pi^2)*RATIO[x] + 
        2*(-81 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-13331 - 1668*Pi^2)/9 + (592*RATIO[(1 - x)^(-1)])/3 - 
        696/(-1 + RATIO[x])^2 + (2*(3539 + 4584*Pi^2)*RATIO[x])/9 - 
        (2*(761 + 1582*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*(Nc^3*((8*(429 + 68*Pi^2))/3 + 576*RATIO[x^(-2)] - 
      (1064*RATIO[x^(-1)])/3 - (608*(5 + 4*Pi^2)*RATIO[x])/3 + 
      (80*(109 + 102*Pi^2)*RATIO[x^2])/9) + 
    Nc*((-32*(-2068 + (1374*I)*Pi + 225*Pi^2))/9 - 
      256*Pi^2*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-3)] + 2160*RATIO[x^(-2)] + 
      (32*(359 + (462*I)*Pi + 66*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-6397 + (5622*I)*Pi + 522*Pi^2)*RATIO[x])/9 - 
      (16*(-793 + (246*I)*Pi + 1644*Pi^2)*RATIO[x^2])/9) + 
    Nf^2*(((-16*(331 - (36*I)*Pi + 27*Pi^2))/9 - 112*RATIO[x^(-2)] + 
        32*RATIO[x^(-1)] + (80*(100 - (36*I)*Pi + 27*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (132*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(182 + 27*Pi^2))/9 + 72*RATIO[x^(-2)] - (80*RATIO[x^(-1)])/3 - 
        (8*(106 + 135*Pi^2)*RATIO[x])/9 + (4*(220 + 243*Pi^2)*RATIO[x^2])/
         9)) + Nf*((2*(159 + (1384*I)*Pi + 294*Pi^2))/3 - 64*RATIO[x^(-3)] - 
      376*RATIO[x^(-2)] + ((32*I)/9)*(137*I + 18*Pi)*RATIO[x^(-1)] - 
      (8*(1 + (1322*I)*Pi + 543*Pi^2)*RATIO[x])/3 + 
      (4*(1021 + (660*I)*Pi + 1356*Pi^2)*RATIO[x^2])/3 + 
      (-63 + (16*I)*Pi - 2*Pi^2 + 4*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
        2*(97 + (16*I)*Pi + 2*Pi^2)*RATIO[x] + 2*(-81 - (48*I)*Pi + 4*Pi^2)*
         RATIO[x^2])/Nc^2 + Nc^2*((-10819 - 1992*Pi^2)/9 - 
        696*RATIO[x^(-2)] + (592*RATIO[x^(-1)])/3 + 
        (2*(1027 + 4908*Pi^2)*RATIO[x])/9 - (2*(761 + 1582*Pi^2)*RATIO[x^2])/
         3))) + G[1, 0, 0, 1, x]*
   (Nc^3*((-16*(-441 + 22*Pi^2))/3 - (8*(49 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (8*(479 + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-570 + 119*Pi^2)*RATIO[x])/3 - (16*(-391 + 107*Pi^2)*RATIO[x^2])/
       3) + Nc*((32*(734 - (9579*I)*Pi + 615*Pi^2))/45 - 
      (16*(641 + (132*I)*Pi + 250*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] + (16*(87 - (66*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/3 - 
      320/(-1 + RATIO[x])^2 + (16*(-20747 + (11838*I)*Pi + 16890*Pi^2)*
        RATIO[x])/45 - (16*(-3151 - (754*I)*Pi + 11380*Pi^2)*RATIO[x^2])/
       15) + Nf^2*(Nc*((-8*(-104 + 9*Pi^2))/9 + (32*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (16*(-137 + 36*Pi^2)*RATIO[x])/9 - 
        (8*(-190 + 81*Pi^2)*RATIO[x^2])/9) + 
      (16*(-6 + (6*I)*Pi + Pi^2) - 64*(-5 + (6*I)*Pi + 2*Pi^2)*RATIO[x] + 
        (16*(-166 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((2*(33001 + (24924*I)*Pi + 10560*Pi^2))/45 - 
      ((32*I)/9)*(55*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - 
      ((32*I)/9)*(35*I + 12*Pi)*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
      (16*(7393 - (402*I)*Pi + 9165*Pi^2)*RATIO[x])/45 + 
      (4*(13611 - (10926*I)*Pi + 13270*Pi^2)*RATIO[x^2])/15 + 
      (25 + (144*I)*Pi + 8*Pi^2 - 2*(-41 + (112*I)*Pi + 8*Pi^2)*RATIO[x] + 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-11011 + 900*Pi^2)/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (272*RATIO[x^(-1)])/3 - (2*(-11431 + 2844*Pi^2)*RATIO[x])/9 + 
        (2*(-7915 + 2952*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, 0, x]*(Nc^3*((-32*(-131 + 5*Pi^2))/3 - 
      (8*(479 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(49 + 8*Pi^2)*RATIO[x^(-1)])/3 + (16*(-212 + 95*Pi^2)*RATIO[x])/3 - 
      (16*(-391 + 107*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-32*(4913 + (2529*I)*Pi + 8010*Pi^2))/45 + 
      (16*(87 - (66*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] - (16*(641 + (132*I)*Pi + 250*Pi^2)*RATIO[x^(-1)])/
       9 + 192/(-1 + RATIO[x])^2 + (16*(1841 - (16362*I)*Pi + 51390*Pi^2)*
        RATIO[x])/45 - (16*(-3151 - (754*I)*Pi + 11380*Pi^2)*RATIO[x^2])/
       15) + Nf^2*(Nc*((-16*(-10 + 9*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (32*RATIO[x^(-1)])/9 + (16*(-53 + 45*Pi^2)*RATIO[x])/9 - 
        (8*(-190 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((32*(-20 + (18*I)*Pi + 9*Pi^2))/9 - (32*(-76 + (90*I)*Pi + 45*Pi^2)*
          RATIO[x])/9 + (16*(-166 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/
       Nc) + Nf*((2*(55523 - (37416*I)*Pi + 16860*Pi^2))/45 - 
      ((32*I)/9)*(35*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      ((32*I)/9)*(55*I + 18*Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 - 
      (8*(26047 - (31974*I)*Pi + 21480*Pi^2)*RATIO[x])/45 + 
      (4*(13611 - (10926*I)*Pi + 13270*Pi^2)*RATIO[x^2])/15 + 
      (25 - (176*I)*Pi + 16*Pi^2 - 2*(-41 - (208*I)*Pi + 16*Pi^2)*RATIO[x] + 
        2*(-41 - (48*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-3979 + 1116*Pi^2)/9 + (272*RATIO[(1 - x)^(-1)])/3 - 
        (32*RATIO[x^(-1)])/9 - (2*(-4399 + 3060*Pi^2)*RATIO[x])/9 + 
        (2*(-7915 + 2952*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, 0, x]*(Nc^3*(24*(107 + 8*Pi^2) - 
      (32*(67 + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 576*RATIO[x^(-2)] - 
      (8*(425 + 24*Pi^2)*RATIO[x^(-1)])/9 - (64*(65 + 33*Pi^2)*RATIO[x])/3 + 
      (16*(391 + 112*Pi^2)*RATIO[x^2])/3) + 
    Nc*((-16*(-16823 - (15138*I)*Pi + 4860*Pi^2))/45 - 
      (64*(112 + (33*I)*Pi + 102*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      192*RATIO[x^(-2)] - (16*(-1191 + (264*I)*Pi + 244*Pi^2)*RATIO[x^(-1)])/
       9 - 96/(-1 + RATIO[x])^2 + (16*(-10765 - (45288*I)*Pi + 14400*Pi^2)*
        RATIO[x])/45 - (16*(23633 - (31218*I)*Pi + 7680*Pi^2)*RATIO[x^2])/
       45) + Nf^2*(Nc*((16*(100 + 3*Pi^2))/9 + 72*RATIO[x^(-2)] - 
        (176*RATIO[x^(-1)])/9 - (16*(71 + 33*Pi^2)*RATIO[x])/9 + 
        (8*(190 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(205 - (48*I)*Pi + 6*Pi^2))/9 - 112*RATIO[x^(-2)] + 
        (416*RATIO[x^(-1)])/9 + (32*(112 - (102*I)*Pi + 33*Pi^2)*RATIO[x])/
         9 - (16*(293 - (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((2*(-22069 - (35184*I)*Pi + 5280*Pi^2))/45 + 
      ((128*I)/9)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 12*RATIO[x^(-2)] - 
      ((32*I)/3)*(-35*I + 8*Pi)*RATIO[x^(-1)] - 
      (16*(-2515 - (16743*I)*Pi + 3255*Pi^2)*RATIO[x])/45 + 
      (4*(7149 - (14134*I)*Pi + 3790*Pi^2)*RATIO[x^2])/15 + 
      ((-717 - (336*I)*Pi + 32*Pi^2)/3 + 4*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - 
        (2*(-243 - (432*I)*Pi + 32*Pi^2)*RATIO[x])/3 + 
        2*(-1 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-15931 - 828*Pi^2)/9 + (320*RATIO[(1 - x)^(-1)])/9 - 
        696*RATIO[x^(-2)] + (464*RATIO[x^(-1)])/3 + 
        (2*(5083 + 2772*Pi^2)*RATIO[x])/9 - (2*(7915 + 2952*Pi^2)*RATIO[x^2])/
         9))) + G[0, 0, 1, 1, x]*
   (Nc^3*((8*(1225 + 32*Pi^2))/3 - (8*(425 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (32*(67 + 6*Pi^2)*RATIO[x^(-1)])/9 + 576/(-1 + RATIO[x])^2 - 
      (32*(261 + 46*Pi^2)*RATIO[x])/3 + (16*(391 + 112*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*(-17575 + (1068*I)*Pi + 1860*Pi^2))/45 - 
      (16*(-1191 + (264*I)*Pi + 244*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      96*RATIO[x^(-2)] - (64*(112 + (33*I)*Pi + 102*Pi^2)*RATIO[x^(-1)])/9 + 
      192/(-1 + RATIO[x])^2 + (16*(58031 - (17148*I)*Pi + 960*Pi^2)*RATIO[x])/
       45 - (16*(23633 - (31218*I)*Pi + 7680*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(Nc*((8*(248 + 21*Pi^2))/9 - (176*RATIO[(1 - x)^(-1)])/9 + 
        72/(-1 + RATIO[x])^2 - (16*(119 + 48*Pi^2)*RATIO[x])/9 + 
        (8*(190 + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(274 - (42*I)*Pi + 21*Pi^2))/9 + (416*RATIO[(1 - x)^(-1)])/9 - 
        112/(-1 + RATIO[x])^2 + (32*(181 - (96*I)*Pi + 48*Pi^2)*RATIO[x])/9 - 
        (16*(293 - (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc) + 
    Nf*((2*(40945 + (13956*I)*Pi + 1980*Pi^2))/45 - ((32*I)/3)*(-35*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/9)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
      12/(-1 + RATIO[x])^2 - (8*(26477 - (8916*I)*Pi + 4860*Pi^2)*RATIO[x])/
       45 + (4*(7149 - (14134*I)*Pi + 3790*Pi^2)*RATIO[x^2])/15 + 
      ((-237 + (240*I)*Pi - 8*Pi^2)/3 + 16*RATIO[(1 - x)^(-1)] + 
        4/(-1 + RATIO[x])^2 + (2*(-237 - (144*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        2*(-1 - (48*I)*Pi + 4*Pi^2)*RATIO[x^2])/Nc^2 + 
      Nc^2*((-21595 - 1188*Pi^2)/9 + (464*RATIO[(1 - x)^(-1)])/3 + 
        (320*RATIO[x^(-1)])/9 - 696/(-1 + RATIO[x])^2 + 
        (2*(10747 + 3132*Pi^2)*RATIO[x])/9 - 
        (2*(7915 + 2952*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*(Nc^3*((8*(2987 + 132*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(1043 + 66*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*RATIO[x]*(10592 + 2169*Pi^2 - 4482*Zeta[3]))/27 + 
      (8*(9949 + 666*Pi^2 - 1188*Zeta[3]))/27 - 
      (8*RATIO[x^2]*(-92 + 165*Pi^2 + 1350*Zeta[3]))/9) + 
    Nc*(((-32*I)/3)*(67*Pi + 6*Pi^3)*RATIO[x^(-1)] + (32*((-18*I)*Pi + Pi^2))/
       (9*(-1 + RATIO[x])^3) + (16*(-5049 + (2700*I)*Pi + 5*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(81371 - (29568*I)*Pi - 
         40740*Pi^2 + (20340*I)*Pi^3 - 38340*Zeta[3]))/135 + 
      (8*(23921 - (8550*I)*Pi - 9700*Pi^2 + (5160*I)*Pi^3 - 7560*Zeta[3]))/
       45 - (16*RATIO[(1 - x)^(-1)]*(-4011 + (765*I)*Pi + 2035*Pi^2 + 
         (840*I)*Pi^3 + 1440*Zeta[3]))/45 + 
      (16*RATIO[x]*(-27053 + (32856*I)*Pi + 10525*Pi^2 - (4890*I)*Pi^3 + 
         6210*Zeta[3]))/45) + 
    Nf^2*(Nc*((2104*RATIO[(1 - x)^(-1)])/27 + (160*RATIO[x^(-1)])/27 - 
        (4*RATIO[x]*(1750 + 621*Pi^2 - 864*Zeta[3]))/27 + 
        (2*(3334 + 459*Pi^2 - 216*Zeta[3]))/27 - 
        (4*RATIO[x^2]*(-19 + 36*Pi^2 + 324*Zeta[3]))/9) + 
      (((-16*I)/45)*(-309*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
        392/(15*(-1 + RATIO[x])^2) + (8*RATIO[x]*(709 + (220*I)*Pi + 
           1215*Pi^2 - 1440*Zeta[3]))/45 - 
        (4*(2453 - (800*I)*Pi + 945*Pi^2 - 360*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(5371 - (4290*I)*Pi + 4860*Zeta[3]))/135)/Nc) + 
    Nf*((8*(-423 - (355*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((8*I)/3)*(-3*I + 40*Pi)*RATIO[x^(-1)] - (32*((-18*I)*Pi + Pi^2))/
       (9*(-1 + RATIO[x])^3) - (4*(-2997 + (2790*I)*Pi + 20*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (4*RATIO[x]*(25439 - (22704*I)*Pi - 
         5370*Pi^2 + (1860*I)*Pi^3 - 360*Zeta[3]))/45 + 
      (2*(-17753 + (20700*I)*Pi + 16005*Pi^2 - (1500*I)*Pi^3 + 360*Zeta[3]))/
       45 + (2*RATIO[x^2]*(-158888 - (101028*I)*Pi - 37455*Pi^2 - 
         (10080*I)*Pi^3 + 4320*Zeta[3]))/135 + 
      ((-20*RATIO[(1 - x)^(-1)])/3 - 16/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*RATIO[x]*(164*I + 108*Pi + (51*I)*Pi^2 + 4*Pi^3 + 
          (60*I)*Zeta[3]) + (2*(72 - (84*I)*Pi + 45*Pi^2 - (4*I)*Pi^3 + 
           60*Zeta[3]))/3 + (4*RATIO[x^2]*(191 - (60*I)*Pi + 36*Pi^2 - 
           (4*I)*Pi^3 + 72*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((-16*(1355 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (8*(361 + 12*Pi^2)*RATIO[x^(-1)])/27 - 
        (2*(33275 + 4497*Pi^2 - 2700*Zeta[3]))/27 + 
        (16*RATIO[x]*(4082 + 1428*Pi^2 - 2133*Zeta[3]))/27 + 
        (2*RATIO[x^2]*(-784 + 591*Pi^2 + 5904*Zeta[3]))/9))) + 
  G[1, 1, 1, x]*(Nc^3*((8*(1043 + 66*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(2987 + 132*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*(367 + 1998*Pi^2 + 756*Zeta[3]))/27 - 
      (8*RATIO[x^2]*(-92 + 165*Pi^2 + 1350*Zeta[3]))/9 + 
      (8*RATIO[x]*(10040 + 3159*Pi^2 + 3618*Zeta[3]))/27) + 
    Nc*((-32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
      (16*(-5049 + (2700*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*RATIO[x]*(-212 - (69000*I)*Pi + 9165*Pi^2 + (9630*I)*Pi^3 - 
         72090*Zeta[3]))/135 - ((16*I)/45)*RATIO[x^(-1)]*
       (4011*I + 765*Pi - (2035*I)*Pi^2 + 320*Pi^3 - (4560*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*((201*I)*Pi - (55*I)*Pi^3 + 438*Zeta[3]))/9 + 
      (16*(-4592 + (70959*I)*Pi - 3345*Pi^2 - (1440*I)*Pi^3 + 16200*Zeta[3]))/
       135 + (8*RATIO[x^2]*(81371 - (29568*I)*Pi - 40740*Pi^2 - 
         (13320*I)*Pi^3 + 163620*Zeta[3]))/135) + 
    Nf^2*(Nc*((160*RATIO[(1 - x)^(-1)])/27 + (2104*RATIO[x^(-1)])/27 - 
        (4*RATIO[x^2]*(-19 + 36*Pi^2 + 324*Zeta[3]))/9 - 
        (2*(52 + 999*Pi^2 + 432*Zeta[3]))/27 + 
        (4*RATIO[x]*(1636 + 837*Pi^2 + 1080*Zeta[3]))/27) + 
      ((392*RATIO[x^(-2)])/15 - ((16*I)/45)*(-309*I + 20*Pi)*RATIO[x^(-1)] + 
        (4*(7637 - (4860*I)*Pi + 4455*Pi^2 + 2160*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(5371 - (4290*I)*Pi + 4860*Zeta[3]))/135 - 
        (8*RATIO[x]*(12869 - (7920*I)*Pi + 3645*Pi^2 + 5400*Zeta[3]))/135)/
       Nc) + Nf*(((8*I)/3)*(-3*I + 40*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
      (4*(-2997 + (2790*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-423 - (355*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/15 + 
      ((2*I)/135)*(59513*I - 175152*Pi + (21660*I)*Pi^2 + 12600*Pi^3 + 
        (92880*I)*Zeta[3]) + ((2*I)/135)*RATIO[x^2]*(158888*I - 101028*Pi + 
        (37455*I)*Pi^2 + 58680*Pi^3 + (408240*I)*Zeta[3]) + 
      (4*RATIO[x]*(82571 + (169140*I)*Pi + 53565*Pi^2 - (32040*I)*Pi^3 + 
         216000*Zeta[3]))/135 + ((-16*RATIO[x^(-2)])/3 - 
        (20*RATIO[x^(-1)])/3 + (4*RATIO[x^2]*(191 - (60*I)*Pi + 36*Pi^2 + 
           (28*I)*Pi^3 - 120*Zeta[3]))/3 + 
        (2*(126 + (12*I)*Pi + 15*Pi^2 + (28*I)*Pi^3 - 108*Zeta[3]))/3 + 
        (4*RATIO[x]*(-218 + (12*I)*Pi - 21*Pi^2 - (28*I)*Pi^3 + 108*Zeta[3]))/
         3)/Nc^2 + Nc^2*((-8*(361 + 12*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (16*(1355 + 18*Pi^2)*RATIO[x^(-1)])/27 + 
        (2*(-2971 + 8700*Pi^2 + 3348*Zeta[3]))/27 + 
        (2*RATIO[x^2]*(-784 + 591*Pi^2 + 5904*Zeta[3]))/9 - 
        (4*RATIO[x]*(13976 + 7485*Pi^2 + 9180*Zeta[3]))/27))) + 
  G[1, 0, 0, x]*(Nc^3*((16*RATIO[x]*(5744 + 675*Pi^2 - 2187*Zeta[3]))/27 - 
      (16*(895 + 171*Pi^2 - 486*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-808 + 231*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(-4766 + 297*Pi^2 + 108*Zeta[3]))/27 + 
      (16*RATIO[x^2]*(356 + 231*Pi^2 + 1971*Zeta[3]))/27) + 
    Nc*((192*I)*Pi*RATIO[x^(-2)] - (((8*I)/3)*(-5*I + 122*Pi))/
       (-1 + RATIO[x])^2 + (8*RATIO[x^2]*(33359 - (2592*I)*Pi + 71280*Pi^2 - 
         (8820*I)*Pi^3 - 58860*Zeta[3]))/135 + 
      (16*(7531 - (73776*I)*Pi + 57810*Pi^2 + (1260*I)*Pi^3 - 25380*Zeta[3]))/
       135 - (16*RATIO[(1 - x)^(-1)]*(-3319 - (93*I)*Pi + 660*Pi^2 + 
         (360*I)*Pi^3 - 3348*Zeta[3]))/27 - ((32*I)/45)*RATIO[x^(-1)]*
       (3808*I - 4225*Pi - (2200*I)*Pi^2 + 520*Pi^3 + (30*I)*Zeta[3]) + 
      (32*RATIO[x]*(-50863 + (2802*I)*Pi - 37650*Pi^2 + (4005*I)*Pi^3 + 
         25785*Zeta[3]))/135) + 
    Nf^2*((((-16*I)/135)*(-667*I + 60*Pi)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(-7891 + (4290*I)*Pi + 30*Pi^2 - 4860*Zeta[3]))/135 - 
        (8*RATIO[x]*(-291 + (220*I)*Pi + 820*Pi^2 - 1440*Zeta[3]))/45 + 
        (4*(-1987 - (560*I)*Pi + 520*Pi^2 - 360*Zeta[3]))/45)/Nc + 
      Nc*((2264*RATIO[x^(-1)])/27 + (8*RATIO[x]*(694 + 189*Pi^2 - 
           432*Zeta[3]))/27 - (4*(-110 + 99*Pi^2 - 108*Zeta[3]))/27 + 
        (4*RATIO[x^2]*(545 + 108*Pi^2 + 972*Zeta[3]))/27)) + 
    Nf*((16*(-571 + (42*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*I)*Pi*RATIO[x^(-2)] + (4*(-6233 - (600*I)*Pi + 360*Pi^2)*
        RATIO[x^(-1)])/45 + (((8*I)/3)*(-41*I + 50*Pi))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x]*(-57997 - (28926*I)*Pi + 54450*Pi^2 + (3060*I)*Pi^3 - 
         57240*Zeta[3]))/135 + (2*(103939 + (110808*I)*Pi - 74925*Pi^2 - 
         (4140*I)*Pi^3 + 31320*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(150448 + (45588*I)*Pi - 13005*Pi^2 - (7200*I)*Pi^3 + 
         95040*Zeta[3]))/135 + (4*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
        ((2*I)/3)*(210*I + 228*Pi + (47*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) + 
        ((4*I)/3)*RATIO[x^2]*(137*I + 60*Pi + (36*I)*Pi^2 + 4*Pi^3 + 
          (72*I)*Zeta[3]) + (4*RATIO[x]*(230 - (108*I)*Pi + 51*Pi^2 - 
           (4*I)*Pi^3 + 60*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((112*(-8 + 3*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (8*(-1037 + 26*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*RATIO[x]*(16516 + 3237*Pi^2 - 8316*Zeta[3]))/27 + 
        (2*(-827 + 2004*Pi^2 - 2484*Zeta[3]))/27 - 
        (2*RATIO[x^2]*(5720 + 1749*Pi^2 + 17280*Zeta[3]))/27))) + 
  G[0, 1, 1, x]*(Nc^3*((80*(347 + 49*Pi^2 + 18*Zeta[3]))/9 - 
      (8*RATIO[x^(-1)]*(-808 + 231*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-4766 + 297*Pi^2 + 108*Zeta[3]))/27 - 
      (16*RATIO[x]*(2152 + 379*Pi^2 + 585*Zeta[3]))/9 + 
      (16*RATIO[x^2]*(356 + 231*Pi^2 + 1971*Zeta[3]))/27) + 
    Nc*(((-8*I)/3)*(-5*I + 122*Pi)*RATIO[x^(-2)] + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(33359 - (2592*I)*Pi + 71280*Pi^2 - (3240*I)*Pi^3 - 
         92340*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(-3808 - (4225*I)*Pi + 
         2200*Pi^2 + (680*I)*Pi^3 - 990*Zeta[3]))/45 - 
      ((16*I)/27)*RATIO[x^(-1)]*(3319*I - 93*Pi - (660*I)*Pi^2 + 264*Pi^3 + 
        (2772*I)*Zeta[3]) + (16*RATIO[x]*(22789 - (1004*I)*Pi + 1340*Pi^2 + 
         (300*I)*Pi^3 + 2250*Zeta[3]))/45 + 
      (8*(-51677 - (46312*I)*Pi + 12100*Pi^2 + (60*I)*Pi^3 + 16920*Zeta[3]))/
       45) + Nf^2*(Nc*((2264*RATIO[(1 - x)^(-1)])/27 + 
        (4*(227 + 43*Pi^2 + 24*Zeta[3]))/3 - 
        (8*RATIO[x]*(413 + 99*Pi^2 + 180*Zeta[3]))/9 + 
        (4*RATIO[x^2]*(545 + 108*Pi^2 + 972*Zeta[3]))/27) + 
      (((-16*I)/135)*(-667*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*RATIO[x^2]*(-7891 + (4290*I)*Pi + 30*Pi^2 - 4860*Zeta[3]))/135 - 
        (4*(19997 - (5580*I)*Pi + 3300*Pi^2 + 2160*Zeta[3]))/135 + 
        (8*RATIO[x]*(14909 - (7920*I)*Pi + 2400*Pi^2 + 5400*Zeta[3]))/135)/
       Nc) + Nf*((4*(-6233 - (600*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((8*I)/3)*(-41*I + 50*Pi)*RATIO[x^(-2)] + 
      (16*(-571 + (42*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/27 - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/45)*RATIO[x]*
       (30817*I - 5554*Pi + (13815*I)*Pi^2 + 8040*Pi^3 + (52560*I)*Zeta[3]) + 
      (2*(46131 + (32848*I)*Pi + 6990*Pi^2 - (3720*I)*Pi^3 + 15840*Zeta[3]))/
       45 + (2*RATIO[x^2]*(150448 + (45588*I)*Pi - 13005*Pi^2 - 
         (44280*I)*Pi^3 + 317520*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] + 
        (4*RATIO[x]*(44 - (12*I)*Pi + 21*Pi^2 + (28*I)*Pi^3 - 108*Zeta[3]))/
         3 + (2*(-24 + (132*I)*Pi - 17*Pi^2 - (28*I)*Pi^3 + 108*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-137 + (60*I)*Pi - 36*Pi^2 - (28*I)*Pi^3 + 
           120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((8*(-1037 + 26*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (112*(-8 + 3*Pi^2)*RATIO[x^(-1)])/27 - 
        (2*(13193 + 2073*Pi^2 + 1044*Zeta[3]))/9 + 
        (8*RATIO[x]*(3706 + 831*Pi^2 + 1494*Zeta[3]))/9 - 
        (2*RATIO[x^2]*(5720 + 1749*Pi^2 + 17280*Zeta[3]))/27))) + 
  G[0, 0, 1, x]*(Nc^3*((-16*RATIO[x]*(-6347 + 900*Pi^2 - 5751*Zeta[3]))/27 + 
      (8*(-10601 + 918*Pi^2 - 2268*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(-593 + 66*Pi^2 + 36*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(2179 + 132*Pi^2 + 108*Zeta[3]))/27 - 
      (16*RATIO[x^2]*(247 + 66*Pi^2 + 5967*Zeta[3]))/27) + 
    Nc*((-96*I)*Pi*RATIO[x^(-2)] - (((8*I)/15)*(1871*I + 2100*Pi))/
       (-1 + RATIO[x])^2 + ((32*I)/27)*RATIO[x^(-1)]*(-494*I - 873*Pi + 
        (165*I)*Pi^2 + 93*Pi^3 + (342*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^2]*
       (-57365*I + 216336*Pi - (81600*I)*Pi^2 + 14760*Pi^3 - 
        (31860*I)*Zeta[3]) + (8*(-11155 - (7622*I)*Pi - 950*Pi^2 - 
         (420*I)*Pi^3 + 1440*Zeta[3]))/9 - 
      (16*RATIO[(1 - x)^(-1)]*(4719 - (85*I)*Pi - 770*Pi^2 + (340*I)*Pi^3 + 
         2520*Zeta[3]))/45 + (16*RATIO[x]*(42364 + (79012*I)*Pi - 
         15185*Pi^2 + (2640*I)*Pi^3 + 12510*Zeta[3]))/45) + 
    Nf^2*((((16*I)/135)*(-797*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 
        196/(15*(-1 + RATIO[x])^2) + (16*RATIO[x]*(-2234 + (3720*I)*Pi + 
           1125*Pi^2 - 7560*Zeta[3]))/135 - 
        (8*(-4814 + (2550*I)*Pi + 945*Pi^2 - 2700*Zeta[3]))/135 + 
        (16*RATIO[x^2]*(42 - (127*I)*Pi + 9*Pi^2 + 486*Zeta[3]))/9)/Nc + 
      Nc*((-2104*RATIO[(1 - x)^(-1)])/27 + (160*RATIO[x^(-1)])/27 - 
        (8*RATIO[x]*(-1117 + 225*Pi^2 - 1512*Zeta[3]))/27 + 
        (4*(-1897 + 171*Pi^2 - 540*Zeta[3]))/27 - 
        (4*RATIO[x^2]*(301 + 36*Pi^2 + 2916*Zeta[3]))/27)) + 
    Nf*((8*(321 - (49*I)*Pi + 76*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-17 + (360*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/27 + 
      (((4*I)/15)*(353*I + 585*Pi))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(4220 - (66636*I)*Pi + 43185*Pi^2 + (42120*I)*Pi^3 - 
         274320*Zeta[3]))/135 + (2*(26013 + (35710*I)*Pi - 23060*Pi^2 + 
         (2760*I)*Pi^3 - 17640*Zeta[3]))/45 + 
      (4*RATIO[x]*(5771 - (45838*I)*Pi + 25895*Pi^2 - (7080*I)*Pi^3 + 
         43560*Zeta[3]))/45 + ((4*RATIO[(1 - x)^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-27 + (60*I)*Pi + 24*Pi^2 + 
           (28*I)*Pi^3 - 120*Zeta[3]))/3 + ((2*I)/3)*(24*I - 156*Pi + 
          (19*I)*Pi^2 + 28*Pi^3 + (108*I)*Zeta[3]) + 
        (4*RATIO[x]*(60 - (108*I)*Pi + 15*Pi^2 - (28*I)*Pi^3 + 108*Zeta[3]))/
         3)/Nc^2 + Nc^2*((6928*RATIO[(1 - x)^(-1)])/9 + 
        (8*(-401 + 36*Pi^2)*RATIO[x^(-1)])/27 + 
        (8*RATIO[x]*(-10697 + 2157*Pi^2 - 13770*Zeta[3]))/27 - 
        (2*(-38305 + 3711*Pi^2 - 10044*Zeta[3]))/27 + 
        (2*RATIO[x^2]*(4036 + 483*Pi^2 + 54432*Zeta[3]))/27))) + 
  G[1, 1, 0, x]*(Nc^3*((-8*RATIO[(1 - x)^(-1)]*(-593 + 66*Pi^2 + 36*Zeta[3]))/
       9 - (8*RATIO[x^(-1)]*(2179 + 132*Pi^2 + 108*Zeta[3]))/27 - 
      (8*(-533 + 338*Pi^2 + 900*Zeta[3]))/9 + 
      (16*RATIO[x]*(-1951 + 344*Pi^2 + 2061*Zeta[3]))/9 - 
      (16*RATIO[x^2]*(247 + 66*Pi^2 + 5967*Zeta[3]))/27) + 
    Nc*(((-8*I)/15)*(1871*I + 2100*Pi)*RATIO[x^(-2)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(14747 + (71703*I)*Pi - 93480*Pi^2 + (3960*I)*Pi^3 - 7020*Zeta[3]))/
       135 - (32*RATIO[(1 - x)^(-1)]*(-494 + (873*I)*Pi + 165*Pi^2 + 
         (108*I)*Pi^3 - 864*Zeta[3]))/27 - ((16*I)/45)*RATIO[x^(-1)]*
       (-4719*I - 85*Pi + (770*I)*Pi^2 + 860*Pi^3 + (600*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[x^2]*(57365*I - 216336*Pi + (81600*I)*Pi^2 + 
        4320*Pi^3 + (146340*I)*Zeta[3]) + 
      (16*RATIO[x]*(-69727 - (20700*I)*Pi + 127155*Pi^2 - (7380*I)*Pi^3 + 
         79650*Zeta[3]))/135) + 
    Nf^2*(Nc*((160*RATIO[(1 - x)^(-1)])/27 - (2104*RATIO[x^(-1)])/27 - 
        (4*(-4 + 35*Pi^2 + 48*Zeta[3]))/3 + 
        (8*RATIO[x]*(-272 + 87*Pi^2 + 468*Zeta[3]))/9 - 
        (4*RATIO[x^2]*(301 + 36*Pi^2 + 2916*Zeta[3]))/27) + 
      ((-196*RATIO[x^(-2)])/15 + ((16*I)/135)*(-797*I + 60*Pi)*
         RATIO[x^(-1)] + (16*RATIO[x^2]*(42 - (127*I)*Pi + 9*Pi^2 + 
           486*Zeta[3]))/9 + (8*(1606 + (1080*I)*Pi + 1575*Pi^2 + 
           2160*Zeta[3]))/135 - (16*RATIO[x]*(-974 - (90*I)*Pi + 1395*Pi^2 + 
           7020*Zeta[3]))/135)/Nc) + 
    Nf*((8*(-17 + (360*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((4*I)/15)*(353*I + 585*Pi)*RATIO[x^(-2)] + 
      (8*(321 - (49*I)*Pi + 76*Pi^2)*RATIO[x^(-1)])/9 + 
      ((4*I)/135)*RATIO[x]*(21533*I + 204150*Pi + (120870*I)*Pi^2 + 
        7560*Pi^3 + (27000*I)*Zeta[3]) + 
      (2*(116885 - (234534*I)*Pi + 129375*Pi^2 - (3780*I)*Pi^3 + 
         4320*Zeta[3]))/135 + (2*RATIO[x^2]*(4220 - (66636*I)*Pi + 
         43185*Pi^2 - (13860*I)*Pi^3 + 61560*Zeta[3]))/135 + 
      ((-4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3 + ((4*I)/3)*RATIO[x]*
         (6*I - 12*Pi + (63*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) + 
        (2*(42 - (252*I)*Pi + 59*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-27 + (60*I)*Pi + 24*Pi^2 - (4*I)*Pi^3 + 72*Zeta[3]))/
         3)/Nc^2 + Nc^2*((8*(-401 + 36*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (6928*RATIO[x^(-1)])/9 + (2*(-149 + 1800*Pi^2 + 3132*Zeta[3]))/9 - 
        (4*RATIO[x]*(-5786 + 1599*Pi^2 + 8964*Zeta[3]))/9 + 
        (2*RATIO[x^2]*(4036 + 483*Pi^2 + 54432*Zeta[3]))/27))) + 
  G[1, 0, 1, x]*(Nc^3*((16*RATIO[x]*(-1951 + 107*Pi^2 - 1935*Zeta[3]))/9 - 
      (8*(-533 + 35*Pi^2 - 828*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(-593 + 55*Pi^2 + 36*Zeta[3]))/9 - 
      (8*RATIO[x^(-1)]*(2179 + 198*Pi^2 + 108*Zeta[3]))/27 + 
      (16*RATIO[x^2]*(-247 + 132*Pi^2 + 6021*Zeta[3]))/27) + 
    Nc*((64*Pi^2*RATIO[x^(-3)])/9 - (8*(-5613 + (510*I)*Pi + 20*Pi^2)*
        RATIO[x^(-2)])/45 - ((320*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(-69727 - (164916*I)*Pi + 29025*Pi^2 - (14760*I)*Pi^3 - 
         33210*Zeta[3]))/135 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*
       (988*I + 2247*Pi + (396*I)*Pi^2 + 462*Pi^3 + (1476*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-1)]*(-4719*I + 3000*Pi + (3960*I)*Pi^2 + 
        830*Pi^3 + (5340*I)*Zeta[3]) + 
      (16*(14747 + (47520*I)*Pi - 9495*Pi^2 + (7920*I)*Pi^3 + 4860*Zeta[3]))/
       135 + (8*RATIO[x^2]*(-57365 + (248496*I)*Pi + 37470*Pi^2 + 
         (28440*I)*Pi^3 + 55620*Zeta[3]))/135) + 
    Nf^2*(((-196*RATIO[x^(-2)])/15 + ((16*I)/135)*(-797*I + 60*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x]*(-1948 + (7440*I)*Pi + 1005*Pi^2 - 
           15120*Zeta[3]))/135 + (4*(3212 + (4380*I)*Pi + 735*Pi^2 - 
           5400*Zeta[3]))/135 - (16*RATIO[x^2]*(-42 - (127*I)*Pi + 10*Pi^2 + 
           486*Zeta[3]))/9)/Nc + Nc*((160*RATIO[(1 - x)^(-1)])/27 - 
        (2104*RATIO[x^(-1)])/27 + (4*RATIO[x]*(-544 + 57*Pi^2 - 
           1008*Zeta[3]))/9 - (2*(-8 + 9*Pi^2 - 120*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-301 + 72*Pi^2 + 2916*Zeta[3]))/27)) + 
    Nf*((8*(-17 + (804*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (64*Pi^2*RATIO[x^(-3)])/9 + (4*(-1059 + (1560*I)*Pi + 40*Pi^2)*
        RATIO[x^(-2)])/45 - (8*(-321 - (232*I)*Pi + 62*Pi^2)*RATIO[x^(-1)])/
       9 + ((128*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/135)*RATIO[x]*
       (21533*I + 4764*Pi + (95985*I)*Pi^2 + 27000*Pi^3 + 
        (124200*I)*Zeta[3]) + (2*(23377 - (2058*I)*Pi + 15570*Pi^2 - 
         (1944*I)*Pi^3 + 9288*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(4220 + (122076*I)*Pi + 25995*Pi^2 - (53640*I)*Pi^3 + 
         244080*Zeta[3]))/135 + ((-4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3 + 
        ((4*I)/3)*RATIO[x]*(6*I + 108*Pi + (15*I)*Pi^2 + 28*Pi^3 + 
          (108*I)*Zeta[3]) + (2*(42 + (12*I)*Pi + 21*Pi^2 - (28*I)*Pi^3 + 
           108*Zeta[3]))/3 + (4*RATIO[x^2]*(-27 - (60*I)*Pi - 24*Pi^2 - 
           (28*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((8*(-401 + 30*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (16*(433 + 5*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*RATIO[x]*(-5786 + 555*Pi^2 - 9252*Zeta[3]))/9 + 
        (2*(-149 + 324*Pi^2 - 3420*Zeta[3]))/9 - 
        (2*RATIO[x^2]*(-4036 + 975*Pi^2 + 54864*Zeta[3]))/27))) + 
  G[0, 1, 0, x]*(Nc^3*((-8*RATIO[x^(-1)]*(-593 + 55*Pi^2 + 36*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(2179 + 198*Pi^2 + 108*Zeta[3]))/27 + 
      (8*(-10601 + 801*Pi^2 + 2916*Zeta[3]))/27 + 
      (16*RATIO[x^2]*(-247 + 132*Pi^2 + 6021*Zeta[3]))/27 - 
      (16*RATIO[x]*(-6347 + 585*Pi^2 + 6237*Zeta[3]))/27) + 
    Nc*((-320*I)*Pi*RATIO[x^(-2)] - (64*Pi^2)/(9*(-1 + RATIO[x])^3) - 
      (8*(-5613 + (510*I)*Pi + 20*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*RATIO[x]*(42364 - (27860*I)*Pi - 22165*Pi^2 + (210*I)*Pi^3 - 
         36090*Zeta[3]))/45 - (16*RATIO[(1 - x)^(-1)]*(1573 + (1000*I)*Pi - 
         1320*Pi^2 + (20*I)*Pi^3 - 240*Zeta[3]))/15 - 
      ((16*I)/27)*RATIO[x^(-1)]*(988*I + 2247*Pi + (396*I)*Pi^2 + 252*Pi^3 + 
        (216*I)*Zeta[3]) + (8*(-55775 + (4568*I)*Pi + 25510*Pi^2 + 
         (2040*I)*Pi^3 + 16920*Zeta[3]))/45 + 
      (8*RATIO[x^2]*(-57365 + (248496*I)*Pi + 37470*Pi^2 + (6480*I)*Pi^3 + 
         187380*Zeta[3]))/135) + 
    Nf^2*(Nc*((-2104*RATIO[(1 - x)^(-1)])/27 + (160*RATIO[x^(-1)])/27 + 
        (2*(-3794 + 405*Pi^2 + 864*Zeta[3]))/27 - 
        (4*RATIO[x]*(-2234 + 315*Pi^2 + 2808*Zeta[3]))/27 + 
        (4*RATIO[x^2]*(-301 + 72*Pi^2 + 2916*Zeta[3]))/27) + 
      (((16*I)/135)*(-797*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 
        196/(15*(-1 + RATIO[x])^2) - (16*RATIO[x^2]*(-42 - (127*I)*Pi + 
           10*Pi^2 + 486*Zeta[3]))/9 - (4*(-9628 + (2880*I)*Pi + 1875*Pi^2 + 
           4320*Zeta[3]))/135 + (8*RATIO[x]*(-4468 - (180*I)*Pi + 1605*Pi^2 + 
           14040*Zeta[3]))/135)/Nc) + 
    Nf*((-8*(-321 - (232*I)*Pi + 62*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*I)*Pi*RATIO[x^(-2)] + (8*(-17 + (804*I)*Pi + 12*Pi^2)*
        RATIO[x^(-1)])/27 + (64*Pi^2)/(9*(-1 + RATIO[x])^3) + 
      (4*(-1059 + (1560*I)*Pi + 40*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(4220 + (122076*I)*Pi + 25995*Pi^2 + (2340*I)*Pi^3 - 
         91800*Zeta[3]))/135 + (2*(26013 + (40438*I)*Pi - 29375*Pi^2 - 
         (180*I)*Pi^3 - 3600*Zeta[3]))/45 + 
      (4*RATIO[x]*(5771 - (42280*I)*Pi + 23330*Pi^2 - (360*I)*Pi^3 + 
         15480*Zeta[3]))/45 + ((4*RATIO[(1 - x)^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2) + ((2*I)/3)*(24*I + 108*Pi + (57*I)*Pi^2 + 
          4*Pi^3 + (60*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^2]*
         (27*I - 60*Pi + (24*I)*Pi^2 + 4*Pi^3 + (72*I)*Zeta[3]) + 
        (4*RATIO[x]*(60 + (12*I)*Pi + 63*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3)/
       Nc^2 + Nc^2*((16*(433 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*(-401 + 30*Pi^2)*RATIO[x^(-1)])/27 - 
        (2*(-38305 + 3333*Pi^2 + 9612*Zeta[3]))/27 + 
        (8*RATIO[x]*(-10697 + 1320*Pi^2 + 13554*Zeta[3]))/27 - 
        (2*RATIO[x^2]*(-4036 + 975*Pi^2 + 54864*Zeta[3]))/27))) + 
  G[1, 0, x]*(Nc^3*(96*Pi^2*RATIO[x^(-2)] + 
      (4*RATIO[x]*(298370 + 54135*Pi^2 + 13329*Pi^4 - 337860*Zeta[3]))/405 - 
      (4*(360280 + 28935*Pi^2 + 3654*Pi^4 - 167040*Zeta[3]))/405 + 
      (4*RATIO[x^(-1)]*(-15020 + 3065*Pi^2 + 57*Pi^4 + 2310*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*(-15020 + 530*Pi^2 + 57*Pi^4 + 6270*Zeta[3]))/
       135 - (4*RATIO[x^2]*(298370 + 10125*Pi^2 + 12051*Pi^4 + 9900*Zeta[3]))/
       405) + Nc*((8*((1871*I)*Pi + 820*Pi^2)*RATIO[x^(-2)])/15 + 
      (40*((-3*I)*Pi + 88*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[x]*(81857 + (117932*I)*Pi - 20245*Pi^2 - (3366*I)*Pi^3 + 
         2006*Pi^4 + 196416*Zeta[3] - (1440*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^2]*(245571 - (13116*I)*Pi + 23695*Pi^2 - (5838*I)*Pi^3 + 
         147*Pi^4 + 350208*Zeta[3] - (10800*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(11679 + (10642*I)*Pi - 13620*Pi^2 - (12540*I)*Pi^3 + 
         4164*Pi^4 - 5940*Zeta[3] + (24300*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 + (36330*I)*Pi + 12205*Pi^2 - 
         (3630*I)*Pi^3 + 2370*Pi^4 + 23760*Zeta[3] + (34740*I)*Pi*Zeta[3]))/
       135 - (4*(-63493 - (90402*I)*Pi - 45600*Pi^2 - (2304*I)*Pi^3 + 
         2748*Pi^4 - 345816*Zeta[3] + (108000*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((-196*RATIO[(1 - x)^(-1)])/15 - (28*((7*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/15 + (4*(-441 + (520*I)*Pi + 260*Pi^2)*
          RATIO[x^(-1)])/135 - (4*RATIO[x]*(22725 - (5822*I)*Pi - 1500*Pi^2 - 
           (720*I)*Pi^3 + 852*Pi^4 - 33840*Zeta[3]))/135 + 
        (2*(24367 - (4958*I)*Pi - 3360*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
           29520*Zeta[3]))/135 + (2*RATIO[x^2]*(45450 - (26884*I)*Pi - 
           4940*Pi^2 - (1320*I)*Pi^3 + 1917*Pi^4 - 8640*Zeta[3]))/135)/Nc + 
      Nc*((-16*(28 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/81 + 
        12*Pi^2*RATIO[x^(-2)] - (8*(56 + 27*Pi^2)*RATIO[x^(-1)])/81 + 
        (8*RATIO[x]*(27970 + 1650*Pi^2 + 639*Pi^4 - 18810*Zeta[3]))/405 - 
        (RATIO[x^2]*(223760 + 240*Pi^2 + 5751*Pi^4 + 24480*Zeta[3]))/405 + 
        (-158470 + 1860*Pi^2 - 639*Pi^4 + 68760*Zeta[3])/405)) + 
    Nf*((-2*((706*I)*Pi + 695*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*((-123*I)*Pi + 170*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/135)*RATIO[x^(-1)]*(3297*I - 7499*Pi + (2950*I)*Pi^2 + 
        4680*Pi^3 - (2880*I)*Zeta[3]) + ((4*I)/135)*RATIO[(1 - x)^(-1)]*
       (3297*I - 10020*Pi + (4700*I)*Pi^2 + 2160*Pi^3 + (5040*I)*Zeta[3]) + 
      (-60826 + (429468*I)*Pi - 76685*Pi^2 + (21744*I)*Pi^3 + 1893*Pi^4 - 
        160344*Zeta[3] + (77760*I)*Pi*Zeta[3])/135 + 
      (2*RATIO[x]*(38784 - (153120*I)*Pi - 1180*Pi^2 - (55692*I)*Pi^3 + 
         4839*Pi^4 + 346752*Zeta[3] - (129600*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(38784 - (148728*I)*Pi + 109235*Pi^2 - (39702*I)*Pi^3 + 
         2244*Pi^4 + 213552*Zeta[3] - (142560*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(-116*Pi^2*RATIO[x^(-2)] + (2922250 + 31155*Pi^2 + 18594*Pi^4 - 
          1495440*Zeta[3])/810 - (RATIO[x]*(337286 + 31647*Pi^2 + 
           10620*Pi^4 - 315072*Zeta[3]))/81 + 
        (8*RATIO[(1 - x)^(-1)]*(842 + 93*Pi^2 - 342*Zeta[3]))/81 - 
        (16*RATIO[x^(-1)]*(-421 + 12*Pi^2 - 45*Zeta[3]))/81 + 
        (RATIO[x^2]*(1686430 + 10275*Pi^2 + 55017*Pi^4 + 41400*Zeta[3]))/
         405) + ((-4*RATIO[(1 - x)^(-1)])/3 + 
        (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(-1 + (4*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (-1350 - (2016*I)*Pi - 753*Pi^2 + 
          (144*I)*Pi^3 - 53*Pi^4 - 2304*Zeta[3] - (576*I)*Pi*Zeta[3])/18 + 
        (RATIO[x]*(234 + (2688*I)*Pi + 183*Pi^2 - (240*I)*Pi^3 + 53*Pi^4 + 
           4320*Zeta[3] + (576*I)*Pi*Zeta[3]))/9 - 
        (RATIO[x^2]*(1170 + (9840*I)*Pi - 285*Pi^2 - (720*I)*Pi^3 + 
           194*Pi^4 + 12960*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[0, 1, x]*(Nc^3*((96*Pi^2)/(-1 + RATIO[x])^2 - 
      (4*RATIO[x^2]*(59674 + 2025*Pi^2 + 666*Pi^4 + 1980*Zeta[3]))/81 + 
      (4*RATIO[(1 - x)^(-1)]*(-15020 + 3065*Pi^2 + 57*Pi^4 + 2310*Zeta[3]))/
       135 + (4*RATIO[x^(-1)]*(-15020 + 530*Pi^2 + 57*Pi^4 + 6270*Zeta[3]))/
       135 - (4*(360280 - 15075*Pi^2 + 1764*Pi^4 + 180720*Zeta[3]))/405 + 
      (4*RATIO[x]*(298370 - 33885*Pi^2 + 5418*Pi^4 + 357660*Zeta[3]))/405) + 
    Nc*((40*((-3*I)*Pi + 88*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*((1871*I)*Pi + 820*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(11679 + (10642*I)*Pi - 13620*Pi^2 - 
         (7260*I)*Pi^3 + 1116*Pi^4 - 37620*Zeta[3] + (16740*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-1)]*(11679 + (36330*I)*Pi + 12205*Pi^2 - 
         (1980*I)*Pi^3 + 2796*Pi^4 + 13860*Zeta[3] + (59580*I)*Pi*Zeta[3]))/
       135 + (4*(63493 - (643422*I)*Pi + 214460*Pi^2 - (20520*I)*Pi^3 + 
         28272*Pi^4 + 55800*Zeta[3] + (99360*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^2]*(245571 - (13116*I)*Pi + 23695*Pi^2 - (9030*I)*Pi^3 + 
         21618*Pi^4 + 369360*Zeta[3] + (145800*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(245571 - (380028*I)*Pi + 108125*Pi^2 - (19080*I)*Pi^3 + 
         41925*Pi^4 + 216180*Zeta[3] + (303480*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(Nc*((-8*(56 + 27*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
        (16*(28 + 9*Pi^2)*RATIO[x^(-1)])/81 + (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*(-79235 + 7410*Pi^2 + 126*Pi^4 - 53100*Zeta[3]))/405 - 
        (4*RATIO[x^2]*(11188 + 12*Pi^2 + 81*Pi^4 + 1224*Zeta[3]))/81 + 
        (16*RATIO[x]*(13985 - 795*Pi^2 + 36*Pi^4 + 12465*Zeta[3]))/405) + 
      ((4*(-441 + (520*I)*Pi + 260*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (196*RATIO[x^(-1)])/15 - (28*((7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (2*(-24367 + (20198*I)*Pi + 5300*Pi^2 + 
           84*Pi^4 - 28080*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(22725 - (13442*I)*Pi - 2470*Pi^2 - (660*I)*Pi^3 + 
           270*Pi^4 - 4320*Zeta[3]))/135 - 
        (4*RATIO[x]*(22725 - (21062*I)*Pi - 3440*Pi^2 - (360*I)*Pi^3 + 
           96*Pi^4 + 23760*Zeta[3]))/135)/Nc) + 
    Nf*((-8*((-123*I)*Pi + 170*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*((706*I)*Pi + 695*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      ((4*I)/135)*RATIO[x^(-1)]*(3297*I - 10020*Pi + (4700*I)*Pi^2 + 
        2040*Pi^3 + (4320*I)*Zeta[3]) + ((4*I)/135)*RATIO[(1 - x)^(-1)]*
       (3297*I - 7499*Pi + (2950*I)*Pi^2 + 3360*Pi^3 - (10800*I)*Zeta[3]) + 
      (4*RATIO[x]*(19392 - (72168*I)*Pi + 109825*Pi^2 - (39060*I)*Pi^3 + 
         11691*Pi^4 + 203400*Zeta[3] - (25920*I)*Pi*Zeta[3]))/135 + 
      (-60826 + (420684*I)*Pi - 297515*Pi^2 + (57780*I)*Pi^3 - 6552*Pi^4 - 
        302040*Zeta[3] + (32400*I)*Pi*Zeta[3])/135 - 
      (2*RATIO[x^2]*(38784 - (148728*I)*Pi + 109235*Pi^2 - (35940*I)*Pi^3 + 
         21849*Pi^4 + 190980*Zeta[3] - (81000*I)*Pi*Zeta[3]))/135 + 
      Nc^2*((-116*Pi^2)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x^(-1)]*(842 + 93*Pi^2 - 342*Zeta[3]))/81 - 
        (16*RATIO[(1 - x)^(-1)]*(-421 + 12*Pi^2 - 45*Zeta[3]))/81 + 
        (RATIO[x^2]*(1686430 + 10275*Pi^2 + 14166*Pi^4 + 41400*Zeta[3]))/
         405 - (RATIO[x]*(1686430 - 137685*Pi^2 + 11034*Pi^4 + 
           1658160*Zeta[3]))/405 + (2922250 - 264765*Pi^2 + 1314*Pi^4 + 
          1738080*Zeta[3])/810) + 
      ((4*(-1 + (4*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*RATIO[x^(-2)] - (4*RATIO[x^(-1)])/3 + 
        (2*Pi*(-2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (-1350 - (576*I)*Pi - 273*Pi^2 + (720*I)*Pi^3 - 62*Pi^4 - 
          3456*Zeta[3] - (576*I)*Pi*Zeta[3])/18 + 
        (RATIO[x]*(234 + (1248*I)*Pi - 297*Pi^2 - (816*I)*Pi^3 + 62*Pi^4 + 
           5472*Zeta[3] + (576*I)*Pi*Zeta[3]))/9 - 
        (RATIO[x^2]*(1170 + (9840*I)*Pi - 285*Pi^2 - (720*I)*Pi^3 + 
           194*Pi^4 + 12960*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[0, 0, x]*(Nc^3*((192*Pi^2)/(-1 + RATIO[x])^2 - 
      (4*RATIO[x]*(291830 + 27435*Pi^2 + 13329*Pi^4 - 98100*Zeta[3]))/405 + 
      (4*(342880 + 59685*Pi^2 + 3654*Pi^4 - 47160*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(115*Pi^2 - 132*Zeta[3]))/9 + 
      (88*RATIO[x^(-1)]*(-251 + 54*Zeta[3]))/81 + 
      (4*RATIO[x^2]*(298370 - 4005*Pi^2 + 12051*Pi^4 + 9900*Zeta[3]))/405) + 
    Nc*((4*(3801 - (1596*I)*Pi + 418*Pi^2 + (4*I)*Pi^3 - 72*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
         (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + 
      (64*RATIO[x^(-1)]*((247*I)*Pi + 201*Pi^2 - (66*I)*Pi^3 + 18*Pi^4 - 
         (333*I)*Pi*Zeta[3]))/27 + (16*RATIO[(1 - x)^(-1)]*
        (24573 - (6119*I)*Pi + 8955*Pi^2 - (1155*I)*Pi^3 + 393*Pi^4 + 
         20790*Zeta[3] + (7020*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(245571 - (13116*I)*Pi + 18010*Pi^2 + (11460*I)*Pi^3 + 
         12606*Pi^4 + 296460*Zeta[3] + (149040*I)*Pi*Zeta[3]))/135 - 
      (4*(148165 + (202314*I)*Pi - 23350*Pi^2 - (22980*I)*Pi^3 + 20568*Pi^4 + 
         207360*Zeta[3] + (155520*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(-104271 + (68196*I)*Pi - 62365*Pi^2 - (6150*I)*Pi^3 + 
         21657*Pi^4 + 355320*Zeta[3] + (171720*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((16*(153 - (130*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*RATIO[x^(-1)])/3 - (2*(45 - (98*I)*Pi + 280*Pi^2))/
         (15*(-1 + RATIO[x])^2) + (4*RATIO[x]*(10423 - (4862*I)*Pi - 
           930*Pi^2 - (720*I)*Pi^3 + 852*Pi^4 - 14400*Zeta[3]))/135 - 
        (2*(20165 - (3998*I)*Pi + 7290*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
           10080*Zeta[3]))/135 - (2*RATIO[x^2]*(45450 - (26884*I)*Pi - 
           4940*Pi^2 - (1320*I)*Pi^3 + 1917*Pi^4 - 8640*Zeta[3]))/135)/Nc + 
      Nc*((-64*Pi^2*RATIO[(1 - x)^(-1)])/9 + (40*RATIO[x^(-1)])/81 + 
        (24*Pi^2)/(-1 + RATIO[x])^2 + (147550 + 23040*Pi^2 + 639*Pi^4 - 
          10440*Zeta[3])/405 - (8*RATIO[x]*(26140 + 585*Pi^2 + 639*Pi^4 - 
           4230*Zeta[3]))/405 + (RATIO[x^2]*(223760 - 3360*Pi^2 + 5751*Pi^4 + 
           24480*Zeta[3]))/405)) + 
    Nf*(((4*I)/27)*(-99*I - 88*Pi + (480*I)*Pi^2 + 192*Pi^3)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(19389*I + 3536*Pi + (3230*I)*Pi^2 + 
        2160*Pi^3 + (6840*I)*Zeta[3]) + 
      (2*(-5655 + (3516*I)*Pi - 100*Pi^2 - (40*I)*Pi^3 + 720*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x]*(-34796 - (67640*I)*Pi - 
         14330*Pi^2 - (840*I)*Pi^3 + 9211*Pi^4 + 49560*Zeta[3] + 
         (28800*I)*Pi*Zeta[3]))/45 + (121210 + (63180*I)*Pi - 24315*Pi^2 - 
        (16740*I)*Pi^3 + 14637*Pi^4 + 48240*Zeta[3] + (60480*I)*Pi*Zeta[3])/
       135 + (2*RATIO[x^2]*(38784 - (148728*I)*Pi + 84515*Pi^2 + 
         (7170*I)*Pi^3 + 23478*Pi^4 + 135360*Zeta[3] + (64800*I)*Pi*Zeta[3]))/
       135 + Nc^2*((-232*Pi^2)/(-1 + RATIO[x])^2 + 
        (RATIO[x]*(327182 + 12687*Pi^2 + 10728*Pi^4 - 92160*Zeta[3]))/81 + 
        (8*RATIO[(1 - x)^(-1)]*(49*Pi^2 - 24*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(-949 + 216*Zeta[3]))/81 - 
        (RATIO[x^2]*(1686430 - 53085*Pi^2 + 55557*Pi^4 + 41400*Zeta[3]))/
         405 + (-2745010 - 452775*Pi^2 - 19134*Pi^4 + 380880*Zeta[3])/810) + 
      ((8*(-11 - (2*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*Pi*(-5*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (1878 + (576*I)*Pi + 465*Pi^2 - (144*I)*Pi^3 + 53*Pi^4 + 
          2304*Zeta[3] + (576*I)*Pi*Zeta[3])/18 - 
        (RATIO[x]*(762 + (1248*I)*Pi + 327*Pi^2 - (240*I)*Pi^3 + 53*Pi^4 + 
           4320*Zeta[3] + (576*I)*Pi*Zeta[3]))/9 + 
        (RATIO[x^2]*(1170 + (9840*I)*Pi - 285*Pi^2 - (720*I)*Pi^3 + 
           194*Pi^4 + 12960*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[1, 1, x]*(Nc^3*(192*Pi^2*RATIO[x^(-2)] - 
      (4*RATIO[x^(-1)]*(115*Pi^2 - 132*Zeta[3]))/9 + 
      (88*RATIO[(1 - x)^(-1)]*(-251 + 54*Zeta[3]))/81 + 
      (4*RATIO[x^2]*(59674 - 801*Pi^2 + 666*Pi^4 + 1980*Zeta[3]))/81 + 
      (4*(349420 + 28245*Pi^2 + 1764*Pi^4 + 60840*Zeta[3]))/405 - 
      (4*RATIO[x]*(304910 - 35445*Pi^2 + 5418*Pi^4 + 117900*Zeta[3]))/405) + 
    Nc*((-16*RATIO[x^(-1)]*(-24573 + (6119*I)*Pi - 8955*Pi^2 - (660*I)*Pi^3 + 
         48*Pi^4 - 9900*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*(3801 - (1596*I)*Pi + 418*Pi^2 - 48*Zeta[3]))/9 - 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (32*RATIO[(1 - x)^(-1)]*((2470*I)*Pi + 2010*Pi^2 - (825*I)*Pi^3 + 
         531*Pi^4 + 990*Zeta[3] + (2340*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(198471 - (31476*I)*Pi + 32795*Pi^2 - (2396*I)*Pi^3 + 
         12238*Pi^4 + 151716*Zeta[3] + (98640*I)*Pi*Zeta[3]))/45 - 
      (4*(847849 + (39690*I)*Pi + 137400*Pi^2 + (14664*I)*Pi^3 + 23538*Pi^4 + 
         75096*Zeta[3] + (153360*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^2]*(245571 - (13116*I)*Pi + 18010*Pi^2 - (11388*I)*Pi^3 + 
         18312*Pi^4 + 433548*Zeta[3] + (154440*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((-8*RATIO[(1 - x)^(-1)])/3 - (2*(45 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 + (16*(153 - (130*I)*Pi + 100*Pi^2)*
          RATIO[x^(-1)])/135 + (2*(-44769 + (21158*I)*Pi - 4210*Pi^2 + 
           84*Pi^4 - 8640*Zeta[3]))/135 - 
        (4*RATIO[x^2]*(22725 - (13442*I)*Pi - 2470*Pi^2 - (660*I)*Pi^3 + 
           270*Pi^4 - 4320*Zeta[3]))/135 + 
        (4*RATIO[x]*(35027 - (22022*I)*Pi - 4010*Pi^2 - (360*I)*Pi^3 + 
           96*Pi^4 + 4320*Zeta[3]))/135)/Nc + 
      Nc*((40*RATIO[(1 - x)^(-1)])/81 + 24*Pi^2*RATIO[x^(-2)] - 
        (64*Pi^2*RATIO[x^(-1)])/9 - (2*(-81095 - 7500*Pi^2 + 126*Pi^4 - 
           23940*Zeta[3]))/405 + (4*RATIO[x^2]*(11188 - 168*Pi^2 + 81*Pi^4 + 
           1224*Zeta[3]))/81 - (8*RATIO[x]*(29800 - 1425*Pi^2 + 72*Pi^4 + 
           10350*Zeta[3]))/405)) + 
    Nf*((-2*RATIO[x^(-2)]*(5655 - (3516*I)*Pi + 100*Pi^2 - 480*Zeta[3]))/45 + 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + ((4*I)/135)*RATIO[x^(-1)]*
       (19389*I + 3536*Pi + (3230*I)*Pi^2 + 1440*Pi^3 + (2520*I)*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*(-99 + (88*I)*Pi + 480*Pi^2 - (240*I)*Pi^3 + 
         288*Zeta[3]))/27 - (8*RATIO[x]*(45489 - (23634*I)*Pi + 53005*Pi^2 - 
         (18558*I)*Pi^3 + 4947*Pi^4 + 167148*Zeta[3] - (19440*I)*Pi*Zeta[3]))/
       135 + (407554 + (171564*I)*Pi + 230695*Pi^2 - (62964*I)*Pi^3 + 
        6414*Pi^4 + 415224*Zeta[3] - (32400*I)*Pi*Zeta[3])/135 + 
      (2*RATIO[x^2]*(38784 - (148728*I)*Pi + 84515*Pi^2 - (28812*I)*Pi^3 + 
         19407*Pi^4 + 351252*Zeta[3] - (98280*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(-232*Pi^2*RATIO[x^(-2)] + (-2846050 - 219735*Pi^2 - 1854*Pi^4 - 
          623520*Zeta[3])/810 + (8*RATIO[x^(-1)]*(49*Pi^2 - 24*Zeta[3]))/9 - 
        (4*RATIO[(1 - x)^(-1)]*(-949 + 216*Zeta[3]))/81 - 
        (RATIO[x^2]*(1686430 - 53085*Pi^2 + 14706*Pi^4 + 41400*Zeta[3]))/
         405 + (RATIO[x]*(1736950 - 169605*Pi^2 + 11574*Pi^4 + 
           543600*Zeta[3]))/405) + ((4*((-5*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-11 - (2*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        (822 + (2016*I)*Pi - 303*Pi^2 - (720*I)*Pi^3 + 62*Pi^4 + 
          3456*Zeta[3] + (576*I)*Pi*Zeta[3])/18 - 
        (RATIO[x]*(-294 + (2688*I)*Pi - 441*Pi^2 - (816*I)*Pi^3 + 62*Pi^4 + 
           5472*Zeta[3] + (576*I)*Pi*Zeta[3]))/9 + 
        (RATIO[x^2]*(1170 + (9840*I)*Pi - 285*Pi^2 - (720*I)*Pi^3 + 
           194*Pi^4 + 12960*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  Nc^3*((136*Pi^4)/(5*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-600823405 + 12469170*Pi^2 + 571347*Pi^4 + 
       89388*Pi^6 + 764036280*Zeta[3] + 21704760*Pi^2*Zeta[3] - 
       13880160*Zeta[3]^2 - 38170440*Zeta[5]))/229635 + 
    (RATIO[x^(-1)]*(600823405 - 12469170*Pi^2 - 5458320*Pi^4 - 89388*Pi^6 - 
       764036280*Zeta[3] - 35176680*Pi^2*Zeta[3] + 13880160*Zeta[3]^2 - 
       15717240*Zeta[5]))/229635 + 
    (4*RATIO[x^2]*(1044295*Pi^2 - 42630*Pi^4 + 16557*Pi^6 - 253260*Zeta[3] + 
       200970*Pi^2*Zeta[3] + 3367980*Zeta[3]^2 + 498960*Zeta[5]))/2835 - 
    (2*RATIO[x]*(2088590*Pi^2 + 89313*Pi^4 + 33564*Pi^6 - 506520*Zeta[3] - 
       308700*Pi^2*Zeta[3] + 6735960*Zeta[3]^2 + 1300320*Zeta[5]))/2835 + 
    (3417400 + 2009490*Pi^2 + 424389*Pi^4 + 19848*Pi^6 + 3850560*Zeta[3] + 
      715680*Pi^2*Zeta[3] + 2993760*Zeta[3]^2 + 4294080*Zeta[5])/2835) + 
  Nc*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 + (((4*I)/135)*(5688*Pi^3 - (997*I)*Pi^4 + 24*Pi^5 + 
       (34128*I)*Zeta[3] - 63180*Pi*Zeta[3] - (240*I)*Pi^2*Zeta[3] + 
       (3600*I)*Zeta[5]))/(-1 + RATIO[x])^2 - 
    (4*RATIO[x^(-1)]*((-138957*I)*Pi + 314244*Pi^2 + (236824*I)*Pi^3 - 
       320166*Pi^4 + (3696*I)*Pi^5 + 6180*Pi^6 + 4838400*Zeta[3] + 
       (350280*I)*Pi*Zeta[3] + 748440*Pi^2*Zeta[3] + 
       (249480*I)*Pi^3*Zeta[3] - 136080*Zeta[3]^2 + 5987520*Zeta[5] + 
       (400680*I)*Pi*Zeta[5]))/2835 + 
    (2*RATIO[(1 - x)^(-1)]*((277914*I)*Pi - 628488*Pi^2 - (833280*I)*Pi^3 + 
       292733*Pi^4 - (194502*I)*Pi^5 + 4636*Pi^6 - 7519008*Zeta[3] - 
       (4122720*I)*Pi*Zeta[3] - 2494800*Pi^2*Zeta[3] - 
       (378000*I)*Pi^3*Zeta[3] - 635040*Zeta[3]^2 - 10228680*Zeta[5] - 
       (6894720*I)*Pi*Zeta[5]))/2835 + 
    (2*(1736280 - (9360540*I)*Pi - 1137395*Pi^2 + (13643490*I)*Pi^3 - 
       859250*Pi^4 + (1515402*I)*Pi^5 + 38130*Pi^6 + 95369820*Zeta[3] + 
       (73798200*I)*Pi*Zeta[3] + 32379480*Pi^2*Zeta[3] + 
       (378000*I)*Pi^3*Zeta[3] - 18144000*Zeta[3]^2 - 151464600*Zeta[5] + 
       (44906400*I)*Pi*Zeta[5]))/14175 - 
    (2*RATIO[x^2]*(51569910*Pi^2 - (2754360*I)*Pi^3 - 1992165*Pi^4 - 
       (665742*I)*Pi^5 + 326210*Pi^6 + 38104080*Zeta[3] - 
       (300686400*I)*Pi*Zeta[3] - 25285680*Pi^2*Zeta[3] + 
       (11264400*I)*Pi^3*Zeta[3] - 36288000*Zeta[3]^2 + 103723200*Zeta[5] + 
       (141976800*I)*Pi*Zeta[5]))/14175 + 
    (2*RATIO[x]*(51569910*Pi^2 + (22929480*I)*Pi^3 - 8723015*Pi^4 - 
       (822402*I)*Pi^5 + 181950*Pi^6 - 115998960*Zeta[3] - 
       (257140800*I)*Pi*Zeta[3] - 50901480*Pi^2*Zeta[3] + 
       (15346800*I)*Pi^3*Zeta[3] - 26989200*Zeta[3]^2 + 157210200*Zeta[5] + 
       (157852800*I)*Pi*Zeta[5]))/14175) + 
  Nf^2*(((-14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (I/405)*RATIO[x^(-1)]*(-18505*I - 5862*Pi + (8442*I)*Pi^2 + 4448*Pi^3 + 
        (59040*I)*Zeta[3] - 11520*Pi*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*(18505 - (5862*I)*Pi - 8442*Pi^2 + (3408*I)*Pi^3 - 
         884*Pi^4 - 52800*Zeta[3] - (11520*I)*Pi*Zeta[3]))/405 + 
      (-4572 + (26292*I)*Pi - 39937*Pi^2 + (16914*I)*Pi^3 - 3464*Pi^4 - 
        (396*I)*Pi^5 - 351*Pi^6 + 229548*Zeta[3] - (13680*I)*Pi*Zeta[3] + 
        30240*Pi^2*Zeta[3] - 77760*Zeta[3]^2 - 30240*Zeta[5])/405 - 
      (RATIO[x^2]*(318150*Pi^2 - (188188*I)*Pi^3 - 50638*Pi^4 + 
         (4620*I)*Pi^5 + 5139*Pi^6 - 512456*Zeta[3] - (399840*I)*Pi*Zeta[3] - 
         60480*Pi^2*Zeta[3] + 1088640*Zeta[3]^2 + 493920*Zeta[5]))/945 + 
      (2*RATIO[x]*(477225*Pi^2 - (228942*I)*Pi^3 - 64414*Pi^4 + 
         (6552*I)*Pi^5 + 7596*Pi^6 - 1088724*Zeta[3] - 
         (599760*I)*Pi*Zeta[3] - 302400*Pi^2*Zeta[3] + 1632960*Zeta[3]^2 + 
         665280*Zeta[5]))/2835)/Nc + Nc*((17*Pi^4)/(5*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-259750 + 39042*Pi^2 + 999*Pi^4 + 
         297540*Zeta[3]))/6561 - (4*RATIO[x^(-1)]*(-649375 + 97605*Pi^2 + 
         432*Pi^4 + 743850*Zeta[3]))/32805 + 
      (147620 + 86070*Pi^2 + 8100*Pi^4 + 351*Pi^6 - 19800*Zeta[3] - 
        1800*Pi^2*Zeta[3] + 77760*Zeta[3]^2 + 51840*Zeta[5])/810 - 
      (2*RATIO[x]*(391580*Pi^2 + 1197*Pi^4 + 3798*Pi^6 - 177660*Zeta[3] - 
         28980*Pi^2*Zeta[3] + 816480*Zeta[3]^2 + 181440*Zeta[5]))/2835 + 
      (RATIO[x^2]*(1566320*Pi^2 - 46620*Pi^4 + 15417*Pi^6 - 710640*Zeta[3] + 
         292320*Pi^2*Zeta[3] + 3265920*Zeta[3]^2 + 725760*Zeta[5]))/5670)) + 
  Nf*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (RATIO[(1 - x)^(-1)]*(-1222525 - (29124*I)*Pi - 127476*Pi^2 - 
       (337248*I)*Pi^3 + 36276*Pi^4 - (47952*I)*Pi^5 + 35472*Zeta[3] - 
       (183600*I)*Pi*Zeta[3] - 876960*Pi^2*Zeta[3] - 578880*Zeta[5]))/2430 - 
    (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 + (I/2430)*RATIO[x^(-1)]*(-1222525*I + 29124*Pi - 
      (127476*I)*Pi^2 + 306996*Pi^3 + (47460*I)*Pi^4 + 7632*Pi^5 - 
      (146040*I)*Zeta[3] + 203040*Pi*Zeta[3] - (565920*I)*Pi^2*Zeta[3] - 
      (889920*I)*Zeta[5]) + ((-9156*I)*Pi^3 + 3037*Pi^4 - (192*I)*Pi^5 + 
      54936*Zeta[3] + (46440*I)*Pi*Zeta[3] - 1920*Pi^2*Zeta[3] + 
      28800*Zeta[5])/(270*(-1 + RATIO[x])^2) + 
    (-1698480 + (2232720*I)*Pi + 132220*Pi^2 - (7193640*I)*Pi^3 + 
      442875*Pi^4 - (167148*I)*Pi^5 + 38490*Pi^6 - 12426240*Zeta[3] - 
      (2998800*I)*Pi*Zeta[3] - 2142720*Pi^2*Zeta[3] + 
      (237600*I)*Pi^3*Zeta[3] + 3758400*Zeta[3]^2 + 4244400*Zeta[5] - 
      (6804000*I)*Pi*Zeta[5])/8100 + 
    (RATIO[x^2]*(1163520*Pi^2 - (4461840*I)*Pi^3 + 2562405*Pi^4 - 
       (307044*I)*Pi^5 + 100960*Pi^6 - 8773680*Zeta[3] + 
       (15912000*I)*Pi*Zeta[3] + 2888640*Pi^2*Zeta[3] + 
       (939600*I)*Pi^3*Zeta[3] + 7678800*Zeta[3]^2 + 12771000*Zeta[5] - 
       (11793600*I)*Pi*Zeta[5]))/4050 - 
    (RATIO[x]*(1357440*Pi^2 - (5256720*I)*Pi^3 + 1529535*Pi^4 - 
       (308028*I)*Pi^5 + 113965*Pi^6 - 9928520*Zeta[3] + 
       (24914400*I)*Pi*Zeta[3] + 5995080*Pi^2*Zeta[3] + 
       (1411200*I)*Pi^3*Zeta[3] + 9601200*Zeta[3]^2 + 8353800*Zeta[5] - 
       (14288400*I)*Pi*Zeta[5]))/4725 + 
    Nc^2*((-493*Pi^4)/(15*(-1 + RATIO[x])^2) + 
      (-34927480 - 21065100*Pi^2 - 2404815*Pi^4 - 120324*Pi^6 + 
        2651040*Zeta[3] + 372960*Pi^2*Zeta[3] - 22498560*Zeta[3]^2 - 
        18779040*Zeta[5])/22680 - (RATIO[(1 - x)^(-1)]*
        (12843371 - 1867764*Pi^2 - 13608*Pi^4 - 18350712*Zeta[3] - 
         342144*Pi^2*Zeta[3] - 1539648*Zeta[5]))/13122 - 
      (RATIO[x^2]*(23610020*Pi^2 - 982905*Pi^4 + 306678*Pi^6 - 
         8195040*Zeta[3] + 3180240*Pi^2*Zeta[3] + 61689600*Zeta[3]^2 + 
         6894720*Zeta[5]))/11340 + (RATIO[x]*(23610020*Pi^2 + 190911*Pi^4 + 
         305328*Pi^6 - 8195040*Zeta[3] - 3306240*Pi^2*Zeta[3] + 
         61689600*Zeta[3]^2 + 10069920*Zeta[5]))/11340 + 
      (RATIO[x^(-1)]*(-64216855 + 9338820*Pi^2 + 282852*Pi^4 + 
         91753560*Zeta[3] + 3110400*Pi^2*Zeta[3] + 13296960*Zeta[5]))/
       65610) + (((-140*I)*Pi^3 + 17*Pi^4 + 840*Zeta[3])/
       (90*(-1 + RATIO[x])^2) + (RATIO[x^(-1)]*(143 + (84*I)*Pi + 8*Pi^2 + 
         408*Zeta[3] - 720*Zeta[5]))/9 - 
      (RATIO[(1 - x)^(-1)]*(-715 - (420*I)*Pi - 40*Pi^2 - (40*I)*Pi^3 - 
         34*Pi^4 - 1800*Zeta[3] + 3600*Zeta[5]))/45 + 
      (RATIO[x^2]*(9828*Pi^2 + (82656*I)*Pi^3 - 5355*Pi^4 - (3024*I)*Pi^5 + 
         692*Pi^6 + 110880*Zeta[3] - (241920*I)*Pi*Zeta[3] + 
         36288*Pi^2*Zeta[3] + (24192*I)*Pi^3*Zeta[3] + 72576*Zeta[3]^2 - 
         362880*Zeta[5] + (48384*I)*Pi*Zeta[5]))/756 - 
      (RATIO[x]*(49140*Pi^2 + (463680*I)*Pi^3 + 1785*Pi^4 - (9072*I)*Pi^5 + 
         3610*Pi^6 + 252000*Zeta[3] - (1209600*I)*Pi*Zeta[3] + 
         302400*Pi^2*Zeta[3] + (120960*I)*Pi^3*Zeta[3] + 362880*Zeta[3]^2 - 
         604800*Zeta[5] + (241920*I)*Pi*Zeta[5]))/3780 + 
      (22680 + (221760*I)*Pi + 197820*Pi^2 + (362880*I)*Pi^3 - 6153*Pi^4 + 
        (1008*I)*Pi^5 + 3610*Pi^6 - 151200*Zeta[3] - (1451520*I)*Pi*Zeta[3] + 
        120960*Pi^2*Zeta[3] + (120960*I)*Pi^3*Zeta[3] + 362880*Zeta[3]^2 + 
        604800*Zeta[5] + (241920*I)*Pi*Zeta[5])/7560)/Nc^2) + 
  G[0, x]*(Nf^2*(Nc*((2*RATIO[x^(-1)]*(-10787 + 4554*Pi^2 - 13392*Zeta[3]))/
         729 - (72*Zeta[3])/(-1 + RATIO[x])^2 + 
        (8*RATIO[(1 - x)^(-1)]*(376 + 2457*Pi^2 + 3186*Zeta[3]))/729 - 
        (2*Pi^2*RATIO[x^2]*(-1505 + 198*Pi^2 + 4860*Zeta[3]))/135 - 
        (RATIO[x]*(173000 + 16000*Pi^2 + 4563*Pi^4 + 154080*Zeta[3] - 
           25920*Pi^2*Zeta[3]))/405 + (33136 + 13232*Pi^2 + 657*Pi^4 + 
          7488*Zeta[3] - 1296*Pi^2*Zeta[3])/162) + 
      ((-4*RATIO[x^(-1)]*(-55 + (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 + 
        (2*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-2931 - (1026*I)*Pi + 6968*Pi^2 + 
           (720*I)*Pi^3 + 5040*Zeta[3]))/405 + 
        (2*RATIO[x]*(32298 - (74892*I)*Pi - 2884*Pi^2 + (8280*I)*Pi^3 + 
           4635*Pi^4 + 11520*Zeta[3] - 25920*Pi^2*Zeta[3]))/405 + 
        (4*RATIO[x^2]*(-1260*Pi^2 - (1270*I)*Pi^3 + 169*Pi^4 + 7620*Zeta[3] + 
           4860*Pi^2*Zeta[3]))/135 + (-19692 + (26292*I)*Pi - 35396*Pi^2 - 
          (720*I)*Pi^3 - 3969*Pi^4 + 68400*Zeta[3] + 6480*Pi^2*Zeta[3])/405)/
       Nc) + Nc^3*((-576*Zeta[3])/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^(-1)]*(-1163545 + 144645*Pi^2 + 3564*Pi^4 - 792180*Zeta[3] + 
         3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[(1 - x)^(-1)]*(-134621 + 106806*Pi^2 + 2970*Pi^4 + 
         320652*Zeta[3] + 648*Pi^2*Zeta[3] - 23328*Zeta[5]))/729 - 
      (8*RATIO[x^2]*(-1235*Pi^2 + 363*Pi^4 + 9585*Pi^2*Zeta[3] - 
         1620*Zeta[5]))/135 - (4*RATIO[x]*(262190 + 38635*Pi^2 + 9114*Pi^4 + 
         406260*Zeta[3] - 63990*Pi^2*Zeta[3] + 9720*Zeta[5]))/405 + 
      (2*(258920 + 178795*Pi^2 + 5136*Pi^4 + 193500*Zeta[3] - 
         22680*Pi^2*Zeta[3] + 38880*Zeta[5]))/405) + 
    Nc*((32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
      (4*((57015*I)*Pi - 10764*Pi^2 + (6450*I)*Pi^3 + 4*Pi^4 - 
         45900*Zeta[3] - (1080*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*(73140 - (238716*I)*Pi + 574061*Pi^2 - (88410*I)*Pi^3 - 28305*Pi^4 - 
         (15786*I)*Pi^5 - 166500*Zeta[3] - (1467720*I)*Pi*Zeta[3] + 
         567000*Pi^2*Zeta[3] - 703080*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(57365*Pi^2 - (93552*I)*Pi^3 - 2880*Pi^4 - 
         (2760*I)*Pi^5 + 397032*Zeta[3] - (424080*I)*Pi*Zeta[3] + 
         194580*Pi^2*Zeta[3] - 695520*Zeta[5]))/135 + 
      ((8*I)/135)*RATIO[x^(-1)]*(11679*Pi + (1420*I)*Pi^2 + 2420*Pi^3 + 
        (1320*I)*Pi^4 + 198*Pi^5 + 29700*Pi*Zeta[3] + (6120*I)*Pi^2*Zeta[3] + 
        (9720*I)*Zeta[5]) - (4*RATIO[(1 - x)^(-1)]*(-19851 - (365940*I)*Pi - 
         25216*Pi^2 - (69450*I)*Pi^3 + 11220*Pi^4 + (720*I)*Pi^5 + 
         49320*Zeta[3] - (594000*I)*Pi*Zeta[3] + 150120*Pi^2*Zeta[3] + 
         29160*Zeta[5]))/405 + (4*RATIO[x]*(-285942 - (2101032*I)*Pi - 
         29512*Pi^2 + (294612*I)*Pi^3 + 31437*Pi^4 + (18612*I)*Pi^5 - 
         1310112*Zeta[3] + (2122200*I)*Pi*Zeta[3] - 844020*Pi^2*Zeta[3] + 
         2523960*Zeta[5]))/405) + 
    Nf*((-32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (2*((16965*I)*Pi + 849*Pi^2 + (4800*I)*Pi^3 + 8*Pi^4 + 2160*Zeta[3] - 
         (2160*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-21515 - (13188*I)*Pi - 9130*Pi^2 - (3520*I)*Pi^3 - 
         1896*Pi^4 + 12480*Zeta[3] - (34560*I)*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(20811 + (272952*I)*Pi - 20972*Pi^2 + 
         (26280*I)*Pi^3 + 2292*Pi^4 - 140760*Zeta[3] + 
         (267840*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x]*(182436 + (436176*I)*Pi - 395107*Pi^2 + (49026*I)*Pi^3 + 
         14505*Pi^4 - (14274*I)*Pi^5 - 168336*Zeta[3] - 
         (49680*I)*Pi*Zeta[3] + 196560*Pi^2*Zeta[3] - 298080*Zeta[5]))/405 + 
      (-242976 + (329544*I)*Pi - 647746*Pi^2 + (76620*I)*Pi^3 + 85137*Pi^4 + 
        (14400*I)*Pi^5 + 136440*Zeta[3] + (1045440*I)*Pi*Zeta[3] - 
        393120*Pi^2*Zeta[3] + 304560*Zeta[5])/810 + 
      (RATIO[x^2]*(-8440*Pi^2 - (118344*I)*Pi^3 - 62121*Pi^4 + 
         (16476*I)*Pi^5 + 465264*Zeta[3] + (50400*I)*Pi*Zeta[3] - 
         188640*Pi^2*Zeta[3] + 343440*Zeta[5]))/270 + 
      (((-3 - (4*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[(1 - x)^(-1)]*(21 - (69*I)*Pi + Pi^2 - 36*Zeta[3]))/9 + 
        (2*(7*Pi^2 - 18*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (I/45)*RATIO[x]*(-570*I + 2640*Pi - (1470*I)*Pi^2 + 120*Pi^3 - 
          (811*I)*Pi^4 + 36*Pi^5 - (7920*I)*Zeta[3] + 5760*Pi*Zeta[3] - 
          (360*I)*Pi^2*Zeta[3] - (7200*I)*Zeta[5]) + 
        (2*RATIO[x^2]*(135*Pi^2 + (100*I)*Pi^3 + 68*Pi^4 + (6*I)*Pi^5 - 
           600*Zeta[3] + 120*Pi^2*Zeta[3] + 1200*Zeta[5]))/15 + 
        (630 + (880*I)*Pi + 210*Pi^2 + (120*I)*Pi^3 + 227*Pi^4 + 
          (12*I)*Pi^5 + 5040*Zeta[3] + (1920*I)*Pi*Zeta[3] + 
          120*Pi^2*Zeta[3] + 2400*Zeta[5])/30)/Nc^2 + 
      Nc^2*((-4*RATIO[x^(-1)]*(-277495 + 112710*Pi^2 + 162*Pi^4 - 
           257040*Zeta[3]))/3645 + (696*Zeta[3])/(-1 + RATIO[x])^2 - 
        (RATIO[(1 - x)^(-1)]*(-389725 + 1012620*Pi^2 + 6372*Pi^4 + 
           1224720*Zeta[3]))/3645 + (-1368490 - 659660*Pi^2 - 34449*Pi^4 - 
          353520*Zeta[3] + 61560*Pi^2*Zeta[3] - 90720*Zeta[5])/810 + 
        (RATIO[x^2]*(-40360*Pi^2 + 5361*Pi^4 + 164160*Pi^2*Zeta[3] - 
           60480*Zeta[5]))/270 + (2*RATIO[x]*(139375 + 12473*Pi^2 + 
           4533*Pi^4 + 137412*Zeta[3] - 23652*Pi^2*Zeta[3] + 9072*Zeta[5]))/
         81))) + 
  G[1, x]*
   (Nf^2*(Nc*((2*RATIO[(1 - x)^(-1)]*(-10787 + 4554*Pi^2 - 13392*Zeta[3]))/
         729 - 72*RATIO[x^(-2)]*Zeta[3] + 
        (8*RATIO[x^(-1)]*(376 + 2457*Pi^2 + 3186*Zeta[3]))/729 + 
        (2*Pi^2*RATIO[x^2]*(1505 + 108*Pi^2 + 4860*Zeta[3]))/135 + 
        (4*RATIO[x]*(43250 - 515*Pi^2 + 243*Pi^4 + 38520*Zeta[3] - 
           6480*Pi^2*Zeta[3]))/405 + (2*(-45080 + 13055*Pi^2 + 279*Pi^4 - 
           67680*Zeta[3] + 1620*Pi^2*Zeta[3]))/405) + 
      (((-2*I)/405)*RATIO[x^(-1)]*(2931*I - 1026*Pi - (6968*I)*Pi^2 + 
          720*Pi^3 - (5040*I)*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
          (-55 + (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 + 
        (2*RATIO[x^(-2)]*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45 - 
        (4*RATIO[x]*(16149 - (37446*I)*Pi - 9002*Pi^2 + (4140*I)*Pi^3 + 
           297*Pi^4 + 5760*Zeta[3] - 12960*Pi^2*Zeta[3]))/405 - 
        (8*RATIO[x^2]*(630*Pi^2 - (635*I)*Pi^3 + 77*Pi^4 + 3810*Zeta[3] + 
           2430*Pi^2*Zeta[3]))/135 - (2*(-22452 + (61746*I)*Pi + 28142*Pi^2 - 
           (2520*I)*Pi^3 + 441*Pi^4 - 78120*Zeta[3] + 3240*Pi^2*Zeta[3]))/
         405)/Nc) + Nc^3*(-576*RATIO[x^(-2)]*Zeta[3] + 
      (2*RATIO[(1 - x)^(-1)]*(-1163545 + 144645*Pi^2 + 8613*Pi^4 - 
         792180*Zeta[3] + 3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[x^(-1)]*(-673105 + 534030*Pi^2 + 4752*Pi^4 + 1603260*Zeta[3] + 
         3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (8*RATIO[x^2]*(1235*Pi^2 + 198*Pi^4 + 9315*Pi^2*Zeta[3] - 
         1620*Zeta[5]))/135 - (2*(53092 - 23269*Pi^2 + 399*Pi^4 + 
         123804*Zeta[3] - 3240*Pi^2*Zeta[3] + 7776*Zeta[5]))/81 + 
      (4*RATIO[x]*(262190 + 23815*Pi^2 + 1383*Pi^4 + 406260*Zeta[3] - 
         62370*Pi^2*Zeta[3] + 9720*Zeta[5]))/405) + 
    Nc*((((-112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((4*I)/15)*RATIO[x^(-2)]*
       (6335*Pi + (1196*I)*Pi^2 + 1360*Pi^3 + (8960*I)*Zeta[3] - 
        240*Pi*Zeta[3]) + (4*RATIO[x]*(285942 + (2101032*I)*Pi - 
         314678*Pi^2 - (21732*I)*Pi^3 - 221907*Pi^4 + (15066*I)*Pi^5 + 
         658512*Zeta[3] - (3187080*I)*Pi*Zeta[3] + 165780*Pi^2*Zeta[3] - 
         2229120*Zeta[5]))/405 + ((4*I)/405)*RATIO[x^(-1)]*
       (-19851*I + 365940*Pi - (25216*I)*Pi^2 + 50940*Pi^3 - (11022*I)*Pi^4 + 
        4074*Pi^5 - (61740*I)*Zeta[3] + 641520*Pi*Zeta[3] + 
        (99000*I)*Pi^2*Zeta[3] + (108000*I)*Zeta[5]) - 
      (8*RATIO[(1 - x)^(-1)]*((-11679*I)*Pi + 1420*Pi^2 - (1585*I)*Pi^3 - 
         176*Pi^4 + (270*I)*Pi^5 - 5010*Zeta[3] - (27720*I)*Pi*Zeta[3] + 
         14040*Pi^2*Zeta[3] + 31320*Zeta[5]))/135 + 
      (4*RATIO[x^2]*(57365*Pi^2 + (61392*I)*Pi^3 + 38649*Pi^4 - 
         (6756*I)*Pi^5 - 532632*Zeta[3] + (617040*I)*Pi*Zeta[3] + 
         20700*Pi^2*Zeta[3] + 516240*Zeta[5]))/135 + 
      (4*(-212802 - (2339748*I)*Pi + 716644*Pi^2 - (122820*I)*Pi^3 + 
         172923*Pi^4 + (3348*I)*Pi^5 + 4680*Zeta[3] + (1297080*I)*Pi*
          Zeta[3] - 7560*Pi^2*Zeta[3] + 550800*Zeta[5]))/405) + 
    Nf*((((64*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - ((2*I)/45)*RATIO[x^(-2)]*
       (5655*Pi - (283*I)*Pi^2 + 1665*Pi^3 - (330*I)*Zeta[3] - 
        1440*Pi*Zeta[3]) - (RATIO[(1 - x)^(-1)]*(21515 + (13188*I)*Pi + 
         9130*Pi^2 + (560*I)*Pi^3 + 2880*Pi^4 + 5280*Zeta[3] + 
         (31680*I)*Pi*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-20811 - (272952*I)*Pi + 20972*Pi^2 - (9420*I)*Pi^3 - 
         11472*Pi^4 + 39600*Zeta[3] - (285120*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x]*(-182436 - (436176*I)*Pi + 407767*Pi^2 - (70896*I)*Pi^3 + 
         115023*Pi^4 - (6318*I)*Pi^5 + 666756*Zeta[3] + 
         (735480*I)*Pi*Zeta[3] + 362880*Pi^2*Zeta[3] - 168480*Zeta[5]))/405 + 
      (486768 + (2074248*I)*Pi - 2253494*Pi^2 + (366180*I)*Pi^3 - 
        174723*Pi^4 + (3888*I)*Pi^5 - 1832040*Zeta[3] - 
        (382320*I)*Pi*Zeta[3] - 362880*Pi^2*Zeta[3] + 239760*Zeta[5])/810 + 
      (RATIO[x^2]*(-8440*Pi^2 + (7464*I)*Pi^3 - 79923*Pi^4 + (9156*I)*Pi^5 - 
         289584*Zeta[3] - (1167840*I)*Pi*Zeta[3] - 545760*Pi^2*Zeta[3] + 
         365040*Zeta[5]))/270 + 
      (-((3 + (4*I)*Pi - 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-1)]*(21 - (69*I)*Pi + Pi^2 - 36*Zeta[3]))/9 + 
        (2*RATIO[x^(-2)]*(7*Pi^2 - 18*Zeta[3]))/9 + 
        (250 - (880*I)*Pi - 230*Pi^2 + (1320*I)*Pi^3 - 257*Pi^4 - 
          (12*I)*Pi^5 - 7920*Zeta[3] - (1920*I)*Pi*Zeta[3] - 
          120*Pi^2*Zeta[3] - 2400*Zeta[5])/30 + 
        (2*RATIO[x^2]*(135*Pi^2 - (100*I)*Pi^3 - 68*Pi^4 - (6*I)*Pi^5 + 
           600*Zeta[3] - 120*Pi^2*Zeta[3] - 1200*Zeta[5]))/15 + 
        (RATIO[x]*(570 + (2640*I)*Pi - 150*Pi^2 + (120*I)*Pi^3 + 811*Pi^4 + 
           (36*I)*Pi^5 + 7920*Zeta[3] + (5760*I)*Pi*Zeta[3] + 
           360*Pi^2*Zeta[3] + 7200*Zeta[5]))/45)/Nc^2 + 
      Nc^2*((RATIO[x^(-1)]*(389725 - 1012620*Pi^2 + 2808*Pi^4 - 
           1224720*Zeta[3]))/3645 - (4*RATIO[(1 - x)^(-1)]*
          (-277495 + 112710*Pi^2 + 621*Pi^4 - 257040*Zeta[3]))/3645 + 
        696*RATIO[x^(-2)]*Zeta[3] - (RATIO[x^2]*(40360*Pi^2 + 2901*Pi^4 + 
           159840*Pi^2*Zeta[3] - 60480*Zeta[5]))/270 + 
        (709505 - 265640*Pi^2 - 1491*Pi^4 + 1197360*Zeta[3] - 
          27540*Pi^2*Zeta[3] + 45360*Zeta[5])/405 - 
        (RATIO[x]*(1393750 + 3650*Pi^2 + 8169*Pi^4 + 1374120*Zeta[3] - 
           230040*Pi^2*Zeta[3] + 90720*Zeta[5]))/405))), 
 G[0, 0, 0, 0, 0, 0, x]*(34304 - 3584*RATIO[(1 - x)^(-1)] - 83200*RATIO[x] + 
    62720*RATIO[x^2] + Nc^2*(1024 - 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x] + 
      512*RATIO[x^2])) + G[1, 1, 1, 1, 1, 1, x]*(13824 - 3584*RATIO[x^(-1)] - 
    42240*RATIO[x] + 62720*RATIO[x^2] + 
    Nc^2*(1024 - 512*RATIO[x^(-1)] - 512*RATIO[x] + 512*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*(-3200 + (5632*RATIO[(1 - x)^(-1)])/3 + 
    (5888*RATIO[x^(-1)])/3 - 1280*RATIO[x] + 
    Nf*(Nc*(-384 + 1920*RATIO[x] - 2112*RATIO[x^2]) + 
      (-192 + 384*RATIO[x] - 192*RATIO[x^2])/Nc) + 4480*RATIO[x^2] + 
    Nc^2*(-320 + (640*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-1)] - 
      704*RATIO[x] + 1664*RATIO[x^2])) + G[0, 1, 1, 1, 0, 1, x]*
   (2560 + (2560*RATIO[(1 - x)^(-1)])/3 + (4736*RATIO[x^(-1)])/3 - 
    18176*RATIO[x] + Nf*(Nc*(-384 + 1920*RATIO[x] - 2112*RATIO[x^2]) + 
      (-192 + 384*RATIO[x] - 192*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(1472 - (1664*RATIO[(1 - x)^(-1)])/3 - 1600*RATIO[x] + 
      2560*RATIO[x^2])) + G[0, 1, 1, 1, 1, 0, x]*
   (2560 + (2560*RATIO[(1 - x)^(-1)])/3 + (4736*RATIO[x^(-1)])/3 - 
    18176*RATIO[x] + Nf*(Nc*(-384 + 1920*RATIO[x] - 2112*RATIO[x^2]) + 
      (-192 + 384*RATIO[x] - 192*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(1472 - (1664*RATIO[(1 - x)^(-1)])/3 - 1600*RATIO[x] + 
      2560*RATIO[x^2])) + G[0, 1, 0, 1, 1, 1, x]*
   (-1792 + (7936*RATIO[(1 - x)^(-1)])/3 + (4352*RATIO[x^(-1)])/3 - 
    12160*RATIO[x] + Nf*(Nc*(-640 + 3200*RATIO[x] - 3520*RATIO[x^2]) + 
      (-320 + 640*RATIO[x] - 320*RATIO[x^2])/Nc) + 22912*RATIO[x^2] + 
    Nc^2*(-960 + (1408*RATIO[(1 - x)^(-1)])/3 - 960*RATIO[x] + 
      2560*RATIO[x^2])) + G[0, 1, 1, 1, 0, 0, x]*
   (384 - 1024*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 7680*RATIO[x] + 
    Nf*(Nc*(-1600 + 7808*RATIO[x] - 6912*RATIO[x^2]) + 
      (-128 + 1408*RATIO[x] - 1728*RATIO[x^2])/Nc) - 8448*RATIO[x^2] + 
    Nc^2*(320 + 128*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 4096*RATIO[x] + 
      3072*RATIO[x^2])) + G[1, 0, 0, 0, 1, 1, x]*
   (-384 - 768*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 9216*RATIO[x] + 
    Nf*(Nc*(-704 + 6016*RATIO[x] - 6912*RATIO[x^2]) + 
      (-448 + 2048*RATIO[x] - 1728*RATIO[x^2])/Nc) - 8448*RATIO[x^2] + 
    Nc^2*(-704 + 128*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 
      2048*RATIO[x] + 3072*RATIO[x^2])) + G[0, 1, 0, 0, 0, 1, x]*
   (8064 - 256*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 27648*RATIO[x] + 
    Nf*(Nc*(-896 + 3712*RATIO[x] - 3520*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 320*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(1856 - 128*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] - 
      4288*RATIO[x] + 3328*RATIO[x^2])) + G[0, 1, 0, 0, 1, 0, x]*
   (8064 - 256*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 27648*RATIO[x] + 
    Nf*(Nc*(-896 + 3712*RATIO[x] - 3520*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 320*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(1856 - 128*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] - 
      4288*RATIO[x] + 3328*RATIO[x^2])) + G[1, 0, 1, 1, 0, 1, x]*
   (4736 + 512*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 20992*RATIO[x] + 
    Nf*(Nc*(-704 + 3328*RATIO[x] - 3520*RATIO[x^2]) + 
      (-256 + 512*RATIO[x] - 320*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(896 - 192*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 2368*RATIO[x] + 
      3328*RATIO[x^2])) + G[1, 0, 1, 1, 1, 0, x]*
   (4736 + 512*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 20992*RATIO[x] + 
    Nf*(Nc*(-704 + 3328*RATIO[x] - 3520*RATIO[x^2]) + 
      (-256 + 512*RATIO[x] - 320*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(896 - 192*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 2368*RATIO[x] + 
      3328*RATIO[x^2])) + G[1, 0, 0, 1, 1, 1, x]*
   (-640 + 2304*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] - 14080*RATIO[x] + 
    Nf*(Nc*(-768 + 3840*RATIO[x] - 4224*RATIO[x^2]) + 
      (-384 + 768*RATIO[x] - 384*RATIO[x^2])/Nc) + 30080*RATIO[x^2] + 
    Nc^2*(-640 + 384*RATIO[x^(-1)] - 1408*RATIO[x] + 3328*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, 0, x]*(-4224 + 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] + 14208*RATIO[x] + 
    Nf*(Nc*(-1536 + 7680*RATIO[x] - 7168*RATIO[x^2]) + 
      (-192 + 1344*RATIO[x] - 1568*RATIO[x^2])/Nc) - 12160*RATIO[x^2] + 
    Nc^2*(1600 + 384*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 
      5120*RATIO[x] + 4288*RATIO[x^2])) + G[0, 1, 0, 0, 1, 1, x]*
   (-2176 + 768*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 10112*RATIO[x] + 
    Nf*(Nc*(-1024 + 6656*RATIO[x] - 7168*RATIO[x^2]) + 
      (-416 + 1792*RATIO[x] - 1568*RATIO[x^2])/Nc) - 12160*RATIO[x^2] + 
    Nc^2*(768 + 128*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] - 3456*RATIO[x] + 
      4288*RATIO[x^2])) + G[0, 0, 0, 1, 0, 1, x]*
   (3328 - 640*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nf*(Nc*(-1152 + 4992*RATIO[x] - 4928*RATIO[x^2]) + 
      (-192 + 384*RATIO[x] - 448*RATIO[x^2])/Nc) + 7424*RATIO[x^2] + 
    Nc^2*(2368 - (64*RATIO[(1 - x)^(-1)])/3 + (1856*RATIO[x^(-1)])/3 - 
      5120*RATIO[x] + 4800*RATIO[x^2])) + G[0, 0, 0, 1, 1, 0, x]*
   (3328 - 640*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nf*(Nc*(-1152 + 4992*RATIO[x] - 4928*RATIO[x^2]) + 
      (-192 + 384*RATIO[x] - 448*RATIO[x^2])/Nc) + 7424*RATIO[x^2] + 
    Nc^2*(2368 - (64*RATIO[(1 - x)^(-1)])/3 + (1856*RATIO[x^(-1)])/3 - 
      5120*RATIO[x] + 4800*RATIO[x^2])) + G[1, 1, 1, 0, 0, 1, x]*
   (5248 - 512*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nf*(Nc*(-1088 + 4864*RATIO[x] - 4928*RATIO[x^2]) + 
      (-256 + 512*RATIO[x] - 448*RATIO[x^2])/Nc) + 7424*RATIO[x^2] + 
    Nc^2*(2048 + (1856*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 4800*RATIO[x^2])) + G[1, 1, 1, 0, 1, 0, x]*
   (5248 - 512*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nf*(Nc*(-1088 + 4864*RATIO[x] - 4928*RATIO[x^2]) + 
      (-256 + 512*RATIO[x] - 448*RATIO[x^2])/Nc) + 7424*RATIO[x^2] + 
    Nc^2*(2048 + (1856*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 4800*RATIO[x^2])) + G[1, 1, 0, 1, 0, 1, x]*
   (5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-1408 + 6272*RATIO[x] - 6080*RATIO[x^2]) + 
      (-224 + 640*RATIO[x] - 736*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(2240 + (896*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 - 
      5632*RATIO[x] + 5248*RATIO[x^2])) + G[1, 1, 0, 1, 1, 0, x]*
   (5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-1408 + 6272*RATIO[x] - 6080*RATIO[x^2]) + 
      (-224 + 640*RATIO[x] - 736*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(2240 + (896*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 - 
      5632*RATIO[x] + 5248*RATIO[x^2])) + G[0, 0, 1, 0, 0, 1, x]*
   (6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-1216 + 5888*RATIO[x] - 6080*RATIO[x^2]) + 
      (-320 + 832*RATIO[x] - 736*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(1856 - (64*RATIO[(1 - x)^(-1)])/3 + (896*RATIO[x^(-1)])/3 - 
      4864*RATIO[x] + 5248*RATIO[x^2])) + G[0, 0, 1, 0, 1, 0, x]*
   (6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-1216 + 5888*RATIO[x] - 6080*RATIO[x^2]) + 
      (-320 + 832*RATIO[x] - 736*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(1856 - (64*RATIO[(1 - x)^(-1)])/3 + (896*RATIO[x^(-1)])/3 - 
      4864*RATIO[x] + 5248*RATIO[x^2])) + G[0, 0, 1, 1, 1, 1, x]*
   (6016 + (6400*RATIO[(1 - x)^(-1)])/3 - (256*RATIO[x^(-1)])/3 - 
    30464*RATIO[x] + Nf*(Nc*(-1024 + 5120*RATIO[x] - 5632*RATIO[x^2]) + 
      (-512 + 1024*RATIO[x] - 512*RATIO[x^2])/Nc) + 45952*RATIO[x^2] + 
    Nc^2*(768 - (512*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-1)] - 
      2688*RATIO[x] + 5248*RATIO[x^2])) + G[1, 1, 0, 0, 0, 0, x]*
   (21504 - (256*RATIO[(1 - x)^(-1)])/3 + (6400*RATIO[x^(-1)])/3 - 
    61440*RATIO[x] + 45952*RATIO[x^2] + 
    Nc^2*(3328 - 512*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 - 
      7808*RATIO[x] + 5248*RATIO[x^2]) + 
    Nf*(Nc*(-1536 + 6144*RATIO[x] - 5632*RATIO[x^2]) - 
      (512*RATIO[x^2])/Nc)) + G[0, 1, 1, 0, 0, 0, x]*
   (15360 + 2560*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] - 46080*RATIO[x] + 
    30080*RATIO[x^2] + Nc^2*(1280 + 384*RATIO[(1 - x)^(-1)] - 5248*RATIO[x] + 
      3328*RATIO[x^2]) + Nf*(Nc*(-1152 + 4608*RATIO[x] - 4224*RATIO[x^2]) - 
      (384*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, 0, x]*
   (8960 + (4352*RATIO[(1 - x)^(-1)])/3 + (7936*RATIO[x^(-1)])/3 - 
    33664*RATIO[x] + 22912*RATIO[x^2] + Nc^2*(640 + (1408*RATIO[x^(-1)])/3 - 
      4160*RATIO[x] + 2560*RATIO[x^2]) + 
    Nf*(Nc*(-960 + 3840*RATIO[x] - 3520*RATIO[x^2]) - (320*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 0, 0, x]*((5888*RATIO[(1 - x)^(-1)])/3 + 
    (5632*RATIO[x^(-1)])/3 - 7680*RATIO[x] + 4480*RATIO[x^2] + 
    Nc^2*(640 + 256*RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 - 
      2624*RATIO[x] + 1664*RATIO[x^2]) + 
    Nf*(Nc*(-576 + 2304*RATIO[x] - 2112*RATIO[x^2]) - (192*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, 1, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(2432 - (1664*RATIO[x^(-1)])/3 - 3520*RATIO[x] + 2560*RATIO[x^2]) + 
    Nf*(Nc*(-576 + 2304*RATIO[x] - 2112*RATIO[x^2]) - (192*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 0, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(2432 - (1664*RATIO[x^(-1)])/3 - 3520*RATIO[x] + 2560*RATIO[x^2]) + 
    Nf*(Nc*(-576 + 2304*RATIO[x] - 2112*RATIO[x^2]) - (192*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 0, 0, x]*(9344 + 768*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] - 26368*RATIO[x] + 19968*RATIO[x^2] + 
    Nc^2*(1856 + 384*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] - 
      3136*RATIO[x] + 1600*RATIO[x^2]) + 
    Nf*(Nc*(-384 + 1152*RATIO[x] - 960*RATIO[x^2]) + 
      (96 - 384*RATIO[x] + 96*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, 1, x]*(2944 + 1536*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] - 13568*RATIO[x] + 19968*RATIO[x^2] + 
    Nc^2*(320 + 384*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] - 64*RATIO[x] + 
      1600*RATIO[x^2]) + Nf*(Nc*(-192 + 768*RATIO[x] - 960*RATIO[x^2]) + 
      (-192 + 192*RATIO[x] + 96*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 0, x]*(-8320 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    (1024*RATIO[x^(-1)])/3 + 18176*RATIO[x] + 
    Nc^2*(-1472 + 384*RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 + 
      2176*RATIO[x] - 960*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((-96 + 384*RATIO[x] - 160*RATIO[x^2])/Nc + 
      Nc*(192 - 384*RATIO[x] + 256*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 1, x]*(-5120 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    (4352*RATIO[x^(-1)])/3 + 11776*RATIO[x] + 
    Nc^2*(-256 + (640*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-1)] - 
      256*RATIO[x] - 960*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((128 - 64*RATIO[x] - 160*RATIO[x^2])/Nc + 
      Nc*(64 - 128*RATIO[x] + 256*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 0, x]*(-23040 - 1024*RATIO[x^(-1)] + 60672*RATIO[x] + 
    Nc^2*(-1536 + 384*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      2304*RATIO[x] - 1664*RATIO[x^2]) - 41600*RATIO[x^2] + 
    Nf*((128*RATIO[x^2])/Nc + Nc*(384 - 1536*RATIO[x] + 1408*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 1, x]*(-3968 - 1024*RATIO[(1 - x)^(-1)] + 22528*RATIO[x] + 
    Nc^2*(-896 - 256*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      1024*RATIO[x] - 1664*RATIO[x^2]) - 41600*RATIO[x^2] + 
    Nf*((128 - 256*RATIO[x] + 128*RATIO[x^2])/Nc + 
      Nc*(256 - 1280*RATIO[x] + 1408*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, 0, x]*(-8960 + 1536*RATIO[(1 - x)^(-1)] + 
    2048*RATIO[x^(-1)] + 21376*RATIO[x] + 
    Nc^2*(-1664 + 256*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      3136*RATIO[x] - 2176*RATIO[x^2]) - 14336*RATIO[x^2] + 
    Nf*((192*RATIO[x^2])/Nc + Nc*(576 - 2304*RATIO[x] + 2112*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(-1920 + 2048*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] + 7296*RATIO[x] + 
    Nc^2*(-704 + 512*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      1216*RATIO[x] - 2176*RATIO[x^2]) - 14336*RATIO[x^2] + 
    Nf*((192 - 384*RATIO[x] + 192*RATIO[x^2])/Nc + 
      Nc*(384 - 1920*RATIO[x] + 2112*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(-31744 - 768*RATIO[(1 - x)^(-1)] - 
    2560*RATIO[x^(-1)] + 88064*RATIO[x] + 
    Nc^2*(-768 - 384*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 
      3456*RATIO[x] - 2176*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((256*RATIO[x^2])/Nc + Nc*(768 - 3072*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 1, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-1792 + 128*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      3968*RATIO[x] - 2688*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256*RATIO[x^2])/Nc + Nc*(768 - 3072*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 0, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-1792 + 128*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      3968*RATIO[x] - 2688*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256*RATIO[x^2])/Nc + Nc*(768 - 3072*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 1, x]*(-7552 + (512*RATIO[(1 - x)^(-1)])/3 - 
    (5504*RATIO[x^(-1)])/3 + 25856*RATIO[x] + 
    Nc^2*(-1472 + 192*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 + 
      3328*RATIO[x] - 2688*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((64 - 128*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(704 - 2944*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 0, x]*(-7552 + (512*RATIO[(1 - x)^(-1)])/3 - 
    (5504*RATIO[x^(-1)])/3 + 25856*RATIO[x] + 
    Nc^2*(-1472 + 192*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 + 
      3328*RATIO[x] - 2688*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((64 - 128*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(704 - 2944*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 1, x]*(-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    (512*RATIO[x^(-1)])/3 + 20480*RATIO[x] + 
    Nc^2*(-832 - (896*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-1)] + 
      2048*RATIO[x] - 2688*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((192 - 384*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(576 - 2688*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 0, x]*(-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    (512*RATIO[x^(-1)])/3 + 20480*RATIO[x] + 
    Nc^2*(-832 - (896*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-1)] + 
      2048*RATIO[x] - 2688*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((192 - 384*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(576 - 2688*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(-7296 - 2560*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-1)] + 39168*RATIO[x] + 
    Nc^2*(512 - 768*RATIO[(1 - x)^(-1)] - 384*RATIO[x^(-1)] + 896*RATIO[x] - 
      2176*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(512 - 2560*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 1, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-512 + 1280*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
      1408*RATIO[x] - 2688*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(512 - 2560*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 0, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-512 + 1280*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
      1408*RATIO[x] - 2688*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(512 - 2560*RATIO[x] + 2816*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 0, x]*(-8704 - (7168*RATIO[(1 - x)^(-1)])/3 - 
    (17408*RATIO[x^(-1)])/3 + 47360*RATIO[x] + 
    Nc^2*(-896 - 512*RATIO[(1 - x)^(-1)] - (2048*RATIO[x^(-1)])/3 + 
      4288*RATIO[x] - 2688*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((320*RATIO[x^2])/Nc + Nc*(960 - 3840*RATIO[x] + 3520*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 1, x]*(2176 - (17408*RATIO[(1 - x)^(-1)])/3 - 
    (7168*RATIO[x^(-1)])/3 + 25600*RATIO[x] + 
    Nc^2*(704 - (2048*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-1)] + 
      1088*RATIO[x] - 2688*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((320 - 640*RATIO[x] + 320*RATIO[x^2])/Nc + 
      Nc*(640 - 3200*RATIO[x] + 3520*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 1, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-3200 - (64*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 + 
      5824*RATIO[x] - 5120*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((160 - 512*RATIO[x] + 672*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5376*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 0, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-3200 - (64*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/3 + 
      5824*RATIO[x] - 5120*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((160 - 512*RATIO[x] + 672*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5376*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-2496 + (128*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 + 
      4416*RATIO[x] - 5120*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((320 - 832*RATIO[x] + 672*RATIO[x^2])/Nc + 
      Nc*(1024 - 5120*RATIO[x] + 5376*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 0, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-2496 + (128*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 + 
      4416*RATIO[x] - 5120*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((320 - 832*RATIO[x] + 672*RATIO[x^2])/Nc + 
      Nc*(1024 - 5120*RATIO[x] + 5376*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, 0, x]*(-11264 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    (1792*RATIO[x^(-1)])/3 + 25600*RATIO[x] + 
    Nc^2*(-3072 - 384*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      7680*RATIO[x] - 5120*RATIO[x^2]) - 17280*RATIO[x^2] + 
    Nf*((512*RATIO[x^2])/Nc + Nc*(1536 - 6144*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, 1, x]*(-896 - 1280*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + 4864*RATIO[x] + 
    Nc^2*(-2432 - (64*RATIO[(1 - x)^(-1)])/3 - (832*RATIO[x^(-1)])/3 + 
      5440*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, 0, x]*(-896 - 1280*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + 4864*RATIO[x] + 
    Nc^2*(-2432 - (64*RATIO[(1 - x)^(-1)])/3 - (832*RATIO[x^(-1)])/3 + 
      5440*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 1, x]*(-3456 - 896*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 9984*RATIO[x] + 
    Nc^2*(-2432 - (832*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 + 
      5440*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, 0, x]*(-3456 - 896*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 9984*RATIO[x] + 
    Nc^2*(-2432 - (832*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/3 + 
      5440*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc + 
      Nc*(1280 - 5632*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2944 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    (2816*RATIO[x^(-1)])/3 + 8960*RATIO[x] + 
    Nc^2*(-512 - (128*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-1)] + 
      2560*RATIO[x] - 5120*RATIO[x^2]) - 17280*RATIO[x^2] + 
    Nf*((512 - 1024*RATIO[x] + 512*RATIO[x^2])/Nc + 
      Nc*(1024 - 5120*RATIO[x] + 5632*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 0, x]*(6528 + 2304*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] - 21504*RATIO[x] + 
    Nc^2*(192 + 128*RATIO[x^(-1)] + 2688*RATIO[x] - 2496*RATIO[x^2]) + 
    16896*RATIO[x^2] + Nf*((192 - 1344*RATIO[x] + 1440*RATIO[x^2])/Nc + 
      Nc*(1152 - 6144*RATIO[x] + 5760*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 1, x]*(1920 + 1536*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] - 12288*RATIO[x] + 
    Nc^2*(384 + 128*RATIO[(1 - x)^(-1)] + 2304*RATIO[x] - 2496*RATIO[x^2]) + 
    16896*RATIO[x^2] + Nf*((288 - 1536*RATIO[x] + 1440*RATIO[x^2])/Nc + 
      Nc*(768 - 5376*RATIO[x] + 5760*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*(1408 - 2048*RATIO[(1 - x)^(-1)] - 
    2304*RATIO[x^(-1)] - 3968*RATIO[x] + 
    Nc^2*(-1472 + 6976*RATIO[x] - 4992*RATIO[x^2]) + 6656*RATIO[x^2] + 
    Nf*((128 - 1408*RATIO[x] + 1920*RATIO[x^2])/Nc + 
      Nc*(2176 - 10112*RATIO[x] + 9024*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(4096 - 2304*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nc^2*(512 + 3008*RATIO[x] - 4992*RATIO[x^2]) + 6656*RATIO[x^2] + 
    Nf*((640 - 2432*RATIO[x] + 1920*RATIO[x^2])/Nc + 
      Nc*(1088 - 7936*RATIO[x] + 9024*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, x]*(3584*(1 + (3*I)*Pi) + 
    (2048*I)*Pi*RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
    384*(75 - (98*I)*Pi)*RATIO[x] + (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nc^2*((-768*I)*(-4*I + Pi) - (128*I)*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (1280*I)*Pi*RATIO[x^(-1)] + 128*(19 + (27*I)*Pi)*RATIO[x] - 
      (2176*I)*(-I + Pi)*RATIO[x^2]) + Nf*(((256*I)*Pi*RATIO[x^2])/Nc + 
      Nc*(256*(2 + (3*I)*Pi) - 256*RATIO[(1 - x)^(-1)] - 
        (256*I)*(-I + 12*Pi)*RATIO[x] + 256*(1 + (11*I)*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, x]*((64*(3083 - (690*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] - ((64*I)/15)*(-2023*I + 60*Pi)*
     RATIO[x] + (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/
     Nc^2 - ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*((128*(84 - (85*I)*Pi))/5 + ((352*I)/3)*(I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - (192*I)*Pi*RATIO[x^(-1)] + 
      ((64*I)/5)*(193*I + 295*Pi)*RATIO[x] - ((64*I)/15)*(-271*I + 1035*Pi)*
       RATIO[x^2]) + Nf*(((256*I)*Pi + 256*(1 - (2*I)*Pi)*RATIO[x] + 
        192*(1 + (2*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((128*I)/3)*(38*I + 21*Pi) + (64*RATIO[(1 - x)^(-1)])/3 + 
        (64*(101 - (192*I)*Pi)*RATIO[x])/3 + 384*(3 + (11*I)*Pi)*
         RATIO[x^2]))) + G[0, 1, 1, 0, 1, x]*(((-576*I)/5)*(-71*I + 70*Pi) - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (64*(2659 + (780*I)*Pi)*RATIO[x])/5 + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 - 
    ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*(((-128*I)/15)*(-173*I + 330*Pi) - (192*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((352*I)/3)*(I + 2*Pi)*RATIO[x^(-1)] + 
      (64*(1121 + (1185*I)*Pi)*RATIO[x])/15 - ((64*I)/15)*(-271*I + 1035*Pi)*
       RATIO[x^2]) + 
    Nf*((64*(7 + (2*I)*Pi) - (128*I)*(-5*I + 2*Pi)*RATIO[x] + 
        192*(1 + (2*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((64*(79 + (48*I)*Pi))/3 + (64*RATIO[x^(-1)])/3 - 
        ((64*I)/3)*(-209*I + 204*Pi)*RATIO[x] + 384*(3 + (11*I)*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, 0, 1, x]*((64*(3083 + (30*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] - 
    ((64*I)/15)*(-2023*I + 1500*Pi)*RATIO[x] + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*((1344*(8 + (5*I)*Pi))/5 + ((32*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - ((1664*I)/3)*Pi*RATIO[x^(-1)] - 
      ((64*I)/5)*(-193*I + 360*Pi)*RATIO[x] + ((64*I)/15)*(271*I + 1170*Pi)*
       RATIO[x^2]) + Nf*(((-448*I)*Pi + 256*(1 + (8*I)*Pi)*RATIO[x] + 
        64*(3 - (29*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-64*I)/3)*(-76*I + 51*Pi) + (64*RATIO[(1 - x)^(-1)])/3 + 
        (64*(101 + (354*I)*Pi)*RATIO[x])/3 + 128*(9 - (65*I)*Pi)*
         RATIO[x^2]))) + G[0, 1, 1, 1, 0, x]*(((192*I)/5)*(213*I + 40*Pi) - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    (64*(2659 - (720*I)*Pi)*RATIO[x])/5 + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*(((64*I)/15)*(346*I + 405*Pi) - ((1664*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      (64*(1121 - (1260*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(271*I + 1170*Pi)*
       RATIO[x^2]) + 
    Nf*((64*(7 - (4*I)*Pi) + (128*I)*(5*I + 13*Pi)*RATIO[x] + 
        64*(3 - (29*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((64*(79 - (87*I)*Pi))/3 + (64*RATIO[x^(-1)])/3 + 
        ((64*I)/3)*(209*I + 426*Pi)*RATIO[x] + 128*(9 - (65*I)*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 0, 0, x]*((64*(815 + (474*I)*Pi))/3 - 
    ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-407*I + 94*Pi)*
     RATIO[x^(-1)] + (128*(148 - (501*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nc^2*((32*(373 + (102*I)*Pi))/3 - ((64*I)/3)*(22*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-11*I + 28*Pi)*RATIO[x^(-1)] - 
      ((64*I)/3)*(-7*I + 120*Pi)*RATIO[x] + (1280*I)*(2*I + Pi)*RATIO[x^2]) + 
    Nf*(((64*(8 + (3*I)*Pi))/3 + (128*(7 - (3*I)*Pi)*RATIO[x])/3 + 
        (128*(10 - (3*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-32*I)*(-59*I + 14*Pi) - (256*RATIO[(1 - x)^(-1)])/3 + 
        (128*RATIO[x^(-1)])/3 + 32*(5 + (52*I)*Pi)*RATIO[x] + 
        (32*(361 - (132*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, 1, x]*((64*(263 + (114*I)*Pi))/3 - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3584*I)/3)*Pi*RATIO[x^(-1)] + (128*(700 - (141*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nc^2*((32*(119 - (18*I)*Pi))/3 - ((64*I)/3)*(-11*I + 28*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(22*I + 15*Pi)*RATIO[x^(-1)] + 
      (15808*RATIO[x])/3 + (1280*I)*(2*I + Pi)*RATIO[x^2]) + 
    Nf*((64*(14 - (3*I)*Pi) + (384*I)*(3*I + Pi)*RATIO[x] + 
        (128*(10 - (3*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(199 - (18*I)*Pi))/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        (256*RATIO[x^(-1)])/3 + ((32*I)/3)*(737*I + 108*Pi)*RATIO[x] + 
        (32*(361 - (132*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 0, x]*((128*(404 + (195*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] - ((128*I)/15)*(-229*I + 885*Pi)*
     RATIO[x] + (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/
     Nc^2 + ((1408*I)/15)*(86*I + 15*Pi)*RATIO[x^2] + 
    Nc^2*((64*(754 - (405*I)*Pi))/15 + ((32*I)/3)*(-33*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 34*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(1124*I + 855*Pi)*RATIO[x] - ((64*I)/15)*(-241*I + 975*Pi)*
       RATIO[x^2]) + Nf*(((16*I)*(31*I + 16*Pi) + 224*(3 - (4*I)*Pi)*
         RATIO[x] + 64*(3 + (13*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((16*I)*(171*I + 68*Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-1)])/3 + 64*(73 - (82*I)*Pi)*RATIO[x] + 
        16*(73 + (320*I)*Pi)*RATIO[x^2]))) + G[1, 0, 1, 0, 1, x]*
   (((-128*I)/5)*(-257*I + 175*Pi) + ((256*I)/3)*(11*I + 21*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 + (185*I)*Pi)*RATIO[x])/5 + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((1408*I)/15)*(86*I + 15*Pi)*RATIO[x^2] + 
    Nc^2*(((-64*I)/15)*(-611*I + 525*Pi) + ((32*I)/3)*(11*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-33*I + 46*Pi)*RATIO[x^(-1)] + 
      (4672*(22 + (15*I)*Pi)*RATIO[x])/15 - ((64*I)/15)*(-241*I + 975*Pi)*
       RATIO[x^2]) + Nf*((16*(23 + (12*I)*Pi) - (96*I)*(-11*I + 8*Pi)*
         RATIO[x] + 64*(3 + (13*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(32*(97 + (30*I)*Pi) + (64*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-1)] - (96*I)*(-73*I + 52*Pi)*RATIO[x] + 
        16*(73 + (320*I)*Pi)*RATIO[x^2]))) + G[1, 0, 0, 1, 1, x]*
   (((-256*I)/5)*(-196*I + 15*Pi) + ((128*I)/3)*(11*I + 18*Pi)*
     RATIO[(1 - x)^(-1)] + (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
    (128*(1177 - (285*I)*Pi)*RATIO[x])/5 + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((256*I)/15)*(743*I + 1065*Pi)*RATIO[x^2] + 
    Nc^2*(((-128*I)/15)*(-203*I + 375*Pi) - ((32*I)/3)*(-11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((160*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(394*I + 1095*Pi)*RATIO[x] - ((64*I)/5)*(-122*I + 265*Pi)*
       RATIO[x^2]) + Nf*((-368 - (256*RATIO[x^(-1)])/3 + 544*RATIO[x] + 
        (128*(11 + (6*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((256*I)/3)*(17*I + 9*Pi) + (64*RATIO[(1 - x)^(-1)])/3 - 
        192*RATIO[x^(-1)] + (32*(263 - (288*I)*Pi)*RATIO[x])/3 + 
        (16*(587 + (528*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, 0, x]*((10112*(11 + (15*I)*Pi))/15 + 
    (704*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 18*Pi)*
     RATIO[x^(-1)] - ((128*I)/15)*(-559*I + 3405*Pi)*RATIO[x] + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((256*I)/15)*(743*I + 1065*Pi)*RATIO[x^2] + 
    Nc^2*(((-128*I)/15)*(-583*I + 225*Pi) + ((160*I)/3)*(-11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
      (64*(1126 + (495*I)*Pi)*RATIO[x])/15 - ((64*I)/5)*(-122*I + 265*Pi)*
       RATIO[x^2]) + 
    Nf*(((16*(121 + (48*I)*Pi))/3 - (256*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/3)*(-139*I + 48*Pi)*RATIO[x] + 
        (128*(11 + (6*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(841 + (96*I)*Pi))/3 - 192*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-1)])/3 - ((320*I)/3)*(-85*I + 24*Pi)*RATIO[x] + 
        (16*(587 + (528*I)*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, 0, x]*((64*(1907 + (30*I)*Pi))/15 + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    (128*(169 - (1065*I)*Pi)*RATIO[x])/15 + ((128*I)/5)*(493*I + 50*Pi)*
     RATIO[x^2] + (Nf^2*(224/15 - (64*RATIO[x])/15 + (64*RATIO[x^2])/15))/
     Nc^2 + Nc^2*((32*(1267 - (1230*I)*Pi))/15 + ((32*I)/3)*(33*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 30*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(361*I + 510*Pi)*RATIO[x] + 
      (128*(11 - (150*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*(59 + (60*I)*Pi))/3 - ((32*I)/3)*(-17*I + 78*Pi)*RATIO[x] + 
        (160*(8 + (9*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(1 + (42*I)*Pi))/3 + 64*RATIO[(1 - x)^(-1)] + 
        (832*RATIO[x^(-1)])/3 - ((256*I)/3)*(-28*I + 33*Pi)*RATIO[x] + 
        (16*(577 + (612*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 1, x]*(((-64*I)/15)*(-713*I + 1800*Pi) + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (128*(2789 + (765*I)*Pi)*RATIO[x])/15 + ((128*I)/5)*(493*I + 50*Pi)*
     RATIO[x^2] + (Nf^2*(224/15 - (64*RATIO[x])/15 + (64*RATIO[x^2])/15))/
     Nc^2 + Nc^2*((32*(677 - (2010*I)*Pi))/15 + ((32*I)/3)*(143*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(33*I + 4*Pi)*RATIO[x^(-1)] + 
      (64*(229 + (1290*I)*Pi)*RATIO[x])/15 + 
      (128*(11 - (150*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((16*(35 - (2*I)*Pi) - (32*I)*(-21*I + 4*Pi)*RATIO[x] + 
        (160*(8 + (9*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(131 + (168*I)*Pi))/3 + (832*RATIO[(1 - x)^(-1)])/3 + 
        64*RATIO[x^(-1)] - ((32*I)/3)*(-353*I + 348*Pi)*RATIO[x] + 
        (16*(577 + (612*I)*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 1, x]*((256*(202 + (255*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-229*I + 1785*Pi)*RATIO[x] + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((256*I)/15)*(473*I + 615*Pi)*RATIO[x^2] + 
    Nc^2*((64*(754 + (525*I)*Pi))/15 + (32*I)*(-11*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
      ((128*I)/15)*(-562*I + 795*Pi)*RATIO[x] + ((64*I)/15)*(241*I + 1635*Pi)*
       RATIO[x^2]) + Nf*(((-16*I)*(-31*I + 30*Pi) + 96*(7 + (20*I)*Pi)*
         RATIO[x] + 96*(2 - (19*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((-144*I)*(-19*I + 12*Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-1)])/3 + 64*(73 + (150*I)*Pi)*RATIO[x] + 
        16*(73 - (624*I)*Pi)*RATIO[x^2]))) + G[1, 0, 1, 1, 0, x]*
   (((-128*I)/5)*(-257*I + 15*Pi) + ((256*I)/3)*(11*I + 12*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 - (225*I)*Pi)*RATIO[x])/5 + 
    (Nf^2*(-224/15 + (64*RATIO[x])/15 - (64*RATIO[x^2])/15))/Nc^2 + 
    ((256*I)/15)*(473*I + 615*Pi)*RATIO[x^2] + 
    Nc^2*(((64*I)/15)*(611*I + 570*Pi) + ((32*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(-11*I + 4*Pi)*RATIO[x^(-1)] + 
      (128*(803 - (840*I)*Pi)*RATIO[x])/15 + ((64*I)/15)*(241*I + 1635*Pi)*
       RATIO[x^2]) + Nf*((16*(23 - (24*I)*Pi) + (96*I)*(11*I + 18*Pi)*
         RATIO[x] + 96*(2 - (19*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(32*(97 - (66*I)*Pi) + (64*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-1)] + (96*I)*(73*I + 108*Pi)*RATIO[x] + 
        16*(73 - (624*I)*Pi)*RATIO[x^2]))) + G[1, 1, 1, 1, 1, x]*
   ((-384*I)*(-18*I + 7*Pi) + (5120*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (2048*I)*Pi*RATIO[x^(-1)] + 128*(389 - (84*I)*Pi)*RATIO[x] + 
    (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nc^2*((256*I)*(11*I + 2*Pi) + (1280*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (128*I)*(11*I + 3*Pi)*RATIO[x^(-1)] + 128*(15 + (7*I)*Pi)*RATIO[x] - 
      (2176*I)*(-I + Pi)*RATIO[x^2]) + 
    Nf*(Nc*(512*(1 + I*Pi) - 256*RATIO[x^(-1)] - (256*I)*(-I + 10*Pi)*
         RATIO[x] + 256*(1 + (11*I)*Pi)*RATIO[x^2]) + 
      ((256*I)*Pi - (512*I)*Pi*RATIO[x] + (256*I)*Pi*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, x]*(384*(1 + (18*I)*Pi) - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[(1 - x)^(-1)] - ((3200*I)/3)*Pi*RATIO[x^(-1)] + 
    (64*I)*(865*I + 18*Pi)*RATIO[x] + 64*(387 - (98*I)*Pi)*RATIO[x^2] + 
    Nc^2*(((64*I)/3)*(97*I + 105*Pi) - ((128*I)/3)*(66*I + 23*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(143*I + 48*Pi)*RATIO[x^(-1)] - 
      ((64*I)/3)*(-82*I + 39*Pi)*RATIO[x] + ((512*I)/3)*(I + 3*Pi)*
       RATIO[x^2]) + Nf*(((32*I)*(15*I + 2*Pi) + 64*(9 - (2*I)*Pi)*RATIO[x] + 
        (64*I)*(3*I + Pi)*RATIO[x^2])/Nc + Nc*(((32*I)/3)*(103*I + 12*Pi) - 
        512*RATIO[(1 - x)^(-1)] - (832*RATIO[x^(-1)])/3 + 
        (64*(217 - (30*I)*Pi)*RATIO[x])/3 + ((64*I)/3)*(91*I + 33*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, 0, 0, x]*((256*I)*(118*I + 7*Pi) - 
    ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[x^(-1)] + 64*(91 + (178*I)*Pi)*RATIO[x] + 
    64*(387 - (98*I)*Pi)*RATIO[x^2] + Nc^2*(((64*I)/3)*(187*I + 90*Pi) - 
      ((32*I)/3)*(143*I + 48*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(66*I + 23*Pi)*RATIO[x^(-1)] + 
      (64*(98 - (9*I)*Pi)*RATIO[x])/3 + ((512*I)/3)*(I + 3*Pi)*RATIO[x^2]) + 
    Nf*((-96 - 192*RATIO[x] + (64*I)*(3*I + Pi)*RATIO[x^2])/Nc + 
      Nc*((32*(149 + (18*I)*Pi))/3 - (832*RATIO[(1 - x)^(-1)])/3 - 
        512*RATIO[x^(-1)] - ((64*I)/3)*(-35*I + 36*Pi)*RATIO[x] + 
        ((64*I)/3)*(91*I + 33*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, x]*((128*I)*(I + 9*Pi) - ((256*I)/3)*(11*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - ((320*I)/3)*(-11*I + 24*Pi)*RATIO[x^(-1)] + 
    (64*I)*(529*I + 174*Pi)*RATIO[x] + (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/
     3 + Nc^2*((32*(203 + (138*I)*Pi))/3 - ((64*I)/3)*(44*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 - 
      (32*I)*(-11*I + 16*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-89*I + 84*Pi)*
       RATIO[x] + (256*(16 + (21*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-32*I)*(-13*I + 2*Pi) + (128*RATIO[x^(-1)])/3 + 
        64*(9 + (2*I)*Pi)*RATIO[x] - ((64*I)/3)*(-11*I + 6*Pi)*RATIO[x^2])/
       Nc + Nc*(((-64*I)/3)*(-64*I + 15*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
        (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3 + 
        (352*(29 + (12*I)*Pi)*RATIO[x])/3 - (32*I)*(-65*I + 44*Pi)*
         RATIO[x^2]))) + G[0, 1, 0, 0, 0, x]*
   (((-128*I)/3)*(-178*I + 333*Pi) - ((320*I)/3)*(-11*I + 24*Pi)*
     RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(887*I + 1962*Pi)*RATIO[x] + 
    (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(32*(51 + (46*I)*Pi) - (32*I)*(-11*I + 16*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(44*I + 45*Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      32/(3*(-1 + RATIO[x])^2) - (64*I)*(-13*I + 28*Pi)*RATIO[x] + 
      (256*(16 + (21*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((((-32*I)/3)*(-7*I + 6*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        ((64*I)/3)*(5*I + 6*Pi)*RATIO[x] - ((64*I)/3)*(-11*I + 6*Pi)*
         RATIO[x^2])/Nc + Nc*(((-64*I)/3)*(-2*I + 15*Pi) + 
        (320*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
        64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
        (32*(71 + (132*I)*Pi)*RATIO[x])/3 - (32*I)*(-65*I + 44*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, 0, 1, x]*(128*(86 + (67*I)*Pi) - 
    (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 90*Pi)*
     RATIO[x^(-1)] - (64*I)*(-459*I + 82*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((128*I)/3)*(7*I + 33*Pi) + ((64*I)/3)*(22*I + 53*Pi)*
       RATIO[(1 - x)^(-1)] + ((352*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] - 
      ((64*I)/3)*(-167*I + 168*Pi)*RATIO[x] + 64*(7 + (51*I)*Pi)*
       RATIO[x^2]) + Nf*(((-32*I)*(-15*I + 4*Pi) + 64*(9 + (4*I)*Pi)*
         RATIO[x] - (64*I)*(-3*I + 5*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-32*I)/3)*(-101*I + 78*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        64*RATIO[x^(-1)] + (128*(85 + (84*I)*Pi)*RATIO[x])/3 - 
        (64*I)*(-16*I + 55*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, x]*(((256*I)/3)*(22*I + 3*Pi) - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
    (1536*I)*Pi*RATIO[x^(-1)] + ((64*I)/3)*(169*I + 534*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((64*I)/3)*(160*I + 51*Pi) + ((352*I)/3)*(3*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(22*I + 53*Pi)*RATIO[x^(-1)] + 
      (64*(125 - (138*I)*Pi)*RATIO[x])/3 + 64*(7 + (51*I)*Pi)*RATIO[x^2]) + 
    Nf*(((-96*I)*(-I + 2*Pi) + (192*I)*(I + 2*Pi)*RATIO[x] - 
        (64*I)*(-3*I + 5*Pi)*RATIO[x^2])/Nc + 
      Nc*((32*(143 - (72*I)*Pi))/3 + 64*RATIO[(1 - x)^(-1)] + 
        (256*RATIO[x^(-1)])/3 + ((128*I)/3)*(37*I + 81*Pi)*RATIO[x] - 
        (64*I)*(-16*I + 55*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*(128*(86 + (13*I)*Pi) - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[x^(-1)] + (64*I)*(459*I + 200*Pi)*RATIO[x] + 
    (64*(773 - (474*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((-128*I)/3)*(-7*I + 45*Pi) + ((128*I)/3)*(11*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(11*I + 4*Pi)*RATIO[x^(-1)] + 
      ((64*I)/3)*(167*I + 378*Pi)*RATIO[x] + 64*(7 - (110*I)*Pi)*
       RATIO[x^2]) + 
    Nf*(((160*I)*(3*I + 2*Pi) + 64*(9 - (28*I)*Pi)*RATIO[x] + 
        (192*I)*(I + 11*Pi)*RATIO[x^2])/Nc + 
      Nc*(((32*I)/3)*(101*I + 240*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        64*RATIO[x^(-1)] + (128*(85 - (282*I)*Pi)*RATIO[x])/3 + 
        (128*I)*(8*I + 87*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, x]*(((256*I)/3)*(22*I + 51*Pi) - 
    ((64*I)/3)*(-77*I + 96*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(169*I + 348*Pi)*RATIO[x] + (64*(773 - (474*I)*Pi)*RATIO[x^2])/
     3 + Nc^2*(((-128*I)/3)*(-80*I + 21*Pi) + (32*I)*(11*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
      (64*(125 + (282*I)*Pi)*RATIO[x])/3 + 64*(7 - (110*I)*Pi)*RATIO[x^2]) + 
    Nf*(((32*I)*(3*I + 20*Pi) - (64*I)*(-3*I + 38*Pi)*RATIO[x] + 
        (192*I)*(I + 11*Pi)*RATIO[x^2])/Nc + 
      Nc*((416*(11 + (12*I)*Pi))/3 + 64*RATIO[(1 - x)^(-1)] + 
        (256*RATIO[x^(-1)])/3 - ((128*I)/3)*(-37*I + 240*Pi)*RATIO[x] + 
        (128*I)*(8*I + 87*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*(((-64*I)/3)*(-347*I + 330*Pi) + 
    ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[x^(-1)] + (64*(487 + (570*I)*Pi)*RATIO[x])/3 + 
    (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((32*(445 + (12*I)*Pi))/3 + ((704*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (64*I)*Pi*RATIO[x^(-1)] + ((64*I)/3)*(364*I + 15*Pi)*RATIO[x] + 
      (64*(173 + (75*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((((-64*I)/3)*(-25*I + 12*Pi) + (128*(43 + (12*I)*Pi)*RATIO[x])/3 - 
        ((64*I)/3)*(-31*I + 6*Pi)*RATIO[x^2])/Nc + 
      Nc*((-16*I)*(-355*I + 8*Pi) + 1024*(12 + I*Pi)*RATIO[x] - 
        (16*I)*(-317*I + 88*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*(64*(153 - (40*I)*Pi) + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[(1 - x)^(-1)] + ((5888*I)/3)*Pi*RATIO[x^(-1)] + 
    (1600*I)*(15*I + 2*Pi)*RATIO[x] + (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(32*(21 + (64*I)*Pi) - (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((704*I)/3)*Pi*RATIO[x^(-1)] + 64*(6 - (55*I)*Pi)*RATIO[x] + 
      (64*(173 + (75*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((128*(5 + I*Pi) - (256*I)*(-2*I + Pi)*RATIO[x] - 
        ((64*I)/3)*(-31*I + 6*Pi)*RATIO[x^2])/Nc + 
      Nc*(512*(3 - I*Pi) + (32*I)*(67*I + 56*Pi)*RATIO[x] - 
        (16*I)*(-317*I + 88*Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(((-256*I)/15)*(-179*I + 45*Pi) + 
    ((128*I)/3)*(-121*I + 53*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-892*I + 765*Pi)*RATIO[x] + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    (Nf^2*(448/15 - (128*RATIO[x])/15 + (128*RATIO[x^2])/15))/Nc^2 + 
    Nc^2*((32*(1619 + (780*I)*Pi))/15 + (320*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(11*I + 29*Pi)*RATIO[x^(-1)] - 
      ((64*I)/15)*(-1787*I + 1275*Pi)*RATIO[x] + 
      (704*(37 + (105*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((-32*I)*(-11*I + 8*Pi) + 64*(13 + (14*I)*Pi)*RATIO[x] - 
        (192*I)*(-I + 5*Pi)*RATIO[x^2])/Nc + 
      Nc*((-320*I)*(-9*I + 4*Pi) + (128*RATIO[x^(-1)])/3 + 
        32*(209 + (200*I)*Pi)*RATIO[x] - (48*I)*(-27*I + 136*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 1, 0, x]*
   (((-128*I)/15)*(-613*I + 510*Pi) + ((256*I)/3)*(-11*I + 35*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-121*I + 53*Pi)*RATIO[x^(-1)] + 
    ((128*I)/15)*(382*I + 75*Pi)*RATIO[x] + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    (Nf^2*(448/15 - (128*RATIO[x])/15 + (128*RATIO[x^2])/15))/Nc^2 + 
    Nc^2*(((32*I)/15)*(1141*I + 540*Pi) + ((64*I)/3)*(11*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-1)] + 
      (64*(973 - (1035*I)*Pi)*RATIO[x])/15 + 
      (704*(37 + (105*I)*Pi)*RATIO[x^2])/15) + 
    Nf*((32*(9 - (10*I)*Pi) + (64*I)*(7*I + 16*Pi)*RATIO[x] - 
        (192*I)*(-I + 5*Pi)*RATIO[x^2])/Nc + 
      Nc*(16*(157 - (88*I)*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (512*I)*(8*I + 13*Pi)*RATIO[x] - (48*I)*(-27*I + 136*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, 1, 0, x]*
   (((-256*I)/15)*(-179*I + 30*Pi) + ((128*I)/3)*(-121*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] - 
    ((512*I)/15)*(-223*I + 15*Pi)*RATIO[x] + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    (Nf^2*(448/15 - (128*RATIO[x])/15 + (128*RATIO[x^2])/15))/Nc^2 + 
    Nc^2*((32*(1619 - (270*I)*Pi))/15 - ((512*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      ((64*I)/15)*(1787*I + 1035*Pi)*RATIO[x] + 
      (64*(407 - (1065*I)*Pi)*RATIO[x^2])/15) + 
    Nf*(((32*I)*(11*I + 10*Pi) + 64*(13 - (25*I)*Pi)*RATIO[x] + 
        (96*I)*(2*I + 17*Pi)*RATIO[x^2])/Nc + 
      Nc*((320*I)*(9*I + 5*Pi) + (128*RATIO[x^(-1)])/3 + 
        32*(209 - (256*I)*Pi)*RATIO[x] + (48*I)*(27*I + 164*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 0, 1, x]*
   (((-128*I)/15)*(-613*I + 840*Pi) + ((256*I)/3)*(-11*I + 32*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    ((256*I)/15)*(191*I + 750*Pi)*RATIO[x] + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    (Nf^2*(448/15 - (128*RATIO[x])/15 + (128*RATIO[x^2])/15))/Nc^2 + 
    Nc^2*(((-32*I)/15)*(-1141*I + 330*Pi) + ((64*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - ((512*I)/3)*Pi*RATIO[x^(-1)] + 
      (64*(973 + (1095*I)*Pi)*RATIO[x])/15 + 
      (64*(407 - (1065*I)*Pi)*RATIO[x^2])/15) + 
    Nf*((32*(9 + (11*I)*Pi) - (64*I)*(-7*I + 26*Pi)*RATIO[x] + 
        (96*I)*(2*I + 17*Pi)*RATIO[x^2])/Nc + 
      Nc*(16*(157 + (80*I)*Pi) + (128*RATIO[(1 - x)^(-1)])/3 - 
        (128*I)*(-32*I + 59*Pi)*RATIO[x] + (48*I)*(27*I + 164*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 1, 1, x]*((64*(47 + (294*I)*Pi))/3 - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-77*I + 108*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(787*I + 24*Pi)*
     RATIO[x] + (64*(1051 - (720*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((128*(58 + (33*I)*Pi))/3 + ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 + ((64*I)/3)*(66*I + 17*Pi)*
       RATIO[x^(-1)] - ((64*I)/3)*(-151*I + 231*Pi)*RATIO[x] + 
      (64*(53 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-32*I)*(-16*I + 5*Pi) + (128*RATIO[x^(-1)])/3 + 
        128*(5 + (4*I)*Pi)*RATIO[x] - ((32*I)/3)*(-22*I + 63*Pi)*RATIO[x^2])/
       Nc + Nc*(((-80*I)/3)*(-55*I + 48*Pi) + (64*RATIO[x^(-3)])/3 - 
        (32*RATIO[x^(-2)])/3 + (896*RATIO[x^(-1)])/3 + 
        (32*(299 + (528*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-229*I + 1008*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, 0, 0, x]*((64*(311 - (402*I)*Pi))/3 - 
    ((64*I)/3)*(-77*I + 108*Pi)*RATIO[(1 - x)^(-1)] - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(1315*I + 1416*Pi)*
     RATIO[x] + (64*(1051 - (720*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(64*(6 + (11*I)*Pi) + ((64*I)/3)*(66*I + 17*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*Pi*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
      320*(3 - (11*I)*Pi)*RATIO[x] + (64*(53 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((((-320*I)/3)*(-I + 3*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        ((64*I)/3)*(8*I + 39*Pi)*RATIO[x] - ((32*I)/3)*(-22*I + 63*Pi)*
         RATIO[x^2])/Nc + Nc*((32*(47 - (96*I)*Pi))/3 + 
        (896*RATIO[(1 - x)^(-1)])/3 - 64/(3*(-1 + RATIO[x])^3) - 
        32/(3*(-1 + RATIO[x])^2) + ((320*I)/3)*(7*I + 48*Pi)*RATIO[x] - 
        ((16*I)/3)*(-229*I + 1008*Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, 1, x]*((-64*(-15670 - (4107*I)*Pi + 480*Pi^2))/45 + 
    (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 3328/(-1 + RATIO[x])^2 - 
    (64*(20021 - (13098*I)*Pi + 3450*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((32*(-2995 + (5982*I)*Pi + 465*Pi^2))/45 + 
      (16*(1111 - (264*I)*Pi + 148*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      416*RATIO[x^(-2)] - (64*(-45 - (11*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 
      5088/(-1 + RATIO[x])^2 - (16*(-11323 + (9564*I)*Pi + 2850*Pi^2)*
        RATIO[x])/45 + (16*(-23059 - (2976*I)*Pi + 2640*Pi^2)*RATIO[x^2])/
       45) + Nf^2*(-128/9 - (224*RATIO[(1 - x)^(-1)])/9 + 
      144/(-1 + RATIO[x])^2 + (64*RATIO[x])/9 - (64*RATIO[x^2])/9 + 
      (((448*I)/15)*Pi - 64*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2 + 
        (128*(2 - I*Pi)*RATIO[x])/15 + ((32*I)/15)*(9*I + 4*Pi)*RATIO[x^2])/
       Nc^2) + Nf*(((-32*(-79 - (33*I)*Pi + 3*Pi^2))/3 - 
        32*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2 - 
        ((16*I)/3)*(-251*I + 36*Pi)*RATIO[x] - 
        (16*(-249 - (44*I)*Pi + 4*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*(-32*(-69 + (39*I)*Pi + 8*Pi^2) + ((32*I)/9)*(49*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] - ((128*I)/3)*(-3*I + Pi)*
         RATIO[x^(-1)] - 2272/(-1 + RATIO[x])^2 + 
        (64*(-163 + (9*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
        (16*(-1348 - (487*I)*Pi + 170*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, x]*((64*(23222 + (11577*I)*Pi + 540*Pi^2))/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 3328*RATIO[x^(-2)] + 
    (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/9 - 
    (64*(35125 + (1842*I)*Pi + 5490*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((32*(-8863 - (288*I)*Pi + 360*Pi^2))/45 - 
      (64*(-45 - (11*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      5088*RATIO[x^(-2)] + (16*(1111 - (264*I)*Pi + 148*Pi^2)*RATIO[x^(-1)])/
       9 + 416/(-1 + RATIO[x])^2 - (16*(-34795 - (15516*I)*Pi + 2430*Pi^2)*
        RATIO[x])/45 + (16*(-23059 - (2976*I)*Pi + 2640*Pi^2)*RATIO[x^2])/
       45) + Nf^2*(-128/9 + 144*RATIO[x^(-2)] - (224*RATIO[x^(-1)])/9 + 
      (64*RATIO[x])/9 - (64*RATIO[x^2])/9 + 
      (((32*I)/15)*(I + 14*Pi) + 224*RATIO[x^(-2)] - 64*RATIO[x^(-1)] + 
        (64*(5 - (2*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(9*I + 4*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf*(((-32*(-78 - (37*I)*Pi + 5*Pi^2))/3 + 144*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] + (16*(-247 - (52*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (16*(-249 - (44*I)*Pi + 4*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(-1110 - (289*I)*Pi + 38*Pi^2))/3 - ((128*I)/3)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] - 2272*RATIO[x^(-2)] + ((32*I)/9)*(49*I + 24*Pi)*
         RATIO[x^(-1)] - 128/(-1 + RATIO[x])^2 + 
        (32*(-1022 - (505*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 
        (16*(-1348 - (487*I)*Pi + 170*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((32*(19549 + (9360*I)*Pi + 3000*Pi^2))/45 + 
    (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 - (32*(52451 - (20430*I)*Pi + 6270*Pi^2)*
      RATIO[x])/45 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(2797 - (765*I)*Pi + 3315*Pi^2))/45 - 
      (32*(-247 + (99*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      96*RATIO[x^(-2)] - (176*(-29 + (72*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 + 
      320/(-1 + RATIO[x])^2 - (64*(214 - (4185*I)*Pi + 2325*Pi^2)*RATIO[x])/
       45 + (64*(372 - (175*I)*Pi + 880*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(64/9 + (64*RATIO[x^(-1)])/3 - (128*RATIO[x])/9 + 
      (-32/15 - (64*RATIO[x])/5 + (96*RATIO[x^2])/5)/Nc^2) + 
    Nf*(((-8*(237 - (244*I)*Pi + 76*Pi^2))/3 + 128*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-2)] + 160*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
        (32*(15 - (122*I)*Pi + 35*Pi^2)*RATIO[x])/3 - 
        (16*(36 - (116*I)*Pi + 49*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(2527 - (3972*I)*Pi + 708*Pi^2))/9 + ((64*I)/9)*(23*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + ((32*I)/9)*(65*I + 72*Pi)*
         RATIO[x^(-1)] - 352/(-1 + RATIO[x])^2 + 
        (32*(248 - (2841*I)*Pi + 840*Pi^2)*RATIO[x])/9 - 
        (32*(207 - (398*I)*Pi + 301*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((32*(1129 + (2340*I)*Pi + 970*Pi^2))/15 + 
    (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 - (32*(6709 - (8370*I)*Pi + 2030*Pi^2)*RATIO[x])/
     15 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(4601 + (6555*I)*Pi + 3945*Pi^2))/45 - 
      (176*(-29 + (72*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      320*RATIO[x^(-2)] - (32*(-247 + (99*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/9 + 
      96/(-1 + RATIO[x])^2 - (64*(2018 + (3135*I)*Pi + 2955*Pi^2)*RATIO[x])/
       45 + (64*(372 - (175*I)*Pi + 880*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(-64/9 + (64*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x])/9 + 
      (64/15 - (128*RATIO[x])/5 + (96*RATIO[x^2])/5)/Nc^2) + 
    Nf*(((-8*(249 + (12*I)*Pi + 34*Pi^2))/3 + 160*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-2)] + 128*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
        (32*(21 + (6*I)*Pi + 14*Pi^2)*RATIO[x])/3 - 
        (16*(36 - (116*I)*Pi + 49*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(4019 + (2616*I)*Pi + 960*Pi^2))/9 + ((32*I)/9)*(65*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] - 352*RATIO[x^(-2)] + ((64*I)/9)*(23*I + 9*Pi)*
         RATIO[x^(-1)] - 64/(-1 + RATIO[x])^2 + 
        (32*(994 + (453*I)*Pi + 966*Pi^2)*RATIO[x])/9 - 
        (32*(207 - (398*I)*Pi + 301*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((32*(-20269 - (15342*I)*Pi + 390*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 - 480*RATIO[x^(-2)] - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(35035 - (7329*I)*Pi + 2580*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(5812 + (1281*I)*Pi + 1680*Pi^2))/45 + 
      (16*(13 + (594*I)*Pi + 204*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(10*I + Pi)*RATIO[x^(-2)] + 
      (16*(731 + (198*I)*Pi + 144*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-4865 + (16392*I)*Pi + 5280*Pi^2)*RATIO[x])/45 - 
      (16*(-5759 - (288*I)*Pi + 6420*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(-128/9 - (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (64*RATIO[x])/9 - (64*RATIO[x^2])/9 + 
      ((32*(1 - (7*I)*Pi))/15 + ((64*I)/15)*(5*I + Pi)*RATIO[x] + 
        (32*(9 - (2*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((16*(-49 + (9*I)*Pi + 24*Pi^2))/3 + 32*RATIO[x^(-2)] + 
        ((32*I)/3)*(9*I + 4*Pi)*RATIO[x^(-1)] - 
        (16*(-319 + (102*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
        (16*(-249 - (8*I)*Pi + 22*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(115 + (396*I)*Pi + 84*Pi^2))/3 - ((64*I)/3)*(2*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - ((64*I)/3)*Pi*RATIO[x^(-3)] + 
        ((32*I)/3)*(I + Pi)*RATIO[x^(-2)] - ((64*I)/9)*(-22*I + 3*Pi)*
         RATIO[x^(-1)] - 32*(-183 + (136*I)*Pi + 60*Pi^2)*RATIO[x] + 
        (16*(-1160 - (163*I)*Pi + 368*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((64*(-4250 - (5721*I)*Pi + 300*Pi^2))/45 - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 480/(-1 + RATIO[x])^2 + 
    (64*(23266 - (11229*I)*Pi + 2370*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(5365 - (7059*I)*Pi + 2250*Pi^2))/45 + 
      (16*(731 + (198*I)*Pi + 144*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(13 + (594*I)*Pi + 204*Pi^2)*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(10*I + Pi))/
       (-1 + RATIO[x])^2 + (16*(-6653 - (16968*I)*Pi + 7560*Pi^2)*RATIO[x])/
       45 - (16*(-5759 - (288*I)*Pi + 6420*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(-128/9 - (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (64*RATIO[x])/9 - (64*RATIO[x^2])/9 + 
      (((-224*I)/15)*Pi + ((64*I)/15)*(4*I + Pi)*RATIO[x] + 
        (32*(9 - (2*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((16*(21 - (101*I)*Pi + 10*Pi^2))/3 + ((32*I)/3)*(9*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 - 
        (16*(-179 - (118*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (16*(-249 - (8*I)*Pi + 22*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(53 - (583*I)*Pi + 92*Pi^2))/3 - ((64*I)/9)*(-22*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((64*I)/3)*(2*I + 9*Pi)*RATIO[x^(-1)] + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(I + Pi))/
         (-1 + RATIO[x])^2 - (32*(-611 - (571*I)*Pi + 188*Pi^2)*RATIO[x])/3 + 
        (16*(-1160 - (163*I)*Pi + 368*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, x]*((64*(-2875 - (391*I)*Pi + 215*Pi^2))/15 - 
    (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 + 
    (32*(11031 - (13988*I)*Pi + 100*Pi^2)*RATIO[x])/15 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(5465 - (12594*I)*Pi + 3600*Pi^2))/45 - 
      (16*(65 + (242*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-281 - (132*I)*Pi + 110*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(45*I + Pi))/
       (-1 + RATIO[x])^2 + (64*(1627 - (5136*I)*Pi + 2610*Pi^2)*RATIO[x])/
       45 - (32*(483 - (448*I)*Pi + 600*Pi^2)*RATIO[x^2])/5) + 
    Nf^2*(-64/9 + (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (128*RATIO[x])/9 + (((448*I)/15)*Pi + (128*(2 - I*Pi)*RATIO[x])/15 + 
        ((32*I)/15)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2) + 
    Nf*(((160*(3 - (8*I)*Pi + 4*Pi^2))/3 + ((64*I)/3)*(9*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2 - 
        (32*(-12 - (68*I)*Pi + 37*Pi^2)*RATIO[x])/3 + 
        (16*(36 - (80*I)*Pi + 65*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((64*(101 - (393*I)*Pi + 123*Pi^2))/9 + ((16*I)/9)*(-17*I + 156*Pi)*
         RATIO[(1 - x)^(-1)] - ((128*I)/9)*(-2*I + 3*Pi)*RATIO[x^(-1)] - 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(36*I + Pi))/
         (-1 + RATIO[x])^2 - (16*(-23 - (3738*I)*Pi + 2244*Pi^2)*RATIO[x])/
         9 + (32*(213 - (236*I)*Pi + 389*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, x]*((-32*(23011 + (12546*I)*Pi + 420*Pi^2))/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 2240*RATIO[x^(-2)] - 
    (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 + 
    (32*(44615 - (21564*I)*Pi + 3720*Pi^2)*RATIO[x])/45 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(7651 - (114*I)*Pi + 3960*Pi^2))/45 - 
      (16*(-281 - (132*I)*Pi + 110*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(45*I + Pi)*RATIO[x^(-2)] - 
      (16*(65 + (242*I)*Pi + 42*Pi^2)*RATIO[x^(-1)])/3 + 
      (128*(1360 + (552*I)*Pi + 1395*Pi^2)*RATIO[x])/45 - 
      (32*(483 - (448*I)*Pi + 600*Pi^2)*RATIO[x^2])/5) + 
    Nf^2*(64/9 - (64*RATIO[(1 - x)^(-1)])/9 + (64*RATIO[x^(-1)])/9 - 
      (128*RATIO[x])/9 + (((32*I)/15)*(I + 14*Pi) + 
        (64*(5 - (2*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(9*I + 4*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf*(((16*(90 - (24*I)*Pi + 31*Pi^2))/3 + 48*RATIO[x^(-2)] + 
        ((64*I)/3)*(9*I + 2*Pi)*RATIO[x^(-1)] - 
        (128*(12 - (3*I)*Pi + 7*Pi^2)*RATIO[x])/3 + 
        (16*(36 - (80*I)*Pi + 65*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(1705 + (750*I)*Pi + 582*Pi^2))/9 - ((128*I)/9)*(-2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*RATIO[x^(-3)] - 
        ((32*I)/3)*(36*I + Pi)*RATIO[x^(-2)] + ((16*I)/9)*(-17*I + 156*Pi)*
         RATIO[x^(-1)] - (16*(2579 + (906*I)*Pi + 2424*Pi^2)*RATIO[x])/9 + 
        (32*(213 - (236*I)*Pi + 389*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, x]*((-32*(12625 + (15492*I)*Pi + 120*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    672*RATIO[x^(-2)] - (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(28810 - (10374*I)*Pi + 4485*Pi^2)*RATIO[x])/45 - 
    (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(755 + (4326*I)*Pi + 1620*Pi^2))/45 + 
      (64*(-215 + (396*I)*Pi + 76*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (352*RATIO[x^(-2)])/3 + (16*(-25 + (242*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
       3 + (16*(-4765 + (9672*I)*Pi + 2700*Pi^2)*RATIO[x])/45 - 
      (16*(-9965 + (3072*I)*Pi + 3900*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*(-256/9 - (128*RATIO[(1 - x)^(-1)])/3 - (64*RATIO[x^(-1)])/9 - 
      (64*RATIO[x])/9 - (64*RATIO[x^2])/3 + 
      (((-224*I)/15)*Pi + ((64*I)/15)*Pi*RATIO[x] - ((64*I)/15)*Pi*
         RATIO[x^2])/Nc^2) + 
    Nf*(((16*(23 + (12*I)*Pi + 16*Pi^2))/3 + 32*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] - (32*(-23 + (12*I)*Pi + 16*Pi^2)*RATIO[x])/3 + 
        (32*(-21 + 8*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((64*(104 + (37*I)*Pi + 8*Pi^2))/3 - ((64*I)/9)*(71*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] + (608*RATIO[x^(-2)])/3 - 
        ((64*I)/9)*(16*I + 33*Pi)*RATIO[x^(-1)] - 
        (64*(83 + (23*I)*Pi + 40*Pi^2)*RATIO[x])/3 + 
        (16*(-511 - (468*I)*Pi + 528*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*((-128*(2550 + (2171*I)*Pi + 175*Pi^2))/15 - 
    (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 - 
    672/(-1 + RATIO[x])^2 + (64*(15595 + (62*I)*Pi + 2155*Pi^2)*RATIO[x])/
     15 - (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(-615 + (342*I)*Pi + 740*Pi^2))/15 + 
      (16*(-25 + (242*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (64*(-215 + (396*I)*Pi + 76*Pi^2)*RATIO[x^(-1)])/9 + 
      352/(3*(-1 + RATIO[x])^2) + (16*(-5055 - (1176*I)*Pi + 1700*Pi^2)*
        RATIO[x])/15 - (16*(-9965 + (3072*I)*Pi + 3900*Pi^2)*RATIO[x^2])/
       45) + Nf^2*(-512/9 - (64*RATIO[(1 - x)^(-1)])/9 - 
      (128*RATIO[x^(-1)])/3 + (448*RATIO[x])/9 - (64*RATIO[x^2])/3 + 
      (((-224*I)/15)*Pi + ((64*I)/15)*Pi*RATIO[x] - ((64*I)/15)*Pi*
         RATIO[x^2])/Nc^2) + 
    Nf*((16*(9 - (4*I)*Pi) - 128*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 
        (32*(19 + (12*I)*Pi)*RATIO[x])/3 + (32*(-21 + 8*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((16*(-259 - (300*I)*Pi + 144*Pi^2))/9 - 
        ((64*I)/9)*(16*I + 33*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)/9)*(71*I + 72*Pi)*RATIO[x^(-1)] + 608/(3*(-1 + RATIO[x])^2) - 
        (32*(-1009 - (606*I)*Pi + 288*Pi^2)*RATIO[x])/9 + 
        (16*(-511 - (468*I)*Pi + 528*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, 0, x]*((32*(-23011 - (1530*I)*Pi + 720*Pi^2))/45 - 
    (14336*Pi^2*RATIO[(1 - x)^(-1)])/9 - 2240*RATIO[x^(-2)] - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(-8923 + (4014*I)*Pi + 414*Pi^2)*RATIO[x])/9 + 
    Nf^2*(64/9 - (64*RATIO[(1 - x)^(-1)])/9 + (64*RATIO[x^(-1)])/9 - 
      (128*RATIO[x])/9 + (-32/15 + (64*RATIO[x])/3 - (96*RATIO[x^2])/5)/
       Nc^2) + (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(7651 - (12510*I)*Pi + 3750*Pi^2))/45 - 
      (16*(-281 + 434*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 480*RATIO[x^(-2)] - 
      (16*(65 + (44*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(1088 - (3006*I)*Pi + 777*Pi^2)*RATIO[x])/9 - 
      (32*(1449 - (1940*I)*Pi + 1525*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((32*(45 - (86*I)*Pi + 18*Pi^2))/3 + 48*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)] - (64*(24 - (110*I)*Pi + 9*Pi^2)*RATIO[x])/3 + 
        (32*(18 - (80*I)*Pi + 7*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(1705 - (3639*I)*Pi + 342*Pi^2))/9 - (256*RATIO[(1 - x)^(-1)])/
         9 + 384*RATIO[x^(-2)] + ((16*I)/9)*(-17*I + 24*Pi)*RATIO[x^(-1)] - 
        (16*(2579 - (8556*I)*Pi + 1476*Pi^2)*RATIO[x])/9 + 
        (16*(426 - (1143*I)*Pi + 532*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, x]*((-64*(575 - (125*I)*Pi + 8*Pi^2))/3 - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 - 
    (32*(-11031 + (10210*I)*Pi + 50*Pi^2)*RATIO[x])/15 + 
    Nf^2*(-64/9 + (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (128*RATIO[x])/9 + ((256*RATIO[x])/15 - (96*RATIO[x^2])/5)/Nc^2) + 
    (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(1093 + (1182*I)*Pi + 1026*Pi^2))/9 - 
      (16*(65 + (44*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-281 + 434*Pi^2)*RATIO[x^(-1)])/9 - 480/(-1 + RATIO[x])^2 + 
      (32*(3254 + (3390*I)*Pi + 5265*Pi^2)*RATIO[x])/45 - 
      (32*(1449 - (1940*I)*Pi + 1525*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((32*(15 + (54*I)*Pi + 7*Pi^2))/3 - 192*RATIO[(1 - x)^(-1)] + 
        48/(-1 + RATIO[x])^2 + (128*(3 - (15*I)*Pi + Pi^2)*RATIO[x])/3 + 
        (32*(18 - (80*I)*Pi + 7*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(202 + (744*I)*Pi + 231*Pi^2))/9 + ((16*I)/9)*(-17*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/9 + 
        384/(-1 + RATIO[x])^2 - (16*(-23 + (1698*I)*Pi + 1716*Pi^2)*RATIO[x])/
         9 + (16*(426 - (1143*I)*Pi + 532*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*((-32*(-1129 - (1792*I)*Pi + 990*Pi^2))/15 + 
    (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 + (32*(-6709 + (11848*I)*Pi + 2220*Pi^2)*RATIO[x])/
     15 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(4601 - (9072*I)*Pi + 2910*Pi^2))/45 + 
      (176*(29 + (18*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      320*RATIO[x^(-2)] - (32*(-247 + (33*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/9 + 
      96/(-1 + RATIO[x])^2 - (64*(2018 - (6291*I)*Pi + 2775*Pi^2)*RATIO[x])/
       45 + (32*(744 - (1274*I)*Pi + 1955*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(-64/9 + (64*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x])/9 + 
      ((64*(1 - (7*I)*Pi))/15 + ((128*I)/15)*(3*I + Pi)*RATIO[x] + 
        (32*(9 - (4*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-8*(249 - (374*I)*Pi + 76*Pi^2))/3 - ((32*I)/3)*(15*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 128*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 + (32*(21 - (193*I)*Pi + 20*Pi^2)*RATIO[x])/3 - 
        (64*(9 - (31*I)*Pi + 7*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(4019 - (6618*I)*Pi + 924*Pi^2))/9 - ((32*I)/9)*(-65*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - 352*RATIO[x^(-2)] + ((64*I)/9)*(23*I + 3*Pi)*
         RATIO[x^(-1)] - 64/(-1 + RATIO[x])^2 + 
        (64*(497 - (1803*I)*Pi + 492*Pi^2)*RATIO[x])/9 - 
        (16*(414 - (803*I)*Pi + 686*Pi^2)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*((-32*(-19549 - (11556*I)*Pi + 360*Pi^2))/45 + 
    (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 + (32*(-52451 + (23184*I)*Pi + 1440*Pi^2)*
      RATIO[x])/45 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(2797 - (312*I)*Pi + 3225*Pi^2))/45 - 
      (32*(-247 + (33*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      96*RATIO[x^(-2)] + (176*(29 + (18*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 + 
      320/(-1 + RATIO[x])^2 - (64*(214 + (2469*I)*Pi + 3090*Pi^2)*RATIO[x])/
       45 + (32*(744 - (1274*I)*Pi + 1955*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*(64/9 + (64*RATIO[x^(-1)])/3 - (128*RATIO[x])/9 + 
      (((-32*I)/15)*(-I + 14*Pi) + ((64*I)/15)*(3*I + 2*Pi)*RATIO[x] + 
        (32*(9 - (4*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-8*(237 + (150*I)*Pi + 52*Pi^2))/3 + 128*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-2)] - ((32*I)/3)*(15*I + 8*Pi)*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 + (32*(15 + (69*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (64*(9 - (31*I)*Pi + 7*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(2527 + (2988*I)*Pi + 1104*Pi^2))/9 + ((64*I)/9)*(23*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] - ((32*I)/9)*(-65*I + 42*Pi)*
         RATIO[x^(-1)] - 352/(-1 + RATIO[x])^2 + 
        (32*(248 + (1197*I)*Pi + 1074*Pi^2)*RATIO[x])/9 - 
        (16*(414 - (803*I)*Pi + 686*Pi^2)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-32*(-697 - (256*I)*Pi + 72*Pi^2))/3 - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(2369 - (1037*I)*Pi + 186*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nf^2*(256/3 - (64*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x] + 
      (320*RATIO[x^2])/9) + Nc^2*((128*(493 - (423*I)*Pi + 78*Pi^2))/9 - 
      (16*(1711 - (462*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (128*((11*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/3 + 64/(-1 + RATIO[x])^3 - 
      768/(-1 + RATIO[x])^2 - (16*(3589 - (2736*I)*Pi + 1608*Pi^2)*RATIO[x])/
       9 + (16*(1053 - (280*I)*Pi + 356*Pi^2)*RATIO[x^2])/3) + 
    Nf*((16*(7 - (6*I)*Pi) - 96*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2 + 
        32*(5 - (6*I)*Pi)*RATIO[x] - 32*(-7 + (6*I)*Pi + 6*Pi^2)*RATIO[x^2])/
       Nc + Nc*((-32*(472 - (549*I)*Pi + 162*Pi^2))/9 - 
        ((32*I)/9)*(149*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
        ((256*I)/3)*Pi*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^3 + 
        224/(-1 + RATIO[x])^2 + (128*(59 - (126*I)*Pi + 162*Pi^2)*RATIO[x])/
         9 - (16*(125 + (456*I)*Pi + 1188*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, 1, x]*((-32*(-1551 - (832*I)*Pi + 44*Pi^2))/3 - 
    1024*Pi^2*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 - 
    (64*(3223 - (461*I)*Pi + 214*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nf^2*(512/9 - (64*RATIO[x^(-1)])/3 - (64*RATIO[x])/9 + 
      (320*RATIO[x^2])/9) + Nc^2*((32*(1757 - (744*I)*Pi + 42*Pi^2))/9 - 
      (128*((11*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-3)] - 
      768*RATIO[x^(-2)] - (16*(1711 - (462*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/
       9 - (16*(2729 + (1056*I)*Pi + 528*Pi^2)*RATIO[x])/9 + 
      (16*(1053 - (280*I)*Pi + 356*Pi^2)*RATIO[x^2])/3) + 
    Nf*((-16*(-31 + (30*I)*Pi + 12*Pi^2) - 16*RATIO[x^(-2)] - 
        96*RATIO[x^(-1)] + 32*(-19 + (18*I)*Pi + 12*Pi^2)*RATIO[x] - 
        32*(-7 + (6*I)*Pi + 6*Pi^2)*RATIO[x^2])/Nc + 
      Nc*((-16*(199 + (122*I)*Pi + 72*Pi^2))/3 + ((256*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-3)] + 224*RATIO[x^(-2)] - 
        ((32*I)/9)*(149*I + 42*Pi)*RATIO[x^(-1)] + 
        (32*(-37 + (320*I)*Pi + 180*Pi^2)*RATIO[x])/3 - 
        (16*(125 + (456*I)*Pi + 1188*Pi^2)*RATIO[x^2])/9))) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + 
    (((64*I)/5)*(169*I + 45*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*(((8*I)/135)*(3023*I + 840*Pi) - ((32*I)/135)*(311*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*Pi*RATIO[x^(-1)] + 
      296/(5*(-1 + RATIO[x])^2) + (64*(176 - (75*I)*Pi)*RATIO[x])/135 + 
      ((16*I)/135)*(883*I + 180*Pi)*RATIO[x^2] + 
      (((256*I)/15)*Pi*RATIO[x] - ((96*I)/5)*Pi*RATIO[x^2])/Nc^2) + 
    Nf*(((16*(-75 + (153*I)*Pi + 40*Pi^2))/9 - 
        (32*(-12 + (81*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (((32*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (16*(27 + (162*I)*Pi + 76*Pi^2)*RATIO[x])/9 + 
        (8*(309 + (468*I)*Pi + 224*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*(-47161 + (10560*I)*Pi + 18090*Pi^2))/135 - 
        (16*(12524 - (4065*I)*Pi + 480*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((256*I)/9)*Pi*RATIO[x^(-1)] + (32*((-18*I)*Pi + Pi^2))/
         (9*(-1 + RATIO[x])^3) + (8*(-4221 + (3420*I)*Pi + 10*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (16*(-30073 + (5385*I)*Pi + 7245*Pi^2)*
          RATIO[x])/135 + (8*(88117 + (38310*I)*Pi + 17640*Pi^2)*RATIO[x^2])/
         135)) + (32*(3394 - (6480*I)*Pi + 3735*Pi^2 + (780*I)*Pi^3 - 
       7920*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(1479 - (1480*I)*Pi + 
       275*Pi^2 - (40*I)*Pi^3 - 1200*Zeta[3]))/15 + 
    ((32*I)/135)*RATIO[x^2]*(154871*I + 130623*Pi + (7965*I)*Pi^2 + 
      7470*Pi^3 + (61560*I)*Zeta[3]) + 
    (32*RATIO[x]*(42281 - (37077*I)*Pi - 2865*Pi^2 - (3990*I)*Pi^3 + 
       25560*Zeta[3]))/45 + Nc^2*(((-16*I)/9)*(-281*Pi + 216*Pi^3)*
       RATIO[x^(-1)] - (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) - 
      (16*(-5574 + (3510*I)*Pi + 5*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*RATIO[x]*(77654 - (26721*I)*Pi - 16500*Pi^2 - (1260*I)*Pi^3 - 
         4320*Zeta[3]))/135 - ((16*I)/135)*RATIO[(1 - x)^(-1)]*
       (51007*I + 26775*Pi + (2310*I)*Pi^2 + 1800*Pi^3 + (4320*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(-231971 + (29406*I)*Pi - 5640*Pi^2 + (2520*I)*Pi^3 + 
         8640*Zeta[3]))/135 + (8*(-134993 + (69030*I)*Pi + 43590*Pi^2 + 
         (5040*I)*Pi^3 + 17280*Zeta[3]))/135)) + 
  G[1, 1, 0, x]*(((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 
    Nf^2*((4*(523 - (240*I)*Pi))/135 + (320*RATIO[(1 - x)^(-1)])/27 + 
      ((4*I)/15)*(31*I + 540*Pi)*RATIO[x^(-2)] - ((32*I)/135)*(29*I + 75*Pi)*
       RATIO[x^(-1)] - ((8*I)/135)*(-13*I + 120*Pi)*RATIO[x] + 
      (8*(9 - (8*I)*Pi)*RATIO[x^2])/9 + 
      ((-8*(87 + (24*I)*Pi + 140*Pi^2))/45 + ((56*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(I + 30*Pi)*RATIO[x^(-1)] + 
        (16*(9 + (120*I)*Pi + 20*Pi^2)*RATIO[x])/45 - 
        (16*(45 + (108*I)*Pi + 20*Pi^2)*RATIO[x^2])/45)/Nc^2) + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (2070*I)*Pi^3 - 
       33120*Zeta[3]))/45 - (64*RATIO[(1 - x)^(-1)]*
      (-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x^(-1)]*(18724*I + 19275*Pi + (1155*I)*Pi^2 + 
      3300*Pi^3 - (3060*I)*Zeta[3]) + ((16*I)/135)*(226873*I + 128088*Pi + 
      (47190*I)*Pi^2 + 12780*Pi^3 + (20520*I)*Zeta[3]) + 
    (32*RATIO[x]*(105049 - (71865*I)*Pi + 45795*Pi^2 - (11970*I)*Pi^3 + 
       78840*Zeta[3]))/135 + Nc^2*(((16*I)/15)*(-923*I + 4470*Pi)*
       RATIO[x^(-2)] + ((416*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(14153 - (146862*I)*Pi + 22290*Pi^2 - (1440*I)*Pi^3 - 
         12960*Zeta[3]))/135 - ((64*I)/135)*RATIO[x^(-1)]*
       (1639*I - 4110*Pi + (990*I)*Pi^2 + 300*Pi^3 + (630*I)*Zeta[3]) - 
      ((16*I)/27)*RATIO[(1 - x)^(-1)]*(1277*I - 2826*Pi + (132*I)*Pi^2 + 
        360*Pi^3 + (1188*I)*Zeta[3]) + ((16*I)/135)*RATIO[x]*
       (38357*I + 135045*Pi + (26790*I)*Pi^2 + 1980*Pi^3 + 
        (6480*I)*Zeta[3]) + (8*RATIO[x^2]*(26925 - (61526*I)*Pi - 6600*Pi^2 - 
         (1860*I)*Pi^3 + 7560*Zeta[3]))/45) + 
    Nf*((-16*RATIO[(1 - x)^(-1)] + ((8*I)/3)*(5*I + 66*Pi)*RATIO[x^(-2)] - 
        (16*I)*(13*I + 10*Pi)*RATIO[x^(-1)] + 
        (16*RATIO[x^2]*(-3 + (285*I)*Pi + 30*Pi^2 + (13*I)*Pi^3 - 
           78*Zeta[3]))/3 + ((16*I)/3)*(86*I + 240*Pi + (24*I)*Pi^2 + 
          5*Pi^3 + (30*I)*Zeta[3]) + (8*RATIO[x]*(87 - (686*I)*Pi + 16*Pi^2 - 
           (32*I)*Pi^3 + 192*Zeta[3]))/3)/Nc + 
      Nc*((-16*(541 + (396*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((4*I)/15)*(-1993*I + 7740*Pi)*RATIO[x^(-2)] - 
        (16*(-5014 + (1755*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/135 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x^2]*(-669 + (10572*I)*Pi + 871*Pi^2 + (480*I)*Pi^3 - 
           2880*Zeta[3]))/9 + ((4*I)/135)*(65081*I + 290220*Pi + 
          (46950*I)*Pi^2 + 2880*Pi^3 + (17280*I)*Zeta[3]) + 
        (16*RATIO[x]*(12223 - (130305*I)*Pi + 22080*Pi^2 - (3600*I)*Pi^3 + 
           21600*Zeta[3]))/135))) + G[1, 0, 0, x]*
   ((192*I)*Pi*RATIO[x^(-2)] - ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((16*(1309 - (180*I)*Pi))/135 - ((64*I)/9)*(-3*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/135)*(1037*I + 120*Pi)*RATIO[x^(-1)] - 
      64/(3*(-1 + RATIO[x])^2) + ((16*I)/135)*(809*I + 180*Pi)*RATIO[x] + 
      (64*(187 - (15*I)*Pi)*RATIO[x^2])/135 + 
      ((16*(150 - (6*I)*Pi + 35*Pi^2))/45 + 224*RATIO[x^(-1)] - 
        (32*(60 + (18*I)*Pi + 5*Pi^2)*RATIO[x])/45 + 
        (32*(45 + (27*I)*Pi + 5*Pi^2)*RATIO[x^2])/45)/Nc^2) - 
    ((32*I)/135)*RATIO[x^(-1)]*(1414*I - 23565*Pi - (825*I)*Pi^2 + 690*Pi^3 - 
      (3600*I)*Zeta[3]) + ((32*I)/45)*RATIO[x]*(63621*I + 38449*Pi + 
      (570*I)*Pi^2 + 1710*Pi^3 + (10260*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(78 + (45*I)*Pi - 11*Pi^2 + (85*I)*Pi^3 + 
       240*Zeta[3]))/9 + (32*(40396 - (10961*I)*Pi - 1005*Pi^2 + 
       (900*I)*Pi^3 + 3240*Zeta[3]))/45 + 
    (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - (2430*I)*Pi^3 + 
       31860*Zeta[3]))/135 + Nc^2*((96*I)*Pi*RATIO[x^(-2)] + 
      (((8*I)/3)*(345*I + 224*Pi))/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(-54899 - (49713*I)*Pi + 13470*Pi^2 - (1260*I)*Pi^3 - 
         11880*Zeta[3]))/135 + (16*(102139 + (37812*I)*Pi - 6555*Pi^2 + 
         (2520*I)*Pi^3 - 2160*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(429 - (599*I)*Pi + 121*Pi^2 + (126*I)*Pi^3 - 
         288*Zeta[3]))/9 - ((16*I)/135)*RATIO[x^(-1)]*
       (41027*I + 6300*Pi - (2145*I)*Pi^2 + 390*Pi^3 - (720*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(70421 + (87894*I)*Pi + 12420*Pi^2 + (2520*I)*Pi^3 + 
         12960*Zeta[3]))/135) + 
    Nf*(((8*(294 - (585*I)*Pi + 4*Pi^2))/9 + (16*I)*(-3*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] + 
        (160*I)*(-I + Pi)*RATIO[x^(-1)] - (((8*I)/3)*(-11*I + 6*Pi))/
         (-1 + RATIO[x])^2 - (64*(-144 - (51*I)*Pi + 10*Pi^2)*RATIO[x])/9 - 
        (8*RATIO[x^2]*(273 + (468*I)*Pi + 188*Pi^2 + 144*Zeta[3]))/9)/Nc + 
      Nc*((16*(207 - (64*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (64*I)*Pi*RATIO[x^(-2)] + (16*(-18439 + (1650*I)*Pi + 390*Pi^2)*
          RATIO[x^(-1)])/135 - (((8*I)/3)*(45*I + 122*Pi))/
         (-1 + RATIO[x])^2 - (16*RATIO[x]*(-74293 - (38670*I)*Pi + 
           7935*Pi^2 - 12960*Zeta[3]))/135 + 
        (8*(-94126 - (56895*I)*Pi + 11670*Pi^2 - 6480*Zeta[3]))/135 - 
        (8*RATIO[x^2]*(68047 + (54150*I)*Pi + 14100*Pi^2 + 23760*Zeta[3]))/
         135))) + G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] - 
    (((48*I)/5)*(207*I + 10*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((4*(767 - (720*I)*Pi))/135 + ((32*I)/135)*(-29*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/27 - 
      124/(15*(-1 + RATIO[x])^2) + ((8*I)/135)*(257*I + 360*Pi)*RATIO[x] + 
      (8*(9 - (8*I)*Pi)*RATIO[x^2])/9 + 
      ((8*(-159 + (24*I)*Pi + 70*Pi^2))/45 + (32*RATIO[(1 - x)^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) - (16*(-81 + (120*I)*Pi + 10*Pi^2)*
          RATIO[x])/45 + (16*(-45 + (108*I)*Pi + 10*Pi^2)*RATIO[x^2])/45)/
       Nc^2) + ((64*I)/9)*RATIO[x^(-1)]*(-75*I + 180*Pi - (44*I)*Pi^2 + 
      3*Pi^3 - (108*I)*Zeta[3]) + ((32*I)/135)*RATIO[x]*
     (118819*I + 71205*Pi + (16200*I)*Pi^2 + 14760*Pi^3 + 
      (113400*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*(-18724 + (13560*I)*Pi - 
       1155*Pi^2 + (1170*I)*Pi^3 + 3780*Zeta[3]))/135 + 
    (16*(-3005 - (30138*I)*Pi + 6480*Pi^2 - (10980*I)*Pi^3 + 29160*Zeta[3]))/
     135 + (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (2550*I)*Pi^3 + 
       40140*Zeta[3]))/45 + Nc^2*((320*I)*Pi*RATIO[x^(-2)] + 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) + (16*(2769 + (1020*I)*Pi + 10*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(26925 + (22426*I)*Pi + 
         4340*Pi^2 + (540*I)*Pi^3 - 16920*Zeta[3]))/45 + 
      (16*(9107 - (894*I)*Pi - 22740*Pi^2 - (1980*I)*Pi^3 - 14040*Zeta[3]))/
       135 - ((16*I)/27)*RATIO[x^(-1)]*(1277*I - 1884*Pi - (231*I)*Pi^2 + 
        126*Pi^3 - (324*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-6556 - (18450*I)*Pi + 1485*Pi^2 + (90*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (16*RATIO[x]*(-42418 - (48135*I)*Pi + 30270*Pi^2 + 
         (450*I)*Pi^3 + 23220*Zeta[3]))/135) + 
    Nf*(((16*I)*(-13*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*I)*Pi*RATIO[x^(-2)] + (16*I)*(I + 8*Pi)*RATIO[x^(-1)] - 
        (((8*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 + ((8*I)/3)*RATIO[x]*
         (75*I + 442*Pi + (86*I)*Pi^2 + 32*Pi^3 + (192*I)*Zeta[3]) + 
        (8*(-91 - (219*I)*Pi + 81*Pi^2 - (10*I)*Pi^3 + 60*Zeta[3]))/3 + 
        (16*RATIO[x^2]*(-3 - (285*I)*Pi - 36*Pi^2 - (11*I)*Pi^3 + 
           90*Zeta[3]))/3)/Nc + 
      Nc*((32*(2507 - (1905*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (352*I)*Pi*RATIO[x^(-2)] + (16*(-541 - (336*I)*Pi + 42*Pi^2)*
          RATIO[x^(-1)])/27 - (64*Pi^2)/(9*(-1 + RATIO[x])^3) - 
        (4*(5979 + (2820*I)*Pi + 40*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        ((32*I)/135)*RATIO[x]*(1094*I + 42765*Pi + (12135*I)*Pi^2 + 
          1260*Pi^3 + (14040*I)*Zeta[3]) + 
        (8*RATIO[x^2]*(-223 - (3172*I)*Pi - 369*Pi^2 - (116*I)*Pi^3 + 
           1224*Zeta[3]))/3 + (4*(-36259 - (123630*I)*Pi + 60510*Pi^2 - 
           (1800*I)*Pi^3 + 23760*Zeta[3]))/135))) + 
  G[0, 1, 1, x]*((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + 
    ((192*I)*Pi)/(-1 + RATIO[x])^2 + Nf^2*((64*(104 - (5*I)*Pi))/45 - 
      ((16*I)/135)*(1037*I + 120*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*RATIO[x^(-2)])/3 - ((64*I)/9)*(-3*I + Pi)*RATIO[x^(-1)] - 
      ((16*I)/45)*(-229*I + 20*Pi)*RATIO[x] + 
      (64*(187 - (15*I)*Pi)*RATIO[x^2])/135 + 
      ((16*(120 + (12*I)*Pi + 35*Pi^2))/45 + 224*RATIO[(1 - x)^(-1)] - 
        (32*(30 + (36*I)*Pi + 5*Pi^2)*RATIO[x])/45 + 
        (32*(45 + (27*I)*Pi + 5*Pi^2)*RATIO[x^2])/45)/Nc^2) - 
    ((64*I)/9)*RATIO[x^(-1)]*(-78*I + 45*Pi + (11*I)*Pi^2 + 88*Pi^3 - 
      (222*I)*Zeta[3]) + ((32*I)/135)*RATIO[x]*(91339*I + 117519*Pi + 
      (24870*I)*Pi^2 + 13230*Pi^3 + (113940*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-1414 - (23565*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 + 
       8460*Zeta[3]))/135 + (32*(71426 - (33969*I)*Pi + 8565*Pi^2 - 
       (1350*I)*Pi^3 + 51300*Zeta[3]))/135 + 
    (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - (11340*I)*Pi^3 + 
       85320*Zeta[3]))/135 + Nc^2*(((8*I)/3)*(345*I + 224*Pi)*RATIO[x^(-2)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/9)*RATIO[x^(-1)]*
       (-429*I - 599*Pi - (121*I)*Pi^2 + 116*Pi^3 + (228*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x]*(5174*I - 12727*Pi + (8630*I)*Pi^2 + 4470*Pi^3 + 
        (29700*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-41027 + (6300*I)*Pi + 
         2145*Pi^2 - (120*I)*Pi^3 + 3780*Zeta[3]))/135 + 
      (8*(54967 + (21364*I)*Pi + 8750*Pi^2 - (2580*I)*Pi^3 + 20520*Zeta[3]))/
       45 + (8*RATIO[x^2]*(70421 + (87894*I)*Pi + 12420*Pi^2 - 
         (23940*I)*Pi^3 + 171720*Zeta[3]))/135) + 
    Nf*(((160*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-11*I + 6*Pi)*
         RATIO[x^(-2)] + (16*I)*(-3*I + 4*Pi)*RATIO[x^(-1)] - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (8*(391 - (215*I)*Pi - 88*Pi^2 + 
           (24*I)*Pi^3 - 192*Zeta[3]))/3 + ((8*I)/9)*RATIO[x^2]*
         (273*I - 468*Pi + (188*I)*Pi^2 + 420*Pi^3 + (2664*I)*Zeta[3]) + 
        (16*RATIO[x]*(-101 + (88*I)*Pi + 76*Pi^2 - (60*I)*Pi^3 + 
           408*Zeta[3]))/3)/Nc + 
      Nc*((16*(-18439 + (1650*I)*Pi + 390*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((8*I)/3)*(45*I + 122*Pi)*RATIO[x^(-2)] + 
        (16*(207 - (64*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/9 - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(4529*I - 11235*Pi + 
          (6100*I)*Pi^2 + 2700*Pi^3 + (17640*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^2]*(68047*I - 54150*Pi + (14100*I)*Pi^2 + 
          35280*Pi^3 + (235440*I)*Zeta[3]) + 
        (16*RATIO[x]*(-2082 + (5160*I)*Pi + 7345*Pi^2 - (6300*I)*Pi^3 + 
           41400*Zeta[3]))/45))) + G[0, 0, 1, x]*
   ((((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((4*(767 - (720*I)*Pi))/135 - ((32*I)/135)*(29*I + 75*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/27 + 
      (((4*I)/15)*(31*I + 540*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/135)*(257*I + 360*Pi)*RATIO[x] + (8*(9 - (8*I)*Pi)*RATIO[x^2])/
       9 + ((-8*(159 + 140*Pi^2))/45 - ((32*I)/15)*(I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 60*Pi))/
         (-1 + RATIO[x])^2 + (16*(81 + (96*I)*Pi + 20*Pi^2)*RATIO[x])/45 - 
        (16*(45 + (108*I)*Pi + 20*Pi^2)*RATIO[x^2])/45)/Nc^2) + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (4200*I)*Pi^3 - 
       45900*Zeta[3]))/45 + (16*(-601 + (17016*I)*Pi + 1290*Pi^2 + 
       (180*I)*Pi^3 - 11880*Zeta[3]))/27 - ((64*I)/9)*RATIO[x^(-1)]*
     (75*I - (22*I)*Pi^2 + 34*Pi^3 + (192*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-18724 + (19275*I)*Pi - 1155*Pi^2 + 
       (3390*I)*Pi^3 + 2520*Zeta[3]))/135 + 
    (32*RATIO[x]*(-118819 - (28857*I)*Pi - 7845*Pi^2 - (4680*I)*Pi^3 + 
       145260*Zeta[3]))/135 + Nc^2*((416*I)*Pi*RATIO[x^(-2)] + 
      (((16*I)/15)*(-923*I + 4470*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(26925 - (61526*I)*Pi - 6600*Pi^2 + (7020*I)*Pi^3 - 
         45720*Zeta[3]))/45 + (16*(9107 - (30675*I)*Pi - 25545*Pi^2 + 
         (1620*I)*Pi^3 - 20520*Zeta[3]))/135 - ((16*I)/27)*RATIO[x^(-1)]*
       (1277*I - 2826*Pi + (132*I)*Pi^2 + 258*Pi^3 + (576*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(-3278 - (8220*I)*Pi - 1980*Pi^2 + 
         (255*I)*Pi^3 + 810*Zeta[3]))/135 + 
      (16*RATIO[x]*(-42418 + (49533*I)*Pi + 46590*Pi^2 - (10260*I)*Pi^3 + 
         66960*Zeta[3]))/135) + 
    Nf*(((-16*I)*(13*I + 10*Pi)*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
        (((8*I)/3)*(5*I + 66*Pi))/(-1 + RATIO[x])^2 + ((8*I)/3)*RATIO[x]*
         (75*I - 454*Pi + (136*I)*Pi^2 + 136*Pi^3 + (816*I)*Zeta[3]) + 
        (8*(-91 + (364*I)*Pi + 28*Pi^2 - (32*I)*Pi^3 + 192*Zeta[3]))/3 + 
        (16*RATIO[x^2]*(-3 + (285*I)*Pi + 30*Pi^2 - (68*I)*Pi^3 + 
           408*Zeta[3]))/3)/Nc + 
      Nc*((-16*(-5014 + (1755*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (128*I)*Pi*RATIO[x^(-2)] - (16*(541 + (396*I)*Pi + 24*Pi^2)*
          RATIO[x^(-1)])/27 - (((4*I)/15)*(-1993*I + 7740*Pi))/
         (-1 + RATIO[x])^2 + ((16*I)/135)*RATIO[x]*(2188*I - 28275*Pi + 
          (35145*I)*Pi^2 + 16920*Pi^3 + (101520*I)*Zeta[3]) + 
        (8*RATIO[x^2]*(-669 + (10572*I)*Pi + 871*Pi^2 - (2220*I)*Pi^3 + 
           13320*Zeta[3]))/9 + (4*(-36259 + (86160*I)*Pi + 67500*Pi^2 - 
           (13320*I)*Pi^3 + 79920*Zeta[3]))/135))) + 
  G[1, 0, 1, x]*(((64*I)/9)*(-75*I + 180*Pi - (44*I)*Pi^2 + 21*Pi^3)*
     RATIO[(1 - x)^(-1)] - ((48*I)/5)*(207*I + 10*Pi)*RATIO[x^(-2)] + 
    ((384*I)*Pi)/(-1 + RATIO[x])^2 + Nf^2*((4*(523 - (240*I)*Pi))/135 + 
      (320*RATIO[(1 - x)^(-1)])/27 - (124*RATIO[x^(-2)])/15 + 
      ((32*I)/135)*(-29*I + 60*Pi)*RATIO[x^(-1)] - 
      ((8*I)/135)*(-13*I + 120*Pi)*RATIO[x] + (8*(9 - (8*I)*Pi)*RATIO[x^2])/
       9 + ((8*(-87 + 70*Pi^2))/45 + (392*RATIO[x^(-2)])/15 + 
        (32*RATIO[x^(-1)])/15 - (16*(-9 + (96*I)*Pi + 10*Pi^2)*RATIO[x])/45 + 
        (16*(-45 + (108*I)*Pi + 10*Pi^2)*RATIO[x^2])/45)/Nc^2) + 
    (32*RATIO[x]*(105049 + (57897*I)*Pi - 6240*Pi^2 + (7920*I)*Pi^3 - 
       171720*Zeta[3]))/135 - ((32*I)/135)*RATIO[x^(-1)]*
     (18724*I + 13560*Pi + (1155*I)*Pi^2 + 1170*Pi^3 - (3780*I)*Zeta[3]) + 
    (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (4680*I)*Pi^3 + 
       52920*Zeta[3]))/45 + (16*(-226873 - (16830*I)*Pi - 3480*Pi^2 - 
       (2520*I)*Pi^3 + 77760*Zeta[3]))/135 + 
    Nc^2*((-64*Pi^2*RATIO[x^(-3)])/9 + (16*(2769 + (1020*I)*Pi + 10*Pi^2)*
        RATIO[x^(-2)])/45 + ((320*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/135)*RATIO[x^(-1)]*(-6556*I + 18450*Pi + (1485*I)*Pi^2 + 
        420*Pi^3 + (7380*I)*Zeta[3]) + ((16*I)/135)*RATIO[x]*
       (38357*I - 19143*Pi + (43290*I)*Pi^2 + 14580*Pi^3 + 
        (72360*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1277 - (1884*I)*Pi + 
         231*Pi^2 + (60*I)*Pi^3 + 720*Zeta[3]))/27 + 
      (8*RATIO[x^2]*(26925 + (22426*I)*Pi + 4340*Pi^2 - (9900*I)*Pi^3 + 
         45720*Zeta[3]))/45 + (8*(14153 - (30780*I)*Pi + 28080*Pi^2 - 
         (14580*I)*Pi^3 + 46440*Zeta[3]))/135) + 
    Nf*(((16*I)*(I + 8*Pi)*RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-5*I + 6*Pi)*
         RATIO[x^(-2)] + (16*I)*(-13*I + 8*Pi)*RATIO[x^(-1)] - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*I)*RATIO[x^2]*
         (I - 95*Pi + (12*I)*Pi^2 + 24*Pi^3 + (136*I)*Zeta[3]) + 
        ((8*I)/3)*(172*I - 347*Pi + (77*I)*Pi^2 + 36*Pi^3 + 
          (168*I)*Zeta[3]) + (8*RATIO[x]*(87 + (698*I)*Pi + 230*Pi^2 - 
           (144*I)*Pi^3 + 768*Zeta[3]))/3)/Nc + 
      Nc*((16*(-541 - (336*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (64*Pi^2*RATIO[x^(-3)])/9 - (4*(5979 + (2820*I)*Pi + 40*Pi^2)*
          RATIO[x^(-2)])/45 + (32*(2507 - (1905*I)*Pi + 135*Pi^2)*
          RATIO[x^(-1)])/135 - ((352*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((8*I)/3)*RATIO[x^2]*(223*I - 3172*Pi + (369*I)*Pi^2 + 828*Pi^3 + 
          (4440*I)*Zeta[3]) + ((4*I)/135)*(65081*I - 66990*Pi + 
          (69780*I)*Pi^2 + 15120*Pi^3 + (82080*I)*Zeta[3]) + 
        (16*RATIO[x]*(12223 + (57210*I)*Pi + 40875*Pi^2 - (18900*I)*Pi^3 + 
           102600*Zeta[3]))/135))) + G[1, 1, 1, x]*
   (((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] + 
    Nf^2*(((8*I)/45)*(1127*I + 200*Pi) - ((64*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (296*RATIO[x^(-2)])/5 - ((32*I)/135)*(311*I + 30*Pi)*RATIO[x^(-1)] + 
      (32*(177 - (10*I)*Pi)*RATIO[x])/45 + ((16*I)/135)*(883*I + 180*Pi)*
       RATIO[x^2] + (((-32*I)/15)*Pi + ((64*I)/3)*Pi*RATIO[x] - 
        ((96*I)/5)*Pi*RATIO[x^2])/Nc^2) - (512*I)*RATIO[(1 - x)^(-1)]*
     (Pi^3 + (3*I)*Zeta[3]) + ((32*I)/15)*RATIO[x^(-1)]*
     (1479*I + 1480*Pi + (275*I)*Pi^2 + 50*Pi^3 - (1140*I)*Zeta[3]) + 
    ((32*I)/135)*(17846*I - 48*Pi + (5355*I)*Pi^2 + 2700*Pi^3 + 
      (37800*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^2]*(154871*I + 130623*Pi + 
      (7965*I)*Pi^2 + 12420*Pi^3 + (91260*I)*Zeta[3]) + 
    (32*RATIO[x]*(182899 - (150015*I)*Pi + 24525*Pi^2 - (15660*I)*Pi^3 + 
       122580*Zeta[3]))/135 + Nc^2*((32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/
       9 - (16*(-5574 + (3510*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-35276 + (7499*I)*Pi + 825*Pi^2 + (2400*I)*Pi^3 - 6480*Zeta[3]))/
       45 - ((16*I)/9)*RATIO[(1 - x)^(-1)]*(-281*Pi + 230*Pi^3 + 
        (84*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*(51007*I + 26775*Pi + 
        (2310*I)*Pi^2 + 1650*Pi^3 + (3420*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[x^2]*(231971*I + 29406*Pi + (5640*I)*Pi^2 + 
        31500*Pi^3 + (165240*I)*Zeta[3]) + 
      (16*RATIO[x]*(51439 - (895*I)*Pi + 7380*Pi^2 - (5880*I)*Pi^3 + 
         31320*Zeta[3]))/45) + 
    Nf*((((32*I)/3)*(-4*I + 3*Pi)*RATIO[x^(-2)] - 
        (32*(-12 + (81*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + 
        ((32*I)/3)*RATIO[x]*(56*I - 105*Pi + (50*I)*Pi^2 + 32*Pi^3 + 
          (192*I)*Zeta[3]) + (8*(71 + (366*I)*Pi + 152*Pi^2 - (28*I)*Pi^3 + 
           168*Zeta[3]))/3 + (8*RATIO[x^2]*(309 + (468*I)*Pi + 224*Pi^2 - 
           (456*I)*Pi^3 + 2736*Zeta[3]))/9)/Nc + 
      Nc*(((-256*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
        (8*(-4221 + (3420*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/45 - 
        (16*(12524 - (4065*I)*Pi + 480*Pi^2)*RATIO[x^(-1)])/135 + 
        ((16*I)/45)*RATIO[x]*(19348*I - 14565*Pi + (8295*I)*Pi^2 + 
          7320*Pi^3 + (43920*I)*Zeta[3]) + 
        (32*(2087 + (1070*I)*Pi + 390*Pi^2 - (265*I)*Pi^3 + 1590*Zeta[3]))/
         15 + (8*RATIO[x^2]*(88117 + (38310*I)*Pi + 17640*Pi^2 - 
           (41220*I)*Pi^3 + 247320*Zeta[3]))/135))) + 
  G[0, 0, x]*((8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    Nf^2*((2*(11775 - (8158*I)*Pi + 640*Pi^2))/135 - 
      (16*(213 - (500*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((320*I)/27)*Pi*RATIO[x^(-1)] + (((2*I)/15)*(655*I + 222*Pi))/
       (-1 + RATIO[x])^2 - (4*(1853 - (2062*I)*Pi + 280*Pi^2)*RATIO[x])/135 + 
      (4*(4635 - (2542*I)*Pi + 120*Pi^2)*RATIO[x^2])/135 + 
      ((4*(75 - (106*I)*Pi))/15 + ((16*I)/15)*(-75*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/15)*(-45*I + 98*Pi))/
         (-1 + RATIO[x])^2 - (8*(15 - (162*I)*Pi + 80*Pi^2)*RATIO[x])/45 + 
        (8*(23 - (30*I)*Pi + 30*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    (16*RATIO[(1 - x)^(-1)]*(-22662 + (10646*I)*Pi + 11125*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (19170*I)*Pi^3 + 
       5646*Pi^4 - 57960*Zeta[3] - (117720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-9367 - (15868*I)*Pi + 8680*Pi^2 - (33090*I)*Pi^3 + 
       5247*Pi^4 - 181800*Zeta[3] - (142560*I)*Pi*Zeta[3]))/135 - 
    (8*(-46135 - (35798*I)*Pi - 48340*Pi^2 + (9060*I)*Pi^3 + 2466*Pi^4 + 
       131040*Zeta[3] + (174960*I)*Pi*Zeta[3]))/135 + 
    ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((((-32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/
       (-1 + RATIO[x])^3 + (8*(-8475 + (14541*I)*Pi + 1820*Pi^2 - 
         (10*I)*Pi^3 + 180*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (16*RATIO[x^(-1)]*((-1277*I)*Pi + 1206*Pi^2 - (66*I)*Pi^3 + 108*Pi^4 - 
         (1224*I)*Pi*Zeta[3]))/27 + (32*RATIO[(1 - x)^(-1)]*
        (-9654 + (25069*I)*Pi + 225*Pi^2 + (1815*I)*Pi^3 + 411*Pi^4 - 
         3960*Zeta[3] + (6750*I)*Pi*Zeta[3]))/135 - 
      (16*RATIO[x]*(13336 - (108873*I)*Pi + 22140*Pi^2 - (13950*I)*Pi^3 + 
         11421*Pi^4 + 40050*Zeta[3] - (19440*I)*Pi*Zeta[3]))/405 + 
      (8*(221620 - (361512*I)*Pi + 88110*Pi^2 - (37980*I)*Pi^3 + 2943*Pi^4 + 
         11160*Zeta[3] - (29160*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^2]*(547976 - (414378*I)*Pi + 103710*Pi^2 - (27180*I)*Pi^3 + 
         15435*Pi^4 + 19620*Zeta[3] - (77760*I)*Pi*Zeta[3]))/405) + 
    Nf*(((-16*I)*Pi*RATIO[x^(-1)] - (8*(-10 - (11*I)*Pi + 9*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(195 - (282*I)*Pi - 
           156*Pi^2 + (8*I)*Pi^3 - 48*Zeta[3]))/9 - 
        (8*RATIO[x^2]*(-1293 - (291*I)*Pi - 120*Pi^2 - (44*I)*Pi^3 + 
           58*Pi^4 + 48*Zeta[3] - (648*I)*Pi*Zeta[3]))/9 - 
        (8*(-1275 + (2115*I)*Pi + 600*Pi^2 - (10*I)*Pi^3 + 33*Pi^4 + 
           240*Zeta[3] - (1080*I)*Pi*Zeta[3]))/45 + 
        (8*RATIO[x]*(-1710 - (855*I)*Pi - 2200*Pi^2 - (20*I)*Pi^3 + 
           132*Pi^4 - 240*Zeta[3] - (4320*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((-16*I)/27)*(541*Pi + (180*I)*Pi^2 + 12*Pi^3)*RATIO[x^(-1)] + 
        (2*(18015 - (24642*I)*Pi - 4760*Pi^2 + (40*I)*Pi^3 - 720*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
           (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - ((8*I)/135)*
         RATIO[(1 - x)^(-1)]*(7677*I + 10340*Pi + (750*I)*Pi^2 + 1440*Pi^3 + 
          (3600*I)*Zeta[3]) - (2*(393475 - (301458*I)*Pi + 75540*Pi^2 - 
           (36720*I)*Pi^3 + 21816*Pi^4 + 20880*Zeta[3] - 
           (38880*I)*Pi*Zeta[3]))/405 + (4*RATIO[x]*(-88907 - (381612*I)*Pi - 
           122460*Pi^2 - (25920*I)*Pi^3 + 47196*Pi^4 + 74880*Zeta[3] - 
           (194400*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x^2]*(-172115 - (438492*I)*Pi + 81510*Pi^2 - 
           (23490*I)*Pi^3 + 44946*Pi^4 + 90540*Zeta[3] - (233280*I)*Pi*
            Zeta[3]))/405))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 - 
    (32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - 2700*Pi^2 + (440*I)*Pi^3 + 538*Pi^4 + 
       7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (8*(41321 - (29746*I)*Pi - 25890*Pi^2 + (29388*I)*Pi^3 + 12288*Pi^4 - 
       195408*Zeta[3] - (47520*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(158577 - (171628*I)*Pi + 6360*Pi^2 - (2796*I)*Pi^3 + 
       13539*Pi^4 - 339804*Zeta[3] - (63720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 25920*Pi^2 - (5196*I)*Pi^3 + 
       11793*Pi^4 - 85284*Zeta[3] - (65880*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-16*((-923*I)*Pi + 905*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*((1035*I)*Pi + 602*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*(1894 + (76036*I)*Pi - 6520*Pi^2 + (12870*I)*Pi^3 + 
         3993*Pi^4 + 4290*Zeta[3] + (13500*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(1894 - (19230*I)*Pi - 19775*Pi^2 + 
         (5610*I)*Pi^3 + 2673*Pi^4 - 11550*Zeta[3] + (26820*I)*Pi*Zeta[3]))/
       135 - (8*(311515 - (659898*I)*Pi + 116775*Pi^2 + (10962*I)*Pi^3 + 
         26964*Pi^4 - 64332*Zeta[3] + (32400*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x]*(547976 - (520326*I)*Pi + 5220*Pi^2 + (8532*I)*Pi^3 + 
         26199*Pi^4 + 297828*Zeta[3] - (100440*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^2]*(547976 - (414378*I)*Pi + 65640*Pi^2 + (20592*I)*Pi^3 + 
         21717*Pi^4 + 91548*Zeta[3] - (123120*I)*Pi*Zeta[3]))/405) + 
    Nf^2*((-2*(13537 - (8638*I)*Pi + 640*Pi^2))/135 - 
      (4*(3397 + (2160*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (4*((31*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(3397 - (11940*I)*Pi + 540*Pi^2)*RATIO[x^(-1)])/405 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(4635 - (2542*I)*Pi + 280*Pi^2)*
        RATIO[x])/135 - (4*(4635 - (2542*I)*Pi + 120*Pi^2)*RATIO[x^2])/135 + 
      ((392*RATIO[(1 - x)^(-1)])/15 - (56*((-7*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/15 + (8*(49 + (424*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/
         15 + (8*RATIO[x]*(69 - (222*I)*Pi + 60*Pi^2 + (8*I)*Pi^3 - 
           48*Zeta[3]))/45 + (8*RATIO[x^2]*(-69 + (90*I)*Pi - 90*Pi^2 - 
           (8*I)*Pi^3 + 48*Zeta[3]))/45 + 
        (4*(-123 + (426*I)*Pi + 20*Pi^2 - (56*I)*Pi^3 + 336*Zeta[3]))/45)/
       Nc^2) + Nf*(((-8*(5 + 48*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*((-5*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(5 - (126*I)*Pi + 46*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*((-11*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (8*RATIO[x]*(-1293 - (1413*I)*Pi - 270*Pi^2 - (82*I)*Pi^3 + 22*Pi^4 + 
           564*Zeta[3] - (1008*I)*Pi*Zeta[3]))/9 + 
        (4*(-5010 - (2580*I)*Pi + 2415*Pi^2 - (590*I)*Pi^3 + 44*Pi^4 + 
           3180*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(-6465 - (1455*I)*Pi - 600*Pi^2 - (400*I)*Pi^3 + 
           203*Pi^4 + 1320*Zeta[3] - (4320*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((4*((-1993*I)*Pi + 1980*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*((135*I)*Pi + 476*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(43811 - (14400*I)*Pi - 21780*Pi^2 + 
           (6120*I)*Pi^3 - 12600*Zeta[3]))/405 - ((4*I)/405)*RATIO[x^(-1)]*
         (-43811*I + 151500*Pi + (11940*I)*Pi^2 + 14040*Pi^3 - 
          (4680*I)*Zeta[3]) + (2*(230437 - (1519878*I)*Pi + 276150*Pi^2 - 
           (51480*I)*Pi^3 + 12816*Pi^4 + 347040*Zeta[3] - 
           (142560*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x]*(-172115 - (1008192*I)*Pi - 61530*Pi^2 - (87120*I)*Pi^3 + 
           28800*Pi^4 + 601920*Zeta[3] - (414720*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x^2]*(-172115 - (438492*I)*Pi + 78270*Pi^2 - 
           (51210*I)*Pi^3 + 27720*Pi^4 + 274140*Zeta[3] - 
           (447120*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
    (48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    Nf^2*((-2*(13537 - (8638*I)*Pi + 320*Pi^2))/135 - 
      (4*(3397 - (11940*I)*Pi + 540*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      ((64*I)/3)*Pi*RATIO[x^(-2)] - (4*(3397 + (2160*I)*Pi + 240*Pi^2)*
        RATIO[x^(-1)])/405 - (4*((31*I)*Pi + 90*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (4*(-4635 + (2542*I)*Pi + 40*Pi^2)*RATIO[x])/
       135 - (4*(4635 - (2542*I)*Pi + 120*Pi^2)*RATIO[x^2])/135 + 
      ((-4*(123 - (162*I)*Pi + 40*Pi^2))/45 + (8*(49 + (424*I)*Pi + 20*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + (392*RATIO[x^(-1)])/15 - 
        (56*((-7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (8*(23 + (14*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (8*(23 - (30*I)*Pi + 30*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    (16*RATIO[x^(-1)]*(4449 - 2700*Pi^2 + (550*I)*Pi^3 + 430*Pi^4 + 
       6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 + 
    (8*(-41321 + (278434*I)*Pi + 90450*Pi^2 - (21300*I)*Pi^3 + 4608*Pi^4 - 
       333360*Zeta[3] + (71280*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-158577 + (420316*I)*Pi + 58200*Pi^2 + (18030*I)*Pi^3 + 
       4554*Pi^4 - 231840*Zeta[3] + (123120*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(-158577 + (295972*I)*Pi + 25920*Pi^2 + (11790*I)*Pi^3 + 
       612*Pi^4 + 45720*Zeta[3] + (125280*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*((1035*I)*Pi + 602*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*((-923*I)*Pi + 905*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(1894 + (76036*I)*Pi - 6520*Pi^2 + 
         (7920*I)*Pi^3 + 2649*Pi^4 + 33990*Zeta[3] - (1620*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-1)]*(1894 - (19230*I)*Pi - 19775*Pi^2 + 
         (4950*I)*Pi^3 + 2931*Pi^4 - 7590*Zeta[3] + (21420*I)*Pi*Zeta[3]))/
       135 - (8*(311515 - (553950*I)*Pi + 177195*Pi^2 - (70740*I)*Pi^3 + 
         14571*Pi^4 + 291960*Zeta[3] - (25920*I)*Pi*Zeta[3]))/405 - 
      (16*RATIO[x^2]*(273988 - (207189*I)*Pi + 32820*Pi^2 + (1980*I)*Pi^3 + 
         13356*Pi^4 + 95670*Zeta[3] - (110160*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x]*(547976 - (308430*I)*Pi + 126060*Pi^2 - (80460*I)*Pi^3 + 
         16425*Pi^4 + 563940*Zeta[3] - (246240*I)*Pi*Zeta[3]))/405) + 
    Nf*(((8*((-11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(5 + 48*Pi^2)*RATIO[x^(-1)])/3 + (8*Pi*(-5*I + Pi))/
         (3*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(15 - (378*I)*Pi + 
           138*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/9 + 
        (4*(-5010 + (8640*I)*Pi + 3915*Pi^2 - (2500*I)*Pi^3 + 479*Pi^4 + 
           11760*Zeta[3] - (3600*I)*Pi*Zeta[3]))/45 - 
        (8*RATIO[x]*(-6465 + (4155*I)*Pi + 150*Pi^2 - (2380*I)*Pi^3 + 
           434*Pi^4 + 11760*Zeta[3] - (10080*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^2]*(-12930 - (2910*I)*Pi - 1200*Pi^2 - (880*I)*Pi^3 + 
           349*Pi^4 + 3120*Zeta[3] - (20880*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((8*((135*I)*Pi + 476*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-1993*I)*Pi + 1980*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        ((4*I)/405)*RATIO[x^(-1)]*(-43811*I - 14400*Pi + (21780*I)*Pi^2 + 
          5400*Pi^3 + (8280*I)*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
          (43811 + (151500*I)*Pi - 11940*Pi^2 + (7200*I)*Pi^3 + 
           45720*Zeta[3]))/405 + (2*(230437 - (380478*I)*Pi + 555750*Pi^2 - 
           (256680*I)*Pi^3 + 12708*Pi^4 + 1353600*Zeta[3] - 
           (285120*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x]*(-172115 + (131208*I)*Pi + 218070*Pi^2 - 
           (258840*I)*Pi^3 + 35604*Pi^4 + 1407600*Zeta[3] - 
           (829440*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x^2]*(-172115 - (438492*I)*Pi + 78270*Pi^2 - 
           (51840*I)*Pi^3 + 43056*Pi^4 + 277920*Zeta[3] - 
           (842400*I)*Pi*Zeta[3]))/405))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*RATIO[(1 - x)^(-1)]*((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + 
       (52*I)*Pi*Zeta[3]))/3 + (16*RATIO[x^(-1)]*(-22662 + (10646*I)*Pi + 
       11125*Pi^2 + 936*Pi^4 - 21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (8*(-382023 + (524410*I)*Pi + 5470*Pi^2 + (3252*I)*Pi^3 + 5220*Pi^4 - 
       248832*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(-326521 + (576076*I)*Pi + 45130*Pi^2 + (3756*I)*Pi^3 + 
       1260*Pi^4 - 56916*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (12756*I)*Pi^3 + 
       792*Pi^4 - 96444*Zeta[3] - (120960*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (8*RATIO[x^(-2)]*(-8475 + (14541*I)*Pi + 1820*Pi^2 + 120*Zeta[3]))/45 + 
      (16*RATIO[x^(-1)]*(-19308 + (50138*I)*Pi + 450*Pi^2 + (2145*I)*Pi^3 + 
         750*Pi^4 + 990*Zeta[3] + (5940*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[(1 - x)^(-1)]*((6385*I)*Pi - 6030*Pi^2 + (660*I)*Pi^3 + 
         432*Pi^4 - 1980*Zeta[3] + (7740*I)*Pi*Zeta[3]))/135 - 
      (8*(-742924 + (558144*I)*Pi - 147540*Pi^2 + (74448*I)*Pi^3 + 
         4293*Pi^4 - 173808*Zeta[3] + (45360*I)*Pi*Zeta[3]))/405 + 
      (16*RATIO[x^2]*(273988 - (207189*I)*Pi + 51855*Pi^2 - (18954*I)*Pi^3 + 
         7128*Pi^4 + 41994*Zeta[3] - (126360*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x]*(1069280 - (611010*I)*Pi + 163140*Pi^2 - (129888*I)*Pi^3 + 
         1809*Pi^4 + 579708*Zeta[3] - (294840*I)*Pi*Zeta[3]))/405) + 
    Nf^2*((2*(17339 - (9118*I)*Pi + 320*Pi^2))/135 + 
      ((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + ((2*I)/15)*(655*I + 222*Pi)*
       RATIO[x^(-2)] - (16*(213 - (500*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/135 + 
      (4*(-7417 + (3022*I)*Pi + 40*Pi^2)*RATIO[x])/135 + 
      (4*(4635 - (2542*I)*Pi + 120*Pi^2)*RATIO[x^2])/135 + 
      (((4*I)/15)*(-45*I + 98*Pi)*RATIO[x^(-2)] + ((16*I)/15)*(-75*I + 2*Pi)*
         RATIO[x^(-1)] + (4*(333 - (174*I)*Pi + 20*Pi^2 + (56*I)*Pi^3 - 
           336*Zeta[3]))/45 + (8*RATIO[x^2]*(69 - (90*I)*Pi + 90*Pi^2 + 
           (8*I)*Pi^3 - 48*Zeta[3]))/45 + 
        (8*RATIO[x]*(-123 + (18*I)*Pi - 100*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/
         45)/Nc^2) + Nf*(((-16*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (8*(-10 - (11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-65 + (94*I)*Pi + 52*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-12060 + (3030*I)*Pi + 4400*Pi^2 - (1900*I)*Pi^3 + 479*Pi^4 + 
           10320*Zeta[3] - (3600*I)*Pi*Zeta[3]))/45 + 
        (8*RATIO[x]*(-11220 - (2055*I)*Pi + 1000*Pi^2 - (2500*I)*Pi^3 + 
           434*Pi^4 + 13200*Zeta[3] - (10080*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^2]*(-12930 - (2910*I)*Pi - 1200*Pi^2 - (1240*I)*Pi^3 + 
           253*Pi^4 + 5280*Zeta[3] - (21600*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 - 
        ((16*I)/27)*RATIO[(1 - x)^(-1)]*(541*Pi + (180*I)*Pi^2 + 24*Pi^3 + 
          (72*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-1)]*(7677*I + 10340*Pi + 
          (750*I)*Pi^2 + 780*Pi^3 - (360*I)*Zeta[3]) - 
        (2*RATIO[x^(-2)]*(-18015 + (24642*I)*Pi + 4760*Pi^2 + 480*Zeta[3]))/
         45 - (2*(227059 - (415218*I)*Pi + 483480*Pi^2 - (295200*I)*Pi^3 + 
           7524*Pi^4 + 1632240*Zeta[3] - (324000*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x]*(-255323 - (495372*I)*Pi + 285480*Pi^2 - 
           (304920*I)*Pi^3 + 25236*Pi^4 + 1809360*Zeta[3] - 
           (907200*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x^2]*(-172115 - (438492*I)*Pi + 81510*Pi^2 - 
           (83880*I)*Pi^3 + 33552*Pi^4 + 452880*Zeta[3] - 
           (913680*I)*Pi*Zeta[3]))/405))) + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 + (172560*I)*Pi^3 + 
     26961*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 - 485472*Zeta[3] - 
     (128160*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^2]*(16650585*Pi^2 - (31077060*I)*Pi^3 - 4274655*Pi^4 - 
     (159117*I)*Pi^5 + 197755*Pi^6 - 56370720*Zeta[3] - 
     (26472600*I)*Pi*Zeta[3] + 827820*Pi^2*Zeta[3] + 
     (3969000*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] - 
     (32545800*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[x]*(16650585*Pi^2 - (26725020*I)*Pi^3 - 2620485*Pi^4 - 
     (14847*I)*Pi^5 + 287845*Pi^6 - 82482960*Zeta[3] - 
     (29458800*I)*Pi*Zeta[3] + 3045420*Pi^2*Zeta[3] + 
     (7484400*I)*Pi^3*Zeta[3] + 77905800*Zeta[3]^2 + 12984300*Zeta[5] - 
     (51256800*I)*Pi*Zeta[5]))/14175 - 
  (4*(461160 - (1255380*I)*Pi - 2895865*Pi^2 + (31954230*I)*Pi^3 - 
     95655*Pi^4 - (1051806*I)*Pi^5 + 164660*Pi^6 + 61684140*Zeta[3] + 
     (22843800*I)*Pi*Zeta[3] - 4893840*Pi^2*Zeta[3] - 
     (10659600*I)*Pi^3*Zeta[3] - 30618000*Zeta[3]^2 - 26989200*Zeta[5] + 
     (55339200*I)*Pi*Zeta[5]))/14175 + 
  Nc^2*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 + (4*((10713*I)*Pi^3 - 2464*Pi^4 - (24*I)*Pi^5 - 
       64278*Zeta[3] + (156600*I)*Pi*Zeta[3] - 240*Pi^2*Zeta[3] + 
       3600*Zeta[5]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((-5576462*I)*Pi - 720414*Pi^2 + (923484*I)*Pi^3 + 
       313857*Pi^4 + (174636*I)*Pi^5 + 56988*Pi^6 - 3270888*Zeta[3] + 
       (4181760*I)*Pi*Zeta[3] + 3492720*Pi^2*Zeta[3] - 
       (440640*I)*Pi^3*Zeta[3] + 291600*Zeta[3]^2 - 1817640*Zeta[5] + 
       (116640*I)*Pi*Zeta[5]))/3645 + 
    (4*RATIO[x^(-1)]*((-2788231*I)*Pi - 360207*Pi^2 - (395652*I)*Pi^3 + 
       (6831*I)*Pi^5 + 17820*Pi^6 + 3508920*Zeta[3] + 
       (2141100*I)*Pi*Zeta[3] + 1283040*Pi^2*Zeta[3] - 
       (84240*I)*Pi^3*Zeta[3] + (398520*I)*Pi*Zeta[5]))/3645 - 
    (4*(1723610 + (11869830*I)*Pi - 5784415*Pi^2 + (19793130*I)*Pi^3 - 
       1196020*Pi^4 + (274617*I)*Pi^5 + 89140*Pi^6 + 29139600*Zeta[3] + 
       (12782700*I)*Pi*Zeta[3] + 10392480*Pi^2*Zeta[3] - 
       (2608200*I)*Pi^3*Zeta[3] - 11226600*Zeta[3]^2 - 27877500*Zeta[5] + 
       (15195600*I)*Pi*Zeta[5]))/14175 + 
    (2*RATIO[x^2]*(38358320*Pi^2 - (29006460*I)*Pi^3 + 4199265*Pi^4 - 
       (1351224*I)*Pi^5 + 77640*Pi^6 + 4348680*Zeta[3] + 
       (97120800*I)*Pi*Zeta[3] - 1191960*Pi^2*Zeta[3] + 
       (1738800*I)*Pi^3*Zeta[3] + 30844800*Zeta[3]^2 + 36288000*Zeta[5] - 
       (84142800*I)*Pi*Zeta[5]))/14175 - 
    (2*RATIO[x]*(38358320*Pi^2 - (31478580*I)*Pi^3 + 2564905*Pi^4 - 
       (737604*I)*Pi^5 + 110120*Pi^6 + 19181400*Zeta[3] + 
       (113526000*I)*Pi*Zeta[3] + 13247640*Pi^2*Zeta[3] + 
       (2721600*I)*Pi^3*Zeta[3] + 34700400*Zeta[3]^2 + 15573600*Zeta[5] - 
       (85276800*I)*Pi*Zeta[5]))/14175) + 
  Nf^2*((-1548 - (37212*I)*Pi + 40387*Pi^2 - (27834*I)*Pi^3 + 1472*Pi^4 - 
      30588*Zeta[3])/405 - (2*RATIO[x]*(13905*Pi^2 - (7626*I)*Pi^3 + 
       572*Pi^4 - 16332*Zeta[3]))/405 + 
    (2*RATIO[x^2]*(4635*Pi^2 - (2542*I)*Pi^3 + 100*Pi^4 - 5444*Zeta[3]))/
     135 - ((2*I)/3645)*RATIO[x^(-1)]*(60479*Pi + (65691*I)*Pi^2 + 
      9324*Pi^3 + (262440*I)*Zeta[3] - 17280*Pi*Zeta[3]) - 
    (2*((-49*I)*Pi^3 + 99*Pi^4 + 294*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((60479*I)*Pi - 65691*Pi^2 - (32976*I)*Pi^3 + 1854*Pi^4 - 
       8640*Zeta[3] + (54000*I)*Pi*Zeta[3]))/3645 + 
    (((-4*I)/45)*RATIO[x^(-1)]*(159*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) - (28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - 
         (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-159*I)*Pi + 175*Pi^2 + (4*I)*Pi^3 + 22*Pi^4 - 
         24*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 + 
      (4*RATIO[x]*(-1035*Pi^2 + (2010*I)*Pi^3 - 1320*Pi^4 + (32*I)*Pi^5 + 
         4140*Zeta[3] - (14400*I)*Pi*Zeta[3] - 720*Pi^2*Zeta[3] - 
         3600*Zeta[5]))/675 + (4*RATIO[x^2]*(1035*Pi^2 - (1350*I)*Pi^3 + 
         1485*Pi^4 - (32*I)*Pi^5 - 8100*Zeta[3] + (16200*I)*Pi*Zeta[3] + 
         720*Pi^2*Zeta[3] + 3600*Zeta[5]))/675 + 
      (2*(4320 - (24300*I)*Pi + 1845*Pi^2 - (4590*I)*Pi^3 - (224*I)*Pi^5 - 
         21060*Zeta[3] + 5040*Pi^2*Zeta[3] + 25200*Zeta[5]))/675)/Nc^2) + 
  Nf*((((-2*I)/135)*RATIO[x^(-1)]*(9995*Pi + (2100*I)*Pi^2 + 1260*Pi^3 + 
        168*Pi^5 + (11880*I)*Zeta[3] - 13200*Pi*Zeta[3]) - 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((9995*I)*Pi - 2100*Pi^2 - (2520*I)*Pi^3 - 246*Pi^4 + (88*I)*Pi^5 + 
         10800*Zeta[3] + (4080*I)*Pi*Zeta[3] - 2880*Zeta[5]))/135 + 
      (2*RATIO[x]*(-116370*Pi^2 - (59850*I)*Pi^3 - 5643*Pi^4 - (6*I)*Pi^5 + 
         766*Pi^6 + 156060*Zeta[3] + (1029240*I)*Pi*Zeta[3] + 
         157680*Pi^2*Zeta[3] - (47520*I)*Pi^3*Zeta[3] + 168480*Zeta[3]^2 - 
         199800*Zeta[5] - (771120*I)*Pi*Zeta[5]))/405 - 
      (2*(-43470 + (400680*I)*Pi - 568260*Pi^2 + (192780*I)*Pi^3 - 
         24696*Pi^4 - (5439*I)*Pi^5 + 1766*Pi^6 - 249480*Zeta[3] + 
         (1122660*I)*Pi*Zeta[3] + 582120*Pi^2*Zeta[3] - 
         (52920*I)*Pi^3*Zeta[3] + 249480*Zeta[3]^2 - 994140*Zeta[5] - 
         (997920*I)*Pi*Zeta[5]))/2835 - 
      (2*RATIO[x^2]*(-271530*Pi^2 - (61110*I)*Pi^3 + 6363*Pi^4 - 
         (11284*I)*Pi^5 + 2125*Pi^6 - 107100*Zeta[3] + 
         (1958040*I)*Pi*Zeta[3] + 178080*Pi^2*Zeta[3] - 
         (93240*I)*Pi^3*Zeta[3] + 430920*Zeta[3]^2 + 10080*Zeta[5] - 
         (1882440*I)*Pi*Zeta[5]))/945)/Nc + 
    Nc*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - ((2*I)/3645)*RATIO[x^(-1)]*
       (-1525318*Pi + (474903*I)*Pi^2 - 434328*Pi^3 + 7020*Pi^5 - 
        (2935440*I)*Zeta[3] + 848880*Pi*Zeta[3] - (466560*I)*Pi^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-1525318*I)*Pi - 474903*Pi^2 + 
         (63372*I)*Pi^3 + 36522*Pi^4 + (34128*I)*Pi^5 - 50760*Zeta[3] + 
         (443880*I)*Pi*Zeta[3] + 635040*Pi^2*Zeta[3] - 408240*Zeta[5]))/
       3645 + (2*((-7329*I)*Pi^3 + 938*Pi^4 + (48*I)*Pi^5 + 43974*Zeta[3] - 
         (153360*I)*Pi*Zeta[3] + 480*Pi^2*Zeta[3] - 7200*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
         (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + 
      (59776 - (181236*I)*Pi + 197631*Pi^2 + (786798*I)*Pi^3 - 88372*Pi^4 + 
        (1638*I)*Pi^5 - 3056*Pi^6 + 1298676*Zeta[3] - (721800*I)*Pi*Zeta[3] - 
        296640*Pi^2*Zeta[3] + (4320*I)*Pi^3*Zeta[3] - 375840*Zeta[3]^2 + 
        193320*Zeta[5] + (1542240*I)*Pi*Zeta[5])/405 - 
      (2*RATIO[x^2]*(-1204805*Pi^2 - (3069444*I)*Pi^3 + 918750*Pi^4 - 
         (214620*I)*Pi^5 + 50910*Pi^6 - 4873008*Zeta[3] + 
         (32752440*I)*Pi*Zeta[3] + 2750580*Pi^2*Zeta[3] - 
         (695520*I)*Pi^3*Zeta[3] + 7076160*Zeta[3]^2 + 3141180*Zeta[5] - 
         (26399520*I)*Pi*Zeta[5]))/2835 + 
      (2*RATIO[x]*(-1204805*Pi^2 - (4398744*I)*Pi^3 + 488950*Pi^4 - 
         (92610*I)*Pi^5 + 50492*Pi^6 + 3102792*Zeta[3] + 
         (38513160*I)*Pi*Zeta[3] + 6370560*Pi^2*Zeta[3] - 
         (574560*I)*Pi^3*Zeta[3] + 6985440*Zeta[3]^2 - 3575880*Zeta[5] - 
         (27669600*I)*Pi*Zeta[5]))/2835)) + 
  G[0, x]*((((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + (860*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - 
      (440*I)*Pi^4 + 144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi - (2430*I)*Pi^2 + 480*Pi^3)*RATIO[x^(-1)] + 
      (2*((-1965*I)*Pi + 271*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-5739 + (7806*I)*Pi + 167*Pi^2 - (600*I)*Pi^3 - 
         5040*Zeta[3]))/405 - (2*RATIO[(1 - x)^(-1)]*(60479 + (99954*I)*Pi - 
         24552*Pi^2 + (2160*I)*Pi^3 - 4320*Zeta[3]))/3645 + 
      (4*RATIO[x^2]*(-9*Pi^2 + (8*I)*Pi^3 + 16*Zeta[3]))/9 + 
      (2*(-3024 - (5466*I)*Pi - 2177*Pi^2 + (1680*I)*Pi^3 + 7200*Zeta[3]))/
       405 + ((4*(-324 + (102*I)*Pi + 175*Pi^2))/45 - 
        (4*(159 - (1194*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*((-27*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        ((8*I)/45)*RATIO[x]*(81*I + 54*Pi + (105*I)*Pi^2 + 32*Pi^3 + 
          (192*I)*Zeta[3]) + (8*RATIO[x^2]*(5*Pi^2 - (4*I)*Pi^3 + 
           24*Zeta[3]))/5)/Nc^2) + 
    (8*RATIO[x]*(33054 + (1007664*I)*Pi + 634094*Pi^2 - (251574*I)*Pi^3 - 
       42315*Pi^4 - (9054*I)*Pi^5 - 437796*Zeta[3] + (563760*I)*Pi*Zeta[3] - 
       356400*Pi^2*Zeta[3] - 868320*Zeta[5]))/405 + 
    (8*RATIO[x^2]*(-4590*Pi^2 + (17498*I)*Pi^3 + 287*Pi^4 + (910*I)*Pi^5 - 
       75428*Zeta[3] - (19680*I)*Pi*Zeta[3] + 30600*Pi^2*Zeta[3] + 
       58680*Zeta[5]))/45 - (8*RATIO[(1 - x)^(-1)]*(-9933 + (55890*I)*Pi + 
       96992*Pi^2 - (36240*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 
       143820*Zeta[3] - (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 
       87480*Zeta[5]))/405 + (8*(-7560 + (16062*I)*Pi - 3997*Pi^2 + 
       (7320*I)*Pi^3 + 46893*Pi^4 + (4338*I)*Pi^5 - 310680*Zeta[3] - 
       (356400*I)*Pi*Zeta[3] + 324000*Pi^2*Zeta[3] + 424440*Zeta[5]))/405 + 
    Nc^2*((-32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (4*((50850*I)*Pi + 31941*Pi^2 + (9780*I)*Pi^3 + 4*Pi^4 + 
         19440*Zeta[3] - (1080*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      ((8*I)/135)*RATIO[x^(-1)]*(-1894*Pi - (5610*I)*Pi^2 + 75*Pi^3 - 
        (2640*I)*Pi^4 + 141*Pi^5 + 23430*Pi*Zeta[3] - 
        (14940*I)*Pi^2*Zeta[3]) + (4*(-29698 - (194130*I)*Pi - 147901*Pi^2 + 
         (143850*I)*Pi^3 + 75660*Pi^4 + (6606*I)*Pi^5 + 390240*Zeta[3] + 
         (622080*I)*Pi*Zeta[3] + 252720*Pi^2*Zeta[3] - 113400*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(-80775*Pi^2 + (16674*I)*Pi^3 + 1426*Pi^4 + 
         (3654*I)*Pi^5 + 330276*Zeta[3] + (77040*I)*Pi*Zeta[3] + 
         81000*Pi^2*Zeta[3] - 64800*Zeta[5]))/135 + 
      (8*RATIO[x]*(-123836 + (515844*I)*Pi + 135511*Pi^2 - (21927*I)*Pi^3 - 
         24027*Pi^4 - (6498*I)*Pi^5 - 440298*Zeta[3] - (71280*I)*Pi*Zeta[3] - 
         102060*Pi^2*Zeta[3] + 89100*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(2788231 + (1448118*I)*Pi + 1257834*Pi^2 + 
         (1002510*I)*Pi^3 + 66825*Pi^4 + (22680*I)*Pi^5 + 455760*Zeta[3] + 
         (3100680*I)*Pi*Zeta[3] + 1299240*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645) + Nf*(((8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (8*((30*I)*Pi + 2*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
          (-9995 - (12600*I)*Pi - 11400*Pi^2 - (1080*I)*Pi^3 + 72*Pi^4 + 
           11040*Zeta[3] + (2880*I)*Pi*Zeta[3]))/135 + 
        (4*RATIO[x]*(-3060 + (9510*I)*Pi - 2165*Pi^2 - (2030*I)*Pi^3 + 
           320*Pi^4 + (194*I)*Pi^5 + 7140*Zeta[3] - (12000*I)*Pi*Zeta[3] + 
           5040*Pi^2*Zeta[3] - 9000*Zeta[5]))/45 + 
        (4*(-60 - (2640*I)*Pi + 2885*Pi^2 - (120*I)*Pi^3 + 24*Pi^4 - 
           (46*I)*Pi^5 - 1800*Zeta[3] + (6720*I)*Pi*Zeta[3] - 
           1440*Pi^2*Zeta[3] + 1800*Zeta[5]))/45 + 
        (4*RATIO[x^2]*(90*Pi^2 + (2850*I)*Pi^3 + 418*Pi^4 - (229*I)*Pi^5 - 
           17100*Zeta[3] + (3840*I)*Pi*Zeta[3] - 3960*Pi^2*Zeta[3] + 
           8100*Zeta[5]))/45)/Nc + Nc*((32*(Pi^4 - (270*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^3) + (2*((54045*I)*Pi + 32829*Pi^2 + 
           (11280*I)*Pi^3 + 8*Pi^4 + 15120*Zeta[3] - (2160*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*((-43811*I)*Pi + 
           52020*Pi^2 + (3180*I)*Pi^3 + 2880*Pi^4 + (25560*I)*Pi*Zeta[3]))/
         405 + (4*RATIO[(1 - x)^(-1)]*(762659 - (45441*I)*Pi - 354282*Pi^2 + 
           (162000*I)*Pi^3 + 13122*Pi^4 + 21060*Zeta[3] + 
           (602640*I)*Pi*Zeta[3]))/3645 + 
        (4*RATIO[x]*(-61367 + (92688*I)*Pi - 9604*Pi^2 - (119310*I)*Pi^3 + 
           18111*Pi^4 + (12888*I)*Pi^5 + 644580*Zeta[3] - 
           (480600*I)*Pi*Zeta[3] + 168480*Pi^2*Zeta[3] - 259200*Zeta[5]))/
         405 + (2*(9188 - (179178*I)*Pi + 271249*Pi^2 - (11820*I)*Pi^3 - 
           52140*Pi^4 - (5112*I)*Pi^5 - 215280*Zeta[3] + 
           (88560*I)*Pi*Zeta[3] - 51840*Pi^2*Zeta[3] + 64800*Zeta[5]))/405 + 
        (2*RATIO[x^2]*(20070*Pi^2 + (84600*I)*Pi^3 + 14371*Pi^4 - 
           (8688*I)*Pi^5 - 634320*Zeta[3] + (108720*I)*Pi*Zeta[3] - 
           125280*Pi^2*Zeta[3] + 194400*Zeta[5]))/135))) + 
  G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*RATIO[x^(-2)] + 
    ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    Nf^2*(((-4*I)/405)*(3397*Pi - (2430*I)*Pi^2 + 480*Pi^3)*
       RATIO[(1 - x)^(-1)] + ((2*I)/405)*(14502*I + 10146*Pi + 
        (2653*I)*Pi^2 + 1200*Pi^3 + (1440*I)*Zeta[3]) - 
      ((2*I)/45)*RATIO[x^(-2)]*(1965*Pi + (271*I)*Pi^2 + 540*Pi^3 + 
        (3240*I)*Zeta[3]) + ((2*I)/3645)*RATIO[x^(-1)]*
       (60479*I - 99954*Pi - (24552*I)*Pi^2 + 7560*Pi^3 + 
        (54000*I)*Zeta[3]) + (4*RATIO[x^2]*(-9*Pi^2 + (8*I)*Pi^3 + 
         16*Zeta[3]))/9 + (4*RATIO[x]*(5739 - (7806*I)*Pi + 643*Pi^2 - 
         (120*I)*Pi^3 + 3600*Zeta[3]))/405 + 
      ((-56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((4*I)/9)*RATIO[x^(-2)]*(-27*Pi - (49*I)*Pi^2 + 84*Pi^3 + 
          (504*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(159*I + 1194*Pi + 
          (20*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (8*RATIO[x^2]*(45*Pi^2 + (36*I)*Pi^3 + 11*Pi^4 - 216*Zeta[3] + 
           (120*I)*Pi*Zeta[3]))/45 - (8*RATIO[x]*(-81 + (54*I)*Pi - 15*Pi^2 + 
           (32*I)*Pi^3 + 11*Pi^4 - 192*Zeta[3] + (120*I)*Pi*Zeta[3]))/45 + 
        (4*(-486 + (210*I)*Pi + 55*Pi^2 + 77*Pi^4 + (840*I)*Pi*Zeta[3]))/45)/
       Nc^2) + (8*(25494 + (1023726*I)*Pi + 588787*Pi^2 - (231690*I)*Pi^3 + 
       50634*Pi^4 - (8676*I)*Pi^5 - 557820*Zeta[3] + (309960*I)*Pi*Zeta[3] - 
       17280*Pi^2*Zeta[3] - 648000*Zeta[5]))/405 + 
    (16*RATIO[x^2]*(-2295*Pi^2 - (4019*I)*Pi^3 + 3369*Pi^4 - (989*I)*Pi^5 + 
       38894*Zeta[3] + (39240*I)*Pi*Zeta[3] - 44100*Zeta[5]))/45 - 
    (16*RATIO[(1 - x)^(-1)]*((-13347*I)*Pi + 2340*Pi^2 - (1800*I)*Pi^3 - 
       99*Pi^4 - (242*I)*Pi^5 + 10800*Zeta[3] + (1980*I)*Pi*Zeta[3] + 
       10860*Pi^2*Zeta[3] - 8280*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 55890*Pi + (96992*I)*Pi^2 + 47670*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*RATIO[x]*(-16527 - (503832*I)*Pi - 275737*Pi^2 + (98067*I)*Pi^3 - 
       39429*Pi^4 + (10188*I)*Pi^5 + 119178*Zeta[3] - (640440*I)*Pi*Zeta[3] + 
       35100*Pi^2*Zeta[3] + 526500*Zeta[5]))/405 + 
    Nc^2*(((-16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - ((4*I)/15)*RATIO[x^(-2)]*
       (5650*Pi - (3549*I)*Pi^2 + 3840*Pi^3 + (14360*I)*Zeta[3] - 
        240*Pi*Zeta[3]) + (8*RATIO[x]*(123836 - (515844*I)*Pi + 106814*Pi^2 - 
         (182283*I)*Pi^3 + 3777*Pi^4 + (1017*I)*Pi^5 + 374598*Zeta[3] - 
         (255960*I)*Pi*Zeta[3] + 94500*Pi^2*Zeta[3]))/405 + 
      (4*(-277370 + (837558*I)*Pi - 119204*Pi^2 + (266100*I)*Pi^3 + 
         32619*Pi^4 - (2988*I)*Pi^5 - 196020*Zeta[3] + 
         (427680*I)*Pi*Zeta[3] + 43200*Pi^2*Zeta[3] - 388800*Zeta[5]))/405 + 
      ((4*I)/3645)*RATIO[x^(-1)]*(2788231*I - 1448118*Pi + (1257834*I)*Pi^2 - 
        966330*Pi^3 + (176418*I)*Pi^4 + 1728*Pi^5 + (672840*I)*Zeta[3] - 
        3100680*Pi*Zeta[3] + (972000*I)*Pi^2*Zeta[3] + (19440*I)*Zeta[5]) - 
      (4*RATIO[(1 - x)^(-1)]*((-3788*I)*Pi + 11220*Pi^2 + (3290*I)*Pi^3 + 
         6941*Pi^4 - (750*I)*Pi^5 - 18840*Zeta[3] + (38940*I)*Pi*Zeta[3] + 
         35280*Pi^2*Zeta[3] + 19440*Zeta[5]))/135 + 
      (4*RATIO[x^2]*(-80775*Pi^2 + (100626*I)*Pi^3 + 14060*Pi^4 - 
         (570*I)*Pi^5 - 173436*Zeta[3] + (50400*I)*Pi*Zeta[3] - 
         72360*Pi^2*Zeta[3] + 32400*Zeta[5]))/135) + 
    Nf*(((2*RATIO[x^(-1)]*(-9995 - (12600*I)*Pi - 11400*Pi^2 + 
           (2160*I)*Pi^3 + 24*Pi^4 - 8400*Zeta[3]))/135 - 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((8*I)/9)*RATIO[x^(-2)]*(-30*Pi + (2*I)*Pi^2 + 33*Pi^3 + 
          (198*I)*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*((5*I)*Pi - Pi^2 - 
           (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(90*Pi^2 - (2850*I)*Pi^3 - 184*Pi^4 + (123*I)*Pi^5 + 
           17100*Zeta[3] + (480*I)*Pi*Zeta[3] + 5640*Pi^2*Zeta[3] - 
           9900*Zeta[5]))/45 + (2*(-2080 + (4580*I)*Pi + 540*Pi^2 - 
           (2290*I)*Pi^3 + 489*Pi^4 + (8*I)*Pi^5 + 8700*Zeta[3] - 
           (6160*I)*Pi*Zeta[3] + 1440*Pi^2*Zeta[3] - 2400*Zeta[5]))/15 + 
        (4*RATIO[x]*(3060 - (9510*I)*Pi + 1985*Pi^2 + (3250*I)*Pi^3 - 
           277*Pi^4 - (126*I)*Pi^5 - 14460*Zeta[3] + (21360*I)*Pi*Zeta[3] - 
           6480*Pi^2*Zeta[3] + 12600*Zeta[5]))/45)/Nc + 
      Nc*((((-112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((2*I)/45)*RATIO[x^(-2)]*
         (18015*Pi - (10943*I)*Pi^2 + 10560*Pi^3 + (35760*I)*Zeta[3] - 
          1440*Pi*Zeta[3]) + (4*RATIO[(1 - x)^(-1)]*((-43811*I)*Pi + 
           52020*Pi^2 + (3780*I)*Pi^3 + 3786*Pi^4 - 3600*Zeta[3] + 
           (21240*I)*Pi*Zeta[3]))/405 + (4*RATIO[x^(-1)]*
          (762659 - (45441*I)*Pi - 354282*Pi^2 + (125010*I)*Pi^3 + 
           32400*Pi^4 + 243000*Zeta[3] + (563760*I)*Pi*Zeta[3]))/3645 + 
        (2*RATIO[x^2]*(20070*Pi^2 - (116280*I)*Pi^3 - 4063*Pi^4 + 
           (1692*I)*Pi^5 + 570960*Zeta[3] + (130320*I)*Pi*Zeta[3] + 
           236160*Pi^2*Zeta[3] - 313200*Zeta[5]))/135 + 
        (2*(-113546 + (6198*I)*Pi + 312251*Pi^2 - (353850*I)*Pi^3 + 
           16248*Pi^4 + 1314180*Zeta[3] - (779760*I)*Pi*Zeta[3] + 
           129600*Pi^2*Zeta[3] - 129600*Zeta[5]))/405 + 
        (4*RATIO[x]*(61367 - (92688*I)*Pi - 50606*Pi^2 + (240540*I)*Pi^3 - 
           34473*Pi^4 - (2052*I)*Pi^5 - 991800*Zeta[3] + (659880*I)*Pi*
            Zeta[3] - 336960*Pi^2*Zeta[3] + 421200*Zeta[5]))/405))), 
 G[1, 1, 1, 0, 1, 1, x]*(-1920 + 2048*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] + 7296*RATIO[x] + 
    Nf*((-96 + 192*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(-64 + 128*RATIO[x] - 128*RATIO[x^2])) + 
    Nc^2*(-1664 + 512*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
      832*RATIO[x] - 832*RATIO[x^2]) - 14336*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 0, x]*(-4224 + 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] + 14208*RATIO[x] + 
    Nf*(Nc*(-352 + 2624*RATIO[x] - 2560*RATIO[x^2]) + 
      (-224 + 1216*RATIO[x] - 1344*RATIO[x^2])/Nc) + 
    Nc^2*(-6144 + 768*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-1)] + 
      9216*RATIO[x] - 5952*RATIO[x^2]) - 12160*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 0, x]*(384 - 1024*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-1)] + 7680*RATIO[x] + 
    Nf*(Nc*(-800 + 5824*RATIO[x] - 5248*RATIO[x^2]) + 
      (-320 + 1792*RATIO[x] - 2048*RATIO[x^2])/Nc) + 
    Nc^2*(-5120 + 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      2944*RATIO[x] - 1728*RATIO[x^2]) - 8448*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-3968 - 1024*RATIO[(1 - x)^(-1)] + 22528*RATIO[x] + 
    Nf*(Nc*(-320 + 640*RATIO[x] - 640*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 128*RATIO[x^2])/Nc) - 41600*RATIO[x^2] + 
    Nc^2*(256 - 256*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 128*RATIO[x] + 
      128*RATIO[x^2])) + G[1, 1, 1, 1, 1, 1, x]*(13824 - 3584*RATIO[x^(-1)] - 
    42240*RATIO[x] + 62720*RATIO[x^2] + 
    Nc^2*(1024 - 512*RATIO[x^(-1)] - 512*RATIO[x] + 512*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 1, x]*(5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-800 + 3136*RATIO[x] - 2880*RATIO[x^2]) + 
      (96 - 288*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(4480 - (3968*RATIO[(1 - x)^(-1)])/3 - 1088*RATIO[x^(-1)] - 
      5888*RATIO[x] + 4544*RATIO[x^2])) + G[1, 1, 0, 1, 1, 0, x]*
   (5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-800 + 3136*RATIO[x] - 2880*RATIO[x^2]) + 
      (96 - 288*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(4480 - (3968*RATIO[(1 - x)^(-1)])/3 - 1088*RATIO[x^(-1)] - 
      5888*RATIO[x] + 4544*RATIO[x^2])) + G[1, 0, 0, 1, 0, 0, x]*
   ((5888*RATIO[(1 - x)^(-1)])/3 + (5632*RATIO[x^(-1)])/3 - 7680*RATIO[x] + 
    Nf*(Nc*(-272 + 2752*RATIO[x] - 2224*RATIO[x^2]) + 
      (-16 - 64*RATIO[x] - 240*RATIO[x^2])/Nc) + 4480*RATIO[x^2] + 
    Nc^2*(-1152 + (6784*RATIO[(1 - x)^(-1)])/3 + (5888*RATIO[x^(-1)])/3 - 
      9408*RATIO[x] + 5248*RATIO[x^2])) + G[1, 1, 1, 0, 0, 1, x]*
   (5248 - 512*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nf*((128 - 256*RATIO[x])/Nc + Nc*(-1248 + 4224*RATIO[x] - 
        3936*RATIO[x^2])) + 7424*RATIO[x^2] + 
    Nc^2*(7680 - (7232*RATIO[(1 - x)^(-1)])/3 - 2304*RATIO[x^(-1)] - 
      7680*RATIO[x] + 6080*RATIO[x^2])) + G[1, 1, 1, 0, 1, 0, x]*
   (5248 - 512*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nf*((128 - 256*RATIO[x])/Nc + Nc*(-1248 + 4224*RATIO[x] - 
        3936*RATIO[x^2])) + 7424*RATIO[x^2] + 
    Nc^2*(7680 - (7232*RATIO[(1 - x)^(-1)])/3 - 2304*RATIO[x^(-1)] - 
      7680*RATIO[x] + 6080*RATIO[x^2])) + G[0, 1, 0, 1, 0, 0, x]*
   (9344 + 768*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] - 26368*RATIO[x] + 
    Nf*(Nc*(-1760 + 7360*RATIO[x] - 6464*RATIO[x^2]) + 
      (64 - 320*RATIO[x] - 224*RATIO[x^2])/Nc) + 19968*RATIO[x^2] + 
    Nc^2*(7168 + 512*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      20672*RATIO[x] + 13376*RATIO[x^2])) + G[0, 1, 1, 0, 0, 0, x]*
   (15360 + 2560*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] - 46080*RATIO[x] + 
    Nf*(Nc*(-4576 + 18560*RATIO[x] - 16352*RATIO[x^2]) + 
      (64 - 128*RATIO[x] - 832*RATIO[x^2])/Nc) + 30080*RATIO[x^2] + 
    Nc^2*(16640 + 1024*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      42112*RATIO[x] + 28032*RATIO[x^2])) + G[1, 0, 0, 1, 0, 1, x]*
   (-896 - 1280*RATIO[(1 - x)^(-1)] - 896*RATIO[x^(-1)] + 4864*RATIO[x] - 
    7424*RATIO[x^2] + Nc^2*(2816 - (1280*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-1)] - 2944*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-416 + 1600*RATIO[x] - 1408*RATIO[x^2]) + 
      (-32 + 64*RATIO[x] + 64*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, 0, x]*(-896 - 1280*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + 4864*RATIO[x] - 7424*RATIO[x^2] + 
    Nc^2*(2816 - (1280*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-1)] - 
      2944*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-416 + 1600*RATIO[x] - 1408*RATIO[x^2]) + 
      (-32 + 64*RATIO[x] + 64*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-7296 - 2560*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-1)] + 39168*RATIO[x] + 
    Nc^2*(-1024 - 768*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
      512*RATIO[x] - 512*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(64 - 128*RATIO[x] + 128*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, 1, x]*(-3200 + (5632*RATIO[(1 - x)^(-1)])/3 + 
    (5888*RATIO[x^(-1)])/3 - 1280*RATIO[x] + 4480*RATIO[x^2] + 
    Nc^2*(3584 - (896*RATIO[(1 - x)^(-1)])/3 - (1664*RATIO[x^(-1)])/3 - 
      1792*RATIO[x] + 1792*RATIO[x^2]) + 
    Nf*(Nc*(-544 + 1088*RATIO[x] - 1088*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 192*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, 1, x]*(4736 + 512*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] - 20992*RATIO[x] + 24320*RATIO[x^2] + 
    Nc^2*(3200 - 320*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      2368*RATIO[x] + 2048*RATIO[x^2]) + 
    Nf*(Nc*(-288 + 576*RATIO[x] - 576*RATIO[x^2]) + 
      (160 - 320*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 1, 0, x]*(4736 + 512*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] - 20992*RATIO[x] + 24320*RATIO[x^2] + 
    Nc^2*(3200 - 320*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      2368*RATIO[x] + 2048*RATIO[x^2]) + 
    Nf*(Nc*(-288 + 576*RATIO[x] - 576*RATIO[x^2]) + 
      (160 - 320*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, 1, x]*(-1792 + (7936*RATIO[(1 - x)^(-1)])/3 + 
    (4352*RATIO[x^(-1)])/3 - 12160*RATIO[x] + 22912*RATIO[x^2] + 
    Nc^2*(2432 + (640*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 - 
      1216*RATIO[x] + 1216*RATIO[x^2]) + 
    Nf*(Nc*(-416 + 832*RATIO[x] - 832*RATIO[x^2]) + 
      (128 - 256*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 0, 1, x]*(6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-1432 + 7376*RATIO[x] - 7088*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 384*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(3072 + (3328*RATIO[(1 - x)^(-1)])/3 + 1536*RATIO[x^(-1)] - 
      14976*RATIO[x] + 11840*RATIO[x^2]) + 
    Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 0, 1, 0, x]*(6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-1432 + 7376*RATIO[x] - 7088*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 384*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(3072 + (3328*RATIO[(1 - x)^(-1)])/3 + 1536*RATIO[x^(-1)] - 
      14976*RATIO[x] + 11840*RATIO[x^2]) + 
    Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, 0, 0, x]*(8960 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    (7936*RATIO[x^(-1)])/3 - 33664*RATIO[x] + 
    Nf*(Nc*(-3128 + 15760*RATIO[x] - 14192*RATIO[x^2]) + 
      (-32 + 256*RATIO[x] - 864*RATIO[x^2])/Nc) + 22912*RATIO[x^2] + 
    Nc^2*(9728 + (4864*RATIO[(1 - x)^(-1)])/3 + (5888*RATIO[x^(-1)])/3 - 
      38272*RATIO[x] + 26816*RATIO[x^2]) + 
    Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 0, 1, x]*(2560 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    (4736*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(5376 - (896*RATIO[(1 - x)^(-1)])/3 - (2816*RATIO[x^(-1)])/3 - 
      2688*RATIO[x] + 2688*RATIO[x^2]) + 
    Nf*(Nc*(-704 + 1408*RATIO[x] - 1408*RATIO[x^2]) + 
      (192 - 384*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 0, x]*(2560 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    (4736*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(5376 - (896*RATIO[(1 - x)^(-1)])/3 - (2816*RATIO[x^(-1)])/3 - 
      2688*RATIO[x] + 2688*RATIO[x^2]) + 
    Nf*(Nc*(-704 + 1408*RATIO[x] - 1408*RATIO[x^2]) + 
      (192 - 384*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 0, 1, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-3584 + 1280*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-1)] + 
      1792*RATIO[x] - 1792*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(192 - 384*RATIO[x] + 384*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 0, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-3584 + 1280*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-1)] + 
      1792*RATIO[x] - 1792*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(192 - 384*RATIO[x] + 384*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(2944 + 1536*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] - 13568*RATIO[x] + 19968*RATIO[x^2] + 
    Nc^2*(4480 - 128*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      12608*RATIO[x] + 10752*RATIO[x^2]) + 
    Nf^2*(16 - 128*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 288*RATIO[x^2])/Nc^2) + 
    Nf*(Nc*(-760 + 4688*RATIO[x] - 4560*RATIO[x^2]) + 
      (160 - 320*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, 1, x]*(6016 + (6400*RATIO[(1 - x)^(-1)])/3 - 
    (256*RATIO[x^(-1)])/3 - 30464*RATIO[x] + 45952*RATIO[x^2] + 
    Nc^2*(4608 + (3328*RATIO[(1 - x)^(-1)])/3 - (1664*RATIO[x^(-1)])/3 - 
      2304*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-960 + 1920*RATIO[x] - 1920*RATIO[x^2]) + 
      (256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2944 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    (2816*RATIO[x^(-1)])/3 + 8960*RATIO[x] - 17280*RATIO[x^2] + 
    Nc^2*(512 - (2048*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 - 
      256*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(256 - 512*RATIO[x] + 512*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, 1, x]*(-640 + 2304*RATIO[(1 - x)^(-1)] + 
    2560*RATIO[x^(-1)] - 14080*RATIO[x] + 
    Nc^2*(-1792 + 1024*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-1)] + 
      896*RATIO[x] - 896*RATIO[x^2]) + 30080*RATIO[x^2] + 
    Nf*((96 - 192*RATIO[x] + 192*RATIO[x^2])/Nc + 
      Nc*(288 - 576*RATIO[x] + 576*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 1, x]*(-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    (512*RATIO[x^(-1)])/3 + 20480*RATIO[x] + 
    Nc^2*(-2304 - (3392*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 + 
      1920*RATIO[x] - 1600*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-192 + 384*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(416 - 832*RATIO[x] + 832*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 0, x]*(-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    (512*RATIO[x^(-1)])/3 + 20480*RATIO[x] + 
    Nc^2*(-2304 - (3392*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 + 
      1920*RATIO[x] - 1600*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-192 + 384*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(416 - 832*RATIO[x] + 832*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 0, x]*(6528 + 2304*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] - 21504*RATIO[x] + 16896*RATIO[x^2] + 
    Nc^2*(6656 + 2304*RATIO[(1 - x)^(-1)] + 1792*RATIO[x^(-1)] - 
      16384*RATIO[x] + 10240*RATIO[x^2]) + 
    Nf*(Nc*(-448 + 896*RATIO[x] - 512*RATIO[x^2]) + 
      (160 - 1088*RATIO[x] + 1024*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 1, x]*(2176 - (17408*RATIO[(1 - x)^(-1)])/3 - 
    (7168*RATIO[x^(-1)])/3 + 25600*RATIO[x] + 
    Nc^2*(-3712 - (2048*RATIO[(1 - x)^(-1)])/3 + (1024*RATIO[x^(-1)])/3 + 
      1856*RATIO[x] - 1856*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((-160 + 320*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(512 - 1024*RATIO[x] + 1024*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 1, x]*(8064 - 256*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] - 27648*RATIO[x] + 
    Nf*(Nc*(-2944 + 17600*RATIO[x] - 17760*RATIO[x^2]) + 
      (-128 + 256*RATIO[x] - 448*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(7168 + 832*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      37376*RATIO[x] + 33152*RATIO[x^2]) + 
    Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2] + 
      (128 - 1024*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, 1, 0, x]*(8064 - 256*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] - 27648*RATIO[x] + 
    Nf*(Nc*(-2944 + 17600*RATIO[x] - 17760*RATIO[x^2]) + 
      (-128 + 256*RATIO[x] - 448*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(7168 + 832*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      37376*RATIO[x] + 33152*RATIO[x^2]) + 
    Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2] + 
      (128 - 1024*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 0, 0, x]*(21504 - (256*RATIO[(1 - x)^(-1)])/3 + 
    (6400*RATIO[x^(-1)])/3 - 61440*RATIO[x] + 
    Nf*(Nc*(-6144 + 32064*RATIO[x] - 30112*RATIO[x^2]) + 
      (384*RATIO[x] - 1088*RATIO[x^2])/Nc) + 45952*RATIO[x^2] + 
    Nc^2*(20864 + (2944*RATIO[(1 - x)^(-1)])/3 + (3584*RATIO[x^(-1)])/3 - 
      75712*RATIO[x] + 58368*RATIO[x^2]) + 
    Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2] + 
      (128 - 1024*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 0, 1, 1, x]*(1920 + 1536*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] - 12288*RATIO[x] + 16896*RATIO[x^2] + 
    Nc^2*(5248 - 384*RATIO[(1 - x)^(-1)] - 28160*RATIO[x] + 
      27200*RATIO[x^2]) + Nf*(Nc*(-896 + 9088*RATIO[x] - 9856*RATIO[x^2]) + 
      (128 - 448*RATIO[x] + 864*RATIO[x^2])/Nc) + 
    Nf^2*(64 - 512*RATIO[x] + 576*RATIO[x^2] + 
      (128 - 1024*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 0, 0, 1, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 
    Nf*(Nc*(-1560 + 14352*RATIO[x] - 15248*RATIO[x^2]) + 
      (-96 + 192*RATIO[x] - 64*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(512 + (7552*RATIO[(1 - x)^(-1)])/3 + (5120*RATIO[x^(-1)])/3 - 
      32128*RATIO[x] + 31168*RATIO[x^2]) + 
    Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2] + 
      (160 - 1280*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, 0, 1, 0, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 
    Nf*(Nc*(-1560 + 14352*RATIO[x] - 15248*RATIO[x^2]) + 
      (-96 + 192*RATIO[x] - 64*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(512 + (7552*RATIO[(1 - x)^(-1)])/3 + (5120*RATIO[x^(-1)])/3 - 
      32128*RATIO[x] + 31168*RATIO[x^2]) + 
    Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2] + 
      (160 - 1280*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 0, 0, x]*(34304 - 3584*RATIO[(1 - x)^(-1)] - 83200*RATIO[x] + 
    Nf*(Nc*(-11208 + 48912*RATIO[x] - 45696*RATIO[x^2]) + 
      (-688 + 1856*RATIO[x] - 2512*RATIO[x^2])/Nc) + 62720*RATIO[x^2] + 
    Nc^2*(46464 - 2560*RATIO[(1 - x)^(-1)] - 120384*RATIO[x] + 
      92224*RATIO[x^2]) + Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2] + 
      (160 - 1280*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 0, 1, 1, x]*(4096 - 2304*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] - 9344*RATIO[x] + 6656*RATIO[x^2] + 
    Nc^2*(3712 + 256*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 
      33728*RATIO[x] + 32768*RATIO[x^2]) + 
    Nf*(Nc*(-1432 + 13136*RATIO[x] - 13936*RATIO[x^2]) + 
      (-32 + 64*RATIO[x] + 384*RATIO[x^2])/Nc) + 
    Nf^2*(80 - 640*RATIO[x] + 720*RATIO[x^2] + 
      (160 - 1280*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 0, 1, 0, 1, x]*(3328 - 640*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nc^2*(-4352 + (5056*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-1)] + 
      3712*RATIO[x] - 3072*RATIO[x^2]) + 7424*RATIO[x^2] + 
    Nf*((-32 + 64*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(480 - 1728*RATIO[x] + 1536*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, 0, x]*(3328 - 640*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nc^2*(-4352 + (5056*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-1)] + 
      3712*RATIO[x] - 3072*RATIO[x^2]) + 7424*RATIO[x^2] + 
    Nf*((-32 + 64*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(480 - 1728*RATIO[x] + 1536*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 1, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-3328 + (1024*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-1)] + 
      5312*RATIO[x] - 3968*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((-64 - 64*RATIO[x] + 352*RATIO[x^2])/Nc + 
      Nc*(928 - 3392*RATIO[x] + 3136*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 0, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-3328 + (1024*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-1)] + 
      5312*RATIO[x] - 3968*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((-64 - 64*RATIO[x] + 352*RATIO[x^2])/Nc + 
      Nc*(928 - 3392*RATIO[x] + 3136*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 0, x]*(-8320 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    (1024*RATIO[x^(-1)])/3 + 18176*RATIO[x] + 
    Nc^2*(-7040 + (6016*RATIO[(1 - x)^(-1)])/3 + (3200*RATIO[x^(-1)])/3 + 
      13696*RATIO[x] - 9280*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((-192 + 576*RATIO[x] - 224*RATIO[x^2])/Nc + 
      Nc*(992 - 3904*RATIO[x] + 3456*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 1, x]*(-3456 - 896*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 9984*RATIO[x] + 
    Nc^2*(-5504 + (1984*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-1)] + 
      7360*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((-32 + 64*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(1408 - 4928*RATIO[x] + 4576*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, 0, x]*(-3456 - 896*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 9984*RATIO[x] + 
    Nc^2*(-5504 + (1984*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-1)] + 
      7360*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((-32 + 64*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(1408 - 4928*RATIO[x] + 4576*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 1, x]*(-5120 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    (4352*RATIO[x^(-1)])/3 + 11776*RATIO[x] + 
    Nc^2*(-5504 + (640*RATIO[(1 - x)^(-1)])/3 + (640*RATIO[x^(-1)])/3 + 
      13120*RATIO[x] - 11264*RATIO[x^2]) + 
    Nf^2*(-16 + 128*RATIO[x] + (-32 + 256*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(1304 - 5776*RATIO[x] + 5648*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-5120 + (2368*RATIO[(1 - x)^(-1)])/3 + 576*RATIO[x^(-1)] + 
      15232*RATIO[x] - 12416*RATIO[x^2]) + 
    Nf^2*(-16 + 128*RATIO[x] + (-32 + 256*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((-64 + 128*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*(1336 - 6800*RATIO[x] + 6576*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 0, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-5120 + (2368*RATIO[(1 - x)^(-1)])/3 + 576*RATIO[x^(-1)] + 
      15232*RATIO[x] - 12416*RATIO[x^2]) + 
    Nf^2*(-16 + 128*RATIO[x] + (-32 + 256*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((-64 + 128*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*(1336 - 6800*RATIO[x] + 6576*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*(1408 - 2048*RATIO[(1 - x)^(-1)] - 
    2304*RATIO[x^(-1)] - 3968*RATIO[x] + 6656*RATIO[x^2] + 
    Nc^2*(6272 - 2560*RATIO[(1 - x)^(-1)] - 2560*RATIO[x^(-1)] - 
      1216*RATIO[x] + 960*RATIO[x^2]) + 
    Nf*((352 - 1856*RATIO[x] + 2304*RATIO[x^2])/Nc + 
      Nc*(1344 - 8064*RATIO[x] + 7296*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, 0, x]*(-8960 + 1536*RATIO[(1 - x)^(-1)] + 
    2048*RATIO[x^(-1)] + 21376*RATIO[x] + 
    Nc^2*(-7552 + 512*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] + 
      25280*RATIO[x] - 16320*RATIO[x^2]) - 14336*RATIO[x^2] + 
    Nf*((176 - 256*RATIO[x] + 752*RATIO[x^2])/Nc + 
      Nc*(2256 - 9408*RATIO[x] + 8176*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, 0, x]*(-11264 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    (1792*RATIO[x^(-1)])/3 + 25600*RATIO[x] + 
    Nc^2*(-12160 + (8320*RATIO[(1 - x)^(-1)])/3 + (7424*RATIO[x^(-1)])/3 + 
      22208*RATIO[x] - 15488*RATIO[x^2]) - 17280*RATIO[x^2] + 
    Nf*((-256 + 512*RATIO[x] + 128*RATIO[x^2])/Nc + 
      Nc*(2592 - 10368*RATIO[x] + 9248*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 1, x]*(-2176 + 768*RATIO[(1 - x)^(-1)] + 
    256*RATIO[x^(-1)] + 10112*RATIO[x] + 
    Nc^2*(-5632 + 640*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      28352*RATIO[x] - 27392*RATIO[x^2]) + 
    Nf^2*(-64 + 512*RATIO[x] + (-128 + 1024*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 12160*RATIO[x^2] + 
    Nf*((-32 + 256*RATIO[x] - 672*RATIO[x^2])/Nc + 
      Nc*(1344 - 9984*RATIO[x] + 10752*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 1, x]*(-384 - 768*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-1)] + 9216*RATIO[x] + 
    Nc^2*(-3456 - 256*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
      33600*RATIO[x] - 32640*RATIO[x^2]) + 
    Nf^2*(-80 + 640*RATIO[x] + (-160 + 1280*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 8448*RATIO[x^2] + 
    Nf*((-96 + 192*RATIO[x] - 640*RATIO[x^2])/Nc + 
      Nc*(1240 - 12752*RATIO[x] + 13552*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 1, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-3712 + 1280*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] + 
      34496*RATIO[x] - 33216*RATIO[x^2]) + 
    Nf^2*(-80 + 640*RATIO[x] + (-160 + 1280*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((320 - 640*RATIO[x] + 576*RATIO[x^2])/Nc + 
      Nc*(2168 - 15952*RATIO[x] + 16784*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 0, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-3712 + 1280*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] + 
      34496*RATIO[x] - 33216*RATIO[x^2]) + 
    Nf^2*(-80 + 640*RATIO[x] + (-160 + 1280*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((320 - 640*RATIO[x] + 576*RATIO[x^2])/Nc + 
      Nc*(2168 - 15952*RATIO[x] + 16784*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 1, x]*(-7552 + (512*RATIO[(1 - x)^(-1)])/3 - 
    (5504*RATIO[x^(-1)])/3 + 25856*RATIO[x] + 
    Nc^2*(-9472 + (4288*RATIO[(1 - x)^(-1)])/3 + (2240*RATIO[x^(-1)])/3 + 
      37760*RATIO[x] - 33856*RATIO[x^2]) + 
    Nf^2*(-64 + 512*RATIO[x] + (-128 + 1024*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-64 + 128*RATIO[x])/Nc + Nc*(2848 - 17024*RATIO[x] + 
        17248*RATIO[x^2]))) + G[1, 1, 0, 0, 1, 0, x]*
   (-7552 + (512*RATIO[(1 - x)^(-1)])/3 - (5504*RATIO[x^(-1)])/3 + 
    25856*RATIO[x] + Nc^2*(-9472 + (4288*RATIO[(1 - x)^(-1)])/3 + 
      (2240*RATIO[x^(-1)])/3 + 37760*RATIO[x] - 33856*RATIO[x^2]) + 
    Nf^2*(-64 + 512*RATIO[x] + (-128 + 1024*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-64 + 128*RATIO[x])/Nc + Nc*(2848 - 17024*RATIO[x] + 
        17248*RATIO[x^2]))) + G[0, 0, 1, 0, 0, 0, x]*
   (-23040 - 1024*RATIO[x^(-1)] + 60672*RATIO[x] + 
    Nc^2*(-23296 - 256*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
      67328*RATIO[x] - 46592*RATIO[x^2]) + 
    Nf^2*(-16 + 128*RATIO[x] + (-32 + 256*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 41600*RATIO[x^2] + 
    Nf*((256 - 704*RATIO[x] + 1632*RATIO[x^2])/Nc + 
      Nc*(6456 - 27408*RATIO[x] + 24496*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 0, x]*(-8704 - (7168*RATIO[(1 - x)^(-1)])/3 - 
    (17408*RATIO[x^(-1)])/3 + 47360*RATIO[x] + 
    Nc^2*(-14464 - (6656*RATIO[(1 - x)^(-1)])/3 - (13312*RATIO[x^(-1)])/3 + 
      77504*RATIO[x] - 60544*RATIO[x^2]) + 
    Nf^2*(-80 + 640*RATIO[x] + (-160 + 1280*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((368 - 1216*RATIO[x] + 1552*RATIO[x^2])/Nc + 
      Nc*(5288 - 31312*RATIO[x] + 29696*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 0, x]*(-31744 - 768*RATIO[(1 - x)^(-1)] - 
    2560*RATIO[x^(-1)] + 88064*RATIO[x] + 
    Nc^2*(-33792 - 512*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
      104448*RATIO[x] - 77824*RATIO[x^2]) + 
    Nf^2*(-64 + 512*RATIO[x] + (-128 + 1024*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((288 - 960*RATIO[x] + 1984*RATIO[x^2])/Nc + 
      Nc*(9376 - 43520*RATIO[x] + 40224*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*(((-256*I)/15)*(-179*I + 30*Pi) + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] - ((512*I)/15)*(-223*I + 15*Pi)*
     RATIO[x] + Nf^2*(64/15 + (256*RATIO[x])/15 + 
      (-64 + 256*RATIO[x] - (704*RATIO[x^2])/3)/Nc^2 - (256*RATIO[x^2])/15) + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((256*I)/15)*(131*I + 405*Pi) + ((32*I)/3)*(-187*I + 56*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-33*I + 14*Pi)*RATIO[x^(-1)] + 
      (64*(1879 - (3690*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(1283*I + 4650*Pi)*
       RATIO[x^2]) + 
    Nf*((32*(9 + (2*I)*Pi) - (32*I)*(-9*I + 28*Pi)*RATIO[x] + 
        (112*(5 + (24*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(1417 - (300*I)*Pi))/15 - (1088*RATIO[(1 - x)^(-1)])/3 - 
        (512*RATIO[x^(-1)])/3 + ((32*I)/15)*(1261*I + 300*Pi)*RATIO[x] + 
        (32*(11 - (120*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 0, 0, 0, x]*((64*(815 + (474*I)*Pi))/3 - 
    ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-407*I + 94*Pi)*
     RATIO[x^(-1)] + (128*(148 - (501*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nf^2*(96 - 448*RATIO[x] + (-256 + 1024*RATIO[x] - (2816*RATIO[x^2])/3)/
       Nc^2 + (1088*RATIO[x^2])/3) + Nc^2*((64*(893 + (408*I)*Pi))/3 - 
      ((64*I)/3)*(22*I + 19*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(-561*I + 94*Pi)*RATIO[x^(-1)] - ((128*I)/3)*(-5*I + 444*Pi)*
       RATIO[x] + (64*I)*(232*I + 201*Pi)*RATIO[x^2]) + 
    Nf*(((8*(391 + (12*I)*Pi))/3 - 64*RATIO[x^(-1)] + 
        ((320*I)/3)*(2*I + 3*Pi)*RATIO[x] + (8*(49 - (216*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*((-8*I)*(-651*I + 232*Pi) - (256*RATIO[(1 - x)^(-1)])/3 + 
        (256*RATIO[x^(-1)])/3 + 32*(95 + (248*I)*Pi)*RATIO[x] + 
        8*(873 - (856*I)*Pi)*RATIO[x^2]))) + G[0, 0, 1, 0, 1, x]*
   (((-256*I)/15)*(-179*I + 45*Pi) + ((128*I)/3)*(-121*I + 53*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-892*I + 765*Pi)*RATIO[x] + 
    Nf^2*(64/15 + (256*RATIO[x])/15 + (-64 + 256*RATIO[x] - 
        (704*RATIO[x^2])/3)/Nc^2 - (256*RATIO[x^2])/15) + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((128*I)/15)*(262*I + 15*Pi) + ((32*I)/3)*(-187*I + 70*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-33*I + 20*Pi)*RATIO[x^(-1)] + 
      (64*(1879 - (735*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(1283*I + 870*Pi)*
       RATIO[x^2]) + Nf*((96*(3 - I*Pi) + (96*I)*(3*I + 2*Pi)*RATIO[x] + 
        (16*(35 - (96*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((208*(109 - (30*I)*Pi))/15 - (1088*RATIO[(1 - x)^(-1)])/3 - 
        (512*RATIO[x^(-1)])/3 + ((32*I)/15)*(1261*I + 1020*Pi)*RATIO[x] + 
        (32*(11 - (945*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, 0, 0, x]*(3584*(1 + (3*I)*Pi) + 
    (2048*I)*Pi*RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
    384*(75 - (98*I)*Pi)*RATIO[x] + (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nf^2*(1256/3 - (3760*RATIO[x])/3 + (240 - 160*RATIO[x] - 
        (3520*RATIO[x^2])/3)/Nc^2 + 448*RATIO[x^2]) + 
    Nc^2*(128*(181 + (119*I)*Pi) + (256*I)*(11*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + (2560*I)*Pi*RATIO[x^(-1)] + 
      32*(223 - (1414*I)*Pi)*RATIO[x] + (128*I)*(317*I + 231*Pi)*
       RATIO[x^2]) + Nf*(((-8*I)*(-5*I + 26*Pi) + 112*(11 + (8*I)*Pi)*
         RATIO[x] + 16*(17 - (81*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-400*I)/3)*(-83*I + 33*Pi) + 512*RATIO[(1 - x)^(-1)] + 
        (160*(151 + (336*I)*Pi)*RATIO[x])/3 + 16*(1097 - (967*I)*Pi)*
         RATIO[x^2]))) + G[1, 0, 1, 0, 0, x]*((64*(1907 + (30*I)*Pi))/15 + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    (128*(169 - (1065*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(-368/15 + (928*RATIO[x])/15 + (-128 + 512*RATIO[x] - 
        (1408*RATIO[x^2])/3)/Nc^2 - (928*RATIO[x^2])/15) + 
    ((128*I)/5)*(493*I + 50*Pi)*RATIO[x^2] + 
    Nc^2*((128*(784 + (615*I)*Pi))/15 - ((32*I)/3)*(55*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(154*I + 5*Pi)*RATIO[x^(-1)] + 
      (32*(4399 - (7710*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(6469*I + 5010*Pi)*
       RATIO[x^2]) + Nf*((2264/3 - 64*RATIO[x^(-1)] + 
        ((32*I)/3)*(41*I + 18*Pi)*RATIO[x] + 
        (8*(139 - (156*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-8*I)/15)*(-913*I + 2340*Pi) - (320*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-1)] + ((32*I)/15)*(1963*I + 2790*Pi)*RATIO[x] + 
        (8*(13537 - (9480*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, 1, 1, x]*((-384*I)*(-18*I + 7*Pi) + 
    (5120*I)*Pi*RATIO[(1 - x)^(-1)] + (2048*I)*Pi*RATIO[x^(-1)] + 
    128*(389 - (84*I)*Pi)*RATIO[x] + (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nc^2*((-256*I)*(-11*I + 10*Pi) + (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (128*I)*(-11*I + 9*Pi)*RATIO[x^(-1)] + 640*(3 + (2*I)*Pi)*RATIO[x] - 
      (128*I)*(-17*I + 10*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(64*(8 + (3*I)*Pi) - 256*RATIO[x^(-1)] - (128*I)*(-2*I + 3*Pi)*
         RATIO[x] + 128*(2 + (3*I)*Pi)*RATIO[x^2]) + 
      ((-128*I)*Pi + (256*I)*Pi*RATIO[x] - (256*I)*Pi*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(((-576*I)/5)*(-71*I + 70*Pi) - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (64*(2659 + (780*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-112/15 + (32*RATIO[x])/15 - (32*RATIO[x^2])/15) - 
    ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*(((-32*I)/15)*(-3371*I + 2220*Pi) + ((64*I)/3)*(132*I + 23*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-77*I + 38*Pi)*RATIO[x^(-1)] + 
      (32*(4261 + (3270*I)*Pi)*RATIO[x])/15 - ((32*I)/5)*(-697*I + 790*Pi)*
       RATIO[x^2]) + Nf*(Nc*((16*(1349 + (1050*I)*Pi))/15 + 
        512*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] - 
        ((32*I)/15)*(-1427*I + 2040*Pi)*RATIO[x] + 
        (32*(887 + (1875*I)*Pi)*RATIO[x^2])/15) + 
      (-336 + 672*RATIO[x] + (32*I)*(9*I + 10*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 0, x]*((64*(3083 - (690*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] - ((64*I)/15)*(-2023*I + 60*Pi)*
     RATIO[x] + Nf^2*(976/5 - (2656*RATIO[x])/5 + 
      (320 - 640*RATIO[x] - (1408*RATIO[x^2])/3)/Nc^2 - (224*RATIO[x^2])/5) - 
    ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*((256*(1063 + (255*I)*Pi))/15 - ((256*I)/3)*(11*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 32*Pi)*RATIO[x^(-1)] - 
      ((128*I)/15)*(-2281*I + 1515*Pi)*RATIO[x] + 
      ((128*I)/5)*(373*I + 330*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(((-8*I)/15)*(-12977*I + 1470*Pi) - (512*RATIO[(1 - x)^(-1)])/3 + 
        (64*(3074 + (975*I)*Pi)*RATIO[x])/15 + 
        (8*(5813 - (6570*I)*Pi)*RATIO[x^2])/15) + 
      (24*(17 + (2*I)*Pi) - 64*RATIO[x^(-1)] - (32*I)*(-I + 6*Pi)*RATIO[x] + 
        (8*I)*(13*I + 10*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 1, x]*((128*I)*(I + 9*Pi) - ((256*I)/3)*(11*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - ((320*I)/3)*(-11*I + 24*Pi)*RATIO[x^(-1)] + 
    (64*I)*(529*I + 174*Pi)*RATIO[x] + Nf^2*(-32/3 + (64*RATIO[x])/3 - 
      (64*RATIO[x^2])/3) + (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(32*(45 + (76*I)*Pi) - ((64*I)/3)*(44*I + 51*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(11*I + 102*Pi)*RATIO[x^(-1)] - 
      (32*I)*(-15*I + 62*Pi)*RATIO[x] + (64*(103 + (78*I)*Pi)*RATIO[x^2])/
       3) + Nf*((32*(7 + (2*I)*Pi) - (128*RATIO[x^(-1)])/3 - 
        (32*I)*(-13*I + 4*Pi)*RATIO[x] + (16*(35 + (12*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(((-32*I)/3)*(-5*I + 12*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-1)] + ((32*I)/3)*(11*I + 24*Pi)*RATIO[x] - 
        ((64*I)/3)*(-19*I + 12*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*(((-64*I)/3)*(-347*I + 330*Pi) + 
    ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[x^(-1)] + (64*(487 + (570*I)*Pi)*RATIO[x])/3 + 
    Nf^2*(-224/3 + (832*RATIO[x])/3 - (704*RATIO[x^2])/3) + 
    (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((-32*I)/3)*(-1487*I + 624*Pi) + ((3392*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-517*I + 112*Pi)*RATIO[x^(-1)] + 
      (32*(2167 + (1248*I)*Pi)*RATIO[x])/3 - (352*I)*(-31*I + 26*Pi)*
       RATIO[x^2]) + Nf*(Nc*(((16*I)/3)*(265*I + 192*Pi) - 
        (1792*RATIO[x^(-1)])/3 + (128*(43 - (102*I)*Pi)*RATIO[x])/3 + 
        32*(51 + (116*I)*Pi)*RATIO[x^2]) + (((-16*I)/3)*(-187*I + 36*Pi) - 
        (64*RATIO[x^(-1)])/3 + (32*(247 + (36*I)*Pi)*RATIO[x])/3 - 
        (16*I)*(-43*I + 12*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, x]*((64*(263 + (114*I)*Pi))/3 - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3584*I)/3)*Pi*RATIO[x^(-1)] + (128*(700 - (141*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nc^2*(-1408 - ((64*I)/3)*(-165*I + 19*Pi)*RATIO[(1 - x)^(-1)] - 
      ((1408*I)/3)*(-2*I + Pi)*RATIO[x^(-1)] + 64*(29 + (12*I)*Pi)*RATIO[x] - 
      ((32*I)/3)*(-307*I + 42*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(16*(31 - (18*I)*Pi) + 640*RATIO[(1 - x)^(-1)] + 
        (512*RATIO[x^(-1)])/3 + (64*I)*(32*I + 9*Pi)*RATIO[x] + 
        32*(71 - (18*I)*Pi)*RATIO[x^2]) + 
      (-320 + 736*RATIO[x] + ((16*I)/3)*(71*I + 12*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, x]*(((-256*I)/5)*(-196*I + 15*Pi) + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
    (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + (128*(1177 - (285*I)*Pi)*RATIO[x])/
     5 + ((256*I)/15)*(743*I + 1065*Pi)*RATIO[x^2] + 
    Nf^2*(-2032/15 + (5792*RATIO[x])/15 + 
      (-512 + 1408*RATIO[x] - (704*RATIO[x^2])/3)/Nc^2 + 
      (2848*RATIO[x^2])/15) + Nc^2*(((-32*I)/15)*(-7381*I + 120*Pi) + 
      ((32*I)/3)*(121*I + 80*Pi)*RATIO[(1 - x)^(-1)] + 
      ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      (32*(16481 - (660*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(2371*I + 360*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(2741 - (80*I)*Pi))/5 + 
        (704*RATIO[(1 - x)^(-1)])/3 + (704*RATIO[x^(-1)])/3 + 
        ((32*I)/5)*(1919*I + 160*Pi)*RATIO[x] + 
        (8*(1663 - (1560*I)*Pi)*RATIO[x^2])/15) + 
      (-424 + 64*RATIO[x^(-1)] + 1536*RATIO[x] + (8*I)*(71*I + 16*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 1, 1, 1, x]*(384*(1 + (18*I)*Pi) - 
    ((128*I)/3)*(253*I + 68*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3200*I)/3)*Pi*RATIO[x^(-1)] + (64*I)*(865*I + 18*Pi)*RATIO[x] + 
    64*(387 - (98*I)*Pi)*RATIO[x^2] + 
    Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*((128*(109 + (45*I)*Pi))/3 - ((128*I)/3)*(66*I + 17*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-449*I + 90*Pi)*RATIO[x] + 
      (32*(353 + (90*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((16*(13 + (4*I)*Pi) - (32*I)*(-17*I + 4*Pi)*RATIO[x] + 
        64*(3 + (2*I)*Pi)*RATIO[x^2])/Nc + Nc*(((-32*I)/3)*(-136*I + 9*Pi) - 
        512*RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3 + 
        (64*(124 + (9*I)*Pi)*RATIO[x])/3 - ((32*I)/3)*(-179*I + 18*Pi)*
         RATIO[x^2]))) + G[0, 1, 0, 1, 1, x]*
   (((-64*I)/15)*(-713*I + 1800*Pi) + ((64*I)/3)*(297*I + 40*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (128*(2789 + (765*I)*Pi)*RATIO[x])/15 + ((128*I)/5)*(493*I + 50*Pi)*
     RATIO[x^2] + Nf^2*(-728/15 + (2128*RATIO[x])/15 + 
      (-112 + 288*RATIO[x])/Nc^2 + (32*RATIO[x^2])/15) + 
    Nc^2*(((-64*I)/15)*(-2657*I + 630*Pi) + ((32*I)/3)*(143*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-165*I + 26*Pi)*RATIO[x^(-1)] + 
      (32*(6989 + (2340*I)*Pi)*RATIO[x])/15 - ((64*I)/15)*(-697*I + 855*Pi)*
       RATIO[x^2]) + Nf*(Nc*((128*(407 + (75*I)*Pi))/15 + 
        (832*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x^(-1)])/3 - 
        ((16*I)/15)*(-6791*I + 2640*Pi)*RATIO[x] + 
        (8*(3217 + (4800*I)*Pi)*RATIO[x^2])/15) + 
      (-408 + 32*(25 - (6*I)*Pi)*RATIO[x] + ((40*I)/3)*(23*I + 36*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 1, 1, 0, x]*
   (((192*I)/5)*(213*I + 40*Pi) - ((64*I)/3)*(-319*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    (64*(2659 - (720*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-112/15 + (32*RATIO[x])/15 - (32*RATIO[x^2])/15) + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*(((-32*I)/15)*(-3371*I + 1200*Pi) + ((256*I)/3)*(33*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-77*I + 20*Pi)*RATIO[x^(-1)] + 
      (32*(4261 + (780*I)*Pi)*RATIO[x])/15 - ((32*I)/5)*(-697*I + 70*Pi)*
       RATIO[x^2]) + Nf*(Nc*((16*(1349 - (1170*I)*Pi))/15 + 
        512*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + 
        ((32*I)/15)*(1427*I + 3150*Pi)*RATIO[x] + 
        (32*(887 - (2880*I)*Pi)*RATIO[x^2])/15) + 
      ((-48*I)*(-7*I + 4*Pi) + 96*(7 + (16*I)*Pi)*RATIO[x] - 
        (32*I)*(-9*I + 56*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, x]*((64*(3083 + (30*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] - 
    ((64*I)/15)*(-2023*I + 1500*Pi)*RATIO[x] + 
    Nf^2*(976/5 - (2656*RATIO[x])/5 + (320 - 640*RATIO[x] - 
        (1408*RATIO[x^2])/3)/Nc^2 - (224*RATIO[x^2])/5) + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*((256*(1063 - (15*I)*Pi))/15 - ((256*I)/3)*(11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 92*Pi)*RATIO[x^(-1)] + 
      ((128*I)/15)*(2281*I + 105*Pi)*RATIO[x] - ((64*I)/5)*(-746*I + 45*Pi)*
       RATIO[x^2]) + Nf*(Nc*(((-8*I)/15)*(-12977*I + 780*Pi) - 
        (512*RATIO[(1 - x)^(-1)])/3 + (128*(1537 + (165*I)*Pi)*RATIO[x])/15 + 
        (8*(5813 - (2940*I)*Pi)*RATIO[x^2])/15) + 
      (24*(17 - (4*I)*Pi) - 64*RATIO[x^(-1)] + (32*I)*(I + 6*Pi)*RATIO[x] - 
        (8*I)*(-13*I + 56*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*((-32*(-1551 - (832*I)*Pi + 44*Pi^2))/3 - 
    1024*Pi^2*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 - 
    (64*(3223 - (461*I)*Pi + 214*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nf^2*((32*(16 + (9*I)*Pi))/9 - (64*RATIO[x^(-1)])/3 - 
      ((64*I)/9)*(-I + 9*Pi)*RATIO[x] + (64*(5 + (9*I)*Pi)*RATIO[x^2])/9) + 
    Nc^2*((-32*(-299 - (1872*I)*Pi + 12*Pi^2))/9 - 
      ((1408*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 352*RATIO[x^(-2)] - 
      (16*(739 + (1386*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-425 - (4302*I)*Pi + 12*Pi^2)*RATIO[x])/9 - 
      (16*(-843 - (598*I)*Pi + 4*Pi^2)*RATIO[x^2])/3) + 
    Nf*(((48*I)*(2*I + 5*Pi) + 56*RATIO[x^(-2)] + 32*(2 - (15*I)*Pi)*
         RATIO[x] + (24*I)*(I + 4*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/3)*(-73*I + 270*Pi) + ((256*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        240*RATIO[x^(-2)] + ((64*I)/9)*(-16*I + 39*Pi)*RATIO[x^(-1)] + 
        ((64*I)/3)*(26*I + 123*Pi)*RATIO[x] - ((128*I)/9)*(-19*I + 102*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, 0, 1, x]*(128*(86 + (67*I)*Pi) - 
    (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 90*Pi)*
     RATIO[x^(-1)] - (64*I)*(-459*I + 82*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*((128*(211 + (147*I)*Pi))/3 - ((64*I)/3)*(-22*I + 89*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 168*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-875*I + 654*Pi)*RATIO[x] + 
      (32*(481 + (504*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((16*(15 + (4*I)*Pi) - (32*I)*(-15*I + 4*Pi)*RATIO[x] + 
        32*(3 - (4*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-32*I)/3)*(-175*I + 114*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        (1472*RATIO[x^(-1)])/3 + (64*(133 + (195*I)*Pi)*RATIO[x])/3 - 
        (32*I)*(-52*I + 121*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*(128*(86 + (13*I)*Pi) - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[x^(-1)] + (64*I)*(459*I + 200*Pi)*RATIO[x] + 
    (64*(773 - (474*I)*Pi)*RATIO[x^2])/3 + 
    Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*((128*(211 + (69*I)*Pi))/3 - ((128*I)/3)*(-11*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 108*Pi)*RATIO[x^(-1)] + 
      ((224*I)/3)*(125*I + 6*Pi)*RATIO[x] + (32*(481 - (66*I)*Pi)*RATIO[x^2])/
       3) + Nf*((16*(15 + (16*I)*Pi) - (32*I)*(-15*I + 52*Pi)*RATIO[x] + 
        96*(1 + (22*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((32*I)/3)*(175*I + 153*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        (1472*RATIO[x^(-1)])/3 + (64*(133 - (405*I)*Pi)*RATIO[x])/3 + 
        (64*I)*(26*I + 123*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, x]*((128*(404 + (195*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] - ((128*I)/15)*(-229*I + 885*Pi)*
     RATIO[x] + Nf^2*(728/15 - (2128*RATIO[x])/15 + 
      (-16 + 224*RATIO[x] - (1408*RATIO[x^2])/3)/Nc^2 - (32*RATIO[x^2])/15) + 
    ((1408*I)/15)*(86*I + 15*Pi)*RATIO[x^2] + 
    Nc^2*((128*(851 + (765*I)*Pi))/15 - ((32*I)/3)*(77*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(22*I + 9*Pi)*RATIO[x^(-1)] + 
      (64*(163 - (3735*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(4001*I + 4830*Pi)*
       RATIO[x^2]) + Nf*(Nc*(((-32*I)/5)*(-366*I + 145*Pi) - 
        (448*RATIO[(1 - x)^(-1)])/3 - (256*RATIO[x^(-1)])/3 + 
        (16*(797 + (1180*I)*Pi)*RATIO[x])/5 + 
        (8*(1781 - (2000*I)*Pi)*RATIO[x^2])/5) + 
      (8*(43 + (12*I)*Pi) + 32*(1 - (18*I)*Pi)*RATIO[x] + 
        ((8*I)/3)*(29*I + 144*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 1, x]*(64*(153 - (40*I)*Pi) + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[(1 - x)^(-1)] + ((5888*I)/3)*Pi*RATIO[x^(-1)] + 
    (1600*I)*(15*I + 2*Pi)*RATIO[x] + (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((64*(893 - (108*I)*Pi))/3 + ((64*I)/3)*(-22*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] + ((1792*I)/3)*Pi*RATIO[x^(-1)] + 
      ((896*I)/3)*(137*I + 9*Pi)*RATIO[x] + (256*(53 - (24*I)*Pi)*RATIO[x^2])/
       3) + Nf^2*(616/3 - (1712*RATIO[x])/3 - (448*RATIO[x^2])/3 + 
      (624 - 1696*RATIO[x] + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*((8*(41 - (8*I)*Pi) + (128*I)*(11*I + Pi)*RATIO[x] + 
        8*(95 - (32*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((64*I)*(103*I + 7*Pi) - (256*RATIO[(1 - x)^(-1)])/3 + 
        16*(1075 - (104*I)*Pi)*RATIO[x] + (8*I)*(217*I + 184*Pi)*
         RATIO[x^2]))) + G[0, 1, 0, 0, 1, x]*((256*(202 + (255*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-229*I + 1785*Pi)*RATIO[x] + 
    Nf^2*(728/15 - (2128*RATIO[x])/15 + 
      (-16 + 224*RATIO[x] - (1408*RATIO[x^2])/3)/Nc^2 - (32*RATIO[x^2])/15) + 
    ((256*I)/15)*(473*I + 615*Pi)*RATIO[x^2] + 
    Nc^2*((128*(851 + (495*I)*Pi))/15 + ((32*I)/3)*(-77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-1)] + 
      (64*(163 - (2250*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(4001*I + 3120*Pi)*
       RATIO[x^2]) + Nf*(Nc*(((-32*I)/5)*(-366*I + 265*Pi) - 
        (448*RATIO[(1 - x)^(-1)])/3 - (256*RATIO[x^(-1)])/3 + 
        (16*(797 + (2320*I)*Pi)*RATIO[x])/5 + 
        (8*(1781 - (4300*I)*Pi)*RATIO[x^2])/5) + 
      (8*(43 - (8*I)*Pi) + 32*(1 + (10*I)*Pi)*RATIO[x] - 
        ((8*I)/3)*(-29*I + 324*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, x]*(((-128*I)/5)*(-257*I + 175*Pi) + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 + (185*I)*Pi)*RATIO[x])/5 + ((1408*I)/15)*(86*I + 15*Pi)*
     RATIO[x^2] + Nc^2*(((-32*I)/15)*(-3211*I + 1380*Pi) + 
      ((32*I)/3)*(99*I + 116*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-55*I + 18*Pi)*RATIO[x^(-1)] + 
      (32*(701 + (1770*I)*Pi)*RATIO[x])/15 + 
      (64*(89 - (220*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(-272/15 + (352*RATIO[x])/15 - (352*RATIO[x^2])/15 + 
      (64 - 256*RATIO[x] + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((32*I)*(10*I + Pi) + (128*RATIO[x^(-1)])/3 - (32*I)*(-3*I + 2*Pi)*
         RATIO[x] + (16*(1 + (60*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(827 + (330*I)*Pi))/15 + 192*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 - ((64*I)/15)*(-491*I + 555*Pi)*RATIO[x] + 
        ((32*I)/5)*(I + 355*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, x]*(((-128*I)/5)*(-257*I + 15*Pi) + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 - (225*I)*Pi)*RATIO[x])/5 + ((256*I)/15)*(473*I + 615*Pi)*
     RATIO[x^2] + Nc^2*(((-32*I)/15)*(-3211*I + 2460*Pi) + 
      (32*I)*(33*I + 32*Pi)*RATIO[(1 - x)^(-1)] + (64*I)*(-55*I + 14*Pi)*
       RATIO[x^(-1)] + (32*(701 + (3750*I)*Pi)*RATIO[x])/15 + 
      (64*(89 - (395*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(-272/15 + (352*RATIO[x])/15 - (352*RATIO[x^2])/15 + 
      (64 - 256*RATIO[x] + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-64*I)*(-5*I + 2*Pi) + (128*RATIO[x^(-1)])/3 + 
        (32*I)*(3*I + 32*Pi)*RATIO[x] + (16*(1 - (228*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((32*(827 - (240*I)*Pi))/15 + 192*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 + ((64*I)/15)*(491*I + 690*Pi)*RATIO[x] - 
        ((32*I)/5)*(-I + 450*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, x]*(((256*I)/3)*(22*I + 51*Pi) - 
    ((64*I)/3)*(-77*I + 96*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(169*I + 348*Pi)*RATIO[x] + (64*(773 - (474*I)*Pi)*RATIO[x^2])/
     3 + Nc^2*((128*I)*(62*I + 23*Pi) - ((256*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - (1408*RATIO[x^(-1)])/3 + 
      32*(269 - (46*I)*Pi)*RATIO[x] + 32*(429 + (46*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(-776/3 + (2032*RATIO[x])/3 + (128*RATIO[x^2])/3 + 
      (-432 + 928*RATIO[x] + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((8*I)*(13*I + 20*Pi) - (320*I)*Pi*RATIO[x] + (8*I)*(11*I + 80*Pi)*
         RATIO[x^2])/Nc + Nc*((16*(797 + (54*I)*Pi))/3 - 
        (512*RATIO[(1 - x)^(-1)])/3 + (256*RATIO[x^(-1)])/3 - 
        ((16*I)/3)*(-1555*I + 288*Pi)*RATIO[x] + ((8*I)/3)*(1913*I + 612*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 1, 0, x]*
   (((-128*I)/15)*(-613*I + 510*Pi) + ((256*I)/3)*(-11*I + 35*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-121*I + 53*Pi)*RATIO[x^(-1)] + 
    ((128*I)/15)*(382*I + 75*Pi)*RATIO[x] + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((-128*I)/15)*(-932*I + 645*Pi) + ((64*I)/3)*(11*I + 71*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-429*I + 112*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(797*I + 3990*Pi)*RATIO[x] + 
      (128*(713 - (675*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(-32/5 + (192*RATIO[x])/5 - (192*RATIO[x^2])/5 + 
      (128 - 512*RATIO[x] + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-40*I)*(-11*I + 4*Pi) + (128*RATIO[x^(-1)])/3 + 
        (32*I)*(I + 22*Pi)*RATIO[x] + (8*(101 - (264*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((8*(3719 + (480*I)*Pi))/15 + (128*RATIO[(1 - x)^(-1)])/3 - 
        192*RATIO[x^(-1)] - ((64*I)/15)*(-323*I + 120*Pi)*RATIO[x] + 
        ((8*I)/15)*(3871*I + 720*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, x]*((256*I)*(118*I + 7*Pi) - 
    ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[x^(-1)] + 64*(91 + (178*I)*Pi)*RATIO[x] + 
    64*(387 - (98*I)*Pi)*RATIO[x^2] + Nc^2*(((-544*I)/3)*(-175*I + 24*Pi) + 
      ((32*I)/3)*(187*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((256*I)/3)*(11*I + 14*Pi)*RATIO[x^(-1)] + 
      (32*(367 + (1716*I)*Pi)*RATIO[x])/3 + 
      (32*(3449 - (1086*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(-224 + 704*RATIO[x] - (256*RATIO[x^2])/3 + 
      (-128 - 128*RATIO[x] + (3520*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((16*I)*(41*I + 9*Pi) + 128*RATIO[x^(-1)] - (768*I)*(-I + Pi)*
         RATIO[x] + (16*I)*(5*I + 57*Pi)*RATIO[x^2])/Nc + 
      Nc*((16*(2341 + (279*I)*Pi))/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 
        640*RATIO[x^(-1)] - ((32*I)/3)*(-1165*I + 702*Pi)*RATIO[x] + 
        ((16*I)/3)*(2849*I + 1185*Pi)*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, x]*((64*(47 + (294*I)*Pi))/3 - ((512*I)/3)*(-11*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 108*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(787*I + 24*Pi)*RATIO[x] + 
    Nf^2*(-32 + 64*RATIO[x] - 64*RATIO[x^2]) + 
    (64*(1051 - (720*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((128*(71 + (117*I)*Pi))/3 - ((4736*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(-44*I + 69*Pi)*RATIO[x^(-1)] - ((32*I)/3)*(-307*I + 576*Pi)*
       RATIO[x] + (64*(103 + (225*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((8*(39 + (8*I)*Pi) - (128*RATIO[x^(-1)])/3 + (32*I)*(15*I + 2*Pi)*
         RATIO[x] + (8*(43 - (132*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-8*I)/3)*(-77*I + 384*Pi) + (128*RATIO[x^(-1)])/3 + 
        (32*(31 + (336*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-41*I + 1248*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 1, 0, x]*(((256*I)/3)*(22*I + 3*Pi) - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
    (1536*I)*Pi*RATIO[x^(-1)] + ((64*I)/3)*(169*I + 534*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-256*I)*(-31*I + 35*Pi) - ((64*I)/3)*(44*I + 17*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 18*Pi)*RATIO[x^(-1)] + 
      32*(269 + (836*I)*Pi)*RATIO[x] + 1248*(11 - (14*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(-776/3 + (2032*RATIO[x])/3 + (128*RATIO[x^2])/3 + 
      (-432 + 928*RATIO[x] + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((8*I)*(13*I + 2*Pi) + (64*I)*Pi*RATIO[x] + (8*I)*(11*I + 30*Pi)*
         RATIO[x^2])/Nc + Nc*((16*(797 + (429*I)*Pi))/3 - 
        (512*RATIO[(1 - x)^(-1)])/3 + (256*RATIO[x^(-1)])/3 - 
        ((16*I)/3)*(-1555*I + 1848*Pi)*RATIO[x] + 
        ((8*I)/3)*(1913*I + 3186*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, x]*((10112*(11 + (15*I)*Pi))/15 + 
    (704*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 18*Pi)*
     RATIO[x^(-1)] - ((128*I)/15)*(-559*I + 3405*Pi)*RATIO[x] + 
    ((256*I)/15)*(743*I + 1065*Pi)*RATIO[x^2] + 
    Nf^2*(656/5 - (2656*RATIO[x])/5 + (6688*RATIO[x^2])/15) + 
    Nc^2*((64*(1419 + (920*I)*Pi))/5 + ((32*I)/3)*(-231*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-1)] - 
      ((352*I)/5)*(-393*I + 400*Pi)*RATIO[x] + 
      (64*(939 + (1475*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*(151 + (24*I)*Pi))/3 - (256*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/3)*(-169*I + 24*Pi)*RATIO[x] + 16*(55 - (12*I)*Pi)*
         RATIO[x^2])/Nc + Nc*(((-16*I)/15)*(-1171*I + 2460*Pi) - 
        (1600*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x^(-1)])/3 + 
        (64*(839 + (2490*I)*Pi)*RATIO[x])/15 - ((32*I)/15)*
         (-1373*I + 4320*Pi)*RATIO[x^2]))) + G[0, 0, 1, 0, 0, x]*
   ((64*(311 - (402*I)*Pi))/3 - ((64*I)/3)*(-77*I + 108*Pi)*
     RATIO[(1 - x)^(-1)] - ((512*I)/3)*(-11*I + 15*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(1315*I + 1416*Pi)*RATIO[x] + 
    (64*(1051 - (720*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((32*(13 - (1212*I)*Pi))/3 - ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-77*I + 24*Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      32/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*(1637*I + 3486*Pi)*RATIO[x] + 
      (64*(658 - (1143*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(-224/3 + (832*RATIO[x])/3 - (704*RATIO[x^2])/3 + 
      (128 - 512*RATIO[x] + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((64*I)/3)*(20*I + 3*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (16*(13 - (60*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(211*I + 300*Pi)*
         RATIO[x^2])/Nc + Nc*(((16*I)/3)*(59*I + 642*Pi) + 
        (128*RATIO[(1 - x)^(-1)])/3 + (1280*RATIO[x^(-1)])/3 + 
        64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
        (16*(1051 - (2652*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(2485*I + 4584*Pi)*
         RATIO[x^2]))) + G[0, 1, 0, 0, 0, x]*
   (((-128*I)/3)*(-178*I + 333*Pi) - ((320*I)/3)*(-11*I + 24*Pi)*
     RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(887*I + 1962*Pi)*RATIO[x] + 
    (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-32*I)*(-655*I + 484*Pi) - ((32*I)/3)*(-121*I + 90*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 24*Pi)*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 32/(3*(-1 + RATIO[x])^2) + 
      32*(81 + (1226*I)*Pi)*RATIO[x] + (64*(773 - (1224*I)*Pi)*RATIO[x^2])/
       3) + Nf^2*(-712/3 + (2672*RATIO[x])/3 - (1856*RATIO[x^2])/3 + 
      (144 - 736*RATIO[x] + (2816*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((8*I)/3)*(211*I + 12*Pi) + (128*RATIO[(1 - x)^(-1)])/3 - 
        ((64*I)/3)*(-23*I + 21*Pi)*RATIO[x] + ((8*I)/3)*(121*I + 360*Pi)*
         RATIO[x^2])/Nc + Nc*((32*(661 + (357*I)*Pi))/3 + 
        (832*RATIO[(1 - x)^(-1)])/3 + (1408*RATIO[x^(-1)])/3 - 
        64/(3*(-1 + RATIO[x])^3) - 32/(3*(-1 + RATIO[x])^2) - 
        ((80*I)/3)*(-215*I + 588*Pi)*RATIO[x] + ((8*I)/3)*(2875*I + 5088*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, 0, 1, x]*
   (((-128*I)/15)*(-613*I + 840*Pi) + ((256*I)/3)*(-11*I + 32*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    ((256*I)/15)*(191*I + 750*Pi)*RATIO[x] + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((-512*I)/15)*(-233*I + 210*Pi) + ((704*I)/3)*(I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-429*I + 184*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(797*I + 4830*Pi)*RATIO[x] + 
      (128*(713 - (900*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(-32/5 + (192*RATIO[x])/5 - (192*RATIO[x^2])/5 + 
      (128 - 512*RATIO[x] + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*((-440 + (128*RATIO[x^(-1)])/3 - (32*I)*(-I + 6*Pi)*RATIO[x] + 
        (8*(101 + (252*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(3719 + (3780*I)*Pi))/15 + (128*RATIO[(1 - x)^(-1)])/3 - 
        192*RATIO[x^(-1)] - ((64*I)/15)*(-323*I + 1800*Pi)*RATIO[x] + 
        ((8*I)/15)*(3871*I + 13500*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*((-32*(12625 + (15492*I)*Pi + 120*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    672*RATIO[x^(-2)] - (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(28810 - (10374*I)*Pi + 4485*Pi^2)*RATIO[x])/45 - 
    (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nf^2*(((16*I)/15)*(70*I + 3*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      (64*RATIO[x^(-1)])/9 + (32*(80 - (9*I)*Pi)*RATIO[x])/15 + 
      ((32*I)/45)*(310*I + 27*Pi)*RATIO[x^2]) + 
    Nc^2*((-16*(-2495 + (12906*I)*Pi + 780*Pi^2))/45 - 
      (64*(215 + 23*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 384*RATIO[x^(-2)] + 
      (16*(147 + (66*I)*Pi + 28*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(8465 + (16416*I)*Pi + 390*Pi^2)*RATIO[x])/45 - 
      (16*(18355 + (5676*I)*Pi + 390*Pi^2)*RATIO[x^2])/45) + 
    Nf*(((-8*(25 + (66*I)*Pi + 10*Pi^2))/3 + (16*(17 + (42*I)*Pi + 10*Pi^2)*
          RATIO[x])/3 - (8*(-33 + (36*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(380 + (666*I)*Pi + 75*Pi^2))/45 + (4544*RATIO[(1 - x)^(-1)])/
         9 - 96*RATIO[x^(-2)] + ((64*I)/9)*(-I + 9*Pi)*RATIO[x^(-1)] - 
        (64*(1550 + (603*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (32*(1465 + (182*I)*Pi + 50*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 1, 1, 0, x]*((-32*(-1129 - (1792*I)*Pi + 990*Pi^2))/15 + 
    (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 + (32*(-6709 + (11848*I)*Pi + 2220*Pi^2)*RATIO[x])/
     15 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(2647 - (21729*I)*Pi + 480*Pi^2))/45 + 
      (16*(319 + (198*I)*Pi + 136*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      256*RATIO[x^(-2)] + (16*(95 - (198*I)*Pi + 74*Pi^2)*RATIO[x^(-1)])/9 + 
      96/(-1 + RATIO[x])^2 + (32*(-5818 - (33369*I)*Pi + 870*Pi^2)*RATIO[x])/
       45 - (16*(-22667 - (28788*I)*Pi + 1710*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((224*(1 + (3*I)*Pi))/5 + (64*RATIO[(1 - x)^(-1)])/3 + 
      (64*RATIO[x^(-1)])/9 - ((64*I)/15)*(-23*I + 129*Pi)*RATIO[x] + 
      (16*(217 + (1308*I)*Pi)*RATIO[x^2])/45 + 
      (-96 + 192*RATIO[x] + (128*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-8*(11 - (212*I)*Pi + 18*Pi^2))/3 - ((32*I)/3)*(15*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 - 
        (32*(46 + (124*I)*Pi + 9*Pi^2)*RATIO[x])/3 + (8*I)*(11*I + 74*Pi)*
         RATIO[x^2])/Nc + Nc*((-16*(-5033 + (2241*I)*Pi + 180*Pi^2))/45 - 
        ((32*I)/9)*(-65*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
        ((64*I)/3)*(-4*I + 5*Pi)*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^2 - 
        (16*(1663 - (6156*I)*Pi + 90*Pi^2)*RATIO[x])/45 - 
        (16*(2288 + (1802*I)*Pi + 55*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 1, 1, 0, x]*((32*(-23011 - (1530*I)*Pi + 720*Pi^2))/45 - 
    (14336*Pi^2*RATIO[(1 - x)^(-1)])/9 - 2240*RATIO[x^(-2)] - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(-8923 + (4014*I)*Pi + 414*Pi^2)*RATIO[x])/9 + 
    (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nf^2*(((-16*I)/45)*(-353*I + 180*Pi) - (64*RATIO[(1 - x)^(-1)])/9 + 
      (128*RATIO[x^(-1)])/9 + (32*(67 + (72*I)*Pi)*RATIO[x])/9 + 
      (-128/3 + (128*RATIO[x^(-1)])/9 + (128*RATIO[x])/3 - 
        (128*RATIO[x^2])/9)/Nc^2 - ((16*I)/45)*(-427*I + 600*Pi)*
       RATIO[x^2]) + Nc^2*((-32*(19259 + (13185*I)*Pi + 180*Pi^2))/45 - 
      (16*(-281 + 50*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 288*RATIO[x^(-2)] + 
      (32*(1182 + (759*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-9025 - (8748*I)*Pi + 72*Pi^2)*RATIO[x])/9 + 
      (32*(-4452 - (3440*I)*Pi + 105*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((16*(-39 - (151*I)*Pi + 5*Pi^2))/3 - 56*RATIO[x^(-2)] - 
        ((64*I)/3)*Pi*RATIO[x^(-1)] + (32*(12 + (211*I)*Pi + 13*Pi^2)*
          RATIO[x])/3 - (8*(-45 + (222*I)*Pi + 8*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(3137 - (2540*I)*Pi + 140*Pi^2))/15 - (256*RATIO[(1 - x)^(-1)])/
         9 - 224*RATIO[x^(-2)] - ((64*I)/9)*(-59*I + 36*Pi)*RATIO[x^(-1)] - 
        (32*(421 - (391*I)*Pi + 25*Pi^2)*RATIO[x])/3 + 
        (16*(6829 + (1170*I)*Pi + 945*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, 0, 1, x]*((32*(1129 + (2340*I)*Pi + 970*Pi^2))/15 + 
    (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 - (32*(6709 - (8370*I)*Pi + 2030*Pi^2)*RATIO[x])/
     15 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(2647 - (570*I)*Pi + 900*Pi^2))/45 + 
      (176*(29 + 20*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 256*RATIO[x^(-2)] + 
      (16*(95 + (132*I)*Pi + 146*Pi^2)*RATIO[x^(-1)])/9 + 
      96/(-1 + RATIO[x])^2 + (32*(-5818 + (14700*I)*Pi + 4725*Pi^2)*RATIO[x])/
       45 - (16*(-22667 + (24840*I)*Pi + 10260*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((-32*(-21 - (5*I)*Pi + 5*Pi^2))/15 + (64*RATIO[(1 - x)^(-1)])/3 + 
      (64*RATIO[x^(-1)])/9 + (64*(-23 - (5*I)*Pi + 20*Pi^2)*RATIO[x])/15 - 
      (16*(-217 - (60*I)*Pi + 270*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(9 + (12*I)*Pi + 2*Pi^2))/3 + (64*(9 + (24*I)*Pi + 8*Pi^2)*
          RATIO[x])/3 - (64*(-2 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((8*(-11 + (12*I)*Pi + 4*Pi^2))/3 + 160*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 + (32*(-46 + (60*I)*Pi + 7*Pi^2)*RATIO[x])/3 - 
        (8*(33 + (144*I)*Pi + 94*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(5033 + (405*I)*Pi + 75*Pi^2))/45 - (2080*RATIO[(1 - x)^(-1)])/
         9 + 64*RATIO[x^(-2)] - ((128*I)/3)*(-2*I + 3*Pi)*RATIO[x^(-1)] - 
        64/(-1 + RATIO[x])^2 - (16*(1663 + (8550*I)*Pi + 2760*Pi^2)*RATIO[x])/
         45 + (16*(-2288 + (3450*I)*Pi + 1125*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 0, 1, 1, x]*((32*(-20269 - (15342*I)*Pi + 390*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 - 480*RATIO[x^(-2)] - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(35035 - (7329*I)*Pi + 2580*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(-26251 - (9828*I)*Pi + 1260*Pi^2))/45 - 
      (16*(-13 - (66*I)*Pi + 192*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      128*RATIO[x^(-2)] - (64*(-144 - (187*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*(-46085 - (3258*I)*Pi + 4050*Pi^2)*RATIO[x])/45 + 
      (64*(-4744 + (527*I)*Pi + 630*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((16*(-397 - (81*I)*Pi + 15*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
      (128*RATIO[x^(-1)])/9 - (32*(-490 - (63*I)*Pi + 60*Pi^2)*RATIO[x])/45 + 
      (16*(-773 - (126*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((32*(-17 + (6*I)*Pi + Pi^2))/3 - (128*RATIO[x^(-1)])/9 - 
        (64*(-31 + (12*I)*Pi + 4*Pi^2)*RATIO[x])/3 + 
        (32*(-131 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-8*(91 + (54*I)*Pi + 10*Pi^2))/3 + 32*RATIO[x^(-1)] + 
        (8*(247 - (156*I)*Pi + 20*Pi^2)*RATIO[x])/3 - 
        (32*(33 - (18*I)*Pi + Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-11121 - (3738*I)*Pi + 425*Pi^2))/15 - ((64*I)/3)*(2*I + Pi)*
         RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - ((128*I)/9)*(-32*I + 21*Pi)*
         RATIO[x^(-1)] + (8*(-22875 - (4488*I)*Pi + 2590*Pi^2)*RATIO[x])/15 - 
        (16*(-6652 + (266*I)*Pi + 1315*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 0, 1, 0, x]*((64*(-2875 - (391*I)*Pi + 215*Pi^2))/15 - 
    (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 + 
    (32*(11031 - (13988*I)*Pi + 100*Pi^2)*RATIO[x])/15 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(52445 + (22458*I)*Pi + 1800*Pi^2))/45 - 
      (176*(189 - (54*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(925 + (792*I)*Pi + 340*Pi^2)*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(-516*I + Pi))/
       (-1 + RATIO[x])^2 + (16*(86389 - (2172*I)*Pi + 10800*Pi^2)*RATIO[x])/
       45 - (32*(36391 - (10176*I)*Pi + 3750*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((-8*(700 + (112*I)*Pi + 5*Pi^2))/15 + (352*RATIO[(1 - x)^(-1)])/9 - 
      (64*RATIO[x^(-1)])/9 - 144/(-1 + RATIO[x])^2 + 
      (32*(109 + (128*I)*Pi + 10*Pi^2)*RATIO[x])/15 - 
      (8*(794 + (1296*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((-16*(114 - (12*I)*Pi + Pi^2))/3 + 64*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2 + (64*(15 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (16*(286 - (132*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((16*Pi*(-47*I + 3*Pi))/3 + ((128*I)/3)*(6*I + Pi)*
         RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2 + 
        (40*(63 + (10*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        (8*(15 + (141*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(73640 + (22704*I)*Pi + 3165*Pi^2))/45 - 
        ((16*I)/9)*(209*I + 84*Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)/9)*(-41*I + 24*Pi)*RATIO[x^(-1)] + (((64*I)/3)*Pi)/
         (-1 + RATIO[x])^3 + (((16*I)/3)*(-531*I + 2*Pi))/(-1 + RATIO[x])^2 - 
        (8*(48221 - (3198*I)*Pi + 7035*Pi^2)*RATIO[x])/45 + 
        (8*(20411 - (9241*I)*Pi + 2235*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 0, 1, 1, x]*((-64*(-15670 - (4107*I)*Pi + 480*Pi^2))/45 + 
    (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 3328/(-1 + RATIO[x])^2 - 
    (64*(20021 - (13098*I)*Pi + 3450*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((-16*(-85945 + (2628*I)*Pi + 1740*Pi^2))/45 + 
      (16*(1111 - (330*I)*Pi + 328*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      128*RATIO[x^(-2)] + (128*((33*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/9 + 
      5088/(-1 + RATIO[x])^2 + (32*(-48958 + (9279*I)*Pi + 3855*Pi^2)*
        RATIO[x])/45 - (32*(-29414 + (4809*I)*Pi + 3585*Pi^2)*RATIO[x^2])/
       45) + Nf^2*((-16*(-1030 - (42*I)*Pi + 15*Pi^2))/45 - 
      (224*RATIO[(1 - x)^(-1)])/9 + 144/(-1 + RATIO[x])^2 + 
      (32*(-433 - (6*I)*Pi + 60*Pi^2)*RATIO[x])/45 - 
      (16*(-1013 - (12*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(-84 + (6*I)*Pi + Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 + (128*(-21 + (6*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (32*(-131 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*((16*(34 + (4*I)*Pi + 3*Pi^2) - 32*RATIO[(1 - x)^(-1)] + 
        144/(-1 + RATIO[x])^2 - 8*(111 - (32*I)*Pi + 12*Pi^2)*RATIO[x] + 
        (32*(30 - (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(-65860 + (7062*I)*Pi + 765*Pi^2))/45 + 
        ((32*I)/9)*(49*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - 
        2272/(-1 + RATIO[x])^2 - (8*(-83399 + (18552*I)*Pi + 6750*Pi^2)*
          RATIO[x])/45 + (16*(-26386 + (3426*I)*Pi + 3435*Pi^2)*RATIO[x^2])/
         45))) + G[1, 1, 0, 1, x]*((-32*(23011 + (12546*I)*Pi + 420*Pi^2))/
     45 - (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    2240*RATIO[x^(-2)] - (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 + 
    (32*(44615 - (21564*I)*Pi + 3720*Pi^2)*RATIO[x])/45 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(-19259 - (10464*I)*Pi + 1080*Pi^2))/45 - 
      (16*(-281 - (132*I)*Pi + 158*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      288*RATIO[x^(-2)] - (64*(-591 - (627*I)*Pi + 35*Pi^2)*RATIO[x^(-1)])/
       9 - (16*(-45125 + (9012*I)*Pi + 9270*Pi^2)*RATIO[x])/45 + 
      (32*(-4452 + (3152*I)*Pi + 1705*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((16*(-353 - (168*I)*Pi + 30*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 + (128*RATIO[x^(-1)])/9 - (32*(-335 - (204*I)*Pi + 120*Pi^2)*
        RATIO[x])/45 + (16*(-427 - (408*I)*Pi + 270*Pi^2)*RATIO[x^2])/45 + 
      ((64*(-2 + (6*I)*Pi + Pi^2))/3 + (128*RATIO[x^(-1)])/9 - 
        (128*(-1 + (12*I)*Pi + 4*Pi^2)*RATIO[x])/3 + 
        (64*(-2 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-16*I)*(-13*I + 11*Pi) - 56*RATIO[x^(-2)] - 
        32*(-4 + (13*I)*Pi + 3*Pi^2)*RATIO[x] + 
        (8*(45 + (144*I)*Pi + 106*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(-3137 - (2202*I)*Pi + 70*Pi^2))/15 - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] - 
        ((64*I)/9)*(-59*I + 42*Pi)*RATIO[x^(-1)] + 
        (32*(-2105 - (726*I)*Pi + 475*Pi^2)*RATIO[x])/15 - 
        (16*(-6829 + (4854*I)*Pi + 3495*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, 0, 0, x]*((64*(-4250 - (5721*I)*Pi + 300*Pi^2))/45 - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 480/(-1 + RATIO[x])^2 + 
    (64*(23266 - (11229*I)*Pi + 2370*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(-860 + (20763*I)*Pi + 2820*Pi^2))/45 - 
      (16*(1873 + (594*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(1115 - (264*I)*Pi + 324*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(112*I + Pi))/
       (-1 + RATIO[x])^2 + (16*(53821 + (11466*I)*Pi + 37920*Pi^2)*RATIO[x])/
       45 - (16*(23061 - (6868*I)*Pi + 10790*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((-16*(-535 + (321*I)*Pi + 60*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 - (64*RATIO[x^(-1)])/3 + (32*(-1042 + (663*I)*Pi + 240*Pi^2)*
        RATIO[x])/45 - (32*(-282 + (181*I)*Pi + 90*Pi^2)*RATIO[x^2])/15 + 
      ((-32*(-3 - (12*I)*Pi + 4*Pi^2))/3 + (256*(3 - (6*I)*Pi + 4*Pi^2)*
          RATIO[x])/3 - (32*(143 - (132*I)*Pi + 108*Pi^2)*RATIO[x^2])/9)/
       Nc^2) + Nf*(((32*(21 - (28*I)*Pi + 4*Pi^2))/3 + 
        ((32*I)/3)*(27*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2 + 
        (8*(505 - (16*I)*Pi + 40*Pi^2)*RATIO[x])/3 - (8*I)*(-141*I + 50*Pi)*
         RATIO[x^2])/Nc + Nc*((32*(-4105 + (5226*I)*Pi + 1305*Pi^2))/45 + 
        ((32*I)/9)*(-151*I + 66*Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)/9)*(-65*I + 12*Pi)*RATIO[x^(-1)] - (((64*I)/3)*Pi)/
         (-1 + RATIO[x])^3 - (((16*I)/3)*(149*I + 2*Pi))/(-1 + RATIO[x])^2 - 
        (8*(3979 + (7824*I)*Pi + 31860*Pi^2)*RATIO[x])/45 + 
        (16*(7297 - (4826*I)*Pi + 5385*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 0, 0, 0, x]*((-32*(-697 - (256*I)*Pi + 72*Pi^2))/3 - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(2369 - (1037*I)*Pi + 186*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nc^2*((16*(1157 + (3468*I)*Pi + 1308*Pi^2))/9 - 
      (16*(-5933 + 264*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^3 + 
      9120/(-1 + RATIO[x])^2 - (32*(7541 - (6387*I)*Pi + 3765*Pi^2)*RATIO[x])/
       9 + (32*(4298 - (2317*I)*Pi + 1124*Pi^2)*RATIO[x^2])/3) + 
    Nf^2*((8*(310 + (60*I)*Pi + 27*Pi^2))/9 - (160*RATIO[(1 - x)^(-1)])/3 + 
      144/(-1 + RATIO[x])^2 - (32*(-139 + (66*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
      (8*(-230 + (72*I)*Pi + 81*Pi^2)*RATIO[x^2])/3 + 
      (48*(10 - (4*I)*Pi + Pi^2) - 64*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 384*(1 - (2*I)*Pi + Pi^2)*RATIO[x] + 
        (16*(580 - (396*I)*Pi + 243*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-16*(93 + (15*I)*Pi + 5*Pi^2))/3 + 544*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 - (16*(342 - (111*I)*Pi + 26*Pi^2)*RATIO[x])/3 + 
        8*(122 + (23*I)*Pi + 8*Pi^2)*RATIO[x^2])/Nc + 
      Nc*((-4*(796 + (4848*I)*Pi + 1917*Pi^2))/9 - 
        (12128*RATIO[(1 - x)^(-1)])/9 + ((256*I)/3)*Pi*RATIO[x^(-1)] + 
        64/(-1 + RATIO[x])^3 - 4800/(-1 + RATIO[x])^2 + 
        (8*(-1166 - (7014*I)*Pi + 6075*Pi^2)*RATIO[x])/9 - 
        (8*(20720 - (13359*I)*Pi + 6285*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 0, 0, 1, x]*((-64*(575 - (125*I)*Pi + 8*Pi^2))/3 - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 - 
    (32*(-11031 + (10210*I)*Pi + 50*Pi^2)*RATIO[x])/15 + 
    (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((16*(-10489 + (2940*I)*Pi + 1524*Pi^2))/9 - 
      (16*(2079 - (264*I)*Pi + 458*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(925 + 412*Pi^2)*RATIO[x^(-1)])/9 - 5504/(-1 + RATIO[x])^2 - 
      (16*(-86389 + (66480*I)*Pi + 21090*Pi^2)*RATIO[x])/45 + 
      (32*(-36391 + (19950*I)*Pi + 10410*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((16*(-70 - (8*I)*Pi + 3*Pi^2))/3 + (352*RATIO[(1 - x)^(-1)])/9 - 
      (64*RATIO[x^(-1)])/9 - 144/(-1 + RATIO[x])^2 - 
      (32*(-109 - (40*I)*Pi + 60*Pi^2)*RATIO[x])/15 + 
      (16*(-397 - (240*I)*Pi + 405*Pi^2)*RATIO[x^2])/45 + 
      (32*(-19 + (6*I)*Pi + Pi^2) + 64*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2 - 64*(-5 + (12*I)*Pi + 4*Pi^2)*RATIO[x] + 
        (32*(-143 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*((-16*Pi*(-7*I + Pi) - 256*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 + 8*(105 - (132*I)*Pi + 4*Pi^2)*RATIO[x] + 
        8*(-5 + (84*I)*Pi + 16*Pi^2)*RATIO[x^2])/Nc + 
      Nc*((-8*(-7364 + (1710*I)*Pi + 561*Pi^2))/9 - 
        ((16*I)/9)*(209*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
        (2624*RATIO[x^(-1)])/9 + 2832/(-1 + RATIO[x])^2 + 
        (8*(-48221 + (36900*I)*Pi + 19470*Pi^2)*RATIO[x])/45 - 
        (8*(-20411 + (9680*I)*Pi + 6770*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 0, 1, 0, x]*((32*(19549 + (9360*I)*Pi + 3000*Pi^2))/45 + 
    (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 - (32*(52451 - (20430*I)*Pi + 6270*Pi^2)*
      RATIO[x])/45 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((16*(67457 + (14010*I)*Pi + 3960*Pi^2))/45 + 
      (32*(-155 - (99*I)*Pi + 107*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-4373 - (1122*I)*Pi + 232*Pi^2)*RATIO[x^(-1)])/9 + 
      320/(-1 + RATIO[x])^2 - (32*(60824 - (6645*I)*Pi + 7380*Pi^2)*RATIO[x])/
       45 + (16*(26879 - (9500*I)*Pi + 3420*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((8*(1214 - (180*I)*Pi + 15*Pi^2))/45 - (64*RATIO[x^(-1)])/9 - 
      (64*(362 - (45*I)*Pi + 15*Pi^2)*RATIO[x])/45 + 
      (8*(1774 - (360*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((16*(6 - (12*I)*Pi + Pi^2))/3 - (64*(15 - (12*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 + (16*(286 - (132*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/
       Nc^2) + Nf*(((8*(37 + (187*I)*Pi + 4*Pi^2))/3 + 
        128*RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 - (8*(151 + (296*I)*Pi + 80*Pi^2)*RATIO[x])/3 + 
        (8*(-9 + (141*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*(23282 - (2090*I)*Pi + 1515*Pi^2))/15 + 
        ((64*I)/9)*(-7*I + 9*Pi)*RATIO[(1 - x)^(-1)] + (8896*RATIO[x^(-1)])/
         9 - 352/(-1 + RATIO[x])^2 + (8*(27039 - (9680*I)*Pi + 3285*Pi^2)*
          RATIO[x])/15 - (8*(64363 - (36915*I)*Pi + 9165*Pi^2)*RATIO[x^2])/
         45))) + G[1, 1, 0, 0, x]*((64*(23222 + (11577*I)*Pi + 540*Pi^2))/
     45 + (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    3328*RATIO[x^(-2)] + (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(35125 + (1842*I)*Pi + 5490*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((64*(30823 + (10143*I)*Pi + 2145*Pi^2))/45 + 
      (64*(-66 + (33*I)*Pi + 52*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      64*RATIO[x^(-2)] + (16*(-4981 - (2244*I)*Pi + 284*Pi^2)*RATIO[x^(-1)])/
       9 + 416/(-1 + RATIO[x])^2 - (16*(166535 + (7362*I)*Pi + 44790*Pi^2)*
        RATIO[x])/45 + (16*(27661 - (8706*I)*Pi + 12330*Pi^2)*RATIO[x^2])/
       15) + Nf^2*((32*(211 + (81*I)*Pi + 30*Pi^2))/45 - 
      (64*RATIO[x^(-1)])/9 - (32*(-85 + (306*I)*Pi + 240*Pi^2)*RATIO[x])/45 + 
      (64*(-188 + (123*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((32*(23 - (12*I)*Pi + 4*Pi^2))/3 - (256*RATIO[x^(-1)])/9 - 
        (128*(17 - (12*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (32*(143 - (132*I)*Pi + 108*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-8*(-253 - (238*I)*Pi + 2*Pi^2))/3 + 112*RATIO[x^(-2)] - 
        ((32*I)/3)*(9*I + 2*Pi)*RATIO[x^(-1)] - 
        (16*(159 + (106*I)*Pi + 34*Pi^2)*RATIO[x])/3 + 
        (8*(375 + (150*I)*Pi + 16*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(7828 + (2888*I)*Pi + 1065*Pi^2))/15 - ((128*I)/3)*(2*I + Pi)*
         RATIO[(1 - x)^(-1)] + 288*RATIO[x^(-2)] + ((64*I)/9)*(-77*I + 27*Pi)*
         RATIO[x^(-1)] - 128/(-1 + RATIO[x])^2 + 
        (64*(4455 + (7*I)*Pi + 1530*Pi^2)*RATIO[x])/15 - 
        (16*(29851 - (16206*I)*Pi + 18255*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, 0, 1, x]*((-32*(-19549 - (11556*I)*Pi + 360*Pi^2))/45 + 
    (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 + (32*(-52451 + (23184*I)*Pi + 1440*Pi^2)*
      RATIO[x])/45 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(-67457 - (21198*I)*Pi + 7500*Pi^2))/45 + 
      (32*(-155 - (66*I)*Pi + 227*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-4373 - (3828*I)*Pi + 556*Pi^2)*RATIO[x^(-1)])/9 + 
      320/(-1 + RATIO[x])^2 + (32*(-60824 + (13416*I)*Pi + 10335*Pi^2)*
        RATIO[x])/45 - (16*(-26879 + (11324*I)*Pi + 6850*Pi^2)*RATIO[x^2])/
       15) + Nf^2*((-16*(-607 - (198*I)*Pi + 45*Pi^2))/45 - 
      (64*RATIO[x^(-1)])/9 + (64*(-362 - (117*I)*Pi + 90*Pi^2)*RATIO[x])/45 - 
      (16*(-887 - (468*I)*Pi + 405*Pi^2)*RATIO[x^2])/45 + 
      (-32*(-1 + (6*I)*Pi + Pi^2) + 64*(-5 + (12*I)*Pi + 4*Pi^2)*RATIO[x] - 
        (32*(-143 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((8*(37 + (18*I)*Pi + 4*Pi^2))/3 + 128*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 - 
        (8*(151 - (468*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (8*(9 + (252*I)*Pi + 56*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(-11641 - (6104*I)*Pi + 1035*Pi^2))/15 + 
        ((64*I)/9)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)/9)*(-139*I + 66*Pi)*RATIO[x^(-1)] - 352/(-1 + RATIO[x])^2 - 
        (8*(-27039 - (3664*I)*Pi + 6570*Pi^2)*RATIO[x])/15 + 
        (8*(-64363 + (18768*I)*Pi + 20610*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, 0, 0, x]*((-128*(2550 + (2171*I)*Pi + 175*Pi^2))/15 - 
    (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 - 
    672/(-1 + RATIO[x])^2 + (64*(15595 + (62*I)*Pi + 2155*Pi^2)*RATIO[x])/
     15 - (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(31975 + (8222*I)*Pi + 2120*Pi^2))/15 - 
      (16*(2235 + (660*I)*Pi + 392*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-7337 - (2046*I)*Pi + 580*Pi^2)*RATIO[x^(-1)])/9 - 
      4960/(3*(-1 + RATIO[x])^2) + (32*(31845 - (9469*I)*Pi + 7520*Pi^2)*
        RATIO[x])/15 - (32*(24425 - (12504*I)*Pi + 6340*Pi^2)*RATIO[x^2])/
       15) + Nf^2*((-8*(650 - (46*I)*Pi + 45*Pi^2))/15 - 
      (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (32*(125 - (29*I)*Pi + 90*Pi^2)*RATIO[x])/15 - 
      (8*(-1010 - (348*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 + 
      ((-16*(8 - (36*I)*Pi + 9*Pi^2))/3 + (128*RATIO[x^(-1)])/9 + 
        (64*(29 - (36*I)*Pi + 18*Pi^2)*RATIO[x])/3 - 
        (16*(580 - (396*I)*Pi + 243*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*((-8*(-3 + (33*I)*Pi + 2*Pi^2) - 320*RATIO[(1 - x)^(-1)] + 
        (64*I)*(-I + Pi)*RATIO[x^(-1)] + 80/(-1 + RATIO[x])^2 + 
        (8*(469 - (96*I)*Pi + 84*Pi^2)*RATIO[x])/3 - 
        (8*(306 + (69*I)*Pi + 44*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(26330 + (9186*I)*Pi + 3515*Pi^2))/15 + 
        ((64*I)/9)*(-97*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
        (12352*RATIO[x^(-1)])/9 + 3472/(3*(-1 + RATIO[x])^2) - 
        (8*(34995 - (10932*I)*Pi + 11525*Pi^2)*RATIO[x])/15 + 
        (8*(122720 - (70971*I)*Pi + 34725*Pi^2)*RATIO[x^2])/45))) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] - 
    (((48*I)/5)*(207*I + 10*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/9)*RATIO[x^(-1)]*(-75*I + 180*Pi - (44*I)*Pi^2 + 3*Pi^3 - 
      (108*I)*Zeta[3]) + ((32*I)/135)*RATIO[x]*(118819*I + 71205*Pi + 
      (16200*I)*Pi^2 + 14760*Pi^3 + (113400*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-18724 + (13560*I)*Pi - 1155*Pi^2 + 
       (1170*I)*Pi^3 + 3780*Zeta[3]))/135 + 
    (16*(-3005 - (30138*I)*Pi + 6480*Pi^2 - (10980*I)*Pi^3 + 29160*Zeta[3]))/
     135 + (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (2550*I)*Pi^3 + 
       40140*Zeta[3]))/45 + Nc^2*((-256*I)*Pi*RATIO[x^(-2)] - 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) - (16*(-2769 + (2640*I)*Pi + 10*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (16*RATIO[x]*(30326 + (164220*I)*Pi + 
         17955*Pi^2 + (30870*I)*Pi^3 - 296460*Zeta[3]))/135 - 
      (16*RATIO[x^(-1)]*(-3683 + (285*I)*Pi + 1089*Pi^2 - 1620*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*(7694 + (8550*I)*Pi + 2475*Pi^2 + 
         (1350*I)*Pi^3 + 3240*Zeta[3]))/135 + 
      (16*(-182398 - (64992*I)*Pi - 7605*Pi^2 - (9360*I)*Pi^3 + 
         71280*Zeta[3]))/135 + (16*RATIO[x^2]*(44699 - (173253*I)*Pi - 
         8475*Pi^2 - (19710*I)*Pi^3 + 269460*Zeta[3]))/135) + 
    Nf*(((-64*I)*Pi*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] + 
        (((8*I)/3)*(5*I + 12*Pi))/(-1 + RATIO[x])^2 + ((8*I)/3)*RATIO[x]*
         (224*I + 297*Pi + (58*I)*Pi^2 + 16*Pi^3 + (120*I)*Zeta[3]) + 
        (4*(-254 + (50*I)*Pi - 65*Pi^2 - (4*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(903 - (2592*I)*Pi + 469*Pi^2 + (84*I)*Pi^3 + 
           1512*Zeta[3]))/9)/Nc + 
      Nc*((32*(7292 + (120*I)*Pi + 225*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (64*I)*Pi*RATIO[x^(-2)] + (16*(-625 + (144*I)*Pi + 222*Pi^2)*
          RATIO[x^(-1)])/27 + (64*Pi^2)/(9*(-1 + RATIO[x])^3) + 
        (4*(-5979 + (6240*I)*Pi + 40*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (4*RATIO[x^2]*(-35798 + (239664*I)*Pi + 44955*Pi^2 + (29520*I)*Pi^3 - 
           444960*Zeta[3]))/135 + (4*(95987 + (7852*I)*Pi + 5290*Pi^2 + 
           (2520*I)*Pi^3 - 22320*Zeta[3]))/45 + 
        (8*RATIO[x]*(-5281 - (4133*I)*Pi - 2195*Pi^2 - (1152*I)*Pi^3 + 
           14400*Zeta[3]))/9)) + 
    Nf^2*(((16*I)/135)*(1157*I + 120*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/27)*(5*I + 3*Pi)*RATIO[x^(-1)] - 124/(15*(-1 + RATIO[x])^2) - 
      (4*RATIO[x^2]*(19891 - (17028*I)*Pi + 2820*Pi^2 - 19440*Zeta[3]))/135 - 
      (4*(23993 - (4572*I)*Pi + 1065*Pi^2 - 2160*Zeta[3]))/135 + 
      (8*RATIO[x]*(3535 - (2088*I)*Pi + 411*Pi^2 - 1728*Zeta[3]))/27 + 
      ((-3328*RATIO[(1 - x)^(-1)])/15 + 392/(15*(-1 + RATIO[x])^2) + 
        (8*(-863 - (120*I)*Pi + 5*Pi^2 + 240*Zeta[3]))/15 - 
        (16*RATIO[x]*(-249 - (420*I)*Pi + 35*Pi^2 + 960*Zeta[3]))/15 + 
        (8*RATIO[x^2]*(4561 - (8340*I)*Pi + 1320*Pi^2 + 19440*Zeta[3]))/135)/
       Nc^2)) + G[1, 0, 1, x]*(((64*I)/9)*(-75*I + 180*Pi - (44*I)*Pi^2 + 
      21*Pi^3)*RATIO[(1 - x)^(-1)] - ((48*I)/5)*(207*I + 10*Pi)*
     RATIO[x^(-2)] + ((384*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nf^2*((320*RATIO[(1 - x)^(-1)])/27 - (88*RATIO[x^(-2)])/15 - 
      (4192*RATIO[x^(-1)])/135 + (((-32*I)/135)*(139*I + 60*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x^2]*(6721 - (720*I)*Pi + 660*Pi^2 - 
           9720*Zeta[3]))/135 + (16*RATIO[x]*(1933 + (960*I)*Pi + 660*Pi^2 - 
           1440*Zeta[3]))/45 - (8*(1811 + (840*I)*Pi + 480*Pi^2 - 
           360*Zeta[3]))/45)/Nc^2 - (4*RATIO[x^2]*(-1397 - (1296*I)*Pi + 
         180*Pi^2 - 3240*Zeta[3]))/45 + 
      (8*RATIO[x]*(-2235 - (1736*I)*Pi + 630*Pi^2 - 1440*Zeta[3]))/45 - 
      (4*(-695 - (352*I)*Pi + 90*Pi^2 - 72*Zeta[3]))/9) + 
    (32*RATIO[x]*(105049 + (57897*I)*Pi - 6240*Pi^2 + (7920*I)*Pi^3 - 
       171720*Zeta[3]))/135 - ((32*I)/135)*RATIO[x^(-1)]*
     (18724*I + 13560*Pi + (1155*I)*Pi^2 + 1170*Pi^3 - (3780*I)*Zeta[3]) + 
    (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (4680*I)*Pi^3 + 
       52920*Zeta[3]))/45 + (16*(-226873 - (16830*I)*Pi - 3480*Pi^2 - 
       (2520*I)*Pi^3 + 77760*Zeta[3]))/135 + 
    Nc^2*((272*RATIO[x^(-2)])/15 + ((320*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(192589 - (113769*I)*Pi + 51120*Pi^2 - (11340*I)*Pi^3 - 
         178470*Zeta[3]))/135 - ((16*I)/45)*RATIO[x^(-1)]*
       (1967*I + 15040*Pi + (1100*I)*Pi^2 + 180*Pi^3 - (1260*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-1277 + (528*I)*Pi - 561*Pi^2 - (222*I)*Pi^3 + 
         684*Zeta[3]))/27 + (8*(-205183 + (133830*I)*Pi - 46890*Pi^2 + 
         (10800*I)*Pi^3 + 65880*Zeta[3]))/135 + 
      (8*RATIO[x^2]*(-157453 + (181404*I)*Pi - 8970*Pi^2 + (13500*I)*Pi^3 + 
         316980*Zeta[3]))/135) + 
    Nf*(((16*I)*(I + 8*Pi)*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-2)] - 
        (8*(141 + 4*Pi^2)*RATIO[x^(-1)])/9 - ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(-103 - (72*I)*Pi + 28*Pi^2 + (24*I)*Pi^3 - 96*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^2]*(867*I - 918*Pi + (82*I)*Pi^2 + 528*Pi^3 + 
          (3168*I)*Zeta[3]) + 32*RATIO[x]*(20 + (9*I)*Pi + 9*Pi^2 - 
          (6*I)*Pi^3 + 32*Zeta[3]))/Nc + 
      Nc*((-16*(541 - (24*I)*Pi + 102*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (64*RATIO[x^(-2)])/15 - (32*(-19 - (970*I)*Pi + 75*Pi^2)*
          RATIO[x^(-1)])/45 - ((352*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x^2]*(29938 - (29341*I)*Pi + 500*Pi^2 + (4050*I)*Pi^3 - 
           82620*Zeta[3]))/45 + (16*(7621 - (1974*I)*Pi + 1152*Pi^2 + 
           (270*I)*Pi^3 - 4698*Zeta[3]))/27 + 
        (32*RATIO[x]*(-44000 + (14379*I)*Pi - 7965*Pi^2 - (3105*I)*Pi^3 + 
           63990*Zeta[3]))/135))) + G[0, 1, 1, x]*
   ((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + ((192*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nf^2*((-64*(-857 - (57*I)*Pi + 30*Pi^2))/135 - 
      ((16*I)/135)*(1037*I + 120*Pi)*RATIO[(1 - x)^(-1)] - 
      (80*RATIO[x^(-2)])/3 + (32*(-2351 - (174*I)*Pi + 210*Pi^2)*RATIO[x])/
       135 - (16*(-3818 + (249*I)*Pi + 15*Pi^2)*RATIO[x^2])/135 + 
      ((-16*(-532 + (54*I)*Pi + 21*Pi^2))/9 + 224*RATIO[(1 - x)^(-1)] + 
        (32*(-260 + (54*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 
        (128*(9 + I*Pi)*RATIO[x^2])/9)/Nc^2) - ((64*I)/9)*RATIO[x^(-1)]*
     (-78*I + 45*Pi + (11*I)*Pi^2 + 88*Pi^3 - (222*I)*Zeta[3]) + 
    ((32*I)/135)*RATIO[x]*(91339*I + 117519*Pi + (24870*I)*Pi^2 + 
      13230*Pi^3 + (113940*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-1414 - (23565*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 + 
       8460*Zeta[3]))/135 + (32*(71426 - (33969*I)*Pi + 8565*Pi^2 - 
       (1350*I)*Pi^3 + 51300*Zeta[3]))/135 + 
    (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - (11340*I)*Pi^3 + 
       85320*Zeta[3]))/135 + Nc^2*(-608*RATIO[x^(-2)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(-46304 - (7381*I)*Pi + 7540*Pi^2 + (2220*I)*Pi^3 - 
         13410*Zeta[3]))/45 - ((16*I)/9)*RATIO[x^(-1)]*
       (72*I - 242*Pi + (11*I)*Pi^2 + 62*Pi^3 - (732*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-41027 + (6300*I)*Pi - 5775*Pi^2 - 
         (1260*I)*Pi^3 + 1980*Zeta[3]))/135 + 
      (8*(125427 + (2392*I)*Pi - 10420*Pi^2 - (960*I)*Pi^3 + 6120*Zeta[3]))/
       45 + (16*RATIO[x^2]*(67123 + (33666*I)*Pi + 3855*Pi^2 - 
         (5670*I)*Pi^3 + 34290*Zeta[3]))/135) + 
    Nf*(((160*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-2)])/3 - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (8*RATIO[x^2]*(111 - (36*I)*Pi + 
           28*Pi^2 + (420*I)*Pi^3 - 2376*Zeta[3]))/9 + 
        (16*(100 - (9*I)*Pi + 7*Pi^2 + (8*I)*Pi^3 - 36*Zeta[3]))/3 + 
        (16*RATIO[x]*(-41 - (69*I)*Pi - 4*Pi^2 - (52*I)*Pi^3 + 288*Zeta[3]))/
         3)/Nc + Nc*((-16*(18439 - (1650*I)*Pi + 1050*Pi^2)*
          RATIO[(1 - x)^(-1)])/135 + (520*RATIO[x^(-2)])/3 + 
        (32*(-9 - (22*I)*Pi + 7*Pi^2)*RATIO[x^(-1)])/9 - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + 
        (16*(-82241 + (12834*I)*Pi + 5175*Pi^2 + (3105*I)*Pi^3 - 
           20115*Zeta[3]))/135 + ((16*I)/45)*RATIO[x^2]*(9947*I - 1194*Pi + 
          (745*I)*Pi^2 + 4605*Pi^3 + (28620*I)*Zeta[3]) + 
        (16*RATIO[x]*(63124 - (17199*I)*Pi - 10485*Pi^2 - (15120*I)*Pi^3 + 
           93690*Zeta[3]))/135))) + G[1, 0, 0, x]*
   ((192*I)*Pi*RATIO[x^(-2)] - ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 - 
    ((32*I)/135)*RATIO[x^(-1)]*(1414*I - 23565*Pi - (825*I)*Pi^2 + 690*Pi^3 - 
      (3600*I)*Zeta[3]) + ((32*I)/45)*RATIO[x]*(63621*I + 38449*Pi + 
      (570*I)*Pi^2 + 1710*Pi^3 + (10260*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(78 + (45*I)*Pi - 11*Pi^2 + (85*I)*Pi^3 + 
       240*Zeta[3]))/9 + (32*(40396 - (10961*I)*Pi - 1005*Pi^2 + 
       (900*I)*Pi^3 + 3240*Zeta[3]))/45 + 
    (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - (2430*I)*Pi^3 + 
       31860*Zeta[3]))/135 + Nc^2*((((-40*I)/3)*(-69*I + 88*Pi))/
       (-1 + RATIO[x])^2 + (16*RATIO[x]*(-358163 + (228936*I)*Pi + 
         128190*Pi^2 + (20430*I)*Pi^3 - 95580*Zeta[3]))/135 - 
      ((16*I)/135)*RATIO[x^(-1)]*(37069*I - 69225*Pi - (11220*I)*Pi^2 + 
        2040*Pi^3 - (7380*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (137 + (1561*I)*Pi + 77*Pi^2 + (134*I)*Pi^3 + 732*Zeta[3]))/9 + 
      (8*(308351 - (240078*I)*Pi - 116220*Pi^2 - (3960*I)*Pi^3 + 
         71280*Zeta[3]))/135 + (8*RATIO[x^2]*(381097 - (460578*I)*Pi - 
         64710*Pi^2 - (24660*I)*Pi^3 + 209520*Zeta[3]))/135) + 
    Nf^2*(((-64*I)/9)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/9)*(-5*I + Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^2) - 
      (8*RATIO[x^2]*(4405 - (6072*I)*Pi + 1350*Pi^2 - 4860*Zeta[3]))/135 + 
      (16*RATIO[x]*(-675 - (598*I)*Pi + 825*Pi^2 - 720*Zeta[3]))/45 - 
      (8*(-1370 + (596*I)*Pi + 495*Pi^2 - 180*Zeta[3]))/45 + 
      (((64*I)/135)*(139*I + 30*Pi)*RATIO[x^(-1)] + 
        (64*RATIO[x]*(-629 + (210*I)*Pi + 270*Pi^2 - 360*Zeta[3]))/45 - 
        (32*(-343 + (15*I)*Pi + 210*Pi^2 - 90*Zeta[3]))/45 + 
        (16*RATIO[x^2]*(6721 - (4410*I)*Pi + 4860*Zeta[3]))/135)/Nc^2) + 
    Nf*(((-16*I)*(3*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*(-45 - (9*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
        (((8*I)/3)*(11*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (4*(-750 + (12*I)*Pi + 181*Pi^2 - 216*Zeta[3]))/9 + 
        ((16*I)/9)*RATIO[x]*(18*I + 441*Pi + (106*I)*Pi^2 + 18*Pi^3 + 
          (108*I)*Zeta[3]) + (4*RATIO[x^2]*(1992 - (1746*I)*Pi + 361*Pi^2 + 
           (36*I)*Pi^3 + 864*Zeta[3]))/9)/Nc + 
      Nc*((16*(359 + (260*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-1585 - (1668*I)*Pi + 306*Pi^2)*RATIO[x^(-1)])/27 + 
        (((8*I)/3)*(-45*I + 236*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x^2]*(-334790 + (401382*I)*Pi + 76215*Pi^2 + 
           (15660*I)*Pi^3 - 210600*Zeta[3]))/135 + 
        (4*(-193690 + (51732*I)*Pi + 98235*Pi^2 + (2700*I)*Pi^3 - 
           30780*Zeta[3]))/135 + (8*RATIO[x]*(292165 - (88344*I)*Pi - 
           134730*Pi^2 - (9720*I)*Pi^3 + 98820*Zeta[3]))/135))) + 
  G[1, 1, 0, x]*(((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (2070*I)*Pi^3 - 
       33120*Zeta[3]))/45 - (64*RATIO[(1 - x)^(-1)]*
      (-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x^(-1)]*(18724*I + 19275*Pi + (1155*I)*Pi^2 + 
      3300*Pi^3 - (3060*I)*Zeta[3]) + ((16*I)/135)*(226873*I + 128088*Pi + 
      (47190*I)*Pi^2 + 12780*Pi^3 + (20520*I)*Zeta[3]) + 
    (32*RATIO[x]*(105049 - (71865*I)*Pi + 45795*Pi^2 - (11970*I)*Pi^3 + 
       78840*Zeta[3]))/135 + Nc^2*(((16*I)/15)*(-17*I + 210*Pi)*
       RATIO[x^(-2)] + ((416*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(-157453 + (376776*I)*Pi + 24570*Pi^2 + (27540*I)*Pi^3 - 
         449820*Zeta[3]))/135 - ((16*I)/45)*RATIO[x^(-1)]*
       (1967*I + 14900*Pi + (1485*I)*Pi^2 + 140*Pi^3 - (2100*I)*Zeta[3]) + 
      ((8*I)/135)*(205183*I + 552744*Pi + (35370*I)*Pi^2 + 15120*Pi^3 + 
        (85320*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1277 - (414*I)*Pi - 
         132*Pi^2 - (48*I)*Pi^3 + 36*Zeta[3]))/27 + 
      (16*RATIO[x]*(192589 - (389565*I)*Pi + 6840*Pi^2 - (21330*I)*Pi^3 + 
         230310*Zeta[3]))/135) + Nf^2*((320*RATIO[(1 - x)^(-1)])/27 - 
      (88*RATIO[x^(-2)])/15 - (4192*RATIO[x^(-1)])/135 + 
      (4*RATIO[x^2]*(1397 - (3876*I)*Pi + 1280*Pi^2 - 6480*Zeta[3]))/45 + 
      (4*(3475 + (1196*I)*Pi + 280*Pi^2 - 720*Zeta[3]))/45 - 
      (8*RATIO[x]*(447 - (176*I)*Pi + 152*Pi^2 - 576*Zeta[3]))/9 + 
      (((-32*I)/135)*(139*I + 60*Pi)*RATIO[x^(-1)] - 
        (8*(1811 - (1140*I)*Pi + 120*Pi^2 + 720*Zeta[3]))/45 + 
        (16*RATIO[x]*(1933 - (1920*I)*Pi + 240*Pi^2 + 2880*Zeta[3]))/45 - 
        (8*RATIO[x^2]*(6721 - (8340*I)*Pi + 1320*Pi^2 + 19440*Zeta[3]))/135)/
       Nc^2) + Nf*((-16*RATIO[(1 - x)^(-1)] + (8*I)*(-3*I + 7*Pi)*
         RATIO[x^(-2)] - (8*(141 - (108*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*(-103 + (386*I)*Pi + 21*Pi^2 + (12*I)*Pi^3 - 48*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^2]*(867*I + 2448*Pi + (541*I)*Pi^2 + 12*Pi^3 + 
          (1800*I)*Zeta[3]) + 16*RATIO[x]*(40 - (43*I)*Pi + 13*Pi^2 - 
          (4*I)*Pi^3 + 20*Zeta[3]))/Nc + 
      Nc*((-16*(541 + (36*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((32*I)/15)*(2*I + 45*Pi)*RATIO[x^(-2)] - 
        (32*(-19 - (400*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/45 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
        (16*RATIO[x]*(-17600 + (26502*I)*Pi + 1227*Pi^2 + (1008*I)*Pi^3 - 
           15822*Zeta[3]))/27 + (4*(152420 - (198996*I)*Pi + 12975*Pi^2 - 
           (4680*I)*Pi^3 + 35100*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(59876 - (101868*I)*Pi - 15205*Pi^2 - (5760*I)*Pi^3 + 
           114120*Zeta[3]))/45))) + G[0, 0, 1, x]*
   ((((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*(((16*I)/135)*(1157*I + 120*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*RATIO[x^(-1)])/27 - 124/(15*(-1 + RATIO[x])^2) + 
      ((-3328*RATIO[(1 - x)^(-1)])/15 + 392/(15*(-1 + RATIO[x])^2) + 
        (8*RATIO[x^2]*(4561 - (720*I)*Pi + 660*Pi^2 - 9720*Zeta[3]))/135 - 
        (16*RATIO[x]*(-249 + (540*I)*Pi + 310*Pi^2 - 480*Zeta[3]))/15 + 
        (8*(-863 + (540*I)*Pi + 230*Pi^2 - 120*Zeta[3]))/15)/Nc^2 + 
      (4*RATIO[x^2]*(-19891 + (1512*I)*Pi + 600*Pi^2 - 9720*Zeta[3]))/135 - 
      (8*RATIO[x]*(-17675 - (2448*I)*Pi + 2730*Pi^2 - 4320*Zeta[3]))/135 + 
      (4*(-23993 - (3600*I)*Pi + 1830*Pi^2 - 1080*Zeta[3]))/135) + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (4200*I)*Pi^3 - 
       45900*Zeta[3]))/45 + (16*(-601 + (17016*I)*Pi + 1290*Pi^2 + 
       (180*I)*Pi^3 - 11880*Zeta[3]))/27 - ((64*I)/9)*RATIO[x^(-1)]*
     (75*I - (22*I)*Pi^2 + 34*Pi^3 + (192*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-18724 + (19275*I)*Pi - 1155*Pi^2 + 
       (3390*I)*Pi^3 + 2520*Zeta[3]))/135 + 
    (32*RATIO[x]*(-118819 - (28857*I)*Pi - 7845*Pi^2 - (4680*I)*Pi^3 + 
       145260*Zeta[3]))/135 + Nc^2*((128*I)*Pi*RATIO[x^(-2)] - 
      (((16*I)/15)*(923*I + 240*Pi))/(-1 + RATIO[x])^2 + 
      (16*RATIO[x^2]*(44699 - (75567*I)*Pi + 3585*Pi^2 - (12600*I)*Pi^3 - 
         112320*Zeta[3]))/135 + (16*(-182398 + (46230*I)*Pi + 47295*Pi^2 - 
         (7020*I)*Pi^3 - 1080*Zeta[3]))/135 - ((16*I)/27)*RATIO[x^(-1)]*
       (3683*I - (1122*I)*Pi^2 + 96*Pi^3 + (828*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(3847 - (120*I)*Pi + 4785*Pi^2 + 
         (2385*I)*Pi^3 + 2610*Zeta[3]))/135 + 
      (32*RATIO[x]*(15163 + (1542*I)*Pi - 41760*Pi^2 + (10395*I)*Pi^3 + 
         55350*Zeta[3]))/135) + 
    Nf*(((-224*I)*Pi*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] + 
        (((8*I)/3)*(5*I + 18*Pi))/(-1 + RATIO[x])^2 + ((16*I)/3)*RATIO[x]*
         (112*I - 21*Pi + (24*I)*Pi^2 + 32*Pi^3 + (192*I)*Zeta[3]) + 
        (8*(-127 + (156*I)*Pi - 36*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(903 + (774*I)*Pi + 10*Pi^2 - (432*I)*Pi^3 + 
           2880*Zeta[3]))/9)/Nc + 
      Nc*((16*(14584 - (675*I)*Pi + 1740*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (32*I)*Pi*RATIO[x^(-2)] + (80*(-125 + 36*Pi^2)*RATIO[x^(-1)])/27 + 
        (((4*I)/15)*(1993*I + 1440*Pi))/(-1 + RATIO[x])^2 + 
        (8*RATIO[x]*(-26405 + (21818*I)*Pi + 23320*Pi^2 + (1800*I)*Pi^3 - 
           64980*Zeta[3]))/45 + (4*(95987 - (37520*I)*Pi - 22600*Pi^2 - 
           (900*I)*Pi^3 + 19620*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(-17899 + (55053*I)*Pi + 3750*Pi^2 - (6210*I)*Pi^3 + 
           193320*Zeta[3]))/135))) + G[1, 1, 1, x]*
   (((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] + 
    Nf^2*((8*(73 - (546*I)*Pi))/45 - ((64*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (136*RATIO[x^(-2)])/5 + (4192*RATIO[x^(-1)])/135 + 
      ((32*I)/15)*(61*I + 115*Pi)*RATIO[x] + 
      (16*(107 - (1101*I)*Pi)*RATIO[x^2])/135 + 
      (((-128*I)/3)*Pi + ((128*I)/9)*Pi*RATIO[x^(-1)] + 
        ((128*I)/3)*Pi*RATIO[x] - ((128*I)/9)*Pi*RATIO[x^2])/Nc^2) - 
    (512*I)*RATIO[(1 - x)^(-1)]*(Pi^3 + (3*I)*Zeta[3]) + 
    ((32*I)/15)*RATIO[x^(-1)]*(1479*I + 1480*Pi + (275*I)*Pi^2 + 50*Pi^3 - 
      (1140*I)*Zeta[3]) + ((32*I)/135)*(17846*I - 48*Pi + (5355*I)*Pi^2 + 
      2700*Pi^3 + (37800*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^2]*
     (154871*I + 130623*Pi + (7965*I)*Pi^2 + 12420*Pi^3 + 
      (91260*I)*Zeta[3]) + (32*RATIO[x]*(182899 - (150015*I)*Pi + 
       24525*Pi^2 - (15660*I)*Pi^3 + 122580*Zeta[3]))/135 + 
    Nc^2*(((-16*I)/15)*(433*I + 60*Pi)*RATIO[x^(-2)] + 
      (16*(29149 - (37948*I)*Pi + 145*Pi^2 + (780*I)*Pi^3 - 6480*Zeta[3]))/
       45 - ((16*I)/9)*RATIO[(1 - x)^(-1)]*(-281*Pi + 22*Pi^3 + 
        (348*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
       (8663*I + 26190*Pi - (1320*I)*Pi^2 + 720*Pi^3 - (9720*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[x^2]*(66191*I - 97602*Pi + (5550*I)*Pi^2 + 
        14760*Pi^3 + (93960*I)*Zeta[3]) + 
      (16*RATIO[x]*(-16451 + (44870*I)*Pi - 260*Pi^2 - (3090*I)*Pi^3 + 
         19440*Zeta[3]))/45) + 
    Nf*(((-40*RATIO[x^(-2)])/3 - (8*(-141 + 8*Pi^2)*RATIO[x^(-1)])/9 + 
        ((8*I)/3)*RATIO[x]*(39*I + 72*Pi + (8*I)*Pi^2 + 112*Pi^3 + 
          (576*I)*Zeta[3]) + (16*(11 - (57*I)*Pi + 4*Pi^2 - (10*I)*Pi^3 + 
           36*Zeta[3]))/3 + (8*RATIO[x^2]*(-129 + (108*I)*Pi + 8*Pi^2 - 
           (468*I)*Pi^3 + 2520*Zeta[3]))/9)/Nc + 
      Nc*(((-256*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/5)*(99*I + 10*Pi)*
         RATIO[x^(-2)] - (64*(-424 + (810*I)*Pi + 165*Pi^2)*RATIO[x^(-1)])/
         135 + (16*RATIO[x]*(14042 - (14750*I)*Pi - 145*Pi^2 + 
           (5790*I)*Pi^3 - 36000*Zeta[3]))/45 + 
        (16*(-10548 + (9196*I)*Pi + 215*Pi^2 - (1230*I)*Pi^3 + 8010*Zeta[3]))/
         45 + (8*RATIO[x^2]*(-12233 + (40134*I)*Pi + 1260*Pi^2 - 
           (31770*I)*Pi^3 + 198180*Zeta[3]))/135))) + 
  G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + (((64*I)/5)*(169*I + 45*Pi))/
     (-1 + RATIO[x])^2 + Nf^2*(((-16*I)/27)*(335*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*Pi*RATIO[x^(-1)] + 
      128/(3*(-1 + RATIO[x])^2) + ((3296*RATIO[(1 - x)^(-1)])/15 - 
        784/(15*(-1 + RATIO[x])^2) - (16*RATIO[x]*(244 + (180*I)*Pi + 
           1215*Pi^2 - 1440*Zeta[3]))/45 + 
        (8*(2108 - (720*I)*Pi + 945*Pi^2 - 360*Zeta[3]))/45 + 
        ((16*I)/135)*RATIO[x^2]*(5641*I + 4410*Pi + (4860*I)*Zeta[3]))/Nc^2 - 
      (8*RATIO[x]*(6290 - (10704*I)*Pi + 4905*Pi^2 - 4320*Zeta[3]))/135 + 
      (8*RATIO[x^2]*(4085 - (2924*I)*Pi + 340*Pi^2 - 1620*Zeta[3]))/45 + 
      (4*(1342 - (780*I)*Pi + 675*Pi^2 - 216*Zeta[3]))/27) + 
    (32*(3394 - (6480*I)*Pi + 3735*Pi^2 + (780*I)*Pi^3 - 7920*Zeta[3]))/45 - 
    (32*RATIO[(1 - x)^(-1)]*(1479 - (1480*I)*Pi + 275*Pi^2 - (40*I)*Pi^3 - 
       1200*Zeta[3]))/15 + ((32*I)/135)*RATIO[x^2]*(154871*I + 130623*Pi + 
      (7965*I)*Pi^2 + 7470*Pi^3 + (61560*I)*Zeta[3]) + 
    (32*RATIO[x]*(42281 - (37077*I)*Pi - 2865*Pi^2 - (3990*I)*Pi^3 + 
       25560*Zeta[3]))/45 + Nc^2*(((-16*I)/9)*(925*Pi + 72*Pi^3)*
       RATIO[x^(-1)] + (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) + 
      (16*(-5307 + (5310*I)*Pi + 5*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*RATIO[x^2]*(-156521 + (215154*I)*Pi + 24990*Pi^2 + (25650*I)*Pi^3 - 
         176310*Zeta[3]))/135 + (16*(76307 - (100710*I)*Pi + 53415*Pi^2 + 
         (10980*I)*Pi^3 - 72900*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(-13639 - (27225*I)*Pi + 6600*Pi^2 - 
         (900*I)*Pi^3 - 12960*Zeta[3]))/135 + 
      (16*RATIO[x]*(100598 - (5373*I)*Pi - 118530*Pi^2 - (40050*I)*Pi^3 + 
         204930*Zeta[3]))/135) + 
    Nf*(((-32*(63 - (27*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (((8*I)/3)*(5*I + 24*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1032 - (576*I)*Pi + 223*Pi^2 - (24*I)*Pi^3 - 216*Zeta[3]))/9 - 
        ((4*I)/9)*RATIO[x^2]*(-2028*I - 1890*Pi - (289*I)*Pi^2 + 132*Pi^3 - 
          (576*I)*Zeta[3]) + (8*RATIO[x]*(303 - (999*I)*Pi + 146*Pi^2 - 
           (12*I)*Pi^3 + 216*Zeta[3]))/9)/Nc + 
      Nc*((16*(-4501 - (807*I)*Pi + 228*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((2624*I)/9)*Pi*RATIO[x^(-1)] - (32*((-18*I)*Pi + Pi^2))/
         (9*(-1 + RATIO[x])^3) - (8*(-1275 + (1188*I)*Pi + 2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*(7765 - (114753*I)*Pi + 
           122025*Pi^2 + (25920*I)*Pi^3 - 176040*Zeta[3]))/135 + 
        (16*(-2375 + (10347*I)*Pi - 4551*Pi^2 - (621*I)*Pi^3 + 3456*Zeta[3]))/
         27 + (4*RATIO[x^2]*(190960 - (335442*I)*Pi - 63255*Pi^2 - 
           (44460*I)*Pi^3 + 343440*Zeta[3]))/135))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 + 
    Nf^2*(((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I + Pi)*
       RATIO[x^(-2)] - (8*(-313 + 20*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-32*(135 - (139*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/135 + 
        (4*RATIO[x^2]*(22845 - (13442*I)*Pi - 5320*Pi^2 + (2640*I)*Pi^3 + 
           1836*Pi^4 - 15840*Zeta[3]))/135 - 
        (8*RATIO[x]*(8365 - (3866*I)*Pi - 1280*Pi^2 + (480*I)*Pi^3 + 
           272*Pi^4 - 2880*Zeta[3]))/45 + 
        (4*(10735 - (3622*I)*Pi - 760*Pi^2 + (240*I)*Pi^3 + 68*Pi^4 - 
           1440*Zeta[3]))/45)/Nc^2 + 
      (2*RATIO[x^2]*(-291 + (6718*I)*Pi - 5220*Pi^2 + (1728*I)*Pi^3 + 
         1836*Pi^4 - 4608*Zeta[3]))/135 - 
      (4*RATIO[x]*(-6569 + (14682*I)*Pi - 4180*Pi^2 + (1104*I)*Pi^3 + 
         816*Pi^4 - 3744*Zeta[3]))/135 + 
      (2*(-11347 + (17886*I)*Pi - 2740*Pi^2 + (528*I)*Pi^3 + 204*Pi^4 - 
         288*Zeta[3]))/135) + (64*RATIO[(1 - x)^(-1)]*
      ((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + (52*I)*Pi*Zeta[3]))/
     3 + (16*RATIO[x^(-1)]*(-22662 + (10646*I)*Pi + 11125*Pi^2 + 936*Pi^4 - 
       21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (8*(-382023 + (524410*I)*Pi + 5470*Pi^2 + (3252*I)*Pi^3 + 5220*Pi^4 - 
       248832*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(-326521 + (576076*I)*Pi + 45130*Pi^2 + (3756*I)*Pi^3 + 
       1260*Pi^4 - 56916*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (12756*I)*Pi^3 + 
       792*Pi^4 - 96444*Zeta[3] - (120960*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(139 - (136*I)*Pi + 40*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*RATIO[(1 - x)^(-1)]*((-6385*I)*Pi - (660*I)*Pi^3 + 162*Pi^4 + 
         1980*Zeta[3] + (1980*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-24834 + (5524*I)*Pi - 515*Pi^2 + (4620*I)*Pi^3 + 
         498*Pi^4 + 51480*Zeta[3] + (9360*I)*Pi*Zeta[3]))/135 + 
      (16*(219488 - (99531*I)*Pi - 98760*Pi^2 + (38898*I)*Pi^3 + 4788*Pi^4 - 
         77688*Zeta[3] + (21060*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^2]*(649298 - (680727*I)*Pi - 192270*Pi^2 + (148446*I)*Pi^3 + 
         56673*Pi^4 - 727956*Zeta[3] - (30780*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x]*(1114514 - (908316*I)*Pi - 400395*Pi^2 + (221256*I)*Pi^3 + 
         55845*Pi^4 - 1050336*Zeta[3] - (37260*I)*Pi*Zeta[3]))/405) + 
    Nf*(((-16*I)*Pi*RATIO[(1 - x)^(-1)] + (4*(17 + (8*I)*Pi + 14*Pi^2)*
          RATIO[x^(-2)])/3 + ((8*I)/9)*RATIO[x^(-1)]*(15*I - (6*I)*Pi^2 + 
          4*Pi^3 + (48*I)*Zeta[3]) - (4*(-1287 + (177*I)*Pi - 62*Pi^2 - 
           (326*I)*Pi^3 + 19*Pi^4 + 1344*Zeta[3]))/9 - 
        (8*RATIO[x]*(8790 - (3015*I)*Pi + 620*Pi^2 + (2950*I)*Pi^3 + 
           82*Pi^4 - 14820*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^2]*(11940 - (5625*I)*Pi + 1110*Pi^2 + (2010*I)*Pi^3 + 
           269*Pi^4 - 10740*Zeta[3] + (5760*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((8*(80 - (42*I)*Pi + 29*Pi^2)*RATIO[x^(-2)])/3 - 
        ((16*I)/27)*RATIO[(1 - x)^(-1)]*(541*Pi + 24*Pi^3 + (72*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^(-1)]*(6063*I + 3620*Pi + (660*I)*Pi^2 + 
          1020*Pi^3 - (4320*I)*Zeta[3]) - 
        (2*(453823 - (281664*I)*Pi - 332820*Pi^2 - (114552*I)*Pi^3 + 
           21528*Pi^4 + 1018152*Zeta[3] - (22680*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x]*(327121 - (615888*I)*Pi - 491040*Pi^2 - (44676*I)*Pi^3 + 
           62676*Pi^4 + 610776*Zeta[3] - (81000*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 648780*Pi^2 + 
           (136908*I)*Pi^3 + 135000*Pi^4 - 349848*Zeta[3] - 
           (142560*I)*Pi*Zeta[3]))/405))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 - 
    (32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((-4*(3397 + (2160*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      ((88*I)/15)*Pi*RATIO[x^(-2)] - (8*(857 + (372*I)*Pi + 360*Pi^2)*
        RATIO[x^(-1)])/405 - (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      ((392*RATIO[(1 - x)^(-1)])/15 - (32*((139*I)*Pi + 20*Pi^2)*
          RATIO[x^(-1)])/135 - (4*(18130 + (2634*I)*Pi - 1200*Pi^2 - 
           (360*I)*Pi^3 + 213*Pi^4 - 17280*Zeta[3]))/135 + 
        (16*RATIO[x]*(9427 - (1749*I)*Pi - 570*Pi^2 - (360*I)*Pi^3 + 
           426*Pi^4 - 11880*Zeta[3]))/135 - 
        (4*RATIO[x^2]*(22845 - (13442*I)*Pi - (1320*I)*Pi^3 + 1917*Pi^4 - 
           7920*Zeta[3]))/135)/Nc^2 - 
      (2*RATIO[x^2]*(-291 + (6718*I)*Pi + 7480*Pi^2 - (1392*I)*Pi^3 + 
         1917*Pi^4 - 33408*Zeta[3]))/135 - 
      (2*(9562 - (11270*I)*Pi + 2640*Pi^2 - (184*I)*Pi^3 + 71*Pi^4 - 
         8016*Zeta[3]))/45 + (8*RATIO[x]*(1153 - (3525*I)*Pi + 1440*Pi^2 - 
         (116*I)*Pi^3 + 142*Pi^4 - 6744*Zeta[3]))/45) + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - 2700*Pi^2 + (440*I)*Pi^3 + 538*Pi^4 + 
       7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (8*(41321 - (29746*I)*Pi - 25890*Pi^2 + (29388*I)*Pi^3 + 12288*Pi^4 - 
       195408*Zeta[3] - (47520*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(158577 - (171628*I)*Pi + 6360*Pi^2 - (2796*I)*Pi^3 + 
       13539*Pi^4 - 339804*Zeta[3] - (63720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 25920*Pi^2 - (5196*I)*Pi^3 + 
       11793*Pi^4 - 85284*Zeta[3] - (65880*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((17*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*((-1035*I)*Pi + 62*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*(-22154 + (46950*I)*Pi + 1925*Pi^2 + (2310*I)*Pi^3 + 
         261*Pi^4 + 33990*Zeta[3] - (8280*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(1894 - (10470*I)*Pi + 1825*Pi^2 - 
         (3630*I)*Pi^3 + 453*Pi^4 - 9570*Zeta[3] - (12060*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x^2]*(649298 - (680727*I)*Pi + 82380*Pi^2 - 
         (93474*I)*Pi^3 + 86409*Pi^4 - 1167516*Zeta[3] + 
         (40500*I)*Pi*Zeta[3]))/405 - 
      (8*(552757 - (279414*I)*Pi + 210555*Pi^2 + (37656*I)*Pi^3 + 
         22500*Pi^4 - 1399806*Zeta[3] - (55080*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x]*(861524 - (934254*I)*Pi + 370935*Pi^2 - (62334*I)*Pi^3 + 
         97920*Pi^4 - 3378816*Zeta[3] + (89100*I)*Pi*Zeta[3]))/405) + 
    Nf*(((-8*(5 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + (24*I)*Pi*RATIO[x^(-2)] + 
        (8*((-11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((8*I)/9)*RATIO[x^(-1)]*(-27*I + 21*Pi + (18*I)*Pi^2 + 4*Pi^3 - 
          (96*I)*Zeta[3]) - (4*(225 - (441*I)*Pi + 59*Pi^2 + (148*I)*Pi^3 + 
           7*Pi^4 - 276*Zeta[3] - (216*I)*Pi*Zeta[3]))/9 + 
        (4*RATIO[x]*(1545 + (1296*I)*Pi + 29*Pi^2 - (40*I)*Pi^3 + 26*Pi^4 - 
           3072*Zeta[3] - (432*I)*Pi*Zeta[3]))/9 - 
        (4*RATIO[x^2]*(11940 - (5625*I)*Pi + 75*Pi^2 + (390*I)*Pi^3 + 
           22*Pi^4 - 6540*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-16*((4*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*((135*I)*Pi + 118*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(43811 - (41760*I)*Pi - 2340*Pi^2 - 
           (3960*I)*Pi^3 - 10440*Zeta[3]))/405 + ((16*I)/405)*RATIO[x^(-1)]*
         (-5002*I - 13248*Pi - (1065*I)*Pi^2 + 720*Pi^3 + (630*I)*Zeta[3]) + 
        (1931972 - (326160*I)*Pi + 541080*Pi^2 - (3024*I)*Pi^3 + 62865*Pi^4 - 
          3218976*Zeta[3] + (71280*I)*Pi*Zeta[3])/405 - 
        (2*RATIO[x]*(964226 - (1281060*I)*Pi + 521370*Pi^2 - 
           (141912*I)*Pi^3 + 179343*Pi^4 - 4377168*Zeta[3] + 
           (149040*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 63120*Pi^2 - 
           (212652*I)*Pi^3 + 180081*Pi^4 - 1386648*Zeta[3] + 
           (149040*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
    (48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (16*RATIO[x^(-1)]*(4449 - 2700*Pi^2 + (550*I)*Pi^3 + 430*Pi^4 + 
       6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 + 
    (8*(-41321 + (278434*I)*Pi + 90450*Pi^2 - (21300*I)*Pi^3 + 4608*Pi^4 - 
       333360*Zeta[3] + (71280*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-158577 + (420316*I)*Pi + 58200*Pi^2 + (18030*I)*Pi^3 + 
       4554*Pi^4 - 231840*Zeta[3] + (123120*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(-158577 + (295972*I)*Pi + 25920*Pi^2 + (11790*I)*Pi^3 + 
       612*Pi^4 + 45720*Zeta[3] + (125280*I)*Pi*Zeta[3]))/135 + 
    Nc^2*(32*((-19*I)*Pi + 6*Pi^2)*RATIO[x^(-2)] + 
      (16*((923*I)*Pi + 665*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(1894 + (47536*I)*Pi - 7780*Pi^2 - 
         (7260*I)*Pi^3 + 837*Pi^4 + 10230*Zeta[3] - (1260*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-1)]*(-22154 + 3340*Pi^2 + (2310*I)*Pi^3 + 
         669*Pi^4 + 73590*Zeta[3] + (6120*I)*Pi*Zeta[3]))/135 - 
      (8*(552757 - (4365*I)*Pi - 445740*Pi^2 + (168210*I)*Pi^3 + 6138*Pi^4 + 
         91350*Zeta[3] + (22680*I)*Pi*Zeta[3]))/405 + 
      (16*RATIO[x]*(430762 - (296163*I)*Pi - 242610*Pi^2 + (168075*I)*Pi^3 + 
         25551*Pi^4 - 362520*Zeta[3] - (42930*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^2]*(649298 - (680727*I)*Pi - 192975*Pi^2 + (172890*I)*Pi^3 + 
         53190*Pi^4 - 970740*Zeta[3] - (63180*I)*Pi*Zeta[3]))/405) + 
    Nf^2*((-4*(3397 + (2640*I)*Pi + 1620*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      ((80*I)/3)*Pi*RATIO[x^(-2)] - (8*(857 + 180*Pi^2)*RATIO[x^(-1)])/405 + 
      (4*((-31*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^2]*(-291 + (6718*I)*Pi - 4940*Pi^2 + (4080*I)*Pi^3 + 
         1836*Pi^4 - 24480*Zeta[3]))/135 + 
      (8*RATIO[x]*(3459 + (8451*I)*Pi - 2360*Pi^2 + (1260*I)*Pi^3 + 
         408*Pi^4 - 2700*Zeta[3]))/135 - 
      (4*(14343 + (12021*I)*Pi - 3440*Pi^2 + (540*I)*Pi^3 + 102*Pi^4 + 
         540*Zeta[3]))/135 + 
      ((-8*(-49 - (4*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (56*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*RATIO[x^2]*(22845 - (13442*I)*Pi - 5320*Pi^2 + (2640*I)*Pi^3 + 
           1836*Pi^4 - 15840*Zeta[3]))/135 + 
        (16*RATIO[x]*(9427 - (5559*I)*Pi - 2250*Pi^2 + (720*I)*Pi^3 + 
           408*Pi^4 + 540*Zeta[3]))/135 - 
        (8*(9065 - (8193*I)*Pi - 3150*Pi^2 + (360*I)*Pi^3 + 102*Pi^4 + 
           1620*Zeta[3]))/135)/Nc^2) + 
    Nf*((((-64*I)/3)*Pi*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
        (8*Pi*(-5*I + 17*Pi))/(3*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(15 - (144*I)*Pi + 114*Pi^2 - (16*I)*Pi^3 + 
           96*Zeta[3]))/9 + (4*(-1125 + (2190*I)*Pi + 470*Pi^2 - 
           (1360*I)*Pi^3 + 146*Pi^4 + 5460*Zeta[3]))/45 + 
        (4*RATIO[x]*(7725 - (9540*I)*Pi + 2560*Pi^2 + (3800*I)*Pi^3 + 
           62*Pi^4 - 22080*Zeta[3] + (4320*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^2]*(11940 - (5625*I)*Pi + 1110*Pi^2 + (2010*I)*Pi^3 + 
           223*Pi^4 - 10740*Zeta[3] + (6480*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-8*((-65*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*((1993*I)*Pi + 1080*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((16*I)/405)*RATIO[x^(-1)]*(-5002*I + (105*I)*Pi^2 + 450*Pi^3 + 
          (13590*I)*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*(43811 + (36660*I)*Pi - 
           18420*Pi^2 - (9360*I)*Pi^3 + 19800*Zeta[3]))/405 + 
        (4*(482993 - (80739*I)*Pi - 376020*Pi^2 + (19890*I)*Pi^3 + 
           8748*Pi^4 + 504000*Zeta[3] - (30780*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x]*(482113 - (225738*I)*Pi - 589050*Pi^2 + (94320*I)*Pi^3 + 
           55620*Pi^4 + 543600*Zeta[3] - (158760*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 629160*Pi^2 + 
           (183420*I)*Pi^3 + 121896*Pi^4 - 1030680*Zeta[3] - 
           (285120*I)*Pi*Zeta[3]))/405))) + 
  G[0, 0, x]*((8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    Nf^2*((-8*(1065 - (676*I)*Pi + 300*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((320*I)/27)*Pi*RATIO[x^(-1)] + (2*(-655 + (98*I)*Pi + 360*Pi^2))/
       (15*(-1 + RATIO[x])^2) + 
      ((-32*(2 + I*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (4*(45 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (8*RATIO[x]*(12613 - (3018*I)*Pi + 180*Pi^2 - (720*I)*Pi^3 + 
           852*Pi^4 - 14040*Zeta[3]))/135 + 
        (4*(12155 - (2886*I)*Pi + 6840*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
           9720*Zeta[3]))/135 + (4*RATIO[x^2]*(22845 - (13442*I)*Pi - 
           (1320*I)*Pi^3 + 1917*Pi^4 - 7920*Zeta[3]))/135)/Nc^2 + 
      (2*RATIO[x^2]*(-291 + (6718*I)*Pi + 4400*Pi^2 + (2400*I)*Pi^3 + 
         1917*Pi^4 - 50400*Zeta[3]))/135 - 
      (4*RATIO[x]*(20405 - (18930*I)*Pi + 5820*Pi^2 + (1440*I)*Pi^3 + 
         852*Pi^4 - 40680*Zeta[3]))/135 + 
      (2*(24835 - (31686*I)*Pi + 11940*Pi^2 + (720*I)*Pi^3 + 213*Pi^4 - 
         21240*Zeta[3]))/135) + (16*RATIO[(1 - x)^(-1)]*
      (-22662 + (10646*I)*Pi + 11125*Pi^2 - (2310*I)*Pi^3 + 486*Pi^4 - 
       7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (19170*I)*Pi^3 + 
       5646*Pi^4 - 57960*Zeta[3] - (117720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-9367 - (15868*I)*Pi + 8680*Pi^2 - (33090*I)*Pi^3 + 
       5247*Pi^4 - 181800*Zeta[3] - (142560*I)*Pi*Zeta[3]))/135 - 
    (8*(-46135 - (35798*I)*Pi - 48340*Pi^2 + (9060*I)*Pi^3 + 2466*Pi^4 + 
       131040*Zeta[3] + (174960*I)*Pi*Zeta[3]))/135 + 
    ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((8*(-8475 - (7221*I)*Pi + 11440*Pi^2 + (10*I)*Pi^3 - 180*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
         (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - 
      (16*RATIO[(1 - x)^(-1)]*(57891 + (21880*I)*Pi - 14580*Pi^2 + 
         (1155*I)*Pi^3 + 438*Pi^4 - 13860*Zeta[3] - (12600*I)*Pi*Zeta[3]))/
       135 - (16*RATIO[x]*(304267 - (309132*I)*Pi + 188055*Pi^2 - 
         (35010*I)*Pi^3 + 35910*Pi^4 - 1520280*Zeta[3] - 
         (151470*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^2]*(649298 - (680727*I)*Pi + 47385*Pi^2 - (69030*I)*Pi^3 + 
         69129*Pi^4 - 1390860*Zeta[3] - (238140*I)*Pi*Zeta[3]))/405 + 
      (8*(312325 - (632061*I)*Pi + 449460*Pi^2 + (31140*I)*Pi^3 + 
         12636*Pi^4 - 1117440*Zeta[3] - (294840*I)*Pi*Zeta[3]))/405 + 
      ((16*I)/27)*RATIO[x^(-1)]*(3683*Pi + 330*Pi^3 + 2124*Pi*Zeta[3])) + 
    Nf*(((16*I)*Pi*RATIO[x^(-1)] + (8*(10 + 7*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (32*RATIO[(1 - x)^(-1)]*(57 + (54*I)*Pi - 45*Pi^2 + (2*I)*Pi^3 - 
           12*Zeta[3]))/9 - (4*RATIO[x^2]*(-3980 + (1875*I)*Pi - 85*Pi^2 - 
           (130*I)*Pi^3 + 18*Pi^4 + 2180*Zeta[3] + (720*I)*Pi*Zeta[3]))/15 - 
        (4*(-4680 - (1350*I)*Pi + 130*Pi^2 - (410*I)*Pi^3 + 31*Pi^4 + 
           2100*Zeta[3] + (1080*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x]*(2130 - (2970*I)*Pi - 1615*Pi^2 + (500*I)*Pi^3 + 2*Pi^4 + 
           12480*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((16*I)/27)*(-625*Pi + 36*Pi^3)*RATIO[x^(-1)] - 
        (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/
         (-1 + RATIO[x])^3 + (2*(18015 + (17742*I)*Pi - 23920*Pi^2 - 
           (40*I)*Pi^3 + 720*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(-40365 + (422*I)*Pi + 2580*Pi^2 - 
           (300*I)*Pi^3 + 4320*Zeta[3]))/135 + 
        (-1211990 + (2741292*I)*Pi - 1517760*Pi^2 - (43200*I)*Pi^3 - 
          46089*Pi^4 + 2867760*Zeta[3] + (369360*I)*Pi*Zeta[3])/405 - 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 101100*Pi^2 - 
           (153180*I)*Pi^3 + 150201*Pi^4 - 1963800*Zeta[3] - 
           (460080*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x]*(1274210 - (500760*I)*Pi + 443430*Pi^2 - (98280*I)*Pi^3 + 
           144423*Pi^4 - 4217760*Zeta[3] - (524880*I)*Pi*Zeta[3]))/405))) + 
  Nf^2*((2*((49*I)*Pi^3 + 153*Pi^4 - 294*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((60479*I)*Pi + 11745*Pi^2 - (32976*I)*Pi^3 + 
       6390*Pi^4 + 253800*Zeta[3] - (4320*I)*Pi*Zeta[3]))/3645 + 
    (4*RATIO[x^(-1)]*((-26014*I)*Pi + 5103*Pi^2 + (34560*I)*Pi*Zeta[3]))/
     3645 + ((28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((159*I)*Pi + 469*Pi^2 - (4*I)*Pi^3 + 34*Pi^4 + 2544*Zeta[3]))/45 + 
      ((16*I)/405)*RATIO[x^(-1)]*(-375*Pi + 556*Pi^3 - 1440*Pi*Zeta[3]) + 
      (2*(35532 - (92022*I)*Pi + 303730*Pi^2 - (95046*I)*Pi^3 + 17136*Pi^4 + 
         (756*I)*Pi^5 + 969*Pi^6 - 547092*Zeta[3] + (15120*I)*Pi*Zeta[3] - 
         204120*Pi^2*Zeta[3] + 181440*Zeta[3]^2))/2835 - 
      (8*RATIO[x]*(205744*Pi^2 - (95109*I)*Pi^3 - 18774*Pi^4 + (756*I)*Pi^5 + 
         1938*Pi^6 + 13482*Zeta[3] - (166320*I)*Pi*Zeta[3] - 
         147420*Pi^2*Zeta[3] + 362880*Zeta[3]^2))/2835 + 
      (2*RATIO[x^2]*(479745*Pi^2 - (282282*I)*Pi^3 - 46298*Pi^4 + 
         (2772*I)*Pi^5 + 8721*Pi^6 - 746004*Zeta[3] - (599760*I)*Pi*Zeta[3] - 
         166320*Pi^2*Zeta[3] + 1632960*Zeta[3]^2))/2835)/Nc^2 + 
    (RATIO[x^2]*(-10185*Pi^2 + (235130*I)*Pi^3 + 206430*Pi^4 + 
       (6552*I)*Pi^5 + 14535*Pi^6 - 1551340*Zeta[3] + 
       (2856000*I)*Pi*Zeta[3] - 241920*Pi^2*Zeta[3] + 2721600*Zeta[3]^2 - 
       4485600*Zeta[5]))/4725 - (4*RATIO[x]*(423710*Pi^2 + (37485*I)*Pi^3 + 
       261835*Pi^4 + (2814*I)*Pi^5 + 9690*Pi^6 + 2135910*Zeta[3] + 
       (1386000*I)*Pi*Zeta[3] - 767340*Pi^2*Zeta[3] + 1814400*Zeta[3]^2 - 
       4120200*Zeta[5]))/14175 + (249480 - (1253910*I)*Pi + 2325190*Pi^2 - 
      (597450*I)*Pi^3 + 598640*Pi^4 + (14196*I)*Pi^5 + 4845*Pi^6 + 
      4738020*Zeta[3] - (478800*I)*Pi*Zeta[3] - 763560*Pi^2*Zeta[3] + 
      907200*Zeta[3]^2 - 3250800*Zeta[5])/14175) + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 + (172560*I)*Pi^3 + 
     26961*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 - 485472*Zeta[3] - 
     (128160*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^2]*(16650585*Pi^2 - (31077060*I)*Pi^3 - 4274655*Pi^4 - 
     (159117*I)*Pi^5 + 197755*Pi^6 - 56370720*Zeta[3] - 
     (26472600*I)*Pi*Zeta[3] + 827820*Pi^2*Zeta[3] + 
     (3969000*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] - 
     (32545800*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[x]*(16650585*Pi^2 - (26725020*I)*Pi^3 - 2620485*Pi^4 - 
     (14847*I)*Pi^5 + 287845*Pi^6 - 82482960*Zeta[3] - 
     (29458800*I)*Pi*Zeta[3] + 3045420*Pi^2*Zeta[3] + 
     (7484400*I)*Pi^3*Zeta[3] + 77905800*Zeta[3]^2 + 12984300*Zeta[5] - 
     (51256800*I)*Pi*Zeta[5]))/14175 - 
  (4*(461160 - (1255380*I)*Pi - 2895865*Pi^2 + (31954230*I)*Pi^3 - 
     95655*Pi^4 - (1051806*I)*Pi^5 + 164660*Pi^6 + 61684140*Zeta[3] + 
     (22843800*I)*Pi*Zeta[3] - 4893840*Pi^2*Zeta[3] - 
     (10659600*I)*Pi^3*Zeta[3] - 30618000*Zeta[3]^2 - 26989200*Zeta[5] + 
     (55339200*I)*Pi*Zeta[5]))/14175 + 
  Nc^2*((4*((10713*I)*Pi^3 + 6604*Pi^4 + (24*I)*Pi^5 - 64278*Zeta[3] + 
       (23760*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] - 3600*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + 
    (2*RATIO[(1 - x)^(-1)]*((-5576462*I)*Pi - 553878*Pi^2 + 
       (2303724*I)*Pi^3 - 158211*Pi^4 - (119988*I)*Pi^5 + 30168*Pi^6 - 
       13282488*Zeta[3] + (2743200*I)*Pi*Zeta[3] - 1425600*Pi^2*Zeta[3] - 
       (673920*I)*Pi^3*Zeta[3] - 933120*Zeta[3]^2 - (311040*I)*Pi*Zeta[5]))/
     3645 + (4*RATIO[x^(-1)]*((-2329339*I)*Pi + 317358*Pi^2 - 
       (372504*I)*Pi^3 - (132165*I)*Pi^5 + 19764*Pi^6 + 
       (990900*I)*Pi*Zeta[3] - 1924560*Pi^2*Zeta[3] - 
       (463320*I)*Pi^3*Zeta[3] + (1380240*I)*Pi*Zeta[5]))/3645 + 
    (4*RATIO[x^2]*(22725430*Pi^2 - (23825445*I)*Pi^3 - 1408995*Pi^4 - 
       (201831*I)*Pi^5 + 417740*Pi^6 - 61256790*Zeta[3] - 
       (17073000*I)*Pi*Zeta[3] - 15332940*Pi^2*Zeta[3] + 
       (12303900*I)*Pi^3*Zeta[3] + 116235000*Zeta[3]^2 - 123114600*Zeta[5] - 
       (103987800*I)*Pi*Zeta[5]))/14175 - 
    (2*(691600 + (41883240*I)*Pi - 39120970*Pi^2 + (37728180*I)*Pi^3 - 
       9372335*Pi^4 - (1133538*I)*Pi^5 + 24400*Pi^6 - 56053200*Zeta[3] + 
       (58111200*I)*Pi*Zeta[3] - 3984120*Pi^2*Zeta[3] - 
       (18673200*I)*Pi^3*Zeta[3] - 54885600*Zeta[3]^2 + 144622800*Zeta[5] + 
       (130636800*I)*Pi*Zeta[5]))/14175 - 
    (4*RATIO[x]*(29686475*Pi^2 - (38038980*I)*Pi^3 + 1584380*Pi^4 - 
       (280371*I)*Pi^5 + 402740*Pi^6 + 13689480*Zeta[3] - 
       (41970600*I)*Pi*Zeta[3] - 37849140*Pi^2*Zeta[3] + 
       (17936100*I)*Pi^3*Zeta[3] + 129049200*Zeta[3]^2 - 202343400*Zeta[5] - 
       (144244800*I)*Pi*Zeta[5]))/14175) + 
  Nf*(((2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + ((2*I)/135)*RATIO[x^(-1)]*
       (-10085*Pi + (810*I)*Pi^2 - 630*Pi^3 + 24*Pi^5 + 4560*Pi*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((9995*I)*Pi + 1200*Pi^2 - (1080*I)*Pi^3 + 
         426*Pi^4 + (88*I)*Pi^5 + 20520*Zeta[3] - (4560*I)*Pi*Zeta[3] - 
         2880*Zeta[5]))/135 + (2*RATIO[x^2]*(107460*Pi^2 - (50625*I)*Pi^3 - 
         3591*Pi^4 + (1125*I)*Pi^5 + 22*Pi^6 - 98010*Zeta[3] - 
         (379080*I)*Pi*Zeta[3] - 2700*Pi^2*Zeta[3] + (5400*I)*Pi^3*Zeta[3] - 
         3240*Zeta[3]^2 + 79920*Zeta[5] + (194400*I)*Pi*Zeta[5]))/405 + 
      (RATIO[x]*(-925470*Pi^2 + (275940*I)*Pi^3 + 26271*Pi^4 + 
         (27888*I)*Pi^5 + 2848*Pi^6 + 4362120*Zeta[3] + 
         (4989600*I)*Pi*Zeta[3] - 181440*Pi^2*Zeta[3] - 
         (302400*I)*Pi^3*Zeta[3] + 90720*Zeta[3]^2 + 5639760*Zeta[5] - 
         (453600*I)*Pi*Zeta[5]))/2835 + 
      (2*(20790 - (96390*I)*Pi + 121275*Pi^2 - (254520*I)*Pi^3 + 46305*Pi^4 + 
         (10542*I)*Pi^5 + 110*Pi^6 - 75600*Zeta[3] - (75600*I)*Pi*Zeta[3] + 
         219240*Pi^2*Zeta[3] + (52920*I)*Pi^3*Zeta[3] + 45360*Zeta[3]^2 - 
         1580040*Zeta[5] - (567000*I)*Pi*Zeta[5]))/2835)/Nc + 
    Nc*(((2*I)/3645)*RATIO[x^(-1)]*(1216681*Pi + (100602*I)*Pi^2 + 
        248100*Pi^3 + 34020*Pi^5 - 434160*Pi*Zeta[3] - 
        (466560*I)*Pi^2*Zeta[3]) - (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
         (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + ((2*I)/3645)*
       RATIO[(1 - x)^(-1)]*(1525318*Pi - (445095*I)*Pi^2 - 821532*Pi^3 - 
        (56790*I)*Pi^4 + 19440*Pi^5 - (4347000*I)*Zeta[3] - 
        521640*Pi*Zeta[3] - (259200*I)*Pi^2*Zeta[3] - (77760*I)*Zeta[5]) + 
      (2*((-7329*I)*Pi^3 - 7238*Pi^4 - (48*I)*Pi^5 + 43974*Zeta[3] - 
         (49680*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 7200*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(11329010*Pi^2 - (16963240*I)*Pi^3 - 151445*Pi^4 + 
         (208544*I)*Pi^5 + 314155*Pi^6 + 17220560*Zeta[3] - 
         (12280800*I)*Pi*Zeta[3] - 20643840*Pi^2*Zeta[3] + 
         (8290800*I)*Pi^3*Zeta[3] + 76658400*Zeta[3]^2 - 70005600*Zeta[5] - 
         (110376000*I)*Pi*Zeta[5]))/4725 + (-2183720 + (25820340*I)*Pi - 
        57594460*Pi^2 + (34836900*I)*Pi^3 - 15812580*Pi^4 - 
        (1315104*I)*Pi^5 - 274275*Pi^6 - 25642680*Zeta[3] + 
        (66175200*I)*Pi*Zeta[3] + 19232640*Pi^2*Zeta[3] - 
        (12625200*I)*Pi^3*Zeta[3] - 73483200*Zeta[3]^2 + 46267200*Zeta[5] + 
        (143337600*I)*Pi*Zeta[5])/28350 - 
      (RATIO[x^2]*(10852765*Pi^2 - (34018320*I)*Pi^3 - 7494340*Pi^4 + 
         (38892*I)*Pi^5 + 984105*Pi^6 - 125576640*Zeta[3] + 
         (13507200*I)*Pi*Zeta[3] - 20565720*Pi^2*Zeta[3] + 
         (21621600*I)*Pi^3*Zeta[3] + 232470000*Zeta[3]^2 - 
         225401400*Zeta[5] - (291211200*I)*Pi*Zeta[5]))/14175)) + 
  G[0, x]*((((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + (860*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - 
      (440*I)*Pi^4 + 144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-6856*I)/405)*Pi*RATIO[x^(-1)] - 
      (2*RATIO[(1 - x)^(-1)]*(60479 + (168966*I)*Pi - 123696*Pi^2 + 
         (2160*I)*Pi^3 - 62640*Zeta[3]))/3645 + 
      (2*((-393*I)*Pi + 79*Pi^2 - 648*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(35591*Pi^2 - (22428*I)*Pi^3 + 1356*Pi^4 + 
         166248*Zeta[3] - (155520*I)*Pi*Zeta[3] - 29160*Pi^2*Zeta[3]))/405 - 
      (2*RATIO[x]*(37797 + (82362*I)*Pi + 66014*Pi^2 - (29136*I)*Pi^3 + 
         7371*Pi^4 + 137376*Zeta[3] - (181440*I)*Pi*Zeta[3] - 
         25920*Pi^2*Zeta[3]))/405 + (47694 - (15546*I)*Pi + 108122*Pi^2 - 
        (15240*I)*Pi^3 + 5301*Pi^4 - 118800*Zeta[3] - (103680*I)*Pi*Zeta[3] - 
        6480*Pi^2*Zeta[3])/405 + 
      ((4*RATIO[(1 - x)^(-1)]*(-159 + (246*I)*Pi + 836*Pi^2 + 720*Zeta[3]))/
         45 - (4*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) - (4*RATIO[x]*(6043 - (12482*I)*Pi + 
           2534*Pi^2 + (2520*I)*Pi^3 + 1509*Pi^4 + 19440*Zeta[3] - 
           8640*Pi^2*Zeta[3]))/135 + (2*(9602 - (11950*I)*Pi + 9538*Pi^2 + 
           (720*I)*Pi^3 + 1287*Pi^4 - 25920*Zeta[3] - 2160*Pi^2*Zeta[3]))/
         135 - (4*RATIO[x^2]*(2401*Pi^2 - (8340*I)*Pi^3 + 1122*Pi^4 - 
           50040*Zeta[3] + 29160*Pi^2*Zeta[3]))/405)/Nc^2) + 
    (8*RATIO[x]*(33054 + (1007664*I)*Pi + 634094*Pi^2 - (251574*I)*Pi^3 - 
       42315*Pi^4 - (9054*I)*Pi^5 - 437796*Zeta[3] + (563760*I)*Pi*Zeta[3] - 
       356400*Pi^2*Zeta[3] - 868320*Zeta[5]))/405 + 
    (8*RATIO[x^2]*(-4590*Pi^2 + (17498*I)*Pi^3 + 287*Pi^4 + (910*I)*Pi^5 - 
       75428*Zeta[3] - (19680*I)*Pi*Zeta[3] + 30600*Pi^2*Zeta[3] + 
       58680*Zeta[5]))/45 - (8*RATIO[(1 - x)^(-1)]*(-9933 + (55890*I)*Pi + 
       96992*Pi^2 - (36240*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 
       143820*Zeta[3] - (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 
       87480*Zeta[5]))/405 + (8*(-7560 + (16062*I)*Pi - 3997*Pi^2 + 
       (7320*I)*Pi^3 + 46893*Pi^4 + (4338*I)*Pi^5 - 310680*Zeta[3] - 
       (356400*I)*Pi*Zeta[3] + 324000*Pi^2*Zeta[3] + 424440*Zeta[5]))/405 + 
    Nc^2*((32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
      (4*((-50850*I)*Pi + 11583*Pi^2 + (7260*I)*Pi^3 + 4*Pi^4 - 
         152280*Zeta[3] - (1080*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      ((8*I)/135)*RATIO[x^(-1)]*(22154*Pi + (1080*I)*Pi^2 - 7185*Pi^3 + 
        411*Pi^5 - 89430*Pi*Zeta[3] - (6840*I)*Pi^2*Zeta[3]) + 
      (4*RATIO[x]*(-629680 + (492090*I)*Pi - 135274*Pi^2 - (208482*I)*Pi^3 - 
         166449*Pi^4 - (29250*I)*Pi^5 - 2587428*Zeta[3] + 
         (3271320*I)*Pi*Zeta[3] + 335340*Pi^2*Zeta[3] - 110160*Zeta[5]))/
       405 + (4*RATIO[x^2]*(-21343*Pi^2 + (316236*I)*Pi^3 + 24327*Pi^4 + 
         (19260*I)*Pi^5 + 2002464*Zeta[3] - (2148120*I)*Pi*Zeta[3] - 
         422820*Pi^2*Zeta[3] + 142560*Zeta[5]))/405 + 
      (4*(135194 - (457674*I)*Pi + 860540*Pi^2 - (44250*I)*Pi^3 + 
         74661*Pi^4 + (10548*I)*Pi^5 - 1042920*Zeta[3] - 
         (1580580*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 375840*Zeta[5]))/
       405 - (4*RATIO[(1 - x)^(-1)]*(2788231 + (5615082*I)*Pi - 
         2468814*Pi^2 - (500850*I)*Pi^3 + 69201*Pi^4 + (22032*I)*Pi^5 - 
         127440*Zeta[3] - (1924560*I)*Pi*Zeta[3] + 541080*Pi^2*Zeta[3] + 
         1691280*Zeta[5]))/3645) + 
    Nf*(((24*I)*Pi*RATIO[x^(-1)] + (8*((30*I)*Pi + 13*Pi^2 - (15*I)*Pi^3 - 
           216*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(-9995 - (14580*I)*Pi + 3240*Pi^2 + 
           (3240*I)*Pi^3 + 72*Pi^4 + 19680*Zeta[3] + (2880*I)*Pi*Zeta[3]))/
         135 + (RATIO[x^2]*(-3130*Pi^2 + (9120*I)*Pi^3 - 1813*Pi^4 - 
           (16*I)*Pi^5 - 43200*Zeta[3] - (10800*I)*Pi*Zeta[3] + 
           3360*Pi^2*Zeta[3] - 61920*Zeta[5]))/45 + 
        (3300 + (14220*I)*Pi + 3180*Pi^2 - (2420*I)*Pi^3 + 33*Pi^4 + 
          (52*I)*Pi^5 - 20640*Zeta[3] - (12000*I)*Pi*Zeta[3] + 
          3120*Pi^2*Zeta[3] - 2160*Zeta[5])/45 + 
        (4*RATIO[x]*(-1545 + (9855*I)*Pi + 710*Pi^2 - (2070*I)*Pi^3 + 
           472*Pi^4 - (86*I)*Pi^5 + 4560*Zeta[3] + (6360*I)*Pi*Zeta[3] - 
           1560*Pi^2*Zeta[3] + 11880*Zeta[5]))/45)/Nc + 
      Nc*((-32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
        (2*((-54045*I)*Pi + 9555*Pi^2 + (8040*I)*Pi^3 + 8*Pi^4 - 
           118800*Zeta[3] - (2160*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(762659 + (1719711*I)*Pi - 966966*Pi^2 - 
           (63180*I)*Pi^3 + 13554*Pi^4 - 212220*Zeta[3] - 
           (311040*I)*Pi*Zeta[3]))/3645 - ((16*I)/405)*RATIO[x^(-1)]*
         (-5002*Pi - (405*I)*Pi^2 + 1845*Pi^3 + 17910*Pi*Zeta[3]) + 
        (RATIO[x^2]*(-216064*Pi^2 - (347448*I)*Pi^3 - 108501*Pi^4 - 
           (33912*I)*Pi^5 - 3981312*Zeta[3] + (3760560*I)*Pi*Zeta[3] + 
           1032480*Pi^2*Zeta[3] - 2293920*Zeta[5]))/405 + 
        (2*(-163429 + (312351*I)*Pi - 727457*Pi^2 + (105120*I)*Pi^3 - 
           78969*Pi^4 - (4500*I)*Pi^5 + 1084680*Zeta[3] + 
           (865080*I)*Pi*Zeta[3] + 30240*Pi^2*Zeta[3] - 285120*Zeta[5]))/
         405 + (2*RATIO[x]*(299819 + (332004*I)*Pi + 65668*Pi^2 - 
           (31212*I)*Pi^3 + 206349*Pi^4 + (19152*I)*Pi^5 + 2110032*Zeta[3] - 
           (2378160*I)*Pi*Zeta[3] - 442800*Pi^2*Zeta[3] + 1192320*Zeta[5]))/
         405))) + G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*
     RATIO[x^(-2)] + ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    Nf^2*(((-4*I)/405)*(3397*Pi + (2430*I)*Pi^2 + 480*Pi^3)*
       RATIO[(1 - x)^(-1)] + (4*((-20*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/5 + 
      (8*RATIO[x^(-1)]*(-13007 + (20250*I)*Pi + 7074*Pi^2 + 17280*Zeta[3]))/
       3645 - (2*RATIO[x^2]*(-11509*Pi^2 - (6228*I)*Pi^3 + 4962*Pi^4 + 
         198648*Zeta[3] - (62640*I)*Pi*Zeta[3] - 29160*Pi^2*Zeta[3]))/405 + 
      (2*RATIO[x]*(37797 + (82362*I)*Pi - 29986*Pi^2 - (1056*I)*Pi^3 + 
         11406*Pi^4 + 261216*Zeta[3] - (79920*I)*Pi*Zeta[3] - 
         25920*Pi^2*Zeta[3]))/405 - (2*(41760 + (122079*I)*Pi - 19889*Pi^2 + 
         (4620*I)*Pi^3 + 3093*Pi^4 + 71640*Zeta[3] - (20520*I)*Pi*Zeta[3] - 
         3240*Pi^2*Zeta[3]))/405 + 
      ((56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((16*I)/405)*RATIO[x^(-1)]*(375*I - 810*Pi + (139*I)*Pi^2 + 
          180*Pi^3 + (360*I)*Zeta[3]) + (4*RATIO[x]*(6043 - (12482*I)*Pi - 
           10526*Pi^2 + (6480*I)*Pi^3 + 1428*Pi^4 + 11520*Zeta[3] - 
           8640*Pi^2*Zeta[3]))/135 - (4*(6992 - (14075*I)*Pi - 8021*Pi^2 + 
           (2700*I)*Pi^3 + 612*Pi^4 + 1800*Zeta[3] - 1080*Pi^2*Zeta[3]))/
         135 + (4*RATIO[x^2]*(8881*Pi^2 - (8340*I)*Pi^3 + 1122*Pi^4 - 
           50040*Zeta[3] + 29160*Pi^2*Zeta[3]))/405)/Nc^2) + 
    (8*(25494 + (1023726*I)*Pi + 588787*Pi^2 - (231690*I)*Pi^3 + 50634*Pi^4 - 
       (8676*I)*Pi^5 - 557820*Zeta[3] + (309960*I)*Pi*Zeta[3] - 
       17280*Pi^2*Zeta[3] - 648000*Zeta[5]))/405 + 
    (16*RATIO[x^2]*(-2295*Pi^2 - (4019*I)*Pi^3 + 3369*Pi^4 - (989*I)*Pi^5 + 
       38894*Zeta[3] + (39240*I)*Pi*Zeta[3] - 44100*Zeta[5]))/45 - 
    (16*RATIO[(1 - x)^(-1)]*((-13347*I)*Pi + 2340*Pi^2 - (1800*I)*Pi^3 - 
       99*Pi^4 - (242*I)*Pi^5 + 10800*Zeta[3] + (1980*I)*Pi*Zeta[3] + 
       10860*Pi^2*Zeta[3] - 8280*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 55890*Pi + (96992*I)*Pi^2 + 47670*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*RATIO[x]*(-16527 - (503832*I)*Pi - 275737*Pi^2 + (98067*I)*Pi^3 - 
       39429*Pi^4 + (10188*I)*Pi^5 + 119178*Zeta[3] - (640440*I)*Pi*Zeta[3] + 
       35100*Pi^2*Zeta[3] + 526500*Zeta[5]))/405 + 
    Nc^2*(((-8*I)/15)*(695*Pi + (93*I)*Pi^2 + 50*Pi^3)*RATIO[x^(-2)] - 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*(-710366 - (258762*I)*Pi + 1048540*Pi^2 - (818940*I)*Pi^3 - 
         36447*Pi^4 - (9864*I)*Pi^5 - 1138860*Zeta[3] + 
         (994140*I)*Pi*Zeta[3] - 45360*Pi^2*Zeta[3] - 317520*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(225508*Pi^2 - (407046*I)*Pi^3 - 46203*Pi^4 - 
         (18918*I)*Pi^5 - 2216484*Zeta[3] + (1546560*I)*Pi*Zeta[3] + 
         453600*Pi^2*Zeta[3] - 113400*Zeta[5]))/405 + 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(3788*Pi - (23940*I)*Pi^2 - 3290*Pi^3 - 
        (1177*I)*Pi^4 + 646*Pi^5 - (18840*I)*Zeta[3] - 11220*Pi*Zeta[3] - 
        (9600*I)*Pi^2*Zeta[3] - (26280*I)*Zeta[5]) + 
      ((4*I)/3645)*RATIO[x^(-1)]*(2329339*I + 706320*Pi + (552846*I)*Pi^2 + 
        1000620*Pi^3 + (2079*I)*Pi^4 + 20304*Pi^5 - (6897420*I)*Zeta[3] - 
        1069200*Pi*Zeta[3] - (230040*I)*Pi^2*Zeta[3] + (272160*I)*Zeta[5]) + 
      (4*RATIO[x]*(629680 - (492090*I)*Pi - 1013066*Pi^2 + (1070232*I)*Pi^3 + 
         144165*Pi^4 + (28908*I)*Pi^5 + 3274128*Zeta[3] - 
         (2558520*I)*Pi*Zeta[3] - 366120*Pi^2*Zeta[3] + 81000*Zeta[5]))/
       405) + Nf*((((-4*I)/3)*(-17*Pi - (9*I)*Pi^2 + 7*Pi^3)*RATIO[x^(-2)] - 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((5*I)*Pi - 17*Pi^2 - (8*I)*Pi^3 + 
           48*Zeta[3]))/3 + (2*RATIO[x^(-1)]*(-10085 + (720*I)*Pi + 
           3600*Pi^2 - (1080*I)*Pi^3 + 12*Pi^4 + 8880*Zeta[3] + 
           (2880*I)*Pi*Zeta[3]))/135 + (4*RATIO[x]*(1545 - (9855*I)*Pi + 
           895*Pi^2 + (1620*I)*Pi^3 - 170*Pi^4 + (146*I)*Pi^5 - 
           4620*Zeta[3] + (1920*I)*Pi*Zeta[3] + 1080*Pi^2*Zeta[3] - 
           19080*Zeta[5]))/45 + (-6360 + (20520*I)*Pi - 2630*Pi^2 - 
          (7760*I)*Pi^3 + 607*Pi^4 - (172*I)*Pi^5 + 23640*Zeta[3] + 
          (2640*I)*Pi*Zeta[3] - 2160*Pi^2*Zeta[3] + 16560*Zeta[5])/45 + 
        (RATIO[x^2]*(2770*Pi^2 - (7680*I)*Pi^3 + 2173*Pi^4 - (224*I)*Pi^5 + 
           46080*Zeta[3] + (10800*I)*Pi*Zeta[3] - 1440*Pi^2*Zeta[3] + 
           90720*Zeta[5]))/45)/Nc + 
      Nc*(((-4*I)/15)*(-800*Pi - (87*I)*Pi^2 + 70*Pi^3)*RATIO[x^(-2)] - 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*((43811*I)*Pi + 29160*Pi^2 - (3780*I)*Pi^3 + 
           642*Pi^4 + 3600*Zeta[3] - (6120*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x^(-1)]*(-1216681 + (453600*I)*Pi - 86028*Pi^2 + 
           (110160*I)*Pi^3 + 1080*Pi^4 + 2378160*Zeta[3] - 
           (466560*I)*Pi*Zeta[3]))/3645 + 
        (2*RATIO[x]*(-299819 - (332004*I)*Pi + 1308692*Pi^2 - 
           (799128*I)*Pi^3 - 185796*Pi^4 - (17388*I)*Pi^5 - 3103992*Zeta[3] + 
           (1492560*I)*Pi*Zeta[3] + 502200*Pi^2*Zeta[3] - 1263600*Zeta[5]))/
         405 + (686600 + (1042206*I)*Pi - 2028896*Pi^2 + (690300*I)*Pi^3 + 
          102807*Pi^4 + (7236*I)*Pi^5 + 2889720*Zeta[3] - 
          (1013040*I)*Pi*Zeta[3] - 119880*Pi^2*Zeta[3] + 641520*Zeta[5])/
         405 + (RATIO[x^2]*(-646916*Pi^2 + (743088*I)*Pi^3 + 143169*Pi^4 + 
           (30384*I)*Pi^5 + 4902192*Zeta[3] - (1946160*I)*Pi*Zeta[3] - 
           1151280*Pi^2*Zeta[3] + 2436480*Zeta[5]))/405))), 
 G[0, 0, 0, 1, 0, 0, x]*(-8960 + 1536*RATIO[(1 - x)^(-1)] + 
    2048*RATIO[x^(-1)] + 21376*RATIO[x] + 
    Nf*((-96 + 192*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(-64 + 128*RATIO[x] - 128*RATIO[x^2])) + 
    Nc^2*(-1664 + 768*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      832*RATIO[x] - 832*RATIO[x^2]) - 14336*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-2176 + 768*RATIO[(1 - x)^(-1)] + 
    256*RATIO[x^(-1)] + 10112*RATIO[x] + 
    Nf*(Nc*(-288 + 2496*RATIO[x] - 2560*RATIO[x^2]) + 
      (-352 + 1472*RATIO[x] - 1344*RATIO[x^2])/Nc) + 
    Nc^2*(-2880 + 1152*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
      2688*RATIO[x] - 5952*RATIO[x^2]) - 12160*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-384 - 768*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-1)] + 9216*RATIO[x] + 
    Nf*(Nc*(-224 + 4672*RATIO[x] - 5248*RATIO[x^2]) + 
      (-576 + 2304*RATIO[x] - 2048*RATIO[x^2])/Nc) + 
    Nc^2*(-3904 + 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      512*RATIO[x] - 1728*RATIO[x^2]) - 8448*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(-23040 - 1024*RATIO[x^(-1)] + 60672*RATIO[x] + 
    Nf*(Nc*(-320 + 640*RATIO[x] - 640*RATIO[x^2]) + 
      (-64 + 128*RATIO[x] - 128*RATIO[x^2])/Nc) - 41600*RATIO[x^2] + 
    Nc^2*(256 - 128*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 128*RATIO[x] + 
      128*RATIO[x^2])) + G[0, 0, 0, 0, 0, 0, x]*
   (34304 - 3584*RATIO[(1 - x)^(-1)] - 83200*RATIO[x] + 62720*RATIO[x^2] + 
    Nc^2*(1024 - 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x] + 512*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, 1, x]*(6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-544 + 2624*RATIO[x] - 2880*RATIO[x^2]) + 
      (-192 + 576*RATIO[x] - 288*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(3136 - 1088*RATIO[(1 - x)^(-1)] - (3968*RATIO[x^(-1)])/3 - 
      3200*RATIO[x] + 4544*RATIO[x^2])) + G[0, 0, 1, 0, 1, 0, x]*
   (6528 + 512*RATIO[x^(-1)] - 18816*RATIO[x] + 
    Nf*(Nc*(-544 + 2624*RATIO[x] - 2880*RATIO[x^2]) + 
      (-192 + 576*RATIO[x] - 288*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(3136 - 1088*RATIO[(1 - x)^(-1)] - (3968*RATIO[x^(-1)])/3 - 
      3200*RATIO[x] + 4544*RATIO[x^2])) + G[0, 1, 1, 0, 1, 1, x]*
   (-3200 + (5632*RATIO[(1 - x)^(-1)])/3 + (5888*RATIO[x^(-1)])/3 - 
    1280*RATIO[x] + Nf*(Nc*(256 + 1696*RATIO[x] - 2224*RATIO[x^2]) + 
      (-320 + 544*RATIO[x] - 240*RATIO[x^2])/Nc) + 4480*RATIO[x^2] + 
    Nc^2*(-5312 + (5888*RATIO[(1 - x)^(-1)])/3 + (6784*RATIO[x^(-1)])/3 - 
      1088*RATIO[x] + 5248*RATIO[x^2])) + G[0, 0, 0, 1, 0, 1, x]*
   (3328 - 640*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nf*((-128 + 256*RATIO[x])/Nc + Nc*(-960 + 3648*RATIO[x] - 
        3936*RATIO[x^2])) + 7424*RATIO[x^2] + 
    Nc^2*(6080 - 2304*RATIO[(1 - x)^(-1)] - (7232*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 6080*RATIO[x^2])) + G[0, 0, 0, 1, 1, 0, x]*
   (3328 - 640*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 5504*RATIO[x] + 
    Nf*((-128 + 256*RATIO[x])/Nc + Nc*(-960 + 3648*RATIO[x] - 
        3936*RATIO[x^2])) + 7424*RATIO[x^2] + 
    Nc^2*(6080 - 2304*RATIO[(1 - x)^(-1)] - (7232*RATIO[x^(-1)])/3 - 
      4480*RATIO[x] + 6080*RATIO[x^2])) + G[1, 0, 1, 0, 1, 1, x]*
   (2944 + 1536*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] - 13568*RATIO[x] + 
    Nf*(Nc*(-864 + 5568*RATIO[x] - 6464*RATIO[x^2]) + 
      (-480 + 768*RATIO[x] - 224*RATIO[x^2])/Nc) + 19968*RATIO[x^2] + 
    Nc^2*(-128 + 1280*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 
      6080*RATIO[x] + 13376*RATIO[x^2])) + G[1, 0, 0, 1, 1, 1, x]*
   (-640 + 2304*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] - 14080*RATIO[x] + 
    Nf*(Nc*(-2368 + 14144*RATIO[x] - 16352*RATIO[x^2]) + 
      (-896 + 1792*RATIO[x] - 832*RATIO[x^2])/Nc) + 30080*RATIO[x^2] + 
    Nc^2*(2560 + 1280*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      13952*RATIO[x] + 28032*RATIO[x^2])) + G[0, 1, 1, 0, 0, 1, x]*
   (-3456 - 896*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] + 9984*RATIO[x] - 
    7424*RATIO[x^2] + Nc^2*(2176 - 128*RATIO[(1 - x)^(-1)] - 
      (1280*RATIO[x^(-1)])/3 - 1664*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-224 + 1216*RATIO[x] - 1408*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 64*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 0, 1, 0, x]*(-3456 - 896*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 9984*RATIO[x] - 7424*RATIO[x^2] + 
    Nc^2*(2176 - 128*RATIO[(1 - x)^(-1)] - (1280*RATIO[x^(-1)])/3 - 
      1664*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-224 + 1216*RATIO[x] - 1408*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 64*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, 0, x]*(-31744 - 768*RATIO[(1 - x)^(-1)] - 
    2560*RATIO[x^(-1)] + 88064*RATIO[x] + 
    Nc^2*(-1024 + 128*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 
      512*RATIO[x] - 512*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(64 - 128*RATIO[x] + 128*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, 0, x]*((5888*RATIO[(1 - x)^(-1)])/3 + 
    (5632*RATIO[x^(-1)])/3 - 7680*RATIO[x] + 4480*RATIO[x^2] + 
    Nc^2*(3584 - (1664*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 - 
      1792*RATIO[x] + 1792*RATIO[x^2]) + 
    Nf*(Nc*(-544 + 1088*RATIO[x] - 1088*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 192*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, 0, x]*(8960 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    (7936*RATIO[x^(-1)])/3 - 33664*RATIO[x] + 22912*RATIO[x^2] + 
    Nc^2*(2432 - (512*RATIO[(1 - x)^(-1)])/3 + (640*RATIO[x^(-1)])/3 - 
      1216*RATIO[x] + 1216*RATIO[x^2]) + 
    Nf*(Nc*(-416 + 832*RATIO[x] - 832*RATIO[x^2]) + 
      (128 - 256*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, 1, x]*(8064 - 256*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] - 27648*RATIO[x] + 24320*RATIO[x^2] + 
    Nc^2*(2880 - 960*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] - 
      1728*RATIO[x] + 2048*RATIO[x^2]) + 
    Nf*(Nc*(-288 + 576*RATIO[x] - 576*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 0, x]*(8064 - 256*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] - 27648*RATIO[x] + 24320*RATIO[x^2] + 
    Nc^2*(2880 - 960*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] - 
      1728*RATIO[x] + 2048*RATIO[x^2]) + 
    Nf*(Nc*(-288 + 576*RATIO[x] - 576*RATIO[x^2]) + 
      (96 - 192*RATIO[x] + 256*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 1, x]*(5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-1144 + 6800*RATIO[x] - 7088*RATIO[x^2]) + 
      (-320 + 640*RATIO[x] - 384*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(-64 + 1536*RATIO[(1 - x)^(-1)] + (3328*RATIO[x^(-1)])/3 - 
      8704*RATIO[x] + 11840*RATIO[x^2]) + 
    Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (64 - 320*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 0, 1, 1, 0, x]*(5504 + 512*RATIO[(1 - x)^(-1)] - 16768*RATIO[x] + 
    Nf*(Nc*(-1144 + 6800*RATIO[x] - 7088*RATIO[x^2]) + 
      (-320 + 640*RATIO[x] - 384*RATIO[x^2])/Nc) + 17792*RATIO[x^2] + 
    Nc^2*(-64 + 1536*RATIO[(1 - x)^(-1)] + (3328*RATIO[x^(-1)])/3 - 
      8704*RATIO[x] + 11840*RATIO[x^2]) + 
    Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (64 - 320*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 1, 1, x]*(-1792 + (7936*RATIO[(1 - x)^(-1)])/3 + 
    (4352*RATIO[x^(-1)])/3 - 12160*RATIO[x] + 
    Nf*(Nc*(-1560 + 12624*RATIO[x] - 14192*RATIO[x^2]) + 
      (-640 + 1472*RATIO[x] - 864*RATIO[x^2])/Nc) + 22912*RATIO[x^2] + 
    Nc^2*(-1728 + (5888*RATIO[(1 - x)^(-1)])/3 + (4864*RATIO[x^(-1)])/3 - 
      15360*RATIO[x] + 26816*RATIO[x^2]) + 
    Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (64 - 320*RATIO[x] + 288*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, 0, 0, x]*(9344 + 768*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] - 26368*RATIO[x] + 19968*RATIO[x^2] + 
    Nc^2*(2624 - 128*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      8896*RATIO[x] + 10752*RATIO[x^2]) + 
    Nf^2*(32 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (64 - 320*RATIO[x] + 288*RATIO[x^2])/Nc^2) + 
    Nf*(Nc*(-632 + 4432*RATIO[x] - 4560*RATIO[x^2]) + 
      (224 - 448*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, 1, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(5376 - (2816*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 - 
      2688*RATIO[x] + 2688*RATIO[x^2]) + 
    Nf*(Nc*(-704 + 1408*RATIO[x] - 1408*RATIO[x^2]) + 
      (192 - 384*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 0, x]*(2560 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    (2560*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 18176*RATIO[x^2] + 
    Nc^2*(5376 - (2816*RATIO[(1 - x)^(-1)])/3 - (896*RATIO[x^(-1)])/3 - 
      2688*RATIO[x] + 2688*RATIO[x^2]) + 
    Nf*(Nc*(-704 + 1408*RATIO[x] - 1408*RATIO[x^2]) + 
      (192 - 384*RATIO[x] + 384*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, 1, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-3584 + 1664*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      1792*RATIO[x] - 1792*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(192 - 384*RATIO[x] + 384*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 0, x]*(-5632 + 3072*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 21248*RATIO[x] + 
    Nc^2*(-3584 + 1664*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      1792*RATIO[x] - 1792*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(192 - 384*RATIO[x] + 384*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(21504 - (256*RATIO[(1 - x)^(-1)])/3 + 
    (6400*RATIO[x^(-1)])/3 - 61440*RATIO[x] + 45952*RATIO[x^2] + 
    Nc^2*(4608 - (1664*RATIO[(1 - x)^(-1)])/3 + (3328*RATIO[x^(-1)])/3 - 
      2304*RATIO[x] + 2304*RATIO[x^2]) + 
    Nf*(Nc*(-960 + 1920*RATIO[x] - 1920*RATIO[x^2]) + 
      (256 - 512*RATIO[x] + 512*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 0, 0, x]*(-11264 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    (1792*RATIO[x^(-1)])/3 + 25600*RATIO[x] - 17280*RATIO[x^2] + 
    Nc^2*(512 - (896*RATIO[(1 - x)^(-1)])/3 - (2048*RATIO[x^(-1)])/3 - 
      256*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*((-128 + 256*RATIO[x] - 256*RATIO[x^2])/Nc + 
      Nc*(256 - 512*RATIO[x] + 512*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 0, 0, x]*(15360 + 2560*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] - 46080*RATIO[x] + 
    Nc^2*(-1792 + 1152*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] + 
      896*RATIO[x] - 896*RATIO[x^2]) + 30080*RATIO[x^2] + 
    Nf*((96 - 192*RATIO[x] + 192*RATIO[x^2])/Nc + 
      Nc*(288 - 576*RATIO[x] + 576*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 1, x]*(-7552 + (512*RATIO[(1 - x)^(-1)])/3 - 
    (5504*RATIO[x^(-1)])/3 + 25856*RATIO[x] + 
    Nc^2*(-1984 - (896*RATIO[(1 - x)^(-1)])/3 - (3392*RATIO[x^(-1)])/3 + 
      1280*RATIO[x] - 1600*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(416 - 832*RATIO[x] + 832*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 0, x]*(-7552 + (512*RATIO[(1 - x)^(-1)])/3 - 
    (5504*RATIO[x^(-1)])/3 + 25856*RATIO[x] + 
    Nc^2*(-1984 - (896*RATIO[(1 - x)^(-1)])/3 - (3392*RATIO[x^(-1)])/3 + 
      1280*RATIO[x] - 1600*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((-128 + 256*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(416 - 832*RATIO[x] + 832*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 0, x]*(-8704 - (7168*RATIO[(1 - x)^(-1)])/3 - 
    (17408*RATIO[x^(-1)])/3 + 47360*RATIO[x] + 
    Nc^2*(-3712 + (1024*RATIO[(1 - x)^(-1)])/3 - (2048*RATIO[x^(-1)])/3 + 
      1856*RATIO[x] - 1856*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((-160 + 320*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(512 - 1024*RATIO[x] + 1024*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, 1, x]*(1920 + 1536*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] - 12288*RATIO[x] + 16896*RATIO[x^2] + 
    Nc^2*(512 + 1792*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] - 
      4096*RATIO[x] + 10240*RATIO[x^2]) + 
    Nf*(Nc*(-64 + 128*RATIO[x] - 512*RATIO[x^2]) + 
      (96 - 960*RATIO[x] + 1024*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, 1, x]*(4736 + 512*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] - 20992*RATIO[x] + 
    Nf*(Nc*(-3104 + 17920*RATIO[x] - 17760*RATIO[x^2]) + 
      (-320 + 640*RATIO[x] - 448*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(2944 + 1024*RATIO[(1 - x)^(-1)] + 832*RATIO[x^(-1)] - 
      28928*RATIO[x] + 33152*RATIO[x^2]) + 
    Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2] + 
      (256 - 1280*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 1, 1, 0, x]*(4736 + 512*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] - 20992*RATIO[x] + 
    Nf*(Nc*(-3104 + 17920*RATIO[x] - 17760*RATIO[x^2]) + 
      (-320 + 640*RATIO[x] - 448*RATIO[x^2])/Nc) + 24320*RATIO[x^2] + 
    Nc^2*(2944 + 1024*RATIO[(1 - x)^(-1)] + 832*RATIO[x^(-1)] - 
      28928*RATIO[x] + 33152*RATIO[x^2]) + 
    Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2] + 
      (256 - 1280*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 1, 1, x]*(6016 + (6400*RATIO[(1 - x)^(-1)])/3 - 
    (256*RATIO[x^(-1)])/3 - 30464*RATIO[x] + 
    Nf*(Nc*(-4192 + 28160*RATIO[x] - 30112*RATIO[x^2]) + 
      (-704 + 1792*RATIO[x] - 1088*RATIO[x^2])/Nc) + 45952*RATIO[x^2] + 
    Nc^2*(3520 + (3584*RATIO[(1 - x)^(-1)])/3 + (2944*RATIO[x^(-1)])/3 - 
      41024*RATIO[x] + 58368*RATIO[x^2]) + 
    Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2] + 
      (256 - 1280*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, 1, 0, 0, x]*(6528 + 2304*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] - 21504*RATIO[x] + 16896*RATIO[x^2] + 
    Nc^2*(4288 - 384*RATIO[x^(-1)] - 26240*RATIO[x] + 27200*RATIO[x^2]) + 
    Nf*(Nc*(-1664 + 10624*RATIO[x] - 9856*RATIO[x^2]) + 
      (544 - 1280*RATIO[x] + 864*RATIO[x^2])/Nc) + 
    Nf^2*(128 - 640*RATIO[x] + 576*RATIO[x^2] + 
      (256 - 1280*RATIO[x] + 1152*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 0, 1, x]*(2560 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    (4736*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 
    Nf*(Nc*(-2456 + 16144*RATIO[x] - 15248*RATIO[x^2]) + 
      (32 - 64*RATIO[x] - 64*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(-448 + (5120*RATIO[(1 - x)^(-1)])/3 + (7552*RATIO[x^(-1)])/3 - 
      30208*RATIO[x] + 31168*RATIO[x^2]) + 
    Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2] + 
      (320 - 1600*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 1, 1, 0, x]*(2560 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    (4736*RATIO[x^(-1)])/3 - 18176*RATIO[x] + 
    Nf*(Nc*(-2456 + 16144*RATIO[x] - 15248*RATIO[x^2]) + 
      (32 - 64*RATIO[x] - 64*RATIO[x^2])/Nc) + 18176*RATIO[x^2] + 
    Nc^2*(-448 + (5120*RATIO[(1 - x)^(-1)])/3 + (7552*RATIO[x^(-1)])/3 - 
      30208*RATIO[x] + 31168*RATIO[x^2]) + 
    Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2] + 
      (320 - 1600*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 1, 1, 1, x]*(13824 - 3584*RATIO[x^(-1)] - 42240*RATIO[x] + 
    Nf*(Nc*(-7992 + 42480*RATIO[x] - 45696*RATIO[x^2]) + 
      (-1344 + 3168*RATIO[x] - 2512*RATIO[x^2])/Nc) + 62720*RATIO[x^2] + 
    Nc^2*(18304 - 2560*RATIO[x^(-1)] - 64064*RATIO[x] + 92224*RATIO[x^2]) + 
    Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2] + 
      (320 - 1600*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 1, 0, 0, x]*(1408 - 2048*RATIO[(1 - x)^(-1)] - 
    2304*RATIO[x^(-1)] - 3968*RATIO[x] + 6656*RATIO[x^2] + 
    Nc^2*(2752 + 512*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] - 
      31808*RATIO[x] + 32768*RATIO[x^2]) + 
    Nf*(Nc*(-2232 + 14736*RATIO[x] - 13936*RATIO[x^2]) + 
      (416 - 832*RATIO[x] + 384*RATIO[x^2])/Nc) + 
    Nf^2*(160 - 800*RATIO[x] + 720*RATIO[x^2] + 
      (320 - 1600*RATIO[x] + 1440*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, 0, 0, 1, x]*(5248 - 512*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nc^2*(-3712 + 1280*RATIO[(1 - x)^(-1)] + (5056*RATIO[x^(-1)])/3 + 
      2432*RATIO[x] - 3072*RATIO[x^2]) + 7424*RATIO[x^2] + 
    Nf*((-160 + 320*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(288 - 1344*RATIO[x] + 1536*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 0, x]*(5248 - 512*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] - 9344*RATIO[x] + 
    Nc^2*(-3712 + 1280*RATIO[(1 - x)^(-1)] + (5056*RATIO[x^(-1)])/3 + 
      2432*RATIO[x] - 3072*RATIO[x^2]) + 7424*RATIO[x^2] + 
    Nf*((-160 + 320*RATIO[x] - 192*RATIO[x^2])/Nc + 
      Nc*(288 - 1344*RATIO[x] + 1536*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-1984 + 320*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
      2624*RATIO[x] - 3968*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((224 - 640*RATIO[x] + 352*RATIO[x^2])/Nc + 
      Nc*(672 - 2880*RATIO[x] + 3136*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 0, x]*(-6528 - 256*RATIO[x^(-1)] + 17280*RATIO[x] + 
    Nc^2*(-1984 + 320*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
      2624*RATIO[x] - 3968*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((224 - 640*RATIO[x] + 352*RATIO[x^2])/Nc + 
      Nc*(672 - 2880*RATIO[x] + 3136*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 1, x]*(-5120 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    (4352*RATIO[x^(-1)])/3 + 11776*RATIO[x] + 
    Nc^2*(-2624 + (3200*RATIO[(1 - x)^(-1)])/3 + (6016*RATIO[x^(-1)])/3 + 
      4864*RATIO[x] - 9280*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((160 - 128*RATIO[x] - 224*RATIO[x^2])/Nc + 
      Nc*(544 - 3008*RATIO[x] + 3456*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, 1, x]*(-896 - 1280*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + 4864*RATIO[x] + 
    Nc^2*(-3584 + 320*RATIO[(1 - x)^(-1)] + (1984*RATIO[x^(-1)])/3 + 
      3520*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((288 - 576*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(1056 - 4224*RATIO[x] + 4576*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, 0, x]*(-896 - 1280*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + 4864*RATIO[x] + 
    Nc^2*(-3584 + 320*RATIO[(1 - x)^(-1)] + (1984*RATIO[x^(-1)])/3 + 
      3520*RATIO[x] - 5440*RATIO[x^2]) - 7424*RATIO[x^2] + 
    Nf*((288 - 576*RATIO[x] + 256*RATIO[x^2])/Nc + 
      Nc*(1056 - 4224*RATIO[x] + 4576*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 0, x]*(-8320 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    (1024*RATIO[x^(-1)])/3 + 18176*RATIO[x] + 
    Nc^2*(-3648 + (640*RATIO[(1 - x)^(-1)])/3 + (640*RATIO[x^(-1)])/3 + 
      9408*RATIO[x] - 11264*RATIO[x^2]) + 
    Nf^2*(-32 + 160*RATIO[x] + (-64 + 320*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 14976*RATIO[x^2] + 
    Nf*((-192 + 384*RATIO[x] - 320*RATIO[x^2])/Nc + 
      Nc*(1176 - 5520*RATIO[x] + 5648*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, 1, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-2304 + 576*RATIO[(1 - x)^(-1)] + (2368*RATIO[x^(-1)])/3 + 
      9600*RATIO[x] - 12416*RATIO[x^2]) + 
    Nf^2*(-32 + 160*RATIO[x] + (-64 + 320*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((128 - 256*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*(1112 - 6352*RATIO[x] + 6576*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 0, x]*(-6144 - 256*RATIO[(1 - x)^(-1)] + 16512*RATIO[x] + 
    Nc^2*(-2304 + 576*RATIO[(1 - x)^(-1)] + (2368*RATIO[x^(-1)])/3 + 
      9600*RATIO[x] - 12416*RATIO[x^2]) + 
    Nf^2*(-32 + 160*RATIO[x] + (-64 + 320*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 16896*RATIO[x^2] + 
    Nf*((128 - 256*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*(1112 - 6352*RATIO[x] + 6576*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(4096 - 2304*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] - 9344*RATIO[x] + 6656*RATIO[x^2] + 
    Nc^2*(6016 - 2560*RATIO[(1 - x)^(-1)] - 2560*RATIO[x^(-1)] - 
      704*RATIO[x] + 960*RATIO[x^2]) + 
    Nf*((800 - 2752*RATIO[x] + 2304*RATIO[x^2])/Nc + 
      Nc*(576 - 6528*RATIO[x] + 7296*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(-1920 + 2048*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] + 7296*RATIO[x] + 
    Nc^2*(1408 + 1024*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      7360*RATIO[x] - 16320*RATIO[x^2]) - 14336*RATIO[x^2] + 
    Nf*((672 - 1248*RATIO[x] + 752*RATIO[x^2])/Nc + 
      Nc*(1024 - 6944*RATIO[x] + 8176*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2944 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    (2816*RATIO[x^(-1)])/3 + 8960*RATIO[x] + 
    Nc^2*(-5440 + (7424*RATIO[(1 - x)^(-1)])/3 + (8320*RATIO[x^(-1)])/3 + 
      8768*RATIO[x] - 15488*RATIO[x^2]) - 17280*RATIO[x^2] + 
    Nf*((384 - 768*RATIO[x] + 128*RATIO[x^2])/Nc + 
      Nc*(1472 - 8128*RATIO[x] + 9248*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 0, x]*(-4224 + 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] + 14208*RATIO[x] + 
    Nc^2*(-4672 + 256*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-1)] + 
      26432*RATIO[x] - 27392*RATIO[x^2]) + 
    Nf^2*(-128 + 640*RATIO[x] + (-256 + 1280*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 12160*RATIO[x^2] + 
    Nf*((-448 + 1088*RATIO[x] - 672*RATIO[x^2])/Nc + 
      Nc*(2112 - 11520*RATIO[x] + 10752*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 0, x]*(384 - 1024*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-1)] + 7680*RATIO[x] + 
    Nc^2*(-2496 - 512*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      31680*RATIO[x] - 32640*RATIO[x^2]) + 
    Nf^2*(-160 + 800*RATIO[x] + (-320 + 1600*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 8448*RATIO[x^2] + 
    Nf*((-544 + 1088*RATIO[x] - 640*RATIO[x^2])/Nc + 
      Nc*(2040 - 14352*RATIO[x] + 13552*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 1, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-2432 + 2560*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      31936*RATIO[x] - 33216*RATIO[x^2]) + 
    Nf^2*(-160 + 800*RATIO[x] + (-320 + 1600*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 576*RATIO[x^2])/Nc + 
      Nc*(3000 - 17616*RATIO[x] + 16784*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 0, x]*(-4992 + 5120*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-1)] + 19968*RATIO[x] + 
    Nc^2*(-2432 + 2560*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] + 
      31936*RATIO[x] - 33216*RATIO[x^2]) + 
    Nf^2*(-160 + 800*RATIO[x] + (-320 + 1600*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 20608*RATIO[x^2] + 
    Nf*((256 - 512*RATIO[x] + 576*RATIO[x^2])/Nc + 
      Nc*(3000 - 17616*RATIO[x] + 16784*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, 1, x]*(-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    (512*RATIO[x^(-1)])/3 + 20480*RATIO[x] + 
    Nc^2*(-5568 + (2240*RATIO[(1 - x)^(-1)])/3 + (4288*RATIO[x^(-1)])/3 + 
      29952*RATIO[x] - 33856*RATIO[x^2]) + 
    Nf^2*(-128 + 640*RATIO[x] + (-256 + 1280*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((64 - 128*RATIO[x])/Nc + Nc*(3072 - 17472*RATIO[x] + 
        17248*RATIO[x^2]))) + G[0, 0, 1, 1, 1, 0, x]*
   (-4864 - (5504*RATIO[(1 - x)^(-1)])/3 + (512*RATIO[x^(-1)])/3 + 
    20480*RATIO[x] + Nc^2*(-5568 + (2240*RATIO[(1 - x)^(-1)])/3 + 
      (4288*RATIO[x^(-1)])/3 + 29952*RATIO[x] - 33856*RATIO[x^2]) + 
    Nf^2*(-128 + 640*RATIO[x] + (-256 + 1280*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 23168*RATIO[x^2] + 
    Nf*((64 - 128*RATIO[x])/Nc + Nc*(3072 - 17472*RATIO[x] + 
        17248*RATIO[x^2]))) + G[1, 1, 0, 1, 1, 1, x]*
   (-3968 - 1024*RATIO[(1 - x)^(-1)] + 22528*RATIO[x] + 
    Nc^2*(-2560 - 512*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      25856*RATIO[x] - 46592*RATIO[x^2]) + 
    Nf^2*(-32 + 160*RATIO[x] + (-64 + 320*RATIO[x] - 288*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 41600*RATIO[x^2] + 
    Nf*((1184 - 2560*RATIO[x] + 1632*RATIO[x^2])/Nc + 
      Nc*(3544 - 21584*RATIO[x] + 24496*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 1, x]*(2176 - (17408*RATIO[(1 - x)^(-1)])/3 - 
    (7168*RATIO[x^(-1)])/3 + 25600*RATIO[x] + 
    Nc^2*(2496 - (13312*RATIO[(1 - x)^(-1)])/3 - (6656*RATIO[x^(-1)])/3 + 
      43584*RATIO[x] - 60544*RATIO[x^2]) + 
    Nf^2*(-160 + 800*RATIO[x] + (-320 + 1600*RATIO[x] - 1440*RATIO[x^2])/
       Nc^2 - 720*RATIO[x^2]) - 36480*RATIO[x^2] + 
    Nf*((704 - 1888*RATIO[x] + 1552*RATIO[x^2])/Nc + 
      Nc*(3672 - 28080*RATIO[x] + 29696*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(-7296 - 2560*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-1)] + 39168*RATIO[x] + 
    Nc^2*(-7168 - 1024*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
      51200*RATIO[x] - 77824*RATIO[x^2]) + 
    Nf^2*(-128 + 640*RATIO[x] + (-256 + 1280*RATIO[x] - 1152*RATIO[x^2])/
       Nc^2 - 576*RATIO[x^2]) - 63616*RATIO[x^2] + 
    Nf*((1312 - 3008*RATIO[x] + 1984*RATIO[x^2])/Nc + 
      Nc*(6080 - 36928*RATIO[x] + 40224*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*(((-128*I)/15)*(-613*I + 840*Pi) + 
    ((256*I)/3)*(-11*I + 32*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    ((256*I)/15)*(191*I + 750*Pi)*RATIO[x] + 
    Nf^2*(64/15 + (256*RATIO[x])/15 + (-128/3 + (640*RATIO[x])/3 - 
        (704*RATIO[x^2])/3)/Nc^2 - (256*RATIO[x^2])/15) + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*((32*(1427 + (510*I)*Pi))/15 + ((128*I)/3)*(-33*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-187*I + 56*Pi)*RATIO[x^(-1)] - 
      ((256*I)/15)*(-149*I + 240*Pi)*RATIO[x] + 
      ((32*I)/15)*(1283*I + 4650*Pi)*RATIO[x^2]) + 
    Nf*(((16*(35 + (12*I)*Pi))/3 - ((128*I)/3)*(-2*I + 21*Pi)*RATIO[x] + 
        (112*(5 + (24*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((16*I)/5)*(361*I + 20*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
        (1088*RATIO[x^(-1)])/3 + (32*(413 - (20*I)*Pi)*RATIO[x])/5 + 
        (32*(11 - (120*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 1, 1, 1, x]*((64*(263 + (114*I)*Pi))/3 - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3584*I)/3)*Pi*RATIO[x^(-1)] + (128*(700 - (141*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nf^2*(32/3 - (832*RATIO[x])/3 + (-512/3 + (2560*RATIO[x])/3 - 
        (2816*RATIO[x^2])/3)/Nc^2 + (1088*RATIO[x^2])/3) + 
    Nc^2*((64*(187 + (123*I)*Pi))/3 - ((32*I)/3)*(-561*I + 94*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(22*I + 19*Pi)*RATIO[x^(-1)] + 
      (128*(701 - (159*I)*Pi)*RATIO[x])/3 + (64*I)*(232*I + 201*Pi)*
       RATIO[x^2]) + Nf*((32*(30 - (7*I)*Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (16*I)*(3*I + 52*Pi)*RATIO[x] + (8*(49 - (216*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(16*(301 - (48*I)*Pi) + (256*RATIO[(1 - x)^(-1)])/3 - 
        (256*RATIO[x^(-1)])/3 + (16*I)*(1063*I + 360*Pi)*RATIO[x] + 
        8*(873 - (856*I)*Pi)*RATIO[x^2]))) + G[1, 1, 0, 1, 0, x]*
   (((-128*I)/15)*(-613*I + 510*Pi) + ((256*I)/3)*(-11*I + 35*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-121*I + 53*Pi)*RATIO[x^(-1)] + 
    ((128*I)/15)*(382*I + 75*Pi)*RATIO[x] + 
    Nf^2*(64/15 + (256*RATIO[x])/15 + (-128/3 + (640*RATIO[x])/3 - 
        (704*RATIO[x^2])/3)/Nc^2 - (256*RATIO[x^2])/15) + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*((32*(1427 - (540*I)*Pi))/15 + ((128*I)/3)*(-33*I + 20*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-187*I + 70*Pi)*RATIO[x^(-1)] - 
      ((64*I)/15)*(-596*I + 135*Pi)*RATIO[x] + ((32*I)/15)*(1283*I + 870*Pi)*
       RATIO[x^2]) + Nf*(((16*(35 - (78*I)*Pi))/3 + ((64*I)/3)*(4*I + 39*Pi)*
         RATIO[x] + (16*(35 - (96*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-16*I)/5)*(-361*I + 80*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
        (1088*RATIO[x^(-1)])/3 + (32*(413 + (290*I)*Pi)*RATIO[x])/5 + 
        (32*(11 - (945*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, 1, 1, x]*((-384*I)*(-18*I + 7*Pi) + 
    (5120*I)*Pi*RATIO[(1 - x)^(-1)] + (2048*I)*Pi*RATIO[x^(-1)] + 
    128*(389 - (84*I)*Pi)*RATIO[x] + (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nf^2*(-1160/3 + (1072*RATIO[x])/3 + (-3280/3 + (7520*RATIO[x])/3 - 
        (3520*RATIO[x^2])/3)/Nc^2 + 448*RATIO[x^2]) + 
    Nc^2*((-32*I)*(-321*I + 14*Pi) + (2560*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (256*I)*(11*I + 5*Pi)*RATIO[x^(-1)] + 32*(2313 - (434*I)*Pi)*RATIO[x] + 
      (128*I)*(317*I + 231*Pi)*RATIO[x^2]) + 
    Nf*((8*(183 - (76*I)*Pi) + (16*I)*(111*I + 106*Pi)*RATIO[x] + 
        16*(17 - (81*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((32*(1363 - (183*I)*Pi))/3 + 512*RATIO[x^(-1)] + 
        ((32*I)/3)*(4046*I + 1221*Pi)*RATIO[x] + 16*(1097 - (967*I)*Pi)*
         RATIO[x^2]))) + G[0, 1, 0, 1, 1, x]*
   (((-64*I)/15)*(-713*I + 1800*Pi) + ((64*I)/3)*(297*I + 40*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (128*(2789 + (765*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(-368/15 + (928*RATIO[x])/15 + (-256/3 + (1280*RATIO[x])/3 - 
        (1408*RATIO[x^2])/3)/Nc^2 - (928*RATIO[x^2])/15) + 
    ((128*I)/5)*(493*I + 50*Pi)*RATIO[x^2] + 
    Nc^2*((64*(533 - (120*I)*Pi))/15 + ((64*I)/3)*(154*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(55*I + 14*Pi)*RATIO[x^(-1)] + 
      (32*(8539 - (2310*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(6469*I + 5010*Pi)*
       RATIO[x^2]) + Nf*((16*(43 - (14*I)*Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (16*I)*(19*I + 40*Pi)*RATIO[x] + (8*(139 - (156*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((32*(1193 - (165*I)*Pi))/15 - 64*RATIO[(1 - x)^(-1)] - 
        (320*RATIO[x^(-1)])/3 + ((16*I)/15)*(9611*I + 3900*Pi)*RATIO[x] + 
        (8*(13537 - (9480*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, 0, 0, x]*(3584*(1 + (3*I)*Pi) + 
    (2048*I)*Pi*RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
    384*(75 - (98*I)*Pi)*RATIO[x] + (128*I)*(307*I + 189*Pi)*RATIO[x^2] + 
    Nc^2*((-512*I)*(-6*I + 5*Pi) + (128*I)*(-11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + (1280*I)*Pi*RATIO[x^(-1)] + 
      128*(19 + (10*I)*Pi)*RATIO[x] - (128*I)*(-17*I + 10*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(64*(8 + (3*I)*Pi) - 256*RATIO[(1 - x)^(-1)] - 
        (128*I)*(-2*I + 3*Pi)*RATIO[x] + 128*(2 + (3*I)*Pi)*RATIO[x^2]) + 
      ((-128*I)*Pi + (256*I)*Pi*RATIO[x] - (256*I)*Pi*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 0, x]*((64*(3083 - (690*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] - ((64*I)/15)*(-2023*I + 60*Pi)*
     RATIO[x] + Nf^2*(-112/15 + (32*RATIO[x])/15 - (32*RATIO[x^2])/15) - 
    ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*(((-32*I)/15)*(-1201*I + 1320*Pi) + ((32*I)/3)*(-77*I + 38*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(132*I + 23*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(79*I + 1470*Pi)*RATIO[x] - ((32*I)/5)*(-697*I + 790*Pi)*
       RATIO[x^2]) + Nf*(Nc*((16*(269 + (720*I)*Pi))/15 - 
        64*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] - 
        ((32*I)/15)*(-347*I + 1710*Pi)*RATIO[x] + 
        (32*(887 + (1875*I)*Pi)*RATIO[x^2])/15) + 
      (16*(3 + (20*I)*Pi) - (32*I)*(-3*I + 20*Pi)*RATIO[x] + 
        (32*I)*(9*I + 10*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(((-576*I)/5)*(-71*I + 70*Pi) - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (64*(2659 + (780*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-1904/5 + (3104*RATIO[x])/5 + (-2368/3 + (4736*RATIO[x])/3 - 
        (1408*RATIO[x^2])/3)/Nc^2 - (224*RATIO[x^2])/5) - 
    ((64*I)/15)*(-2977*I + 1140*Pi)*RATIO[x^2] + 
    Nc^2*(((-128*I)/15)*(-1274*I + 15*Pi) - ((32*I)/3)*(-341*I + 32*Pi)*
       RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 7*Pi)*RATIO[x^(-1)] + 
      (128*(4519 - (465*I)*Pi)*RATIO[x])/15 + ((128*I)/5)*(373*I + 330*Pi)*
       RATIO[x^2]) + Nf*(Nc*((32*(4357 - (60*I)*Pi))/15 - 
        (512*RATIO[x^(-1)])/3 + ((16*I)/15)*(18109*I + 2670*Pi)*RATIO[x] + 
        (8*(5813 - (6570*I)*Pi)*RATIO[x^2])/15) + 
      (16*(17 - (4*I)*Pi) - 64*RATIO[(1 - x)^(-1)] + 16*(15 + (2*I)*Pi)*
         RATIO[x] + (8*I)*(13*I + 10*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, x]*(((-128*I)/3)*(-178*I + 333*Pi) - 
    ((320*I)/3)*(-11*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(887*I + 1962*Pi)*
     RATIO[x] + Nf^2*(-32/3 + (64*RATIO[x])/3 - (64*RATIO[x^2])/3) + 
    (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((64*(148 + (99*I)*Pi))/3 - ((32*I)/3)*(11*I + 102*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(44*I + 51*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-367*I + 126*Pi)*RATIO[x] + 
      (64*(103 + (78*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-16/3 - (128*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x])/3 + 
        (16*(35 + (12*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-64*I)*(-9*I + 2*Pi) - 64*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 + 32*(29 + (8*I)*Pi)*RATIO[x] - 
        ((64*I)/3)*(-19*I + 12*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*(64*(153 - (40*I)*Pi) + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[(1 - x)^(-1)] + ((5888*I)/3)*Pi*RATIO[x^(-1)] + 
    (1600*I)*(15*I + 2*Pi)*RATIO[x] + 
    Nf^2*(-32 + 192*RATIO[x] - (704*RATIO[x^2])/3) + 
    (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((-32*I)/3)*(-343*I + 234*Pi) + ((32*I)/3)*(-517*I + 112*Pi)*
       RATIO[(1 - x)^(-1)] + ((3392*I)/3)*Pi*RATIO[x^(-1)] + 
      ((32*I)/3)*(121*I + 468*Pi)*RATIO[x] - (352*I)*(-31*I + 26*Pi)*
       RATIO[x^2]) + Nf*(Nc*((16*(385 + (72*I)*Pi))/3 - 
        (1792*RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*(-239*I + 144*Pi)*
         RATIO[x] + 32*(51 + (116*I)*Pi)*RATIO[x^2]) + 
      (2848/3 - (64*RATIO[(1 - x)^(-1)])/3 - (3776*RATIO[x])/3 - 
        (16*I)*(-43*I + 12*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, x]*((64*(815 + (474*I)*Pi))/3 - 
    ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-407*I + 94*Pi)*
     RATIO[x^(-1)] + (128*(148 - (501*I)*Pi)*RATIO[x])/3 + 
    ((128*I)/3)*(424*I + 321*Pi)*RATIO[x^2] + 
    Nc^2*(((160*I)/3)*(53*I + 6*Pi) - ((1408*I)/3)*(-2*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-165*I + 19*Pi)*RATIO[x^(-1)] + 
      (128*(110 + (3*I)*Pi)*RATIO[x])/3 - ((32*I)/3)*(-307*I + 42*Pi)*
       RATIO[x^2]) + Nf*(Nc*(144*(5 - (2*I)*Pi) + (512*RATIO[(1 - x)^(-1)])/
         3 + 640*RATIO[x^(-1)] + (192*I)*(13*I + 3*Pi)*RATIO[x] + 
        32*(71 - (18*I)*Pi)*RATIO[x^2]) + ((16*(7 + (12*I)*Pi))/3 + 
        (64*(1 - (6*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(71*I + 12*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 1, 0, 0, x]*
   ((10112*(11 + (15*I)*Pi))/15 + (704*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-559*I + 3405*Pi)*RATIO[x] + ((256*I)/15)*(743*I + 1065*Pi)*
     RATIO[x^2] + Nf^2*(6608/15 - (11488*RATIO[x])/15 + 
      (1984/3 - (2816*RATIO[x])/3 - (704*RATIO[x^2])/3)/Nc^2 + 
      (2848*RATIO[x^2])/15) + Nc^2*((32*(2243 - (140*I)*Pi))/5 + 
      ((256*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(121*I + 80*Pi)*RATIO[x^(-1)] - ((32*I)/5)*(-3913*I + 20*Pi)*
       RATIO[x] + ((32*I)/15)*(2371*I + 360*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(((16*I)/15)*(6571*I + 60*Pi) + (704*RATIO[(1 - x)^(-1)])/3 + 
        (704*RATIO[x^(-1)])/3 + (16*(9851 + (600*I)*Pi)*RATIO[x])/15 + 
        (8*(1663 - (1560*I)*Pi)*RATIO[x^2])/15) + 
      (32*(17 + (4*I)*Pi) + 64*RATIO[(1 - x)^(-1)] - (16*I)*(-25*I + 16*Pi)*
         RATIO[x] + (8*I)*(71*I + 16*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((256*I)*(118*I + 7*Pi) - 
    ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[x^(-1)] + 64*(91 + (178*I)*Pi)*RATIO[x] + 
    64*(387 - (98*I)*Pi)*RATIO[x^2] + 
    Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*((640*(17 + (9*I)*Pi))/3 - ((32*I)/3)*(-121*I + 56*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(66*I + 17*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-257*I + 90*Pi)*RATIO[x] + 
      (32*(353 + (90*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)*(9*I + 4*Pi) + 32*(5 - (4*I)*Pi)*RATIO[x] + 
        64*(3 + (2*I)*Pi)*RATIO[x^2])/Nc + Nc*(((-32*I)/3)*(-67*I + 9*Pi) + 
        (704*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-1)] + 
        (64*(55 + (9*I)*Pi)*RATIO[x])/3 - ((32*I)/3)*(-179*I + 18*Pi)*
         RATIO[x^2]))) + G[1, 0, 1, 0, 0, x]*((64*(1907 + (30*I)*Pi))/15 + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    (128*(169 - (1065*I)*Pi)*RATIO[x])/15 + ((128*I)/5)*(493*I + 50*Pi)*
     RATIO[x^2] + Nf^2*(1432/15 + (176 - 288*RATIO[x])/Nc^2 - 
      (2192*RATIO[x])/15 + (32*RATIO[x^2])/15) + 
    Nc^2*((32*(281 - (630*I)*Pi))/15 + ((32*I)/3)*(-165*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 40*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(4201*I + 1080*Pi)*RATIO[x] - ((64*I)/15)*(-697*I + 855*Pi)*
       RATIO[x^2]) + Nf*(Nc*(((8*I)/15)*(3853*I + 720*Pi) - 
        (448*RATIO[(1 - x)^(-1)])/3 + (832*RATIO[x^(-1)])/3 + 
        (32*(1787 - (1080*I)*Pi)*RATIO[x])/15 + 
        (8*(3217 + (4800*I)*Pi)*RATIO[x^2])/15) + 
      ((32*(8 + (27*I)*Pi))/3 - ((16*I)/3)*(-35*I + 144*Pi)*RATIO[x] + 
        ((40*I)/3)*(23*I + 36*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, x]*((64*(3083 + (30*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] - 
    ((64*I)/15)*(-2023*I + 1500*Pi)*RATIO[x] + 
    Nf^2*(-112/15 + (32*RATIO[x])/15 - (32*RATIO[x^2])/15) + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*(((-32*I)/15)*(-1201*I + 630*Pi) + ((32*I)/3)*(-77*I + 20*Pi)*
       RATIO[(1 - x)^(-1)] + ((256*I)/3)*(33*I + 4*Pi)*RATIO[x^(-1)] - 
      ((32*I)/15)*(-79*I + 360*Pi)*RATIO[x] - ((32*I)/5)*(-697*I + 70*Pi)*
       RATIO[x^2]) + Nf*(Nc*((16*(269 - (630*I)*Pi))/15 - 
        64*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
        ((32*I)/15)*(347*I + 2610*Pi)*RATIO[x] + 
        (32*(887 - (2880*I)*Pi)*RATIO[x^2])/15) + 
      (16*(3 - (28*I)*Pi) + (32*I)*(3*I + 64*Pi)*RATIO[x] - 
        (32*I)*(-9*I + 56*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 0, x]*(((192*I)/5)*(213*I + 40*Pi) - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    (64*(2659 - (720*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-1904/5 + (3104*RATIO[x])/5 + (-2368/3 + (4736*RATIO[x])/3 - 
        (1408*RATIO[x^2])/3)/Nc^2 - (224*RATIO[x^2])/5) + 
    ((64*I)/15)*(2977*I + 1830*Pi)*RATIO[x^2] + 
    Nc^2*(((64*I)/15)*(2548*I + 15*Pi) - ((32*I)/3)*(-341*I + 92*Pi)*
       RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 2*Pi)*RATIO[x^(-1)] + 
      (128*(4519 + (30*I)*Pi)*RATIO[x])/15 - ((64*I)/5)*(-746*I + 45*Pi)*
       RATIO[x^2]) + Nf*(Nc*((32*(4357 - (270*I)*Pi))/15 - 
        (512*RATIO[x^(-1)])/3 + ((16*I)/15)*(18109*I + 1620*Pi)*RATIO[x] + 
        (8*(5813 - (2940*I)*Pi)*RATIO[x^2])/15) + 
      (16*(17 - (22*I)*Pi) - 64*RATIO[(1 - x)^(-1)] + 16*(15 + (44*I)*Pi)*
         RATIO[x] - (8*I)*(-13*I + 56*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*((-32*(-697 - (256*I)*Pi + 72*Pi^2))/3 - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(2369 - (1037*I)*Pi + 186*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nf^2*((32*(8 + (3*I)*Pi))/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      (64*I)*(-I + Pi)*RATIO[x] + (64*(5 + (9*I)*Pi)*RATIO[x^2])/9) + 
    Nc^2*((-32*(-1351 - (618*I)*Pi + 12*Pi^2))/9 - 
      (16*(739 + (1386*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((1408*I)/3)*Pi*RATIO[x^(-1)] - 352/(-1 + RATIO[x])^2 + 
      (16*(-4633 + (714*I)*Pi + 12*Pi^2)*RATIO[x])/9 - 
      (16*(-843 - (598*I)*Pi + 4*Pi^2)*RATIO[x^2])/3) + 
    Nf*(((-8*I)*(-7*I + 18*Pi) + 56/(-1 + RATIO[x])^2 + 
        (16*I)*(I + 18*Pi)*RATIO[x] + (24*I)*(I + 4*Pi)*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/9)*(-683*I + 150*Pi) + ((64*I)/9)*(-16*I + 39*Pi)*
         RATIO[(1 - x)^(-1)] + ((256*I)/3)*Pi*RATIO[x^(-1)] + 
        240/(-1 + RATIO[x])^2 + (64*(154 + (39*I)*Pi)*RATIO[x])/9 - 
        ((128*I)/9)*(-19*I + 102*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 0, x]*(((256*I)/3)*(22*I + 3*Pi) - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
    (1536*I)*Pi*RATIO[x^(-1)] + ((64*I)/3)*(169*I + 534*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*(64*(75 + (73*I)*Pi) - ((32*I)/3)*(-341*I + 168*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-22*I + 89*Pi)*RATIO[x^(-1)] - 
      (32*I)*(-29*I + 118*Pi)*RATIO[x] + (32*(481 + (504*I)*Pi)*RATIO[x^2])/
       3) + Nf*(((-48*I)*(-3*I + 4*Pi) + 96*(3 + (4*I)*Pi)*RATIO[x] + 
        32*(3 - (4*I)*Pi)*RATIO[x^2])/Nc + Nc*(((-32*I)/3)*(-65*I + 87*Pi) + 
        (1472*RATIO[(1 - x)^(-1)])/3 + (256*RATIO[x^(-1)])/3 + 
        (64*(23 + (168*I)*Pi)*RATIO[x])/3 - (32*I)*(-52*I + 121*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 0, 1, x]*(((256*I)/3)*(22*I + 51*Pi) - 
    ((64*I)/3)*(-77*I + 96*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(169*I + 348*Pi)*RATIO[x] + (64*(773 - (474*I)*Pi)*RATIO[x^2])/
     3 + Nf^2*(32 - 64*RATIO[x] + 64*RATIO[x^2]) + 
    Nc^2*(192*(25 + (14*I)*Pi) - ((32*I)/3)*(-341*I + 108*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 30*Pi)*RATIO[x^(-1)] + 
      (32*I)*(29*I + 30*Pi)*RATIO[x] + (32*(481 - (66*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)*(9*I + 44*Pi) + 32*(9 - (80*I)*Pi)*RATIO[x] + 
        96*(1 + (22*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(((32*I)/3)*(65*I + 81*Pi) + (1472*RATIO[(1 - x)^(-1)])/3 + 
        (256*RATIO[x^(-1)])/3 + (64*(23 - (333*I)*Pi)*RATIO[x])/3 + 
        (64*I)*(26*I + 123*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*(((-128*I)/5)*(-257*I + 175*Pi) + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 + (185*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-1432/15 + (2192*RATIO[x])/15 + (-784/3 + (2144*RATIO[x])/3 - 
        (1408*RATIO[x^2])/3)/Nc^2 - (32*RATIO[x^2])/15) + 
    ((1408*I)/15)*(86*I + 15*Pi)*RATIO[x^2] + 
    Nc^2*(((32*I)/15)*(271*I + 420*Pi) + ((64*I)/3)*(22*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(77*I + 34*Pi)*RATIO[x^(-1)] + 
      (64*(3838 - (1095*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(4001*I + 4830*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(1911 - (220*I)*Pi))/5 - 
        (256*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x^(-1)])/3 + 
        ((32*I)/5)*(1289*I + 410*Pi)*RATIO[x] + 
        (8*(1781 - (2000*I)*Pi)*RATIO[x^2])/5) + 
      ((32*(28 - (9*I)*Pi))/3 + (16*(23 - (36*I)*Pi)*RATIO[x])/3 + 
        ((8*I)/3)*(29*I + 144*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 0, x]*(((-64*I)/3)*(-347*I + 330*Pi) + 
    ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[x^(-1)] + (64*(487 + (570*I)*Pi)*RATIO[x])/3 + 
    (64*(319 - (360*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-64*I)*(-271*I + 26*Pi) + ((1792*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(-22*I + 29*Pi)*RATIO[x^(-1)] + 128*(249 + (11*I)*Pi)*
       RATIO[x] + (256*(53 - (24*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(-1544/3 + (2608*RATIO[x])/3 - (448*RATIO[x^2])/3 + 
      (-2512/3 + (3680*RATIO[x])/3 + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-64*I)*(-5*I + 3*Pi) + (16*I)*(7*I + 24*Pi)*RATIO[x] + 
        8*(95 - (32*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*(8*(1109 + (32*I)*Pi) - (256*RATIO[x^(-1)])/3 - 
        (32*I)*(-429*I + 40*Pi)*RATIO[x] + (8*I)*(217*I + 184*Pi)*
         RATIO[x^2]))) + G[1, 0, 1, 1, 0, x]*(((-128*I)/5)*(-257*I + 15*Pi) + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (128*(707 - (225*I)*Pi)*RATIO[x])/5 + 
    Nf^2*(-1432/15 + (2192*RATIO[x])/15 + (-784/3 + (2144*RATIO[x])/3 - 
        (1408*RATIO[x^2])/3)/Nc^2 - (32*RATIO[x^2])/15) + 
    ((256*I)/15)*(473*I + 615*Pi)*RATIO[x^2] + 
    Nc^2*(((32*I)/15)*(271*I + 600*Pi) - ((128*I)/3)*(-11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-77*I + 24*Pi)*RATIO[x^(-1)] + 
      (128*(1919 - (435*I)*Pi)*RATIO[x])/15 + ((32*I)/15)*(4001*I + 3120*Pi)*
       RATIO[x^2]) + Nf*(Nc*((24*(637 - (240*I)*Pi))/5 - 
        (256*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x^(-1)])/3 + 
        ((32*I)/5)*(1289*I + 990*Pi)*RATIO[x] + 
        (8*(1781 - (4300*I)*Pi)*RATIO[x^2])/5) + 
      ((32*(28 - (57*I)*Pi))/3 + (16*(23 + (264*I)*Pi)*RATIO[x])/3 - 
        ((8*I)/3)*(-29*I + 324*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 0, x]*((128*(404 + (195*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] - ((128*I)/15)*(-229*I + 885*Pi)*
     RATIO[x] + ((1408*I)/15)*(86*I + 15*Pi)*RATIO[x^2] + 
    Nc^2*(((-64*I)/15)*(-988*I + 465*Pi) + (64*I)*(-55*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(99*I + 116*Pi)*RATIO[x^(-1)] + 
      ((928*I)/15)*(61*I + 30*Pi)*RATIO[x] + 
      (64*(89 - (220*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(-272/15 + (352*RATIO[x])/15 - (352*RATIO[x^2])/15 + 
      (128/3 - (640*RATIO[x])/3 + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((16*I)/3)*(77*I + 54*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (64*(4 - (27*I)*Pi)*RATIO[x])/3 + (16*(1 + (60*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(((32*I)/15)*(158*I + 285*Pi) - (512*RATIO[(1 - x)^(-1)])/3 + 
        192*RATIO[x^(-1)] + (128*(247 - (255*I)*Pi)*RATIO[x])/15 + 
        ((32*I)/5)*(I + 355*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, x]*((256*(202 + (255*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-229*I + 1785*Pi)*RATIO[x] + ((256*I)/15)*(473*I + 615*Pi)*
     RATIO[x^2] + Nc^2*(((-256*I)/15)*(-247*I + 135*Pi) + 
      (64*I)*(-55*I + 14*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*(33*I + 32*Pi)*
       RATIO[x^(-1)] + ((32*I)/15)*(1769*I + 990*Pi)*RATIO[x] + 
      (64*(89 - (395*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(-272/15 + (352*RATIO[x])/15 - (352*RATIO[x^2])/15 + 
      (128/3 - (640*RATIO[x])/3 + (704*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((-16*I)/3)*(-77*I + 60*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (128*(2 + (33*I)*Pi)*RATIO[x])/3 + (16*(1 - (228*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(((-64*I)/15)*(-79*I + 105*Pi) - 
        (512*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-1)] + 
        (128*(247 + (330*I)*Pi)*RATIO[x])/15 - ((32*I)/5)*(-I + 450*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, 1, 0, x]*(128*(86 + (13*I)*Pi) - 
    ((64*I)/3)*(-77*I + 96*Pi)*RATIO[x^(-1)] + (64*I)*(459*I + 200*Pi)*
     RATIO[x] + (64*(773 - (474*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(64*(225 + (46*I)*Pi) - (1408*RATIO[(1 - x)^(-1)])/3 - 
      ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - (736*I)*(-49*I + 2*Pi)*
       RATIO[x] + 32*(429 + (46*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(1384/3 - (2288*RATIO[x])/3 + (128*RATIO[x^2])/3 + 
      (2896/3 - (5600*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((96*I)*(2*I + 5*Pi) + 16*(11 - (60*I)*Pi)*RATIO[x] + 
        (8*I)*(11*I + 80*Pi)*RATIO[x^2])/Nc + 
      Nc*((24*I)*(381*I + 16*Pi) + (256*RATIO[(1 - x)^(-1)])/3 - 
        (512*RATIO[x^(-1)])/3 + 64*(289 - (27*I)*Pi)*RATIO[x] + 
        ((8*I)/3)*(1913*I + 612*Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(((-256*I)/15)*(-179*I + 45*Pi) + 
    ((128*I)/3)*(-121*I + 53*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] - 
    ((128*I)/15)*(-892*I + 765*Pi)*RATIO[x] + 
    (128*(637 + (345*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((-32*I)/15)*(-1673*I + 1290*Pi) + ((32*I)/3)*(-429*I + 112*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(11*I + 71*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(4907*I + 1410*Pi)*RATIO[x] + 
      (128*(713 - (675*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(-32/5 + (192*RATIO[x])/5 - (192*RATIO[x^2])/5 + 
      (256/3 - (1280*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((-32*I)/3)*(-19*I + 15*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*(95*I + 132*Pi)*RATIO[x] + 
        (8*(101 - (264*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((128*I)/5)*(57*I + 5*Pi) - 192*RATIO[(1 - x)^(-1)] + 
        (128*RATIO[x^(-1)])/3 + (16*(1721 - (80*I)*Pi)*RATIO[x])/5 + 
        ((8*I)/15)*(3871*I + 720*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*(384*(1 + (18*I)*Pi) - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[(1 - x)^(-1)] - ((3200*I)/3)*Pi*RATIO[x^(-1)] + 
    (64*I)*(865*I + 18*Pi)*RATIO[x] + 64*(387 - (98*I)*Pi)*RATIO[x^2] + 
    Nc^2*((32*(841 + (222*I)*Pi))/3 - ((256*I)/3)*(11*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(187*I + 4*Pi)*RATIO[x^(-1)] + 
      ((32*I)/3)*(7265*I + 456*Pi)*RATIO[x] + 
      (32*(3449 - (1086*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(1184/3 - (1600*RATIO[x])/3 - (256*RATIO[x^2])/3 + 
      (2752/3 - (6656*RATIO[x])/3 + (3520*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((32*I)*(47*I + 9*Pi) + 128*RATIO[(1 - x)^(-1)] + 
        32*(29 - (33*I)*Pi)*RATIO[x] + (16*I)*(5*I + 57*Pi)*RATIO[x^2])/Nc + 
      Nc*((32*I)*(473*I + 10*Pi) + 640*RATIO[(1 - x)^(-1)] + 
        (1088*RATIO[x^(-1)])/3 + 32*(1338 - (161*I)*Pi)*RATIO[x] + 
        ((16*I)/3)*(2849*I + 1185*Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, x]*((64*(311 - (402*I)*Pi))/3 - 
    ((64*I)/3)*(-77*I + 108*Pi)*RATIO[(1 - x)^(-1)] - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(1315*I + 1416*Pi)*
     RATIO[x] + Nf^2*(-32 + 64*RATIO[x] - 64*RATIO[x^2]) + 
    (64*(1051 - (720*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(32*(61 + (114*I)*Pi) - ((64*I)/3)*(-44*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((4736*I)/3)*Pi*RATIO[x^(-1)] - 
      (32*I)*(-35*I + 108*Pi)*RATIO[x] + (64*(103 + (225*I)*Pi)*RATIO[x^2])/
       3) + Nf*((((-32*I)/3)*(-5*I + 21*Pi) - (128*RATIO[(1 - x)^(-1)])/3 + 
        (16*(47 + (120*I)*Pi)*RATIO[x])/3 + (8*(43 - (132*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(16*(1 - (48*I)*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (16*I)*(7*I + 192*Pi)*RATIO[x] - ((8*I)/3)*(-41*I + 1248*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, 0, 1, x]*(128*(86 + (67*I)*Pi) - 
    (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 90*Pi)*
     RATIO[x^(-1)] - (64*I)*(-459*I + 82*Pi)*RATIO[x] + 
    (64*(773 - (144*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(320*(45 + I*Pi) - ((128*I)/3)*(-11*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(44*I + 17*Pi)*RATIO[x^(-1)] + (32*I)*(1127*I + 256*Pi)*
       RATIO[x] + 1248*(11 - (14*I)*Pi)*RATIO[x^2]) + 
    Nf^2*(1384/3 - (2288*RATIO[x])/3 + (128*RATIO[x^2])/3 + 
      (2896/3 - (5600*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((64*I)*(3*I + 5*Pi) + 16*(11 - (34*I)*Pi)*RATIO[x] + 
        (8*I)*(11*I + 30*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*I)*(1143*I + 116*Pi) + (256*RATIO[(1 - x)^(-1)])/3 - 
        (512*RATIO[x^(-1)])/3 + 32*(578 - (223*I)*Pi)*RATIO[x] + 
        ((8*I)/3)*(1913*I + 3186*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, x]*(((-256*I)/5)*(-196*I + 15*Pi) + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
    (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + (128*(1177 - (285*I)*Pi)*RATIO[x])/
     5 + ((256*I)/15)*(743*I + 1065*Pi)*RATIO[x^2] + 
    Nf^2*(688/15 - (5408*RATIO[x])/15 + (6688*RATIO[x^2])/15) + 
    Nc^2*((96*(131 + (130*I)*Pi))/5 - ((32*I)/3)*(-11*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-231*I + 26*Pi)*RATIO[x^(-1)] + 
      (96*(189 - (500*I)*Pi)*RATIO[x])/5 + 
      (64*(939 + (1475*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((((-32*I)/3)*(-11*I + 30*Pi) - (256*RATIO[x^(-1)])/3 + 
        (128*(1 + (15*I)*Pi)*RATIO[x])/3 + 16*(55 - (12*I)*Pi)*RATIO[x^2])/
       Nc + Nc*(((-16*I)/5)*(-187*I + 380*Pi) - (448*RATIO[(1 - x)^(-1)])/3 - 
        (1600*RATIO[x^(-1)])/3 + (128*(89 + (305*I)*Pi)*RATIO[x])/5 - 
        ((32*I)/15)*(-1373*I + 4320*Pi)*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, x]*((64*(47 + (294*I)*Pi))/3 - ((512*I)/3)*(-11*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 108*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(787*I + 24*Pi)*RATIO[x] + (64*(1051 - (720*I)*Pi)*RATIO[x^2])/
     3 + Nc^2*(((-128*I)/3)*(-77*I + 3*Pi) - ((128*I)/3)*(-77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 - 
      ((3584*I)/3)*Pi*RATIO[x^(-1)] + ((32*I)/3)*(995*I + 1086*Pi)*RATIO[x] + 
      (64*(658 - (1143*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(-32 + 192*RATIO[x] - (704*RATIO[x^2])/3 + 
      (256/3 - (1280*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((8*I)*(115*I + 68*Pi) + (128*RATIO[x^(-1)])/3 + 
        32*(33 - (40*I)*Pi)*RATIO[x] + ((8*I)/3)*(211*I + 300*Pi)*RATIO[x^2])/
       Nc + Nc*((8*I)*(167*I + 188*Pi) + (1280*RATIO[(1 - x)^(-1)])/3 - 
        (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 + (128*RATIO[x^(-1)])/3 + 
        32*(239 - (322*I)*Pi)*RATIO[x] + ((8*I)/3)*(2485*I + 4584*Pi)*
         RATIO[x^2]))) + G[1, 0, 1, 1, 1, x]*((128*I)*(I + 9*Pi) - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
    ((320*I)/3)*(-11*I + 24*Pi)*RATIO[x^(-1)] + (64*I)*(529*I + 174*Pi)*
     RATIO[x] + (64*(1237 - (1242*I)*Pi)*RATIO[x^2])/3 + 
    Nc^2*(((-64*I)/3)*(-88*I + 111*Pi) - ((64*I)/3)*(-77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (32*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*(-121*I + 90*Pi)*RATIO[x^(-1)] + ((928*I)/3)*(115*I + 42*Pi)*
       RATIO[x] + (64*(773 - (1224*I)*Pi)*RATIO[x^2])/3) + 
    Nf^2*(104/3 + (1040*RATIO[x])/3 - (1856*RATIO[x^2])/3 + 
      (1040/3 - (3424*RATIO[x])/3 + (2816*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((32*I)*(43*I + 17*Pi) + (128*RATIO[x^(-1)])/3 + 
        16*(71 - (92*I)*Pi)*RATIO[x] + ((8*I)/3)*(121*I + 360*Pi)*RATIO[x^2])/
       Nc + Nc*(((8*I)/3)*(2381*I + 636*Pi) + (1408*RATIO[(1 - x)^(-1)])/3 + 
        (64*RATIO[x^(-3)])/3 - (32*RATIO[x^(-2)])/3 + (832*RATIO[x^(-1)])/3 + 
        (32*(1975 - (1074*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(2875*I + 5088*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, 1, 0, x]*
   (((-256*I)/15)*(-179*I + 30*Pi) + ((128*I)/3)*(-121*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] - 
    ((512*I)/15)*(-223*I + 15*Pi)*RATIO[x] + 
    (128*(637 - (720*I)*Pi)*RATIO[x^2])/15 + 
    Nc^2*(((-32*I)/15)*(-1673*I + 2130*Pi) + ((32*I)/3)*(-429*I + 184*Pi)*
       RATIO[(1 - x)^(-1)] + ((704*I)/3)*(I + 8*Pi)*RATIO[x^(-1)] + 
      ((32*I)/15)*(4907*I + 2370*Pi)*RATIO[x] + 
      (128*(713 - (900*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(-32/5 + (192*RATIO[x])/5 - (192*RATIO[x^2])/5 + 
      (256/3 - (1280*RATIO[x])/3 + (1408*RATIO[x^2])/3)/Nc^2) + 
    Nf*((((32*I)/3)*(19*I + 45*Pi) + (128*RATIO[(1 - x)^(-1)])/3 - 
        ((16*I)/3)*(-95*I + 216*Pi)*RATIO[x] + 
        (8*(101 + (252*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((384*I)/5)*(19*I + 20*Pi) - 192*RATIO[(1 - x)^(-1)] + 
        (128*RATIO[x^(-1)])/3 + (16*(1721 - (2100*I)*Pi)*RATIO[x])/5 + 
        ((8*I)/15)*(3871*I + 13500*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*((-128*(2550 + (2171*I)*Pi + 175*Pi^2))/15 - 
    (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 - 
    672/(-1 + RATIO[x])^2 + (64*(15595 + (62*I)*Pi + 2155*Pi^2)*RATIO[x])/
     15 - (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nf^2*(((16*I)/45)*(350*I + 9*Pi) - (64*RATIO[(1 - x)^(-1)])/9 - 
      (128*RATIO[x^(-1)])/3 + (32*(380 - (27*I)*Pi)*RATIO[x])/45 + 
      ((32*I)/45)*(310*I + 27*Pi)*RATIO[x^2]) + 
    Nc^2*((-16*(2465 + (722*I)*Pi + 260*Pi^2))/15 + 
      (16*(147 + (66*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(215 + 23*Pi^2)*RATIO[x^(-1)])/9 + 384/(-1 + RATIO[x])^2 + 
      (16*(9415 - (1688*I)*Pi + 130*Pi^2)*RATIO[x])/15 - 
      (16*(18355 + (5676*I)*Pi + 390*Pi^2)*RATIO[x^2])/45) + 
    Nf*(((-16*(-21 + (9*I)*Pi + 5*Pi^2))/3 + (32*(-25 - (3*I)*Pi + 5*Pi^2)*
          RATIO[x])/3 - (8*(-33 + (36*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((32*(1675 + (6*I)*Pi + 75*Pi^2))/45 + ((64*I)/9)*(-I + 9*Pi)*
         RATIO[(1 - x)^(-1)] + (4544*RATIO[x^(-1)])/9 - 
        96/(-1 + RATIO[x])^2 - (64*(2845 - (57*I)*Pi + 75*Pi^2)*RATIO[x])/
         45 + (32*(1465 + (182*I)*Pi + 50*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 0, 0, 1, x]*((-32*(-19549 - (11556*I)*Pi + 360*Pi^2))/45 + 
    (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 + (32*(-52451 + (23184*I)*Pi + 1440*Pi^2)*
      RATIO[x])/45 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(-5737 - (5508*I)*Pi + 930*Pi^2))/45 + 
      (16*(95 - (198*I)*Pi + 74*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      96*RATIO[x^(-2)] + (16*(319 + (198*I)*Pi + 136*Pi^2)*RATIO[x^(-1)])/9 - 
      256/(-1 + RATIO[x])^2 + (32*(-16849 + (4581*I)*Pi + 840*Pi^2)*RATIO[x])/
       45 - (16*(-22667 - (28788*I)*Pi + 1710*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((16*(67 + (138*I)*Pi))/45 + (64*RATIO[(1 - x)^(-1)])/9 + 
      (64*RATIO[x^(-1)])/3 - ((32*I)/45)*(-79*I + 534*Pi)*RATIO[x] + 
      (16*(217 + (1308*I)*Pi)*RATIO[x^2])/45 + 
      (992/9 - (1984*RATIO[x])/9 + (128*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-16*(114 + (31*I)*Pi + 27*Pi^2))/3 - 32*RATIO[x^(-2)] - 
        ((32*I)/3)*(15*I + 8*Pi)*RATIO[x^(-1)] + 
        (16*(125 + (26*I)*Pi + 18*Pi^2)*RATIO[x])/3 + (8*I)*(11*I + 74*Pi)*
         RATIO[x^2])/Nc + Nc*((-16*(3494 + (1491*I)*Pi + 435*Pi^2))/45 - 
        ((64*I)/3)*(-4*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] - 
        ((32*I)/9)*(-65*I + 42*Pi)*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 + 
        (16*(15391 + (4656*I)*Pi + 420*Pi^2)*RATIO[x])/45 - 
        (16*(2288 + (1802*I)*Pi + 55*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 0, 0, 1, x]*((-64*(575 - (125*I)*Pi + 8*Pi^2))/3 - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 - 
    (32*(-11031 + (10210*I)*Pi + 50*Pi^2)*RATIO[x])/15 + 
    (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nf^2*(((-32*I)/9)*(-11*I + 6*Pi) + (128*RATIO[(1 - x)^(-1)])/9 - 
      (64*RATIO[x^(-1)])/9 + (128*(23 + (60*I)*Pi)*RATIO[x])/45 + 
      (-128/9 + (128*RATIO[(1 - x)^(-1)])/9 - (128*RATIO[x])/9 - 
        (128*RATIO[x^2])/9)/Nc^2 - ((16*I)/45)*(-427*I + 600*Pi)*
       RATIO[x^2]) + Nc^2*((-16*(4021 + (654*I)*Pi + 18*Pi^2))/9 + 
      (32*(1182 + (759*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-281 + 50*Pi^2)*RATIO[x^(-1)])/9 + 288/(-1 + RATIO[x])^2 - 
      (16*(-8299 + (2460*I)*Pi + 900*Pi^2)*RATIO[x])/45 + 
      (32*(-4452 - (3440*I)*Pi + 105*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((8*(15 + (320*I)*Pi + 54*Pi^2))/3 - ((64*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] - 56/(-1 + RATIO[x])^2 - 
        (16*(69 + (200*I)*Pi + 18*Pi^2)*RATIO[x])/3 - 
        (8*(-45 + (222*I)*Pi + 8*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(722 + (1056*I)*Pi + 123*Pi^2))/9 - ((64*I)/9)*(-59*I + 36*Pi)*
         RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/9 - 
        224/(-1 + RATIO[x])^2 - (32*(514 + (7035*I)*Pi + 570*Pi^2)*RATIO[x])/
         45 + (16*(6829 + (1170*I)*Pi + 945*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, 1, 0, x]*((32*(19549 + (9360*I)*Pi + 3000*Pi^2))/45 + 
    (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    192*RATIO[x^(-2)] + (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 + 384/(-1 + RATIO[x])^2 - (32*(52451 - (20430*I)*Pi + 6270*Pi^2)*
      RATIO[x])/45 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-16*(-5737 - (5700*I)*Pi + 2610*Pi^2))/45 + 
      (16*(95 + (132*I)*Pi + 146*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      96*RATIO[x^(-2)] + (176*(29 + 20*Pi^2)*RATIO[x^(-1)])/9 - 
      256/(-1 + RATIO[x])^2 + (32*(-16849 + (10140*I)*Pi + 5535*Pi^2)*
        RATIO[x])/45 - (16*(-22667 + (24840*I)*Pi + 10260*Pi^2)*RATIO[x^2])/
       45) + Nf^2*((-16*(-67 - (30*I)*Pi + 60*Pi^2))/45 + 
      (64*RATIO[(1 - x)^(-1)])/9 + (64*RATIO[x^(-1)])/3 + 
      (32*(-79 - (30*I)*Pi + 150*Pi^2)*RATIO[x])/45 - 
      (16*(-217 - (60*I)*Pi + 270*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(-31 + (24*I)*Pi + 12*Pi^2))/9 + (64*(-31 + (60*I)*Pi + 30*Pi^2)*
          RATIO[x])/9 - (64*(-2 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-16*(114 - (54*I)*Pi + 31*Pi^2))/3 - 32*RATIO[x^(-2)] + 
        160*RATIO[x^(-1)] + (16*(125 + (24*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 
        (8*(33 + (144*I)*Pi + 94*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(-3494 + (2205*I)*Pi + 690*Pi^2))/45 - 
        ((128*I)/3)*(-2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] - 
        (2080*RATIO[x^(-1)])/9 + 64/(-1 + RATIO[x])^2 - 
        (16*(-15391 + (12150*I)*Pi + 3990*Pi^2)*RATIO[x])/45 + 
        (16*(-2288 + (3450*I)*Pi + 1125*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 1, 0, 0, x]*((64*(-4250 - (5721*I)*Pi + 300*Pi^2))/45 - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 480/(-1 + RATIO[x])^2 + 
    (64*(23266 - (11229*I)*Pi + 2370*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((64*(-4315 - (1704*I)*Pi + 495*Pi^2))/45 - 
      (64*(-144 - (187*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-13 - (66*I)*Pi + 192*Pi^2)*RATIO[x^(-1)])/9 + 
      128/(-1 + RATIO[x])^2 - (32*(-10843 + (9582*I)*Pi + 3510*Pi^2)*
        RATIO[x])/45 + (64*(-4744 + (527*I)*Pi + 630*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((16*(-190 - (81*I)*Pi + 30*Pi^2))/45 + (128*RATIO[(1 - x)^(-1)])/
       9 - (64*RATIO[x^(-1)])/9 - (32*(-283 - (63*I)*Pi + 75*Pi^2)*RATIO[x])/
       45 + (16*(-773 - (126*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((64*(2 + (6*I)*Pi + 3*Pi^2))/9 - (128*RATIO[(1 - x)^(-1)])/9 - 
        (64*(-38 + (30*I)*Pi + 15*Pi^2)*RATIO[x])/9 + 
        (32*(-131 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*((16*(4 - (23*I)*Pi + Pi^2) + 32*RATIO[(1 - x)^(-1)] - 
        (8*(-17 - (12*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        (32*(33 - (18*I)*Pi + Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-1550 + (1282*I)*Pi + 465*Pi^2))/15 - 
        ((128*I)/9)*(-32*I + 21*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)/3)*(2*I + Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
        (8*(-3733 + (5552*I)*Pi + 2670*Pi^2)*RATIO[x])/15 - 
        (16*(-6652 + (266*I)*Pi + 1315*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 1, 0, 1, x]*((-32*(23011 + (12546*I)*Pi + 420*Pi^2))/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 2240*RATIO[x^(-2)] - 
    (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 + 
    (32*(44615 - (21564*I)*Pi + 3720*Pi^2)*RATIO[x])/45 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(-6473 - (713*I)*Pi + 250*Pi^2))/15 - 
      (16*(925 + (792*I)*Pi + 340*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(-516*I + Pi)*RATIO[x^(-2)] - 
      (176*(189 - (54*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(19725 - (12844*I)*Pi + 1400*Pi^2)*RATIO[x])/15 - 
      (32*(36391 - (10176*I)*Pi + 3750*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((-16*(793 + (48*I)*Pi + 15*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
      144*RATIO[x^(-2)] + (352*RATIO[x^(-1)])/9 + 
      (16*(140 + (528*I)*Pi + 75*Pi^2)*RATIO[x])/45 - 
      (8*(794 + (1296*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(224 - (12*I)*Pi + 3*Pi^2))/9 - 224*RATIO[x^(-2)] + 
        64*RATIO[x^(-1)] + (32*(196 - (60*I)*Pi + 15*Pi^2)*RATIO[x])/9 - 
        (16*(286 - (132*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((8*(300 - (185*I)*Pi + 46*Pi^2))/3 - 80*RATIO[x^(-2)] + 
        ((128*I)/3)*(6*I + Pi)*RATIO[x^(-1)] - 
        (8*(285 - (232*I)*Pi + 20*Pi^2)*RATIO[x])/3 - 
        (8*(15 + (141*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(99664 - (26346*I)*Pi + 2505*Pi^2))/45 + 
        ((64*I)/9)*(-41*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)/3)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(-531*I + 2*Pi)*
         RATIO[x^(-2)] - ((16*I)/9)*(209*I + 84*Pi)*RATIO[x^(-1)] - 
        (8*(74245 - (52248*I)*Pi + 6375*Pi^2)*RATIO[x])/45 + 
        (8*(20411 - (9241*I)*Pi + 2235*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 1, 0, 0, x]*((64*(23222 + (11577*I)*Pi + 540*Pi^2))/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 3328*RATIO[x^(-2)] + 
    (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/9 - 
    (64*(35125 + (1842*I)*Pi + 5490*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((-16*(-15619 - (2104*I)*Pi + 400*Pi^2))/15 + 
      (128*((33*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 5088*RATIO[x^(-2)] + 
      (16*(1111 - (330*I)*Pi + 328*Pi^2)*RATIO[x^(-1)])/9 + 
      128/(-1 + RATIO[x])^2 + (32*(-3290 + (113*I)*Pi + 1105*Pi^2)*RATIO[x])/
       15 - (32*(-29414 + (4809*I)*Pi + 3585*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((-16*(-1177 - (42*I)*Pi + 30*Pi^2))/45 + 144*RATIO[x^(-2)] - 
      (224*RATIO[x^(-1)])/9 + (32*(-580 - (6*I)*Pi + 75*Pi^2)*RATIO[x])/45 - 
      (16*(-1013 - (12*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(-131 + (12*I)*Pi + 6*Pi^2))/9 + 224*RATIO[x^(-2)] - 
        64*RATIO[x^(-1)] + (320*(-1 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/9 - 
        (32*(-131 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((8*(-9 + (48*I)*Pi + 2*Pi^2))/3 + 144*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] - (8*(-93 - (48*I)*Pi + 4*Pi^2)*RATIO[x])/3 + 
        (32*(30 - (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(-35233 - (4638*I)*Pi + 885*Pi^2))/45 - 2272*RATIO[x^(-2)] + 
        ((32*I)/9)*(49*I + 30*Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 - 
        (8*(-22145 - (4848*I)*Pi + 6990*Pi^2)*RATIO[x])/45 + 
        (16*(-26386 + (3426*I)*Pi + 3435*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, 1, 0, x]*((64*(-2875 - (391*I)*Pi + 215*Pi^2))/15 - 
    (64*(186 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 - 2240/(-1 + RATIO[x])^2 + 
    (32*(11031 - (13988*I)*Pi + 100*Pi^2)*RATIO[x])/15 - 
    (64*(19427 - (15882*I)*Pi + 1005*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((16*(-20105 - (11028*I)*Pi + 3120*Pi^2))/45 - 
      (64*(-591 - (627*I)*Pi + 35*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-281 - (132*I)*Pi + 158*Pi^2)*RATIO[x^(-1)])/9 + 
      288/(-1 + RATIO[x])^2 - (16*(-8299 + (28812*I)*Pi + 11190*Pi^2)*
        RATIO[x])/45 + (32*(-4452 + (3152*I)*Pi + 1705*Pi^2)*RATIO[x^2])/
       15) + Nf^2*((32*(-55 - (84*I)*Pi + 30*Pi^2))/45 + 
      (128*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 - 
      (64*(-46 - (102*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
      (16*(-427 - (408*I)*Pi + 270*Pi^2)*RATIO[x^2])/45 + 
      ((128*(-1 + (6*I)*Pi + 3*Pi^2))/9 + (128*RATIO[(1 - x)^(-1)])/9 - 
        (128*(1 + (30*I)*Pi + 15*Pi^2)*RATIO[x])/9 + 
        (64*(-2 + (66*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((8*(15 - (78*I)*Pi + 70*Pi^2))/3 - 56/(-1 + RATIO[x])^2 - 
        (16*(69 + (66*I)*Pi + 88*Pi^2)*RATIO[x])/3 + 
        (8*(45 + (144*I)*Pi + 106*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(-3610 + (2604*I)*Pi + 855*Pi^2))/45 - 
        ((64*I)/9)*(-59*I + 42*Pi)*RATIO[(1 - x)^(-1)] - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[x^(-1)] - 224/(-1 + RATIO[x])^2 + 
        (64*(-257 + (3516*I)*Pi + 1035*Pi^2)*RATIO[x])/45 - 
        (16*(-6829 + (4854*I)*Pi + 3495*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, 1, 1, x]*((32*(-20269 - (15342*I)*Pi + 390*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 - 480*RATIO[x^(-2)] - 
    (32*(-65 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(35035 - (7329*I)*Pi + 2580*Pi^2)*RATIO[x])/45 - 
    (32*(58301 - (18558*I)*Pi + 4950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(6821 + (4728*I)*Pi + 45*Pi^2))/45 - 
      (16*(1115 - (264*I)*Pi + 324*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(112*I + Pi)*RATIO[x^(-2)] - 
      (16*(1873 + (594*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(84545 - (52674*I)*Pi + 26820*Pi^2)*RATIO[x])/45 - 
      (16*(23061 - (6868*I)*Pi + 10790*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((-16*(-143 + (81*I)*Pi + 120*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       3 - (64*RATIO[x^(-1)])/9 + (32*(-650 + (423*I)*Pi + 300*Pi^2)*
        RATIO[x])/45 - (32*(-282 + (181*I)*Pi + 90*Pi^2)*RATIO[x^2])/15 + 
      ((-64*(31 - (12*I)*Pi + 12*Pi^2))/9 + (64*(107 - (60*I)*Pi + 60*Pi^2)*
          RATIO[x])/9 - (32*(143 - (132*I)*Pi + 108*Pi^2)*RATIO[x^2])/9)/
       Nc^2) + Nf*(((16*(83 - (139*I)*Pi + 28*Pi^2))/3 + 80*RATIO[x^(-2)] + 
        ((32*I)/3)*(27*I + 4*Pi)*RATIO[x^(-1)] - 
        (8*(-341 - (316*I)*Pi + 40*Pi^2)*RATIO[x])/3 - (8*I)*(-141*I + 50*Pi)*
         RATIO[x^2])/Nc + Nc*((8*(23383 - (15876*I)*Pi + 5670*Pi^2))/45 + 
        ((64*I)/9)*(-65*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)/3)*Pi*RATIO[x^(-3)] - ((16*I)/3)*(149*I + 2*Pi)*
         RATIO[x^(-2)] + ((32*I)/9)*(-151*I + 66*Pi)*RATIO[x^(-1)] - 
        (8*(83585 - (65736*I)*Pi + 32760*Pi^2)*RATIO[x])/45 + 
        (16*(7297 - (4826*I)*Pi + 5385*Pi^2)*RATIO[x^2])/15))) + 
  G[1, 1, 1, 1, x]*((-32*(-1551 - (832*I)*Pi + 44*Pi^2))/3 - 
    1024*Pi^2*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(-255 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 - 
    (64*(3223 - (461*I)*Pi + 214*Pi^2)*RATIO[x])/3 + 
    (64*(2796 - (749*I)*Pi + 200*Pi^2)*RATIO[x^2])/3 + 
    Nc^2*((16*(11863 + (2340*I)*Pi + 522*Pi^2))/9 + 
      (128*((-11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-3)] + 
      9120*RATIO[x^(-2)] - (16*(-5933 + 264*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(18247 - (7515*I)*Pi + 2979*Pi^2)*RATIO[x])/9 + 
      (32*(4298 - (2317*I)*Pi + 1124*Pi^2)*RATIO[x^2])/3) + 
    Nf^2*((16*(88 + (6*I)*Pi + 27*Pi^2))/9 + 144*RATIO[x^(-2)] - 
      (160*RATIO[x^(-1)])/3 - (16*(-412 + (84*I)*Pi + 135*Pi^2)*RATIO[x])/9 + 
      (8*(-230 + (72*I)*Pi + 81*Pi^2)*RATIO[x^2])/3 + 
      ((32*(317 - (36*I)*Pi + 27*Pi^2))/9 + 224*RATIO[x^(-2)] - 
        64*RATIO[x^(-1)] - (32*(472 - (180*I)*Pi + 135*Pi^2)*RATIO[x])/9 + 
        (16*(580 - (396*I)*Pi + 243*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-8*(504 - (261*I)*Pi + 38*Pi^2))/3 - 32*RATIO[x^(-2)] + 
        544*RATIO[x^(-1)] + (32*(-12 - (90*I)*Pi + Pi^2)*RATIO[x])/3 + 
        8*(122 + (23*I)*Pi + 8*Pi^2)*RATIO[x^2])/Nc + 
      Nc*((-4*(14856 - (2614*I)*Pi + 779*Pi^2))/3 + ((256*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-3)] - 4800*RATIO[x^(-2)] - 
        (12128*RATIO[x^(-1)])/9 + (8*(14202 - (6568*I)*Pi + 2165*Pi^2)*
          RATIO[x])/3 - (8*(20720 - (13359*I)*Pi + 6285*Pi^2)*RATIO[x^2])/
         9))) + G[1, 1, 1, 0, x]*((32*(-23011 - (1530*I)*Pi + 720*Pi^2))/45 - 
    (14336*Pi^2*RATIO[(1 - x)^(-1)])/9 - 2240*RATIO[x^(-2)] - 
    (64*(186 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(-8923 + (4014*I)*Pi + 414*Pi^2)*RATIO[x])/9 + 
    (64*(-19427 + (12675*I)*Pi + 555*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((32*(-6473 - (1980*I)*Pi + 1225*Pi^2))/15 - 
      (16*(925 + 412*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 5504*RATIO[x^(-2)] - 
      (16*(2079 - (264*I)*Pi + 458*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-3945 + (888*I)*Pi + 1370*Pi^2)*RATIO[x])/3 + 
      (32*(-36391 + (19950*I)*Pi + 10410*Pi^2)*RATIO[x^2])/45) + 
    Nf^2*((16*(-793 - (120*I)*Pi + 90*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 - 144*RATIO[x^(-2)] + (352*RATIO[x^(-1)])/9 - 
      (32*(-14 - (24*I)*Pi + 45*Pi^2)*RATIO[x])/9 + 
      (16*(-397 - (240*I)*Pi + 405*Pi^2)*RATIO[x^2])/45 + 
      ((64*(-112 + (18*I)*Pi + 9*Pi^2))/9 - 224*RATIO[x^(-2)] + 
        64*RATIO[x^(-1)] - (64*(-98 + (90*I)*Pi + 45*Pi^2)*RATIO[x])/9 + 
        (32*(-143 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*((16*(50 - (17*I)*Pi + 9*Pi^2) - 80*RATIO[x^(-2)] - 
        256*RATIO[x^(-1)] - 8*(95 + (36*I)*Pi + 36*Pi^2)*RATIO[x] + 
        8*(-5 + (84*I)*Pi + 16*Pi^2)*RATIO[x^2])/Nc + 
      Nc*((-8*(-49832 + (690*I)*Pi + 3645*Pi^2))/45 + 
        (2624*RATIO[(1 - x)^(-1)])/9 + 2832*RATIO[x^(-2)] - 
        ((16*I)/9)*(209*I + 48*Pi)*RATIO[x^(-1)] + 
        (8*(-14849 + (4236*I)*Pi + 4230*Pi^2)*RATIO[x])/9 - 
        (8*(-20411 + (9680*I)*Pi + 6770*Pi^2)*RATIO[x^2])/15))) + 
  G[0, 1, 0, 1, x]*((32*(1129 + (2340*I)*Pi + 970*Pi^2))/15 + 
    (32*(-1149 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 - (32*(6709 - (8370*I)*Pi + 2030*Pi^2)*RATIO[x])/
     15 + (32*(36289 - (22770*I)*Pi + 6180*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(-13223 + (600*I)*Pi + 270*Pi^2))/45 + 
      (16*(-4373 - (1122*I)*Pi + 232*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      320*RATIO[x^(-2)] + (32*(-155 - (99*I)*Pi + 107*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(19813 - (21855*I)*Pi + 2880*Pi^2)*RATIO[x])/45 + 
      (16*(26879 - (9500*I)*Pi + 3420*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((16*(46 - (90*I)*Pi + 15*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
      (16*(326 - (180*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
      (8*(1774 - (360*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((32*(62 - (12*I)*Pi + 3*Pi^2))/9 - (32*(196 - (60*I)*Pi + 15*Pi^2)*
          RATIO[x])/9 + (16*(286 - (132*I)*Pi + 27*Pi^2)*RATIO[x^2])/9)/
       Nc^2) + Nf*(((-8*(123 - (32*I)*Pi + 44*Pi^2))/3 - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 
        128*RATIO[x^(-1)] + (8*(169 + (14*I)*Pi + 16*Pi^2)*RATIO[x])/3 + 
        (8*(-9 + (141*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-4*(36338 - (22020*I)*Pi + 3165*Pi^2))/45 + 
        (8896*RATIO[(1 - x)^(-1)])/9 - 352*RATIO[x^(-2)] + 
        ((64*I)/9)*(-7*I + 9*Pi)*RATIO[x^(-1)] + 
        (8*(47609 - (44790*I)*Pi + 8475*Pi^2)*RATIO[x])/45 - 
        (8*(64363 - (36915*I)*Pi + 9165*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, 1, 1, x]*((-64*(-15670 - (4107*I)*Pi + 480*Pi^2))/45 + 
    (32*(-1093 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 3328/(-1 + RATIO[x])^2 - 
    (64*(20021 - (13098*I)*Pi + 3450*Pi^2)*RATIO[x])/45 + 
    (64*(9191 - (1876*I)*Pi + 1490*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((64*(9935 + (1773*I)*Pi + 195*Pi^2))/45 + 
      (16*(-4981 - (2244*I)*Pi + 284*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      416*RATIO[x^(-2)] + (64*(-66 + (33*I)*Pi + 52*Pi^2)*RATIO[x^(-1)])/9 + 
      64/(-1 + RATIO[x])^2 - (16*(-569 - (59598*I)*Pi + 29190*Pi^2)*RATIO[x])/
       45 + (16*(27661 - (8706*I)*Pi + 12330*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((32*(-80 + (21*I)*Pi + 60*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-667 + (186*I)*Pi + 300*Pi^2)*RATIO[x])/45 + 
      (64*(-188 + (123*I)*Pi + 135*Pi^2)*RATIO[x^2])/45 + 
      ((256*(1 - (3*I)*Pi + 3*Pi^2))/9 - (256*RATIO[(1 - x)^(-1)])/9 - 
        (64*(41 - (60*I)*Pi + 60*Pi^2)*RATIO[x])/9 + 
        (32*(143 - (132*I)*Pi + 108*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((-16*(-155 - (88*I)*Pi + 27*Pi^2))/3 - ((32*I)/3)*(9*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 + 
        (32*(-108 - (22*I)*Pi + 9*Pi^2)*RATIO[x])/3 + 
        (8*(375 + (150*I)*Pi + 16*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(-125 - (7626*I)*Pi + 3090*Pi^2))/45 + 
        ((64*I)/9)*(-77*I + 27*Pi)*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] - 
        ((128*I)/3)*(2*I + Pi)*RATIO[x^(-1)] + 288/(-1 + RATIO[x])^2 + 
        (32*(3121 - (16248*I)*Pi + 9075*Pi^2)*RATIO[x])/45 - 
        (16*(29851 - (16206*I)*Pi + 18255*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, 1, 0, x]*((-32*(-1129 - (1792*I)*Pi + 990*Pi^2))/15 + 
    (32*(-1149 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    384*RATIO[x^(-2)] + (64*(180 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    192/(-1 + RATIO[x])^2 + (32*(-6709 + (11848*I)*Pi + 2220*Pi^2)*RATIO[x])/
     15 - (32*(-36289 + (29364*I)*Pi + 4050*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((-32*(-13223 - (7029*I)*Pi + 3690*Pi^2))/45 + 
      (16*(-4373 - (3828*I)*Pi + 556*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      320*RATIO[x^(-2)] + (32*(-155 - (66*I)*Pi + 227*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(-19813 + (20556*I)*Pi + 10215*Pi^2)*RATIO[x])/45 - 
      (16*(-26879 + (11324*I)*Pi + 6850*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((-32*(-23 - (99*I)*Pi + 45*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-163 - (234*I)*Pi + 225*Pi^2)*RATIO[x])/45 - 
      (16*(-887 - (468*I)*Pi + 405*Pi^2)*RATIO[x^2])/45 + 
      ((-64*(-31 + (18*I)*Pi + 9*Pi^2))/9 + (64*(-98 + (90*I)*Pi + 45*Pi^2)*
          RATIO[x])/9 - (32*(-143 + (198*I)*Pi + 81*Pi^2)*RATIO[x^2])/9)/
       Nc^2) + Nf*((-8*(41 - (78*I)*Pi + 20*Pi^2) - 32*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
        (8*(169 + (36*I)*Pi + 120*Pi^2)*RATIO[x])/3 - 
        (8*(9 + (252*I)*Pi + 56*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(-18169 + (11448*I)*Pi + 4005*Pi^2))/45 + 
        ((64*I)/9)*(-139*I + 66*Pi)*RATIO[(1 - x)^(-1)] - 352*RATIO[x^(-2)] + 
        ((64*I)/9)*(-7*I + 6*Pi)*RATIO[x^(-1)] - 
        (8*(-47609 + (48528*I)*Pi + 21510*Pi^2)*RATIO[x])/45 + 
        (8*(-64363 + (18768*I)*Pi + 20610*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, 1, 1, x]*((-32*(12625 + (15492*I)*Pi + 120*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    672*RATIO[x^(-2)] - (64*(315 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(28810 - (10374*I)*Pi + 4485*Pi^2)*RATIO[x])/45 - 
    (32*(75595 - (10188*I)*Pi + 10950*Pi^2)*RATIO[x^2])/45 + 
    Nc^2*((16*(-17135 - (2152*I)*Pi + 240*Pi^2))/15 - 
      (16*(-7337 - (2046*I)*Pi + 580*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4960*RATIO[x^(-2)])/3 - (16*(2235 + (660*I)*Pi + 392*Pi^2)*
        RATIO[x^(-1)])/9 + (32*(17005 - (15539*I)*Pi + 5160*Pi^2)*RATIO[x])/
       15 - (32*(24425 - (12504*I)*Pi + 6340*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((-16*(-280 - (69*I)*Pi + 135*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 - (64*RATIO[x^(-1)])/9 + (16*(-1760 - (174*I)*Pi + 675*Pi^2)*
        RATIO[x])/45 - (8*(-1010 - (348*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 + 
      ((-32*(128 - (36*I)*Pi + 27*Pi^2))/9 + (128*RATIO[(1 - x)^(-1)])/9 + 
        (32*(406 - (180*I)*Pi + 135*Pi^2)*RATIO[x])/9 - 
        (16*(580 - (396*I)*Pi + 243*Pi^2)*RATIO[x^2])/9)/Nc^2) + 
    Nf*(((16*(86 - (132*I)*Pi + 17*Pi^2))/3 + (64*I)*(-I + Pi)*
         RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] - 320*RATIO[x^(-1)] + 
        (8*(143 + (234*I)*Pi + 4*Pi^2)*RATIO[x])/3 - 
        (8*(306 + (69*I)*Pi + 44*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(114460 - (48792*I)*Pi + 10845*Pi^2))/45 - 
        (12352*RATIO[(1 - x)^(-1)])/9 + (3472*RATIO[x^(-2)])/3 + 
        ((64*I)/9)*(-97*I + 30*Pi)*RATIO[x^(-1)] - 
        (8*(140455 - (109146*I)*Pi + 34875*Pi^2)*RATIO[x])/45 + 
        (8*(122720 - (70971*I)*Pi + 34725*Pi^2)*RATIO[x^2])/45))) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + 
    (((64*I)/5)*(169*I + 45*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*(((8*I)/135)*(1763*I + 300*Pi) + (4192*RATIO[(1 - x)^(-1)])/135 - 
      ((64*I)/9)*Pi*RATIO[x^(-1)] + 136/(5*(-1 + RATIO[x])^2) + 
      (64*(221 + (33*I)*Pi)*RATIO[x])/135 + 
      (16*(107 - (1101*I)*Pi)*RATIO[x^2])/135 + 
      (((-128*I)/9)*Pi + ((128*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        ((128*I)/9)*Pi*RATIO[x] - ((128*I)/9)*Pi*RATIO[x^2])/Nc^2) + 
    Nf*(((16*(-90 - (9*I)*Pi + 4*Pi^2 - (12*I)*Pi^3))/9 - 
        (8*(-141 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        40/(3*(-1 + RATIO[x])^2) + (8*(375 - (432*I)*Pi + 8*Pi^2 + 
           (48*I)*Pi^3)*RATIO[x])/9 + (8*(-129 + (108*I)*Pi + 8*Pi^2 - 
           (48*I)*Pi^3)*RATIO[x^2])/9)/Nc + 
      Nc*((8*(8731 + (6810*I)*Pi + 1680*Pi^2 + (630*I)*Pi^3))/135 - 
        (64*(-424 + (810*I)*Pi + 165*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((256*I)/9)*Pi*RATIO[x^(-1)] + (((8*I)/5)*(99*I + 10*Pi))/
         (-1 + RATIO[x])^2 - ((16*I)/135)*(-29893*I - 4116*Pi - 
          (825*I)*Pi^2 + 630*Pi^3)*RATIO[x] + 
        (8*(-12233 + (40134*I)*Pi + 1260*Pi^2 + (1260*I)*Pi^3)*RATIO[x^2])/
         135)) + (32*(3394 - (6480*I)*Pi + 3735*Pi^2 + (780*I)*Pi^3 - 
       7920*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(1479 - (1480*I)*Pi + 
       275*Pi^2 - (40*I)*Pi^3 - 1200*Zeta[3]))/15 + 
    ((32*I)/135)*RATIO[x^2]*(154871*I + 130623*Pi + (7965*I)*Pi^2 + 
      7470*Pi^3 + (61560*I)*Zeta[3]) + 
    (32*RATIO[x]*(42281 - (37077*I)*Pi - 2865*Pi^2 - (3990*I)*Pi^3 + 
       25560*Zeta[3]))/45 + Nc^2*(((16*I)/9)*(281*Pi + 36*Pi^3)*
       RATIO[x^(-1)] - (((16*I)/15)*(433*I + 60*Pi))/(-1 + RATIO[x])^2 - 
      (16*RATIO[(1 - x)^(-1)]*(8663 - (26190*I)*Pi - 1320*Pi^2 - 
         (1620*I)*Pi^3 - 4320*Zeta[3]))/135 + 
      (32*RATIO[x]*(57772 - (18504*I)*Pi + 3165*Pi^2 + (585*I)*Pi^3 - 
         2160*Zeta[3]))/135 + (8*RATIO[x^2]*(-66191 - (97602*I)*Pi - 
         5550*Pi^2 - (2340*I)*Pi^3 + 8640*Zeta[3]))/135 + 
      (8*(9997 - (56070*I)*Pi - 6240*Pi^2 - (4680*I)*Pi^3 + 17280*Zeta[3]))/
       135)) + G[1, 0, 0, x]*((192*I)*Pi*RATIO[x^(-2)] - 
    ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((16*(848 - (123*I)*Pi + 95*Pi^2))/45 - 
      ((16*I)/135)*(1037*I + 120*Pi)*RATIO[x^(-1)] - 
      80/(3*(-1 + RATIO[x])^2) - (32*(489 - (141*I)*Pi + 65*Pi^2)*RATIO[x])/
       45 - (16*(-3818 + (249*I)*Pi + 15*Pi^2)*RATIO[x^2])/135 + 
      ((16*(84 + (62*I)*Pi + 33*Pi^2))/9 + 224*RATIO[x^(-1)] - 
        (32*(-188 + (62*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 
        (128*(9 + I*Pi)*RATIO[x^2])/9)/Nc^2) - ((32*I)/135)*RATIO[x^(-1)]*
     (1414*I - 23565*Pi - (825*I)*Pi^2 + 690*Pi^3 - (3600*I)*Zeta[3]) + 
    ((32*I)/45)*RATIO[x]*(63621*I + 38449*Pi + (570*I)*Pi^2 + 1710*Pi^3 + 
      (10260*I)*Zeta[3]) - (64*RATIO[(1 - x)^(-1)]*(78 + (45*I)*Pi - 
       11*Pi^2 + (85*I)*Pi^3 + 240*Zeta[3]))/9 + 
    (32*(40396 - (10961*I)*Pi - 1005*Pi^2 + (900*I)*Pi^3 + 3240*Zeta[3]))/
     45 + (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - 
       (2430*I)*Pi^3 + 31860*Zeta[3]))/135 + 
    Nc^2*((96*I)*Pi*RATIO[x^(-2)] - 608/(-1 + RATIO[x])^2 + 
      (8*(232703 + (30222*I)*Pi + 21690*Pi^2 + (3240*I)*Pi^3 - 
         18360*Zeta[3]))/135 + (16*RATIO[x^2]*(67123 + (33666*I)*Pi + 
         3855*Pi^2 + (810*I)*Pi^3 - 4590*Zeta[3]))/135 + 
      ((16*I)/135)*RATIO[x^(-1)]*(-41027*I - 6300*Pi - (5775*I)*Pi^2 + 
        1050*Pi^3 + (720*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-72 - (242*I)*Pi - 11*Pi^2 + (80*I)*Pi^3 + 624*Zeta[3]))/9 + 
      (16*RATIO[x]*(4666 - (45189*I)*Pi - 30330*Pi^2 - (810*I)*Pi^3 + 
         4590*Zeta[3]))/135) + 
    Nf*(((8*(465 - (504*I)*Pi + 46*Pi^2 + (12*I)*Pi^3))/9 - 
        (32*I)*Pi*RATIO[x^(-2)] + (160*I)*(-I + Pi)*RATIO[x^(-1)] - 
        64/(3*(-1 + RATIO[x])^2) + (16*(12 + (243*I)*Pi - 16*Pi^2 - 
           (12*I)*Pi^3)*RATIO[x])/9 + (8*(111 - (36*I)*Pi + 28*Pi^2 + 
           (24*I)*Pi^3)*RATIO[x^2])/9)/Nc + 
      Nc*((32*(-9 - (22*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (64*I)*Pi*RATIO[x^(-2)] - (16*(18439 - (1650*I)*Pi + 1050*Pi^2)*
          RATIO[x^(-1)])/135 + 520/(3*(-1 + RATIO[x])^2) - 
        ((16*I)/45)*RATIO[x^2]*(-9947*I + 1194*Pi - (745*I)*Pi^2 + 150*Pi^3 - 
          (90*I)*Zeta[3]) - ((16*I)/135)*(-48958*I + 7947*Pi - 
          (7545*I)*Pi^2 + 225*Pi^3 - (135*I)*Zeta[3]) + 
        (16*RATIO[x]*(-3442 + (24363*I)*Pi + 14955*Pi^2 + (450*I)*Pi^3 + 
           270*Zeta[3]))/135))) + G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] - 
    (((48*I)/5)*(207*I + 10*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/9)*RATIO[x^(-1)]*(-75*I + 180*Pi - (44*I)*Pi^2 + 3*Pi^3 - 
      (108*I)*Zeta[3]) + ((32*I)/135)*RATIO[x]*(118819*I + 71205*Pi + 
      (16200*I)*Pi^2 + 14760*Pi^3 + (113400*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-18724 + (13560*I)*Pi - 1155*Pi^2 + 
       (1170*I)*Pi^3 + 3780*Zeta[3]))/135 + 
    (16*(-3005 - (30138*I)*Pi + 6480*Pi^2 - (10980*I)*Pi^3 + 29160*Zeta[3]))/
     135 + (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (2550*I)*Pi^3 + 
       40140*Zeta[3]))/45 + Nc^2*((320*I)*Pi*RATIO[x^(-2)] + 
      272/(15*(-1 + RATIO[x])^2) + ((16*I)/27)*RATIO[x^(-1)]*
       (-1277*I - 528*Pi - (561*I)*Pi^2 + 162*Pi^3 + (324*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x]*(-11712*I + 22545*Pi - (14050*I)*Pi^2 + 600*Pi^3 - 
        (46890*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1967 + (15040*I)*Pi - 
         1100*Pi^2 + (300*I)*Pi^3 + 540*Zeta[3]))/45 + 
      (16*(3757 + (14616*I)*Pi + 7730*Pi^2 + (120*I)*Pi^3 + 5220*Zeta[3]))/
       45 + (8*RATIO[x^2]*(-157453 + (181404*I)*Pi - 8970*Pi^2 + 
         (7200*I)*Pi^3 + 354780*Zeta[3]))/135) + 
    Nf^2*((-4192*RATIO[(1 - x)^(-1)])/135 + (320*RATIO[x^(-1)])/27 - 
      88/(15*(-1 + RATIO[x])^2) - (4*RATIO[x^2]*(-1397 - (1296*I)*Pi + 
         180*Pi^2 - 3240*Zeta[3]))/45 + 
      (8*(201 - (208*I)*Pi + 315*Pi^2 + 360*Zeta[3]))/45 - 
      (16*RATIO[x]*(-419 - (220*I)*Pi + 225*Pi^2 + 900*Zeta[3]))/45 + 
      (((-32*I)/135)*(139*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^2]*(6721 - (720*I)*Pi + 660*Pi^2 - 9720*Zeta[3]))/135 + 
        (32*(-139 + (990*I)*Pi + 465*Pi^2 + 540*Zeta[3]))/135 - 
        (32*RATIO[x]*(-461 + (1800*I)*Pi + 660*Pi^2 + 2700*Zeta[3]))/135)/
       Nc^2) + Nf*(((-8*(141 + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (32*I)*Pi*RATIO[x^(-2)] + (16*I)*(I + 8*Pi)*RATIO[x^(-1)] + 
        24/(-1 + RATIO[x])^2 + (8*RATIO[x]*(147 + (594*I)*Pi - 242*Pi^2 + 
           (60*I)*Pi^3 - 216*Zeta[3]))/9 + 
        (8*(132 - (243*I)*Pi + 325*Pi^2 - (30*I)*Pi^3 + 108*Zeta[3]))/9 + 
        (4*RATIO[x^2]*(-867 - (918*I)*Pi - 82*Pi^2 - (48*I)*Pi^3 + 
           288*Zeta[3]))/9)/Nc + 
      Nc*((-32*(-19 - (970*I)*Pi + 75*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (352*I)*Pi*RATIO[x^(-2)] - (16*(541 - (24*I)*Pi + 102*Pi^2)*
          RATIO[x^(-1)])/27 - 64/(15*(-1 + RATIO[x])^2) + 
        (8*RATIO[x^2]*(29938 - (29341*I)*Pi + 500*Pi^2 - (780*I)*Pi^3 - 
           53640*Zeta[3]))/45 - ((8*I)/135)*(-9976*I + 50247*Pi - 
          (18840*I)*Pi^2 + 540*Pi^3 - (21060*I)*Zeta[3]) + 
        (16*RATIO[x]*(-1814 + (59265*I)*Pi + 14430*Pi^2 + (1080*I)*Pi^3 + 
           77760*Zeta[3]))/135))) + G[0, 1, 1, x]*
   ((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + ((192*I)*Pi)/(-1 + RATIO[x])^2 - 
    ((64*I)/9)*RATIO[x^(-1)]*(-78*I + 45*Pi + (11*I)*Pi^2 + 88*Pi^3 - 
      (222*I)*Zeta[3]) + ((32*I)/135)*RATIO[x]*(91339*I + 117519*Pi + 
      (24870*I)*Pi^2 + 13230*Pi^3 + (113940*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-1414 - (23565*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 + 
       8460*Zeta[3]))/135 + (32*(71426 - (33969*I)*Pi + 8565*Pi^2 - 
       (1350*I)*Pi^3 + 51300*Zeta[3]))/135 + 
    (32*RATIO[x^2]*(141101 - (116433*I)*Pi + 13290*Pi^2 - (11340*I)*Pi^3 + 
       85320*Zeta[3]))/135 + Nc^2*(((-40*I)/3)*(-69*I + 88*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*RATIO[x^(-1)]*(-137*I + 1561*Pi - 
        (77*I)*Pi^2 + 174*Pi^3 - (492*I)*Zeta[3]) - ((32*I)/135)*RATIO[x]*
       (-11467*I - 115821*Pi - (31740*I)*Pi^2 + 855*Pi^3 - 
        (39150*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-37069 - (69225*I)*Pi + 
         11220*Pi^2 + (1140*I)*Pi^3 + 12780*Zeta[3]))/135 + 
      (16*(-13439 - (121392*I)*Pi + 37725*Pi^2 + (5850*I)*Pi^3 + 
         46440*Zeta[3]))/135 + (8*RATIO[x^2]*(381097 - (460578*I)*Pi - 
         64710*Pi^2 + (720*I)*Pi^3 + 57240*Zeta[3]))/135) + 
    Nf^2*(((64*I)/9)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-2)])/3 - 
      ((64*I)/9)*(-3*I + Pi)*RATIO[x^(-1)] - 
      (8*RATIO[x^2]*(4405 - (6072*I)*Pi + 1350*Pi^2 - 4860*Zeta[3]))/135 + 
      (8*(-4345 + (696*I)*Pi + 2115*Pi^2 + 1080*Zeta[3]))/135 - 
      (16*RATIO[x]*(-6430 + (4278*I)*Pi + 1125*Pi^2 + 2700*Zeta[3]))/135 + 
      (((64*I)/135)*(139*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*(1231 - (1980*I)*Pi + 1980*Pi^2 + 1080*Zeta[3]))/135 - 
        (32*RATIO[x]*(2947 - (3150*I)*Pi + 1620*Pi^2 + 2700*Zeta[3]))/135 + 
        (16*RATIO[x^2]*(6721 - (4410*I)*Pi + 4860*Zeta[3]))/135)/Nc^2) + 
    Nf*(((8*(1335 + (3*I)*Pi - 122*Pi^2 + (108*I)*Pi^3))/9 - 
        (32*(-45 - (9*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*(11*I + 12*Pi)*RATIO[x^(-2)] - (16*I)*(3*I + 8*Pi)*
         RATIO[x^(-1)] + (4*RATIO[x^2]*(1992 - (1746*I)*Pi + 361*Pi^2 + 
           (234*I)*Pi^3 - 324*Zeta[3]))/9 + 
        (8*RATIO[x]*(-1956 + (864*I)*Pi - 149*Pi^2 - (198*I)*Pi^3 + 
           108*Zeta[3]))/9)/Nc + 
      Nc*((16*(-1585 - (1668*I)*Pi + 306*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((8*I)/3)*(-45*I + 236*Pi)*RATIO[x^(-2)] + 
        (16*(359 + (260*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*RATIO[x^2]*(-334790 + (401382*I)*Pi + 76215*Pi^2 + (4770*I)*Pi^3 - 
           145260*Zeta[3]))/135 + (8*(27925 + (138213*I)*Pi - 47505*Pi^2 + 
           (720*I)*Pi^3 - 29430*Zeta[3]))/135 + 
        (8*RATIO[x]*(42625 - (313038*I)*Pi + 58515*Pi^2 - (2790*I)*Pi^3 + 
           92880*Zeta[3]))/135))) + G[1, 1, 1, x]*
   (((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] - (512*I)*RATIO[(1 - x)^(-1)]*
     (Pi^3 + (3*I)*Zeta[3]) + ((32*I)/15)*RATIO[x^(-1)]*
     (1479*I + 1480*Pi + (275*I)*Pi^2 + 50*Pi^3 - (1140*I)*Zeta[3]) + 
    ((32*I)/135)*(17846*I - 48*Pi + (5355*I)*Pi^2 + 2700*Pi^3 + 
      (37800*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^2]*(154871*I + 130623*Pi + 
      (7965*I)*Pi^2 + 12420*Pi^3 + (91260*I)*Zeta[3]) + 
    (32*RATIO[x]*(182899 - (150015*I)*Pi + 24525*Pi^2 - (15660*I)*Pi^3 + 
       122580*Zeta[3]))/135 + Nc^2*((-32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/
       9 + (16*(-5307 + (5310*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(20384 + (109071*I)*Pi - 40125*Pi^2 - (7110*I)*Pi^3 - 
         22140*Zeta[3]))/135 + (16*RATIO[x^2]*(-156521 + (215154*I)*Pi + 
         24990*Pi^2 - (990*I)*Pi^3 - 16470*Zeta[3]))/135 - 
      ((16*I)/9)*RATIO[(1 - x)^(-1)]*(925*Pi + 144*Pi^3 + (432*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^(-1)]*(-13639*I + 27225*Pi + (6600*I)*Pi^2 + 
        1830*Pi^3 - (7380*I)*Zeta[3]) + 
      (16*RATIO[x]*(212444 - (424935*I)*Pi + 68550*Pi^2 + (2340*I)*Pi^3 + 
         66150*Zeta[3]))/135) + Nf^2*(((-64*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-2)])/3 - ((16*I)/27)*(335*I + 12*Pi)*RATIO[x^(-1)] + 
      (8*RATIO[x^2]*(4085 - (2924*I)*Pi + 340*Pi^2 - 1620*Zeta[3]))/45 + 
      (8*RATIO[x]*(-3644 + (1368*I)*Pi + 573*Pi^2 + 1080*Zeta[3]))/27 - 
      (4*(-18640 + (36*I)*Pi + 4395*Pi^2 + 2160*Zeta[3]))/135 + 
      ((-784*RATIO[x^(-2)])/15 + (3296*RATIO[x^(-1)])/15 + 
        ((16*I)/135)*RATIO[x^2]*(5641*I + 4410*Pi + (4860*I)*Zeta[3]) - 
        (8*(6422 - (5580*I)*Pi + 4455*Pi^2 + 2160*Zeta[3]))/135 + 
        (16*RATIO[x]*(12014 - (8280*I)*Pi + 3645*Pi^2 + 5400*Zeta[3]))/135)/
       Nc^2) + Nf*(((8*(-195 - (342*I)*Pi + 113*Pi^2 - (120*I)*Pi^3))/9 - 
        ((8*I)/3)*(5*I + 24*Pi)*RATIO[x^(-2)] - 
        (32*(63 - (27*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*RATIO[x]*(1725 - (891*I)*Pi + 143*Pi^2 + (222*I)*Pi^3 - 
           108*Zeta[3]))/9 + (4*RATIO[x^2]*(-2028 + (1890*I)*Pi - 289*Pi^2 - 
           (282*I)*Pi^3 + 324*Zeta[3]))/9)/Nc + 
      Nc*(((2624*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
        (8*(-1275 + (1188*I)*Pi + 2*Pi^2)*RATIO[x^(-2)])/9 + 
        (16*(-4501 - (807*I)*Pi + 228*Pi^2)*RATIO[x^(-1)])/27 + 
        ((8*I)/27)*RATIO[x]*(39745*I + 90039*Pi + (11754*I)*Pi^2 + 666*Pi^3 + 
          (15228*I)*Zeta[3]) + (4*(158990 - (358008*I)*Pi + 89775*Pi^2 - 
           (1980*I)*Pi^3 + 42120*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(190960 - (335442*I)*Pi - 63255*Pi^2 - (5850*I)*Pi^3 + 
           111780*Zeta[3]))/135))) + G[1, 1, 0, x]*
   (((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (2070*I)*Pi^3 - 
       33120*Zeta[3]))/45 - (64*RATIO[(1 - x)^(-1)]*
      (-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x^(-1)]*(18724*I + 19275*Pi + (1155*I)*Pi^2 + 
      3300*Pi^3 - (3060*I)*Zeta[3]) + ((16*I)/135)*(226873*I + 128088*Pi + 
      (47190*I)*Pi^2 + 12780*Pi^3 + (20520*I)*Zeta[3]) + 
    (32*RATIO[x]*(105049 - (71865*I)*Pi + 45795*Pi^2 - (11970*I)*Pi^3 + 
       78840*Zeta[3]))/135 + Nc^2*(((-16*I)/15)*(923*I + 240*Pi)*
       RATIO[x^(-2)] + ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*RATIO[x^2]*(44699 - (75567*I)*Pi + 3585*Pi^2 - (1260*I)*Pi^3 - 
         180360*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*
        (-3683 + 1122*Pi^2 + (168*I)*Pi^3 - 1260*Zeta[3]))/27 - 
      ((32*I)/135)*RATIO[x^(-1)]*(-3847*I - 120*Pi - (4785*I)*Pi^2 + 
        2490*Pi^3 - (1980*I)*Zeta[3]) + ((16*I)/45)*(35791*I - 8751*Pi + 
        (10880*I)*Pi^2 + 1440*Pi^3 + (7200*I)*Zeta[3]) + 
      (32*RATIO[x]*(-19954 + (24675*I)*Pi + 12725*Pi^2 - (90*I)*Pi^3 + 
         23940*Zeta[3]))/45) + Nf^2*((320*RATIO[(1 - x)^(-1)])/27 - 
      (124*RATIO[x^(-2)])/15 + ((16*I)/135)*(1157*I + 120*Pi)*RATIO[x^(-1)] + 
      (4*RATIO[x^2]*(-19891 + (1512*I)*Pi + 600*Pi^2 - 9720*Zeta[3]))/135 - 
      (8*(4267 - (1404*I)*Pi + 1515*Pi^2 + 1080*Zeta[3]))/135 + 
      (16*RATIO[x]*(1108 - (1980*I)*Pi + 1065*Pi^2 + 2700*Zeta[3]))/135 + 
      ((392*RATIO[x^(-2)])/15 - (3328*RATIO[x^(-1)])/15 + 
        (8*RATIO[x^2]*(4561 - (720*I)*Pi + 660*Pi^2 - 9720*Zeta[3]))/135 - 
        (16*(-638 + (2790*I)*Pi + 1425*Pi^2 + 1080*Zeta[3]))/135 + 
        (32*RATIO[x]*(-3401 + (2790*I)*Pi + 1065*Pi^2 + 2700*Zeta[3]))/135)/
       Nc^2) + Nf*((16*RATIO[(1 - x)^(-1)] + ((8*I)/3)*(5*I + 18*Pi)*
         RATIO[x^(-2)] - (224*I)*Pi*RATIO[x^(-1)] + 
        (4*RATIO[x^2]*(903 + (774*I)*Pi + 10*Pi^2 + (96*I)*Pi^3 - 
           288*Zeta[3]))/9 + ((4*I)/9)*(1203*I + 1458*Pi + (494*I)*Pi^2 + 
          84*Pi^3 + (216*I)*Zeta[3]) + (8*RATIO[x]*(-231 - (648*I)*Pi + 
           134*Pi^2 - (84*I)*Pi^3 + 216*Zeta[3]))/9)/Nc + 
      Nc*((80*(-125 + 36*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((4*I)/15)*(1993*I + 1440*Pi)*RATIO[x^(-2)] + 
        (16*(14584 - (675*I)*Pi + 1740*Pi^2)*RATIO[x^(-1)])/135 - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (8*RATIO[x]*(115013 - (175560*I)*Pi - 
           77460*Pi^2 + (1440*I)*Pi^3 - 158220*Zeta[3]))/135 + 
        (4*(93733 + (128454*I)*Pi + 79620*Pi^2 - (2520*I)*Pi^3 + 
           44820*Zeta[3]))/135 + (8*RATIO[x^2]*(-17899 + (55053*I)*Pi + 
           3750*Pi^2 - (1260*I)*Pi^3 + 163620*Zeta[3]))/135))) + 
  G[0, 0, 1, x]*((((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    (32*RATIO[x^2]*(2295 + (16787*I)*Pi - 6325*Pi^2 + (4200*I)*Pi^3 - 
       45900*Zeta[3]))/45 + (16*(-601 + (17016*I)*Pi + 1290*Pi^2 + 
       (180*I)*Pi^3 - 11880*Zeta[3]))/27 - ((64*I)/9)*RATIO[x^(-1)]*
     (75*I - (22*I)*Pi^2 + 34*Pi^3 + (192*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(-18724 + (19275*I)*Pi - 1155*Pi^2 + 
       (3390*I)*Pi^3 + 2520*Zeta[3]))/135 + 
    (32*RATIO[x]*(-118819 - (28857*I)*Pi - 7845*Pi^2 - (4680*I)*Pi^3 + 
       145260*Zeta[3]))/135 + Nc^2*((416*I)*Pi*RATIO[x^(-2)] + 
      (((16*I)/15)*(-17*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(-157453 + (376776*I)*Pi + 24570*Pi^2 + (32940*I)*Pi^3 - 
         482220*Zeta[3]))/135 + (16*(3757 + (25065*I)*Pi + 480*Pi^2 + 
         (840*I)*Pi^3 - 17460*Zeta[3]))/45 - ((16*I)/45)*RATIO[(1 - x)^(-1)]*
       (1967*I + 14900*Pi + (1485*I)*Pi^2 + 500*Pi^3 + (60*I)*Zeta[3]) - 
      ((16*I)/27)*RATIO[x^(-1)]*(1277*I - 414*Pi + (132*I)*Pi^2 + 54*Pi^3 + 
        (576*I)*Zeta[3]) + (16*RATIO[x]*(-3904 + (1421*I)*Pi - 3490*Pi^2 - 
         (1010*I)*Pi^3 + 26310*Zeta[3]))/15) + 
    Nf^2*((-4192*RATIO[(1 - x)^(-1)])/135 + (320*RATIO[x^(-1)])/27 - 
      88/(15*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(1397 - (3876*I)*Pi + 
         1280*Pi^2 - 6480*Zeta[3]))/45 - 
      (16*RATIO[x]*(-419 - (1498*I)*Pi + 260*Pi^2 - 1800*Zeta[3]))/45 + 
      (8*(201 - (460*I)*Pi + 20*Pi^2 - 720*Zeta[3]))/45 + 
      (((-32*I)/135)*(139*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*(139 - (60*I)*Pi + 60*Pi^2 + 1080*Zeta[3]))/135 + 
        (32*RATIO[x]*(461 - (1290*I)*Pi + 300*Pi^2 + 5400*Zeta[3]))/135 - 
        (8*RATIO[x^2]*(6721 - (8340*I)*Pi + 1320*Pi^2 + 19440*Zeta[3]))/135)/
       Nc^2) + Nf*(((-8*(141 - (108*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        16*RATIO[x^(-1)] + ((8*I)*(-3*I + 7*Pi))/(-1 + RATIO[x])^2 + 
        (8*RATIO[x]*(147 - (1674*I)*Pi + 307*Pi^2 + (408*I)*Pi^3 - 
           648*Zeta[3]))/9 + (8*(132 + (1029*I)*Pi - 5*Pi^2 - (168*I)*Pi^3 + 
           108*Zeta[3]))/9 + (4*RATIO[x^2]*(-867 + (2448*I)*Pi - 541*Pi^2 - 
           (504*I)*Pi^3 + 1296*Zeta[3]))/9)/Nc + 
      Nc*((-32*(-19 - (400*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (128*I)*Pi*RATIO[x^(-2)] - (16*(541 + (36*I)*Pi + 24*Pi^2)*
          RATIO[x^(-1)])/27 + (((32*I)/15)*(2*I + 45*Pi))/(-1 + RATIO[x])^2 + 
        (8*RATIO[x]*(-3628 + (40584*I)*Pi + 33345*Pi^2 + (25380*I)*Pi^3 - 
           293220*Zeta[3]))/135 + (16*(-4988 + (6360*I)*Pi - 2025*Pi^2 - 
           (2430*I)*Pi^3 + 27135*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(59876 - (101868*I)*Pi - 15205*Pi^2 - (18540*I)*Pi^3 + 
           190800*Zeta[3]))/45))) + G[1, 0, 1, x]*
   (((64*I)/9)*(-75*I + 180*Pi - (44*I)*Pi^2 + 21*Pi^3)*RATIO[(1 - x)^(-1)] - 
    ((48*I)/5)*(207*I + 10*Pi)*RATIO[x^(-2)] + 
    ((384*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*RATIO[x]*(105049 + (57897*I)*Pi - 6240*Pi^2 + (7920*I)*Pi^3 - 
       171720*Zeta[3]))/135 - ((32*I)/135)*RATIO[x^(-1)]*
     (18724*I + 13560*Pi + (1155*I)*Pi^2 + 1170*Pi^3 - (3780*I)*Zeta[3]) + 
    (32*RATIO[x^2]*(2295 - (21517*I)*Pi + 3740*Pi^2 - (4680*I)*Pi^3 + 
       52920*Zeta[3]))/45 + (16*(-226873 - (16830*I)*Pi - 3480*Pi^2 - 
       (2520*I)*Pi^3 + 77760*Zeta[3]))/135 + 
    Nc^2*((64*Pi^2*RATIO[x^(-3)])/9 - (16*(-2769 + (2640*I)*Pi + 10*Pi^2)*
        RATIO[x^(-2)])/45 - ((256*I)*Pi)/(-1 + RATIO[x])^2 - 
      (16*RATIO[(1 - x)^(-1)]*(-3683 + (285*I)*Pi + 1089*Pi^2 - (90*I)*Pi^3 - 
         1080*Zeta[3]))/27 - ((16*I)/135)*RATIO[x^(-1)]*
       (-7694*I + 8550*Pi - (2475*I)*Pi^2 + 2220*Pi^3 + (1980*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x]*(39908*I + 60762*Pi + (335*I)*Pi^2 + 2400*Pi^3 + 
        (78120*I)*Zeta[3]) + (16*(-35791 - (24675*I)*Pi + 625*Pi^2 + 
         (420*I)*Pi^3 + 15840*Zeta[3]))/45 + 
      (16*RATIO[x^2]*(44699 - (173253*I)*Pi - 8475*Pi^2 - (14580*I)*Pi^3 + 
         238680*Zeta[3]))/135) + 
    Nf^2*(((-64*I)/27)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (124*RATIO[x^(-2)])/15 + ((16*I)/135)*(1157*I + 120*Pi)*RATIO[x^(-1)] - 
      (4*RATIO[x^2]*(19891 - (17028*I)*Pi + 2820*Pi^2 - 19440*Zeta[3]))/135 + 
      (8*RATIO[x]*(2216 - (6588*I)*Pi + 765*Pi^2 - 10800*Zeta[3]))/135 + 
      (4*(-8534 + (720*I)*Pi + 225*Pi^2 + 4320*Zeta[3]))/135 + 
      ((392*RATIO[x^(-2)])/15 - (3328*RATIO[x^(-1)])/15 + 
        (8*(1276 - (1860*I)*Pi + 735*Pi^2 + 4320*Zeta[3]))/135 - 
        (16*RATIO[x]*(6802 - (4560*I)*Pi + 1005*Pi^2 + 10800*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(4561 - (8340*I)*Pi + 1320*Pi^2 + 19440*Zeta[3]))/135)/
       Nc^2) + Nf*((16*RATIO[(1 - x)^(-1)] + ((8*I)/3)*(5*I + 12*Pi)*
         RATIO[x^(-2)] - (64*I)*Pi*RATIO[x^(-1)] + 
        (4*RATIO[x^2]*(903 - (2592*I)*Pi + 469*Pi^2 + (552*I)*Pi^3 - 
           1296*Zeta[3]))/9 + ((4*I)/9)*(1203*I - 660*Pi + (74*I)*Pi^2 + 
          360*Pi^3 + (216*I)*Zeta[3]) + (8*RATIO[x]*(-231 + (1701*I)*Pi - 
           295*Pi^2 - (432*I)*Pi^3 + 648*Zeta[3]))/9)/Nc + 
      Nc*((16*(-625 + (144*I)*Pi + 222*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (64*Pi^2*RATIO[x^(-3)])/9 + (4*(-5979 + (6240*I)*Pi + 40*Pi^2)*
          RATIO[x^(-2)])/45 + (32*(7292 + (120*I)*Pi + 225*Pi^2)*
          RATIO[x^(-1)])/135 + ((64*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*RATIO[x^2]*(-35798 + (239664*I)*Pi + 44955*Pi^2 + (50220*I)*Pi^3 - 
           569160*Zeta[3]))/135 + (4*(93733 + (139230*I)*Pi - 5025*Pi^2 + 
           (7020*I)*Pi^3 - 106920*Zeta[3]))/135 + 
        (8*RATIO[x]*(115013 - (177669*I)*Pi - 12030*Pi^2 - (22680*I)*Pi^3 + 
           291600*Zeta[3]))/135))) + 
  G[0, 0, x]*((8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    Nf^2*((8*(75 - (238*I)*Pi + 20*Pi^2 + (24*I)*Pi^3))/27 - 
      (8*(-313 + 20*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((320*I)/27)*Pi*RATIO[x^(-1)] + ((16*I)*(I + Pi))/(-1 + RATIO[x])^2 + 
      (8*(-3139 + (3982*I)*Pi + 520*Pi^2 - (240*I)*Pi^3)*RATIO[x])/135 + 
      ((2*I)/135)*(291*I + 6718*Pi + (5220*I)*Pi^2 + 960*Pi^3)*RATIO[x^2] + 
      ((16*(1215 - (278*I)*Pi + 20*Pi^2))/135 - 
        (32*(135 - (139*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*(1125 + (922*I)*Pi + 740*Pi^2)*RATIO[x])/135 - 
        (4*(-22845 + (13442*I)*Pi + 5320*Pi^2)*RATIO[x^2])/135)/Nc^2) + 
    (16*RATIO[(1 - x)^(-1)]*(-22662 + (10646*I)*Pi + 11125*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (19170*I)*Pi^3 + 
       5646*Pi^4 - 57960*Zeta[3] - (117720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-9367 - (15868*I)*Pi + 8680*Pi^2 - (33090*I)*Pi^3 + 
       5247*Pi^4 - 181800*Zeta[3] - (142560*I)*Pi*Zeta[3]))/135 - 
    (8*(-46135 - (35798*I)*Pi - 48340*Pi^2 + (9060*I)*Pi^3 + 2466*Pi^4 + 
       131040*Zeta[3] + (174960*I)*Pi*Zeta[3]))/135 + 
    ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((-8*(139 - (136*I)*Pi + 40*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(24834 - (5524*I)*Pi + 515*Pi^2 - 
         (9570*I)*Pi^3 + 204*Pi^4 - 21780*Zeta[3] - (6120*I)*Pi*Zeta[3]))/
       135 - (8*(26240 - (28527*I)*Pi - 10605*Pi^2 - (28260*I)*Pi^3 + 
         2457*Pi^4 - 27360*Zeta[3] + (25920*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x]*(184082 - (453138*I)*Pi + 15855*Pi^2 - (3420*I)*Pi^3 + 
         702*Pi^4 + 68760*Zeta[3] - (76140*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^2]*(649298 - (680727*I)*Pi - 192270*Pi^2 + (29790*I)*Pi^3 + 
         1395*Pi^4 - 16020*Zeta[3] - (98820*I)*Pi*Zeta[3]))/405 + 
      ((16*I)/27)*RATIO[x^(-1)]*(1277*Pi + 66*Pi^3 + 1224*Pi*Zeta[3])) + 
    Nf*(((-16*I)*Pi*RATIO[x^(-1)] + (4*(17 + (8*I)*Pi + 14*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*(-5 + 2*Pi^2 - 
           8*Zeta[3]))/3 - (4*(-265 + (160*I)*Pi - 60*Pi^2 + (90*I)*Pi^3 + 
           22*Pi^4 - 80*Zeta[3] - (720*I)*Pi*Zeta[3]))/15 - 
        (4*RATIO[x^2]*(-2388 + (1125*I)*Pi - 222*Pi^2 - (36*I)*Pi^3 + 
           44*Pi^4 - 48*Zeta[3] - (1440*I)*Pi*Zeta[3]))/9 + 
        (16*RATIO[x]*(-1575 + (1305*I)*Pi - 245*Pi^2 + (135*I)*Pi^3 + 
           66*Pi^4 - 30*Zeta[3] - (2160*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((-16*I)/27)*(541*Pi + 12*Pi^3)*RATIO[x^(-1)] + 
        (8*(80 - (42*I)*Pi + 29*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(6063 - (3620*I)*Pi + 660*Pi^2 - 
           (1140*I)*Pi^3 - 3600*Zeta[3]))/135 - 
        (8*(27415 - (5460*I)*Pi + 120*Pi^2 + (4275*I)*Pi^3 + 594*Pi^4 + 
           3600*Zeta[3] - (15390*I)*Pi*Zeta[3]))/405 + 
        (8*RATIO[x]*(-8521 - (178032*I)*Pi - 78870*Pi^2 + (6390*I)*Pi^3 + 
           4158*Pi^4 + 26100*Zeta[3] - (127980*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 648780*Pi^2 + 
           (64620*I)*Pi^3 + 18612*Pi^4 + 83880*Zeta[3] - (576720*I)*Pi*
            Zeta[3]))/405))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 - 
    (32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - 2700*Pi^2 + (440*I)*Pi^3 + 538*Pi^4 + 
       7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (8*(41321 - (29746*I)*Pi - 25890*Pi^2 + (29388*I)*Pi^3 + 12288*Pi^4 - 
       195408*Zeta[3] - (47520*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(158577 - (171628*I)*Pi + 6360*Pi^2 - (2796*I)*Pi^3 + 
       13539*Pi^4 - 339804*Zeta[3] - (63720*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 25920*Pi^2 - (5196*I)*Pi^3 + 
       11793*Pi^4 - 85284*Zeta[3] - (65880*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((923*I)*Pi + 665*Pi^2)*RATIO[x^(-2)])/15 + 
      (32*Pi*(-19*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (8*(340531 - (92766*I)*Pi - 153495*Pi^2 + (5526*I)*Pi^3 + 144*Pi^4 - 
         157806*Zeta[3] - (3240*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[(1 - x)^(-1)]*(-22154 + 3340*Pi^2 + (660*I)*Pi^3 + 273*Pi^4 + 
         83490*Zeta[3] + (10440*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(1894 + (47536*I)*Pi - 7780*Pi^2 - (6270*I)*Pi^3 + 
         573*Pi^4 + 4290*Zeta[3] - (26100*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(437072 - (769128*I)*Pi + 99270*Pi^2 - (23724*I)*Pi^3 + 
         1557*Pi^4 - 1016316*Zeta[3] - (79380*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^2]*(649298 - (680727*I)*Pi - 192975*Pi^2 + (12006*I)*Pi^3 + 
         1755*Pi^4 - 5436*Zeta[3] - (118260*I)*Pi*Zeta[3]))/405) + 
    Nf^2*((-8*(857 + 180*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      (4*((-31*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(3397 + (2640*I)*Pi + 1620*Pi^2)*RATIO[x^(-1)])/405 - 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(291 - (6718*I)*Pi + 4940*Pi^2 + (912*I)*Pi^3 - 
         5472*Zeta[3]))/135 - ((4*I)/135)*RATIO[x]*(-7209*I + 10184*Pi - 
        (220*I)*Pi^2 + 456*Pi^3 - (6984*I)*Zeta[3]) + 
      (2*(-14559 + (3044*I)*Pi + 2380*Pi^2 + (312*I)*Pi^3 + 10008*Zeta[3]))/
       135 + ((56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(-49 - (4*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(-22845 + (13442*I)*Pi + 5320*Pi^2)*RATIO[x^2])/135 - 
        (8*RATIO[x]*(-3991 + (2324*I)*Pi + 820*Pi^2 + 9720*Zeta[3]))/135 + 
        (4*(-3267 + (7592*I)*Pi + 2620*Pi^2 + 11880*Zeta[3]))/135)/Nc^2) + 
    Nf*((24*RATIO[(1 - x)^(-1)] + (8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(5 - (48*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/3 - 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (4*RATIO[x^2]*(-3980 + (1875*I)*Pi - 370*Pi^2 - (60*I)*Pi^3 + 
           32*Pi^4 - 80*Zeta[3] - (2640*I)*Pi*Zeta[3]))/15 - 
        (4*(5340 + (1725*I)*Pi - 1920*Pi^2 + (420*I)*Pi^3 + 7*Pi^4 + 
           780*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x]*(-16155 + (1710*I)*Pi + 340*Pi^2 - (240*I)*Pi^3 + 
           118*Pi^4 - 480*Zeta[3] - (10080*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-4*((1993*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*((-65*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/405)*RATIO[x^(-1)]*(43811*I - 36660*Pi - (18420*I)*Pi^2 + 
          6840*Pi^3 + (4680*I)*Zeta[3]) + ((16*I)/405)*RATIO[(1 - x)^(-1)]*
         (-5002*I + (105*I)*Pi^2 + 540*Pi^3 + (14130*I)*Zeta[3]) + 
        (2*(311839 - (681954*I)*Pi - 203100*Pi^2 - (9792*I)*Pi^3 + 
           3366*Pi^4 - 843768*Zeta[3] - (61560*I)*Pi*Zeta[3]))/405 - 
        (8*RATIO[x]*(-86017 - (373107*I)*Pi - 20055*Pi^2 - (5868*I)*Pi^3 + 
           4059*Pi^4 - 484632*Zeta[3] - (147420*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x^2]*(310079 - (971952*I)*Pi - 629160*Pi^2 - (5652*I)*Pi^3 + 
           17820*Pi^4 + 103752*Zeta[3] - (667440*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
    (48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (16*RATIO[x^(-1)]*(4449 - 2700*Pi^2 + (550*I)*Pi^3 + 430*Pi^4 + 
       6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 + (40456*I)*Pi - 2235*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 + 
    (8*(-41321 + (278434*I)*Pi + 90450*Pi^2 - (21300*I)*Pi^3 + 4608*Pi^4 - 
       333360*Zeta[3] + (71280*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x]*(-158577 + (420316*I)*Pi + 58200*Pi^2 + (18030*I)*Pi^3 + 
       4554*Pi^4 - 231840*Zeta[3] + (123120*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(-158577 + (295972*I)*Pi + 25920*Pi^2 + (11790*I)*Pi^3 + 
       612*Pi^4 + 45720*Zeta[3] + (125280*I)*Pi*Zeta[3]))/135 + 
    Nf^2*((-8*(857 + (372*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      ((64*I)/3)*Pi*RATIO[x^(-2)] - (4*(3397 + (2160*I)*Pi + 240*Pi^2)*
        RATIO[x^(-1)])/405 - (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
      ((-32*((139*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (392*RATIO[x^(-1)])/15 + (4*(-3267 + (3812*I)*Pi - 1080*Pi^2 + 
           (720*I)*Pi^3 + 288*Pi^4 - 25200*Zeta[3]))/135 - 
        (8*RATIO[x]*(-3991 + (9944*I)*Pi - 1140*Pi^2 + (1800*I)*Pi^3 + 
           720*Pi^4 - 23040*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(-22845 + (13442*I)*Pi + (3960*I)*Pi^3 + 1296*Pi^4 - 
           7920*Zeta[3]))/135)/Nc^2 + 
      (2*(-14559 - (15208*I)*Pi + 1880*Pi^2 - (600*I)*Pi^3 + 288*Pi^4 - 
         16560*Zeta[3]))/135 - (4*RATIO[x]*(7209 - (27868*I)*Pi + 1160*Pi^2 - 
         (600*I)*Pi^3 + 720*Pi^4 + 720*Zeta[3]))/135 + 
      (2*RATIO[x^2]*(291 - (6718*I)*Pi - 7480*Pi^2 - (1200*I)*Pi^3 + 
         1296*Pi^4 + 48960*Zeta[3]))/135) + 
    Nc^2*((8*((-1035*I)*Pi + 62*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*((17*I)*Pi + 60*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(22154 - (46950*I)*Pi - 1925*Pi^2 - 
         (15840*I)*Pi^3 + 1395*Pi^4 + 47190*Zeta[3] + (11520*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x^(-1)]*(-1894 + (10470*I)*Pi - 1825*Pi^2 + 
         (3960*I)*Pi^3 + 849*Pi^4 + 7590*Zeta[3] + (36900*I)*Pi*Zeta[3]))/
       135 + (8*(-340531 + (25887*I)*Pi + 78000*Pi^2 - (52290*I)*Pi^3 + 
         18009*Pi^4 - 536850*Zeta[3] + (152280*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x]*(-437072 + (427200*I)*Pi + 206175*Pi^2 + (116820*I)*Pi^3 + 
         50787*Pi^4 - 997020*Zeta[3] + (260820*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^2]*(-649298 + (680727*I)*Pi - 82380*Pi^2 + (109890*I)*Pi^3 + 
         55764*Pi^4 + 1069020*Zeta[3] + (370980*I)*Pi*Zeta[3]))/405) + 
    Nf*(((8*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(5 + 24*Pi^2)*RATIO[x^(-1)])/3 + ((24*I)*Pi)/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*(-9 - (7*I)*Pi + 6*Pi^2 - 40*Zeta[3]))/3 + 
        (4*(-1068 + (2862*I)*Pi - 45*Pi^2 - (468*I)*Pi^3 + 49*Pi^4 - 
           276*Zeta[3] - (360*I)*Pi*Zeta[3]))/9 + 
        (4*RATIO[x^2]*(-3980 + (1875*I)*Pi - 25*Pi^2 + (525*I)*Pi^3 + 
           154*Pi^4 - 1750*Zeta[3] - (1680*I)*Pi*Zeta[3]))/15 - 
        (4*RATIO[x]*(-16155 + (17730*I)*Pi - 5*Pi^2 - (870*I)*Pi^3 + 
           754*Pi^4 - 2940*Zeta[3] - (7920*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((8*((135*I)*Pi + 118*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*((4*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((4*I)/405)*RATIO[x^(-1)]*(43811*I + 41760*Pi - (2340*I)*Pi^2 + 
          4320*Pi^3 - (8280*I)*Zeta[3]) - ((16*I)/405)*RATIO[(1 - x)^(-1)]*
         (5002*I + 13248*Pi + (1065*I)*Pi^2 + 1260*Pi^3 + 
          (11250*I)*Zeta[3]) - (2*(-311839 - (146028*I)*Pi + 313950*Pi^2 + 
           (74880*I)*Pi^3 + 18450*Pi^4 - 1396800*Zeta[3] + 
           (152280*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x]*(172034 + (331422*I)*Pi + 323805*Pi^2 + (152910*I)*Pi^3 + 
           49662*Pi^4 - 869220*Zeta[3] + (696600*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x^2]*(-310079 + (971952*I)*Pi + 63120*Pi^2 + 
           (103770*I)*Pi^3 + 95544*Pi^4 + 2039940*Zeta[3] + 
           (1600560*I)*Pi*Zeta[3]))/405))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*RATIO[(1 - x)^(-1)]*((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + 
       (52*I)*Pi*Zeta[3]))/3 + (16*RATIO[x^(-1)]*(-22662 + (10646*I)*Pi + 
       11125*Pi^2 + 936*Pi^4 - 21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (8*(-382023 + (524410*I)*Pi + 5470*Pi^2 + (3252*I)*Pi^3 + 5220*Pi^4 - 
       248832*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(-326521 + (576076*I)*Pi + 45130*Pi^2 + (3756*I)*Pi^3 + 
       1260*Pi^4 - 56916*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^2]*(158577 - (295972*I)*Pi - 18225*Pi^2 - (12756*I)*Pi^3 + 
       792*Pi^4 - 96444*Zeta[3] - (120960*I)*Pi*Zeta[3]))/135 + 
    Nf^2*(((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*(-655 + (98*I)*Pi + 360*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(1065 - (676*I)*Pi + 300*Pi^2)*RATIO[x^(-1)])/135 + 
      ((4*(45 - (98*I)*Pi + 280*Pi^2)*RATIO[x^(-2)])/15 - 
        (32*(2 + I*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*RATIO[x^2]*(-22845 + (13442*I)*Pi + (3960*I)*Pi^3 + 1296*Pi^4 - 
           7920*Zeta[3]))/135 - (8*(-4887 + (5146*I)*Pi - 3240*Pi^2 + 
           (360*I)*Pi^3 + 144*Pi^4 - 6660*Zeta[3]))/135 + 
        (32*RATIO[x]*(-2558 + (2606*I)*Pi + 45*Pi^2 + (450*I)*Pi^3 + 
           180*Pi^4 - 3330*Zeta[3]))/135)/Nc^2 - 
      (4*(8133 - (6446*I)*Pi - 2350*Pi^2 - (264*I)*Pi^3 + 144*Pi^4 - 
         3996*Zeta[3]))/135 + (16*RATIO[x]*(5174 - (6412*I)*Pi + 355*Pi^2 - 
         (96*I)*Pi^3 + 180*Pi^4 + 1566*Zeta[3]))/135 - 
      (2*RATIO[x^2]*(291 - (6718*I)*Pi - 4400*Pi^2 - (768*I)*Pi^3 + 
         1296*Pi^4 + 40608*Zeta[3]))/135) + 
    Nc^2*((8*RATIO[x^(-2)]*(-8475 - (7221*I)*Pi + 11440*Pi^2 - 120*Zeta[3]))/
       45 - (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (16*RATIO[(1 - x)^(-1)]*((3683*I)*Pi - (66*I)*Pi^3 + 90*Pi^4 + 
         2376*Zeta[3] + (396*I)*Pi*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(-57891 - (21880*I)*Pi + 14580*Pi^2 - (330*I)*Pi^3 + 
         435*Pi^4 + 8910*Zeta[3] + (22860*I)*Pi*Zeta[3]))/135 - 
      (8*(-353089 + (694524*I)*Pi - 120735*Pi^2 - (54936*I)*Pi^3 + 
         17028*Pi^4 - 395424*Zeta[3] + (252720*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x]*(-690062 + (743190*I)*Pi + 281340*Pi^2 - (7596*I)*Pi^3 + 
         53415*Pi^4 + 194976*Zeta[3] + (413100*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^2]*(-649298 + (680727*I)*Pi - 47385*Pi^2 + (127674*I)*Pi^3 + 
         61857*Pi^4 + 1038996*Zeta[3] + (636660*I)*Pi*Zeta[3]))/405) + 
    Nf*(((16*I)*Pi*RATIO[(1 - x)^(-1)] + (8*(10 + 7*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(-19 - (18*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-18750 + (7245*I)*Pi + 1490*Pi^2 - (885*I)*Pi^3 + 187*Pi^4 - 
           6330*Zeta[3] - (2520*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^2]*(-11940 + (5625*I)*Pi - 255*Pi^2 + (1575*I)*Pi^3 + 
           368*Pi^4 - 5250*Zeta[3] - (5760*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x]*(-26010 + (14220*I)*Pi + 1105*Pi^2 + (420*I)*Pi^3 + 
           638*Pi^4 - 9600*Zeta[3] - (9360*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-2*RATIO[x^(-2)]*(-18015 - (17742*I)*Pi + 23920*Pi^2 - 
           480*Zeta[3]))/45 + (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
        ((16*I)/27)*RATIO[(1 - x)^(-1)]*(-625*Pi + 84*Pi^3 + 
          (288*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-1)]*(-40365*I - 422*Pi + 
          (2580*I)*Pi^2 + 120*Pi^3 + (3240*I)*Zeta[3]) + 
        (4*(179068 + (920919*I)*Pi - 107175*Pi^2 - (20799*I)*Pi^3 + 
           8892*Pi^4 - 185346*Zeta[3] + (140940*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x]*(327026 + (721572*I)*Pi + 322815*Pi^2 + (10836*I)*Pi^3 + 
           52560*Pi^4 + 414144*Zeta[3] + (942840*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x^2]*(-310079 + (971952*I)*Pi + 101100*Pi^2 + 
           (161082*I)*Pi^3 + 103320*Pi^4 + 1916388*Zeta[3] + 
           (2157840*I)*Pi*Zeta[3]))/405))) + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 + (172560*I)*Pi^3 + 
     26961*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 - 485472*Zeta[3] - 
     (128160*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 + 
  (8*RATIO[x^2]*(16650585*Pi^2 - (31077060*I)*Pi^3 - 4274655*Pi^4 - 
     (159117*I)*Pi^5 + 197755*Pi^6 - 56370720*Zeta[3] - 
     (26472600*I)*Pi*Zeta[3] + 827820*Pi^2*Zeta[3] + 
     (3969000*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] - 
     (32545800*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[x]*(16650585*Pi^2 - (26725020*I)*Pi^3 - 2620485*Pi^4 - 
     (14847*I)*Pi^5 + 287845*Pi^6 - 82482960*Zeta[3] - 
     (29458800*I)*Pi*Zeta[3] + 3045420*Pi^2*Zeta[3] + 
     (7484400*I)*Pi^3*Zeta[3] + 77905800*Zeta[3]^2 + 12984300*Zeta[5] - 
     (51256800*I)*Pi*Zeta[5]))/14175 - 
  (4*(461160 - (1255380*I)*Pi - 2895865*Pi^2 + (31954230*I)*Pi^3 - 
     95655*Pi^4 - (1051806*I)*Pi^5 + 164660*Pi^6 + 61684140*Zeta[3] + 
     (22843800*I)*Pi*Zeta[3] - 4893840*Pi^2*Zeta[3] - 
     (10659600*I)*Pi^3*Zeta[3] - 30618000*Zeta[3]^2 - 26989200*Zeta[5] + 
     (55339200*I)*Pi*Zeta[5]))/14175 + 
  Nc^2*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (8*((-587*I)*Pi^3 + 147*Pi^4 + 3522*Zeta[3] + (2340*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      ((-4658678*I)*Pi + 634716*Pi^2 + (100092*I)*Pi^3 + 268011*Pi^4 - 
       (144342*I)*Pi^5 + 16812*Pi^6 - 5070600*Zeta[3] - 
       (2965680*I)*Pi*Zeta[3] - 2993760*Pi^2*Zeta[3] - 
       (187920*I)*Pi^3*Zeta[3] + 291600*Zeta[3]^2 + 12616560*Zeta[5] + 
       (272160*I)*Pi*Zeta[5]))/3645 - 
    (8*(172900 + (10470810*I)*Pi - 6299720*Pi^2 + (2715405*I)*Pi^3 + 
       155365*Pi^4 - (383607*I)*Pi^5 + 28075*Pi^6 + 21119070*Zeta[3] + 
       (1615950*I)*Pi*Zeta[3] - 4813830*Pi^2*Zeta[3] + 
       (189000*I)*Pi^3*Zeta[3] - 8391600*Zeta[3]^2 + 15658650*Zeta[5] + 
       (4082400*I)*Pi*Zeta[5]))/14175 - 
    (2*RATIO[x]*(31528770*Pi^2 - (27202140*I)*Pi^3 - 1087415*Pi^4 + 
       (2656458*I)*Pi^5 + 533200*Pi^6 - 224536200*Zeta[3] - 
       (58060800*I)*Pi*Zeta[3] + 7915320*Pi^2*Zeta[3] - 
       (2986200*I)*Pi^3*Zeta[3] + 234511200*Zeta[3]^2 - 46116000*Zeta[5] - 
       (21772800*I)*Pi*Zeta[5]))/14175 + 
    (2*RATIO[x^2]*(45450860*Pi^2 - (47650890*I)*Pi^3 - 13740405*Pi^4 + 
       (3676218*I)*Pi^5 + 395520*Pi^6 - 122513580*Zeta[3] - 
       (34146000*I)*Pi*Zeta[3] + 355320*Pi^2*Zeta[3] - 
       (3666600*I)*Pi^3*Zeta[3] + 283500000*Zeta[3]^2 - 104176800*Zeta[5] - 
       (28576800*I)*Pi*Zeta[5]))/14175 + ((4*I)/3645)*RATIO[x^(-1)]*
     (-2788231*Pi + (276939*I)*Pi^2 + 629808*Pi^3 + 6831*Pi^5 + 
      (3508920*I)*Zeta[3] + 2141100*Pi*Zeta[3] + 129600*Pi^3*Zeta[3] + 
      398520*Pi*Zeta[5])) + 
  Nf^2*((((52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (4*RATIO[(1 - x)^(-1)]*((-26014*I)*Pi + 5103*Pi^2 - (1116*I)*Pi^3 + 
       54*Pi^4 + 6696*Zeta[3] + (15120*I)*Pi*Zeta[3]))/3645 + 
    ((2*I)/3645)*RATIO[x^(-1)]*(-60479*Pi + (11745*I)*Pi^2 + 34416*Pi^3 + 
      (262440*I)*Zeta[3] + 17280*Pi*Zeta[3]) - 
    (2*RATIO[x]*(-877975*Pi^2 - (701400*I)*Pi^3 + 64610*Pi^4 + 
       (76188*I)*Pi^5 + 18600*Pi^6 - 934920*Zeta[3] + 
       (2696400*I)*Pi*Zeta[3] - 35280*Pi^2*Zeta[3] + 4536000*Zeta[3]^2 - 
       6728400*Zeta[5]))/14175 + 
    (RATIO[x^2]*(-10185*Pi^2 + (235130*I)*Pi^3 - 39900*Pi^4 + 
       (57512*I)*Pi^5 + 11160*Pi^6 - 1551340*Zeta[3] + 
       (2856000*I)*Pi*Zeta[3] - 57120*Pi^2*Zeta[3] + 2721600*Zeta[3]^2 - 
       5493600*Zeta[5]))/4725 + (249480 - (1253910*I)*Pi + 599795*Pi^2 - 
      (680820*I)*Pi^3 + 74060*Pi^4 + (41916*I)*Pi^5 + 7440*Pi^6 - 
      4626720*Zeta[3] + (655200*I)*Pi*Zeta[3] + 206640*Pi^2*Zeta[3] + 
      1814400*Zeta[3]^2 - 1738800*Zeta[5])/14175 + 
    ((-4*RATIO[x^(-1)]*((159*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 - 
      (16*RATIO[(1 - x)^(-1)]*((375*I)*Pi - (417*I)*Pi^3 + 34*Pi^4 - 
         834*Zeta[3] + (1440*I)*Pi*Zeta[3]))/405 + 
      (2*(35532 - (92022*I)*Pi - 39501*Pi^2 - (23352*I)*Pi^3 + 1904*Pi^4 + 
         (2016*I)*Pi^5 + 1488*Pi^6 - 1188264*Zeta[3] + (80640*I)*Pi*Zeta[3] + 
         362880*Zeta[3]^2 + 302400*Zeta[5]))/2835 - 
      (4*RATIO[x]*(68257*Pi^2 - (38724*I)*Pi^3 - 32074*Pi^4 + (5040*I)*Pi^5 + 
         3720*Pi^6 - 1093008*Zeta[3] - (267120*I)*Pi*Zeta[3] + 
         907200*Zeta[3]^2 + 756000*Zeta[5]))/2835 + 
      (2*RATIO[x^2]*(479745*Pi^2 - (282282*I)*Pi^3 - 109606*Pi^4 + 
         (11088*I)*Pi^5 + 6696*Pi^6 - 746004*Zeta[3] - 
         (599760*I)*Pi*Zeta[3] + 1632960*Zeta[3]^2 + 1663200*Zeta[5]))/2835)/
     Nc^2) + 
  Nf*((((-2*I)/135)*RATIO[x^(-1)]*(9995*Pi - (1200*I)*Pi^2 + 360*Pi^3 + 
        168*Pi^5 - (11880*I)*Zeta[3] - 13200*Pi*Zeta[3]) + 
      (2*((170*I)*Pi^3 + 21*Pi^4 - 1020*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((10085*I)*Pi + 810*Pi^2 + (420*I)*Pi^3 + 90*Pi^4 - (72*I)*Pi^5 + 
         1260*Zeta[3] - (8880*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 
         2160*Zeta[5]))/135 - (RATIO[x^2]*(-214920*Pi^2 + (101250*I)*Pi^3 - 
         3375*Pi^4 - (5067*I)*Pi^5 + 1958*Pi^6 + 196020*Zeta[3] + 
         (758160*I)*Pi*Zeta[3] - 38880*Pi^2*Zeta[3] - (113400*I)*Pi^3*
          Zeta[3] + 204120*Zeta[3]^2 - 745740*Zeta[5] + 
         (443880*I)*Pi*Zeta[5]))/405 - 
      (2*(-20790 + (96390*I)*Pi - 410760*Pi^2 + (134190*I)*Pi^3 + 378*Pi^4 - 
         (2331*I)*Pi^5 + 862*Pi^6 + 601020*Zeta[3] + (714420*I)*Pi*Zeta[3] + 
         286020*Pi^2*Zeta[3] - (128520*I)*Pi^3*Zeta[3] + 204120*Zeta[3]^2 - 
         1610280*Zeta[5] + (521640*I)*Pi*Zeta[5]))/2835 + 
      (2*RATIO[x]*(-1041705*Pi^2 + (234360*I)*Pi^3 + 5229*Pi^4 - 
         (8757*I)*Pi^5 + 5210*Pi^6 + 1209600*Zeta[3] + 
         (3832920*I)*Pi*Zeta[3] + 360360*Pi^2*Zeta[3] - 
         (461160*I)*Pi^3*Zeta[3] + 884520*Zeta[3]^2 - 5023620*Zeta[5] + 
         (1383480*I)*Pi*Zeta[5]))/2835)/Nc + 
    Nc*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
      (4*((-111*I)*Pi^3 + 34*Pi^4 + 666*Zeta[3] + (960*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - ((2*I)/3645)*RATIO[x^(-1)]*
       (-1525318*Pi + (445095*I)*Pi^2 + 586272*Pi^3 + 7020*Pi^5 + 
        (2935440*I)*Zeta[3] + 848880*Pi*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-1216681*I)*Pi + 100602*Pi^2 - 
         (89124*I)*Pi^3 + 32724*Pi^4 - (23868*I)*Pi^5 - 953856*Zeta[3] + 
         (460080*I)*Pi*Zeta[3] - 492480*Pi^2*Zeta[3] + 952560*Zeta[5]))/
       3645 + (-1091860 + (12910170*I)*Pi - 5662965*Pi^2 + 
        (10206840*I)*Pi^3 - 336910*Pi^4 - (1147692*I)*Pi^5 - 141640*Pi^6 + 
        106458240*Zeta[3] + (11390400*I)*Pi*Zeta[3] - 13933080*Pi^2*Zeta[3] + 
        (1474200*I)*Pi^3*Zeta[3] - 46040400*Zeta[3]^2 + 55036800*Zeta[5] + 
        (4309200*I)*Pi*Zeta[5])/14175 + 
      (2*RATIO[x]*(-6140750*Pi^2 - (13412700*I)*Pi^3 - 4434605*Pi^4 + 
         (1779771*I)*Pi^5 + 408640*Pi^6 - 122372040*Zeta[3] + 
         (25842600*I)*Pi*Zeta[3] + 10576440*Pi^2*Zeta[3] - 
         (6804000*I)*Pi^3*Zeta[3] + 147079800*Zeta[3]^2 - 95237100*Zeta[5] - 
         (8051400*I)*Pi*Zeta[5]))/14175 - 
      (RATIO[x^2]*(10852765*Pi^2 - (34018320*I)*Pi^3 - 18720800*Pi^4 + 
         (3258297*I)*Pi^5 + 758300*Pi^6 - 125576640*Zeta[3] + 
         (13507200*I)*Pi*Zeta[3] + 2265480*Pi^2*Zeta[3] - 
         (15157800*I)*Pi^3*Zeta[3] + 301757400*Zeta[3]^2 - 
         157418100*Zeta[5] - (18030600*I)*Pi*Zeta[5]))/14175)) + 
  G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*RATIO[x^(-2)] + 
    ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    Nf^2*((2*RATIO[x^(-2)]*((-393*I)*Pi + 79*Pi^2 - 648*Zeta[3]))/9 - 
      ((8*I)/405)*RATIO[(1 - x)^(-1)]*(857*Pi + 60*Pi^3 + (360*I)*Zeta[3]) - 
      ((2*I)/3645)*RATIO[x^(-1)]*(-60479*I + 168966*Pi + (123696*I)*Pi^2 + 
        2160*Pi^3 + (62640*I)*Zeta[3]) + 
      (2*(-13950 - (90135*I)*Pi + 23638*Pi^2 - (3000*I)*Pi^3 + 2511*Pi^4 - 
         18000*Zeta[3] - (9720*I)*Pi*Zeta[3]))/405 - 
      (2*RATIO[x]*(-37797 - (82362*I)*Pi + 5168*Pi^2 - (10464*I)*Pi^3 + 
         2178*Pi^4 + 163584*Zeta[3] - (58320*I)*Pi*Zeta[3]))/405 - 
      (2*RATIO[x^2]*(-35591*Pi^2 + (6912*I)*Pi^3 + 1974*Pi^4 - 
         73152*Zeta[3] + (66960*I)*Pi*Zeta[3]))/405 + 
      ((4*(-3726 + (19521*I)*Pi + 4304*Pi^2 + (5580*I)*Pi^3 + 2376*Pi^4 - 
           69480*Zeta[3]))/405 + (4*RATIO[x^(-1)]*(-159 + (246*I)*Pi + 
           836*Pi^2 + 720*Zeta[3]))/45 - 
        (4*RATIO[x^(-2)]*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45 - 
        (4*RATIO[x]*(-18129 + (37446*I)*Pi - 12404*Pi^2 + (11160*I)*Pi^3 + 
           3888*Pi^4 + 29520*Zeta[3]))/405 + 
        (4*RATIO[x^2]*(-2401*Pi^2 + (720*I)*Pi^3 + 95760*Zeta[3]))/405)/
       Nc^2) + (8*(25494 + (1023726*I)*Pi + 588787*Pi^2 - (231690*I)*Pi^3 + 
       50634*Pi^4 - (8676*I)*Pi^5 - 557820*Zeta[3] + (309960*I)*Pi*Zeta[3] - 
       17280*Pi^2*Zeta[3] - 648000*Zeta[5]))/405 + 
    (16*RATIO[x^2]*(-2295*Pi^2 - (4019*I)*Pi^3 + 3369*Pi^4 - (989*I)*Pi^5 + 
       38894*Zeta[3] + (39240*I)*Pi*Zeta[3] - 44100*Zeta[5]))/45 - 
    (16*RATIO[(1 - x)^(-1)]*((-13347*I)*Pi + 2340*Pi^2 - (1800*I)*Pi^3 - 
       99*Pi^4 - (242*I)*Pi^5 + 10800*Zeta[3] + (1980*I)*Pi*Zeta[3] + 
       10860*Pi^2*Zeta[3] - 8280*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 55890*Pi + (96992*I)*Pi^2 + 47670*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*RATIO[x]*(-16527 - (503832*I)*Pi - 275737*Pi^2 + (98067*I)*Pi^3 - 
       39429*Pi^4 + (10188*I)*Pi^5 + 119178*Zeta[3] - (640440*I)*Pi*Zeta[3] + 
       35100*Pi^2*Zeta[3] + 526500*Zeta[5]))/405 + 
    Nc^2*(((-64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((4*I)/15)*RATIO[x^(-2)]*
       (-5650*Pi - (1287*I)*Pi^2 + 380*Pi^3 + (14360*I)*Zeta[3] - 
        240*Pi*Zeta[3]) + (8*RATIO[x]*(314840 - (246045*I)*Pi + 88980*Pi^2 - 
         (177759*I)*Pi^3 - 69411*Pi^4 + (2205*I)*Pi^5 - 914166*Zeta[3] - 
         (239760*I)*Pi*Zeta[3] + 44550*Pi^2*Zeta[3] - 100440*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((44308*I)*Pi - 2160*Pi^2 - (13420*I)*Pi^3 - 
         4213*Pi^4 + (86*I)*Pi^5 - 5700*Zeta[3] - (56100*I)*Pi*Zeta[3] + 
         21000*Pi^2*Zeta[3] - 26280*Zeta[5]))/135 + 
      ((4*I)/3645)*RATIO[x^(-1)]*(2788231*I - 5615082*Pi - (2468814*I)*Pi^2 + 
        342630*Pi^3 - (99792*I)*Pi^4 + 60372*Pi^5 - (1076760*I)*Zeta[3] + 
        4169880*Pi*Zeta[3] + (349920*I)*Pi^2*Zeta[3] + (19440*I)*Zeta[5]) + 
      (4*(-494486 + (34416*I)*Pi + 703923*Pi^2 - (32040*I)*Pi^3 + 
         46290*Pi^4 - (3258*I)*Pi^5 - 1054620*Zeta[3] + 
         (17820*I)*Pi*Zeta[3] - 22680*Pi^2*Zeta[3] + 158760*Zeta[5]))/405 + 
      (4*RATIO[x^2]*(-21343*Pi^2 + (120864*I)*Pi^3 + 585*Pi^4 - 
         (5256*I)*Pi^5 + 3174696*Zeta[3] - (382320*I)*Pi*Zeta[3] - 
         127980*Pi^2*Zeta[3] + 217080*Zeta[5]))/405) + 
    Nf*(((24*I)*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/9)*RATIO[x^(-2)]*
         (-30*Pi + (13*I)*Pi^2 + 18*Pi^3 - (198*I)*Zeta[3]) + 
        (2*RATIO[x^(-1)]*(-9995 - (14580*I)*Pi + 3240*Pi^2 + (5040*I)*Pi^3 + 
           24*Pi^4 + 8880*Zeta[3]))/135 + 
        (2*RATIO[x^2]*(-1565*Pi^2 - (1050*I)*Pi^3 + 124*Pi^4 + (226*I)*Pi^5 + 
           12060*Zeta[3] - (2160*I)*Pi*Zeta[3] + 8880*Pi^2*Zeta[3] - 
           1800*Zeta[5]))/45 + (4*RATIO[x]*(1545 - (9855*I)*Pi + 855*Pi^2 + 
           (1425*I)*Pi^3 - 531*Pi^4 - (142*I)*Pi^5 - 6450*Zeta[3] + 
           (6840*I)*Pi*Zeta[3] - 5520*Pi^2*Zeta[3] + 1800*Zeta[5]))/45 + 
        (2*(-1440 + (26820*I)*Pi + 1445*Pi^2 - (4320*I)*Pi^3 + 1036*Pi^4 + 
           (40*I)*Pi^5 - 1620*Zeta[3] - (11880*I)*Pi*Zeta[3] + 
           3360*Pi^2*Zeta[3] + 3600*Zeta[5]))/45)/Nc + 
      Nc*(((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - ((2*I)/9)*RATIO[x^(-2)]*
         (-3603*Pi - (637*I)*Pi^2 + 408*Pi^3 + (7152*I)*Zeta[3] - 
          288*Pi*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*((-10004*I)*Pi + 
           810*Pi^2 + (2970*I)*Pi^3 + 381*Pi^4 + 4320*Zeta[3] + 
           (15300*I)*Pi*Zeta[3]))/405 - (4*RATIO[x^(-1)]*
          (-762659 - (1719711*I)*Pi + 966966*Pi^2 + (46710*I)*Pi^3 + 
           17820*Pi^4 + 311040*Zeta[3] + (758160*I)*Pi*Zeta[3]))/3645 + 
        (2*RATIO[x^2]*(-108032*Pi^2 - (44166*I)*Pi^3 - 10467*Pi^4 + 
           (14508*I)*Pi^5 - 2768004*Zeta[3] + (339120*I)*Pi*Zeta[3] + 
           316440*Pi^2*Zeta[3] - 498960*Zeta[5]))/405 + 
        (2*(136390 + (644355*I)*Pi - 769821*Pi^2 - (89040*I)*Pi^3 - 
           64647*Pi^4 + (2214*I)*Pi^5 + 1139400*Zeta[3] - 
           (576720*I)*Pi*Zeta[3] + 22140*Pi^2*Zeta[3] - 22680*Zeta[5]))/405 + 
        (2*RATIO[x]*(-299819 - (332004*I)*Pi + 150396*Pi^2 + 
           (374442*I)*Pi^3 + 125442*Pi^4 - (13068*I)*Pi^5 + 1896588*Zeta[3] + 
           (1509840*I)*Pi*Zeta[3] - 277560*Pi^2*Zeta[3] + 434160*Zeta[5]))/
         405))) + 
  G[0, x]*((((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + (860*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - 
      (440*I)*Pi^4 + 144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi + (2430*I)*Pi^2 + 480*Pi^3)*RATIO[x^(-1)] + 
      (4*((-20*I)*Pi + 7*Pi^2))/(5*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(-13007 + (20250*I)*Pi + 7074*Pi^2 + 
         17280*Zeta[3]))/3645 + (2*(-3963 - (39717*I)*Pi + 1412*Pi^2 - 
         (960*I)*Pi^3 - (12960*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^2]*(11509*Pi^2 - (9288*I)*Pi^3 - 105552*Zeta[3] - 
         (25920*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x]*(-37797 - (82362*I)*Pi + 6968*Pi^2 + (3936*I)*Pi^3 + 
         44064*Zeta[3] + (25920*I)*Pi*Zeta[3]))/405 + 
      ((56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*RATIO[x^2]*(8881*Pi^2 - (720*I)*Pi^3 - 95760*Zeta[3]))/405 - 
        (16*RATIO[(1 - x)^(-1)]*(375 + (810*I)*Pi + 139*Pi^2 - (180*I)*Pi^3 + 
           360*Zeta[3]))/405 + (4*(-2847 + (4779*I)*Pi + 1366*Pi^2 - 
           (720*I)*Pi^3 + 1440*Zeta[3]))/405 + 
        (4*RATIO[x]*(-18129 + (37446*I)*Pi + 13816*Pi^2 - (720*I)*Pi^3 + 
           53280*Zeta[3]))/405)/Nc^2) + 
    (8*RATIO[x]*(33054 + (1007664*I)*Pi + 634094*Pi^2 - (251574*I)*Pi^3 - 
       42315*Pi^4 - (9054*I)*Pi^5 - 437796*Zeta[3] + (563760*I)*Pi*Zeta[3] - 
       356400*Pi^2*Zeta[3] - 868320*Zeta[5]))/405 + 
    (8*RATIO[x^2]*(-4590*Pi^2 + (17498*I)*Pi^3 + 287*Pi^4 + (910*I)*Pi^5 - 
       75428*Zeta[3] - (19680*I)*Pi*Zeta[3] + 30600*Pi^2*Zeta[3] + 
       58680*Zeta[5]))/45 - (8*RATIO[(1 - x)^(-1)]*(-9933 + (55890*I)*Pi + 
       96992*Pi^2 - (36240*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 
       143820*Zeta[3] - (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 
       87480*Zeta[5]))/405 + (8*(-7560 + (16062*I)*Pi - 3997*Pi^2 + 
       (7320*I)*Pi^3 + 46893*Pi^4 + (4338*I)*Pi^5 - 310680*Zeta[3] - 
       (356400*I)*Pi*Zeta[3] + 324000*Pi^2*Zeta[3] + 424440*Zeta[5]))/405 + 
    Nc^2*((8*((-695*I)*Pi + 93*Pi^2 + (20*I)*Pi^3 - 420*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - ((8*I)/135)*RATIO[x^(-1)]*
       (-1894*Pi + (11970*I)*Pi^2 + 75*Pi^3 + 141*Pi^5 + 23430*Pi*Zeta[3]) + 
      (4*RATIO[x^2]*(225508*Pi^2 - (211674*I)*Pi^3 - 6447*Pi^4 + 
         (5058*I)*Pi^5 - 3388716*Zeta[3] - (219240*I)*Pi*Zeta[3] + 
         158760*Pi^2*Zeta[3] - 194400*Zeta[5]))/405 + 
      (4*(-80686 - (750852*I)*Pi + 260982*Pi^2 - (93060*I)*Pi^3 - 
         11967*Pi^4 + (2862*I)*Pi^5 - 457380*Zeta[3] - 
         (434700*I)*Pi*Zeta[3] + 84240*Pi^2*Zeta[3] - 113400*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(2329339 - (706320*I)*Pi + 552846*Pi^2 - 
         (1008180*I)*Pi^3 - 17226*Pi^4 - (11016*I)*Pi^5 - 6852060*Zeta[3] - 
         (3100680*I)*Pi*Zeta[3] + 74520*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645 + (4*RATIO[x]*(-629680 + (492090*I)*Pi + 562050*Pi^2 - 
         (95292*I)*Pi^3 + 20919*Pi^4 - (4212*I)*Pi^5 + 193752*Zeta[3] + 
         (282960*I)*Pi*Zeta[3] - 119880*Pi^2*Zeta[3] + 178200*Zeta[5]))/
       405) + Nf*(((8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 - 
        (2*RATIO[(1 - x)^(-1)]*(10085 - (720*I)*Pi - 3600*Pi^2 + 36*Pi^4 - 
           2400*Zeta[3]))/135 - (4*((-17*I)*Pi + 9*Pi^2 + 42*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-1545 + (9855*I)*Pi - 
           2280*Pi^2 - (1560*I)*Pi^3 + 173*Pi^4 + (202*I)*Pi^5 + 
           4260*Zeta[3] - (8640*I)*Pi*Zeta[3] + 5040*Pi^2*Zeta[3] - 
           9000*Zeta[5]))/45 + (4*(-45 - (4725*I)*Pi + 930*Pi^2 - 
           (120*I)*Pi^3 - 78*Pi^4 - (50*I)*Pi^5 + 90*Zeta[3] + 
           (5040*I)*Pi*Zeta[3] - 1440*Pi^2*Zeta[3] + 1800*Zeta[5]))/45 + 
        (2*RATIO[x^2]*(1385*Pi^2 + (1770*I)*Pi^3 + 56*Pi^4 - (346*I)*Pi^5 - 
           10620*Zeta[3] + (2160*I)*Pi*Zeta[3] - 7920*Pi^2*Zeta[3] + 
           16200*Zeta[5]))/45)/Nc + 
      Nc*((((-4*I)/15)*(-800*Pi - (87*I)*Pi^2 + 10*Pi^3 - (360*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*(-1216681 + 
           (453600*I)*Pi - 86028*Pi^2 + (233280*I)*Pi^3 + 19332*Pi^4 + 
           1639440*Zeta[3] + (660960*I)*Pi*Zeta[3]))/3645 + 
        ((4*I)/405)*RATIO[x^(-1)]*(-43811*Pi + (29160*I)*Pi^2 + 3180*Pi^3 + 
          25560*Pi*Zeta[3]) + (2*RATIO[x]*(299819 + (332004*I)*Pi - 
           661776*Pi^2 - (99852*I)*Pi^3 + 3156*Pi^4 + (13752*I)*Pi^5 - 
           862848*Zeta[3] - (1123200*I)*Pi*Zeta[3] + 336960*Pi^2*Zeta[3] - 
           518400*Zeta[5]))/405 + (2*(43481 + (189099*I)*Pi - 29214*Pi^2 + 
           (43500*I)*Pi^3 + 420*Pi^4 - (2556*I)*Pi^5 + 36360*Zeta[3] + 
           (461160*I)*Pi*Zeta[3] - 51840*Pi^2*Zeta[3] + 64800*Zeta[5]))/405 + 
        (2*RATIO[x^2]*(-323458*Pi^2 + (241986*I)*Pi^3 + 8829*Pi^4 - 
           (15192*I)*Pi^5 + 3228444*Zeta[3] + (568080*I)*Pi*Zeta[3] - 
           375840*Pi^2*Zeta[3] + 583200*Zeta[5]))/405)))}


==> anc/H_gg_gg_+-++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0}


==> anc/H_gg_gg_+-++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x])/3) + 
  Nf*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x])/3) + 
  e*(Nc*(-20/9 - ((4*I)/3)*Pi + (32*RATIO[(1 - x)^(-1)])/9 + 
      G[1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (8/3 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (-32/9 - ((4*I)/3)*Pi)*RATIO[x]) + 
    Nf*(32/9 + ((4*I)/3)*Pi - (44*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, x]*((4*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (-8/3 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (44/9 + ((4*I)/3)*Pi)*RATIO[x])) + 
  e^2*(Nf*(208/27 + ((32*I)/9)*Pi - (7*Pi^2)/9 + (-340/27 + Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((-76*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (76/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((44*RATIO[(1 - x)^(-1)])/9 + (((-52*I)/9)*Pi + (4*Pi^2)/3)*
         RATIO[x^(-2)] + (-76/9 + ((52*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-1)]) + (340/27 + ((44*I)/9)*Pi - (7*Pi^2)/9)*RATIO[x]) + 
    Nc*(-112/27 - ((20*I)/9)*Pi + (7*Pi^2)/9 + (208/27 - Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + (28/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + (((28*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-2)] + (52/9 - ((28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      (-208/27 - ((32*I)/9)*Pi + (7*Pi^2)/9)*RATIO[x])) + 
  e^3*(Nf*(1280/81 + ((208*I)/27)*Pi - (56*Pi^2)/27 - (I/3)*Pi^3 + 
      (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((-548*I)/27)*Pi + (38*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, x]*
       ((4*RATIO[(1 - x)^(-1)])/3 + (104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-128/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, x]*
       ((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*((-44*RATIO[(1 - x)^(-1)])/9 + 
        (-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (548/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, x]*((340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (-548/27 + ((320*I)/27)*Pi - (8*Pi^2)/3 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (2300/81 + ((340*I)/27)*Pi - (77*Pi^2)/27 - 
        (I/3)*Pi^3)*RATIO[x] + (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 - 
        (28*RATIO[x])/9)*Zeta[3]) + Nc*(-656/81 - ((112*I)/27)*Pi + 
      (35*Pi^2)/27 + (I/3)*Pi^3 + (1280/81 - (8*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((320*I)/27)*Pi - (26*Pi^2)/9 - 
        ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + G[1, 0, 1, 1, x]*
       ((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-56/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (80/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 1, x]*((32*RATIO[(1 - x)^(-1)])/9 + 
        (164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-320/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*((-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (320/27 - ((164*I)/27)*Pi + (4*Pi^2)/3 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-1280/81 - ((208*I)/27)*Pi + (56*Pi^2)/27 + 
        (I/3)*Pi^3)*RATIO[x] + (28/9 - (28*RATIO[(1 - x)^(-1)])/9 + 
        (28*RATIO[x])/9)*Zeta[3])) + 
  e^4*(Nf*(7744/243 + ((1280*I)/81)*Pi - (364*Pi^2)/81 - ((8*I)/9)*Pi^3 + 
      (73*Pi^4)/1080 + (-14644/243 + (85*Pi^2)/81 + (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, 1, x]*((32*RATIO[x^(-2)])/3 - 
        (32*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((-3580*I)/81)*Pi + (274*Pi^2)/27 + 
        ((19*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       ((-4*RATIO[(1 - x)^(-1)])/3 + (-52/3 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (20 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-104/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       ((52/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((44*RATIO[(1 - x)^(-1)])/9 + 
        (640/27 - ((52*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (-868/27 + ((52*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (320/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((320*I)/27)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (14644/243 + ((2300*I)/81)*Pi - (595*Pi^2)/81 - 
        ((11*I)/9)*Pi^3 + (73*Pi^4)/1080)*RATIO[x] + 
      (-224/27 - ((28*I)/9)*Pi + (308*RATIO[(1 - x)^(-1)])/27 + 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (-308/27 - ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((-340/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 + ((320*I)/27)*Pi - (65*Pi^2)/27 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (3580/81 - ((320*I)/27)*Pi + (59*Pi^2)/27 + 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((56*RATIO[x^(-2)])/9 - 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((-1936*I)/81)*Pi + (160*Pi^2)/27 + ((13*I)/9)*Pi^3 - (2*Pi^4)/9)*
         RATIO[x^(-2)] + (-3580/81 + ((1936*I)/81)*Pi - (47*Pi^2)/9 - 
          ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((-28*RATIO[(1 - x)^(-1)])/9 + ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (56/9 - ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nc*(-3904/243 - ((656*I)/81)*Pi + (196*Pi^2)/81 + ((5*I)/9)*Pi^3 - 
      (73*Pi^4)/1080 + (7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((1936*I)/81)*Pi - (160*Pi^2)/27 - 
        ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (28/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((-56/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + (56/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + 
        (28/3 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-12 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-28/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-164/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + 
        (-328/27 + ((28*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (484/27 - ((28*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((-164*I)/27)*Pi + (14*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-7744/243 - ((1280*I)/81)*Pi + (364*Pi^2)/81 + 
        ((8*I)/9)*Pi^3 - (73*Pi^4)/1080)*RATIO[x] + 
      (140/27 + ((28*I)/9)*Pi - (224*RATIO[(1 - x)^(-1)])/27 - 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (224/27 + ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (976/81 - ((164*I)/27)*Pi + (35*Pi^2)/27 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (-1936/81 + ((164*I)/27)*Pi - (29*Pi^2)/27 - 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((-56*RATIO[x^(-2)])/9 + 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((976*I)/81)*Pi - (82*Pi^2)/27 - ((7*I)/9)*Pi^3 + (2*Pi^4)/9)*
         RATIO[x^(-2)] + (1936/81 - ((976*I)/81)*Pi + (23*Pi^2)/9 + 
          ((7*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((28*RATIO[(1 - x)^(-1)])/9 - ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (-56/9 + ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3]))), 
 G[0, 0, 1, 0, 0, x]*(Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 1, 0, 0, x]*
   (Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 0, x]*
   (Nc*((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, x]*
   (Nc*((32*e^4*RATIO[(1 - x)^(-1)])/3 - (32*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, x]*(Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, x]*(Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3 + (4*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*e^4*RATIO[x^(-1)])/3 + (((4*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
         2*e^4*Pi))/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, x]*
   (Nf*((-8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, x]*(Nc*((-4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nf*((4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[1, 1, 0, x]*
   (Nc*((4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 0, 0, x]*
   (Nc*((4*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(3*e^3 + 8*e^4)*RATIO[x^(-1)])/9 - 
      (4*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((-4*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/9 + 
      (4*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*((-2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 1, x]*(Nf*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nc*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*(((2*I)/27)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 42*e^3*Pi - 
        82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - (((2*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 
         82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*((-2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/27 + (2*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nc*(((36*e^2 + 96*e^3 + 208*e^4 - 3*e^4*Pi^2)*RATIO[x^(-1)])/
       27 - (RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
         (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
         87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
      (216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
        (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
        (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2)) + 
    Nf*(((-36*e^2 - 132*e^3 - 340*e^4 + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
        (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
        (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
         (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
         177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/81)) + 
  G[1, x]*(Nf*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/135 + 
      ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        780*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
          27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
      ((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        420*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nc*((RATIO[x^(-1)]*(-108*e - 288*e^2 - 624*e^3 - 1280*e^4 + 
         9*e^3*Pi^2 + 24*e^4*Pi^2 + 252*e^4*Zeta[3]))/81 + 
      ((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
        540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
         (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + 
         (4880*I)*e^4*Pi - 540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - 
         (90*I)*e^3*Pi^3 - (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 
         1260*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/405) + 
    Nf*((RATIO[x^(-1)]*(108*e + 396*e^2 + 1020*e^3 + 2300*e^4 - 9*e^3*Pi^2 - 
         33*e^4*Pi^2 - 252*e^4*Zeta[3]))/81 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
         (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - 
         (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         180*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/405 + 
      ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
        540*e^2*Pi^2 + 1170*e^3*Pi^2 + 2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2))) + 
  Nf*((RATIO[x^(-1)]*(-12960 - 47520*e - 122400*e^2 - 276000*e^3 - 
       585760*e^4 + 1080*e^2*Pi^2 + 3960*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 110880*e^4*Zeta[3]))/9720 - 
    (RATIO[x]*(12960 + 47520*e + 122400*e^2 + 276000*e^3 + 585760*e^4 + 
       (12960*I)*e*Pi + (47520*I)*e^2*Pi + (122400*I)*e^3*Pi + 
       (276000*I)*e^4*Pi - 7560*e^2*Pi^2 - 27720*e^3*Pi^2 - 71400*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (11880*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 110880*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (12960 + 41040*e + 98640*e^2 + 214800*e^3 + 447760*e^4 + 
      (12960*I)*e*Pi + (41040*I)*e^2*Pi + (98640*I)*e^3*Pi + 
      (214800*I)*e^4*Pi - 7560*e^2*Pi^2 - 23940*e^3*Pi^2 - 57540*e^4*Pi^2 - 
      (3240*I)*e^3*Pi^3 - (10260*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
      30240*e^3*Zeta[3] - 95760*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + 
       (16440*I)*e^3*Pi + (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 
       8220*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     810) + Nc*((RATIO[x^(-1)]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 
       309760*e^4 - 1080*e^2*Pi^2 - 2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 
       423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3]))/9720 + 
    (RATIO[x]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + 
       (12960*I)*e*Pi + (34560*I)*e^2*Pi + (74880*I)*e^3*Pi + 
       (153600*I)*e^4*Pi - 7560*e^2*Pi^2 - 20160*e^3*Pi^2 - 43680*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (-12960 - 28080*e - 57600*e^2 - 116160*e^3 - 232960*e^4 - 
      (12960*I)*e*Pi - (28080*I)*e^2*Pi - (57600*I)*e^3*Pi - 
      (116160*I)*e^4*Pi + 7560*e^2*Pi^2 + 16380*e^3*Pi^2 + 33600*e^4*Pi^2 + 
      (3240*I)*e^3*Pi^3 + (7020*I)*e^4*Pi^3 - 657*e^4*Pi^4 + 
      30240*e^3*Zeta[3] + 65520*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 
      162*e^3*Pi^4 + 189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 
      2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - 
       (9600*I)*e^3*Pi - (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 
       4800*e^4*Pi^2 - (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
       (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] + 
       (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/
     810), Nc*((-4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-1)])/3) + 
  Nf*((4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x^(-1)])/3) + 
  e*(Nf*(-4/3 + (44*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-1)])/9 + 
      G[1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x])/3) + 
      (4*Pi^2*RATIO[x])/3 + G[0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 + 
        (8*RATIO[x])/3) + G[0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3)) + Nc*(4/3 - (32*RATIO[(1 - x)^(-1)])/9 - 
      (32*RATIO[x^(-1)])/9 + G[0, x]*(4/3 + (4*RATIO[x^(-1)])/3 - 
        (8*RATIO[x])/3) - (4*Pi^2*RATIO[x])/3 + 
      G[1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x])/3) + 
      G[0, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3))) + 
  e^2*(Nf*(-44/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (340/27 - Pi^2/9)*RATIO[x^(-1)] + (26*Pi^2*RATIO[x])/9 + 
      G[0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + (28*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 
        (76*RATIO[x])/9 - (52*RATIO[x^2])/9) + G[0, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - (26*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + (-76/9 - (4*Pi^2)/3)*
         RATIO[x] + (4*Pi^2*RATIO[x^2])/3) + 
      G[0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (76/9 - (4*Pi^2)/3)*RATIO[x] + 
        (4*Pi^2*RATIO[x^2])/3) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[3]) + Nc*(32/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (-208/27 + Pi^2/9)*RATIO[x^(-1)] - (14*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      G[1, 0, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      (14*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 
        (52*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[0, x]*(20/9 + (32*RATIO[x^(-1)])/9 + 
        (-52/9 + (4*Pi^2)/3)*RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      G[1, x]*(-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (52/9 + (4*Pi^2)/3)*
         RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[3])) + 
  e^3*(Nc*(208/27 - Pi^2/9 + (-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (-1280/81 + (8*Pi^2)/27)*RATIO[x^(-1)] + ((-82*Pi^2)/27 + Pi^4/45)*
       RATIO[x] + G[0, 0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/9 - (56*RATIO[x^2])/9) + G[1, 1, 1, x]*
       (-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x])/9 - 
        (56*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((82*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, x]*(32/9 - (32*RATIO[(1 - x)^(-1)])/9 + (-320/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(-20/9 - (32*RATIO[x^(-1)])/9 + (-8/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + (-164/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-164/27 + (14*Pi^2)/9)*RATIO[x^2]) + 
      ((28*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-1)])/9 - (28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9)*Zeta[3] + G[1, x]*(-208/27 + Pi^2/9 + 
        (208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + (320/27 + (4*Pi^2)/3)*
         RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(112/27 - Pi^2/9 + (208/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (-320/27 + (16*Pi^2)/9)*RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3])) + 
    Nf*(-340/27 + Pi^2/9 + (2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (2300/81 - (11*Pi^2)/27)*RATIO[x^(-1)] + ((160*Pi^2)/27 - Pi^4/45)*
       RATIO[x] + G[0, 0, 0, 0, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      ((-160*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x])/9 + 
        (104*RATIO[x^2])/9) + G[0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - 
        (80*RATIO[x])/9 + (104*RATIO[x^2])/9) + 
      G[0, 1, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + (320/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + 
        (320/27 - (14*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(32/9 + (44*RATIO[x^(-1)])/9 + (92/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, x]*(-44/9 + (44*RATIO[(1 - x)^(-1)])/9 + (548/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      ((-28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x^(-1)])/9 + (52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9)*Zeta[3] + G[0, x]*(-208/27 + Pi^2/9 + 
        (-340/27 + Pi^2/9)*RATIO[x^(-1)] + (548/27 - (28*Pi^2)/9)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]) + G[1, x]*(340/27 - Pi^2/9 + (-340/27 + Pi^2/9)*
         RATIO[(1 - x)^(-1)] + (-548/27 - (8*Pi^2)/3)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]))) + 
  e^4*(Nf*(-2300/81 + (11*Pi^2)/27 + (14644/243 - (85*Pi^2)/81 - 
        (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (14644/243 - (85*Pi^2)/81 - (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((968*Pi^2)/81 - (13*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, x]*
       (4/3 + (4*RATIO[x^(-1)])/3 + (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 20*RATIO[x] - 
        (52*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[0, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((-968*Pi^2)/81 + (13*Pi^4)/270)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, 0, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[0, 1, 1, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 0, 0, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + 
        (-868/27 - (8*Pi^2)/9)*RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (-412/27 - (8*Pi^2)/9)*
         RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[0, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + (28/9 - (308*RATIO[(1 - x)^(-1)])/27 - 
        (308*RATIO[x^(-1)])/27 + (320/27 - (10*Pi^2)/3)*RATIO[x] + 
        (-320/27 + (10*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[0, 1, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-340/27 + Pi^2/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (3580/81 + (59*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(208/27 - Pi^2/9 + (340/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (292/81 + (71*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*(-1280/81 + (8*Pi^2)/27 + (-2300/81 + (11*Pi^2)/27)*
         RATIO[x^(-1)] + (3580/81 - (179*Pi^2)/27 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (28/9 + (28*RATIO[x^(-1)])/9 - 12*RATIO[x] + (52*RATIO[x^2])/9)*
         Zeta[3]) + G[1, x]*(2300/81 - (11*Pi^2)/27 + 
        (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-3580/81 - (47*Pi^2)/9 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 + (4*RATIO[x])/9 + 
          (52*RATIO[x^2])/9)*Zeta[3]) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[5]) + Nc*(1280/81 - (8*Pi^2)/27 + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((-488*Pi^2)/81 + (7*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + ((488*Pi^2)/81 - (7*Pi^4)/270)*
       RATIO[x^2] + G[0, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 12*RATIO[x] + (28*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 
        (28*RATIO[x^2])/3) + G[0, 1, 1, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 0, x]*
       (20/9 + (32*RATIO[x^(-1)])/9 + (172/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (484/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + 
      (-28/9 + (224*RATIO[(1 - x)^(-1)])/27 + (224*RATIO[x^(-1)])/27 + 
        (-164/27 + (10*Pi^2)/3)*RATIO[x] + (164/27 - (10*Pi^2)/3)*RATIO[x^2])*
       Zeta[3] + G[0, 0, x]*(-112/27 + Pi^2/9 + (-208/27 + Pi^2/9)*
         RATIO[x^(-1)] + (-16/81 - (41*Pi^2)/27)*RATIO[x] + 
        (976/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 - (29*Pi^2)/27)*RATIO[x] + (976/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, x]*(-1280/81 + (8*Pi^2)/27 + (1280/81 - (8*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (1936/81 + (23*Pi^2)/9 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (28/9 - (28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x])/9 - 
          (28*RATIO[x^2])/9)*Zeta[3]) + G[0, x]*(656/81 - (5*Pi^2)/27 + 
        (1280/81 - (8*Pi^2)/27)*RATIO[x^(-1)] + 
        (-1936/81 + (95*Pi^2)/27 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (-28/9 - (28*RATIO[x^(-1)])/9 + (28*RATIO[x])/3 - (28*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 1, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + 
        (-976/81 + (49*Pi^2)/27)*RATIO[x^2] + 
        ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + (-976/81 + (49*Pi^2)/27)*
         RATIO[x^2] + ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[5])), 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405}


==> anc/H_gg_gg_+-++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (832*e^2*RATIO[x^(-2)])/3 + (832*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 1, 0, x]*
   ((-32*e^2*RATIO[(1 - x)^(-1)])/3 - (832*e^2*RATIO[x^(-2)])/3 + 
    (832*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, x]*((5440*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (5440*e^2)/(3*(-1 + RATIO[x])^2) + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] - (1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((2368*e^2*RATIO[x^(-2)])/3 - 
    (2368*e^2*RATIO[x^(-1)])/3 + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (1984*e^2*RATIO[x^(-2)])/3 - 
    (1984*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/3 - 
    (640*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (896*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (896*e^2*RATIO[x^(-2)])/3 + 
    (896*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 
    (1888*e^2)/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-2)] - 
    128*e^2*RATIO[x^(-1)] + (1888*e^2)/(3*(-1 + RATIO[x])^2) - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*((704*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   ((704*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (704*e^2)/(3*(-1 + RATIO[x])^2) - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((-1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1952*e^2*RATIO[x])/3 + 
    (1952*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
    (64*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + G[0, 0, 1, 0, 0, x]*
   (32*e^2*RATIO[(1 - x)^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((1760*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1760*e^2)/(3*(-1 + RATIO[x])^2) - 1632*e^2*RATIO[x] + 
    1632*e^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*((-616*e^2)/3 - 
    ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/9)*((108*I)*e - (13*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((108*I)*e - (211*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(-10 + 59*e + (40*I)*e*Pi)*RATIO[x] + 
    (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((608*e^2)/3 - (32*(28*e + 149*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*(28*e + 46*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-28 + 57*e + (89*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, x]*(352*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((24*I)*e + (39*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((48*I)*e + (189*I)*e^2 + 112*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*e*(-60*I - (809*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*(-208*e^2 - (8*e*(4 - 239*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-12*I)*e - (167*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(4 - 13*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, x]*((752*e^2)/3 - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(60 - 214*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-280*e^2 + (352*e^2*RATIO[(1 - x)^(-1)])/9 + 
    (128*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*e^2)/(9*(-1 + RATIO[x])^2) + 
    (16*e*(132 - 29*e - (660*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, x]*((4*e*(66 + 275*e - (94*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (432*I)*Pi + (556*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[0, 0, 0, x]*
   ((-8*e*(20 + 247*e))/3 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (64*I)*e^2*Pi*RATIO[x^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(-888 - 3035*e - (648*I)*Pi + 
       (882*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 0, x]*((-4*I)*e*(-34*I - (145*I)*e + 34*e*Pi) + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (144*I)*e*Pi + 
       (162*I)*e^2*Pi + 477*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(282 + 1141*e - (192*I)*Pi + (897*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[1, 0, 0, x]*((4*e*(80 + 399*e + (188*I)*e*Pi))/3 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(-192 - 301*e - (1152*I)*Pi + 
       (5334*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*(16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (1120*e^2*RATIO[x])/3 + 
      (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (1232*e^2*RATIO[x])/3 - (1232*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, 1, x]*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) - (1568*e^2*RATIO[x])/3 + 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 320*e^2*RATIO[x] + 
      320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2) - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2) + (880*e^2*RATIO[x])/3 - 
        (880*e^2*RATIO[x^2])/3) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/3 + 
    (256*e^2*RATIO[x^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    (640*e^2*RATIO[x])/3 + (640*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*((2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) + 288*e^2*RATIO[x] - 
    288*e^2*RATIO[x^2] + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((-1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((-32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 1, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((832*e^2*RATIO[x^(-2)])/3 - 
    (832*e^2*RATIO[x^(-1)])/3 + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((320*I)/3)*e^2*Pi*RATIO[x] + 
      ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((32*I)/3)*e^2*Pi*RATIO[x] - 
        ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((352*I)/3)*e^2*Pi*RATIO[x] - 
        ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 
      68*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (160*I)*e^2*Pi*RATIO[x] - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (176*I)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   (352*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-24*I)*e - (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((-48*I)*e - (189*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((8*I)/9)*e*(60*I + (809*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      ((800*I)/3)*e^2*Pi*RATIO[x] - ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((80*I)/3)*e^2*Pi*RATIO[x] + ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^2*Pi*
         RATIO[x^(-1)] - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(-208*e^2 - (8*(4*e - 239*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (167*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(4 - 13*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((160*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((160*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (320*I)*e^2*Pi*RATIO[x] + 
      (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] - 
        (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-176*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((176*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (352*I)*e^2*Pi*RATIO[x] - 
        (352*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-56*e^2)/3 - (32*(27*e + 62*e^2 + (63*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
     9 - ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(108*e - 13*e^2 + (252*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*e*(18 + 29*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 - (8*(-60*e + 181*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] + (((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(60 + 197*e - (180*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-22*e^2)/3 - (4*(12*e - 67*e^2 - (24*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - 16*e^2*RATIO[x^(-2)] + 
        16*e^2*RATIO[x^(-1)] + (16*(3*e - 7*e^2 - (6*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (11*I)*e + 36*e*Pi)*
         RATIO[x] + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((26*e^2)/3 - (4*e*(44 - 103*e - (88*I)*e*Pi)*RATIO[(1 - x)^(-1)])/
         3 - 176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (16*(11*e + 9*e^2 - (22*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(44*I + (175*I)*e + 132*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*((-1952*e^2)/3 - ((32*I)/3)*((-14*I)*e + (4*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[x^(-1)] + (16*e*(28 + 257*e - (62*I)*e*Pi)*RATIO[x])/
     3 + ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(-24*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-2*I)*e + (95*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e + (223*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(60 + 251*e - (300*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-32*e^2)/3 - ((16*I)/9)*((3*I)*e - (16*I)*e^2 + 15*e^2*Pi)*
         RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (125*I)*e^2 + 120*e^2*Pi)*
         RATIO[x^(-1)] + ((4*I)/9)*e*(12*I + (23*I)*e + 60*e*Pi)*RATIO[x] + 
        (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((40*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(44*I + (215*I)*e + 220*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, x]*(((-4*I)/3)*e*(-102*I - (435*I)*e + 158*e*Pi) - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*e*(-282 - 1141*e + (72*I)*Pi - (205*I)*e*Pi + 
       6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-8*I)/3)*e^2*Pi - (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((90*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I - (137*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*I)*e^2*Pi + (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (4*e*Pi*(-12*I + I*e + 4*e*Pi)*
          RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((32*I)/3)*e^2*Pi + (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*((99*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I - (393*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e + (42*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(120*e + 2455*e^2 + (72*I)*e*Pi + 
       (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(2712 + 10015*e - (432*I)*Pi + (1494*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e^2*(179 - (27*I)*Pi))/9 - 
      (8*(3*e + 8*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + 
         (636*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*e*(54 + 238*e - (60*I)*Pi - (143*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*e*(6 + 7*e))/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + (8*I)*e^2*Pi + 
           6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(12 + 20*e - (12*I)*Pi + I*e*Pi + 2*e*Pi^2)*
          RATIO[x])/9 - (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(6 - 172*e + (27*I)*e*Pi))/9 - ((8*I)/9)*
         ((3*I)*e + (11*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(120 + 604*e - (132*I)*Pi - (405*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*
          RATIO[x^2])/9))) + G[0, 1, 1, 1, x]*
   ((1264*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (39*I + (157*I)*e + 57*e*Pi)*RATIO[x] + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((152*e^2)/3 + (560*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((60*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((137*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (311*I)*e + 120*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-41*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 + 35*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-128*e^2)/3 - 208*e^2*RATIO[(1 - x)^(-1)] + 
        352*e^2*RATIO[x^(-2)] - (1178*e^2*RATIO[x^(-1)])/3 + 
        (4*e*(44 + 259*e - (88*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(116*I + (451*I)*e + 64*e*Pi) + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 
       31*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(636 + 2357*e - (288*I)*Pi - (678*I)*e*Pi + 156*e*Pi^2)*RATIO[x])/
     27 - (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*(((4*I)/9)*e*(18*I + (313*I)*e + 78*e*Pi) + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(54 + 238*e - (60*I)*Pi - (203*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((2*I)/9)*e*(15*I + (25*I)*e + 6*e*Pi) - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(12 + 20*e - (12*I)*Pi - (11*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(21 + 637*e - (150*I)*e*Pi))/9 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 
           8*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (88*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(120 + 604*e - (132*I)*Pi - (537*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/
         9 + (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*((4*e*(66 + 275*e + (18*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 + (288*I)*e*Pi - (153*I)*e^2*Pi + 639*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (192*I)*Pi - (492*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((-16*I)*e^2*Pi - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*Pi*(-60*I - (197*I)*e + 50*e*Pi)*
        RATIO[x])/9 + (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-22*I)/3)*e^2*Pi + (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 
           7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*Pi*(-12*I - (11*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((26*I)/3)*e^2*Pi + (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 
           154*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (176*I)*e^2*Pi*
         RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*Pi*(-132*I - (525*I)*e + 110*e*Pi)*
          RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/
         9))) + G[1, 0, 1, 1, x]*(280*e^2 - 32*e^2*(11 - (2*I)*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (100*I)*e + 156*e*Pi)*RATIO[x] + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e^2)/3 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((80*I)/3)*((6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((61*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (137*I)*e + 360*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((16*I)/3)*
         ((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 - e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((32*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*I)*((11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(44 + 131*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (4*RATIO[x^(-1)]*((6*I)*e*Pi + (17*I)*e^2*Pi - 114*e*Pi^2 - 1196*e^2*Pi^2 - 
     (204*I)*e*Pi^3 - (922*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 
     (1584*I)*e^2*Pi*Zeta[3]))/27 + 
  ((-12*I)*e*Pi - (34*I)*e^2*Pi - 432*Pi^2 - 1224*e*Pi^2 - 4626*e^2*Pi^2 - 
    (912*I)*e*Pi^3 - (3300*I)*e^2*Pi^3 + 189*e^2*Pi^4 + 504*e*Zeta[3] + 
    1872*e^2*Zeta[3] - (6696*I)*e^2*Pi*Zeta[3])/27 + 
  G[1, 0, x]*((4*(36 + 144*e + 661*e^2 + (42*I)*e*Pi + (264*I)*e^2*Pi + 
       24*e^2*Pi^2))/9 - ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
      (69*I)*e^2*Pi^2 + 66*e^2*Pi^3)*RATIO[x^(-2)] + 
    ((16*I)/27)*((57*I)*e + (595*I)*e^2 - 105*e*Pi - 500*e^2*Pi - 
      (384*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       384*e*Pi^2 - 686*e^2*Pi^2 + (444*I)*e^2*Pi^3 - 11232*e^2*Zeta[3]))/
     27 - (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (216*I)*e*Pi + 
       (1143*I)*e^2*Pi - 72*e*Pi^2 + 1755*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 
       1440*e^2*Zeta[3]))/27 + (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 + 
       15*e^2*Pi^2 - (13*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (804*I)*e*Pi + (3043*I)*e^2*Pi - 192*e*Pi^2 - 17*e^2*Pi^2 - 
       (222*I)*e^2*Pi^3 + 5616*e^2*Zeta[3]))/27) + 
  G[0, 0, x]*((2*(-216 + 1002*e + 3151*e^2 - (252*I)*e*Pi - (2418*I)*e^2*Pi + 
       918*e^2*Pi^2))/27 + (16*((12*I)*e*Pi + (89*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*RATIO[x]*(432 + 1932*e + 5807*e^2 - 
       (804*I)*e*Pi - (2893*I)*e^2*Pi + 120*e*Pi^2 + 320*e^2*Pi^2 + 
       (1086*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 1518*e + 6596*e^2 - (936*I)*e*Pi - 
       (4173*I)*e^2*Pi + 528*e*Pi^2 + 1018*e^2*Pi^2 + (186*I)*e^2*Pi^3 + 
       9504*e^2*Zeta[3]))/27 + (2*(-216 - 414*e + 789*e^2 - (1116*I)*e*Pi - 
       (5484*I)*e^2*Pi + 1056*e*Pi^2 + 398*e^2*Pi^2 + (372*I)*e^2*Pi^3 + 
       19008*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - (372*I)*e*Pi - (1744*I)*e^2*Pi - 
       240*e*Pi^2 + 926*e^2*Pi^2 - (2172*I)*e^2*Pi^3 + 19008*e^2*Zeta[3]))/
     27) + G[0, x]*(((-8*I)/27)*(114*e*Pi + 1190*e^2*Pi - (75*I)*e^2*Pi^2 + 
      114*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-18*I)*e - (51*I)*e^2 - 
      432*Pi - 2586*e*Pi - 8425*e^2*Pi - (1026*I)*e*Pi^2 - 
      (4508*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (5292*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + (1200*I)*Pi^3 + 
       (685*I)*e*Pi^3 + 728*e*Pi^4 - 5760*Zeta[3] + 4590*e*Zeta[3] + 
       (41760*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(30 + 85*e - (1140*I)*Pi - (11900*I)*e*Pi - 300*Pi^2 - 
       630*e*Pi^2 + (2400*I)*Pi^3 + (230*I)*e*Pi^3 + 1456*e*Pi^4 - 
       11520*Zeta[3] + 65160*e*Zeta[3] + (83520*I)*e*Pi*Zeta[3]))/135 - 
    (2*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 2550*e*Pi^2 - 
       7780*e^2*Pi^2 - (240*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 2204*e^2*Pi^4 + 
       11520*e*Zeta[3] - 9180*e^2*Zeta[3] + (12960*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - (54000*I)*e^2*Pi + 
       4560*e*Pi^2 + 23430*e^2*Pi^2 - (240*I)*e*Pi^3 - (170*I)*e^2*Pi^3 + 
       2204*e^2*Pi^4 + 11520*e*Zeta[3] + 46800*e^2*Zeta[3] + 
       (12960*I)*e^2*Pi*Zeta[3]))/135) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (252*I)*e*Pi - (1050*I)*e^2*Pi + 
       990*e^2*Pi^2))/27 + (4*RATIO[x]*(432 + 1704*e + 3415*e^2 - 
       (12*I)*e*Pi + (551*I)*e^2*Pi - 60*e*Pi^2 + 1256*e^2*Pi^2 + 
       (810*I)*e^2*Pi^3 - 2232*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2 + 
       (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-216*I - (414*I)*e + (789*I)*e^2 - 324*e*Pi - 
      558*e^2*Pi + (372*I)*e*Pi^2 + (452*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-216*I - (186*I)*e + (3181*I)*e^2 - 756*e*Pi - 2673*e^2*Pi + 
      (372*I)*e*Pi^2 + (938*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 - 
       (1620*I)*e^2*Pi^3 + 4464*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 3*e^2 - (72*I)*e*Pi - (776*I)*e^2*Pi + 
         24*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 180*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 60*Pi^2 + 163*e*Pi^2 + 
         720*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
       (540*I + (2502*I)*e + (9765*I)*e^2 + 1080*e*Pi + 4824*e^2*Pi - 
        (72*I)*e*Pi^2 + (730*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (540*I + (3582*I)*e + (16929*I)*e^2 + 1404*e*Pi + 6270*e^2*Pi - 
        (72*I)*e*Pi^2 + (736*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3])) + 
    Nf*(((-18 - 30*e - 65*e^2 + (12*I)*e*Pi - (4*I)*e^2*Pi - 33*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 - 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 73*e*Pi^2 + 
           144*e*Zeta[3]))/27 - (I/27)*RATIO[x^(-2)]*(-108*I - (234*I)*e - 
          (291*I)*e^2 - 216*e*Pi - 432*e^2*Pi - (48*I)*e*Pi^2 - 
          (374*I)*e^2*Pi^2 + 48*e^2*Pi^3 - (720*I)*e^2*Zeta[3]) + 
        (I/27)*RATIO[x^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 234*e*Pi - 
          534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
          (720*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-90 - 162*e - 203*e^2 - (132*I)*e*Pi - (1700*I)*e^2*Pi + 
          15*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 - 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 93*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (I/27)*RATIO[x^(-2)]*(1188*I + (6318*I)*e + 
          (25905*I)*e^2 + 2376*e*Pi + 12240*e^2*Pi - (96*I)*e*Pi^2 + 
          (1690*I)*e^2*Pi^2 + 156*e^2*Pi^3 + (816*I)*e^2*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1188*I + (8694*I)*e + (43293*I)*e^2 + 
          3042*e*Pi + 15882*e^2*Pi - (96*I)*e*Pi^2 + (1729*I)*e^2*Pi^2 + 
          156*e^2*Pi^3 + (816*I)*e^2*Zeta[3])))) + 
  G[0, 1, x]*((4*(36 + 144*e + 661*e^2 - (42*I)*e*Pi - (156*I)*e^2*Pi + 
       66*e^2*Pi^2))/9 + ((16*I)/9)*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - 
      (25*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] - 
    ((16*I)/27)*((-57*I)*e - (595*I)*e^2 + 54*e*Pi + 72*e^2*Pi - 
      (36*I)*e*Pi^2 + (150*I)*e^2*Pi^2 + 114*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 + (2628*I)*e^2*Pi^3 - 13536*e^2*Zeta[3]))/
     27 + (4*((186*I)*e*Pi + (872*I)*e^2*Pi + 288*e*Pi^2 - 279*e^2*Pi^2 + 
       (114*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (384*I)*e*Pi + 
       (1043*I)*e^2*Pi + 288*e*Pi^2 + 315*e^2*Pi^2 + (114*I)*e^2*Pi^3 - 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (12*I)*e*Pi - (701*I)*e^2*Pi + 96*e*Pi^2 + 253*e^2*Pi^2 - 
       (1314*I)*e^2*Pi^3 + 6768*e^2*Zeta[3]))/27 + 
    Nc^2*((4*e*Pi*(-18*I - (313*I)*e + 4*e*Pi))/9 + 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (90*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] - ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] - (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 
         180*e*Zeta[3]))/27 - (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 
         60*Pi^2 + 223*e*Pi^2 + 720*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((324*I)*e*Pi + (1428*I)*e^2*Pi + 60*e*Pi^2 - 
         409*e^2*Pi^2 + (120*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
      (16*(15*e*Pi^2 + 2*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nf*(((e*Pi*(-30*I - (50*I)*e + 47*e*Pi))/9 + 
        (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 85*e*Pi^2 + 
           144*e*Zeta[3]))/27 + (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
           36*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-72*I)*e*Pi - (120*I)*e^2*Pi - 12*e*Pi^2 + 
           115*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27)/Nc + 
      Nc*((e*Pi*(42*I + (1274*I)*e + 31*e*Pi))/9 - 
        ((4*I)/9)*(198*e*Pi + 987*e^2*Pi + (198*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*(396*e*Pi + 1974*e^2*Pi + 
          (335*I)*e^2*Pi^2 + 8*e^2*Pi^3)*RATIO[x^(-1)] + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 137*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (8*(-11*e*Pi^2 - 9*e^2*Pi^2 - 
           (22*I)*e^2*Pi^3 + 132*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-240*I)*e*Pi - (1208*I)*e^2*Pi - 44*e*Pi^2 + 
           271*e^2*Pi^2 - (88*I)*e^2*Pi^3 + 528*e^2*Zeta[3]))/9))) + 
  G[1, x]*((2*(12*e + 34*e^2 - (216*I)*Pi - (1722*I)*e*Pi - (4459*I)*e^2*Pi + 
       612*e*Pi^2 + 3602*e^2*Pi^2 + (918*I)*e^2*Pi^3 + 7956*e^2*Zeta[3]))/
     27 + (4*e*RATIO[x^2]*(1005*Pi^2 + 3215*e*Pi^2 - (840*I)*Pi^3 + 
       (1535*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 3090*e*Zeta[3] - 
       (22320*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi + 3900*Pi^2 + 
       16065*e*Pi^2 - (1680*I)*Pi^3 + (12340*I)*e*Pi^3 + 1028*e*Pi^4 + 
       12960*Zeta[3] - 2460*e*Zeta[3] - (44640*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-2)]*((-216*I)*Pi - (414*I)*e*Pi + (789*I)*e^2*Pi + 
       30*e*Pi^2 - 458*e^2*Pi^2 - (156*I)*e*Pi^3 - (74*I)*e^2*Pi^3 + 
       72*e^2*Pi^4 + (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-1)]*(-6*e - 17*e^2 - (216*I)*Pi - (414*I)*e*Pi + 
       (789*I)*e^2*Pi - 330*e*Pi^2 - 2191*e^2*Pi^2 - (156*I)*e*Pi^3 + 
       (211*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 5400*e^2*Zeta[3] + 
       (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 1440*e*Pi^2 - 
       5805*e^2*Pi^2 + (120*I)*e*Pi^3 - (635*I)*e^2*Pi^3 + 552*e^2*Pi^4 - 
       720*e*Zeta[3] + 390*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (-540 - 3042*e - 12447*e^2 + (144*I)*Pi - (1020*I)*e*Pi - 
        (6290*I)*e^2*Pi - 258*e*Pi^2 + 666*e^2*Pi^2 - (150*I)*e^2*Pi^3 + 
        2688*e^2*Zeta[3])/27 - (2*RATIO[x^(-2)]*((-540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 540*e*Pi^2 + 2502*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 18*e^2*Pi^4 - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(540 + 3582*e + 16569*e^2 - (540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 432*e*Pi^2 + 1930*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (302*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 696*e^2*Zeta[3] - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - (36*I)*Pi - (96*I)*e*Pi - 
         (208*I)*e^2*Pi - 75*e*Pi^2 - 448*e^2*Pi^2 - (207*I)*e^2*Pi^3 + 
         22*e^2*Pi^4 + 1692*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*((-36*I)*Pi - (96*I)*e*Pi - (208*I)*e^2*Pi + 177*e*Pi^2 + 
         408*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 66*e^2*Pi^4 - 1356*e^2*Zeta[3] + 
         (2160*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          150*e*Pi^2 + 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 828*e^2*Zeta[3])/54 - 
        (2*e*RATIO[x]*(60*Pi^2 - 20*e*Pi^2 + 33*e*Pi^4 - 720*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/135 - (I/27)*RATIO[x^(-1)]*
         (-108*I - (450*I)*e - (1119*I)*e^2 - 108*Pi - 234*e*Pi - 
          291*e^2*Pi - (102*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 84*e^2*Pi^3 - 
          (612*I)*e^2*Zeta[3] - 576*e^2*Pi*Zeta[3]) + (I/9)*RATIO[x^(-2)]*
         (-36*Pi - 78*e*Pi - 97*e^2*Pi - (36*I)*e*Pi^2 - (78*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) - 
        (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 - 
           (120*I)*e^2*Pi^3 + 11*e^2*Pi^4 + 1800*e^2*Zeta[3] - 
           (360*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((22*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (1188 + 7506*e + 32619*e^2 - (396*I)*Pi + (1788*I)*e*Pi + 
          (14626*I)*e^2*Pi + 666*e*Pi^2 - 812*e^2*Pi^2 + (426*I)*e^2*Pi^3 - 
          6204*e^2*Zeta[3])/54 - (22*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((-1188*I)*Pi - 
           (6318*I)*e*Pi - (25905*I)*e^2*Pi + 1188*e*Pi^2 + 6318*e^2*Pi^2 - 
           (48*I)*e*Pi^3 + (886*I)*e^2*Pi^3 + 36*e^2*Pi^4 - 
           (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(-1188 - 8694*e - 42501*e^2 + (1188*I)*Pi + 
           (6318*I)*e*Pi + (25905*I)*e^2*Pi - 966*e*Pi^2 - 4906*e^2*Pi^2 + 
           (48*I)*e*Pi^3 - (640*I)*e^2*Pi^3 - 36*e^2*Pi^4 - 
           2004*e^2*Zeta[3] + (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - (180*I)*Pi - 
           (660*I)*e*Pi - (1700*I)*e^2*Pi - 435*e*Pi^2 - 2805*e^2*Pi^2 - 
           (1155*I)*e^2*Pi^3 + 121*e^2*Pi^4 + 10260*e^2*Zeta[3] - 
           (3960*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x]*((-180*I)*Pi - (660*I)*e*Pi - (1700*I)*e^2*Pi + 
           945*e*Pi^2 + 2905*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 363*e^2*Pi^4 - 
           7500*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/135))) + 
  (2*RATIO[x]*(2160*Pi^2 + 9570*e*Pi^2 + 24325*e^2*Pi^2 + (180*I)*e*Pi^3 + 
     (1885*I)*e^2*Pi^3 + 804*e*Pi^4 + 1290*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     21480*e*Zeta[3] + 40760*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (2700*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - 
     (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 - 1608*e*Pi^4 + 183*e^2*Pi^4 - 
     (416*I)*e^2*Pi^5 - 5880*e*Zeta[3] - 20320*e^2*Zeta[3] - 
     (17280*I)*e*Pi*Zeta[3] - (19800*I)*e^2*Pi*Zeta[3] + 
     11520*e^2*Pi^2*Zeta[3] + 142560*e^2*Zeta[5]))/135 - 
  (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 3150*e*Pi^2 + 
     21750*e^2*Pi^2 - (2040*I)*e*Pi^3 - (5030*I)*e^2*Pi^3 + 2628*e*Pi^4 - 
     951*e^2*Pi^4 + (168*I)*e^2*Pi^5 + 46800*e*Zeta[3] + 61320*e^2*Zeta[3] - 
     (8640*I)*e*Pi*Zeta[3] + (20700*I)*e^2*Pi*Zeta[3] + 
     144720*e^2*Pi^2*Zeta[3] + 213840*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 + 5256*e*Pi^4 - 3441*e^2*Pi^4 + 
    (336*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] - 
    (17280*I)*e*Pi*Zeta[3] + (79200*I)*e^2*Pi*Zeta[3] + 
    289440*e^2*Pi^2*Zeta[3] + 427680*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  Nc^2*(((-3240*I)*Pi - (18252*I)*e*Pi - (74682*I)*e^2*Pi - 288*Pi^2 + 
      3480*e*Pi^2 + 20512*e^2*Pi^2 - (324*I)*e*Pi^3 + (4032*I)*e^2*Pi^3 + 
      99*e^2*Pi^4 - 2016*e*Zeta[3] - 2496*e^2*Zeta[3])/162 - 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (3582*I)*e*Pi - (16569*I)*e^2*Pi + 
       540*e*Pi^2 + 3582*e^2*Pi^2 - (24*I)*e*Pi^3 + (398*I)*e^2*Pi^3 + 
       18*e^2*Pi^4 - (192*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*e*RATIO[x^2]*(165*Pi^4 + 22*e*Pi^4 + (450*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 10800*e*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 - (900*I)*e*Pi^3 + (12720*I)*e^2*Pi^3 + 
       1320*e*Pi^4 + 131*e^2*Pi^4 - (960*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] + 86400*e^2*Pi^2*Zeta[3] - 
       86400*e^2*Zeta[5]))/810 + 
    (4*(165*e*Pi^4 + 22*e^2*Pi^4 - (120*I)*e^2*Pi^5 - (5400*I)*e*Pi*Zeta[3] - 
       (720*I)*e^2*Pi*Zeta[3] + 10800*e^2*Pi^2*Zeta[3] - 10800*e^2*Zeta[5]))/
     (405*(-1 + RATIO[x])^2) + (RATIO[x]*(-16200 - 123660*e - 615330*e^2 - 
       (32400*I)*e*Pi - (247320*I)*e^2*Pi - 1440*Pi^2 + 5520*e*Pi^2 + 
       73640*e^2*Pi^2 - (1620*I)*e*Pi^3 - (720*I)*e^2*Pi^3 - 1320*e*Pi^4 + 
       319*e^2*Pi^4 - (3600*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] - (31680*I)*e^2*Pi*
        Zeta[3] + 86400*e^2*Zeta[5]))/810) + 
  Nf*(((I/9)*RATIO[x^(-1)]*(-36*Pi - 150*e*Pi - 373*e^2*Pi - (36*I)*e*Pi^2 - 
        (150*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) + 
      ((540*I)*Pi + (1710*I)*e*Pi + (2805*I)*e^2*Pi - 660*e*Pi^2 - 
        1940*e^2*Pi^2 - (630*I)*e^2*Pi^3 + 47*e^2*Pi^4 + 2160*e*Zeta[3] + 
        10440*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/270 + 
      (2*e*RATIO[x^2]*(-33*Pi^4 + 77*e*Pi^4 - (90*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 2160*e*Zeta[5]))/405 + 
      (RATIO[x]*(1620 + 8370*e + 24615*e^2 + (3240*I)*e*Pi + 
         (16740*I)*e^2*Pi - 1260*e*Pi^2 - 8400*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         132*e*Pi^4 - 167*e^2*Pi^4 + (360*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 
         38880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (3960*I)*e^2*Pi*
          Zeta[3] - 8640*e^2*Zeta[5]))/810 + 
      (2*(-33*e*Pi^4 + 77*e^2*Pi^4 + (24*I)*e^2*Pi^5 + 
         (1080*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] - 
         2160*e^2*Pi^2*Zeta[3] + 2160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1620 + 8370*e + 24615*e^2 - 1260*e*Pi^2 - 
         5160*e^2*Pi^2 - (1440*I)*e^2*Pi^3 - 132*e*Pi^4 + 449*e^2*Pi^4 + 
         (96*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 38880*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (11160*I)*e^2*Pi*Zeta[3] - 
         8640*e^2*Pi^2*Zeta[3] + 8640*e^2*Zeta[5]))/810)/Nc + 
    Nc*((RATIO[x^(-1)]*((-1188*I)*Pi - (8694*I)*e*Pi - (42501*I)*e^2*Pi + 
         1188*e*Pi^2 + 8694*e^2*Pi^2 - (48*I)*e*Pi^3 + (838*I)*e^2*Pi^3 + 
         36*e^2*Pi^4 - (960*I)*e^2*Pi*Zeta[3]))/27 + 
      ((17820*I)*Pi + (112590*I)*e*Pi + (489285*I)*e^2*Pi + 1440*Pi^2 - 
        17940*e*Pi^2 - 124340*e^2*Pi^2 + (1620*I)*e*Pi^3 - 
        (20430*I)*e^2*Pi^3 - 354*e^2*Pi^4 + 16560*e*Zeta[3] + 
        53880*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3])/810 + 
      (2*e*RATIO[x^2]*(-121*Pi^4 - 99*e*Pi^4 - (330*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 7920*e*Zeta[5]))/135 + 
      (RATIO[x]*(17820 + 148230*e + 779805*e^2 + (35640*I)*e*Pi + 
         (296460*I)*e^2*Pi + 1440*Pi^2 - 5340*e*Pi^2 - 86120*e^2*Pi^2 + 
         (1620*I)*e*Pi^3 + (1260*I)*e^2*Pi^3 + 1452*e*Pi^4 + 834*e^2*Pi^4 + 
         (3960*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 101760*e^2*Zeta[3] + 
         (47520*I)*e*Pi*Zeta[3] + (78840*I)*e^2*Pi*Zeta[3] - 
         95040*e^2*Zeta[5]))/810 + (2*(-121*e*Pi^4 - 99*e^2*Pi^4 + 
         (88*I)*e^2*Pi^5 + (3960*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3] - 
         7920*e^2*Pi^2*Zeta[3] + 7920*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(17820 + 148230*e + 779805*e^2 + 1440*Pi^2 - 
         5340*e*Pi^2 - 50480*e^2*Pi^2 + (900*I)*e*Pi^3 - (13260*I)*e^2*Pi^3 - 
         1452*e*Pi^4 - 1002*e^2*Pi^4 + (1056*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 
         101760*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] + (32040*I)*e^2*Pi*
          Zeta[3] - 95040*e^2*Pi^2*Zeta[3] + 95040*e^2*Zeta[5]))/810)), 
 G[0, 0, 1, 0, 1, x]*((832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (832*e^2)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, x]*
   ((832*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (832*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 1, 1, x]*((-5440*e^2*RATIO[x^(-2)])/3 + 
    (5440*e^2*RATIO[x^(-1)])/3 + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((1024*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-2368*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2368*e^2)/(3*(-1 + RATIO[x])^2) + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 1, x]*
   ((-1984*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
    (128*e^2*RATIO[x^(-1)])/3 + (1984*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((1856*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1856*e^2)/(3*(-1 + RATIO[x])^2) + 192*e^2*RATIO[x] - 
    192*e^2*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
   ((1856*e^2*RATIO[(1 - x)^(-1)])/3 - (1856*e^2)/(3*(-1 + RATIO[x])^2) + 
    192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*
   ((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (640*e^2)/(3*(-1 + RATIO[x])^2) + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   ((896*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (896*e^2)/(3*(-1 + RATIO[x])^2) + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((896*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (896*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
   (-128*e^2*RATIO[(1 - x)^(-1)] + (1888*e^2*RATIO[x^(-2)])/3 - 
    (1888*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(-1 + RATIO[x])^2 - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-128*e^2*RATIO[(1 - x)^(-1)] + 
    (1888*e^2*RATIO[x^(-2)])/3 - (1888*e^2*RATIO[x^(-1)])/3 + 
    (128*e^2)/(-1 + RATIO[x])^2 - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (704*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((1184*e^2*RATIO[x^(-2)])/3 - (1184*e^2*RATIO[x^(-1)])/3 - 
    (1952*e^2*RATIO[x])/3 + (1952*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*(-32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-1760*e^2*RATIO[x^(-2)])/3 + 
    (1760*e^2*RATIO[x^(-1)])/3 - 1632*e^2*RATIO[x] + 1632*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, x]*((1456*e^2)/3 - (16*(-108*e + 211*e^2 + (72*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (16*(-108*e + 13*e^2 + (72*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(15*I + (41*I)*e + 60*e*Pi)*
     RATIO[x] + (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((3904*e^2)/3 - ((32*I)/3)*((28*I)*e + (46*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((28*I)*e + (149*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-1)] + ((32*I)/3)*e*(28*I + (149*I)*e + 89*e*Pi)*
     RATIO[x] + (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*(-64*e^2 - (64*(-e + 11*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 + e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(56*e^2 - (8*(48*e + 189*e^2 - (112*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 - (56*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((8*I)/9)*e*(-60*I - (143*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(-280*e^2 - (16*(12*e + 167*e^2 + (228*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e + (239*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 + (228*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((-2000*e^2)/3 + ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(60 + 302*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 0, 1, x]*(-208*e^2 + ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-592*e^2 - (64*I)*e^2*(11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^2*RATIO[x^(-2)])/9 + (352*e^2*RATIO[x^(-1)])/9 + 
    ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(66 + 161*e - (330*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, x]*((8*e*(54 + 217*e - (136*I)*e*Pi))/3 + 
    (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 18*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (432*I)*Pi - (512*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[1, 1, 1, x]*
   (((16*I)/3)*e*(74*I + (381*I)*e + 51*e*Pi) - 
    (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e*(1416 + 6235*e - (648*I)*Pi - (954*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 - (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 1, x]*
   (((4*I)/3)*e*(12*I + (41*I)*e + 390*e*Pi) - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-93*e - 436*e^2 - (144*I)*e*Pi + (162*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(12 - 41*e - (192*I)*Pi - (579*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 1, x]*((8*e*(98 + 425*e - (157*I)*e*Pi))/3 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 
       119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(1896 + 7817*e - (1152*I)*Pi - (3702*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/
     27 + (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 0, 0, 0, x]*
   ((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + (2720*e^2)/(3*(-1 + RATIO[x])^2) - 
    (2720*e^2*RATIO[x])/3 + (2720*e^2*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
      (1120*e^2*RATIO[x])/3 + (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((160*e^2*RATIO[(1 - x)^(-1)])/3 - (160*e^2)/
         (3*(-1 + RATIO[x])^2) + (1232*e^2*RATIO[x])/3 - 
        (1232*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 0, x]*
   ((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
    (1568*e^2*RATIO[x])/3 + (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3 - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 + 
        (880*e^2*RATIO[x])/3 - (880*e^2*RATIO[x^2])/3) + 
      ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (640*e^2*RATIO[x])/3 + 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (2720*e^2*RATIO[x^(-2)])/3 + 
    (2720*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    288*e^2*RATIO[x] - 288*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, x]*((1024*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1024*e^2)/(3*(-1 + RATIO[x])^2) + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 0, x]*((-832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (832*e^2)/(3*(-1 + RATIO[x])^2) + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(-64*e^2 - (64*e*(-1 + 11*e - I*e*Pi)*RATIO[(1 - x)^(-1)])/
     3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(2 + e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] - 
      ((320*I)/3)*e^2*Pi*RATIO[x] + ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[x^(-2)] + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] - ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((352*I)/3)*e^2*Pi*RATIO[x] - ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(-208*e^2 - ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 68*e^2*Pi)*
     RATIO[x^(-1)] + (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[x^(-2)] + (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (160*I)*e^2*Pi*RATIO[x] - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[x^(-2)] - (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (176*I)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*(56*e^2 - (8*(48*e + 189*e^2 + (8*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((8*I)/9)*e*(60*I + (143*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((-32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + ((800*I)/3)*e^2*Pi*RATIO[x] - 
      ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] + 
        ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(-280*e^2 - (16*(12*e + 167*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*(I*e + (6*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((4*I)*e - (239*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 - (12*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((-160*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((160*I)/3)*e^2*Pi*
       RATIO[x^(-1)] - (320*I)*e^2*Pi*RATIO[x] + (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] - (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((176*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((176*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (352*I)*e^2*Pi*RATIO[x] - (352*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 1, 0, 0, x]*((608*e^2)/3 - 
    (32*(6*e + 37*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((-108*I)*e + (13*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-27*I)*e - (62*I)*e^2 + 63*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(6*e + 43*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    32*e*(3 - 9*e - (10*I)*e*Pi)*RATIO[x] + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(152*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((60*I)*e - (181*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (8*e*(60 - 181*e - (180*I)*e*Pi)*
        RATIO[x])/9 + ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-74*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/9)*((12*I)*e - (67*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2 + (4*e*(-12 + 67*e + (36*I)*e*Pi)*
          RATIO[x])/9 + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-530*e^2)/3 + 176*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*((11*I)*e + (9*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((44*I)*e - (103*I)*e^2 + 88*e^2*Pi)*RATIO[x^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2 + (4*e*(-44 + 103*e + (132*I)*e*Pi)*
          RATIO[x])/3 + (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((560*e^2)/3 + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*(-14*e + 4*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(28 - 57*e - (62*I)*e*Pi)*RATIO[x])/3 + 
    ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(192*e^2 - (8*(-4*e + 223*e^2 - (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 + 16*e^2*RATIO[x^(-1)] + (16*(-2*e + 95*e^2 - (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (40*e*(12 - 47*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-100*e^2)/3 - (2*(24*e - 125*e^2 - (120*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (16*(3*e - 16*e^2 - (15*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-12 + 79*e + (60*I)*e*Pi)*RATIO[x])/
         9 + (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-676*e^2)/3 - ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
        (((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (44*e*(-4 + 13*e + (20*I)*e*Pi)*RATIO[x])/3 + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, x]*(((-4*I)/3)*e*(-12*I - (41*I)*e + 154*e*Pi) - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + 
    (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e*(-12 + 41*e + (72*I)*Pi - (193*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-352*I)/3)*e^2*Pi + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (80*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*((90*I)*e^2*Pi + 7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I + (121*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((20*I)*e^2*Pi + (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-12*I + (55*I)*e + 4*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((412*I)/3)*e^2*Pi - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*((99*I)*e^2*Pi + 5*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I + (177*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*(((4*I)/3)*e*(52*I + (35*I)*e + 66*e*Pi) - 
    (4*(120*e + 2455*e^2 + (72*I)*e*Pi + (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 4331*e - (432*I)*Pi + 
       (1170*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*(((8*I)/9)*e*(54*I + (59*I)*e + 108*e*Pi) - 
      (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + (636*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((3*I)*e + (8*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-54 - 238*e - (60*I)*Pi + (127*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*(24 + 34*e - (27*I)*e*Pi))/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + 
           (8*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-12 - 20*e - (12*I)*Pi + (55*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(132 + 260*e - (243*I)*e*Pi))/9 + 
        (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((3*I)*e + (11*I)*e^2 + 
          21*e^2*Pi)*RATIO[x^(-1)] - (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 
           29*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-120 - 604*e - (132*I)*Pi + (189*I)*e*Pi + 22*e*Pi^2)*RATIO[x])/
         9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*((-64*e^2)/3 - ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-39 + 92*e + (57*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-656*e^2)/3 - ((8*I)/3)*e^2*(137*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (560*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((60*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (40*e*(-12 + 59*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((36*e^2 - (2*e^2*(41 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((-6*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 91*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((764*e^2)/3 - (1178*e^2*RATIO[(1 - x)^(-1)])/3 - 
        208*e^2*RATIO[x^(-1)] + (352*e^2)/(-1 + RATIO[x])^2 + 
        (44*e*(4 - 17*e - (8*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(((-4*I)/3)*e*(-40*I - (181*I)*e + 136*e*Pi) + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 31*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(-48 - 73*e - (288*I)*Pi + (1122*I)*e*Pi + 
       156*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(90 + 163*e - (312*I)*e*Pi))/9 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (80*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-54 - 238*e - (60*I)*Pi + (187*I)*e*Pi + 
         40*e*Pi^2)*RATIO[x])/9 - (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*
        RATIO[x^2])/9) + Nf*((((2*I)/9)*e*(39*I + (65*I)*e + 84*e*Pi) + 
        (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-12 - 20*e - (12*I)*Pi + (67*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*
          RATIO[x^2])/9)/Nc + Nc*(((2*I)/9)*e*(219*I + (571*I)*e + 
          708*e*Pi) - (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 8*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-120 - 604*e - (132*I)*Pi + 
           (321*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((8*e*(54 + 217*e + (108*I)*e*Pi))/3 - 
    (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 + (288*I)*e*Pi - 
       (153*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (192*I)*Pi + (696*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((152*I)*e^2*Pi - 
      (160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((160*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*Pi*(-60*I + (181*I)*e + 50*e*Pi)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-74*I)/3)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-12*I + (67*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((-530*I)/3)*e^2*Pi + (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 154*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-132*I + (309*I)*e + 110*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*(96*e^2 - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(-66 + 7*e + (312*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-352*e^2)/3 - ((8*I)/3)*e^2*(61*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*e^2*RATIO[x^(-1)])/3 + (((80*I)/3)*((6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-60 + 121*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((20*e^2 - ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] + (((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 55*e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((412*e^2)/3 + ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (496*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*(11 - I*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(44 - 59*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (2*RATIO[x^(-1)]*((-30*I)*e*Pi - (85*I)*e^2*Pi + 1050*e*Pi^2 + 
     7250*e^2*Pi^2 - (960*I)*e*Pi^3 - (1510*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 
     17280*e*Zeta[3] + 19440*e^2*Zeta[3] + (18720*I)*e^2*Pi*Zeta[3]))/135 + 
  ((-60*I)*e*Pi - (170*I)*e^2*Pi + 1080*Pi^2 + 10950*e*Pi^2 + 
    29465*e^2*Pi^2 - (2580*I)*e*Pi^3 - (4770*I)*e^2*Pi^3 + 2856*e^2*Pi^4 + 
    18720*e*Zeta[3] - 29520*e^2*Zeta[3] - (37800*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((-2*(144 + 786*e + 2015*e^2 - (744*I)*e*Pi - (3138*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (8*((-186*I)*e*Pi - (872*I)*e^2*Pi + 69*e^2*Pi^2 + 
       (174*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (105*I)*e*Pi + (500*I)*e^2*Pi - 
       384*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - (1176*I)*e*Pi - (4787*I)*e^2*Pi - 
       192*e*Pi^2 + 703*e^2*Pi^2 + (774*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/27 - 
    ((8*I)/9)*RATIO[x^(-2)]*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 + 
      (15*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((-114*I)*e - (1190*I)*e^2 - 216*e*Pi - 
      1143*e^2*Pi - (72*I)*e*Pi^2 + (1755*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 
      (1728*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + 
       (372*I)*e*Pi + (1744*I)*e^2*Pi + 384*e*Pi^2 - 686*e^2*Pi^2 - 
       (1548*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
    Nc^2*(((160*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (160*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((80*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      ((80*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((16*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - ((8*I)/9)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((176*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (176*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, x]*((4*(216 + 2226*e + 7777*e^2 - (1116*I)*e*Pi - (4974*I)*e^2*Pi + 
       1242*e^2*Pi^2))/27 + (4*RATIO[x]*(-216 - 1518*e - 6596*e^2 + 
       (1176*I)*e*Pi + (4637*I)*e^2*Pi + 120*e*Pi^2 - 1246*e^2*Pi^2 - 
       (414*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/27 - 
    (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-216*I - (1518*I)*e - (6596*I)*e^2 - 936*e*Pi - 
      4173*e^2*Pi - (528*I)*e*Pi^2 - (1018*I)*e^2*Pi^2 + 582*e^2*Pi^3 - 
      (7128*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
     (216*I + (414*I)*e - (789*I)*e^2 - 1116*e*Pi - 5484*e^2*Pi - 
      (1056*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 1164*e^2*Pi^3 - 
      (14256*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      ((-12*I)*e*Pi - (89*I)*e^2*Pi - 6*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
       36*e^2*Zeta[3]))/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 240*e*Pi^2 + 926*e^2*Pi^2 + 
       (828*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/27 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (80*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - ((80*I)/3)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((88*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, x]*((2*(-144 - 786*e - 2015*e^2 + (48*I)*e*Pi - (198*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - 
       (384*I)*e*Pi - (1043*I)*e^2*Pi + 96*e*Pi^2 + 73*e^2*Pi^2 + 
       (354*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
      150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 - 384*e*Pi - 1043*e^2*Pi + (288*I)*e*Pi^2 + 
      (315*I)*e^2*Pi^2 + 150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (16*((18*I)*e*Pi + (24*I)*e^2*Pi + 12*e*Pi^2 + 25*e^2*Pi^2 + 
       (22*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (54*I)*e*Pi + (72*I)*e^2*Pi + 
       36*e*Pi^2 - 150*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27 + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 - (708*I)*e^2*Pi^3 + 6480*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*e*Pi*(-90*I - (163*I)*e + 73*e*Pi))/9 - 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] + (((8*I)/9)*(90*e*Pi + 387*e^2*Pi + 
         (90*I)*e^2*Pi^2 + 2*e^2*Pi^3))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi + 60*Pi^2 + 239*e*Pi^2 + 
         (120*I)*e*Pi^3 - 1440*e*Zeta[3]))/27 + 
      (16*e*RATIO[x^2]*(-15*Pi^2 - 2*e*Pi^2 - (30*I)*e*Pi^3 + 360*e*Zeta[3]))/
       27 - ((16*I)/27)*RATIO[x^(-2)]*((15*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (90*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-324*e*Pi - 1428*e^2*Pi + (60*I)*e*Pi^2 - (409*I)*e^2*Pi^2 + 
        60*e^2*Pi^3 + (360*I)*e^2*Zeta[3])) + 
    Nf*(((e*Pi*(-78*I - (130*I)*e + 85*e*Pi))/9 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*RATIO[x^2]*(3*Pi^2 - 7*e*Pi^2 + 
           (6*I)*e*Pi^3 - 72*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((72*I)*Pi + (120*I)*e*Pi - 12*Pi^2 - 29*e*Pi^2 - 
           (24*I)*e*Pi^3 + 288*e*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-2)]*
         ((3*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
        ((2*I)/27)*RATIO[x^(-1)]*(-72*e*Pi - 120*e^2*Pi + (12*I)*e*Pi^2 - 
          (115*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (72*I)*e^2*Zeta[3]))/Nc + 
      Nc*((e*Pi*(-438*I - (1142*I)*e + 377*e*Pi))/9 - 
        (2*((-396*I)*e*Pi - (1974*I)*e^2*Pi + 335*e^2*Pi^2 - (8*I)*e^2*Pi^3)*
          RATIO[(1 - x)^(-1)])/9 + (4*((-198*I)*e*Pi - (987*I)*e^2*Pi + 
           198*e^2*Pi^2 - (4*I)*e^2*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 + (22*I)*e*Pi^3 - 264*e*Zeta[3]))/
         9 + (2*e*RATIO[x]*((240*I)*Pi + (1208*I)*e*Pi - 44*Pi^2 - 
           209*e*Pi^2 - (88*I)*e*Pi^3 + 1056*e*Zeta[3]))/9 + 
        ((8*I)/9)*RATIO[x^(-2)]*((11*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 
          11*e^2*Pi^3 + (66*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (-240*e*Pi - 1208*e^2*Pi + (44*I)*e*Pi^2 - (271*I)*e^2*Pi^2 + 
          44*e^2*Pi^3 + (264*I)*e^2*Zeta[3])))) + 
  G[0, 0, x]*((4*(216 + 384*e - 79*e^2 - (72*I)*e*Pi + (204*I)*e^2*Pi + 
       198*e^2*Pi^2))/27 - (8*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 + 
       (708*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 186*e - 3181*e^2 - (756*I)*e*Pi - 
       (2673*I)*e^2*Pi - 372*e*Pi^2 - 938*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/27 + (4*(216 + 414*e - 789*e^2 - (324*I)*e*Pi - 
       (558*I)*e^2*Pi - 372*e*Pi^2 - 452*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-216 - 1290*e - 4204*e^2 + (384*I)*e*Pi + (1193*I)*e^2*Pi - 
       60*e*Pi^2 - 130*e^2*Pi^2 - (354*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((2*(36 + 30*e + 3*e^2 - (144*I)*e*Pi - (176*I)*e^2*Pi + 
         90*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 + (75*I)*e*Pi^3 - 630*e*Zeta[3]))/
       27 + (4*e*RATIO[x]*((324*I)*Pi + (1428*I)*e*Pi - 60*Pi^2 - 
         179*e*Pi^2 - (300*I)*e*Pi^3 + 2520*e*Zeta[3]))/27 + 
      (2*(540 + 2502*e + 9765*e^2 - (1080*I)*e*Pi - (4824*I)*e^2*Pi - 
         72*e*Pi^2 + 730*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (540 + 3582*e + 16929*e^2 - (1404*I)*e*Pi - (6270*I)*e^2*Pi - 
         72*e*Pi^2 + 736*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       27) + Nf*(Nc*((-90 - 162*e - 203*e^2 + (348*I)*e*Pi + (716*I)*e^2*Pi - 
          243*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi + 44*Pi^2 + 165*e*Pi^2 + 
           (220*I)*e*Pi^3 - 1848*e*Zeta[3]))/9 + 
        (8*e*RATIO[x^2]*(-11*Pi^2 - 9*e*Pi^2 - (55*I)*e*Pi^3 + 
           462*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(-1188 - 8694*e - 
           43293*e^2 + (3042*I)*e*Pi + (15882*I)*e^2*Pi + 96*e*Pi^2 - 
           1729*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3]))/27 + 
        (-1188 - 6318*e - 25905*e^2 + (2376*I)*e*Pi + (12240*I)*e^2*Pi + 
          96*e*Pi^2 - 1690*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3])/
         (27*(-1 + RATIO[x])^2)) + 
      ((-18 - 30*e - 65*e^2 + (60*I)*e*Pi + (76*I)*e^2*Pi - 63*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi + 12*Pi^2 + 17*e*Pi^2 + 
           (60*I)*e*Pi^3 - 504*e*Zeta[3]))/27 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 - (15*I)*e*Pi^3 + 126*e*Zeta[3]))/
         27 - ((I/27)*(-108*I - (234*I)*e - (291*I)*e^2 - 216*e*Pi - 
           432*e^2*Pi - (48*I)*e*Pi^2 - (374*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
           (576*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (I/27)*RATIO[(1 - x)^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 
          234*e*Pi - 534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 
          72*e^2*Pi^3 - (576*I)*e^2*Zeta[3]))/Nc)) + 
  G[1, x]*(((-2*I)/27)*((-24*I)*e - (68*I)*e^2 - 432*Pi - 2814*e*Pi - 
      10805*e^2*Pi - (1044*I)*e*Pi^2 - (5110*I)*e^2*Pi^2 + 1296*e^2*Pi^3 - 
      (7704*I)*e^2*Zeta[3]) + (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + 
       (600*I)*Pi^3 + (485*I)*e*Pi^3 + 382*e*Pi^4 - 2160*Zeta[3] + 
       5790*e*Zeta[3] + (31680*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 480*Pi^2 - 
       6650*e*Pi^2 + (1200*I)*Pi^3 - (3530*I)*e*Pi^3 + 764*e*Pi^4 - 
       4320*Zeta[3] - 10560*e*Zeta[3] + (63360*I)*e*Pi*Zeta[3]))/135 - 
    (16*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (8*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 375*e^2*Pi^2 + 
       (120*I)*e*Pi^3 + (1300*I)*e^2*Pi^3 + 216*e^2*Pi^4 - 720*e*Zeta[3] - 
       11220*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 
       2550*e*Pi^2 - 7780*e^2*Pi^2 - (1200*I)*e*Pi^3 - (1610*I)*e^2*Pi^3 + 
       2544*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - 
       (54000*I)*e^2*Pi + 4560*e*Pi^2 + 23430*e^2*Pi^2 - (1200*I)*e*Pi^3 + 
       (3130*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 17280*e*Zeta[3] + 
       27000*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((76*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-60*I)*Pi^3 + (181*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 1086*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*((-60*I)*Pi^3 - (8*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] + 48*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (181*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 1086*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((-60*I)*e*Pi^3 - (8*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] + 48*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((37*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 + (335*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 2010*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (140*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 840*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (335*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 2010*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 840*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*(((265*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((88*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-660*I)*Pi^3 + (1545*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] - 9270*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-660*I)*Pi^3 - (540*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 3240*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-660*I)*e*Pi^3 + (1545*I)*e^2*Pi^3 + 
           583*e^2*Pi^4 + 3960*e*Zeta[3] - 9270*e^2*Zeta[3] + 
           (3960*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-660*I)*e*Pi^3 - (540*I)*e^2*Pi^3 + 583*e^2*Pi^4 + 
           3960*e*Zeta[3] + 3240*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
         135))) + 
  G[0, x]*((2*(18*e + 51*e^2 - (216*I)*Pi - (1950*I)*e*Pi - (6839*I)*e^2*Pi + 
       234*e*Pi^2 + 1675*e^2*Pi^2 + (696*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-114*e*Pi - 1190*e^2*Pi + (288*I)*e*Pi^2 + 
      (1161*I)*e^2*Pi^2 + 102*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - 
    (4*e*RATIO[x^2]*(-1005*Pi^2 - 3215*e*Pi^2 + (240*I)*Pi^3 - 
       (1735*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 1890*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 120*Pi^2 + 
       3205*e*Pi^2 + (480*I)*Pi^3 - (1520*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 31500*e*Zeta[3] + (24480*I)*e*Pi*Zeta[3]))/135 + 
    (4*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 150*e*Pi^2 + 
       2290*e^2*Pi^2 + (300*I)*e*Pi^3 + (1450*I)*e^2*Pi^3 + 506*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6480*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 + (1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi + 
       1650*e*Pi^2 + 10955*e^2*Pi^2 + (300*I)*e*Pi^3 + (2800*I)*e^2*Pi^3 + 
       506*e^2*Pi^4 + 2880*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       (11880*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-540 - 3042*e - 12447*e^2 + (72*I)*Pi - (1212*I)*e*Pi - 
        (6706*I)*e^2*Pi + 96*e*Pi^2 + 1482*e^2*Pi^2 + (480*I)*e^2*Pi^3 - 
        3192*e^2*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
       ((-540*I)*e - (4122*I)*e^2 - 36*Pi - 96*e*Pi - 208*e^2*Pi + 
        (75*I)*e*Pi^2 + (448*I)*e^2*Pi^2 + 129*e^2*Pi^3 + 
        (324*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*((60*I)*Pi^3 + (8*I)*e*Pi^3 + 
         35*e*Pi^4 - 360*Zeta[3] - 48*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       27 - (2*RATIO[(1 - x)^(-1)]*(-2700 - 17910*e - 82845*e^2 + 
         (2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2160*e*Pi^2 - 
         9650*e^2*Pi^2 + (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         14460*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*((2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2700*e*Pi^2 - 
         12510*e^2*Pi^2 + (120*I)*e*Pi^3 - (310*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x]*((36*I)*Pi + (96*I)*e*Pi + 
         (208*I)*e^2*Pi - 177*e*Pi^2 - 408*e^2*Pi^2 + (120*I)*e*Pi^3 - 
         (293*I)*e^2*Pi^3 + 70*e^2*Pi^4 - 720*e*Zeta[3] + 2808*e^2*Zeta[3] + 
         (3600*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((2*I)/27)*RATIO[x^(-1)]*((-54*I)*e - (279*I)*e^2 + (12*I)*e*Pi^2 + 
          (38*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          102*e*Pi^2 + 20*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 828*e^2*Zeta[3])/54 + 
        (2*e*RATIO[x^2]*((12*I)*Pi^3 - (28*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 168*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 - 
        (2*e*RATIO[x]*(-12*Pi^2 + 4*e*Pi^2 + (12*I)*Pi^3 - (55*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] + 474*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 + ((-540*I)*Pi - (1170*I)*e*Pi - (1455*I)*e^2*Pi + 540*e*Pi^2 + 
          1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 2160*e^2*Zeta[3] - 
          (2880*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
           (1170*I)*e*Pi - (1455*I)*e^2*Pi + 510*e*Pi^2 + 910*e^2*Pi^2 + 
           (105*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 4950*e^2*Zeta[3] - 
           (2880*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((2*I)/27)*RATIO[x^(-1)]*((-594*I)*e - (4941*I)*e^2 - 36*Pi - 
          132*e*Pi - 340*e^2*Pi + (87*I)*e*Pi^2 + (561*I)*e^2*Pi^2 + 
          141*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
        (1188 + 7506*e + 32619*e^2 - (252*I)*Pi + (2316*I)*e*Pi + 
          (15986*I)*e^2*Pi - 90*e*Pi^2 - 3136*e^2*Pi^2 - (1014*I)*e^2*Pi^3 + 
          7212*e^2*Zeta[3])/54 + (2*e*RATIO[x^2]*((132*I)*Pi^3 + 
           (108*I)*e*Pi^3 + 77*e*Pi^4 - 792*Zeta[3] - 648*e*Zeta[3] + 
           (3960*I)*e*Pi*Zeta[3]))/27 - 
        (2*RATIO[x]*((36*I)*Pi + (132*I)*e*Pi + (340*I)*e^2*Pi - 189*e*Pi^2 - 
           581*e^2*Pi^2 + (132*I)*e*Pi^3 - (228*I)*e^2*Pi^3 + 77*e^2*Pi^4 - 
           792*e*Zeta[3] + 2562*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/27 + 
        ((-5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 5940*e*Pi^2 + 
          31590*e^2*Pi^2 - (240*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 28*e^2*Pi^4 + 
          23760*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(5940 + 43470*e + 
           212505*e^2 - (5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 
           4830*e*Pi^2 + 24530*e^2*Pi^2 - (240*I)*e*Pi^3 - (775*I)*e^2*Pi^3 - 
           28*e^2*Pi^4 + 33870*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3]))/
         135))) + (2*((-2940*I)*e*Pi^3 - (10160*I)*e^2*Pi^3 - 1224*e*Pi^4 - 
     1779*e^2*Pi^4 - (2784*I)*e^2*Pi^5 + 17640*e*Zeta[3] + 
     60960*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (63000*I)*e^2*Pi*Zeta[3] - 
     24840*e^2*Pi^2*Zeta[3] - 220320*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 7500*e*Pi^2 - 28270*e^2*Pi^2 + (360*I)*e*Pi^3 + 
     (595*I)*e^2*Pi^3 - 12*e*Pi^4 - 372*e^2*Pi^4 + (1216*I)*e^2*Pi^5 - 
     7680*e*Zeta[3] + 17000*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
     (1620*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 + ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-180*e*Pi - 510*e^2*Pi - 
    (3420*I)*e*Pi^2 - (35880*I)*e^2*Pi^2 + 5100*e*Pi^3 + 19100*e^2*Pi^3 - 
    (1224*I)*e*Pi^4 - (1527*I)*e^2*Pi^4 + 2784*e^2*Pi^5 - 
    (6120*I)*e*Zeta[3] - (51360*I)*e^2*Zeta[3] + 34560*e*Pi*Zeta[3] + 
    111060*e^2*Pi*Zeta[3] - (24840*I)*e^2*Pi^2*Zeta[3] - 
    (220320*I)*e^2*Zeta[5]) + 
  (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (1860*I)*e*Pi^3 - 
     (8720*I)*e^2*Pi^3 + 24*e*Pi^4 - 837*e^2*Pi^4 - (2432*I)*e^2*Pi^5 - 
     5880*e*Zeta[3] - 20320*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - 
     (19800*I)*e^2*Pi*Zeta[3] - 18000*e^2*Pi^2*Zeta[3] + 4320*e^2*Zeta[5]))/
   135 + Nc^2*((-8100 - 61830*e - 307665*e^2 - (8100*I)*Pi - (61830*I)*e*Pi - 
      (310365*I)*e^2*Pi - 1440*Pi^2 + 11460*e*Pi^2 + 88100*e^2*Pi^2 - 
      (4320*I)*e*Pi^3 + (4830*I)*e^2*Pi^3 + 2256*e^2*Pi^4 + 6120*e*Zeta[3] - 
      3300*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 5520*e*Pi^2 - 
       41240*e^2*Pi^2 + (7380*I)*e*Pi^3 + (15840*I)*e^2*Pi^3 - 
       6321*e^2*Pi^4 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (38160*I)*e^2*Pi*Zeta[3]))/810 + 
    (4*e*RATIO[x^2]*(420*Pi^4 + 56*e*Pi^4 + (255*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 4500*e*Pi^2*Zeta[3] - 
       32400*e*Zeta[5]))/405 - (2*RATIO[(1 - x)^(-1)]*
      ((-2700*I)*Pi - (17910*I)*e*Pi - (82845*I)*e^2*Pi + 2700*e*Pi^2 + 
       17910*e^2*Pi^2 - (1020*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 758*e^2*Pi^4 + 
       (12*I)*e^2*Pi^5 + 5400*e*Zeta[3] + 23220*e^2*Zeta[3] - 
       (3660*I)*e^2*Pi*Zeta[3] + 1320*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
     135 + (4*((-150*I)*e*Pi^3 - (645*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 
       (2*I)*e^2*Pi^5 + 900*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       220*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(16200 + 123660*e + 615330*e^2 + (32400*I)*e*Pi + 
       (247320*I)*e^2*Pi + 1440*Pi^2 - 5520*e*Pi^2 - 73640*e^2*Pi^2 + 
       (8100*I)*e*Pi^3 + (29280*I)*e^2*Pi^3 - 3360*e*Pi^4 - 5269*e^2*Pi^4 - 
       (2040*I)*e^2*Pi^5 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (43200*I)*e*Pi*Zeta[3] + (110880*I)*e^2*Pi*Zeta[3] + 
       36000*e^2*Pi^2*Zeta[3] + 259200*e^2*Zeta[5]))/810) + 
  Nf*(((RATIO[x^(-1)]*(-540 - 2790*e - 8205*e^2 + 420*e*Pi^2 + 
         1720*e^2*Pi^2 - (240*I)*e*Pi^3 + (80*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 
         720*e*Zeta[3] - 10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (216 + 1116*e + 3282*e^2 + (216*I)*Pi + (1116*I)*e*Pi + 
        (3354*I)*e^2*Pi - 432*e*Pi^2 - 1896*e^2*Pi^2 + (156*I)*e*Pi^3 - 
        (136*I)*e^2*Pi^3 - 111*e^2*Pi^4 + 792*e*Zeta[3] + 7800*e^2*Zeta[3] + 
        (3240*I)*e^2*Pi*Zeta[3])/108 + 
      (2*e*RATIO[x^2]*(-84*Pi^4 + 196*e*Pi^4 - (51*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 900*e*Pi^2*Zeta[3] + 
         6480*e*Zeta[5]))/405 + (RATIO[x]*(-1620 - 8370*e - 24615*e^2 - 
         (3240*I)*e*Pi - (16740*I)*e^2*Pi + 1260*e*Pi^2 + 8400*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (120*I)*e^2*Pi^3 + 336*e*Pi^4 - 388*e^2*Pi^4 + 
         (204*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 31680*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (32760*I)*e^2*Pi*Zeta[3] - 
         3600*e^2*Pi^2*Zeta[3] - 25920*e^2*Zeta[5]))/810 - 
      (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
         540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 
         199*e^2*Pi^4 + (16*I)*e^2*Pi^5 - 1080*e*Zeta[3] - 1980*e^2*Zeta[3] + 
         (2790*I)*e^2*Pi*Zeta[3] + 720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/
       135 + (2*((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 - 81*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
         360*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/
     Nc + Nc*((RATIO[x^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 - (8100*I)*e*Pi^3 - 
         (22980*I)*e^2*Pi^3 + 6849*e^2*Pi^4 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (42480*I)*e^2*Pi*Zeta[3]))/810 + 
      (35640 + 296460*e + 1559610*e^2 + (35640*I)*Pi + (296460*I)*e*Pi + 
        (1571490*I)*e^2*Pi + 5760*Pi^2 - 46560*e*Pi^2 - 420920*e^2*Pi^2 + 
        (19620*I)*e*Pi^3 - (4080*I)*e^2*Pi^3 - 10689*e^2*Pi^4 - 
        12600*e*Zeta[3] + 105720*e^2*Zeta[3] + (191160*I)*e^2*Pi*Zeta[3])/
       1620 + (2*e*RATIO[x^2]*(-308*Pi^4 - 252*e*Pi^4 - (187*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 3300*e*Pi^2*Zeta[3] + 
         23760*e*Zeta[5]))/135 + (RATIO[x]*(-17820 - 148230*e - 779805*e^2 - 
         (35640*I)*e*Pi - (296460*I)*e^2*Pi - 1440*Pi^2 + 5340*e*Pi^2 + 
         86120*e^2*Pi^2 - (8820*I)*e*Pi^3 - (37500*I)*e^2*Pi^3 + 
         3696*e*Pi^4 + 8241*e^2*Pi^4 + (2244*I)*e^2*Pi^5 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] - (100440*I)*e^2*Pi*
          Zeta[3] - 39600*e^2*Pi^2*Zeta[3] - 285120*e^2*Zeta[5]))/810 + 
      (2*((990*I)*e*Pi^3 + (4935*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 
         (4*I)*e^2*Pi^5 - 5940*e*Zeta[3] - 29610*e^2*Zeta[3] - 
         960*e^2*Pi^2*Zeta[3] + 1800*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((5940*I)*Pi + (43470*I)*e*Pi + 
         (212505*I)*e^2*Pi - 5940*e*Pi^2 - 43470*e^2*Pi^2 + (2220*I)*e*Pi^3 + 
         (5680*I)*e^2*Pi^3 - 1715*e^2*Pi^4 - (8*I)*e^2*Pi^5 - 
         11880*e*Zeta[3] - 59220*e^2*Zeta[3] + (10110*I)*e^2*Pi*Zeta[3] - 
         1920*e^2*Pi^2*Zeta[3] + 3600*e^2*Zeta[5]))/135)), 
 G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3) + 
    Nf*(((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3)) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2)) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2)) - (1184*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(32*e^2*RATIO[(1 - x)^(-1)] + 
    (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3)/Nc) - 
    (32*e^2)/(-1 + RATIO[x])^2 - (1856*e^2*RATIO[x])/3 + 
    (1856*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((-512*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
    32*e^2*RATIO[x^(-1)] + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (176*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2)) + (512*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1856*e^2*RATIO[x])/3 + (1856*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((1120*e^2*RATIO[x^(-2)])/3 - 
      (1120*e^2*RATIO[x^(-1)])/3 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-1232*e^2*RATIO[x^(-2)])/3 + (1232*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, 0, x]*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((-1120*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1120*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((1232*e^2*RATIO[(1 - x)^(-1)])/3 - (1232*e^2)/
         (3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (160*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[1, 0, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[0, 1, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 0, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((928*e^2*RATIO[x^(-2)])/3 - 
    (928*e^2*RATIO[x^(-1)])/3 + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) - 
    (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3 + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
    (64*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, x]*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (1568*e^2*RATIO[x])/3 - (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-112*e^2*RATIO[x])/3 + (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 + (1568*e^2*RATIO[x])/3 - 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((-112*e^2*RATIO[x])/3 + 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 0, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 1, x]*((-160*e^2*RATIO[x^(-2)])/3 + 
    (160*e^2*RATIO[x^(-1)])/3 + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + 
      (160*e^2*RATIO[x^(-1)])/3 - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (160*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 1, x]*
   ((448*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, 0, x]*((448*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (448*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[1, 1, 1, 0, 1, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 0, x]*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2656*e^2*RATIO[x^(-2)])/3 - (2656*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
        16*e^2*RATIO[x^2])/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/
         3))) + G[0, 0, 0, 1, 1, x]*((-2656*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (2656*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2] + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 0, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 0, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (72*e^2 - (8*(24*e - 83*e^2 + (248*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e - 37*e^2 + (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(12 - 47*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*(72*e^2 - (8*(24*e - 83*e^2 - (4*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(12*e - 37*e^2 - (2*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(12 - 47*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*(-144*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-24*I)*e + (83*I)*e^2 + 248*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*(-144*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((24*I)*e - (83*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*(312*e^2 - 32*e^2*(11 - (2*I)*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (61*I)*e + 174*e*Pi)*RATIO[x] + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-424*e^2)/3 + 168*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 + (8*e*(2 + 45*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((448*e^2)/3 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2*RATIO[x^(-1)])/3 - (952*e^2*RATIO[x])/9 + 
        (280*e^2*RATIO[x^2])/9) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e*(3 + 11*e)*RATIO[x])/9 - (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*(184*e^2 + ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-33 + 11*e + (174*I)*e*Pi)*RATIO[x])/9 + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-200*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      168*e^2*RATIO[x^(-1)] - (8*e*(-2 + 11*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((224*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        184*e^2*RATIO[x^(-1)] + (392*e^2*RATIO[x])/9 + (280*e^2*RATIO[x^2])/
         9) + (8*e^2 - 16*e^2*RATIO[x^(-1)] + (16*e*(3 + 11*e)*RATIO[x])/9 - 
        (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((-1400*e^2)/3 - (16*(54*e - 335*e^2 - (198*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (8*(108*e - 13*e^2 - (396*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*e*(12 + 53*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 + (40*(12*e + 7*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - (8*e*(12 + 31*e)*RATIO[x])/
       9 + (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((46*e^2)/3 - (44*e*(4 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + (2*e*(8 + 33*e)*RATIO[x])/
         3 - (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((-2*e^2)/3 + (4*(-12*e + 25*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) - 
        (2*e*(24 + 73*e)*RATIO[x])/9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((8*e^2)/3 - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e - (13*I)*e^2 + 396*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((54*I)*e - (335*I)*e^2 + 198*e^2*Pi)*
     RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(4 - 41*e - (20*I)*e*Pi)*RATIO[x] + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(8*e^2 - (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (40*(12*e + 7*e^2)*RATIO[x^(-1)])/9 - (8*e*(12 + 85*e)*RATIO[x])/9 + 
      (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*e^2)/3 + (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (44*(4*e + 5*e^2)*RATIO[x^(-1)])/3 + (2*e*(8 + 95*e)*RATIO[x])/3 - 
        (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((8*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 + 
        (4*(-12*e + 25*e^2)*RATIO[x^(-1)])/9 - (2*e*(24 + 103*e)*RATIO[x])/
         9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((736*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((32*I)/9)*e*(21*I + (145*I)*e + 30*e*Pi)*RATIO[x] + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-232*e^2 + (616*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 31*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((736*e^2)/3 - (680*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (496*e^2*RATIO[x^(-1)])/3 + (992*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((40*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 - 16*e^2*RATIO[x^(-1)] + (8*e*(6 + 37*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-688*e^2)/3 + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 122*e + (30*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-200*e^2 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (616*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 55*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((632*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (680*e^2*RATIO[x^(-1)])/3 + (1616*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((32*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 43*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 0, x]*(272*e^2 - (8*e*(4 + 151*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      768*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 
      384*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-8 + 11*e - (16*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(272*e^2 - (8*(4*e + 151*e^2 + (84*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-8 + 11*e - (240*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (384*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 768*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 16*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + 21*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 84*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 240*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-1168*e^2)/3 - ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 
      36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(28 - 57*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-96*e^2 + (8*(60*e + 251*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      16*e^2*RATIO[x^(-1)] - (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-4 + 157*e)*RATIO[x])/3 + (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-34*e^2)/3 - (4*(12*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-24 + 131*e)*RATIO[x])/9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/
       Nc + Nc*((254*e^2)/3 - (4*e*(44 + 215*e)*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] + (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-72 + 1967*e)*RATIO[x])/9 - (16*e*(-9 + 295*e)*RATIO[x^2])/
         9))) + G[1, 1, 1, 1, x]*((-1952*e^2)/3 + 
    ((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(28 + 41*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (8*(60*e + 251*e^2)*RATIO[x^(-1)])/9 - (8*e*(-4 + 223*e)*RATIO[x])/3 + 
      (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-32*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(12*e + 23*e^2)*RATIO[x^(-1)])/9 + (2*e*(-24 + 125*e)*RATIO[x])/
         9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (4*(44*e + 215*e^2)*RATIO[x^(-1)])/3 + (2*e*(-72 + 2753*e)*RATIO[x])/
         9 - (16*e*(-9 + 295*e)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*(((-8*I)/3)*e*(-20*I - (109*I)*e + 26*e*Pi) - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(-96 - 155*e - (576*I)*Pi + (3090*I)*e*Pi + 
       186*e*Pi^2)*RATIO[x])/27 - 
    (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((8*e*(27 + 104*e))/9 + (160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
      (80*e^2*Pi^2*RATIO[x^(-2)])/3 - (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (160*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-54 - 211*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((8*(-3 + e)*e)/9 - (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(3 + 11*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-80*e*(3 + 13*e))/9 - (176*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (88*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (176*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-111 - 541*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(80*I + (399*I)*e + 250*e*Pi) - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 
       5*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e*(624 + 3103*e - (576*I)*Pi - (2346*I)*e*Pi + 186*e*Pi^2)*RATIO[x])/
     27 - (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((4*e*(108 + 449*e))/9 - 
      (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (160*e^2*Pi^2*RATIO[x^(-2)])/9 + (160*e^2*Pi^2*RATIO[x^(-1)])/9 + 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(54 + 271*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-2*e*(15 + 13*e))/9 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (16*e^2*Pi^2*RATIO[x^(-1)])/9 - (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*(-3 - 23*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e*(33 + 161*e))/9 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (176*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (176*e^2*Pi^2*RATIO[x^(-1)])/9 - (88*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (2*e*(111 + 673*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e - (144*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - 
       (4854*I)*e^2*Pi + 882*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(120 + 2455*e - (864*I)*Pi - (3402*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e*(-1 + 57*e))/3 + 
      (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/9 + (800*e^2*Pi^2*RATIO[x^(-2)])/
       9 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(390 + 2187*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-8*e*(-9 + 161*e))/9 - (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/
         9 - (880*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(855 + 5393*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((8*e*(6 + 7*e))/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(-75 - 239*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, x]*((4*e*(92 + 529*e - (66*I)*e*Pi))/3 - 
    (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - (4854*I)*e^2*Pi + 882*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 1739*e - (864*I)*Pi + 
       (594*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(8 + 297*e))/3 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 8*e^2)*RATIO[x^(-1)])/9 + 
      (800*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(330 + 1089*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(27 + 1891*e))/9 + (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 11*e^2)*RATIO[x^(-1)])/9 - 
        (880*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(729 + 2899*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-2*e*(-21 + 61*e))/9 + (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-69 - 61*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, x]*((-8*I)*e*(-9*I - (39*I)*e + 68*e*Pi) + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (576*I)*e*Pi + (477*I)*e^2*Pi + 315*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-36 - 519*e - (192*I)*Pi - (666*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 8*e^2)*RATIO[x^(-1)])/3 + 
      (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - (4*e*(126 + 563*e + 13*e*Pi^2)*
        RATIO[x])/9 + (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*e*(-33 - 55*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
        (88*e^2*Pi^2)/(-1 + RATIO[x])^2 + (2*e*(285 + 1433*e + 22*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((4*e*(-6 + e - (114*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (576*I)*e*Pi + 
       (477*I)*e^2*Pi + 315*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(252 + 891*e - (192*I)*Pi + (1098*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 - (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*Pi^2*RATIO[x^(-2)] - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(234 + 1045*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - 8*e^2*Pi^2*RATIO[x^(-2)] + 
        (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(-39 - 89*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 + (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*Pi^2*RATIO[x^(-2)] + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(507 + 2647*e + 22*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(((8*I)/3)*e*(27*I + (117*I)*e + 124*e*Pi) - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - 
    (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(36 + 519*e - (288*I)*Pi + (170*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (640*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(126 + 563*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-1)])/9 - (64*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-33 - 55*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (704*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(285 + 1433*e + 26*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(-6 + e + (430*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 
       525*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (4*e*(-252 - 891*e - (288*I)*Pi - (922*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 + (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (640*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(234 + 1045*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - (8*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-39 - 89*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 - (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (704*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (2*e*(507 + 2647*e + 26*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  (2*RATIO[x^(-1)]*((30*I)*e*Pi + (85*I)*e^2*Pi - 90*e*Pi^2 - 4710*e^2*Pi^2 - 
     (3000*I)*e*Pi^3 - (10730*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] + 
     19440*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/135 + 
  ((120*I)*e*Pi + (340*I)*e^2*Pi + 1080*Pi^2 - 4830*e*Pi^2 - 6335*e^2*Pi^2 + 
    (7140*I)*e*Pi^3 + (21270*I)*e^2*Pi^3 - 3801*e^2*Pi^4 - 21240*e*Zeta[3] + 
    20160*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((2*(24 + 166*e + 231*e^2 - (220*I)*e*Pi - (942*I)*e^2*Pi + 
       20*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 + (1164*I)*e*Pi + 
       (5488*I)*e^2*Pi + 96*e*Pi^2 - 956*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 
       6408*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-2)]*
     (18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - (65*I)*e^2*Pi^2 + 71*e^2*Pi^3 + 
      (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 + 432*e*Pi + 1431*e^2*Pi - (72*I)*e*Pi^2 - 
      (1155*I)*e^2*Pi^2 + 426*e^2*Pi^3 + (1728*I)*e^2*Zeta[3]) + 
    (4*((186*I)*e*Pi + (872*I)*e^2*Pi - 288*e*Pi^2 + 141*e^2*Pi^2 - 
       (462*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (804*I)*e*Pi - 
       (3043*I)*e^2*Pi - 288*e*Pi^2 + 1221*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
       3168*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 - 
       (540*I)*e^2*Pi^3 + 6408*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 290*e^2*Pi^2))/9 + 
      (160*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 1040*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1082*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 120*e*Pi^2 + 
         685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 22*e^2*Pi^2)/9 - (16*e^2*RATIO[x^(-2)]*Zeta[3])/
         3 - (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 325*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - 18*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (16*RATIO[x^(-1)]*(4*e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 - (2*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 
           47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 602*e^2*Pi^2)/9 - 
        (176*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2417*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-1)]*(36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 
           792*e^2*Zeta[3]))/27 + (8*(11*e*Pi^2 + 9*e^2*Pi^2 + 
           66*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 
           213*e^2*Pi^2 + 198*e^2*Zeta[3]))/27))) + 
  G[1, 0, x]*((-2*(-24 - 166*e - 231*e^2 + (44*I)*e*Pi + (110*I)*e^2*Pi + 
       80*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 - (420*I)*e*Pi - 
       (2000*I)*e^2*Pi + 96*e*Pi^2 - 56*e^2*Pi^2 - (132*I)*e^2*Pi^3 - 
       2376*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
      282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((114*I)*e + (1190*I)*e^2 - 804*e*Pi - 3043*e^2*Pi + (288*I)*e*Pi^2 - 
      (1221*I)*e^2*Pi^2 + 282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 - 65*e^2*Pi^2 - 
       (31*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (432*I)*e*Pi - 
       (1431*I)*e^2*Pi - 72*e*Pi^2 - 1155*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 + 
       (132*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 304*e^2*Pi^2))/9 + 
      (160*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 - (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 998*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1040*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 
         120*e*Pi^2 + 685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 23*e^2*Pi^2)/9 - (16*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 319*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 - (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 
           18*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
          (4*e^2*Pi^2 - 3*e^2*Zeta[3]))/9 - 
        (2*RATIO[x^(-1)]*(12*e*Pi^2 + 47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 631*e^2*Pi^2)/9 - (176*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2243*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
          (36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 792*e^2*Zeta[3]))/27 + 
        (8*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 66*e^2*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 213*e^2*Pi^2 + 
           198*e^2*Zeta[3]))/27))) + 
  G[0, 0, x]*((-2*(216 + 1770*e + 2993*e^2 - (396*I)*e*Pi - (2010*I)*e^2*Pi + 
       1314*e^2*Pi^2))/27 + (8*((-12*I)*e*Pi - (89*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*(-216 - 414*e + 789*e^2 + (1764*I)*e*Pi + 
       (6600*I)*e^2*Pi - 312*e*Pi^2 + 506*e^2*Pi^2 + (192*I)*e^2*Pi^3 - 
       9504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (732*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[(1 - x)^(-1)]*(432*I + (1704*I)*e + (3415*I)*e^2 + 
      1692*e*Pi + 6846*e^2*Pi + (156*I)*e*Pi^2 + (80*I)*e^2*Pi^2 + 
      96*e^2*Pi^3 + (4752*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-216 - 642*e - 1603*e^2 + (420*I)*e*Pi + (1700*I)*e^2*Pi - 
       60*e*Pi^2 - 190*e^2*Pi^2 - (732*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 + 330*e + 2025*e^2 + 154*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*RATIO[x]*(540 + 1422*e + 2601*e^2 + 910*e^2*Pi^2 + 192*e^2*Zeta[3]))/
       27 + (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (32*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         315*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/
       27) + Nf*(((-18 + 42*e + 163*e^2 - 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[(1 - x)^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/
         27 - (16*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 18*e - 609*e^2 - 24*e*Pi^2 + 128*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 + 630*e + 4801*e^2 + 305*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 + 
        (RATIO[x]*(1188 + 3942*e + 8517*e^2 - 24*e*Pi^2 + 1948*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 - (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 
           24*e*Pi^2 + 2266*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (1980*I)*e*Pi - 
       (8898*I)*e^2*Pi + 1494*e^2*Pi^2))/27 + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (396*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/27 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*RATIO[(1 - x)^(-1)]*(12*e*Pi + 89*e^2*Pi + (162*I)*e^2*Pi^2 + 
      6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (-432*I - (1704*I)*e - (3415*I)*e^2 - 1692*e*Pi - 6846*e^2*Pi - 
      (156*I)*e*Pi^2 - (80*I)*e^2*Pi^2 + 660*e^2*Pi^3 - 
      (216*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
     (-216*I - (414*I)*e + (789*I)*e^2 - 1764*e*Pi - 6600*e^2*Pi - 
      (312*I)*e*Pi^2 + (506*I)*e^2*Pi^2 + 1320*e^2*Pi^3 - 
      (432*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-216 - 186*e + 3181*e^2 - 
       (1164*I)*e*Pi - (5188*I)*e^2*Pi - 60*e*Pi^2 - 10*e^2*Pi^2 - 
       (396*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 363*e^2 + 98*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (2*RATIO[x]*(540 + 3582*e + 16929*e^2 + 
         1246*e^2*Pi^2 + 192*e^2*Zeta[3]))/27 - 
      (32*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/27) + 
    Nf*(((-18 - 30*e - 137*e^2 + 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/27 - 
        (16*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 450*e + 1191*e^2 - 24*e*Pi^2 + 92*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27 - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 - 162*e - 995*e^2 + 199*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 - 
        (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 24*e*Pi^2 + 2266*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 + (RATIO[x]*(1188 + 8694*e + 43293*e^2 - 
           24*e*Pi^2 + 2584*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[0, x]*(((4*I)/27)*RATIO[x^(-1)]*(114*e*Pi + 1190*e^2*Pi + 
      (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 330*e^2*Pi^3 + 
      (1296*I)*e^2*Zeta[3]) + (2*((-216*I)*Pi - (636*I)*e*Pi - 
       (1586*I)*e^2*Pi + 792*e*Pi^2 + 2833*e^2*Pi^2 - (636*I)*e^2*Pi^3 + 
       5400*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 + 
       (960*I)*Pi^3 + (2420*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 
       6480*e*Zeta[3] + (29520*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(60 + 170*e - (2280*I)*Pi - (23800*I)*e*Pi - 180*Pi^2 - 
       3835*e*Pi^2 + (1920*I)*Pi^3 + (1750*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 33660*e*Zeta[3] + (59040*I)*e*Pi*Zeta[3]))/135 + 
    (2*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 2250*e*Pi^2 - 
       12360*e^2*Pi^2 - (840*I)*e*Pi^3 - (4780*I)*e^2*Pi^3 + 1192*e^2*Pi^4 + 
       5760*e*Zeta[3] + 3780*e^2*Zeta[3] - (10800*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - (46110*I)*e^2*Pi + 
       1260*e*Pi^2 + 1520*e^2*Pi^2 - (840*I)*e*Pi^3 - (5770*I)*e^2*Pi^3 + 
       1192*e^2*Pi^4 + 5760*e*Zeta[3] + 39060*e^2*Zeta[3] - 
       (10800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e*RATIO[x^2]*(1350*Pi^2 + 6030*e*Pi^2 + 31*e*Pi^4 + 
         5400*e*Zeta[3]))/135 + (32*(5*e^2*Pi^4 + 45*e*Zeta[3] + 
         6*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^(-1)]*(-540*e - 4122*e^2 + 75*e*Pi^2 + 448*e^2*Pi^2 + 
         324*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
        (201*e*Pi^2 + 1164*e^2*Pi^2 + 80*e^2*Pi^4 + 720*e*Zeta[3] + 
         3000*e^2*Zeta[3]))/27 + (540 + 3042*e + 12447*e^2 + 324*e*Pi^2 + 
        3112*e^2*Pi^2 + 4728*e^2*Zeta[3])/27 + 
      (2*RATIO[x]*(-2700 - 17910*e - 82845*e^2 + 2430*e*Pi^2 + 
         11305*e^2*Pi^2 + 62*e^2*Pi^4 + 7140*e^2*Zeta[3]))/135) + 
    Nf*(((-2*e*RATIO[x^2]*(-270*Pi^2 - 540*e*Pi^2 + 31*e*Pi^4 - 
           1080*e*Zeta[3]))/135 + (-108 - 342*e - 561*e^2 + 24*e*Pi^2 - 
          122*e^2*Pi^2 - 936*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-54*e - 279*e^2 + 12*e*Pi^2 + 38*e^2*Pi^2 - 
           144*e^2*Zeta[3]))/27 - (16*(e^2*Pi^4 + 9*e*Zeta[3] - 
           21*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 32*e^2*Pi^2 + 4*e^2*Pi^4 + 
           36*e*Zeta[3] + 69*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(540 + 2250*e + 5595*e^2 - 525*e*Pi^2 - 1085*e^2*Pi^2 + 
           62*e^2*Pi^4 + 630*e^2*Zeta[3]))/135)/Nc + 
      Nc*((2*e*RATIO[x^2]*(2970*Pi^2 + 15300*e*Pi^2 + 31*e*Pi^4 + 
           11880*e*Zeta[3]))/135 + (-1188 - 7506*e - 32619*e^2 - 624*e*Pi^2 - 
          6994*e^2*Pi^2 - 10392*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-198*e - 1647*e^2 + 29*e*Pi^2 + 187*e^2*Pi^2 + 
           60*e^2*Zeta[3]))/9 - (16*(11*e^2*Pi^4 + 99*e*Zeta[3] + 
           81*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(225*e*Pi^2 + 1429*e^2*Pi^2 + 88*e^2*Pi^4 + 
           792*e*Zeta[3] + 3858*e^2*Zeta[3]))/27 - 
        (RATIO[x]*(-5940 - 43470*e - 212505*e^2 + 5385*e*Pi^2 + 
           28555*e^2*Pi^2 + 62*e^2*Pi^4 + 13650*e^2*Zeta[3]))/135))) + 
  G[1, x]*((4*(6*e + 17*e^2 - (108*I)*Pi - (546*I)*e*Pi - (3173*I)*e^2*Pi + 
       216*e*Pi^2 + 754*e^2*Pi^2 + (189*I)*e^2*Pi^3 - 126*e^2*Zeta[3]))/27 - 
    (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 - (240*I)*Pi^3 + 
       (2020*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 8880*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-60 - 170*e + (2280*I)*Pi + (23800*I)*e*Pi + 3420*Pi^2 + 
       9415*e*Pi^2 - (480*I)*Pi^3 + (8810*I)*e*Pi^3 + 1792*e*Pi^4 + 
       8640*Zeta[3] - 13020*e*Zeta[3] + (18720*I)*e*Pi*Zeta[3]))/135 - 
    (8*((-12*I)*e*Pi^3 - (79*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       474*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*((114*I)*e*Pi + (1190*I)*e^2*Pi - 288*e*Pi^2 - 
       1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (647*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 
       144*e*Zeta[3] + 4566*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - 
       (46110*I)*e^2*Pi + 1260*e*Pi^2 + 1520*e^2*Pi^2 - (2760*I)*e*Pi^3 + 
       (5240*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] - 
       27000*e^2*Zeta[3] + (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-2)]*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 
       2250*e*Pi^2 - 12360*e^2*Pi^2 - (2760*I)*e*Pi^3 - (2350*I)*e^2*Pi^3 + 
       3264*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-68*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) - 
      (8*e*RATIO[x^2]*(675*Pi^2 + 3015*e*Pi^2 + 7*e*Pi^4 + 2700*e*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - 75*e*Pi^2 - 
         448*e^2*Pi^2 + 34*e^2*Pi^4 - 324*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] + 48*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(201*e*Pi^2 + 1164*e^2*Pi^2 + 46*e^2*Pi^4 + 
         720*e*Zeta[3] + 3000*e^2*Zeta[3]))/27 + 
      (-540 - 4122*e - 20691*e^2 + 216*e*Pi^2 + 2810*e^2*Pi^2 + 
        3264*e^2*Zeta[3])/27 + (2*RATIO[x]*(2700 + 17910*e + 82845*e^2 + 
         2970*e*Pi^2 + 12815*e^2*Pi^2 + 28*e^2*Pi^4 + 14460*e^2*Zeta[3]))/
       135) + Nf*(((34*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x^2]*(-135*Pi^2 - 270*e*Pi^2 + 7*e*Pi^4 - 540*e*Zeta[3]))/
         135 + (RATIO[x]*(-540 - 2250*e - 5595*e^2 - 555*e*Pi^2 - 
           1075*e^2*Pi^2 + 28*e^2*Pi^4 - 4950*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 840*e^2*Zeta[3]))/
         135 + (108 + 558*e + 1677*e^2 + 30*e*Pi^2 - 124*e^2*Pi^2 + 
          180*e^2*Zeta[3])/54 + (2*RATIO[x^(-1)]*(120*e*Pi^2 + 320*e^2*Pi^2 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 690*e^2*Zeta[3]))/135 - 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 + 
           17*e^2*Pi^4 + 720*e^2*Zeta[3]))/135)/Nc + 
      Nc*((374*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(1485*Pi^2 + 7650*e*Pi^2 + 7*e*Pi^4 + 
           5940*e*Zeta[3]))/135 + (1188 + 9882*e + 52383*e^2 - 402*e*Pi^2 - 
          6176*e^2*Pi^2 - 6348*e^2*Zeta[3])/54 - 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - 435*e*Pi^2 - 
           2805*e^2*Pi^2 + 187*e^2*Pi^4 - 900*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 3240*e^2*Zeta[3]))/
         135 + (2*RATIO[x^(-1)]*(1125*e*Pi^2 + 7145*e^2*Pi^2 + 253*e^2*Pi^4 + 
           3960*e*Zeta[3] + 19290*e^2*Zeta[3]))/135 - 
        (RATIO[x]*(5940 + 43470*e + 212505*e^2 + 6495*e*Pi^2 + 
           32645*e^2*Pi^2 + 28*e^2*Pi^4 + 33870*e^2*Zeta[3]))/135))) + 
  (2*RATIO[x^2]*(1080*Pi^2 + 2070*e*Pi^2 - 3945*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
     (8720*I)*e^2*Pi^3 + 792*e*Pi^4 + 327*e^2*Pi^4 + (1424*I)*e^2*Pi^5 + 
     5880*e*Zeta[3] + 20320*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
     (19800*I)*e^2*Pi*Zeta[3] + 3240*e^2*Pi^2*Zeta[3] - 73440*e^2*Zeta[5]))/
   135 - (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 270*e*Pi^2 + 
     14130*e^2*Pi^2 + (7140*I)*e*Pi^3 + (24130*I)*e^2*Pi^3 - 1404*e*Pi^4 + 
     2478*e^2*Pi^4 + (2616*I)*e^2*Pi^5 - 40680*e*Zeta[3] - 9960*e^2*Zeta[3] + 
     (43200*I)*e*Pi*Zeta[3] + (90360*I)*e^2*Pi*Zeta[3] - 
     119880*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 - 2808*e*Pi^4 + 6999*e^2*Pi^4 + 
    (5232*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] + 
    (86400*I)*e*Pi*Zeta[3] + (46800*I)*e^2*Pi*Zeta[3] - 
    239760*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (540*I)*e*Pi^3 - 
     (2480*I)*e^2*Pi^3 - 792*e*Pi^4 - 918*e^2*Pi^4 - (1424*I)*e^2*Pi^5 - 
     13800*e*Zeta[3] - 57760*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] + 
     (1080*I)*e^2*Pi*Zeta[3] - 3240*e^2*Pi^2*Zeta[3] + 73440*e^2*Zeta[5]))/
   135 + Nc^2*((2700 + 20610*e + 102555*e^2 + 540*Pi^2 - 2970*e*Pi^2 - 
      20155*e^2*Pi^2 - 71*e^2*Pi^4 - 7560*e*Zeta[3] - 40620*e^2*Zeta[3])/
     135 + (RATIO[x^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 + 2721*e^2*Pi^4 + 28800*e*Zeta[3] + 
       118560*e^2*Zeta[3]))/810 - 
    (RATIO[(1 - x)^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 
       5520*e*Pi^2 - 41240*e^2*Pi^2 - 2040*e*Pi^4 + 577*e^2*Pi^4 - 
       28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 100800*e^2*Pi^2*Zeta[3] - 
       259200*e^2*Zeta[5]))/810 - 
    (RATIO[x]*(2700*Pi^2 + 12510*e*Pi^2 + 48825*e^2*Pi^2 + 60*e*Pi^4 + 
       679*e^2*Pi^4 + 10800*e*Zeta[3] + 46440*e^2*Zeta[3] + 
       3600*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5]))/135 + 
    (RATIO[x^2]*(540*Pi^2 + 2502*e*Pi^2 + 9765*e^2*Pi^2 + 12*e*Pi^4 + 
       112*e^2*Pi^4 + 2160*e*Zeta[3] + 9288*e^2*Zeta[3] + 
       720*e^2*Pi^2*Zeta[3] - 864*e^2*Zeta[5]))/27 - 
    (4*(255*e*Pi^4 + 34*e^2*Pi^4 + 12600*e^2*Pi^2*Zeta[3] + 
       32400*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2)) + 
  Nf*(((-540 - 2790*e - 8205*e^2 - 270*Pi^2 + 390*e*Pi^2 + 2225*e^2*Pi^2 + 
        7*e^2*Pi^4 + 540*e*Zeta[3] - 1620*e^2*Zeta[3])/270 + 
      (RATIO[x^(-1)]*(540 + 2790*e + 8205*e^2 - 420*e*Pi^2 - 1720*e^2*Pi^2 - 
         56*e^2*Pi^4 + 720*e*Zeta[3] + 10560*e^2*Zeta[3]))/270 - 
      (2*(-51*e*Pi^4 + 119*e^2*Pi^4 - 2520*e^2*Pi^2*Zeta[3] - 
         6480*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 + 60*e*Pi^4 + 
         166*e^2*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
         1440*e^2*Pi^2*Zeta[3] - 1440*e^2*Zeta[5]))/270 - 
      (RATIO[x]*(-72*Pi^2 - 156*e*Pi^2 - 194*e^2*Pi^2 + 8*e*Pi^4 + 
         21*e^2*Pi^4 - 288*e*Zeta[3] - 528*e^2*Zeta[3] - 
         192*e^2*Pi^2*Zeta[3] - 192*e^2*Zeta[5]))/36 - 
      (RATIO[(1 - x)^(-1)]*(-1620 - 8370*e - 24615*e^2 + 1260*e*Pi^2 + 
         5160*e^2*Pi^2 + 204*e*Pi^4 - 665*e^2*Pi^4 - 2160*e*Zeta[3] - 
         31680*e^2*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 25920*e^2*Zeta[5]))/
       810)/Nc + Nc*((RATIO[x^(-1)]*(17820 + 148230*e + 779805*e^2 + 
         1440*Pi^2 - 5340*e*Pi^2 - 50480*e^2*Pi^2 - 2889*e^2*Pi^4 - 
         26640*e*Zeta[3] - 115680*e^2*Zeta[3]))/810 + 
      (-5940 - 49410*e - 259935*e^2 - 1350*Pi^2 + 5250*e*Pi^2 + 
        47395*e^2*Pi^2 + 149*e^2*Pi^4 + 15660*e*Zeta[3] + 94740*e^2*Zeta[3])/
       270 + (RATIO[x]*(11880*Pi^2 + 63180*e*Pi^2 + 259050*e^2*Pi^2 + 
         120*e*Pi^4 + 2641*e^2*Pi^4 + 47520*e*Zeta[3] + 236880*e^2*Zeta[3] + 
         17280*e^2*Pi^2*Zeta[3] - 14400*e^2*Zeta[5]))/540 - 
      (RATIO[x^2]*(1980*Pi^2 + 10530*e*Pi^2 + 43175*e^2*Pi^2 + 20*e*Pi^4 + 
         358*e^2*Pi^4 + 7920*e*Zeta[3] + 39480*e^2*Zeta[3] + 
         2880*e^2*Pi^2*Zeta[3] - 2400*e^2*Zeta[5]))/90 + 
      (2*(187*e*Pi^4 + 153*e^2*Pi^4 + 9240*e^2*Pi^2*Zeta[3] + 
         23760*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 + 2244*e*Pi^4 + 798*e^2*Pi^4 + 
         26640*e*Zeta[3] + 115680*e^2*Zeta[3] + 110880*e^2*Pi^2*Zeta[3] + 
         285120*e^2*Zeta[5]))/810)), 
 G[1, 0, 1, 1, 1, x]*(Nc*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3) + Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 1, 0, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 1, 0, x]*
   (Nc*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 0, 1, x]*
   (Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  Nc*G[1, 1, 1, 1, 1, x]*(-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, x]*
   (128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + G[0, 1, 1, 1, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2) + Nc*((224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-288*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (288*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((2656*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (2656*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + (256*e^2*RATIO[x^(-2)])/3 - 
      (256*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      288*e^2*RATIO[x^(-2)] - 288*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2656*e^2*RATIO[x^(-2)])/3 + (2656*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] + (256*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*
   (Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(12*e + 53*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2504*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((76*e^2)/3 + (32*(3*e + 14*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(12*e + 41*e^2))/(9*(-1 + RATIO[x])^2) - (380*e^2*RATIO[x])/9 + 
      (320*e^2*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi))/
       (-1 + RATIO[x])^2 + (1304*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (156*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (8*(12*e + 41*e^2)*RATIO[x^(-2)])/9 + 
      (32*(3*e + 14*e^2)*RATIO[x^(-1)])/9 + 
      (32*(3*e + 19*e^2 + (39*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - (1184*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + (2912*e^2*RATIO[x^(-2)])/3 - 
      (2912*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + (2912*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, x]*(Nf*((-400*e^2)/3 - (32*(27*e - 61*e^2 - (45*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (8*(108*e + 71*e^2 - (180*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (376*e^2*RATIO[x])/9 - 
      (64*e^2*RATIO[x^2])/9) + 
    Nc*((1208*e^2)/3 - (16*(-174*e + 481*e^2 + (318*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (113*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((8*I)/9)*((348*I)*e + (19*I)*e^2 + 
         636*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(12 + 7*e)*RATIO[x])/9 - 
      (16*e*(12 + 55*e)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((-296*e^2)/3 - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e + (71*I)*e^2 + 180*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((27*I)*e - (61*I)*e^2 + 45*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (248*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((952*e^2)/3 - (32*(3*e + 113*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/9)*((348*I)*e + (19*I)*e^2 + 636*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((174*I)*e - (481*I)*e^2 + 318*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 103*e)*RATIO[x])/9 - (16*e*(12 + 55*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((24*I)*e + (119*I)*e^2 + 552*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((48*I)*e + (535*I)*e^2 + 1104*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf*((-92*e^2)/3 - ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - (8*(48*e + 535*e^2 - (1104*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(24*e + 119*e^2 - (552*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e^2*(335 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 1, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (Nf*((-92*e^2)/3 + ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(335 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 0, x]*
   (Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 1128*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 564*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e^2*(163 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*
   (Nf*((76*e^2)/3 + ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi))/
       (-1 + RATIO[x])^2 - (380*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (564*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (1128*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e^2*(313 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nf*(192*e^2 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (128*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((-6*I)*e + (211*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e + (545*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (2*I + (19*I)*e + 10*e*Pi)*RATIO[x] + 
      (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*
   (Nf*(160*e^2 + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (448*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 - (16*(12*e - 545*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (32*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 211*e^2 + (21*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(2*I + (19*I)*e + 10*e*Pi)*
       RATIO[x] + (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*(-224*e^2 - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 + (896*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1744*e^2)/3 + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((16*I)/9)*e*(12*I + (535*I)*e + 48*e*Pi)*
       RATIO[x] + (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 + ((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] + 
      (1472*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1760*e^2)/3 - ((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)/9)*e*(12*I + (541*I)*e + 48*e*Pi)*RATIO[x] + 
      (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*(Nf*((664*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/3)*((23*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((31*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (568*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + 
    Nc*(-600*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (64*e*(1 + 10*e + I*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*
   (Nf*((560*e^2)/3 - (8*e^2*(31 - (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*(23 - (8*I)*Pi))/(3*(-1 + RATIO[x])^2) + 
      (56*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*(-552*e^2 - ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(2 + 11*e + (2*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, x]*(Nf*((4*e*(-18 + 67*e - (405*I)*e*Pi))/9 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(36 + 181*e + (87*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e + (576*I)*e*Pi))/9 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (122*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 1, 0, x]*
   (Nf*((8*e*(-9 + 49*e - (171*I)*e*Pi))/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (39*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*(((4*I)/9)*e*(18*I + (683*I)*e + 1026*e*Pi) - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(216 + 1199*e - (48*I)*Pi - (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nf*((4*e*(-18 + 67*e + (441*I)*e*Pi))/9 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(36 + 181*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e - (636*I)*e*Pi))/9 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (314*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 1, x]*
   (Nf*((8*e*(-9 + 49*e + (252*I)*e*Pi))/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*(((-4*I)/9)*e*(-18*I - (683*I)*e + 1302*e*Pi) - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (4*e*(216 + 1199*e - (48*I)*Pi - 
         (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 0, x]*(Nf*((4*e*(168 + 475*e - (237*I)*e*Pi))/9 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (16*(-174*e - 601*e^2 + (36*I)*e*Pi + (420*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*e*(192*I + (637*I)*e + 51*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((4*I)/9)*e*(444*I + (41*I)*e + 630*e*Pi) - 
      (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + (8670*I)*e^2*Pi + 
         528*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + 
         (2814*I)*e^2*Pi + 264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(1740 + 7651*e - (144*I)*Pi - (930*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/
       27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*((16*e*(48 + 161*e - (69*I)*e*Pi))/9 - ((16*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - (16*(-174*e - 601*e^2 + (36*I)*e*Pi + 
         (420*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((4*I)/27)*e*(336*I + (1651*I)*e + 285*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(228*I + (443*I)*e + 378*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + (2814*I)*e^2*Pi + 264*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + 
         (8670*I)*e^2*Pi + 528*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*e*(1812 + 12721*e - (144*I)*Pi - (1686*I)*e*Pi + 120*e*Pi^2)*
        RATIO[x])/27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 
         60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 1, x]*(Nf*(((4*I)/3)*e*(52*I + (256*I)*e + 59*e*Pi) - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 50*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(120 + 487*e - (141*I)*e*Pi)*RATIO[x])/
       27 + ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(420 + 1469*e - (594*I)*e*Pi))/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-300 - 1873*e - (144*I)*Pi - 
         (90*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 0, x]*(Nf*(((4*I)/3)*e*(44*I + (229*I)*e + 46*e*Pi) - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-24 + e + (93*I)*e*Pi)*RATIO[x])/27 + 
      ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(102 + 349*e - (117*I)*e*Pi))/9 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-228 - 1435*e - (144*I)*Pi - (846*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/
       27 - (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((-2*(216 + 546*e - 1189*e^2 - (468*I)*e*Pi - (2160*I)*e^2*Pi + 
         348*e^2*Pi^2))/27 - (2*(-540 - 2490*e - 6029*e^2 + (1848*I)*e*Pi + 
         (8692*I)*e^2*Pi + 144*e*Pi^2 + 224*e^2*Pi^2 + (252*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi - (11*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-162 - 558*e - 1005*e^2 + (510*I)*e*Pi + (2138*I)*e^2*Pi + 
         72*e*Pi^2 + 136*e^2*Pi^2 + (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (2*(108 + 174*e + 157*e^2 + (48*I)*e*Pi + 
         (160*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*((2*(648 - 30*e - 9139*e^2 - (1260*I)*e*Pi - (3066*I)*e^2*Pi + 
         930*e^2*Pi^2))/27 - (8*((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (3924*I)*e*Pi - 
         (16248*I)*e^2*Pi - 312*e*Pi^2 + 890*e^2*Pi^2 - (444*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - (186*I)*e*Pi - 
         (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - (66*I)*e^2*Pi^3 - 
         48*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (486 + 2643*e + 10172*e^2 - (1548*I)*e*Pi - (6558*I)*e^2*Pi - 
         78*e*Pi^2 + 140*e^2*Pi^2 - (111*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-162 - 390*e - 499*e^2 + (114*I)*e*Pi + (578*I)*e^2*Pi - 
         30*e*Pi^2 - 539*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*
   (Nf*((-2*(216 + 858*e + 823*e^2 - (612*I)*e*Pi - (2736*I)*e^2*Pi + 
         480*e^2*Pi^2))/27 + (2*(108 + 798*e + 4181*e^2 - (240*I)*e*Pi - 
         (992*I)*e^2*Pi + 378*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 11*e^2*Pi + (50*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
       (-162*I - (558*I)*e - (1005*I)*e^2 - 510*e*Pi - 2138*e^2*Pi + 
        (72*I)*e*Pi^2 + (136*I)*e^2*Pi^2 + 246*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (-540*I - (2490*I)*e - (6029*I)*e^2 - 1848*e*Pi - 8692*e^2*Pi + 
        (144*I)*e*Pi^2 + (224*I)*e^2*Pi^2 + 492*e^2*Pi^3 + 
        (4464*I)*e^2*Zeta[3])) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 - (1548*I)*e*Pi - (4242*I)*e^2*Pi + 
         762*e^2*Pi^2))/27 + (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - 
         (186*I)*e*Pi - (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - 
         (18*I)*e^2*Pi^3 - 336*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[x^(-1)]*(-486*I - (2643*I)*e - (10172*I)*e^2 - 
        1548*e*Pi - 6558*e^2*Pi + (78*I)*e*Pi^2 - (140*I)*e^2*Pi^2 + 
        459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       (-1296*I - (5418*I)*e - (18741*I)*e^2 - 3924*e*Pi - 16248*e^2*Pi + 
        (312*I)*e*Pi^2 - (890*I)*e^2*Pi^2 + 1836*e^2*Pi^3 + 
        (13872*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (8*RATIO[x]*(-162 - 1698*e - 10055*e^2 + 
         (258*I)*e*Pi + (1166*I)*e^2*Pi - 30*e*Pi^2 - 455*e^2*Pi^2 + 
         (18*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(72 + 240*e - 140*e^2 - (156*I)*e*Pi - (698*I)*e^2*Pi + 
         143*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 - (48*I)*e*Pi - 
         (256*I)*e^2*Pi + 318*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*
        (36 + 66*e - 564*e^2 - (324*I)*e*Pi - (1203*I)*e^2*Pi - 72*e*Pi^2 - 
         206*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/27 - 
      (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
         75*e^2*Pi^3 - (144*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[x^(-2)]*(138*e*Pi + 850*e^2*Pi + (96*I)*e*Pi^2 + 
        (119*I)*e^2*Pi^2 + 138*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*I - (66*I)*e + (564*I)*e^2 - 384*e*Pi - 
        1961*e^2*Pi + (96*I)*e*Pi^2 - (643*I)*e^2*Pi^2 + 138*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3])) + 
    Nc*((-2*(144 + 222*e - 1265*e^2 - (492*I)*e*Pi - (982*I)*e^2*Pi + 
         660*e^2*Pi^2))/9 + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (114*I)*e*Pi - (428*I)*e^2*Pi + 30*e*Pi^2 - 232*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
        402*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*I + (18*I)*e + (982*I)*e^2 - 1452*e*Pi - 5899*e^2*Pi + 
        (288*I)*e*Pi^2 - (2724*I)*e^2*Pi^2 + 402*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 115*e^2*Pi^2 + (35*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (186*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1512*I)*e*Pi + 
         (6075*I)*e^2*Pi + 72*e*Pi^2 - 600*e^2*Pi^2 + (210*I)*e^2*Pi^3 + 
         432*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nc*((-2*(144 + 222*e - 1265*e^2 - (588*I)*e*Pi - 
         (1574*I)*e^2*Pi + 624*e^2*Pi^2))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1452*I)*e*Pi + 
         (5899*I)*e^2*Pi + 288*e*Pi^2 - 2724*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
         5328*e^2*Zeta[3]))/27 + (4*((-186*I)*e*Pi - (872*I)*e^2*Pi + 
         288*e*Pi^2 - 141*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (90*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (115*I)*e^2*Pi^2 + 
        95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 1512*e*Pi + 6075*e^2*Pi - 
        (72*I)*e*Pi^2 + (600*I)*e^2*Pi^2 + 570*e^2*Pi^3 + 
        (1728*I)*e^2*Zeta[3]) + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (258*I)*e*Pi - (1316*I)*e^2*Pi + 30*e*Pi^2 - 286*e^2*Pi^2 + 
         (90*I)*e^2*Pi^3 + 456*e^2*Zeta[3]))/27) + 
    Nf*((2*(72 + 240*e - 140*e^2 - (204*I)*e*Pi - (922*I)*e^2*Pi + 
         187*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 + (240*I)*e*Pi + 
         (1088*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - ((8*I)/27)*RATIO[x^(-2)]*
       (108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 + 324*e*Pi + 1203*e^2*Pi - 
        (72*I)*e*Pi^2 - (206*I)*e^2*Pi^2 + 294*e^2*Pi^3 + 
        (576*I)*e^2*Zeta[3]) + (4*((138*I)*e*Pi + (850*I)*e^2*Pi - 
         96*e*Pi^2 - 119*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - 
         (384*I)*e*Pi - (1961*I)*e^2*Pi - 96*e*Pi^2 + 643*e^2*Pi^2 - 
         (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*((4*e*Pi^2*(18 + 75*e - (4*I)*e*Pi)*RATIO[x^2])/9 + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (378*I)*e*Pi - 
         (1127*I)*e^2*Pi + 282*e*Pi^2 + 349*e^2*Pi^2 + (447*I)*e^2*Pi^3 - 
         2508*e^2*Zeta[3]))/27 - ((2*I)/27)*RATIO[x]*(-108*I - (606*I)*e - 
        (2533*I)*e^2 - 72*Pi - 360*e*Pi - 1480*e^2*Pi - (222*I)*e*Pi^2 - 
        (875*I)*e^2*Pi^2 + 15*e^2*Pi^3 - (906*I)*e^2*Zeta[3]) + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-2430*I)*Pi - 
         (8370*I)*e*Pi - (15075*I)*e^2*Pi + 195*e*Pi^2 - 4240*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 - (2250*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
         8640*e*Zeta[3] + 3240*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi + 
         480*e*Pi^2 + 2035*e^2*Pi^2 + (120*I)*e*Pi^3 + (2040*I)*e^2*Pi^3 + 
         104*e^2*Pi^4 - 720*e*Zeta[3] - 15930*e^2*Zeta[3] + 
         (7920*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(1620 + 9000*e + 37650*e^2 - (8100*I)*Pi - 
         (36090*I)*e*Pi - (99555*I)*e^2*Pi + 1470*e*Pi^2 - 7310*e^2*Pi^2 - 
         (4320*I)*e*Pi^3 + (4995*I)*e^2*Pi^3 + 3984*e^2*Pi^4 + 
         17280*e*Zeta[3] - 41760*e^2*Zeta[3] + (15120*I)*e^2*Pi*Zeta[3]))/
       405) + Nc*((4*(-540 - 3588*e - 16586*e^2 + (180*I)*Pi + (36*I)*e*Pi + 
         (28*I)*e^2*Pi - 237*e*Pi^2 + 984*e^2*Pi^2 - (606*I)*e^2*Pi^3 + 
         5154*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(-630*Pi^2 - 3555*e*Pi^2 + 
         (120*I)*Pi^3 + (700*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 
         800*e*Zeta[3] + (1920*I)*e*Pi*Zeta[3]))/45 + 
      (8*((-12*I)*e*Pi^3 - (259*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         1554*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-36*I)*Pi + (18*I)*e*Pi + (982*I)*e^2*Pi - 288*e*Pi^2 - 
         1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (1214*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 
         144*e*Zeta[3] + 8742*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-2)]*((-2160*I)*Pi - (9030*I)*e*Pi - (31235*I)*e^2*Pi + 
         1050*e*Pi^2 + 4220*e^2*Pi^2 - (1400*I)*e*Pi^3 + (570*I)*e^2*Pi^3 + 
         1348*e^2*Pi^4 + 5760*e*Zeta[3] - 3600*e^2*Zeta[3] + 
         (5840*I)*e^2*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi - 4290*e*Pi^2 - 20295*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 1440*e*Zeta[3] - 
         6660*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (4200*I)*e*Pi^3 + (11880*I)*e^2*Pi^3 + 4044*e^2*Pi^4 + 
         17280*e*Zeta[3] - 71760*e^2*Zeta[3] + (17520*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, x]*
   (Nf*((4*e*RATIO[x^2]*(18*Pi^2 + 75*e*Pi^2 - (20*I)*e*Pi^3 + 96*e*Zeta[3]))/
       9 + ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi - 66*e*Pi + 564*e^2*Pi + 
        (96*I)*e*Pi^2 + (407*I)*e^2*Pi^2 + 195*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (2*RATIO[x]*(108 + 606*e + 2533*e^2 - 
         (72*I)*Pi - (360*I)*e*Pi - (1480*I)*e^2*Pi + 6*e*Pi^2 - 
         25*e^2*Pi^2 + (159*I)*e^2*Pi^3 + 330*e^2*Zeta[3]))/27 + 
      (2*((-72*I)*Pi - (18*I)*e*Pi + (353*I)*e^2*Pi + 168*e*Pi^2 - 
         76*e^2*Pi^2 - (438*I)*e^2*Pi^3 + 1662*e^2*Zeta[3]))/27 + 
      (4*((-486*I)*Pi - (1674*I)*e*Pi - (3015*I)*e^2*Pi + 39*e*Pi^2 - 
         848*e^2*Pi^2 - (144*I)*e*Pi^3 - (765*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         2538*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (324 + 1800*e + 7530*e^2 - (1620*I)*Pi - (7218*I)*e*Pi - 
         (19911*I)*e^2*Pi + 294*e*Pi^2 - 1462*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (2178*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 10710*e^2*Zeta[3] - 
         (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*((288*I)*Pi - (576*I)*e*Pi - (5120*I)*e^2*Pi - 372*e*Pi^2 + 
         1761*e^2*Pi^2 + (1116*I)*e^2*Pi^3 - 3864*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi + 
        (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 459*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*(630*Pi^2 + 3555*e*Pi^2 - 
         (120*I)*Pi^3 - (780*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 
         1280*e*Zeta[3] - (3840*I)*e*Pi*Zeta[3]))/45 - 
      (2*((-6480*I)*Pi - (27090*I)*e*Pi - (93705*I)*e^2*Pi + 3150*e*Pi^2 + 
         12660*e^2*Pi^2 - (1080*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 + 
         276*e^2*Pi^4 - 1440*e*Zeta[3] + 24420*e^2*Zeta[3] - 
         (13440*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 - (6410*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 
         1440*e*Zeta[3] + 37980*e^2*Zeta[3] - (13440*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi + 3270*e*Pi^2 + 22365*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         8700*e^2*Zeta[3] - (23040*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nc*((-2*RATIO[x^(-1)]*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 
       5310*e*Pi^2 + 31110*e^2*Pi^2 - (4470*I)*e*Pi^3 - (9390*I)*e^2*Pi^3 + 
       4044*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (7320*I)*e^2*Pi*Zeta[3]))/135 + ((-10800*I)*Pi - (71760*I)*e*Pi - 
      (331720*I)*e^2*Pi - 1440*Pi^2 + 12330*e*Pi^2 + 58945*e^2*Pi^2 - 
      (10560*I)*e*Pi^3 - (11330*I)*e^2*Pi^3 + 5328*e^2*Pi^4 + 
      6840*e*Zeta[3] - 107760*e^2*Zeta[3] - (95040*I)*e^2*Pi*Zeta[3])/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 + 2088*e*Pi^4 + 2625*e^2*Pi^4 - 
      (6048*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (129600*I)*e*Pi*Zeta[3] - (52560*I)*e^2*Pi*Zeta[3] + 
      241200*e^2*Pi^2*Zeta[3] - 384480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 15930*e*Pi^2 + 93330*e^2*Pi^2 - (13710*I)*e*Pi^3 - 
       (29050*I)*e^2*Pi^3 + 1044*e*Pi^4 + 2424*e^2*Pi^4 - (3024*I)*e^2*Pi^5 + 
       53640*e*Zeta[3] + 63600*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (112320*I)*e^2*Pi*Zeta[3] + 120600*e^2*Pi^2*Zeta[3] - 
       192240*e^2*Zeta[5]))/405 + 
    (4*RATIO[x]*(-810*Pi^2 - 5220*e*Pi^2 - 26385*e^2*Pi^2 + (810*I)*e*Pi^3 + 
       (3620*I)*e^2*Pi^3 - 24*e*Pi^4 - 293*e^2*Pi^4 + (242*I)*e^2*Pi^5 - 
       1740*e*Zeta[3] - 8620*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (6060*I)*e^2*Pi*Zeta[3] + 2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/
     135 + (2*RATIO[x^2]*(1620*Pi^2 + 10440*e*Pi^2 + 52770*e^2*Pi^2 - 
       (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 + 48*e*Pi^4 + 337*e^2*Pi^4 - 
       (484*I)*e^2*Pi^5 + 4920*e*Zeta[3] + 26120*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] - (17880*I)*e^2*Pi*Zeta[3] - 
       5640*e^2*Pi^2*Zeta[3] + 11520*e^2*Zeta[5]))/135) + 
  Nf*((4*RATIO[x^(-1)]*((-810*I)*Pi - (4500*I)*e*Pi - (18825*I)*e^2*Pi + 
       555*e*Pi^2 - 1405*e^2*Pi^2 - (2565*I)*e*Pi^3 - (11205*I)*e^2*Pi^3 + 
       1992*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] - 
       (7740*I)*e^2*Pi*Zeta[3]))/405 - 
    (RATIO[x^2]*(540*Pi^2 + 2430*e*Pi^2 + 10845*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (2080*I)*e^2*Pi^3 + 22*e^2*Pi^4 + 1200*e*Zeta[3] + 4120*e^2*Zeta[3] - 
       (9600*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-540*Pi^2 - 2430*e*Pi^2 - 10845*e^2*Pi^2 + (240*I)*e*Pi^3 + 
       (960*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 240*e*Zeta[3] + 2600*e^2*Zeta[3] + 
       (11040*I)*e^2*Pi*Zeta[3]))/135 + 
    ((1080*I)*Pi + (6060*I)*e*Pi + (25330*I)*e^2*Pi - 2160*e*Pi^2 + 
      830*e^2*Pi^2 + (3840*I)*e*Pi^3 + (14110*I)*e^2*Pi^3 - 1901*e^2*Pi^4 - 
      5760*e*Zeta[3] + 28560*e^2*Zeta[3] + (47340*I)*e^2*Pi*Zeta[3])/135 - 
    (4*RATIO[(1 - x)^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       555*e*Pi^2 + 1405*e^2*Pi^2 + (2415*I)*e*Pi^3 + (9310*I)*e^2*Pi^3 - 
       30*e*Pi^4 - 54*e^2*Pi^4 + (900*I)*e^2*Pi^5 - 7740*e*Zeta[3] - 
       6990*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + (47565*I)*e^2*Pi*Zeta[3] - 
       15840*e^2*Pi^2*Zeta[3] + 37800*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 - 120*e*Pi^4 + 1683*e^2*Pi^4 + 
      (3600*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (51840*I)*e*Pi*Zeta[3] + (90720*I)*e^2*Pi*Zeta[3] - 
      63360*e^2*Pi^2*Zeta[3] + 151200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[0, 0, 0, 0, 1, x]*(Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4448*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + (1568*e^2)/
       (3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - (4448*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1568*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 
    128*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 
      32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nc*(640*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (640*e^2)/(-1 + RATIO[x])^2 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(640*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (640*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 
      128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] - 
      (2848*e^2)/(3*(-1 + RATIO[x])^2) + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] - (2848*e^2)/(3*(-1 + RATIO[x])^2) + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + (928*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 + 
      (2912*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((1568*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1568*e^2)/(3*(-1 + RATIO[x])^2) + 960*e^2*RATIO[x] - 
      960*e^2*RATIO[x^2]) + Nf*((-736*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (736*e^2)/(3*(-1 + RATIO[x])^2) - (832*e^2*RATIO[x])/3 + 
      (832*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - 352*e^2*RATIO[x] + 
      352*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      (256*e^2*RATIO[x])/3 - (256*e^2*RATIO[x^2])/3) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1216*e^2*RATIO[x])/3 + (1216*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + 1536*e^2*RATIO[x] - 
      1536*e^2*RATIO[x^2]) + Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (1600*e^2*RATIO[x])/3 + 
      (1600*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nc*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + (2848*e^2)/
       (3*(-1 + RATIO[x])^2) + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(288*e^2*RATIO[(1 - x)^(-1)] - (288*e^2)/(-1 + RATIO[x])^2 - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - (4352*e^2*RATIO[x])/3 + 
      (4352*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1760*e^2*RATIO[x])/3 - (1760*e^2*RATIO[x^2])/3) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
      (5344*e^2*RATIO[x])/3 + (5344*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (2720*e^2*RATIO[x])/3 - 
      (2720*e^2*RATIO[x^2])/3) + Nc*(-2592*e^2*RATIO[(1 - x)^(-1)] + 
      (2592*e^2)/(-1 + RATIO[x])^2 - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-136*e^2)/3 - (32*(-87*e + 11*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/9)*((6*I)*e - (47*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (53*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-6 + 79*e)*RATIO[x])/9 + 
      (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(16*e^2 - (16*(54*e + 31*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (8*(108*e + 71*e^2 + (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 11*e)*RATIO[x])/9 - (8*e*(12 + 65*e)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*(Nc*(-784*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 15*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((752*e^2)/3 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/9 - 
      (448*e^2*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/9)*e*(6*I + (14*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (15*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (48*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (28*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 
         7*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (72*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e + (30*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-236*e^2)/3 + ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 
         48*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 - (1184*e^2*RATIO[x^(-2)])/9 + 
      (1472*e^2*RATIO[x^(-1)])/9 + (32*e^2*(154 + (27*I)*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((1760*e^2)/3 + (32*(6*e + 269*e^2)*RATIO[x^(-2)])/9 - 
      (16*(12*e + 541*e^2)*RATIO[x^(-1)])/9 - ((16*I)/9)*e*
       (-12*I - (1189*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (264*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (4*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((-80*e^2)/3 - (16*(84*e + 331*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(42*e + 47*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-84 + 143*e + (294*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-32*e^2)/3 + (64*(60*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-120*e + 143*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(120 - 524*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-236*e^2)/3 - ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 + (((8*I)/9)*((12*I)*e + (41*I)*e^2 + 
         24*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 - (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e - (1044*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(-168*e^2 - ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-84 + 485*e + (360*I)*e*Pi)*
        RATIO[x])/9 + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1576*e^2)/3 - (32*(3*e + 104*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((12*I)*e + (29*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] + (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(138 - 797*e - (540*I)*e*Pi)*RATIO[x])/
       9 + (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*(Nc*((880*e^2)/3 - (32*(84*e + 151*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-19*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(84*e + 7*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 49*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 16*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nf*((632*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (224*e^2*RATIO[x^(-2)])/9 - 
      (8*e^2*RATIO[x^(-1)])/9 - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e^2*(-41*I + 8*Pi)*RATIO[x] + 
      (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(-568*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(2 + 33*e + (8*I)*e*Pi)*
        RATIO[x])/3 - ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*
   (Nc*(-1088*e^2 - (16*(12*e - 839*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 151*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-29 + 93*e + (49*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(320*e^2 - (32*(-6*e + 89*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (208*e^2*RATIO[x^(-1)])/3 + (32*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(27 - 71*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nf*(128*e^2 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(12*e + 109*e^2)*RATIO[x^(-2)])/9 + 
      (8*(24*e + 281*e^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(72 + 1445*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nc*((880*e^2)/3 - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 
        9*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((19*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 49*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nc*(-88*e^2 - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-62 + 39*e + (340*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(32*e^2 + ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-1)])/3 - (((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(44 + 35*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*(128*e^2 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 1445*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*(Nc*((4*e*(528 + 1625*e - (36*I)*e*Pi))/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-474 - 1742*e - (72*I)*Pi - 
         (540*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((-4*I)/9)*e*(-192*I - (856*I)*e + 9*e*Pi) + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(336 + 1240*e + (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 0, 1, x]*(Nc*((4*e*(270 + 625*e + (462*I)*e*Pi))/9 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-516 - 2186*e - (48*I)*Pi - 
         (479*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 42*e*Pi) - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/27)*((6*I)*e + (26*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 
        63*e^2*Pi)*RATIO[x^(-1)] + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 
         17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-924 - 4346*e - (144*I)*Pi - (1071*I)*e*Pi + 102*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 
         51*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, 1, x]*(Nf*((16*e*(48 + 161*e + (24*I)*e*Pi))/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/27)*((33*I)*e + (143*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/27)*((336*I)*e + (1651*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)/27)*e*(-1200*I - (5035*I)*e + 144*Pi + 1491*e*Pi)*RATIO[x] + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((-8*I)/9)*e*(-228*I - (443*I)*e + 180*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*e*(4404 + 20281*e + (288*I)*Pi + 
         (3210*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, 1, x]*
   (Nf*((4*e*(34 + 232*e + (7*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      (16*I)*((-I)*e - (5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(12 - 509*e + (87*I)*e*Pi + 96*e*Pi^2)*
        RATIO[x])/27 - (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*
        RATIO[x^2])/27) + Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 126*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(192 + 689*e - (48*I)*Pi - (296*I)*e*Pi + 140*e*Pi^2)*RATIO[x])/
       9 + (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 246*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(-192 - 689*e - (672*I)*Pi + (1040*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((4*e*(34 + 232*e + (33*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((64*I)/9)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(-12 + 509*e - (720*I)*Pi + 
         (33*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(36 - 680*e - (171*I)*e*Pi))/9 + 
      (4*(216*e + 1436*e^2 - (24*I)*e*Pi + (71*I)*e^2*Pi + 438*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((112*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-360 - 1376*e - (240*I)*Pi + 
         (39*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*e*(-12 + 757*e + (108*I)*e*Pi))/9 - 
      (8*(570*e + 1102*e^2 - (108*I)*e*Pi + (798*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((304*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(-2202 - 7730*e - (1008*I)*Pi + 
         (1644*I)*e*Pi + 183*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 165*e*Pi) + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 
        117*e^2*Pi)*RATIO[x^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(924 + 4346*e - (576*I)*Pi + (2199*I)*e*Pi + 450*e*Pi^2)*RATIO[x])/
       27 - (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((20*e*(54 + 125*e + (198*I)*e*Pi))/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*(516 + 2186*e - (312*I)*Pi + 
         (1259*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 0, x]*
   (Nf*((8*e*(-6 + 25*e + (189*I)*e*Pi))/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(-24 - 83*e - (192*I)*Pi + (713*I)*e*Pi + 
         76*e*Pi^2)*RATIO[x])/9 + (16*e*(27 + 156*e - (48*I)*Pi - 
         (13*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*e*(48 - 455*e - (1188*I)*e*Pi))/9 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         6*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-516 - 1891*e - (1872*I)*Pi + (7578*I)*e*Pi + 828*e*Pi^2)*
        RATIO[x])/27 - (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 
         414*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, x]*(Nf*((-2*(216 + 858*e + 823*e^2 - (36*I)*e*Pi + (456*I)*e^2*Pi + 
         312*e^2*Pi^2))/27 - (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - 
         (100*I)*e^2*Pi + 38*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*RATIO[x]*(540 + 2490*e + 6029*e^2 + (528*I)*e*Pi + (3602*I)*e^2*Pi + 
         1222*e^2*Pi^2 + (804*I)*e^2*Pi^3 - 3312*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - (138*I)*e*Pi - 
         (850*I)*e^2*Pi - 344*e^2*Pi^2 - (402*I)*e^2*Pi^3 + 
         1656*e^2*Zeta[3]))/27) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 + (180*I)*e*Pi + (3606*I)*e^2*Pi + 
         258*e^2*Pi^2))/27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + 
         (372*I)*e*Pi + (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + 
         (2340*I)*e^2*Pi^3 - 11280*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/27)*RATIO[x^(-2)]*(-162*I - (1044*I)*e - (5277*I)*e^2 - 
        378*e*Pi - 2133*e^2*Pi - (30*I)*e*Pi^2 - (575*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-324*I - (3396*I)*e - (20110*I)*e^2 - 648*e*Pi - 3597*e^2*Pi - 
        (60*I)*e*Pi^2 - (1138*I)*e^2*Pi^2 + 180*e^2*Pi^3 + 
        (240*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi - 174*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-972 - 5286*e - 20344*e^2 - 
         (636*I)*e*Pi - (3407*I)*e^2*Pi - 60*e*Pi^2 - 2176*e^2*Pi^2 - 
         (1170*I)*e^2*Pi^3 + 5640*e^2*Zeta[3]))/27)) + 
  G[0, 0, x]*(Nf*((2*(-72 + 126*e + 1387*e^2 + (84*I)*e*Pi + (156*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 + (16*I)*(e*Pi + 5*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(540 + 2322*e + 7245*e^2 - (768*I)*e*Pi - (3718*I)*e^2*Pi + 
         120*e*Pi^2 + 574*e^2*Pi^2 + (1212*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/
       27 + (4*(-162 - 558*e - 1005*e^2 + (30*I)*e*Pi - (356*I)*e^2*Pi + 
         300*e*Pi^2 + 346*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 - 
         (606*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-108 + 90*e + 3225*e^2 + (96*I)*e*Pi - 
         (406*I)*e^2*Pi + 600*e*Pi^2 + 1412*e^2*Pi^2 + (312*I)*e^2*Pi^3 + 
         9504*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-648 + 2802*e + 15283*e^2 + (612*I)*e*Pi - (1362*I)*e^2*Pi + 
         1302*e^2*Pi^2))/27 - (16*((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (1044*I)*e*Pi - 
         (4164*I)*e^2*Pi - 1680*e*Pi^2 + 998*e^2*Pi^2 - (624*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 + (3372*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 2064*e + 10333*e^2 - (468*I)*e*Pi - (2097*I)*e^2*Pi - 
         840*e*Pi^2 - 818*e^2*Pi^2 - (312*I)*e^2*Pi^3 - 14352*e^2*Zeta[3]))/
       27 + (4*RATIO[x]*(-972 - 3354*e - 8408*e^2 + (1452*I)*e*Pi + 
         (5749*I)*e^2*Pi - 240*e*Pi^2 - 1588*e^2*Pi^2 - (1686*I)*e^2*Pi^3 + 
         14352*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(216 + 510*e - e^2 - (252*I)*e*Pi - (1020*I)*e^2*Pi + 
         717*e^2*Pi^2))/27 - (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 2664*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - (108*I)*e*Pi - 
         (129*I)*e^2*Pi - 72*e*Pi^2 + 764*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         864*e^2*Zeta[3]))/27 - (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - 
         (36*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (432*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 + 
         (768*I)*e*Pi + (3922*I)*e^2*Pi - 192*e*Pi^2 + 152*e^2*Pi^2 - 
         (60*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (69*I)*e*Pi - (31*I)*e^2*Pi + 
         237*e^2*Pi^2))/9 + ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
        (69*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(36*I + (324*I)*e + (2588*I)*e^2 + 228*e*Pi + 856*e^2*Pi - 
        (33*I)*e^2*Pi^2 + 12*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 - (1452*I)*e*Pi - 
         (5899*I)*e^2*Pi + 348*e*Pi^2 - 503*e^2*Pi^2 + (462*I)*e^2*Pi^3 - 
         8232*e^2*Zeta[3]))/27 + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 195*e^2*Pi^2 + (17*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + 
         (864*I)*e*Pi + (3501*I)*e^2*Pi + 72*e*Pi^2 - 3510*e^2*Pi^2 + 
         (102*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 - (924*I)*e^2*Pi^3 + 
         16464*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*(216 + 510*e - e^2 - (36*I)*e*Pi + (324*I)*e^2*Pi + 
         633*e^2*Pi^2))/27 + (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi - 
         316*e^2*Pi^2 + (618*I)*e^2*Pi^3 - 4392*e^2*Zeta[3]))/27 + 
      (4*((138*I)*e*Pi + (850*I)*e^2*Pi + 96*e*Pi^2 - 67*e^2*Pi^2 - 
         (78*I)*e^2*Pi^3 + 864*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 + (12*I)*e*Pi - 
         (203*I)*e^2*Pi + 96*e*Pi^2 + 533*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         864*e^2*Zeta[3]))/27 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 - 
         (528*I)*e*Pi - (3806*I)*e^2*Pi + 860*e^2*Pi^2 - (1236*I)*e^2*Pi^3 + 
         8784*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (3*I)*e*Pi + (235*I)*e^2*Pi + 
         174*e^2*Pi^2))/9 - ((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - 
        (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/27)*(-36*I - (324*I)*e - (2588*I)*e^2 - 864*e*Pi - 4356*e^2*Pi - 
        (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 312*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 + (636*I)*e*Pi + 
         (3557*I)*e^2*Pi + 60*e*Pi^2 - 1781*e^2*Pi^2 + (2034*I)*e^2*Pi^3 - 
         12264*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-36 + 18*e + 982*e^2 + (264*I)*e*Pi + (1813*I)*e^2*Pi - 288*e*Pi^2 - 
         1818*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/27 + 
      (4*((-186*I)*e*Pi - (872*I)*e^2*Pi - 288*e*Pi^2 + 279*e^2*Pi^2 + 
         (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 - (4068*I)*e^2*Pi^3 + 
         24528*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*(((2*I)/27)*(-108*Pi - 486*e*Pi - 2169*e^2*Pi - 
        (156*I)*e*Pi^2 - (694*I)*e^2*Pi^2 + 194*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((2*I)/27)*RATIO[x^(-1)]*(-108*I - (606*I)*e - (2533*I)*e^2 - 108*Pi - 
        486*e*Pi - 2169*e^2*Pi - (234*I)*e*Pi^2 - (1008*I)*e^2*Pi^2 + 
        131*e^2*Pi^3 - (1464*I)*e^2*Zeta[3]) + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (588*I)*e*Pi - 
         (708*I)*e^2*Pi + 342*e*Pi^2 + 1107*e^2*Pi^2 + (627*I)*e^2*Pi^3 + 
         228*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 - 
         (216*I)*Pi^3 + (459*I)*e*Pi^3 + 282*e*Pi^4 + 2160*Zeta[3] + 
         4554*e*Zeta[3] - (2592*I)*e*Pi*Zeta[3]))/81 + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi - 480*e*Pi^2 - 
         2545*e^2*Pi^2 + (120*I)*e*Pi^3 + (750*I)*e^2*Pi^3 + 328*e^2*Pi^4 - 
         720*e*Zeta[3] - 8190*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 2130*e*Pi^2 + 9185*e^2*Pi^2 - (432*I)*e*Pi^3 + 
         (3843*I)*e^2*Pi^3 + 564*e^2*Pi^4 + 4320*e*Zeta[3] + 
         3942*e^2*Zeta[3] - (5184*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*(-1080 - 7176*e - 33172*e^2 + (360*I)*Pi + (702*I)*e*Pi - 
         (1831*I)*e^2*Pi - 654*e*Pi^2 - 126*e^2*Pi^2 - (1752*I)*e^2*Pi^3 + 
         2100*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 - 
         (1440*I)*Pi^3 + (1455*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 
         14370*e*Zeta[3] - (18720*I)*e*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-162*I)*Pi - (1044*I)*e*Pi - (5277*I)*e^2*Pi + 
         255*e*Pi^2 + 1480*e^2*Pi^2 + (6*I)*e*Pi^3 + (240*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(540 + 3588*e + 16586*e^2 - (324*I)*Pi - 
         (2088*I)*e*Pi - (10554*I)*e^2*Pi + 561*e*Pi^2 + 2957*e^2*Pi^2 + 
         (12*I)*e*Pi^3 + (453*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 924*e^2*Zeta[3] + 
         (240*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((60*I)*e*Pi^3 + (1295*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         7770*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi - (90*I)*e*Pi - (4910*I)*e^2*Pi - 1440*e*Pi^2 - 
         5805*e^2*Pi^2 + (120*I)*e*Pi^3 + (2200*I)*e^2*Pi^3 + 612*e^2*Pi^4 - 
         720*e*Zeta[3] - 20490*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(5400 + 35790*e + 165605*e^2 - (360*I)*Pi + (180*I)*e*Pi + 
         (9820*I)*e^2*Pi + 11610*e*Pi^2 + 45775*e^2*Pi^2 - (2880*I)*e*Pi^3 + 
         (16470*I)*e^2*Pi^3 + 2724*e^2*Pi^4 + 20160*e*Zeta[3] - 
         8820*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*(((4*I)/27)*(36*Pi + 324*e*Pi + 2588*e^2*Pi - 
        (150*I)*e^2*Pi^2 + 99*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(18*e + 51*e^2 - (360*I)*Pi - (3798*I)*e*Pi - (15131*I)*e^2*Pi + 
         1446*e*Pi^2 + 9102*e^2*Pi^2 + (540*I)*e^2*Pi^3 + 6828*e^2*Zeta[3]))/
       27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + (360*I)*Pi^3 + 
         (153*I)*e*Pi^3 + 228*e*Pi^4 - 1872*Zeta[3] + 2982*e*Zeta[3] + 
         (11952*I)*e*Pi*Zeta[3]))/27 + 
      (2*((1296*I)*Pi + (5418*I)*e*Pi + (18741*I)*e^2*Pi - 1590*e*Pi^2 - 
         6560*e^2*Pi^2 - (500*I)*e^2*Pi^3 + 624*e^2*Pi^4 + 3744*e*Zeta[3] - 
         5964*e^2*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (-1080 - 7158*e - 33121*e^2 + (648*I)*Pi + (2196*I)*e*Pi + 
         (8730*I)*e^2*Pi + 450*e*Pi^2 + 3154*e^2*Pi^2 + (94*I)*e^2*Pi^3 + 
         624*e^2*Pi^4 + 3744*e*Zeta[3] + 9576*e^2*Zeta[3] + 
         (3120*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(-1080 - 7158*e - 33121*e^2 + (72*I)*Pi - (36*I)*e*Pi - 
         (1964*I)*e^2*Pi + 558*e*Pi^2 + 3580*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (540*I)*e^2*Pi^3 + 456*e^2*Pi^4 - 3744*e*Zeta[3] + 
         21504*e^2*Zeta[3] + (23904*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((4*I)/27)*(-36*Pi - 180*e*Pi - 740*e^2*Pi + (24*I)*e^2*Pi^2 + 
        9*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-6*I)*e - (23*I)*e^2 - 
        144*Pi - 1272*e*Pi - 4980*e^2*Pi - (438*I)*e*Pi^2 - 
        (3129*I)*e^2*Pi^2 + 246*e^2*Pi^3 - (1902*I)*e^2*Zeta[3]) + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (2160*I)*Pi^3 + 
         (4365*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 6750*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 - 
      (4*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 2595*e*Pi^2 - 
         8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (45*I)*e^2*Pi^3 + 1608*e^2*Pi^4 + 
         8640*e*Zeta[3] - 6750*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        (-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - (2610*I)*e*Pi - 
         (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + (360*I)*e*Pi^3 + 
         (3870*I)*e^2*Pi^3 + 3216*e^2*Pi^4 + 17280*e*Zeta[3] + 
         49590*e^2*Zeta[3] + (36720*I)*e^2*Pi*Zeta[3]))/405 - 
      (2*RATIO[x]*(-1620 - 9000*e - 37650*e^2 + (1080*I)*Pi + (1980*I)*e*Pi - 
         (16920*I)*e^2*Pi - 570*e*Pi^2 - 4570*e^2*Pi^2 + (4320*I)*e*Pi^3 + 
         (3915*I)*e^2*Pi^3 + 2184*e^2*Pi^4 - 17280*e*Zeta[3] + 
         76590*e^2*Zeta[3] + (142560*I)*e^2*Pi*Zeta[3]))/405)) + 
  Nc*((-4*RATIO[x^(-1)]*((-540*I)*Pi - (3588*I)*e*Pi - (16586*I)*e^2*Pi + 
       654*e*Pi^2 + 4778*e^2*Pi^2 + (57*I)*e*Pi^3 + (1056*I)*e^2*Pi^3 + 
       6*e^2*Pi^4 + (2028*I)*e^2*Pi*Zeta[3]))/27 + 
    (2*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 900*Pi^2 + 
       6810*e*Pi^2 + 37870*e^2*Pi^2 + (570*I)*e*Pi^3 + (13220*I)*e^2*Pi^3 + 
       291*e^2*Pi^4 - 8460*e*Zeta[3] - 48480*e^2*Zeta[3] + 
       (4860*I)*e^2*Pi*Zeta[3]))/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 - 5976*e*Pi^4 + 13065*e^2*Pi^4 - 
      (1152*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (25920*I)*e*Pi*Zeta[3] - (84960*I)*e^2*Pi*Zeta[3] - 
      288000*e^2*Pi^2*Zeta[3] - 799200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 13050*e*Pi^2 + 85710*e^2*Pi^2 - (4530*I)*e*Pi^3 + 
       (110*I)*e^2*Pi^3 - 2988*e*Pi^4 + 5853*e^2*Pi^4 - (576*I)*e^2*Pi^5 - 
       33840*e*Zeta[3] - 7680*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
       (42660*I)*e^2*Pi*Zeta[3] - 144000*e^2*Pi^2*Zeta[3] - 
       399600*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 3288*e*Pi^4 + 1145*e^2*Pi^4 + 
       (2296*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] - 
       16320*e^2*Pi^2*Zeta[3] - 266400*e^2*Zeta[5]))/135 + 
    (2*RATIO[x]*(-4860*Pi^2 - 22080*e*Pi^2 - 73150*e^2*Pi^2 + 
       (900*I)*e*Pi^3 + (2875*I)*e^2*Pi^3 - 1644*e*Pi^4 - 2794*e^2*Pi^4 - 
       (1148*I)*e^2*Pi^5 - 38760*e*Zeta[3] - 115760*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (15900*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135) + 
  Nf*(((2*I)/27)*RATIO[x^(-1)]*(-108*Pi - 606*e*Pi - 2533*e^2*Pi - 
      (156*I)*e*Pi^2 - (1006*I)*e^2*Pi^2 - 6*e*Pi^3 + 172*e^2*Pi^3 - 
      168*e^2*Pi*Zeta[3]) + ((3240*I)*Pi + (18000*I)*e*Pi + 
      (75300*I)*e^2*Pi - 3240*Pi^2 - 11010*e*Pi^2 - 18835*e^2*Pi^2 - 
      (180*I)*e*Pi^3 - (7140*I)*e^2*Pi^3 - 957*e^2*Pi^4 + 6480*e*Zeta[3] + 
      98640*e^2*Zeta[3] + (37260*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x]*(8100*Pi^2 + 37050*e*Pi^2 + 103055*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (7290*I)*e^2*Pi^3 + 3192*e*Pi^4 + 7344*e^2*Pi^4 + (3264*I)*e^2*Pi^5 + 
       69840*e*Zeta[3] + 259800*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (11160*I)*e^2*Pi*Zeta[3] - 5040*e^2*Pi^2*Zeta[3] - 
       289440*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 1064*e*Pi^4 - 1243*e^2*Pi^4 - 
       (1088*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] + 
       1680*e^2*Pi^2*Zeta[3] + 96480*e^2*Zeta[5]))/135 - 
    (2*RATIO[(1 - x)^(-1)]*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi - 
       150*e*Pi^2 + 6310*e^2*Pi^2 + (1770*I)*e*Pi^3 + (5840*I)*e^2*Pi^3 + 
       1284*e*Pi^4 + 93*e^2*Pi^4 + (984*I)*e^2*Pi^5 + 13680*e*Zeta[3] + 
       38940*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + (54630*I)*e^2*Pi*Zeta[3] + 
       56520*e^2*Pi^2*Zeta[3] + 144720*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 + 2568*e*Pi^4 + 891*e^2*Pi^4 + 
      (1968*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (66960*I)*e^2*Pi*Zeta[3] + 
      113040*e^2*Pi^2*Zeta[3] + 289440*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[1, 1, 1, 0, 1, x]*(Nf*((1568*e^2*RATIO[x^(-2)])/3 - 
      (1568*e^2*RATIO[x^(-1)])/3) + Nc*((-4448*e^2*RATIO[x^(-2)])/3 + 
      (4448*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*((1568*e^2*RATIO[x^(-2)])/3 - (1568*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-4448*e^2*RATIO[x^(-2)])/3 + (4448*e^2*RATIO[x^(-1)])/3)) + 
  Nc*G[0, 0, 0, 0, 0, x]*(128*e^2*RATIO[(1 - x)^(-1)] - 
    (128*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2720*e^2*RATIO[x^(-2)])/3 - (2720*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[x^(-2)])/3 + 
      (928*e^2*RATIO[x^(-1)])/3 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(128*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2*RATIO[x^(-2)])/3 + (2848*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(-1 + RATIO[x])^2 + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[x^(-2)])/3 - 
      (928*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc*(128*e^2*RATIO[(1 - x)^(-1)] - (2848*e^2*RATIO[x^(-2)])/3 + 
      (2848*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((928*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nf*((704*e^2*RATIO[x^(-2)])/3 - 
      (704*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 640*e^2*RATIO[x^(-2)] + 
      640*e^2*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((704*e^2*RATIO[x^(-2)])/3 - (704*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (1024*e^2*RATIO[x^(-2)])/3 - (1024*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((-448*e^2*RATIO[x^(-2)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/3 - 
      (1024*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((-448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2912*e^2*RATIO[x^(-2)])/3 - (2912*e^2*RATIO[x^(-1)])/3 + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((-992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(-384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + (640*e^2)/(3*(-1 + RATIO[x])^2) - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((-1568*e^2*RATIO[x^(-2)])/3 + 
      (1568*e^2*RATIO[x^(-1)])/3 + 960*e^2*RATIO[x] - 960*e^2*RATIO[x^2]) + 
    Nf*((736*e^2*RATIO[x^(-2)])/3 - (736*e^2*RATIO[x^(-1)])/3 - 
      (832*e^2*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((-64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - 352*e^2*RATIO[x] + 352*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 - 
      (256*e^2*RATIO[x^2])/3) + Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - (1216*e^2*RATIO[x])/3 + 
      (1216*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nc*((160*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      1536*e^2*RATIO[x] - 1536*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (1600*e^2*RATIO[x])/3 + (1600*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((2848*e^2*RATIO[x^(-2)])/3 - 
      (2848*e^2*RATIO[x^(-1)])/3 + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(-288*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)] - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 
      (4352*e^2*RATIO[x])/3 + (4352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (1760*e^2*RATIO[x])/3 - 
      (1760*e^2*RATIO[x^2])/3) + Nc*(-128*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2 - (5344*e^2*RATIO[x])/3 + 
      (5344*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nf*((-2720*e^2*RATIO[x^(-2)])/3 + (2720*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2*RATIO[x])/3 - (2720*e^2*RATIO[x^2])/3) + 
    Nc*(2592*e^2*RATIO[x^(-2)] - 2592*e^2*RATIO[x^(-1)] - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[1, 1, 0, 0, x]*
   (Nc*((352*e^2)/3 - (32*(-6*e + 53*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-87*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(-6*e + 47*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (32*e*(3 + 52*e)*RATIO[x])/9 + (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((-108*I)*e - (71*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-54*I)*e - (31*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (8*e*(12 + 119*e)*RATIO[x])/9 - 
      (8*e*(12 + 65*e)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nc*(-816*e^2 + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 9*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((688*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (640*e^2)/(9*(-1 + RATIO[x])^2) + 
      ((32*I)/9)*e*(6*I + (2*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (48*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 7*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + I*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((-3*I)*e - (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + I*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(-32*e^2 + (1472*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (1184*e^2)/(9*(-1 + RATIO[x])^2) + (32*e^2*(28 + (27*I)*Pi)*RATIO[x])/
       9 - ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((16*e^2)/3 - (16*(12*e + 541*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(6*e + 269*e^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-12*I - (535*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (264*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*((1184*e^2)/3 + (32*(42*e + 47*e^2)*RATIO[x^(-2)])/9 - 
      (16*(84*e + 331*e^2)*RATIO[x^(-1)])/9 + ((16*I)/9)*e*
       (84*I + (331*I)*e + 294*e*Pi)*RATIO[x] + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-4096*e^2)/3 + (32*(-120*e + 143*e^2)*RATIO[x^(-2)])/9 + 
      (64*(60*e + 119*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(120 + 238*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((12*I)*e + (41*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((3*I)*e + (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e - (1044*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*(Nf*(184*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + ((8*I)/9)*e*(84*I + (307*I)*e + 
        360*e*Pi)*RATIO[x] + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1648*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (104*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (29*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(69 + 206*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*(Nc*((656*e^2)/3 + ((16*I)/3)*e^2*(-19*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nf*((472*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e^2*(-I + 8*Pi)*RATIO[x] + (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/
       3) + Nc*(-464*e^2 - ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(4 + 27*e + (16*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nc*(304*e^2 - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((6*I)*e - (151*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e - (839*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(29*I + (168*I)*e + 49*e*Pi)*RATIO[x] + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-112*e^2 + (208*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - 
      (32*(-6*e + 89*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(27 + 172*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + (8*(24*e + 281*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (16*(12*e + 109*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(72 + 431*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nc*((656*e^2)/3 - ((16*I)/3)*e^2*(19*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nc*(304*e^2 + ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi)*
       RATIO[x^(-2)] - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (31*I + (54*I)*e + 170*e*Pi)*RATIO[x] + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-80*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(44 + 119*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 431*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*(Nc*((4*e*(408 + 1285*e - (216*I)*e*Pi))/9 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         174*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-114 - 722*e - (72*I)*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((8*I)/9)*e*(66*I + (325*I)*e + 27*e*Pi) - 
      ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-24 + 4*e - (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 0, x]*(Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 66*e*Pi) - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         11*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-138 - 522*e - (48*I)*Pi + (49*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(24 + 302*e + (39*I)*e*Pi))/9 - 
      ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((32*I)/27)*((6*I)*e + (26*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 - (4*e*(-96 + 70*e - (144*I)*Pi - (333*I)*e*Pi + 
         102*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(24 - 233*e - (105*I)*e*Pi))/9 - 
      (4*(336*e + 1651*e^2 - (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + (32*(33*e + 143*e^2 - (24*I)*e^2*Pi))/
       (27*(-1 + RATIO[x])^2) + (4*e*(-192 + 227*e - (144*I)*Pi - 
         (285*I)*e*Pi)*RATIO[x])/27 + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((4*e*(-12 + 1651*e + (234*I)*e*Pi))/9 + 
      (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(1740 + 5059*e + (288*I)*Pi - 
         (354*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*((4*e*(32 + 215*e - (4*I)*e*Pi))/3 + (16*I)*e*(-I - (5*I)*e + 2*e*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(48 - 203*e + (285*I)*e*Pi + 96*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 18*e*Pi) + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(156 + 699*e - (48*I)*Pi + (28*I)*e*Pi + 
         140*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 1, x]*(Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 402*e*Pi) - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-156 - 699*e - (672*I)*Pi - 
         (1060*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(32 + 215*e - (66*I)*e*Pi))/3 + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (((64*I)/9)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(-48 + 203*e - (720*I)*Pi - (1749*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       27 + (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*(((8*I)/9)*e*(126*I + (1043*I)*e + 108*e*Pi) - 
      ((112*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(216*e + 1436*e^2 - (24*I)*e*Pi + 
         (71*I)*e^2*Pi + 438*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(216 + 1436*e - (240*I)*Pi - (735*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((16*e*(219 + 1493*e - (180*I)*e*Pi))/9 + 
      ((304*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (8*(570*e + 1102*e^2 - (108*I)*e*Pi + 
         (798*I)*e^2*Pi + 1911*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(570 + 1102*e - (1008*I)*Pi - (1812*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 0, 1, x]*(Nf*((4*e*(24 + 302*e + (393*I)*e*Pi))/9 - 
      ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 117*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(96 - 70*e - (576*I)*Pi - (2139*I)*e*Pi + 
         450*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*RATIO[x^2])/
       27) + Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 1242*e*Pi) - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*e*(138 + 522*e - (312*I)*Pi - (973*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/
       9 + (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 1, x]*
   (Nf*((4*e*(120 + 757*e - (387*I)*e*Pi))/9 - 
      (16*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(240 + 1331*e - (192*I)*Pi - (817*I)*e*Pi + 76*e*Pi^2)*RATIO[x])/
       9 + (16*e*(27 + 156*e - (48*I)*Pi - (13*I)*e*Pi + 19*e*Pi^2)*
        RATIO[x^2])/9) + Nc*(((8*I)/9)*e*(204*I + (1139*I)*e + 549*e*Pi) + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(2220 + 9047*e - (1872*I)*Pi - 
         (6138*I)*e*Pi + 828*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((4*e*(258 + 1598*e + (144*I)*Pi + (723*I)*e*Pi + 111*e*Pi^2))/27 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - (100*I)*e^2*Pi + 38*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*(108 - 258*e - 2009*e^2 + (24*I)*e*Pi - 
         (202*I)*e^2*Pi + 154*e^2*Pi^2 + (252*I)*e^2*Pi^3)*RATIO[x])/27 - 
      ((4*I)/27)*(-162*I - (558*I)*e - (1005*I)*e^2 + 138*e*Pi + 850*e^2*Pi - 
        (344*I)*e^2*Pi^2 + 126*e^2*Pi^3)*RATIO[x^2]) + 
    Nc*((-4*e*(1284 + 5987*e + (360*I)*Pi + (732*I)*e*Pi + 390*e*Pi^2))/27 + 
      (8*((-6*I)*e*Pi + (41*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 3396*e + 20110*e^2 - (648*I)*e*Pi - (3597*I)*e^2*Pi + 
         60*e*Pi^2 + 1138*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/27 + 
      (8*(162 + 1044*e + 5277*e^2 - (378*I)*e*Pi - (2133*I)*e^2*Pi + 
         30*e*Pi^2 + 575*e^2*Pi^2 + (78*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-324 - 132*e + 1603*e^2 + 
         (264*I)*e*Pi + (1663*I)*e^2*Pi - 60*e*Pi^2 - 1138*e^2*Pi^2 - 
         (246*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*e*(-780 - 4628*e - (288*I)*Pi - (1782*I)*e*Pi + 
         861*e*Pi^2))/27 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (24*I)*e*Pi + (406*I)*e^2*Pi + 404*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (-138*e*Pi - 850*e^2*Pi + (96*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 - 12*e*Pi + 203*e^2*Pi + 
        (96*I)*e*Pi^2 + (533*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + 
         (138*I)*e*Pi + (850*I)*e^2*Pi - 316*e^2*Pi^2 - (162*I)*e^2*Pi^3 + 
         288*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 - (312*I)*e*Pi - (850*I)*e^2*Pi + 
         1092*e^2*Pi^2))/9 + (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - 
         (372*I)*e*Pi - (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 + 
         (228*I)*e^2*Pi^3 - 1248*e^2*Zeta[3]))/27 - 
      (((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 
         20*e^2*Pi^3 - (36*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(-36*I - (324*I)*e - (2588*I)*e^2 - 
        864*e*Pi - 4356*e^2*Pi - (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 
        240*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
        30*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 264*e*Pi + 1813*e^2*Pi + 
        (288*I)*e*Pi^2 + (1818*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 - 
         (264*I)*e*Pi - (1813*I)*e^2*Pi + 60*e*Pi^2 - 593*e^2*Pi^2 - 
         (114*I)*e^2*Pi^3 + 624*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((4*e*(88 + 522*e - (44*I)*Pi - (275*I)*e*Pi + 47*e*Pi^2))/
       3 + (16*I)*e*(1 + 5*e)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*RATIO[x]*(108 - 90*e - 3225*e^2 + (1320*I)*e*Pi + (7118*I)*e^2*Pi + 
         120*e*Pi^2 - 326*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 2160*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^(-2)]*(162*I + (558*I)*e + (1005*I)*e^2 + 
        30*e*Pi - 356*e^2*Pi - (300*I)*e*Pi^2 - (346*I)*e^2*Pi^2 + 
        168*e^2*Pi^3 - (4680*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (108*I - (90*I)*e - (3225*I)*e^2 + 96*e*Pi - 406*e^2*Pi - 
        (600*I)*e*Pi^2 - (1412*I)*e^2*Pi^2 + 336*e^2*Pi^3 - 
        (9360*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27) + 
    Nc*((-4*e*(2046 + 6679*e - (1332*I)*Pi - (7302*I)*e*Pi + 1608*e*Pi^2))/
       27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
         7824*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        ((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         36*e^2*Zeta[3]))/9 + (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-1)]*(324*I + (2064*I)*e + 
        (10333*I)*e^2 + 468*e*Pi + 2097*e^2*Pi - (840*I)*e*Pi^2 - 
        (818*I)*e^2*Pi^2 + 324*e^2*Pi^3 - (14280*I)*e^2*Zeta[3]) - 
      ((2*I)/27)*RATIO[x^(-2)]*(1296*I + (5418*I)*e + (18741*I)*e^2 + 
        1044*e*Pi + 4164*e^2*Pi - (1680*I)*e*Pi^2 + (998*I)*e^2*Pi^2 + 
        648*e^2*Pi^3 - (28560*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-324 - 2064*e - 10333*e^2 - (1824*I)*e*Pi - 
         (7493*I)*e^2*Pi - 240*e*Pi^2 + 326*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
         3912*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*e*(-780 - 4628*e + (792*I)*Pi + (4602*I)*e*Pi + 
         309*e*Pi^2))/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/27 - 
      ((8*I)/27)*RATIO[x^(-2)]*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - 
        (5*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*(36*I + (66*I)*e - (564*I)*e^2 + 108*e*Pi + 
        129*e^2*Pi - (72*I)*e*Pi^2 + (764*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
        (576*I)*e^2*Zeta[3]) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (1320*I)*e*Pi - (7322*I)*e^2*Pi - 192*e*Pi^2 + 968*e^2*Pi^2 + 
         (156*I)*e^2*Pi^3 + 4032*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 + (816*I)*e*Pi + (4390*I)*e^2*Pi + 
         372*e^2*Pi^2))/9 + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 + 
         (1824*I)*e*Pi + (7643*I)*e^2*Pi + 348*e*Pi^2 - 2231*e^2*Pi^2 - 
         (54*I)*e^2*Pi^3 - 5136*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (195*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 864*e*Pi + 3501*e^2*Pi - 
        (72*I)*e*Pi^2 + (3510*I)*e^2*Pi^2 + 174*e^2*Pi^3 - 
        (1728*I)*e^2*Zeta[3]) + (8*((186*I)*e*Pi + (872*I)*e^2*Pi - 
         69*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-36 - 324*e - 2588*e^2 + (228*I)*e*Pi + (856*I)*e^2*Pi + 
         33*e^2*Pi^2 - (108*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 
         10272*e^2*Zeta[3]))/27)) + 
  G[0, x]*(Nf*((2*(6*e + 23*e^2 - (72*I)*Pi - (456*I)*e*Pi - 
         (1836*I)*e^2*Pi - 18*e*Pi^2 - 648*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         174*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*Pi - 66*e*Pi + 564*e^2*Pi - (96*I)*e*Pi^2 - (509*I)*e^2*Pi^2 + 
        51*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + 
      (2*((-108*I)*Pi - (486*I)*e*Pi - (2169*I)*e^2*Pi + 156*e*Pi^2 + 
         694*e^2*Pi^2 + (98*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (108 + 606*e + 2533*e^2 - (108*I)*Pi - (486*I)*e*Pi - 
         (2169*I)*e^2*Pi + 234*e*Pi^2 + 1008*e^2*Pi^2 + (128*I)*e^2*Pi^3 + 
         1482*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 + 
         (144*I)*Pi^3 + (795*I)*e*Pi^3 + 2538*e*Zeta[3] + 
         (3456*I)*e*Pi*Zeta[3]))/81 + 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 30*e*Pi^2 + 1345*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (465*I)*e^2*Pi^3 + 558*e^2*Zeta[3] - (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*(((-4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi - 
        (288*I)*e*Pi^2 - (1161*I)*e^2*Pi^2 + 27*e^2*Pi^3 - 
        (1296*I)*e^2*Zeta[3]) + (2*(-18*e - 51*e^2 + (288*I)*Pi + 
         (738*I)*e*Pi + (133*I)*e^2*Pi + 186*e*Pi^2 + 2919*e^2*Pi^2 - 
         (216*I)*e^2*Pi^3 + 1644*e^2*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 + (360*I)*Pi^3 + 
         (1815*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 12210*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 - 
      (8*((-810*I)*Pi - (5220*I)*e*Pi - (26385*I)*e^2*Pi + 1275*e*Pi^2 + 
         7400*e^2*Pi^2 + (90*I)*e*Pi^3 + (880*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 1920*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        (2700 + 17940*e + 82930*e^2 - (1620*I)*Pi - (10440*I)*e*Pi - 
         (52770*I)*e^2*Pi + 2805*e*Pi^2 + 14785*e^2*Pi^2 + (180*I)*e*Pi^3 + 
         (2480*I)*e^2*Pi^3 + 48*e^2*Pi^4 - 720*e*Zeta[3] + 3330*e^2*Zeta[3] + 
         (10560*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-5400 - 35790*e - 165605*e^2 + (360*I)*Pi - (180*I)*e*Pi - 
         (9820*I)*e^2*Pi + 3210*e*Pi^2 + 15325*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (1410*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         10860*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, x]*(Nc*((2*(-1080 - 7140*e - 33070*e^2 - (288*I)*Pi - (3834*I)*e*Pi - 
         (17095*I)*e^2*Pi + 1002*e*Pi^2 + 8586*e^2*Pi^2 + (462*I)*e^2*Pi^3 + 
         17760*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + 
         (81*I)*e*Pi^3 + 246*e*Pi^4 + 288*Zeta[3] + 3414*e*Zeta[3] + 
         (7056*I)*e*Pi*Zeta[3]))/27 + 
      (16*((60*I)*e*Pi^3 - (55*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] + 
         330*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x^(-2)]*((6480*I)*Pi + 
         (27090*I)*e*Pi + (93705*I)*e^2*Pi - 7950*e*Pi^2 - 32800*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (5670*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] - 10800*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^(-1)]*(-5400 - 35790*e - 165605*e^2 + (3240*I)*Pi + 
         (10980*I)*e*Pi + (43650*I)*e^2*Pi + 2250*e*Pi^2 + 15770*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (3510*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] + 71760*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*((-180*I)*Pi - (1620*I)*e*Pi - 
         (12940*I)*e^2*Pi - 750*e^2*Pi^2 + (240*I)*e*Pi^3 - 
         (235*I)*e^2*Pi^3 + 372*e^2*Pi^4 - 1440*e*Zeta[3] - 
         1560*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(1080 + 7158*e + 33121*e^2 - (72*I)*Pi + (36*I)*e*Pi + 
         (1964*I)*e^2*Pi + 1446*e*Pi^2 + 4612*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         492*e^2*Pi^4 + 576*e*Zeta[3] - 3384*e^2*Zeta[3] + 
         (14112*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((2*(36 + 198*e + 829*e^2 + (24*I)*Pi + (380*I)*e*Pi + 
         (2036*I)*e^2*Pi - 70*e*Pi^2 - 783*e^2*Pi^2 - (37*I)*e^2*Pi^3 - 
         1664*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (180*I)*e*Pi + (740*I)*e^2*Pi + 24*e^2*Pi^2 - 
         (5*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/27 + 
      (((112*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (360*I)*Pi^3 + 
         (2685*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 16830*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 - 
      (4*RATIO[x^(-2)]*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 
         2595*e*Pi^2 - 8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (1710*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] + 3240*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - 
         (2610*I)*e*Pi - (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + 
         (360*I)*e*Pi^3 - (585*I)*e^2*Pi^3 + 1824*e^2*Pi^4 + 
         17280*e*Zeta[3] + 76320*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/
       405 - (2*RATIO[x]*(1620 + 9000*e + 37650*e^2 - (1080*I)*Pi - 
         (1980*I)*e*Pi + (16920*I)*e^2*Pi + 6270*e*Pi^2 + 18830*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6225*I)*e^2*Pi^3 + 2556*e^2*Pi^4 + 
         4320*e*Zeta[3] - 5670*e^2*Zeta[3] + (82080*I)*e^2*Pi*Zeta[3]))/
       405)) + Nf*((2*RATIO[(1 - x)^(-1)]*((-1620*I)*Pi - (9090*I)*e*Pi - 
       (37995*I)*e^2*Pi + 2340*e*Pi^2 + 15090*e^2*Pi^2 - (750*I)*e*Pi^3 - 
       (130*I)*e^2*Pi^3 + 1383*e^2*Pi^4 + 3960*e*Zeta[3] + 
       16260*e^2*Zeta[3] - (2070*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*((-150*I)*e*Pi^3 - (515*I)*e^2*Pi^3 + 429*e^2*Pi^4 + 900*e*Zeta[3] + 
       3090*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
    (2*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi + 4650*e*Pi^2 + 
       27035*e^2*Pi^2 + (900*I)*e*Pi^3 + (3285*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 
       11340*e*Zeta[3] + 37980*e^2*Zeta[3] + (16470*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*RATIO[x^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       75*e*Pi^2 + 3155*e^2*Pi^2 + (585*I)*e*Pi^3 + (3105*I)*e^2*Pi^3 + 
       912*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] + 
       (18540*I)*e^2*Pi*Zeta[3]))/405 + 
    (RATIO[x]*(1620*Pi^2 - 3570*e*Pi^2 - 42755*e^2*Pi^2 + (1080*I)*e*Pi^3 + 
       (5070*I)*e^2*Pi^3 + 1560*e*Pi^4 + 2388*e^2*Pi^4 + (5280*I)*e^2*Pi^5 + 
       11520*e*Zeta[3] + 153960*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (19800*I)*e^2*Pi*Zeta[3] + 24480*e^2*Pi^2*Zeta[3] - 
       151200*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 520*e*Pi^4 - 1039*e^2*Pi^4 - 
       (1760*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] - 
       8160*e^2*Pi^2*Zeta[3] + 50400*e^2*Zeta[5]))/135) + 
  Nc*(((-10800*I)*Pi - (71580*I)*e*Pi - (331210*I)*e^2*Pi - 1440*Pi^2 - 
      3450*e*Pi^2 + 23145*e^2*Pi^2 - (840*I)*e*Pi^3 + (14710*I)*e^2*Pi^3 - 
      1329*e^2*Pi^4 - 33120*e*Zeta[3] - 58080*e^2*Zeta[3] + 
      (14040*I)*e^2*Pi*Zeta[3])/135 + 
    (2*RATIO[x^(-1)]*((5400*I)*Pi + (35790*I)*e*Pi + (165605*I)*e^2*Pi - 
       4350*e*Pi^2 - 28570*e^2*Pi^2 + (510*I)*e*Pi^3 - (2850*I)*e^2*Pi^3 + 
       1764*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (14280*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 1656*e*Pi^4 + 2165*e^2*Pi^4 + 
       (4312*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] + 
       13200*e^2*Pi^2*Zeta[3] - 128160*e^2*Zeta[5]))/135 + 
    (2*((-2460*I)*e*Pi^3 - (13060*I)*e^2*Pi^3 + 864*e*Pi^4 + 6591*e^2*Pi^4 + 
       (2376*I)*e^2*Pi^5 + 14760*e*Zeta[3] + 78360*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3] + 
       25560*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107640*I)*e*Pi - 
       (497580*I)*e^2*Pi + 19620*e*Pi^2 + 143340*e^2*Pi^2 - (1470*I)*e*Pi^3 + 
       (14180*I)*e^2*Pi^3 + 864*e*Pi^4 + 6429*e^2*Pi^4 + (2376*I)*e^2*Pi^5 + 
       19080*e*Zeta[3] + 105000*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
       (89100*I)*e^2*Pi*Zeta[3] + 25560*e^2*Pi^2*Zeta[3] + 
       34560*e^2*Zeta[5]))/405 + 
    (2*RATIO[x]*(-1620*Pi^2 - 5010*e*Pi^2 - 20555*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (4165*I)*e^2*Pi^3 - 828*e*Pi^4 - 1132*e^2*Pi^4 - (2156*I)*e^2*Pi^5 - 
       9600*e*Zeta[3] - 92000*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + 
       (11580*I)*e^2*Pi*Zeta[3] - 6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/
     135)}


==> anc/H_gg_gg_+-++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 0, x]*((Nf^2*(52/5 - (352*RATIO[(1 - x)^(-1)])/15 + 
       196/(15*(-1 + RATIO[x])^2) + (8*RATIO[x])/3 - (196*RATIO[x^2])/15))/
     Nc + Nc*((8*(4489 - (4140*I)*Pi))/45 + ((16*I)/45)*(1103*I + 1110*Pi)*
       RATIO[(1 - x)^(-1)] - (800*I)*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*(3*I + 79*Pi)*RATIO[x^(-1)] - 
      (((8*I)/15)*(-1631*I + 660*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1264*I + 4995*Pi)*RATIO[x] + 
      (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/9)*(757*I + 675*Pi) - ((4*I)/45)*(2276*I + 2685*Pi)*
       RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(15*I + 44*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 780*Pi))/(-1 + RATIO[x])^2 + 
      (4*(1066 - (3735*I)*Pi)*RATIO[x])/45 + 
      (12 - (16*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-1)] + 
        4/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, x]*(Nf*((4*(5587 - (2535*I)*Pi))/45 + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*I)*Pi*RATIO[x^(-1)] + ((96*I)*Pi)/(-1 + RATIO[x])^3 - 
      (((4*I)/5)*(251*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (4*(4888 + (1155*I)*Pi)*RATIO[x])/45 + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((64*I)/45)*(847*I + 285*Pi) - ((32*I)/45)*(4952*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/15)*(226*I + 225*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/45)*(-3596*I + 1815*Pi)*RATIO[x] + 
      ((64*I)/15)*(113*I + 420*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, x]*((Nf^2*((4*(77 + (20*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
        RATIO[x^(-2)] - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[x^(-1)] + 
       (16*RATIO[x])/3 + (196*RATIO[x^2])/15))/Nc + 
    Nf*((2*(2183 - (870*I)*Pi))/9 + (16*I)*(3*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 630*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/45)*(5686*I + 4215*Pi)*
       RATIO[x] + (2*(25 + (6*I)*Pi) + ((4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] - 
        ((20*I)/3)*(-7*I + 6*Pi)*RATIO[x^(-1)] - (16*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((16*I)/45)*(3557*I + 1005*Pi) - (16*I)*(-7*I + 58*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(-1549*I + 540*Pi)*RATIO[x^(-2)] - 
      ((8*I)/45)*(-1441*I + 1500*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + (32*(3527 - (2625*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*((Nf^2*(-104 - 8*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-1)] - 
       8*RATIO[x]))/Nc + Nc*((16*(3403 - (525*I)*Pi))/45 + 
      (16*I)*(95*I + 53*Pi)*RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[x^(-1)] - ((32*I)*(2*I + 19*Pi))/
       (-1 + RATIO[x])^2 + (16*(817 + (3885*I)*Pi)*RATIO[x])/45 + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*I)/45)*(1198*I + 345*Pi) - (8*I)*(64*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (48*I)*Pi*RATIO[x^(-2)] + 
      ((272*I)/45)*(2*I + 15*Pi)*RATIO[x^(-1)] + ((32*I)*(2*I + 7*Pi))/
       (-1 + RATIO[x])^2 + (4*(632 - (1635*I)*Pi)*RATIO[x])/45 + 
      ((4*I)/15)*(553*I + 645*Pi)*RATIO[x^2] + 
      ((-8*I)*(-9*I + Pi) + 24*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(-7*I + Pi)*RATIO[x^(-1)] - 
        8/(-1 + RATIO[x])^2 + 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(((16*I)/9)*(65*I + 18*Pi) - ((16*I)/9)*(-358*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-2)] - 
      ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-1)] + 
      (32*(179 - (180*I)*Pi)*RATIO[x])/9 + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-4489*I + 1455*Pi) - ((16*I)/45)*(-1211*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*(13*I + 19*Pi)*RATIO[x^(-2)] + 
      (16*I)*(-35*I + 8*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(10031 - (6225*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((-248/15 + (1568*RATIO[(1 - x)^(-1)])/15 + 
        (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        ((16*I)/15)*(103*I + 90*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(-32/9 - (616*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/3 - 
        (88*RATIO[x^(-1)])/3 + (8*(77 - (72*I)*Pi)*RATIO[x])/9 + 
        (72*I)*Pi*RATIO[x^2])) + Nf*((8*(1646 - (15*I)*Pi))/45 + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(55*I + 54*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((52*I)/45)*(611*I + 285*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + (-4 - 4*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] + (28*RATIO[x])/3 + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*((4*(241 - (90*I)*Pi))/9 + ((4*I)/9)*(-1712*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] - (4*I)*(-113*I + 22*Pi)*RATIO[x^(-2)] + 
        (4*I)*(-113*I + 22*Pi)*RATIO[x^(-1)] + ((64*I)/9)*(107*I + 108*Pi)*
         RATIO[x] - (784*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, x]*(Nc^3*((16*I)*Pi + (80*I)*Pi*RATIO[x^(-2)] - 
      (80*I)*Pi*RATIO[x^(-1)] - (624*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-16*I)/45)*(-3557*I + 1845*Pi) - 
      ((16*I)/3)*(-21*I + 127*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-1549*I + 570*Pi)*RATIO[x^(-2)] + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (16*(7054 - (5085*I)*Pi)*RATIO[x])/
       45 + ((8*I)/3)*(527*I + 618*Pi)*RATIO[x^2]) + 
    Nf^2*((308/5 + (392*RATIO[x^(-2)])/15 - (2072*RATIO[x^(-1)])/15 + 
        (16*(1 + (18*I)*Pi)*RATIO[x])/3 + (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/
       Nc + Nc*((-64*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(2183 + (504*I)*Pi))/9 + ((16*I)/3)*(9*I + 49*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 270*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(1721*I + 1560*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(2843*I + 1080*Pi)*
       RATIO[x] + (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-20*I)*Pi - (88*I)*Pi*RATIO[x^(-2)] + (88*I)*Pi*RATIO[x^(-1)] + 
        (748*I)*Pi*RATIO[x] - (784*I)*Pi*RATIO[x^2]) + 
      (50 - (4*RATIO[x^(-2)])/3 - (140*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc*((16*(6619 + (840*I)*Pi))/45 - 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/15)*(842*I + 195*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(1864*I + 1635*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(7618*I + 3255*Pi)*RATIO[x] + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((16*(167 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
      (1240*RATIO[x^(-2)])/3 + (4528*RATIO[x^(-1)])/9 + 
      ((32*I)/9)*(179*I + 180*Pi)*RATIO[x] - (656*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/45)*(-3641*I + 15*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-443*I + 75*Pi)*RATIO[x^(-2)] - 
      ((2*I)/45)*(-2249*I + 690*Pi)*RATIO[x^(-1)] + 
      (4*(11663 - (4305*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + ((2*I)*(25*I + 2*Pi) + ((4*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(35*I + 6*Pi)*RATIO[x^(-1)] - 
        (4*RATIO[x])/3 + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*(((2*I)/9)*(1571*I + 180*Pi) + (104*RATIO[(1 - x)^(-1)])/9 + 
        (4*I)*(-127*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[x^(-1)] + (64*(107 - (108*I)*Pi)*RATIO[x])/9 + 
        (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(164/9 - (16*RATIO[(1 - x)^(-1)])/9 - (176*RATIO[x^(-2)])/3 + 
        (700*RATIO[x^(-1)])/9 + ((8*I)/9)*(77*I + 72*Pi)*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + (-1352/15 - (472*RATIO[x^(-2)])/15 + 
        (1628*RATIO[x^(-1)])/15 + (8*(191 - (180*I)*Pi)*RATIO[x])/15 + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, x]*(Nc*((8*(4489 + (5100*I)*Pi))/45 + 
      ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*I)*Pi*RATIO[x^(-2)] + (32*I)*(I + 7*Pi)*RATIO[x^(-1)] - 
      (((56*I)/15)*(-233*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      ((256*I)/45)*(79*I + 300*Pi)*RATIO[x] + 
      (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-64*I)*Pi + (688*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (160*I)*Pi*RATIO[x^(-2)] + (160*I)*Pi*RATIO[x^(-1)] - 
      ((656*I)*Pi)/(-1 + RATIO[x])^2 + (624*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((-4*I)/9)*(-757*I + 204*Pi) - 
      ((16*I)/45)*(569*I + 1995*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*Pi*RATIO[x^(-2)] - (16*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 1590*Pi))/(-1 + RATIO[x])^2 + 
      (104*(41 - (60*I)*Pi)*RATIO[x])/45 + ((8*I)/5)*(201*I + 265*Pi)*
       RATIO[x^2] + Nc^2*((76*I)*Pi - (820*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (176*I)*Pi*RATIO[x^(-2)] - (176*I)*Pi*RATIO[x^(-1)] + 
        ((784*I)*Pi)/(-1 + RATIO[x])^2 - (748*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (4*(3 - I*Pi) + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - (((4*I)/3)*(I + 3*Pi))/
         (-1 + RATIO[x])^2 - (8*RATIO[x])/3 - ((4*I)/3)*(-I + 3*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-8*I)*Pi + (80*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 + (64*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((4*(13 + (20*I)*Pi))/5 - 
        ((32*I)/15)*(-11*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (8*(1 - (36*I)*Pi)*RATIO[x])/3 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 0, 0, x]*
   (Nf*(1004/3 - 532*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
      240/(-1 + RATIO[x])^2 - (772*RATIO[x])/3 + 548*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1568/3 + 848*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 - 336/(-1 + RATIO[x])^2 + (4912*RATIO[x])/3 - 
      2224*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nf*(328 - (2168*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 - 160*RATIO[x] + 404*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-800 + (5696*RATIO[(1 - x)^(-1)])/3 + 
      (320*RATIO[x^(-1)])/3 - 1088/(-1 + RATIO[x])^2 + 1184*RATIO[x] - 
      1472*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 0, x]*
   (Nc*(3488/3 - (13568*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
      3136/(-1 + RATIO[x])^2 - (6112*RATIO[x])/3 + 3424*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-1748/3 + (4112*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 692/(-1 + RATIO[x])^2 + (904*RATIO[x])/3 - 
      980*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((Nf^2*(16 + 224*RATIO[x^(-2)] - 224*RATIO[x^(-1)]))/Nc + 
    Nc*(-800 - (2752*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      (896*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 208*RATIO[x] + 
      752*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(256 + (640*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-2)] + 
      (40 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 
      (160*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 - 76*RATIO[x] - 
      84*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc^3*(16 + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 624*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(376/3 + (128*RATIO[(1 - x)^(-1)])/3 - 120*RATIO[x^(-2)] - 
      48*RATIO[x^(-1)] + (964*RATIO[x])/3 + 
      Nc^2*(-20 - 88*RATIO[x^(-2)] + 88*RATIO[x^(-1)] + 748*RATIO[x] - 
        784*RATIO[x^2]) - 272*RATIO[x^2] + 
      (8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 4*RATIO[x^2])/Nc^2 - 
      96*RATIO[x^3]) + Nc*(-2944/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
      464*RATIO[x^(-2)] + 448*RATIO[x^(-1)] - (7456*RATIO[x])/3 + 
      2544*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nc^3*(32 - 16*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
      640*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(-160 - (20*RATIO[(1 - x)^(-1)])/3 - 392*RATIO[x^(-2)] + 
      (1144*RATIO[x^(-1)])/3 + 548*RATIO[x] + 
      Nc^2*(-40 + 20*RATIO[(1 - x)^(-1)] - 88*RATIO[x^(-2)] + 
        88*RATIO[x^(-1)] + 768*RATIO[x] - 784*RATIO[x^2]) - 384*RATIO[x^2] + 
      (4*RATIO[x^2])/Nc^2 - 96*RATIO[x^3]) + 
    Nc*(-16 - (160*RATIO[(1 - x)^(-1)])/3 + 1488*RATIO[x^(-2)] - 
      (3040*RATIO[x^(-1)])/3 - 2832*RATIO[x] + 2784*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*(-64 - 240*RATIO[x^(-2)] + 240*RATIO[x^(-1)] + 640*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(64*RATIO[x] - 72*RATIO[x^2]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nc*(-3632/3 - 1616*RATIO[x^(-2)] + (4336*RATIO[x^(-1)])/3 + 
      (12016*RATIO[x])/3 - 2848*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(1952/3 + 408*RATIO[x^(-2)] - (1828*RATIO[x^(-1)])/3 - 
      (2836*RATIO[x])/3 + (32 + 56*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
        4*RATIO[x^2])/Nc^2 + 432*RATIO[x^2] + 
      Nc^2*(100 + 280*RATIO[x^(-2)] - 280*RATIO[x^(-1)] - 768*RATIO[x] + 
        784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*(Nc^3*(-64 + 688*RATIO[(1 - x)^(-1)] - 160*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)] - 656/(-1 + RATIO[x])^2 + 624*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-8 + 80*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nc*(1248 + (1952*RATIO[(1 - x)^(-1)])/3 - 
      224*RATIO[x^(-2)] + (608*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 + 
      1888*RATIO[x] - 2000*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-256 - (812*RATIO[(1 - x)^(-1)])/3 + 48*RATIO[x^(-2)] - 
      (80*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 116*RATIO[x] + 
      (-4 + 8*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2 - 4*RATIO[x^2])/
       Nc^2 + 112*RATIO[x^2] + Nc^2*(76 - 820*RATIO[(1 - x)^(-1)] + 
        176*RATIO[x^(-2)] - 176*RATIO[x^(-1)] + 784/(-1 + RATIO[x])^2 - 
        748*RATIO[x] + 784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 1, x]*(Nc^3*(((-1040*I)/9)*Pi - (8*((716*I)*Pi + 123*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((1160*I)/3)*Pi*RATIO[x^(-2)] - 
      ((1160*I)/3)*Pi*RATIO[x^(-1)] + (328*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*Pi*(716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*Pi*(-8*I + 3*Pi))/9 - (8*((77*I)*Pi + 15*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((88*I)/3)*Pi*RATIO[x^(-2)] - 
        ((88*I)/3)*Pi*RATIO[x^(-1)] + (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 - 12*Pi^2*RATIO[x^2]) + 
      ((-4*(308 + (23*I)*Pi + 10*Pi^2))/15 + (4*(49 + (304*I)*Pi + 80*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[x^(-1)] - (28*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (4*(-13 + (134*I)*Pi + 20*Pi^2)*RATIO[x])/
         5 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((-2*(-1341 + (1946*I)*Pi + 1260*Pi^2))/45 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(13276 - (11714*I)*Pi + 855*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 2400*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((2*Pi*(482*I + 3*Pi))/9 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (452*I)*Pi*RATIO[x^(-2)] + 
        (452*I)*Pi*RATIO[x^(-1)] - (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*Pi*(3424*I + 591*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((2*(-55 + (12*I)*Pi + Pi^2))/3 - (4*(-1 + (7*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (44*RATIO[x^(-1)])/3 + 
        (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(16 + (5*I)*Pi)*RATIO[x])/3 - ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/
         3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((4*(6591 - (4718*I)*Pi + 2610*Pi^2))/45 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-13*I)*Pi + 37*Pi^2)*RATIO[x^(-2)] - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(-52985 + (27028*I)*Pi + 1950*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1485*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[1, 0, x]*
   ((Nf^2*((-4*(308 + (159*I)*Pi + 10*Pi^2))/15 - ((4*I)/15)*(49*I + 30*Pi)*
        RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
       (4*(39 - (10*I)*Pi)*RATIO[x])/15 + ((2*I)/15)*(145*I + 98*Pi)*
        RATIO[x^2]))/Nc + Nf*((2*(1341 + (371*I)*Pi + 1770*Pi^2))/45 - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      (2*(13276 - (8068*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 690*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-55 - (33*I)*Pi + 12*Pi^2))/3 + ((4*I)/3)*(-I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-11 - (49*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (8*(8 + I*Pi)*RATIO[x])/3 + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-4*(-6591 - (3644*I)*Pi + 3510*Pi^2))/45 + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (4*(52985 - (23444*I)*Pi + 2280*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1575*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   ((Nf^2*((2*(335 + (26*I)*Pi))/5 - ((4*I)/15)*(-155*I + 88*Pi)*
        RATIO[(1 - x)^(-1)] + (((2*I)/15)*(-145*I + 98*Pi))/
        (-1 + RATIO[x])^2 + (8*(1 + I*Pi)*RATIO[x])/3 + 
       (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nc*((4*(23585 - (5234*I)*Pi + 1440*Pi^2))/45 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + (32*Pi^2)/(-1 + RATIO[x])^3 + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(46319 - (23984*I)*Pi + 2190*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 45*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((-14375 + (7688*I)*Pi - 2850*Pi^2)/45 + 
      (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 + (14472*I)*Pi - 7980*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(9838 - (9508*I)*Pi + 495*Pi^2)*RATIO[x])/
       45 - ((-9845 + (4956*I)*Pi + 4290*Pi^2)*RATIO[x^2])/45 + 
      (3*(13 + (4*I)*Pi) - ((2*I)/3)*(21*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-1)] + ((I/3)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-15*I + 2*Pi)*RATIO[x] + ((9 - (4*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 1, x]*(Nc^3*((-8*(416 - (277*I)*Pi + 3*Pi^2))/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*Pi*(716*I + 117*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((4*I)/9)*(89*I + 56*Pi) - ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        ((22*I)/9)*(41*I + 12*Pi)*RATIO[x^(-2)] + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[x^(-1)] - (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 + 
        12*Pi^2*RATIO[x^2]) + ((8*(1022 - (153*I)*Pi))/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 + 
        (8*(-44 + (201*I)*Pi + 30*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc*((-4*(38101 - (7988*I)*Pi + 5760*Pi^2))/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[x^(-1)])/45 + 
      (4*(59651 - (26488*I)*Pi + 1380*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((15783 - (5348*I)*Pi + 8910*Pi^2)/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[x^(-1)])/45 - 
      (2*(16714 - (10274*I)*Pi + 2565*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 1320*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 - (5456*I)*Pi - 36*Pi^2)/18 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)*RATIO[x^(-2)] + 
        ((11079 - (5066*I)*Pi - 612*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*Pi*(3424*I + 567*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((179 + 44*Pi^2)/6 + (-19 + 12*Pi^2)*RATIO[x^(-2)] + 
        ((13 - 60*Pi^2)*RATIO[x^(-1)])/3 - ((4*I)/3)*(-17*I + 5*Pi)*
         RATIO[x] + ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      16*Pi^2*RATIO[x^3])) + Nc*(-4*Pi^4*RATIO[x^3] - 
    (2*RATIO[x^2]*(13910*Pi^2 - (9786*I)*Pi^3 + 1599*Pi^4 - 21012*Zeta[3] + 
       (3960*I)*Pi*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*
      (540 - (2366*I)*Pi - 3933*Pi^2 - (5322*I)*Pi^3 + 1877*Pi^4 + 
       32864*Zeta[3] - (20160*I)*Pi*Zeta[3]))/45 + 
    (2*((-3502*I)*Pi^3 + 3381*Pi^4 + 21012*Zeta[3] - (29520*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(3240 + 155355*Pi^2 - 
       (39356*I)*Pi^3 + 6276*Pi^4 + 71112*Zeta[3] + (31320*I)*Pi*Zeta[3]))/
     135 + (4*RATIO[x^(-1)]*((-16077*I)*Pi - 9441*Pi^2 + (3014*I)*Pi^3 + 
       720*Pi^4 + (49680*I)*Pi*Zeta[3]))/135 - 
    (2*(-1008 - (18364*I)*Pi + 22233*Pi^2 + (17570*I)*Pi^3 + 2373*Pi^4 - 
       57468*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135) + 
  Nc^3*(((4*I)/9)*(2527*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
    (82*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
    (82*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (4*(1835 - (153375*I)*Pi + 18135*Pi^2 - (5040*I)*Pi^3 + 279*Pi^4 - 
       4950*Zeta[3] - (15390*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[(1 - x)^(-1)]*(-71950 + (2424*I)*Pi + 8865*Pi^2 - (396*I)*Pi^3 + 
       2547*Pi^4 - 1980*Zeta[3] - (85860*I)*Pi*Zeta[3]))/243 - 
    (2*RATIO[x]*(359750 + (33510*I)*Pi - 44325*Pi^2 + (1980*I)*Pi^3 + 
       11619*Pi^4 + 9900*Zeta[3] + (370980*I)*Pi*Zeta[3]))/1215) + 
  G[0, x]*((Nf^2*((-2*(807 - (1167*I)*Pi + 161*Pi^2))/45 + 
       (2*(-159 - (636*I)*Pi + 526*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
       ((392*I)/15)*Pi*RATIO[x^(-1)] - (2*((-87*I)*Pi + 49*Pi^2))/
        (9*(-1 + RATIO[x])^2) - (2*(-53 - (98*I)*Pi + 32*Pi^2)*RATIO[x])/15 + 
       (98*Pi^2*RATIO[x^2])/45))/Nc + 
    Nf*(((4*I)/15)*(-1081*Pi + (210*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((-43 + (7*I)*Pi - 38*Pi^2)/3 - ((57 - (138*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        ((27*I)*Pi + 2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        ((57 + (12*I)*Pi + 16*Pi^2)*RATIO[x])/9 + (14*Pi^2*RATIO[x^2])/9)/
       Nc^2 + (-2293 - (39879*I)*Pi + 13044*Pi^2 - (8790*I)*Pi^3 - 
        23760*Zeta[3])/135 + (RATIO[x]*(2231 + (6876*I)*Pi - 270*Pi^2 + 
         (1450*I)*Pi^3 - 8460*Zeta[3]))/45 - 
      (RATIO[(1 - x)^(-1)]*(2231 - (6862*I)*Pi - 1234*Pi^2 - (4310*I)*Pi^3 - 
         7380*Zeta[3]))/45 - ((I/45)*(-9845*Pi - (7142*I)*Pi^2 + 1680*Pi^3 + 
         (540*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(1406*Pi^2 - (1725*I)*Pi^3 + 270*Zeta[3]))/45) + 
    Nc*(((-8*I)/15)*(-1049*Pi + (330*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(-2366 + (25165*I)*Pi + 3984*Pi^2 + 
         (1550*I)*Pi^3 - 18900*Zeta[3]))/45 + 
      (4*((-13910*I)*Pi + 10503*Pi^2 + (540*I)*Pi^3 - 16740*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (4*(9385 + (98568*I)*Pi - 15147*Pi^2 + 
         (3390*I)*Pi^3 - 16200*Zeta[3]))/135 + ((4*I)/3)*RATIO[x^2]*
       ((177*I)*Pi^2 + 286*Pi^3 + (1116*I)*Zeta[3]) + 
      (8*RATIO[x]*(-1183 - (3333*I)*Pi + 309*Pi^2 - (1490*I)*Pi^3 + 
         7290*Zeta[3]))/45)) + 
  Nf^2*((((-4*I)/45)*(-281*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-1)] - 
      (14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(-594 + (590*I)*Pi - 559*Pi^2 - 
         (251*I)*Pi^3 + 11*Pi^4 + 942*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x]*(-185 - (30*I)*Pi - 429*Pi^2 + (2*I)*Pi^3 + 66*Pi^4 + 
         72*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[(1 - x)^(-1)]*(185 - (159*I)*Pi + 165*Pi^2 - (30*I)*Pi^3 + 
         88*Pi^4 + 516*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-22*((-53*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
      (Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (11*Pi^4 - (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (-12250 - (66435*I)*Pi + 13410*Pi^2 - (720*I)*Pi^3 + 297*Pi^4 - 
        3600*Zeta[3] - (9720*I)*Pi*Zeta[3])/1215 - 
      (RATIO[(1 - x)^(-1)]*(-19973 + (672*I)*Pi + 2448*Pi^2 - (144*I)*Pi^3 + 
         594*Pi^4 - 720*Zeta[3] - (19440*I)*Pi*Zeta[3]))/243 - 
      (RATIO[x]*(99865 + (16620*I)*Pi - 12240*Pi^2 + (720*I)*Pi^3 + 
         2376*Pi^4 + 3600*Zeta[3] + (77760*I)*Pi*Zeta[3]))/1215)) + 
  Nf*(4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       408*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    ((2612*I)*Pi^3 - 1713*Pi^4 - 15672*Zeta[3] + (720*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(2740 + (2231*I)*Pi + 
       4152*Pi^2 + (4978*I)*Pi^3 - 727*Pi^4 - 8264*Zeta[3] + 
       (6660*I)*Pi*Zeta[3]))/45 - 
    (8*RATIO[x^(-1)]*((528*I)*Pi - 2556*Pi^2 - (203*I)*Pi^3 + 180*Pi^4 + 
       (9720*I)*Pi*Zeta[3]))/135 - 
    (2*RATIO[x]*(-4110 - (495*I)*Pi + 18843*Pi^2 - (6500*I)*Pi^3 + 771*Pi^4 - 
       11112*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135 + 
    (4500 + (7634*I)*Pi - 10116*Pi^2 + (13628*I)*Pi^3 + 4137*Pi^4 + 
      29832*Zeta[3] + (115560*I)*Pi*Zeta[3])/270 + 
    ((-I/3)*(101*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(81 - 196*Pi^2 - (24*I)*Pi^3 - 192*Zeta[3]))/18 + 
      ((140*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (90*(-1 + RATIO[x])^2) + (-180 + (1155*I)*Pi + 2050*Pi^2 + 
        (600*I)*Pi^3 + 11*Pi^4 + 2520*Zeta[3] - (360*I)*Pi*Zeta[3])/90 + 
      (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        (405 + (570*I)*Pi + 40*Pi^2 + (440*I)*Pi^3 + 22*Pi^4 - 2640*Zeta[3] - 
         (720*I)*Pi*Zeta[3]))/90)/Nc^2 + 
    Nc^2*((-I/3)*(3957*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-1)] - 
      (98*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 - 
      (98*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (58420 + (1433175*I)*Pi - 221310*Pi^2 + (45000*I)*Pi^3 - 2826*Pi^4 + 
        46800*Zeta[3] + (142560*I)*Pi*Zeta[3])/2430 + 
      (RATIO[x]*(1775215 + (181860*I)*Pi - 221220*Pi^2 + (9360*I)*Pi^3 + 
         55386*Pi^4 + 46800*Zeta[3] + (1775520*I)*Pi*Zeta[3]))/2430 - 
      (RATIO[(1 - x)^(-1)]*(1775215 - (55200*I)*Pi - 221220*Pi^2 + 
         (9360*I)*Pi^3 - 61038*Pi^4 + 46800*Zeta[3] + (2047680*I)*Pi*
          Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*(((4*I)/9)*(2017*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(7581*I + 6051*Pi - (67*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(1117 - (1212*I)*Pi - 2049*Pi^2 - (54*I)*Pi^3 + 
         54*Zeta[3]))/81 + (4*RATIO[x]*(-404 - (1212*I)*Pi + 2313*Pi^2 - 
         (54*I)*Pi^3 + 54*Zeta[3]))/81 + 
      (4*(-10997 - (9375*I)*Pi - 1503*Pi^2 + (54*I)*Pi^3 + 54*Zeta[3]))/81) + 
    Nf*(((-8*I)/15)*(960*Pi + (239*I)*Pi^2 + 25*Pi^3)*RATIO[x^(-2)] + 
      Nc^2*((-I/3)*(3129*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-2)] + 
        (I/27)*(35613*I + 28161*Pi + (352*I)*Pi^2 + 792*Pi^3)*RATIO[x^(-1)] + 
        (102329 + (92985*I)*Pi + 16452*Pi^2 - (648*I)*Pi^3 - 432*Zeta[3])/
         162 - (2*RATIO[(1 - x)^(-1)]*(-3031 + (2706*I)*Pi + 4902*Pi^2 + 
           (108*I)*Pi^3 - 108*Zeta[3]))/81 + 
        (4*RATIO[x]*(460 + (1353*I)*Pi - 2763*Pi^2 + (54*I)*Pi^3 - 
           54*Zeta[3]))/81) + ((2*Pi*(2*I + Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (I/3)*(57*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] + 
        ((-57 - (12*I)*Pi + 26*Pi^2)*RATIO[x])/9 + (22*Pi^2*RATIO[x^2])/9 + 
        (163 - (41*I)*Pi - 102*Pi^2 - (24*I)*Pi^3 - 144*Zeta[3])/6 + 
        (I/3)*RATIO[x^(-1)]*(101*I + 57*Pi - (42*I)*Pi^2 + 32*Pi^3 - 
          (144*I)*Zeta[3]))/Nc^2 + (6110 + (58785*I)*Pi - 12579*Pi^2 + 
        (2700*I)*Pi^3 - 22860*Zeta[3])/135 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*RATIO[x^2]*((-806*I)*Pi^2 + 75*Pi^3 - 
        (2430*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-1)]*(-704*I - 11520*Pi - 
        (2683*I)*Pi^2 + 370*Pi^3 + (4980*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-165 - (3348*I)*Pi + 1755*Pi^2 + (100*I)*Pi^3 + 
         840*Zeta[3]))/45 + (RATIO[x]*(-2231 - (6696*I)*Pi + 3480*Pi^2 - 
         (2490*I)*Pi^3 + 15420*Zeta[3]))/45) + 
    Nc*(((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1530*Pi^3)*RATIO[x^(-2)] + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi - 1869*Pi^2 + (1755*I)*Pi^3 - 
         11220*Zeta[3]))/45 + (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[(1 - x)^(-1)]*
       (-3333*Pi - (2745*I)*Pi^2 + 295*Pi^3 + (1410*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(-5359*I + 21115*Pi + (1371*I)*Pi^2 + 
        1030*Pi^3 - (8160*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (106*I)*Pi^3 + 1284*Zeta[3]))/3 + 
      (4*(-203 - (98550*I)*Pi + 5652*Pi^2 - (900*I)*Pi^3 + 33120*Zeta[3]))/
       135) + Nf^2*(Nc*((-4733 - (4632*I)*Pi - 864*Pi^2)/81 + 
        (4*(-277 + (60*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
        (22*((-41*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(1749 - (1353*I)*Pi + 112*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(-56 - (60*I)*Pi + 261*Pi^2)*RATIO[x])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((4*I)/45)*(-545*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-2)] - 
        (2*(53 + (98*I)*Pi + 138*Pi^2)*RATIO[x])/15 - (98*Pi^2*RATIO[x^2])/
         45 + ((4*I)/45)*RATIO[x^(-1)]*(-281*I - 545*Pi - (713*I)*Pi^2 + 
          240*Pi^3 + (360*I)*Zeta[3]) + (2*(217 + (2210*I)*Pi - 269*Pi^2 - 
           (60*I)*Pi^3 + 360*Zeta[3]))/45)/Nc)), 
 G[1, 0, 1, x]*((Nf^2*((196*RATIO[x^(-2)])/15 - (352*RATIO[x^(-1)])/15 + 
       (352*RATIO[x])/15 - (196*RATIO[x^2])/15))/Nc + 
    Nc*((64*(1237 - (540*I)*Pi))/45 + ((32*I)/3)*(3*I + 79*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/15)*(-1631*I + 660*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(1103*I + 1110*Pi)*RATIO[x^(-1)] - 
      ((800*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 5175*Pi)*
       RATIO[x] + (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/45)*(6337*I + 3015*Pi) - ((16*I)/3)*(15*I + 44*Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 780*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(2276*I + 2685*Pi)*RATIO[x^(-1)] + 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + (4*(1234 - (603*I)*Pi)*RATIO[x])/9 + 
      (8 - 16*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*(Nf*((4*(12734 - (5115*I)*Pi))/45 - 
      (64*I)*Pi*RATIO[(1 - x)^(-1)] - (96*I)*Pi*RATIO[x^(-3)] - 
      ((4*I)/5)*(251*I + 210*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[x^(-1)] + 
      ((4*I)/45)*(9406*I + 6315*Pi)*RATIO[x] + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((32*I)/45)*(5968*I + 1275*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((32*I)/15)*(226*I + 225*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(4952*I + 1515*Pi)*RATIO[x^(-1)] + 
      (32*(4952 - (3225*I)*Pi)*RATIO[x])/45 + ((64*I)/15)*(113*I + 420*Pi)*
       RATIO[x^2])) + G[0, 0, 1, x]*
   ((Nf^2*(16*(5 + I*Pi) - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[(1 - x)^(-1)] + 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 - (472*RATIO[x])/15 + 
       (196*RATIO[x^2])/15))/Nc + Nf*((2*(5579 + (930*I)*Pi))/45 + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(3*I + 14*Pi)*RATIO[x^(-1)] - 
      (((4*I)/15)*(-821*I + 630*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*(-70*I + 213*Pi)*RATIO[x] + 
      (2*(19 + (6*I)*Pi) - ((20*I)/3)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + (56*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((-8*I)/45)*(-911*I + 1020*Pi) - ((8*I)/45)*(-1441*I + 1500*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] - 
      (16*I)*(-7*I + 58*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(-1549*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (592*(23 - (60*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*((Nf^2*(-112 + 224*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
       8*RATIO[x]))/Nc + Nc*((16*(5561 - (330*I)*Pi))/45 - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(2*I + 19*Pi)*RATIO[x^(-2)] + (16*I)*(95*I + 53*Pi)*
       RATIO[x^(-1)] + ((224*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(3499*I + 3495*Pi)*RATIO[x] + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((4*I)/45)*(5819*I + 1680*Pi) + ((272*I)/45)*(2*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(2*I + 7*Pi)*RATIO[x^(-2)] - 
      (8*I)*(64*I + 45*Pi)*RATIO[x^(-1)] - ((48*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(2686 - (2235*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(553*I + 645*Pi)*
       RATIO[x^2] + ((-8*I)*(-7*I + Pi) + (16*I)*(-7*I + Pi)*
         RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 24*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, x]*(Nc^3*((16*(293 + (27*I)*Pi))/9 - ((40*I)/3)*(-29*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*(-358*I + 9*Pi)*RATIO[x^(-1)] + 
      (((40*I)/3)*(-29*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*(-179*I + 189*Pi)*RATIO[x] + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-1037*I + 1650*Pi) + (16*I)*(-35*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-1211*I + 255*Pi)*RATIO[x^(-1)] + 
      ((16*I)*(13*I + 19*Pi))/(-1 + RATIO[x])^2 + 
      (16*(3127 - (5835*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((((-16*I)/15)*(-94*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (1568*RATIO[x^(-1)])/15 + 
        8/(3*(-1 + RATIO[x])^2) + (32*(9 + (20*I)*Pi)*RATIO[x])/5 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*(73 + (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/3 - 
        (616*RATIO[x^(-1)])/9 + 88/(3*(-1 + RATIO[x])^2) - 
        ((8*I)/9)*(-77*I + 90*Pi)*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((4*(326 - (735*I)*Pi))/45 + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*(55*I + 54*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/45)*(2011*I + 5115*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + 
      (4*(2 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 
        ((4*I)/3)*(-11*I + 6*Pi)*RATIO[x] + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*(((-4*I)/9)*(-1471*I + 126*Pi) + (4*I)*(-113*I + 22*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/9)*(-1712*I + 45*Pi)*RATIO[x^(-1)] - 
        ((4*I)*(-113*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (32*(214 + (225*I)*Pi)*RATIO[x])/9 - (784*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*((48*I)*Pi - (80*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 - (688*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-8*I)/45)*(-911*I + 4590*Pi) + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*I)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(-21*I + 127*Pi)*RATIO[x^(-1)] + 
      (((8*I)/15)*(-1549*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      (16*(851 - (4185*I)*Pi)*RATIO[x])/45 + ((8*I)/3)*(527*I + 618*Pi)*
       RATIO[x^2]) + Nf^2*((16*(5 - I*Pi) - (2072*RATIO[(1 - x)^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) + ((8*I)/15)*(59*I + 240*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*I)*Pi - (80*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(5579 + (900*I)*Pi))/45 - ((4*I)/45)*(1721*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(9*I + 49*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(-821*I + 270*Pi))/
       (-1 + RATIO[x])^2 + ((56*I)/9)*(5*I + 54*Pi)*RATIO[x] + 
      (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-56*I)*Pi + (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((88*I)*Pi)/(-1 + RATIO[x])^2 + (820*I)*Pi*RATIO[x] - 
        (784*I)*Pi*RATIO[x^2]) + (2*(19 + (2*I)*Pi) - 
        (140*RATIO[(1 - x)^(-1)])/3 - 4/(3*(-1 + RATIO[x])^2) + 
        (8*(7 - (3*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/
       Nc^2)) + G[0, 0, 0, x]*
   (Nc*(((16*I)/45)*(2053*I + 2670*Pi) - ((16*I)/45)*(1864*I + 1635*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      (((16*I)/15)*(842*I + 195*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1054 + (1425*I)*Pi)*RATIO[x])/45 + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*(((-16*I)/9)*(-191*I + 18*Pi) + (4528*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - 1240/(3*(-1 + RATIO[x])^2) + 
      (32*(179 + (189*I)*Pi)*RATIO[x])/9 - (656*I)*Pi*RATIO[x^2]) + 
    Nf*((4*(4 - (1725*I)*Pi))/45 - ((2*I)/45)*(-2249*I + 690*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((8*I)/15)*(-443*I + 75*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*(-2909*I + 915*Pi)*RATIO[x] + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + (-46 - ((4*I)/3)*(35*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[x] + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2*(1853 + (252*I)*Pi))/9 - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] + (104*RATIO[x^(-1)])/9 + 
        ((4*I)*(-127*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-214*I + 225*Pi)*RATIO[x] + (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(((-4*I)/9)*(-113*I + 18*Pi) + (700*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - 176/(3*(-1 + RATIO[x])^2) + 
        (8*(77 + (90*I)*Pi)*RATIO[x])/9 - (72*I)*Pi*RATIO[x^2]) + 
      (((8*I)/5)*(9*I + 10*Pi) + (1628*RATIO[(1 - x)^(-1)])/15 - 
        472/(15*(-1 + RATIO[x])^2) - ((8*I)/5)*(-31*I + 80*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, x]*(Nc*((16*(4948 + (1365*I)*Pi))/45 + 
      (32*I)*(I + 7*Pi)*RATIO[(1 - x)^(-1)] - ((56*I)/15)*(-233*I + 570*Pi)*
       RATIO[x^(-2)] + ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[x^(-1)] - 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 7170*Pi)*
       RATIO[x] + (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-96*I)*Pi + (160*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (656*I)*Pi*RATIO[x^(-2)] + (688*I)*Pi*RATIO[x^(-1)] - 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + (688*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((4*I)/45)*(6337*I + 2190*Pi) - 
      (16*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 1590*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(569*I + 1995*Pi)*RATIO[x^(-1)] + 
      ((48*I)*Pi)/(-1 + RATIO[x])^2 + (8*(617 - (798*I)*Pi)*RATIO[x])/9 + 
      ((8*I)/5)*(201*I + 265*Pi)*RATIO[x^2] + 
      Nc^2*((112*I)*Pi - (176*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (784*I)*Pi*RATIO[x^(-2)] - (820*I)*Pi*RATIO[x^(-1)] + 
        ((176*I)*Pi)/(-1 + RATIO[x])^2 - (820*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (8*(1 - I*Pi) - 16*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[x^(-1)] + (8*(2 + (3*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-I + 3*Pi)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-16*I)*Pi - (72*I)*Pi*RATIO[x^(-2)] + 
        (80*I)*Pi*RATIO[x^(-1)] + (80*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((32*I)*Pi + ((28*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-11*I + 60*Pi)*RATIO[x^(-1)] + 
        (32*(11 - (60*I)*Pi)*RATIO[x])/15 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 0, x]*
   (Nc^3*(-80 + 240*RATIO[(1 - x)^(-1)] - 240/(-1 + RATIO[x])^2 + 
      672*RATIO[x] - 656*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(700/3 - (1828*RATIO[(1 - x)^(-1)])/3 + 
      408/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      (28 - 80*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2 + 8*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + 720*RATIO[x^2] + 
      Nc^2*(116 - 280*RATIO[(1 - x)^(-1)] + 280/(-1 + RATIO[x])^2 - 
        800*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(-448/3 + (4336*RATIO[(1 - x)^(-1)])/3 - 1616/(-1 + RATIO[x])^2 + 
      (5936*RATIO[x])/3 - 3136*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*(Nc^3*(-96 + 160*RATIO[(1 - x)^(-1)] - 656*RATIO[x^(-2)] + 
      688*RATIO[x^(-1)] - 160/(-1 + RATIO[x])^2 + 688*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-16 - 72*RATIO[x^(-2)] + 80*RATIO[x^(-1)] + 
        80*RATIO[x] - 72*RATIO[x^2]) + (32 + 112*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nf*(-164 - (80*RATIO[(1 - x)^(-1)])/3 + 140*RATIO[x^(-2)] - 
      (812*RATIO[x^(-1)])/3 + 48/(-1 + RATIO[x])^2 - 396*RATIO[x] + 
      (-8 - 4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + 400*RATIO[x^2] + Nc^2*(112 - 176*RATIO[(1 - x)^(-1)] + 
        784*RATIO[x^(-2)] - 820*RATIO[x^(-1)] + 176/(-1 + RATIO[x])^2 - 
        820*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(1040 + (608*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1952*RATIO[x^(-1)])/3 - 224/(-1 + RATIO[x])^2 + 2400*RATIO[x] - 
      2288*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/Nc + 
    Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/
     Nc + Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*(Nc*(-992 + (320*RATIO[(1 - x)^(-1)])/3 - 
      1088*RATIO[x^(-2)] + (5696*RATIO[x^(-1)])/3 + 1472*RATIO[x] - 
      1184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(476 + (64*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      (2168*RATIO[x^(-1)])/3 - 360*RATIO[x] + 116*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc*(-3040/3 + (448*RATIO[(1 - x)^(-1)])/3 - 336*RATIO[x^(-2)] + 
      848*RATIO[x^(-1)] + (7568*RATIO[x])/3 - 1936*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1588/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
      240*RATIO[x^(-2)] - 532*RATIO[x^(-1)] - (1652*RATIO[x])/3 + 
      260*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((Nf^2*(16 - 224*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2))/Nc + 
    Nf*(192 + (160*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-2)] + 
      (640*RATIO[x^(-1)])/3 + (40 - 112*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2)/Nc^2 - 64/(-1 + RATIO[x])^2 - 44*RATIO[x] + 
      204*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-352 + (896*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
      (2752*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 - 1008*RATIO[x] + 
      464*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nf*(-3496/3 - 96*RATIO[x^(-3)] - 692*RATIO[x^(-2)] + 
      (4112*RATIO[x^(-1)])/3 + (4112*RATIO[x])/3 - 692*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(7360/3 + 96*RATIO[x^(-3)] + 3136*RATIO[x^(-2)] - 
      (13568*RATIO[x^(-1)])/3 - (13568*RATIO[x])/3 + 3136*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
      80/(-1 + RATIO[x])^2 - 672*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(32 - (3040*RATIO[(1 - x)^(-1)])/3 - (160*RATIO[x^(-1)])/3 + 
      1488/(-1 + RATIO[x])^2 - 3024*RATIO[x] + 3072*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-92 + (1144*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 - 392/(-1 + RATIO[x])^2 + 508*RATIO[x] + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] - 
        88/(-1 + RATIO[x])^2 + 800*RATIO[x] - 784*RATIO[x^2]) - 
      672*RATIO[x^2] + (4 - 8*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2 - 688*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(-2480/3 + 448*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      464/(-1 + RATIO[x])^2 - (8672*RATIO[x])/3 + 2832*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(236/3 - 48*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-1)])/3 - 120/(-1 + RATIO[x])^2 + (1532*RATIO[x])/3 + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 
        820*RATIO[x] - 784*RATIO[x^2]) - 560*RATIO[x^2] + 
      (12 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 + 96*RATIO[x^3])) + 
  G[1, 1, x]*((Nf^2*(156 + ((2*I)/15)*(-145*I + 98*Pi)*RATIO[x^(-2)] - 
       ((4*I)/15)*(-155*I + 88*Pi)*RATIO[x^(-1)] + ((4*I)/15)*(155*I + 88*Pi)*
        RATIO[x] + (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nf*((-2*(12103 - (10874*I)*Pi + 3705*Pi^2))/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] + ((9845 + (14472*I)*Pi - 7980*Pi^2)*
        RATIO[x^(-2)])/45 + (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[x^(-1)])/
       45 + (2*(-7 - (4552*I)*Pi + 3705*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 2130*Pi^2)*RATIO[x^2])/45 + 
      (2*(11 + (4*I)*Pi) - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/3)*(-9*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(21*I + 8*Pi)*
         RATIO[x^(-1)] + (2*(21 + (8*I)*Pi)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((8*(27997 - (9716*I)*Pi + 1770*Pi^2))/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 32*Pi^2*RATIO[x^(-3)] + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(18499 - (4412*I)*Pi + 1830*Pi^2)*RATIO[x])/45 - 
      (8*(6955 - (4893*I)*Pi + 225*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   (Nc^3*((8*(-416 - (439*I)*Pi + 3*Pi^2))/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*Pi*(-716*I + 129*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*(-89 - (98*I)*Pi + 3*Pi^2))/9 + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/9)*Pi*RATIO[x^(-1)] - 
        (((22*I)/9)*(41*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (8*Pi*(-77*I + 15*Pi)*RATIO[x])/9 + 12*Pi^2*RATIO[x^2]) + 
      ((-2*(-3995 - (1506*I)*Pi + 60*Pi^2))/45 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-57 - (304*I)*Pi + 80*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(-1950 + (2561*I)*Pi + 795*Pi^2))/45 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(6869 - (5318*I)*Pi + 2805*Pi^2)*RATIO[x])/45 + 
      ((9845 - (4956*I)*Pi + 840*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 + (8240*I)*Pi - 120*Pi^2)/18 - 
        ((-11079 + (5066*I)*Pi + 612*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*Pi*(-3424*I + 609*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((61 - (48*I)*Pi + 48*Pi^2)/6 - ((-13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + (-19 + 12*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*(-25 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-8*(-3820 + (4357*I)*Pi + 1065*Pi^2))/45 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(31831 - (6916*I)*Pi + 5700*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 945*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 1, x]*
   ((Nf^2*((-2*(683 + (240*I)*Pi + 20*Pi^2))/15 + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
       ((4*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
        (-1 + RATIO[x])^2 + (8*(53 - (44*I)*Pi)*RATIO[x])/15 + 
       ((2*I)/15)*(145*I + 98*Pi)*RATIO[x^2]))/Nc + 
    Nc*((-8*(16242 - (8651*I)*Pi + 1230*Pi^2))/45 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 5*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (4*(-25165 + (3872*I)*Pi + 4560*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1845*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (10438*I)*Pi + 3600*Pi^2)/45 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(-3431 + (3112*I)*Pi + 345*Pi^2)*RATIO[x])/45 - 
      ((9845 - (4956*I)*Pi + 1470*Pi^2)*RATIO[x^2])/45 + 
      ((-55 - (54*I)*Pi + 24*Pi^2)/3 - (4*(-11 - (49*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(-I + 18*Pi)*RATIO[x^(-1)] + (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((2*I)/3)*(-23*I + 8*Pi)*RATIO[x] + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 0, x]*(Nc^3*(((4688*I)/9)*Pi - ((1160*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (328*Pi^2*RATIO[x^(-2)])/3 - (8*((716*I)*Pi + 123*Pi^2)*RATIO[x^(-1)])/
       9 + (((1160*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*Pi*(-716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((584*I)/9)*Pi - ((88*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        12*Pi^2*RATIO[x^(-2)] - (8*((77*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/9 + 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*Pi*(-77*I + 15*Pi)*RATIO[x])/
         9 - 12*Pi^2*RATIO[x^2]) + (((-2*I)/15)*(-683*I + 752*Pi) - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        (28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(49 + (304*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-53 - (152*I)*Pi + 40*Pi^2)*
          RATIO[x])/15 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/
       Nc) + Nc*((8*(-16242 + (6262*I)*Pi + 885*Pi^2))/45 - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-13*I + 37*Pi))/(-1 + RATIO[x])^2 + 
      (4*(25165 - (7456*I)*Pi + 3450*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (22364*I)*Pi + 870*Pi^2)/45 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2)*RATIO[x^(-2)])/15 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[x^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (2*(3431 - (6758*I)*Pi + 2175*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 240*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*(((-5884*I)/9)*Pi + (452*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (392*Pi^2*RATIO[x^(-2)])/3 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[x^(-1)])/9 - ((452*I)*Pi)/(-1 + RATIO[x])^2 - 
        (2*Pi*(-3424*I + 585*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((I/3)*(55*I + 48*Pi) + (44*RATIO[(1 - x)^(-1)])/3 + 
        (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-1 + (7*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(-23 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  Nc^3*((328*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 + 
    (4*((-145*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      ((-2527*I)*Pi + 165*Pi^2 - (205*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + 
       (180*I)*Pi*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-359750 + (12120*I)*Pi + 
       44325*Pi^2 - (66420*I)*Pi^3 + 396*Pi^4 + 376740*Zeta[3] - 
       (1620*I)*Pi*Zeta[3]))/1215 + 
    (2*(-356080 - (340260*I)*Pi + 80595*Pi^2 - (64800*I)*Pi^3 + 1602*Pi^4 + 
       296640*Zeta[3] + (25920*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[x]*(-71950 - (6702*I)*Pi + 8865*Pi^2 - (13284*I)*Pi^3 + 
       6408*Pi^4 + 75348*Zeta[3] + (83268*I)*Pi*Zeta[3]))/243) + 
  Nc*(4*Pi^4*RATIO[x^3] + (2*RATIO[x^2]*(-13910*Pi^2 + (9786*I)*Pi^3 + 
       1599*Pi^4 + 21012*Zeta[3] - (3960*I)*Pi*Zeta[3]))/45 - 
    (2*RATIO[x]*(3240 + 71895*Pi^2 + (15776*I)*Pi^3 + 9537*Pi^4 + 
       218688*Zeta[3] + (7560*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(-1620 + (7098*I)*Pi + 11799*Pi^2 + (11414*I)*Pi^3 + 
       288*Pi^4 - 71280*Zeta[3] - (16200*I)*Pi*Zeta[3]))/135 - 
    (4*((-1939*I)*Pi^3 + 1167*Pi^4 + 11634*Zeta[3] + (18180*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((-5359*I)*Pi - 3147*Pi^2 - (1343*I)*Pi^3 + 1855*Pi^4 + 14086*Zeta[3] + 
       (20520*I)*Pi*Zeta[3]))/45 - 
    (2*(-4248 - (18364*I)*Pi - 91392*Pi^2 + (22790*I)*Pi^3 + 7629*Pi^4 - 
       162948*Zeta[3] + (142560*I)*Pi*Zeta[3]))/135) + 
  Nf^2*(((818 - (1240*I)*Pi + 695*Pi^2 + (724*I)*Pi^3 - 78*Pi^4 - 
        5400*Zeta[3])/45 - ((2*I)/45)*RATIO[x^(-1)]*(185*I + 159*Pi + 
        (165*I)*Pi^2 + 364*Pi^3 + (2520*I)*Zeta[3]) + 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-281*I)*Pi + 162*Pi^2 + (44*I)*Pi^3 + 7*Pi^4 + 996*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(185 + (30*I)*Pi - 6*Pi^2 - 
         (100*I)*Pi^3 + 224*Pi^4 + 2868*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((((-44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 + 
      (I/243)*RATIO[x^(-1)]*(-19973*I - 672*Pi + (2448*I)*Pi^2 + 2916*Pi^3 + 
        (15912*I)*Zeta[3]) - (22*RATIO[(1 - x)^(-1)]*((-53*I)*Pi + 6*Pi^2 - 
         (2*I)*Pi^3 + 12*Zeta[3]))/9 + (-112115 - (83055*I)*Pi + 25650*Pi^2 - 
        (14580*I)*Pi^3 + 756*Pi^4 + 71640*Zeta[3] + (9720*I)*Pi*Zeta[3])/
       1215 - (RATIO[x]*(-19973 - (3324*I)*Pi + 2448*Pi^2 - (2916*I)*Pi^3 + 
         1512*Pi^4 + 15912*Zeta[3] + (19440*I)*Pi*Zeta[3]))/243)) + 
  Nf*(-4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       297*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    (2*((-1096*I)*Pi^3 + 591*Pi^4 + 6576*Zeta[3] + (7920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((704*I)*Pi - 3408*Pi^2 - (1194*I)*Pi^3 + 1089*Pi^4 + 5540*Zeta[3] + 
       (10980*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x]*(-8220 - (990*I)*Pi + 8151*Pi^2 - (1778*I)*Pi^3 + 5121*Pi^4 + 
       46668*Zeta[3] + (50220*I)*Pi*Zeta[3]))/135 + 
    (20940 + (9614*I)*Pi - 55953*Pi^2 + (36686*I)*Pi^3 + 5706*Pi^4 - 
      44292*Zeta[3] + (54000*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-16440 - (13386*I)*Pi - 24912*Pi^2 - (23224*I)*Pi^3 - 
       303*Pi^4 + 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    ((I/18)*RATIO[x^(-1)]*(81*I - 114*Pi + (8*I)*Pi^2 + 12*Pi^3 + 
        (72*I)*Zeta[3]) + (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 28*Pi^4 - 
         840*Zeta[3] + (360*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(405 - 710*Pi^2 - (300*I)*Pi^3 + 56*Pi^4 - 2280*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/90 + (2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (225 + (1155*I)*Pi + 1205*Pi^2 - (90*I)*Pi^3 + 214*Pi^4 + 
        3780*Zeta[3] + (2160*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((1515*I)*Pi + 330*Pi^2 + (170*I)*Pi^3 + 
         198*Pi^4 + 2940*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*((-392*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 - 
      (2*((-565*I)*Pi^3 + 11*Pi^4 + 3390*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((19785*I)*Pi - 
         1410*Pi^2 + (1570*I)*Pi^3 - 22*Pi^4 - 6780*Zeta[3] - 
         (1320*I)*Pi*Zeta[3]))/15 + (RATIO[x^(-1)]*(-1775215 + (55200*I)*Pi + 
         221220*Pi^2 - (317520*I)*Pi^3 + 2313*Pi^4 + 1802160*Zeta[3] - 
         (6480*I)*Pi*Zeta[3]))/2430 + (366727 + (323007*I)*Pi - 88506*Pi^2 + 
        (63828*I)*Pi^3 - 1584*Pi^4 - 299016*Zeta[3] - (24624*I)*Pi*Zeta[3])/
       486 + (RATIO[x]*(-1775215 - (181860*I)*Pi + 221220*Pi^2 - 
         (317520*I)*Pi^3 + 152973*Pi^4 + 1802160*Zeta[3] + 
         (1986120*I)*Pi*Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*((16*I)*(Pi^3 + (6*I)*Zeta[3]) - 
      ((80*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      ((328*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((344*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((328*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (344*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
    Nc*(((-96*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*RATIO[x^2]*((177*I)*Pi^2 + 326*Pi^3 + (1356*I)*Zeta[3]) + 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3147*Pi - (990*I)*Pi^2 + 340*Pi^3 + 
        (3480*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-2)]*
       (-13910*Pi - (10503*I)*Pi^2 + 3870*Pi^3 + (36720*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(2366*I + 25165*Pi - (3984*I)*Pi^2 + 
        5590*Pi^3 + (43140*I)*Zeta[3]) + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi + 2346*Pi^2 - (3465*I)*Pi^3 + 
         13440*Zeta[3]))/45 + (4*(2287 + (78570*I)*Pi - 21258*Pi^2 + 
         (270*I)*Pi^3 + 19620*Zeta[3]))/135) + 
    Nf*((4400 - (19251*I)*Pi + 20670*Pi^2 - (13140*I)*Pi^3 - 57420*Zeta[3])/
       135 + (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*RATIO[(1 - x)^(-1)]*(3243*Pi - (630*I)*Pi^2 + 110*Pi^3 + 
        (2100*I)*Zeta[3]) - (I/45)*RATIO[x^(-2)]*(-9845*Pi - (7142*I)*Pi^2 + 
        3300*Pi^3 + (10260*I)*Zeta[3]) + (I/45)*RATIO[x]*
       (2231*I - 6876*Pi + (5354*I)*Pi^2 + 8760*Pi^3 + (12480*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-1)]*(2231*I + 6862*Pi - (1234*I)*Pi^2 + 7840*Pi^3 + 
        (13800*I)*Zeta[3]) + (4*RATIO[x^2]*(703*Pi^2 - (1095*I)*Pi^3 + 
         1530*Zeta[3]))/45 + Nc^2*(((88*I)/3)*RATIO[(1 - x)^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((392*I)/3)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) + ((410*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((410*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (56*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (392*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      ((4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*RATIO[x^2]*(7*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/9 + 
        (I/3)*(24*I + 11*Pi + (28*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]) + 
        (I/9)*RATIO[x^(-2)]*(27*Pi - (2*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(-57*I - 138*Pi + (4*I)*Pi^2 + 12*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(-57 - (12*I)*Pi - 44*Pi^2 - 
           (12*I)*Pi^3 + 72*Zeta[3]))/9)/Nc^2) + 
    Nf^2*(Nc*(((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((40*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (40*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*RATIO[x^(-2)]*
         (-87*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) + 
        ((2*I)/45)*RATIO[x]*(159*I - 294*Pi + (2*I)*Pi^2 + 480*Pi^3 + 
          (2880*I)*Zeta[3]) + ((2*I)/45)*RATIO[x^(-1)]*(159*I - 636*Pi - 
          (526*I)*Pi^2 + 480*Pi^3 + (2880*I)*Zeta[3]) + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (2*(-648 + (1461*I)*Pi - 208*Pi^2 - (120*I)*Pi^3 + 720*Zeta[3]))/45)/
       Nc)) + G[0, x]*
   (Nc^3*((4*RATIO[x]*(404 + (1212*I)*Pi - 2313*Pi^2 + (2376*I)*Pi^3 - 
         13986*Zeta[3]))/81 + ((4*I)/81)*RATIO[x^(-1)]*
       (1117*I + 1212*Pi - (2049*I)*Pi^2 + 54*Pi^3 + (54*I)*Zeta[3]) + 
      (328*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      (4*((2017*I)*Pi - 165*Pi^2 + (30*I)*Pi^3 + 180*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-7581 + (6051*I)*Pi + 
         67*Pi^2 + (90*I)*Pi^3 + 540*Zeta[3]))/27 + 
      (4*(-11401 - (10587*I)*Pi + 810*Pi^2 - (162*I)*Pi^3 + 1080*Zeta[3]))/
       81) + Nc*(((8*I)/15)*(-1111*Pi - (915*I)*Pi^2 + 20*Pi^3)*
       RATIO[x^(-1)] - (4*RATIO[(1 - x)^(-1)]*(5359 + (21115*I)*Pi - 
         1371*Pi^2 + (2630*I)*Pi^3 - 1440*Zeta[3]))/45 + 
      (((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1500*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[x]*(1183*I - 3333*Pi + 
        (756*I)*Pi^2 + 490*Pi^3 + (11970*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (146*I)*Pi^3 + 1524*Zeta[3]))/3 + 
      (4*(6895 - (78552*I)*Pi + 2313*Pi^2 + (8430*I)*Pi^3 + 2160*Zeta[3]))/
       135) + Nf^2*(Nc*((2*(1749 - (1353*I)*Pi + 112*Pi^2)*
          RATIO[(1 - x)^(-1)])/27 + (4*(-277 + (60*I)*Pi + 213*Pi^2)*
          RATIO[x^(-1)])/81 - (22*((-41*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(56 + (60*I)*Pi - 261*Pi^2 + 
           (270*I)*Pi^3 - 1620*Zeta[3]))/81 + 12*RATIO[x^2]*
         ((-I)*Pi^3 + 6*Zeta[3]) + (-4957 - (4872*I)*Pi + 180*Pi^2 - 
          (108*I)*Pi^3 + 648*Zeta[3])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(29 + (958*I)*Pi - 366*Pi^2 + (30*I)*Pi^3 - 180*Zeta[3]))/45 + 
        ((14*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(281 - (545*I)*Pi + 713*Pi^2 + 1080*Zeta[3]))/
         45 - (4*((-545*I)*Pi + 162*Pi^2 + 1260*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(159 + (294*I)*Pi + 512*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(55*I - 1116*Pi - (585*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((4*I)/45)*RATIO[x^2]*((403*I)*Pi^2 + 195*Pi^3 + (2610*I)*Zeta[3]) + 
      (8*((-960*I)*Pi + 239*Pi^2 - (55*I)*Pi^3 + 180*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(704 - (11520*I)*Pi + 
         2683*Pi^2 - (1090*I)*Pi^3 + 3780*Zeta[3]))/45 + 
      (-583 + (38697*I)*Pi - 6975*Pi^2 - (5190*I)*Pi^3 + 8640*Zeta[3])/135 + 
      (RATIO[x]*(2231 + (6696*I)*Pi - 256*Pi^2 - (440*I)*Pi^3 + 
         13680*Zeta[3]))/45 + ((2*((2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (RATIO[(1 - x)^(-1)]*(101 - (57*I)*Pi - 42*Pi^2 - (12*I)*Pi^3 - 
           264*Zeta[3]))/3 + ((-57*I)*Pi + 2*Pi^2 - (12*I)*Pi^3 - 
          192*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (125 - (49*I)*Pi - 70*Pi^2 - (16*I)*Pi^3 - 192*Zeta[3])/6 + 
        (RATIO[x]*(57 + (12*I)*Pi - 70*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/9 + 
        (2*RATIO[x^2]*(11*Pi^2 - (3*I)*Pi^3 + 18*Zeta[3]))/9)/Nc^2 + 
      Nc^2*((106009 + (103809*I)*Pi - 5652*Pi^2 + (1296*I)*Pi^3 - 
          9936*Zeta[3])/162 - (RATIO[(1 - x)^(-1)]*(35613 - (28161*I)*Pi + 
           352*Pi^2 - (396*I)*Pi^3 - 2376*Zeta[3]))/27 + 
        ((392*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((2*I)/81)*RATIO[x^(-1)]*(3031*I + 2706*Pi - (4902*I)*Pi^2 + 
          108*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(3129*Pi + (282*I)*Pi^2 + 
           44*Pi^3 - (264*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (2*RATIO[x]*(-920 - (2706*I)*Pi + 5526*Pi^2 - (5643*I)*Pi^3 + 
           33318*Zeta[3]))/81))), 
 G[1, 1, 0, 1, x]*(Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/
       Nc + Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, x]*((Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(4768/3 - 1616*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      112/(-1 + RATIO[x])^2 + (208*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-1312/3 + 576*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      112/(-1 + RATIO[x])^2 - (460*RATIO[x])/3 + 
      (-16 + 48*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(Nc*(1088 - (160*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-2)] - (3808*RATIO[x^(-1)])/3 + 624*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-376 - (20*RATIO[(1 - x)^(-1)])/3 + (1048*RATIO[x^(-1)])/3 - 
      36*RATIO[x] + (-32 + 80*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(6128/3 - (128*RATIO[(1 - x)^(-1)])/3 + 112*RATIO[x^(-2)] - 
      1616*RATIO[x^(-1)] - (2512*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-2132/3 + (128*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] + (1180*RATIO[x])/3 + 
      (-40 + 96*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(Nc*(1072 - (3808*RATIO[(1 - x)^(-1)])/3 - 
      (160*RATIO[x^(-1)])/3 - 128/(-1 + RATIO[x])^2 + 656*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-260 + (1048*RATIO[(1 - x)^(-1)])/3 - (20*RATIO[x^(-1)])/3 - 
      268*RATIO[x] + (-8 + 32*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nc^3*((-32*RATIO[(1 - x)^(-1)])/3 - 656*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-112 + (2240*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1184*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 1392*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(-24 - (608*RATIO[(1 - x)^(-1)])/3 + 
      140*RATIO[x^(-2)] - (8*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 + 
      372*RATIO[x] + Nc^2*(20 + (32*RATIO[(1 - x)^(-1)])/3 + 
        784*RATIO[x^(-2)] - (2272*RATIO[x^(-1)])/3 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + 
      (16 - 4*RATIO[x^(-2)] - 48*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (16 + 112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, x]*
   (Nc^3*((1888*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      656/(-1 + RATIO[x])^2 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-752 + (1184*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] + 
      (2240*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 - 112*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(164 - (8*RATIO[(1 - x)^(-1)])/3 - 
      16*RATIO[x^(-2)] - (608*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + Nc^2*(20 - (2272*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 784/(-1 + RATIO[x])^2 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + (40 - 4/(-1 + RATIO[x])^2 - 
        96*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (-96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*(-3632/3 - 96*RATIO[x^(-3)] - 2848*RATIO[x^(-2)] + 
      (12016*RATIO[x^(-1)])/3 + (4336*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 - 656*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 240*RATIO[x] - 
      240*RATIO[x^2]) + Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nf*(1952/3 + 96*RATIO[x^(-3)] + 432*RATIO[x^(-2)] - 
      (2836*RATIO[x^(-1)])/3 - (1828*RATIO[x])/3 + 408*RATIO[x^2] + 
      (32 - 4*RATIO[x^(-2)] - 80*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
      Nc^2*(100 + 784*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 280*RATIO[x] + 
        280*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   (Nc*(-4144/3 + (12016*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
      2848/(-1 + RATIO[x])^2 + (5360*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 + 640*RATIO[(1 - x)^(-1)] - 656/(-1 + RATIO[x])^2 + 
      240*RATIO[x] - 240*RATIO[x^2]) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(1348/3 - (2836*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 432/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      408*RATIO[x^2] + (8 - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        56*RATIO[x^2])/Nc^2 + Nc^2*(100 - 768*RATIO[(1 - x)^(-1)] + 
        784/(-1 + RATIO[x])^2 - 280*RATIO[x] + 280*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(3523*I + 3825*Pi) - ((32*I)/45)*(3311*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(21*I + 5*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 180*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (5400*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((4*(233 - (60*I)*Pi))/15 - (536*RATIO[(1 - x)^(-1)])/5 + 
        196/(15*(-1 + RATIO[x])^2) + ((4*I)/5)*(47*I + 160*Pi)*RATIO[x] + 
        (8*(1 - (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((2*(3251 - (7830*I)*Pi))/45 + ((4*I)/45)*(5137*I + 4335*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(-9*I + 5*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(413*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (2*(83 + (1800*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (8*(7 - (57*I)*Pi)*RATIO[x^2])/
       3 + ((-12*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (40*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(1682*I + 3645*Pi) + ((16*I)/3)*(21*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 180*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(3311*I + 1560*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 4680*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (136/5 + (196*RATIO[x^(-2)])/15 - (536*RATIO[x^(-1)])/5 + 
        (4*(121 + (360*I)*Pi)*RATIO[x])/15 + (8*(1 - (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((4*(1877 - (4725*I)*Pi))/45 - ((16*I)/3)*(-9*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(413*I + 540*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4335*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5040*Pi)*
       RATIO[x] + Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - 
        (6848*RATIO[x^(-1)])/9 + (5066*RATIO[x])/9 - 320*RATIO[x^2]) + 
      (8*(7 - (57*I)*Pi)*RATIO[x^2])/3 + ((-36*I)*Pi + (4*RATIO[x^(-2)])/3 + 
        (20*RATIO[x^(-1)])/3 + (88*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 1, 0, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-1682*I + 1335*Pi) + (16*I)*(7*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 2490*Pi)*RATIO[x^(-2)] - 
      ((224*I)/45)*(473*I + 375*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 1500*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((8*(17 + (10*I)*Pi))/5 + (196*RATIO[x^(-2)])/15 - 
        (536*RATIO[x^(-1)])/5 + (4*(121 - (480*I)*Pi)*RATIO[x])/15 + 
        (8*(1 + (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((4*(1877 + (165*I)*Pi))/45 - (48*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((28*I)/15)*(59*I + 75*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5640*Pi)*RATIO[x] + 
      Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - (6848*RATIO[x^(-1)])/9 + 
        (5066*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((12*I)*Pi + (4*RATIO[x^(-2)])/3 + (20*RATIO[x^(-1)])/3 - 
        (40*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-3523*I + 1275*Pi) - ((224*I)/45)*(473*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] + 
      (16*I)*(7*I + 46*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 2490*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (1740*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (932/15 - (536*RATIO[(1 - x)^(-1)])/5 + 196/(15*(-1 + RATIO[x])^2) - 
        ((4*I)/5)*(-47*I + 120*Pi)*RATIO[x] + (8*(1 + (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((2*(3251 + (2190*I)*Pi))/45 + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] - (48*I)*(-I + 4*Pi)*RATIO[x^(-1)] - 
      (((28*I)/15)*(59*I + 75*Pi))/(-1 + RATIO[x])^2 + 
      (2*(83 + (1920*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((36*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) - (88*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 0, x]*
   (Nc^3*(2392/9 - (5816*RATIO[x^(-1)])/9 + (3328*RATIO[x])/9 - 
      120*RATIO[x^2]) + Nc*(((16*I)/45)*(1082*I + 1725*Pi) - 
      (16*I)*(81*I + 73*Pi)*RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/45)*(1211*I + 1185*Pi)*RATIO[x^(-1)] + 
      ((32*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1553*I + 240*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(268/9 - (632*RATIO[x^(-1)])/9 + (172*RATIO[x])/9) + 
      (((-8*I)/15)*(-143*I + 30*Pi) + 8*RATIO[(1 - x)^(-1)] + 
        (1568*RATIO[x^(-1)])/15 + (4*(191 + (480*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(2486 - (735*I)*Pi))/45 + (8*I)*(32*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[x^(-1)] - ((32*I)*(-2*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (2*(5623 - (5520*I)*Pi)*RATIO[x])/45 + 
      ((24*I)/5)*(57*I + 25*Pi)*RATIO[x^2] + 
      Nc^2*(-3002/9 + (6952*RATIO[x^(-1)])/9 - (3374*RATIO[x])/9 + 
        132*RATIO[x^2]) + ((-2*I)*(-3*I + 2*Pi) - 8*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + (4*(49 + (18*I)*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(4640/9 - (5816*RATIO[(1 - x)^(-1)])/9 - 
      (1168*RATIO[x])/9 - 120*RATIO[x^2]) + 
    Nc*((16*(146 + (1605*I)*Pi))/45 + ((16*I)/45)*(1211*I + 1185*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - 
      (16*I)*(81*I + 73*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(4009*I + 480*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(440/9 - (632*RATIO[(1 - x)^(-1)])/9 - (172*RATIO[x])/9) + 
      (4/5 + (1568*RATIO[(1 - x)^(-1)])/15 + 8*RATIO[x^(-1)] + 
        ((12*I)/5)*(43*I + 40*Pi)*RATIO[x] + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc) + Nf*((2*(4439 - (4290*I)*Pi))/45 - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-2*I + 5*Pi)*RATIO[x^(-2)] + (8*I)*(32*I + 37*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(6689 + (120*I)*Pi)*RATIO[x])/45 + ((24*I)/5)*(57*I + 25*Pi)*
       RATIO[x^2] + Nc^2*(-5188/9 + (6952*RATIO[(1 - x)^(-1)])/9 + 
        (998*RATIO[x])/9 + 132*RATIO[x^2]) + 
      (2*(29 - (14*I)*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] + ((4*I)/3)*(47*I + 54*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc^3*(2584/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
      (5728*RATIO[x^(-1)])/9 + (4528*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(6619 - (3615*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((32*I)/15)*(1094*I + 465*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(15236*I + 5025*Pi)*RATIO[x^(-1)] + 
      (32*(932 + (1365*I)*Pi)*RATIO[x])/45 - ((32*I)/15)*(-421*I + 495*Pi)*
       RATIO[x^2]) + Nf*(((44*I)/45)*(662*I + 525*Pi) + 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-3)] + 
      ((4*I)/15)*(1459*I + 570*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(11663*I + 5790*Pi)*RATIO[x^(-1)] - 
      ((2*I)/45)*(-2249*I + 7080*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3038/9 - (104*RATIO[(1 - x)^(-1)])/9 + (6848*RATIO[x^(-1)])/9 - 
        (5174*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(25*I + 14*Pi) + (16*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 + 
        (4*(35 - (54*I)*Pi)*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/
       Nc^2) + Nf^2*(Nc*(148/9 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (616*RATIO[x^(-1)])/9 + (700*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (-1352/15 - (392*RATIO[x^(-2)])/15 + (1528*RATIO[x^(-1)])/15 + 
        (4*(407 - (360*I)*Pi)*RATIO[x])/15 + ((8*I)/15)*(59*I + 210*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   (Nc^3*(3392/9 - (5728*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-1)])/9 + 
      (2912*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(5957 - (3855*I)*Pi))/45 + ((16*I)/45)*(15236*I + 5025*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/15)*(1094*I + 465*Pi))/
       (-1 + RATIO[x])^2 + (32*(1594 + (1605*I)*Pi)*RATIO[x])/45 - 
      ((32*I)/15)*(-421*I + 495*Pi)*RATIO[x^2]) + 
    Nf*(((2*I)/45)*(11497*I + 8970*Pi) - ((4*I)/45)*(11663*I + 5790*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((4*I)/15)*(1459*I + 570*Pi))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*(-8383*I + 1920*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3640/9 + (6848*RATIO[(1 - x)^(-1)])/9 - (104*RATIO[x^(-1)])/9 - 
        (3970*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(I + 2*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-37*I + 18*Pi)*RATIO[x] + 
        (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(320/9 - (616*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        (356*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (((4*I)/15)*(49*I + 60*Pi) + (1528*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) - ((4*I)/5)*(-57*I + 160*Pi)*RATIO[x] + 
        ((8*I)/15)*(59*I + 210*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, x]*(Nc^3*((-8*(416 + 9*Pi^2))/9 - (656*Pi^2*RATIO[x^(-2)])/3 + 
      (632*Pi^2*RATIO[x^(-1)])/3 + (4*(-2347 + 60*Pi^2)*RATIO[x])/9 - 
      (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-38101 + (15488*I)*Pi + 2610*Pi^2))/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] - (8*(1391 - (1581*I)*Pi + 459*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*
        RATIO[x^(-1)])/45 + ((4*I)/45)*(27409*I + 2882*Pi)*RATIO[x] - 
      (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/45) + 
    Nf*((15783 - (19670*I)*Pi - 1350*Pi^2)/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      32*Pi^2*RATIO[x^(-3)] + ((9845 - (12072*I)*Pi + 3720*Pi^2)*
        RATIO[x^(-2)])/45 - (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
       45 - (2*(-18336 + (3442*I)*Pi + 735*Pi^2)*RATIO[x])/45 + 
      (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((179 - (300*I)*Pi - 28*Pi^2)/6 + ((9 + (20*I)*Pi - 4*Pi^2)*
          RATIO[x^(-2)])/3 + ((4*I)/3)*(17*I + 4*Pi)*RATIO[x^(-1)] + 
        ((13 + (140*I)*Pi + 36*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2743 + 80*Pi^2)/6 + (784*Pi^2*RATIO[x^(-2)])/3 - 
        (758*Pi^2*RATIO[x^(-1)])/3 - (-1231 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-356/9 - 24*Pi^2*RATIO[x^(-2)] + (64*Pi^2*RATIO[x^(-1)])/3 - 
        (1166*RATIO[x])/9 + (902*RATIO[x^2])/9) + 
      ((28*(292 - (99*I)*Pi))/45 + (2*(145 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 - (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
         15 + (4*(-869 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, x]*(Nc^3*((-8*(581 + 9*Pi^2))/9 + (632*Pi^2*RATIO[(1 - x)^(-1)])/
       3 - (656*Pi^2)/(3*(-1 + RATIO[x])^2) + (4*(-1687 + 60*Pi^2)*RATIO[x])/
       9 - (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-44395 + (9076*I)*Pi + 960*Pi^2))/45 + 
      (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (8*(1391 - (1581*I)*Pi + 459*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*(-14821 + (15706*I)*Pi + 3300*Pi^2)*
        RATIO[x])/45 - (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/
       45) + Nf*((29415 - (16702*I)*Pi + 120*Pi^2)/45 - 
      (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 - (12072*I)*Pi + 3720*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(-4704 + (6410*I)*Pi + 2205*Pi^2)*
        RATIO[x])/45 + (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((91 - (12*I)*Pi - 4*Pi^2)/6 + ((4*I)/3)*(17*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (9 + (20*I)*Pi - 4*Pi^2)/
         (3*(-1 + RATIO[x])^2) + ((101 - (148*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((3871 + 80*Pi^2)/6 - (758*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (784*Pi^2)/(3*(-1 + RATIO[x])^2) - (-855 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-620/9 + (64*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (24*Pi^2)/(-1 + RATIO[x])^2 - (638*RATIO[x])/9 + 
        (902*RATIO[x^2])/9) + ((-4*(-1720 - (567*I)*Pi + 30*Pi^2))/45 - 
        (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*(145 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-221 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 1, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 351*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(202 + 9*Pi^2)*RATIO[x^(-1)])/27 - (328*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (4*(2017 + 120*Pi^2)*RATIO[x])/9 - 
      (4*(2017 + 120*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(19758 - (7324*I)*Pi + 315*Pi^2))/45 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 25*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[x^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(21115 - (6842*I)*Pi + 3480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (15950*I)*Pi - 450*Pi^2)/45 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*(11520 - (5962*I)*Pi + 1785*Pi^2)*RATIO[x])/45 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 837*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (4*(451 + 18*Pi^2)*RATIO[x^(-1)])/27 + 
        (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 7*(149 + 8*Pi^2)*RATIO[x] + 
        7*(149 + 8*Pi^2)*RATIO[x^2]) + ((33 + (348*I)*Pi + 28*Pi^2)/6 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - (2*Pi*(-2*I + Pi))/
         (3*(-1 + RATIO[x])^2) - ((57 + (188*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (16*(5 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (80*RATIO[x^(-1)])/27 - (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (902*RATIO[x])/9 - (902*RATIO[x^2])/9) + 
      (((4*I)/45)*(1252*I + 693*Pi) - (4*(-49 + (10*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/15)*(-49*I + 30*Pi)*
         RATIO[x^(-1)] + (28*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-545 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 - (328*Pi^2*RATIO[x^(-2)])/
       3 + (8*(202 + 351*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(2017 + 120*Pi^2)*RATIO[x])/9 - (4*(2017 + 120*Pi^2)*RATIO[x^2])/
       9) + Nc*((8*(19758 - (6098*I)*Pi + 1305*Pi^2))/45 + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (4*(-21115 + (11746*I)*Pi + 480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (18022*I)*Pi - 4080*Pi^2)/45 - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      (2*(-2304 + (778*I)*Pi + 369*Pi^2)*RATIO[x])/9 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (392*Pi^2*RATIO[x^(-2)])/3 - (4*(451 + 837*Pi^2)*RATIO[x^(-1)])/
         27 - 7*(149 + 8*Pi^2)*RATIO[x] + 7*(149 + 8*Pi^2)*RATIO[x^2]) + 
      ((33 - (36*I)*Pi + 4*Pi^2)/6 - ((4*I)/3)*(I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((57 - (196*I)*Pi + 12*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (80*RATIO[(1 - x)^(-1)])/27 - 12*Pi^2*RATIO[x^(-2)] + 
        (16*(5 + 18*Pi^2)*RATIO[x^(-1)])/27 + (902*RATIO[x])/9 - 
        (902*RATIO[x^2])/9) + ((4*(-1252 - (567*I)*Pi + 30*Pi^2))/45 + 
        ((4*I)/15)*(-49*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (28*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-49 + (10*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*(-545 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  Nc^3*((-1394*Pi^4)/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*RATIO[x^2]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*(-40380 + 18325*Pi^2 + 72*Pi^4 + 50760*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(-359750 + 44325*Pi^2 + 396*Pi^4 + 376740*Zeta[3]))/
     1215 + (2*RATIO[(1 - x)^(-1)]*(-359750 + 44325*Pi^2 + 17838*Pi^4 + 
       376740*Zeta[3]))/1215) + 
  Nc*((-4*RATIO[x^(-1)]*(-1620 - (7098*I)*Pi - 8199*Pi^2 + (13966*I)*Pi^3 + 
       648*Pi^4 - 71280*Zeta[3] + (16200*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[(1 - x)^(-1)]*(540 + (2366*I)*Pi + 2733*Pi^2 - (3268*I)*Pi^3 + 
       223*Pi^4 + 15436*Zeta[3] - (27000*I)*Pi*Zeta[3]))/45 + 
    (2*RATIO[x^2]*(21115*Pi^2 - (9294*I)*Pi^3 + 1371*Pi^4 - 23268*Zeta[3] + 
       (36720*I)*Pi*Zeta[3]))/45 - 
    (2*((3502*I)*Pi^3 + 1371*Pi^4 - 21012*Zeta[3] - (49680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*(-1116 - (16483*I)*Pi - 52674*Pi^2 + 
       (20750*I)*Pi^3 + 4425*Pi^4 - 60276*Zeta[3] + (93960*I)*Pi*Zeta[3]))/
     135 - (2*RATIO[x]*(63345*Pi^2 - (30334*I)*Pi^3 + 771*Pi^4 - 
       55092*Zeta[3] + (105840*I)*Pi*Zeta[3]))/135) + 
  Nf*(-(RATIO[x^2]*(3840*Pi^2 - (1642*I)*Pi^3 + 51*Pi^4 - 4384*Zeta[3] + 
        (3840*I)*Pi*Zeta[3]))/15 + ((2612*I)*Pi^3 - 357*Pi^4 - 
      15672*Zeta[3] - (21240*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-5480 + (4462*I)*Pi + 5448*Pi^2 - (3740*I)*Pi^3 - 
       2385*Pi^4 - 232*Zeta[3] - (48600*I)*Pi*Zeta[3]))/90 - 
    (RATIO[x]*(-69120*Pi^2 + (27484*I)*Pi^3 + 4581*Pi^4 + 91344*Zeta[3] - 
       (51840*I)*Pi*Zeta[3]))/270 + 
    (RATIO[x^(-1)]*(16440 - (13386*I)*Pi - 16344*Pi^2 + (12956*I)*Pi^3 + 
       3183*Pi^4 - 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    (-11940 + (17972*I)*Pi + 66849*Pi^2 - (44914*I)*Pi^3 - 9357*Pi^4 + 
      24180*Zeta[3] - (179280*I)*Pi*Zeta[3])/270 + 
    Nc^2*((1666*Pi^4)/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(1775215 - 221220*Pi^2 - 2313*Pi^4 - 1802160*Zeta[3]))/
       2430 - (RATIO[x]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (RATIO[x^2]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (-76302 + 34835*Pi^2 + 234*Pi^4 + 93744*Zeta[3])/108 - 
      (RATIO[(1 - x)^(-1)]*(-1775215 + 221220*Pi^2 + 85851*Pi^4 + 
         1802160*Zeta[3]))/2430) + 
    (((140*I)*Pi^3 - 17*Pi^4 - 840*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(81 - (114*I)*Pi - 16*Pi^2 + 72*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*(-81 + (114*I)*Pi + 16*Pi^2 - (32*I)*Pi^3 + 
         120*Zeta[3]))/18 + (RATIO[x]*(57*Pi^2 - (68*I)*Pi^3 + 32*Pi^4 + 
         376*Zeta[3] + (864*I)*Pi*Zeta[3]))/6 + 
      (-390 + (1240*I)*Pi + 115*Pi^2 + (20*I)*Pi^3 - 108*Pi^4 - 600*Zeta[3] - 
        (3360*I)*Pi*Zeta[3])/60 - (RATIO[x^2]*(285*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30)/Nc^2) + 
  Nf^2*(Nc*((-17*Pi^4)/(5*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(99865 - 12240*Pi^2 - 3672*Pi^4 - 79560*Zeta[3]))/
       1215 + (1947 - 904*Pi^2 - 1944*Zeta[3])/27 - 
      (11*RATIO[x]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (11*RATIO[x^2]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (RATIO[x^(-1)]*(-19973 + 2448*Pi^2 + 15912*Zeta[3]))/243) + 
    ((14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      ((2*I)/45)*RATIO[x^(-1)]*(185*I - 159*Pi + (459*I)*Pi^2 + 56*Pi^3 + 
        (2520*I)*Zeta[3]) - (2*RATIO[(1 - x)^(-1)]*(185 + (159*I)*Pi + 
         459*Pi^2 - (16*I)*Pi^3 + 102*Pi^4 + 2280*Zeta[3]))/45 - 
      (2*(-779 - (966*I)*Pi - 1184*Pi^2 - (27*I)*Pi^3 + 28*Pi^4 + 
         126*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-545*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 528*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(-545*Pi^2 - (126*I)*Pi^3 + 
         290*Pi^4 + 3048*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc) + 
  G[0, x]*(Nc^3*((4*RATIO[x]*(-7581 + 619*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + (656*Zeta[3])/
       (-1 + RATIO[x])^2 + (4*(3543 + 1360*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*(((8*I)/15)*(-1111*Pi + (1005*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(5359 + (6294*I)*Pi - 1407*Pi^2 + (3500*I)*Pi^3 - 
         1800*Zeta[3]))/45 - (((4*I)/45)*(13910*Pi - (57*I)*Pi^2 + 
         2280*Pi^3 + (22860*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(17*Pi^2 - (260*I)*Pi^3 + 12*Zeta[3]))/3 + 
      (4*(-16280 - (18657*I)*Pi + 23238*Pi^2 - (11010*I)*Pi^3 + 
         3780*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*(-2366 - (52985*I)*Pi + 
         7794*Pi^2 - (4030*I)*Pi^3 + 21780*Zeta[3]))/45) + 
    Nf^2*(Nc*((11*(141 + 44*Pi^2))/27 - (4*(-277 + 213*Pi^2)*RATIO[x^(-1)])/
         81 + (2*(-1749 + 155*Pi^2)*RATIO[x])/27 - (44*Pi^2*RATIO[x^2])/3 + 
        (72*Zeta[3])/(-1 + RATIO[x])^2 - (8*RATIO[(1 - x)^(-1)]*
          (28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (2*(749 + (966*I)*Pi - 838*Pi^2 + (60*I)*Pi^3 - 360*Zeta[3]))/45 + 
        ((4*I)/3)*RATIO[x^2]*(I*Pi^2 + 14*Pi^3 + (84*I)*Zeta[3]) + 
        (2*RATIO[(1 - x)^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 720*Zeta[3]))/
         15 - (2*((-435*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-562 + (588*I)*Pi + 581*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(-55*I - 1146*Pi + (1065*I)*Pi^2 + 80*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*(2231 + (26552*I)*Pi - 
         4782*Pi^2 + (6250*I)*Pi^3 - 7200*Zeta[3]))/45 + 
      (RATIO[x]*(1408 - (12972*I)*Pi + 311*Pi^2 - (1640*I)*Pi^3 - 
         1080*Zeta[3]))/45 + ((I/45)*(9845*Pi - (1706*I)*Pi^2 + 2760*Pi^3 + 
         (10440*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-7*Pi^2 + (59*I)*Pi^3 + 72*Zeta[3]))/3 + 
      (2*(1438 + (5121*I)*Pi - 4677*Pi^2 + (6855*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (-((57 + (192*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + ((32*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (I/6)*(39*I + 124*Pi + (4*I)*Pi^2 + 
          12*Pi^3 + (72*I)*Zeta[3]) + ((27*I)*Pi - 14*Pi^2 + 36*Zeta[3])/
         (9*(-1 + RATIO[x])^2) + (RATIO[x]*(101 + (44*I)*Pi + 28*Pi^2 - 
           (20*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(-35613 + 3227*Pi^2 - 2376*Zeta[3]))/27 + 
        (-33075 - 12244*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - (784*Zeta[3])/
         (-1 + RATIO[x])^2 + (4*RATIO[(1 - x)^(-1)]*(460 + 5058*Pi^2 + 
           15093*Zeta[3]))/81))) + 
  G[1, x]*(Nc^3*((4*RATIO[x]*(7581 + 1181*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + 656*RATIO[x^(-2)]*Zeta[3] + 
      (4*(-4038 + 1079*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*((4*(-203 + (225*I)*Pi + 19782*Pi^2 - (2250*I)*Pi^3 - 60840*Zeta[3]))/
       135 + (4*RATIO[x^2]*(17*Pi^2 - (184*I)*Pi^3 - 444*Zeta[3]))/3 + 
      (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3333*Pi - (3015*I)*Pi^2 + 605*Pi^3 + 
        (3990*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-2366*I + 52985*Pi + 
        (7794*I)*Pi^2 + 5450*Pi^3 + (30300*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(13910*Pi - (57*I)*Pi^2 + 4590*Pi^3 + 
        (36720*I)*Zeta[3]) + (4*RATIO[x]*(-5359 - (6294*I)*Pi + 897*Pi^2 + 
         (3240*I)*Pi^3 + 7800*Zeta[3]))/45) + 
    Nf^2*(Nc*((-1947 + 398*Pi^2)/27 - (4*(-277 + 213*Pi^2)*
          RATIO[(1 - x)^(-1)])/81 + (2*(1749 + 241*Pi^2)*RATIO[x])/27 - 
        (44*Pi^2*RATIO[x^2])/3 + 72*RATIO[x^(-2)]*Zeta[3] - 
        (8*RATIO[x^(-1)]*(28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*RATIO[x]*(562 - (588*I)*Pi - 521*Pi^2 + (480*I)*Pi^3 - 
           2880*Zeta[3]))/45 + (4*RATIO[x^2]*(-Pi^2 - (14*I)*Pi^3 + 
           84*Zeta[3]))/3 + (2*(187 + (1554*I)*Pi - 287*Pi^2 - (60*I)*Pi^3 + 
           360*Zeta[3]))/45 + (2*RATIO[x^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 
           720*Zeta[3]))/15 - (2*RATIO[x^(-2)]*((-435*I)*Pi + 49*Pi^2 + 
           2520*Zeta[3]))/45)/Nc) + 
    Nf*((RATIO[x]*(-1408 + (12972*I)*Pi + 529*Pi^2 - (5640*I)*Pi^3 - 
         6360*Zeta[3]))/45 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/45)*RATIO[x^(-1)]*(-2231*I + 26552*Pi + 
        (4782*I)*Pi^2 + 6170*Pi^3 + (6720*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-2)]*(9845*Pi - (1706*I)*Pi^2 + 2730*Pi^3 + 
        (10260*I)*Zeta[3]) + (4*RATIO[x^2]*(-7*Pi^2 + (61*I)*Pi^3 + 
         60*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(165 - (3438*I)*Pi - 
         3195*Pi^2 - (380*I)*Pi^3 + 3720*Zeta[3]))/45 + 
      (7100 - (28674*I)*Pi - 9681*Pi^2 + (9630*I)*Pi^3 + 77040*Zeta[3])/135 + 
      ((-2*Pi*(-2*I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-57 - (192*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/3)*RATIO[x]*(101*I - 44*Pi + (28*I)*Pi^2 + 20*Pi^3 + 
          (120*I)*Zeta[3]) + (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (RATIO[x^(-2)]*((27*I)*Pi - 14*Pi^2 + 36*Zeta[3]))/9 + 
        (163 + (212*I)*Pi + 52*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/6)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(35613 + 5413*Pi^2 - 2376*Zeta[3]))/27 + 
        (38151 - 10058*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[(1 - x)^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - 784*RATIO[x^(-2)]*Zeta[3] + 
        (4*RATIO[x^(-1)]*(460 + 5058*Pi^2 + 15093*Zeta[3]))/81))), 
 G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc + Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 
        352*RATIO[x^(-2)] - (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (20*RATIO[x])/3 - 16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + (20*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 
    1856*RATIO[x^(-1)] + 1856*RATIO[x] + 
    Nf*(Nc*(-1472/3 - 96*RATIO[x^(-3)] - 96*RATIO[x^(-2)] + 
        (1648*RATIO[x^(-1)])/3 + (592*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (-24 - 8*RATIO[x^(-1)] + 72*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2864/3 + 96*RATIO[x^(-3)] + 624*RATIO[x^(-2)] - 
      (4432*RATIO[x^(-1)])/3 - (1360*RATIO[x])/3 + 256*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf*(Nc*(-1072/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
        96/(-1 + RATIO[x])^2 - (208*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (8 - 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2272/3 - (4432*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 624/(-1 + RATIO[x])^2 - (176*RATIO[x])/3 + 
      256*RATIO[x^2])) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-2)] - 
      (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] - 
    256*RATIO[x] + Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-2)] - (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 
      32*RATIO[x^2]) + 608*RATIO[x^2] + 
    Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    Nc^2*(-1168/3 + 560*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      96/(-1 + RATIO[x])^2 - (112*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(700/3 - 332*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + (352*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (-12 + 20*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 40*RATIO[x^2])/
       Nc)) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 
    Nc^2*(-1568/3 + (128*RATIO[(1 - x)^(-1)])/3 - 96*RATIO[x^(-2)] + 
      560*RATIO[x^(-1)] + (688*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(1148/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        332*RATIO[x^(-1)] - (544*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (28 - 32*RATIO[x^(-2)] + 20*RATIO[x^(-1)] - 80*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 
    768*RATIO[x^(-1)] - 1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-400 - (32*RATIO[(1 - x)^(-1)])/3 - 144*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 112*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*(Nc*(208 + (32*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-2)] - 
        (232*RATIO[x^(-1)])/3 - 80*RATIO[x] - 32*RATIO[x^2]) + 
      (16 - 32*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 72*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[1, 0, 0, 0, x]*
   (608 - 768*RATIO[(1 - x)^(-1)] + 544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1920*RATIO[x^2] + Nc^2*(-256 + (1888*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 144/(-1 + RATIO[x])^2 - 400*RATIO[x] + 
      256*RATIO[x^2]) + Nf*(Nc*(96 - (232*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 - 176/(-1 + RATIO[x])^2 + 144*RATIO[x] - 
        32*RATIO[x^2]) + (-16 + 24*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 40*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-16 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 
      (-32 - 224*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc^2) - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nc^2*(-368 + 128*RATIO[(1 - x)^(-1)] - 5104*RATIO[x^(-2)] + 
      5696*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 496*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((4 + 16*RATIO[(1 - x)^(-1)] - 144*RATIO[x^(-2)] + 84*RATIO[x^(-1)] - 
        40*RATIO[x^2])/Nc + Nc*(132 + 80*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 2732*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 64*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(-16 + 160*RATIO[(1 - x)^(-1)] + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nc^2*(-288 + 5696*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 336*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 + 84*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] - 
        144/(-1 + RATIO[x])^2 + 80*RATIO[x] - 40*RATIO[x^2])/Nc + 
      Nc*(4 - 2732*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] + 
        80*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
        64*RATIO[x^2]))) + G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + 
    ((128*I)/15)*(289*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
    (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-1592/45 + (3776*RATIO[(1 - x)^(-1)])/45 - 
      728/(15*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((64*I)/45)*(863*I + 480*Pi) - ((16*I)/45)*(9086*I + 5295*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/15)*(1928*I + 1065*Pi))/
       (-1 + RATIO[x])^2 + (32*(1511 - (120*I)*Pi)*RATIO[x])/45 + 
      ((32*I)/15)*(484*I + 105*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)*(-I + 2*Pi) + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (((16*I)/3)*(-8*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (8*(13 + (3*I)*Pi)*RATIO[x])/3 + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(7321 - (4125*I)*Pi))/45 + ((4*I)/45)*(14263*I + 10335*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
        ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((8*I)/5)*(419*I + 320*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-1901*I + 1065*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (728*RATIO[x^(-2)])/15 + (3776*RATIO[x^(-1)])/45 + 
      (1856*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((32*I)/45)*(1667*I + 1155*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/15)*(1928*I + 1065*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(9086*I + 5295*Pi)*RATIO[x^(-1)] + 
      (32*(1393 - (510*I)*Pi)*RATIO[x])/45 + ((32*I)/15)*(484*I + 105*Pi)*
       RATIO[x^2]) + Nf*((8*(5 - (6*I)*Pi) - ((16*I)/3)*(-8*I + 9*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*(23*I + 27*Pi)*RATIO[x] + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((8*(3931 - (2865*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (96*I)*Pi*RATIO[x^(-3)] - ((8*I)/5)*(419*I + 320*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(14263*I + 10335*Pi)*RATIO[x^(-1)] + 
        ((4*I)/45)*(2983*I + 2145*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(36/5 - (136*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      (-424/15 + (272*RATIO[(1 - x)^(-1)])/5 - 392/(15*(-1 + RATIO[x])^2) - 
        (112*RATIO[x])/15)/Nc^2 + 44/(15*(-1 + RATIO[x])^2) - 
      (136*RATIO[x])/15 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-1813*I + 585*Pi) + ((8*I)/15)*(-3693*I + 700*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-110*I + 69*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 345*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/45)*(-481*I + 90*Pi)*RATIO[x] + (32*(43 - (6*I)*Pi)*RATIO[x^2])/
       3) + Nf*(((12*I)*Pi - ((4*I)/3)*(-13*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 - (56*RATIO[x])/3 + 
        (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (2610*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 3030*Pi)*
         RATIO[(1 - x)^(-1)] + (352*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*(376*I + 183*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 320*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (1395*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + Pi)*
         RATIO[x^2]))) + G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + 
    (128*I)*(4*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*
     RATIO[x^(-2)] - ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(212/15 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 - 
      (136*RATIO[x^(-1)])/45 - (344*RATIO[x])/15 + 
      (-536/15 - (392*RATIO[x^(-2)])/15 + (272*RATIO[x^(-1)])/5 + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1125*Pi) - ((16*I)/9)*(-110*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 345*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 700*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + ((256*I)/45)*(41*I + 45*Pi)*RATIO[x] + 
      (32*(43 - (6*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)*(2*I + 13*Pi) - (4*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-4*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 6*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-I + 30*Pi)*RATIO[x] + (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (4185*I)*Pi))/45 - ((4*I)/9)*(376*I + 183*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 320*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 3030*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (1755*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*((4*(9 - (20*I)*Pi))/5 + ((8*I)/45)*(17*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
      (((-8*I)/15)*(-53*I + 60*Pi) + ((16*I)/5)*(-17*I + 80*Pi)*
         RATIO[(1 - x)^(-1)] - (((56*I)/15)*(-7*I + 60*Pi))/
         (-1 + RATIO[x])^2 - (112*RATIO[x])/15)/Nc^2 - 
      (((4*I)/15)*(11*I + 540*Pi))/(-1 + RATIO[x])^2 - (136*RATIO[x])/15 + 
      16*RATIO[x^2]) + Nc^2*(((-592*I)/45)*(-49*I + 30*Pi) + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((160*I)/9)*(11*I + 9*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 4455*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/45)*(962*I + 435*Pi)*RATIO[x] + 
      (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-52*I)*Pi + ((4*I)/3)*(13*I + 87*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*I)*(-2*I + Pi)*RATIO[x^(-1)] - (((16*I)/3)*(4*I + 33*Pi))/
         (-1 + RATIO[x])^2 + ((8*I)/3)*(7*I + 30*Pi)*RATIO[x] + 
        (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (390*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 28560*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-94*I + 27*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 2560*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (435*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + 5*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nf^2*((4*(53 - (60*I)*Pi))/15 - 
      (32*RATIO[(1 - x)^(-1)])/9 - ((4*I)/15)*(11*I + 540*Pi)*RATIO[x^(-2)] + 
      ((8*I)/45)*(17*I + 900*Pi)*RATIO[x^(-1)] - (344*RATIO[x])/15 + 
      (((-8*I)/15)*(-67*I + 60*Pi) - ((56*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] + ((16*I)/5)*(-17*I + 80*Pi)*RATIO[x^(-1)] + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1500*Pi) + ((160*I)/9)*(11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 4455*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/45)*(328*I + 825*Pi)*
       RATIO[x] + (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-4*I)*(-2*I + 3*Pi) + (16*I)*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(4*I + 33*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(13*I + 87*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x])/3 + (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (1725*I)*Pi))/45 + ((16*I)/9)*(-94*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 2560*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 28560*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (2235*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + 5*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(3304/45 - (6304*RATIO[(1 - x)^(-1)])/45 + (80*RATIO[x^(-2)])/3 - 
      16*RATIO[x^(-1)] + (128 - 224*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)])/
       Nc^2 - (416*RATIO[x])/45 - (24*RATIO[x^2])/5) + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((16*(8179 - (615*I)*Pi))/45 - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*(133*I + 117*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + (32*(122 - (285*I)*Pi)*RATIO[x])/45 + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((4*I)/45)*(16397*I + 2325*Pi) + ((68*I)/45)*(-1516*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)/3)*(19*I + 132*Pi)*RATIO[x^(-2)] - 
        (4*I)*(-17*I + 73*Pi)*RATIO[x^(-1)] + ((80*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(103 - (825*I)*Pi)*RATIO[x])/45 + (8*(13 - (90*I)*Pi)*RATIO[x^2])/
         15) + (8*(2 + (5*I)*Pi) - (12*I)*(-12*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-7*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-61*I + 3*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(31 - (27*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(2672/45 - 16*RATIO[(1 - x)^(-1)] + 
      (128 + 16*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-1)])/Nc^2 - 
      (6304*RATIO[x^(-1)])/45 + 80/(3*(-1 + RATIO[x])^2) + 
      (848*RATIO[x])/45 - (24*RATIO[x^2])/5) + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*((16*(8747 - (375*I)*Pi))/45 + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[(1 - x)^(-1)] - 
      (112*I)*Pi*RATIO[x^(-2)] - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*(133*I + 117*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/45)*(-446*I + 525*Pi)*RATIO[x] + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((32*I)/45)*(2027*I + 120*Pi) - (4*I)*(-17*I + 73*Pi)*
         RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-2)] + 
        ((68*I)/45)*(-1516*I + 165*Pi)*RATIO[x^(-1)] + 
        (((8*I)/3)*(19*I + 132*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/45)*(259*I + 1905*Pi)*RATIO[x] + 
        (8*(13 - (90*I)*Pi)*RATIO[x^2])/15) + 
      (8*(8 + I*Pi) - ((4*I)/3)*(-61*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (12*I)*(-12*I + Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-7*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-5*I + 3*Pi)*RATIO[x] + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 1, x]*
   ((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
    (8*(447 - (30*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/15 - 
    (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 554*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)/45)*(1085*I + 666*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(1161*I + 610*Pi)*RATIO[x^(-1)] + ((8*I)/45)*(178*I + 73*Pi)*
       RATIO[x] + (((-4*I)/15)*(-585*I + 134*Pi) - 
        ((4*I)/15)*(-125*I + 98*Pi)*RATIO[x^(-2)] + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[x^(-1)] + 
        (16*(5 + (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-9589 - (21144*I)*Pi + 120*Pi^2))/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      32*Pi^2*RATIO[x^(-3)] - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2)*
        RATIO[x^(-2)])/15 + (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*
        RATIO[x^(-1)])/45 - (8*(5051 - (1090*I)*Pi + 185*Pi^2)*RATIO[x])/15 + 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-150 + (48*I)*Pi + 23*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*(-32 - (50*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-37 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(17091 + (22688*I)*Pi + 945*Pi^2))/45 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        32*Pi^2*RATIO[x^(-3)] + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2)*
          RATIO[x^(-2)])/45 - (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*
          RATIO[x^(-1)])/15 - (4*(-5927 + (1652*I)*Pi + 75*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-535*I + 394*Pi) + ((4*I)/45)*(1161*I + 610*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((2*I)/45)*(1085*I + 666*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*(-52*I + 7*Pi)*RATIO[x] + (((-4*I)/15)*(-585*I + 106*Pi) + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/15)*(-125*I + 98*Pi))/(-1 + RATIO[x])^2 + 
        (16*(5 - (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-4721 - (3816*I)*Pi + 18*Pi^2))/9 + 
      (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (8*(379 - (402*I)*Pi + 175*Pi^2)*RATIO[x])/
       15 + (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-114 - (12*I)*Pi + 17*Pi^2))/3 - (2*(-32 - (50*I)*Pi + 37*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(-1 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(20895 + (20368*I)*Pi + 375*Pi^2))/45 - 
        (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*Pi^2)/(-1 + RATIO[x])^3 + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (4*(2123 + (668*I)*Pi + 495*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25944*I)*Pi + 270*Pi^2))/45 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[x^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(543 - (158*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1574*I)*Pi + 60*Pi^2))/45 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((80*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/135)*(659*I + 540*Pi)*
       RATIO[x^(-1)] + (4*((11*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(115 - (73*I)*Pi)*RATIO[x])/45 + ((8*I)/45)*(115*I + 33*Pi)*
       RATIO[x^2] + ((4*(253 + (374*I)*Pi + 20*Pi^2))/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((8*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (56*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - ((16*I)/15)*(-5*I + 7*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 + 31*Pi^2))/3 - (4*(-10 + (109*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*((-7*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/
         3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 
        (8*Pi*(-8*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (27188*I)*Pi + 1710*Pi^2))/45 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-4025 + (1292*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25680*I)*Pi + 540*Pi^2))/45 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[x^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(905 - (234*I)*Pi + 45*Pi^2)*RATIO[x])/5 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1414*I)*Pi + 60*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 540*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*((11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*(115 + (7*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/45)*(115*I + 33*Pi)*RATIO[x^2] + 
      ((4*(253 + (346*I)*Pi + 20*Pi^2))/15 + ((8*I)/15)*(49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x] + (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 - (60*I)*Pi + 25*Pi^2))/3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*((-8*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-10 + (109*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*((-7*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (25588*I)*Pi + 1140*Pi^2))/45 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(4025 + (308*I)*Pi + 495*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*((4*RATIO[x^2]*(2715*Pi^2 - (746*I)*Pi^3 + 45*Pi^4 + 1288*Zeta[3] + 
       (120*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(16290*Pi^2 - (4388*I)*Pi^3 + 217*Pi^4 + 7200*Zeta[3] - 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (4*RATIO[x^(-1)]*((205579*I)*Pi + 58158*Pi^2 + (102648*I)*Pi^3 + 
       1080*Pi^4 - 398520*Zeta[3] + (49140*I)*Pi*Zeta[3]))/405 + 
    (2*((-6832*I)*Pi^3 + 1617*Pi^4 + 40992*Zeta[3] - (106920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*(-13388 + (340380*I)*Pi + 149481*Pi^2 + 
       (215352*I)*Pi^3 + 8316*Pi^4 - 406368*Zeta[3] + (187920*I)*Pi*Zeta[3]))/
     405 - (4*RATIO[(1 - x)^(-1)]*((-205579*I)*Pi - 58158*Pi^2 - 
       (64371*I)*Pi^3 + 6138*Pi^4 + 168858*Zeta[3] - (583740*I)*Pi*Zeta[3]))/
     405) + G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*
     RATIO[x^(-2)] + Nf*(((4*(15 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 4*Pi^2 + (7*I)*Pi^3 - 
           42*Zeta[3]))/3 + 2*(2 - (46*I)*Pi - 2*Pi^2 + I*Pi^3 - 6*Zeta[3]) + 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*RATIO[x^2]*((4*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^(-1)]*(69*I - 96*Pi - (11*I)*Pi^2 + 36*Pi^3 + 
          (216*I)*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (22*I)*Pi^2 + 
          66*Pi^3 + (396*I)*Zeta[3]))/Nc + 
      Nc*((-2*RATIO[(1 - x)^(-1)]*((-39274*I)*Pi + 40140*Pi^2 + 
           (1095*I)*Pi^3 - 8730*Zeta[3]))/135 + 
        (4*(28303 - (9969*I)*Pi - 5703*Pi^2 - (9585*I)*Pi^3 - 6885*Zeta[3]))/
         405 + (8*RATIO[x^2]*(21*Pi^2 - (11*I)*Pi^3 - 6*Zeta[3]))/3 + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((2*I)/405)*RATIO[x]*(97414*I + 44556*Pi + (7383*I)*Pi^2 + 
          13905*Pi^3 + (12150*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-2)]*
         (9005*Pi - (14033*I)*Pi^2 + 10200*Pi^3 + (38160*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[x^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          127935*Pi^3 + (450900*I)*Zeta[3]))) + 
    Nf^2*((4*((659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (4*(3616 - (1194*I)*Pi + 1107*Pi^2)*RATIO[x])/405 - 8*Pi^2*RATIO[x^2] + 
      ((56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9 + (4*(324 - (996*I)*Pi + 95*Pi^2 + 
           (60*I)*Pi^3 - 360*Zeta[3]))/45 + ((4*I)/9)*RATIO[x^(-2)]*
         (-75*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) - 
        ((4*I)/15)*RATIO[x^(-1)]*(-27*I - 192*Pi - (180*I)*Pi^2 + 160*Pi^3 + 
          (960*I)*Zeta[3]))/Nc^2 + (2*(692 - (10236*I)*Pi - 3447*Pi^2 + 
         (540*I)*Pi^3 - 3240*Zeta[3]))/405 + ((2*I)/45)*RATIO[x^(-2)]*
       (1085*Pi + (151*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) - 
      ((2*I)/405)*RATIO[x^(-1)]*(2471*I + 17064*Pi + (1242*I)*Pi^2 + 
        5400*Pi^3 + (32400*I)*Zeta[3])) + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((8*RATIO[x]*(123863 - (54282*I)*Pi + 11541*Pi^2 - 
         (9450*I)*Pi^3 - 7290*Zeta[3]))/405 + 
      (8*(-110269 + (24999*I)*Pi + 7617*Pi^2 + (10935*I)*Pi^3 - 
         1620*Zeta[3]))/405 + ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (16574*Pi + (17415*I)*Pi^2 + 885*Pi^3 + (4770*I)*Zeta[3]) + 
      ((4*I)/15)*RATIO[x^(-2)]*(5135*Pi - (4284*I)*Pi^2 + 3780*Pi^3 + 
        (14760*I)*Zeta[3]) - ((4*I)/405)*RATIO[x^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 130320*Pi^3 + 
        (461160*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (30*I)*Pi^3 + 
         12*Zeta[3]))/3)) + 
  Nf^2*(((4*I)/135)*RATIO[x]*((345*I)*Pi^2 + 59*Pi^3 + (462*I)*Zeta[3]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(2471*Pi + (6219*I)*Pi^2 + 5316*Pi^3 + 
      (29160*I)*Zeta[3]) + (4*RATIO[x^2]*(115*Pi^2 - (33*I)*Pi^3 + 
       234*Zeta[3]))/45 + (-2604 + (5744*I)*Pi + 6871*Pi^2 - (2362*I)*Pi^3 + 
      66*Pi^4 + 9276*Zeta[3] - (2160*I)*Pi*Zeta[3])/135 + 
    (2*((-89*I)*Pi^3 + 99*Pi^4 + 534*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-2471*I)*Pi + 6219*Pi^2 - (1146*I)*Pi^3 + 990*Pi^4 + 4140*Zeta[3] - 
       (32400*I)*Pi*Zeta[3]))/405 + ((-8*Pi^2*RATIO[x^2])/3 + 
      ((4*I)/45)*RATIO[x^(-1)]*(-81*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) + (8*RATIO[x]*(15*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/
       45 + (28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(-564 + (1776*I)*Pi + 265*Pi^2 - 
         (586*I)*Pi^3 + 22*Pi^4 + 3516*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 - 
      (4*RATIO[(1 - x)^(-1)]*((81*I)*Pi + 175*Pi^2 - (72*I)*Pi^3 + 88*Pi^4 + 
         432*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi + (88*I)*Pi^2 + 66*Pi^3 + 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) + 
      (RATIO[x^2]*(-38*Pi^2 + (36*I)*Pi^3 + 13*Pi^4 + 136*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/3 - (2*RATIO[x]*(-95*Pi^2 + (40*I)*Pi^3 + 
         21*Pi^4 + 640*Zeta[3] + (660*I)*Pi*Zeta[3]))/15 + 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi + 
         3520*Pi^2 - (960*I)*Pi^3 + 367*Pi^4 + 5760*Zeta[3] - 
         (6120*I)*Pi*Zeta[3]))/90 + (-1440 + (2520*I)*Pi - 240*Pi^2 - 
        (1080*I)*Pi^3 + 167*Pi^4 + 2160*Zeta[3] + (6840*I)*Pi*Zeta[3])/90)/
     Nc + Nc*((-2*RATIO[x^2]*(4025*Pi^2 - (492*I)*Pi^3 + 48*Pi^4 + 
         2676*Zeta[3]))/45 + (RATIO[x]*(24150*Pi^2 - (1352*I)*Pi^3 + 
         1335*Pi^4 + 6456*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 - 
      (2*((-2713*I)*Pi^3 + 287*Pi^4 + 16278*Zeta[3] - (53640*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*((45187*I)*Pi + 77157*Pi^2 + 
         (93432*I)*Pi^3 + 2160*Pi^4 - 343440*Zeta[3] + 
         (104760*I)*Pi*Zeta[3]))/405 + (88168 + (44952*I)*Pi + 268698*Pi^2 + 
        (427344*I)*Pi^3 + 26127*Pi^4 - 828792*Zeta[3] + 
        (660960*I)*Pi*Zeta[3])/810 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 308628*Pi^2 + (216288*I)*Pi^3 - 981*Pi^4 - 
         429120*Zeta[3] + (2648160*I)*Pi*Zeta[3]))/810)) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    Nf^2*((-2*(-7924 + (12624*I)*Pi + 2853*Pi^2))/405 + 
      (2*(2471 - (17064*I)*Pi + 1242*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      (4*((659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (2*((-1085*I)*Pi + 151*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*(-3616 + (1194*I)*Pi + 513*Pi^2)*RATIO[x])/405 + 
      ((4*(564 - (996*I)*Pi + 25*Pi^2))/45 - (4*(9 - (64*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/5 + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/
         15 + (4*((-75*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9)/Nc^2 - 8*Pi^2*RATIO[x^2]) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi + (17415*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (8*RATIO[x]*(-123863 + (54282*I)*Pi + 11679*Pi^2 - (3060*I)*Pi^3 - 
         21330*Zeta[3]))/405 - ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 44640*Pi^3 - 
        (52920*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (18*I)*Pi^3 + 
         84*Zeta[3]))/3 + (4*((5135*I)*Pi + 4284*Pi^2 + (1040*I)*Pi^3 + 
         1680*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (8*(13594 - (29283*I)*Pi + 7548*Pi^2 + (8010*I)*Pi^3 + 3780*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (4*I)*(-5*I + 8*Pi)*RATIO[x] + (2*(36 - (90*I)*Pi + 2*Pi^2 - 
           (3*I)*Pi^3 + 18*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-4*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/3 + 
        (4*((-39*I)*Pi - 22*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 - (192*I)*Pi + 
           22*Pi^2 - (21*I)*Pi^3 + 126*Zeta[3]))/9)/Nc + 
      Nc*(((4*I)/135)*(19637*Pi + (20070*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(21*Pi^2 - (7*I)*Pi^3 - 30*Zeta[3]))/3 - 
        (((2*I)/45)*(9005*Pi - (14033*I)*Pi^2 + 3480*Pi^3 - 
           (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((2*I)/405)*
         RATIO[(1 - x)^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          51345*Pi^3 - (8640*I)*Zeta[3]) + 
        (2*(-40808 + (24618*I)*Pi - 7449*Pi^2 - (17865*I)*Pi^3 + 
           10800*Zeta[3]))/405 + (2*RATIO[x]*(97414 - (44556*I)*Pi - 
           15297*Pi^2 - (4905*I)*Pi^3 + 35910*Zeta[3]))/405))), 
 G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-3788/45 + (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (104*RATIO[x])/9 + 
      (-1976/15 + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (352*RATIO[x])/5 - (392*RATIO[x^2])/15)/
       Nc^2 + (196*RATIO[x^2])/15) + Nc^2*(((8*I)/45)*(20957*I + 3630*Pi) - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + ((16*I)/9)*(101*I + 108*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (8*(14911 + (3360*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 225*Pi)*
       RATIO[x^2]) + Nf*(((-4*I)*(-15*I + 14*Pi) + ((4*I)/3)*(-41*I + 66*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 + I*Pi)*RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (1985*I)*Pi))/15 + ((4*I)/45)*(34693*I + 10725*Pi)*
         RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(13*I + 18*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 460*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-1011*I + 163*Pi)*RATIO[x] + 
        (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (136*RATIO[x^(-2)])/5 + (1856*RATIO[x^(-1)])/45 + 
      (3776*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((16*I)/45)*(3334*I + 285*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(484*I + 15*Pi)*RATIO[x^(-2)] - 
      ((16*I)/45)*(2786*I + 255*Pi)*RATIO[x^(-1)] + 
      (32*(4543 + (570*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(3931 + (285*I)*Pi))/45 - 
        (32*I)*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/15)*(407*I + 30*Pi)*
         RATIO[x^(-2)] + ((4*I)/45)*(2983*I + 75*Pi)*RATIO[x^(-1)] - 
        ((4*I)/45)*(-14263*I + 4155*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (8*(5 + (3*I)*Pi) + (40*RATIO[x^(-2)])/3 - (184*RATIO[x^(-1)])/3 + 
        (8*(19 - (18*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/
       Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((112*(137 + (345*I)*Pi))/45 - ((16*I)/3)*(-13*I + 279*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[x^(-1)] + 
      (((16*I)/3)*(-133*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (16*(1076 - (14685*I)*Pi)*RATIO[x])/45 + ((32*I)/5)*(559*I + 785*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(287 - (1104*I)*Pi))/9 + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*(-134*I + 3*Pi)*RATIO[x^(-1)] - 
        (((8*I)/3)*(-19*I + 246*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(409*I + 5475*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (4*(27 - (10*I)*Pi) + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*(10*I + Pi)*RATIO[x^(-1)] - 
        (((16*I)/3)*(7*I + 6*Pi))/(-1 + RATIO[x])^2 - (8*I)*(-12*I + 11*Pi)*
         RATIO[x] + (128*I)*Pi*RATIO[x^2])/Nc) + 
    Nf^2*(8*(7 + (2*I)*Pi) - (112*RATIO[(1 - x)^(-1)])/3 + 
      (32*RATIO[x^(-1)])/3 + 80/(3*(-1 + RATIO[x])^2) - 
      (16*I)*(-7*I + 10*Pi)*RATIO[x] + ((16*I)/3)*(2*I + 27*Pi)*RATIO[x^2] + 
      ((32*(34 + (15*I)*Pi))/15 - 16*RATIO[(1 - x)^(-1)] + 
        (224*RATIO[x^(-1)])/15 - ((64*I)/5)*(-9*I + 20*Pi)*RATIO[x] + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((8*I)/45)*(20957*I + 5220*Pi) - ((8*I)/3)*(2191*I + 460*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-101*I + 150*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 885*Pi))/(-1 + RATIO[x])^2 + 
      (248*(481 - (990*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 4905*Pi)*
       RATIO[x^2]) + Nf*(((-20*I)*(-3*I + 2*Pi) + ((4*I)/3)*(-41*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 - (11*I)*Pi)*RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (2115*I)*Pi))/15 + ((4*I)/45)*(34693*I + 8490*Pi)*
         RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 700*Pi))/(-1 + RATIO[x])^2 + 
        (4*I)*(337*I + 691*Pi)*RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/
         15)) + Nf^2*(((4*I)/45)*(947*I + 180*Pi) + 
      (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (8*(13 - (180*I)*Pi)*RATIO[x])/9 + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (((8*I)/15)*(247*I + 60*Pi) + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (32*(11 - (40*I)*Pi)*RATIO[x])/5 + 
        ((56*I)/15)*(7*I + 60*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((16*(5836 - (1305*I)*Pi))/45 + ((80*I)/9)*(22*I + 87*Pi)*
       RATIO[(1 - x)^(-1)] + (5968*RATIO[x^(-2)])/15 + 
      ((16*I)/3)*(109*I + 22*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-26281*I + 3330*Pi)*
       RATIO[x] + (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(1268/45 - (32*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/15 - 
      (584*RATIO[x^(-1)])/45 - (488*RATIO[x])/9 + (148*RATIO[x^2])/5 + 
      (536/15 - (112*RATIO[x^(-1)])/15 - (272*RATIO[x])/5 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(16*I + 5*Pi) - (4*I)*(8*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((20*I)/3)*(5*I + 3*Pi)*RATIO[x] + (64*RATIO[x^2])/3)/Nc + 
      Nc*(((4*I)/15)*(4408*I + 945*Pi) - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[(1 - x)^(-1)] - (656*RATIO[x^(-2)])/15 + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 + (162*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/5)*(-1489*I + 200*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nf^2*(4744/45 - (6304*RATIO[(1 - x)^(-1)])/45 + 
      (80*RATIO[x^(-2)])/3 - (80*RATIO[x^(-1)])/3 + 
      (96 - 224*RATIO[(1 - x)^(-1)] - 16*RATIO[x])/Nc^2 - 
      (1856*RATIO[x])/45 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(9034 - (1065*I)*Pi))/45 + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (2224*RATIO[x^(-2)])/3 - 
      (2704*RATIO[x^(-1)])/3 - ((112*I)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*(-5696*I + 1155*Pi)*RATIO[x] + 
      (16*(311 + (10*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((4*(22 + (5*I)*Pi) - (4*I)*(-36*I + 13*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3 + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (4*(23 + (15*I)*Pi)*RATIO[x])/3 + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(16217*I + 3000*Pi) - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[(1 - x)^(-1)] - 
        (488*RATIO[x^(-2)])/3 + (584*RATIO[x^(-1)])/3 + 
        ((80*I)*Pi)/(-1 + RATIO[x])^2 + (8*(6149 + (870*I)*Pi)*RATIO[x])/45 + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(5146 - (2535*I)*Pi))/45 + ((32*I)/45)*(10529*I + 3135*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/15)*(2359*I + 1665*Pi))/
       (-1 + RATIO[x])^2 + (64*(1726 + (3675*I)*Pi)*RATIO[x])/45 + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((-16*I)*Pi - (272*RATIO[(1 - x)^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (16*(29 + (30*I)*Pi)*RATIO[x])/3 - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      ((32*(11 - (15*I)*Pi))/15 - (3056*RATIO[(1 - x)^(-1)])/15 + 
        784/(15*(-1 + RATIO[x])^2) + (16*(31 + (80*I)*Pi)*RATIO[x])/5 + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((4*(3 + (17*I)*Pi) - ((76*I)/3)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(7*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (4*(37 + (45*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-7*I + 15*Pi)*
         RATIO[x^2])/Nc + Nc*(((8*I)/9)*(1186*I + 771*Pi) - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*I)*Pi*RATIO[x^(-1)] - ((96*I)*Pi)/(-1 + RATIO[x])^3 + 
        (((16*I)/3)*(283*I + 174*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/9)*(-1180*I + 2991*Pi)*RATIO[x] + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nc^2*((64*(1459 - (555*I)*Pi))/45 + 
      ((32*I)/9)*(55*I + 189*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/15)*(373*I + 420*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(26281*I + 30660*Pi)*
       RATIO[x] + (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((4*(317 - (180*I)*Pi))/45 - (32*RATIO[(1 - x)^(-1)])/9 + 
      (88*RATIO[x^(-2)])/15 - (584*RATIO[x^(-1)])/45 + 
      ((8*I)/9)*(61*I + 180*Pi)*RATIO[x] + (4*(37 - (180*I)*Pi)*RATIO[x^2])/
       5 + ((8*(67 - (60*I)*Pi))/15 - (112*RATIO[x^(-1)])/15 + 
        ((16*I)/5)*(17*I + 80*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + 
    Nf*(((4*I)*(16*I + Pi) - (16*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*I)*(-3*I + 5*Pi)*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        ((4*I)/3)*(25*I + 87*Pi)*RATIO[x] + (16*(4 - (33*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(((76*I)/15)*(232*I + 65*Pi) - ((16*I)/9)*(94*I + 171*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)/15)*(41*I + 75*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(1652*I + 2235*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 - (952*I)*Pi)*RATIO[x])/3 + 
        ((4*I)/5)*(1489*I + 2560*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf^2*(-16 + 128*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
      160*RATIO[x] + (-32 + 192*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2 + 
        256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2656*RATIO[x^2] + Nf*((136 - 24*RATIO[(1 - x)^(-1)] + 
        16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*(5000/3 - (15080*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
        4576/(-1 + RATIO[x])^2 - (13240*RATIO[x])/3 + 4864*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-7664/3 + (27200*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 8912/(-1 + RATIO[x])^2 + (27136*RATIO[x])/3 - 
      9200*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 2688*RATIO[x^(-1)] - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nf^2*(-16 + 160*RATIO[x] + (-32 + 256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 - 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)] + 
        140*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-108 - 272*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
        40*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 1956*RATIO[x] + 
        1808*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-160 + 640*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      416*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 4304*RATIO[x] - 
      4160*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(128*RATIO[(1 - x)^(-1)] + (192*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] - 1568*RATIO[x^2] + 
    Nf*((-60 + 204*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
        20*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*(-228 - 1812*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 - 292*RATIO[x] + 
        304*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(112 + 4480*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 736*RATIO[x] - 
      736*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] - 2656*RATIO[x^2] + 
    Nf*((-24 - 40*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 8*RATIO[x])/Nc + 
      Nc*(-1472/3 - 64*RATIO[x^(-2)] + (592*RATIO[x^(-1)])/3 + 
        (1648*RATIO[x])/3 - 96*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(2864/3 + 256*RATIO[x^(-2)] - (1360*RATIO[x^(-1)])/3 - 
      (4432*RATIO[x])/3 + 624*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1984*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(4016/3 - 2000*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
      1216/(-1 + RATIO[x])^2 - (19216*RATIO[x])/3 + 6352*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-84 + 124*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 - 76*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-2732/3 + 1372*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        816/(-1 + RATIO[x])^2 + (9436*RATIO[x])/3 - 3232*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(1424 - (7328*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
      1680/(-1 + RATIO[x])^2 - 5920*RATIO[x] + 5888*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-96 + 128*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] - 80/(-1 + RATIO[x])^2 - 72*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-944 + (5264*RATIO[(1 - x)^(-1)])/3 + 
        (176*RATIO[x^(-1)])/3 - 1184/(-1 + RATIO[x])^2 + 2792*RATIO[x] - 
        2864*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 1984*RATIO[x^2] + 
    Nc^2*(-1424/3 + (128*RATIO[(1 - x)^(-1)])/3 - 160*RATIO[x^(-2)] + 
      224*RATIO[x^(-1)] + (2752*RATIO[x])/3 - 528*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-4 + 8*RATIO[x^(-1)] - 12*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(452/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        32*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - (652*RATIO[x])/3 + 
        96*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 
    1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-544 - (32*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-2)] + 
      (1696*RATIO[x^(-1)])/3 + 848*RATIO[x] - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((8 - 16*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(272 + (32*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/3 - 472*RATIO[x] + 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/
     15 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-2645 - (1654*I)*Pi + 60*Pi^2))/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)/9)*Pi*RATIO[x^(-1)] - (2*(-1085 + (294*I)*Pi + 1080*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (4*(147 - (314*I)*Pi + 60*Pi^2)*RATIO[x])/9 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-695 - (406*I)*Pi + 20*Pi^2))/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (4*(125 - (98*I)*Pi + 280*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (8*(-47 - (318*I)*Pi + 80*Pi^2)*RATIO[x])/
         15 + (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-4*(7049 + (3870*I)*Pi + 150*Pi^2))/9 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1616*I)/9)*Pi*RATIO[x^(-1)] - (32*Pi^2)/(-1 + RATIO[x])^3 - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*(8553 - (6783*I)*Pi + 800*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 920*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((2*(-170 - (72*I)*Pi + 19*Pi^2))/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(13 + (12*I)*Pi + 10*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (2*(-96 - (146*I)*Pi + 41*Pi^2)*RATIO[x])/
         3 + (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(32185 + (18028*I)*Pi + 1785*Pi^2))/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((208*I)/9)*Pi*RATIO[x^(-1)] + (32*Pi^2)/(-1 + RATIO[x])^3 + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (2*(8934 - (7822*I)*Pi + 891*Pi^2)*RATIO[x])/9 - 
        (2*(9005 + (15138*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 238*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*(23*I + 18*Pi)*RATIO[x^(-2)] + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[x^(-1)] + ((4*I)/45)*(1161*I + 34*Pi)*RATIO[x] + 
      (2*(1085 - (66*I)*Pi)*RATIO[x^2])/45 + 
      (((4*I)/15)*(585*I + 134*Pi) - (16*RATIO[x^(-2)])/3 - 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x^(-1)] + 
        (8*(145 - (102*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((4*(-9589 + (11988*I)*Pi + 2550*Pi^2))/
       45 - ((1760*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(543 - (172*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(5521 + (3693*I)*Pi + 625*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 620*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-2*(150 + (36*I)*Pi + 19*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(37 + (2*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(32 + (26*I)*Pi + 5*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(-17091 + (12764*I)*Pi + 3375*Pi^2))/45 + 
        ((1504*I)/9)*Pi*RATIO[(1 - x)^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2)*
          RATIO[x^(-2)])/9 + (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/
         45 + (2*(16194 + (23074*I)*Pi + 3495*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 900*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(349 + (119*I)*Pi))/45 + (4*(659 - (96*I)*Pi + 720*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((8*I)/135)*(199*I + 450*Pi)*RATIO[x^(-1)] - (4*((-11*I)*Pi + 90*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (8*(474 - (17*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((8*(215 - (67*I)*Pi))/15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (56*((7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((16*I)/5)*(16*I + 17*Pi)*RATIO[x] + 
        (4*(125 - (98*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(-2747 + (5349*I)*Pi + 405*Pi^2))/45 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[x^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(7037 + (3063*I)*Pi + 570*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 590*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (21*I)*Pi + 15*Pi^2))/3 + (4*(10 - (55*I)*Pi + 44*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] - (8*Pi*(-8*I + 17*Pi))/
         (3*(-1 + RATIO[x])^2) - (4*(32 - (23*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 - (13874*I)*Pi + 315*Pi^2))/45 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[x^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(15216 + (7937*I)*Pi + 1680*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 720*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-4*(-349 - (827*I)*Pi + 30*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[(1 - x)^(-1)] + 
      ((88*I)/15)*Pi*RATIO[x^(-2)] + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[x^(-1)] + (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(474 - (785*I)*Pi + 150*Pi^2)*RATIO[x])/45 - 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((-8*(-215 - (203*I)*Pi + 10*Pi^2))/15 - ((8*I)/15)*(-49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + ((112*I)/15)*Pi*RATIO[x^(-1)] + 
        (16*(-48 - (159*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((8*(2747 + (11130*I)*Pi))/45 - (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 - (16*((-373*I)*Pi + 75*Pi^2)*RATIO[x^(-2)])/
       15 + (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(7037 - (6153*I)*Pi + 1815*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3050*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (33*I)*Pi + 15*Pi^2))/3 + (2*(20 - (62*I)*Pi + 29*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*RATIO[x^(-2)] + 
        4*(-8 - (4*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] - (16*((-7*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (4*(-32 - (109*I)*Pi + 14*Pi^2)*RATIO[x])/
         3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 + (21058*I)*Pi + 1425*Pi^2))/45 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(15216 - (15955*I)*Pi + 4725*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 7080*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(4*Pi^4*RATIO[x^3] + (8*RATIO[x^(-1)]*((123863*I)*Pi - 31536*Pi^2 - 
       (4062*I)*Pi^3 + 540*Pi^4 + (3510*I)*Pi*Zeta[3]))/405 - 
    (2*((6832*I)*Pi^3 + 4311*Pi^4 - 40992*Zeta[3] + (12600*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 
       2618*Pi^4 + 13664*Zeta[3] + (39000*I)*Pi*Zeta[3]))/15 + 
    (2*(13388 - (465534*I)*Pi + 21564*Pi^2 + (17694*I)*Pi^3 + 4995*Pi^4 + 
       207324*Zeta[3] + (48600*I)*Pi*Zeta[3]))/405 - 
    (4*RATIO[x]*(19197*Pi^2 + (477*I)*Pi^3 + 4469*Pi^4 + 74058*Zeta[3] + 
       (70020*I)*Pi*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
      ((205579*I)*Pi + 23706*Pi^2 + (7689*I)*Pi^3 + 18000*Pi^4 + 
       297594*Zeta[3] + (71820*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((-4*((-3616*I)*Pi + 567*Pi^2)*RATIO[x^(-1)])/405 - 
    (2*((89*I)*Pi^3 + 153*Pi^4 - 534*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((2471*I)*Pi + 2385*Pi^2 + (1620*I)*Pi^3 + 
       1224*Pi^4 + 22176*Zeta[3]))/405 + 
    (2*(-1302 - (3465*I)*Pi + 53*Pi^2 - (783*I)*Pi^3 + 84*Pi^4 - 
       354*Zeta[3] + (1080*I)*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(713*Pi^2 - (259*I)*Pi^3 + 140*Pi^4 + 1766*Zeta[3] + 
       (1800*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 504*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((-32*I)/45)*(-30*Pi + 7*Pi^3)*RATIO[x^(-1)] - 
      (28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-81*I)*Pi + 469*Pi^2 + (26*I)*Pi^3 + 
         102*Pi^4 + 2364*Zeta[3]))/45 + 
      (4*(-282 - (483*I)*Pi - 455*Pi^2 - (69*I)*Pi^3 + 28*Pi^4 + 
         942*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(17*Pi^2 - (57*I)*Pi^3 + 112*Pi^4 + 1476*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         392*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/3)*(15*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-1)] + 
      (-288 - (984*I)*Pi - 1124*Pi^2 - (144*I)*Pi^3 - 35*Pi^4 - 
        3168*Zeta[3] + (288*I)*Pi*Zeta[3])/18 - 
      (2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi - 
         1600*Pi^2 - (960*I)*Pi^3 - 979*Pi^4 - 18720*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/90 + (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 
         284*Pi^4 + 360*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(640*Pi^2 - (1980*I)*Pi^3 + 731*Pi^4 + 21600*Zeta[3] + 
         (8640*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(-4*Pi^4*RATIO[x^3] + (2*((2713*I)*Pi^3 + 2321*Pi^4 - 16278*Zeta[3] + 
         (13320*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (88168 + (343980*I)*Pi + 33888*Pi^2 - (38808*I)*Pi^3 - 14031*Pi^4 - 
        770184*Zeta[3] - (74520*I)*Pi*Zeta[3])/810 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 6938*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(55048*Pi^2 + (7156*I)*Pi^3 + 17285*Pi^4 + 238816*Zeta[3] + 
         (292320*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 203940*Pi^2 + (3480*I)*Pi^3 + 70497*Pi^4 + 
         977328*Zeta[3] + (603720*I)*Pi*Zeta[3]))/810 + 
      ((4*I)/405)*RATIO[x^(-1)]*(-48707*Pi - (8559*I)*Pi^2 + 2760*Pi^3 + 
        5940*Pi*Zeta[3]))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*(((8*I)/15)*(2715*Pi + (538*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/405)*RATIO[x^(-1)]*(123863*I + 73305*Pi + (16212*I)*Pi^2 + 
        3600*Pi^3 - (270*I)*Zeta[3]) + ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (-16574*Pi + (11745*I)*Pi^2 + 195*Pi^3 + (1710*I)*Zeta[3]) + 
      ((8*I)/5)*RATIO[x^2]*((404*I)*Pi^2 + 445*Pi^3 + (2840*I)*Zeta[3]) + 
      ((4*I)/405)*(220538*I - 50415*Pi + (22080*I)*Pi^2 + 8100*Pi^3 + 
        (22680*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         99951*Pi^2 - (90990*I)*Pi^3 + 558900*Zeta[3]))/405) + 
    Nf^2*((-4*((-659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[x^(-1)])/405 + 
      (2*(692 + (5055*I)*Pi - 9*Pi^2 + (540*I)*Pi^3 - 3240*Zeta[3]))/405 + 
      ((2*I)/45)*RATIO[x^2]*((271*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) + 
      (2*RATIO[x]*(2471 - (3954*I)*Pi + 4086*Pi^2 - (5400*I)*Pi^3 + 
         32400*Zeta[3]))/405 + 
      ((-56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((16*I)/3)*Pi*RATIO[x^(-2)] + (8*(120 + (30*I)*Pi + 7*Pi^2)*
          RATIO[x^(-1)])/45 + (4*(324 - (465*I)*Pi + 113*Pi^2 + (60*I)*Pi^3 - 
           360*Zeta[3]))/45 + ((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + 
          (360*I)*Zeta[3]) + (4*RATIO[x]*(-27 + (98*I)*Pi + 24*Pi^2 - 
           (160*I)*Pi^3 + 960*Zeta[3]))/15)/Nc^2) + 
    Nf*((((4*I)/3)*(-19*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-2)] - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 68*Pi^2 + (9*I)*Pi^3 - 
           54*Zeta[3]))/3 + (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((8*I)/9)*RATIO[x^2]*((11*I)*Pi^2 + 42*Pi^3 + 
          (180*I)*Zeta[3]) + (4*(3 - (22*I)*Pi + 28*Pi^2 + (5*I)*Pi^3 + 
           27*Zeta[3]))/3 - (4*RATIO[x^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 
           60*Zeta[3]))/3 + (4*RATIO[x]*(69 - (30*I)*Pi + 43*Pi^2 - 
           (54*I)*Pi^3 + 153*Zeta[3]))/9)/Nc + 
      Nc*(((-4*I)/45)*(4025*Pi + (591*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-2)] + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((2*I)/135)*RATIO[(1 - x)^(-1)]*(-39274*Pi + (18540*I)*Pi^2 + 
          3345*Pi^3 + (22230*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
         (97414*I + 72450*Pi + (17112*I)*Pi^2 + 6165*Pi^3 + 
          (47520*I)*Zeta[3]) + ((2*I)/405)*RATIO[x]*(45187*I - 117822*Pi + 
          (76377*I)*Pi^2 + 76275*Pi^3 + (592920*I)*Zeta[3]) + 
        (2*(56606 + (36375*I)*Pi + 39048*Pi^2 - (405*I)*Pi^3 + 
           46170*Zeta[3]))/405 + (2*RATIO[x^2]*(5227*Pi^2 - (5700*I)*Pi^3 + 
           47520*Zeta[3]))/45))) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-16*I)/135)*(-9047*Pi - (675*I)*Pi^2 + 135*Pi^3)*RATIO[x^(-1)] + 
      (4*(-35389 - (299919*I)*Pi + 181605*Pi^2 - (17460*I)*Pi^3 - 
         29700*Zeta[3]))/405 + ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 33120*Pi^3 + 
        (351000*I)*Zeta[3]) + ((4*I)/405)*RATIO[x]*(205579*I - 99444*Pi + 
        (109401*I)*Pi^2 + 91080*Pi^3 + (588600*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(217*Pi^2 - (1785*I)*Pi^3 + 8700*Zeta[3]))/15 + 
      (4*((5135*I)*Pi - 1432*Pi^2 - (800*I)*Pi^3 + 17400*Zeta[3]))/
       (15*(-1 + RATIO[x])^2)) + Nf^2*(((1592*I)/135)*Pi*RATIO[x^(-1)] - 
      (2*((-217*I)*Pi + 55*Pi^2 - 648*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((2*I)/405)*RATIO[x]*(2471*I + 3954*Pi + (4626*I)*Pi^2 + 5400*Pi^3 + 
        (32400*I)*Zeta[3]) + (2*RATIO[x^2]*(-209*Pi^2 - (540*I)*Pi^3 + 
         3240*Zeta[3]))/45 + (2*(-11087 - (19923*I)*Pi + 8649*Pi^2 - 
         (540*I)*Pi^3 + 3240*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-2471 + (2466*I)*Pi + 8784*Pi^2 + 
         25920*Zeta[3]))/405 + 
      ((4*RATIO[x]*(27 - (98*I)*Pi - 194*Pi^2 + (160*I)*Pi^3 - 960*Zeta[3]))/
         15 + (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (4*(-807 - (795*I)*Pi + 697*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 - 
        (4*RATIO[(1 - x)^(-1)]*(81 - (174*I)*Pi + 866*Pi^2 + 2160*Zeta[3]))/
         45 + (4*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-1)] + ((2*I)/9)*RATIO[x]*(138*I + 60*Pi + 
          (107*I)*Pi^2 + 45*Pi^3 + (432*I)*Zeta[3]) + 
        (2*(-88 - (52*I)*Pi + 54*Pi^2 + (23*I)*Pi^3 + 144*Zeta[3]))/3 + 
        (8*RATIO[x^2]*(-10*Pi^2 - (15*I)*Pi^3 + 216*Zeta[3]))/9 + 
        (4*((-39*I)*Pi - 26*Pi^2 + (30*I)*Pi^3 + 432*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 + (36*I)*Pi + 
           44*Pi^2 + (93*I)*Pi^3 + 1296*Zeta[3]))/9)/Nc + 
      Nc*(((-8*I)/135)*(3713*Pi + (270*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
        (2*((-1801*I)*Pi + 463*Pi^2 + (528*I)*Pi^3 - 8496*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + ((2*I)/45)*RATIO[x^2]*((2947*I)*Pi^2 + 
          11640*Pi^3 + (42480*I)*Zeta[3]) - ((2*I)/405)*RATIO[(1 - x)^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 43425*Pi^3 + 
          (195750*I)*Zeta[3]) + (2*(33949 + (217461*I)*Pi - 169503*Pi^2 + 
           (29655*I)*Pi^3 + 99090*Zeta[3]))/405 + 
        (2*RATIO[x]*(45187 + (117822*I)*Pi + 114312*Pi^2 - (98730*I)*Pi^3 + 
           568890*Zeta[3]))/405))), 
 G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + (64*I)*(8*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*RATIO[x^(-2)] + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - (1696*RATIO[x])/45 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        (272*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 + 
      (196*RATIO[x^2])/15) + Nc^2*(((16*I)/45)*(7961*I + 4170*Pi) + 
      ((16*I)/9)*(101*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/15)*(1043*I + 225*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[x^(-1)] - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (6060*I)*Pi)*RATIO[x])/45 + 
      ((16*I)/15)*(1646*I + 225*Pi)*RATIO[x^2]) + 
    Nf*(((-4*I)*(-7*I + 24*Pi) - ((16*I)/3)*(4*I + 9*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 66*Pi)*RATIO[x^(-1)] + (8*I)*(6*I + 11*Pi)*
         RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (418*I)*Pi))/3 - ((16*I)/9)*(13*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 460*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 10725*Pi)*RATIO[x^(-1)] + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 3575*Pi)*
         RATIO[x] + (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-632/45 + (1856*RATIO[(1 - x)^(-1)])/45 - 
      136/(5*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((-16*I)/45)*(-32*I + 15*Pi) - ((16*I)/45)*(2786*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/15)*(484*I + 15*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1241 + (870*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(1141 + (1095*I)*Pi))/45 + 
        ((4*I)/45)*(2983*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*I)*Pi*RATIO[x^(-1)] - (((8*I)/15)*(407*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-821*I + 5205*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (24*(2 + I*Pi) - (184*RATIO[(1 - x)^(-1)])/3 + 
        40/(3*(-1 + RATIO[x])^2) + (8*(13 - (18*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*(((16*I)/45)*(8027*I + 1860*Pi) - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(-133*I + 225*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(-13*I + 279*Pi)*RATIO[x^(-1)] - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(19048 - (13575*I)*Pi)*RATIO[x])/
       45 + ((32*I)/5)*(559*I + 785*Pi)*RATIO[x^2]) + 
    Nf*(Nc*((4*(3730 - (813*I)*Pi))/9 - ((8*I)/9)*(-134*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-19*I + 246*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(7295*I + 4893*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (12 + (8*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(7*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[x^(-1)] + 24*(4 - (7*I)*Pi)*RATIO[x] + (128*I)*Pi*RATIO[x^2])/
       Nc) + Nf^2*(-200/3 + (32*RATIO[(1 - x)^(-1)])/3 + 
      (80*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/3 + 
      (16*(25 - (24*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(2*I + 27*Pi)*
       RATIO[x^2] + (-1424/15 + (224*RATIO[(1 - x)^(-1)])/15 - 
        16*RATIO[x^(-1)] + (32*(103 - (90*I)*Pi)*RATIO[x])/15 + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/45)*(7961*I + 1980*Pi) - ((16*I)/9)*(-101*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/15)*(1043*I + 885*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 460*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (28170*I)*Pi)*RATIO[x])/
       45 + ((16*I)/15)*(1646*I + 4905*Pi)*RATIO[x^2]) + 
    Nf*((-28 - ((32*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 42*Pi)*RATIO[x^(-1)] - (24*I)*(-2*I + 7*Pi)*
         RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (141*I)*Pi))/3 + ((16*I)/9)*(-13*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 700*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 8490*Pi)*RATIO[x^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 8955*Pi)*
         RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/15)) + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - ((32*I)/45)*(-53*I + 180*Pi)*RATIO[x] + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        ((16*I)/15)*(-17*I + 180*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2)) + G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((8*(1237 - (4590*I)*Pi))/45 + ((16*I)/3)*(109*I + 22*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] + 
      ((80*I)/9)*(22*I + 87*Pi)*RATIO[x^(-1)] + 5968/(15*(-1 + RATIO[x])^2) + 
      ((56*I)/45)*(773*I + 90*Pi)*RATIO[x] + 
      (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) - (224*RATIO[x])/45 + (148*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*RATIO[x])/15 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(19*I + 10*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 13*Pi)*RATIO[x^(-1)] - 
        24/(-1 + RATIO[x])^2 - ((4*I)/3)*(-7*I + 15*Pi)*RATIO[x] + 
        (64*RATIO[x^2])/3)/Nc + Nc*((4*I)*(79*I + 131*Pi) + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
        (352*I)*Pi*RATIO[x^(-2)] - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[x^(-1)] - 656/(15*(-1 + RATIO[x])^2) + 
        (16*(311 - (105*I)*Pi)*RATIO[x])/15 - ((4*I)/5)*(-1489*I + 200*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nf^2*(3152/45 - (80*RATIO[(1 - x)^(-1)])/3 - (6304*RATIO[x^(-1)])/45 + 
      80/(3*(-1 + RATIO[x])^2) + (1328*RATIO[x])/45 + 
      (80 - 224*RATIO[x^(-1)] + 16*RATIO[x])/Nc^2 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(6137 - (2130*I)*Pi))/45 - (2704*RATIO[(1 - x)^(-1)])/3 - 
      (112*I)*Pi*RATIO[x^(-2)] + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[x^(-1)] + 2224/(3*(-1 + RATIO[x])^2) + 
      (16*(98 + (975*I)*Pi)*RATIO[x])/45 + (16*(311 + (10*I)*Pi)*RATIO[x^2])/
       5) + Nf*((4*(31 + (10*I)*Pi) - (64*RATIO[(1 - x)^(-1)])/3 + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(-36*I + 13*Pi)*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-31*I + 15*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(9181*I + 6000*Pi) + 
        (584*RATIO[(1 - x)^(-1)])/3 + (80*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[x^(-1)] - 
        488/(3*(-1 + RATIO[x])^2) - ((8*I)/45)*(-887*I + 2130*Pi)*RATIO[x] + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(19127 - (3315*I)*Pi))/45 - (64*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((16*I)/15)*(2359*I + 1665*Pi)*
       RATIO[x^(-2)] + ((32*I)/45)*(10529*I + 3135*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(10529*I + 8130*Pi)*RATIO[x] + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(368/3 - 32*RATIO[x^(-2)] - (272*RATIO[x^(-1)])/3 + 
      ((16*I)/3)*(17*I + 24*Pi)*RATIO[x] - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      (2624/15 + (784*RATIO[x^(-2)])/15 - (3056*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(191*I + 180*Pi)*RATIO[x] + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((24*(1 + (2*I)*Pi) + ((16*I)/3)*(7*I + 9*Pi)*RATIO[x^(-2)] - 
        ((76*I)/3)*(I + 3*Pi)*RATIO[x^(-1)] + (4*(19 + (75*I)*Pi)*RATIO[x])/
         3 - ((16*I)/3)*(-7*I + 15*Pi)*RATIO[x^2])/Nc + 
      Nc*(((16*I)/9)*(2032*I + 483*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(283*I + 174*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[x^(-1)] + 
        (8*(4576 - (3381*I)*Pi)*RATIO[x])/9 + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*I)*Pi*RATIO[x^(-2)] + (64*I)*(8*I + Pi)*RATIO[x^(-1)] - 
    (((16*I)/5)*(-571*I + 320*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - (16*I)*(-5*I + 64*Pi)*
     RATIO[x^2] + Nc^2*((8*(1237 - (510*I)*Pi))/45 + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((32*I)/9)*(55*I + 189*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(373*I + 420*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/45)*(5411*I + 22800*Pi)*RATIO[x] + 
      (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) + ((32*I)/45)*(7*I + 180*Pi)*RATIO[x] + 
      (4*(37 - (180*I)*Pi)*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*(1 + (90*I)*Pi)*RATIO[x])/
         15 + (56*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-4*I)*(-19*I + 14*Pi) + 64*RATIO[(1 - x)^(-1)] - 
        (16*I)*(2*I + Pi)*RATIO[x^(-1)] - ((8*I)*(-3*I + 5*Pi))/
         (-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 177*Pi)*RATIO[x] + 
        (16*(4 - (33*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-4*I)/3)*(-237*I + 121*Pi) - ((4*I)/45)*(1652*I + 2235*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(94*I + 171*Pi)*RATIO[x^(-1)] + 
        (((16*I)/15)*(41*I + 75*Pi))/(-1 + RATIO[x])^2 + 
        (16*(311 - (1460*I)*Pi)*RATIO[x])/15 + ((4*I)/5)*(1489*I + 2560*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 
    128*RATIO[x^(-1)] + 480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1984*RATIO[x^2] + Nf*((16 + 8*RATIO[(1 - x)^(-1)] - 52*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(376/3 - 16*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + 32/(-1 + RATIO[x])^2 - (788*RATIO[x])/3 + 
        384*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-544/3 + 224*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      160/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3 - 816*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf*((24 - 48*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(168 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/3 + 
        96/(-1 + RATIO[x])^2 - 360*RATIO[x] + 560*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-272 + (1696*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 512/(-1 + RATIO[x])^2 + 400*RATIO[x] - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (160 + 1856*RATIO[x^(-2)] + Nf^2*(144*RATIO[x^(-2)] + 
      (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x^(-1)]) - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 76*RATIO[x] - 
        48*RATIO[x^2])/Nc + Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 
        2832*RATIO[x^(-2)] + (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 
        928*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 5504*RATIO[x^(-2)] - 
      (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 1776*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] + 
    Nf^2*(144*RATIO[x^(-2)] + (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 
      128*RATIO[x^(-1)]) - 1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    608*RATIO[x^2] + Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 
        76*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 2832*RATIO[x^(-2)] + 
        (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 928*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 
      5504*RATIO[x^(-2)] - (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 
      1776*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 1472*RATIO[x] + 
    1920*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-56 + 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 
        128*RATIO[x^(-1)] - 152*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-920 + (176*RATIO[(1 - x)^(-1)])/3 - 1184*RATIO[x^(-2)] + 
        (5264*RATIO[x^(-1)])/3 + 2648*RATIO[x] - 2576*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(1296 - (512*RATIO[(1 - x)^(-1)])/3 + 
      1680*RATIO[x^(-2)] - (7328*RATIO[x^(-1)])/3 - 5568*RATIO[x] + 
      5600*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (96 + 128*RATIO[(1 - x)^(-1)] + 480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 
    1600*RATIO[x] + 1984*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-48 - 80*RATIO[x^(-2)] + 124*RATIO[x^(-1)] - 148*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-2704/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        816*RATIO[x^(-2)] + 1372*RATIO[x^(-1)] + (9092*RATIO[x])/3 - 
        2944*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3568/3 + (128*RATIO[(1 - x)^(-1)])/3 + 1216*RATIO[x^(-2)] - 
      2000*RATIO[x^(-1)] - (18032*RATIO[x])/3 + 6064*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] - 2656*RATIO[x^2] + 
    Nc^2*(592/3 - (1360*RATIO[(1 - x)^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 
      (176*RATIO[x])/3 + 912*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-32 + 72*RATIO[(1 - x)^(-1)] - 40/(-1 + RATIO[x])^2 + 8*RATIO[x])/
       Nc + Nc*(-400/3 + (592*RATIO[(1 - x)^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (208*RATIO[x])/3 - 384*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] + (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (112*RATIO[x])/3 + 512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] + 
      (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + (112*RATIO[x])/3 + 
      512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3 + 
      256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] + (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + 
      (896*RATIO[x])/3 + 256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc^2) - 64/(-1 + RATIO[x])^2 + 
    1600*RATIO[x] - 1568*RATIO[x^2] + Nc^2*(208 + 192*RATIO[(1 - x)^(-1)] - 
      5104*RATIO[x^(-2)] + 4480*RATIO[x^(-1)] - 192/(-1 + RATIO[x])^2 + 
      448*RATIO[x] - 448*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-72 - 144*RATIO[x^(-2)] + 204*RATIO[x^(-1)] + 44*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*(-312 - 32*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 1812*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2 - 
        28*RATIO[x] + 16*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 1, 1, x]*(288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 
    64*RATIO[x^(-1)] - 2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nf^2*(128*RATIO[x] + (192*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nc^2*(80 + 416*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 3728*RATIO[x] - 
      3872*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-104 + 72*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - 
        80/(-1 + RATIO[x])^2 + 276*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-352 - 40*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
        272*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 - 1372*RATIO[x] + 
        1520*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      128*RATIO[x] + (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2656*RATIO[x^2] + 
    Nc^2*(-7840/3 - 96*RATIO[x^(-3)] - 8912*RATIO[x^(-2)] + 
      (27200*RATIO[x^(-1)])/3 + (27200*RATIO[x])/3 - 8912*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((144 + 16*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 
        24*RATIO[x] + 16*RATIO[x^2])/Nc + Nc*(6064/3 + 96*RATIO[x^(-3)] + 
        4576*RATIO[x^(-2)] - (15080*RATIO[x^(-1)])/3 - (15080*RATIO[x])/3 + 
        4576*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 + (236*I)*Pi))/45 - ((8*I)/135)*(199*I + 450*Pi)*
       RATIO[(1 - x)^(-1)] - (4*((-11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(659 - (96*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(137 - (32*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((4*(363 - (28*I)*Pi))/15 - (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/
         15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        ((8*I)/15)*(-29*I + 4*Pi)*RATIO[x] + (4*(125 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + Nc^2*((4*(32311 - (4836*I)*Pi + 660*Pi^2))/45 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (1109*I)*Pi + 110*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 770*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-20*(-8 - (12*I)*Pi + 3*Pi^2))/3 - ((32*I)/3)*(-3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (8*((-8*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(10 - (55*I)*Pi + 44*Pi^2)*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-6 + (55*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 + (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (13138*I)*Pi + 2595*Pi^2))/45 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(6211 - (7201*I)*Pi + 420*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 1800*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 - (1420*I)*Pi))/45 + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[(1 - x)^(-1)] + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[x^(-1)] + 
      (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 + (4*(137 + (1504*I)*Pi + 240*Pi^2)*
        RATIO[x])/45 - (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(363 - (328*I)*Pi))/15 + ((112*I)/15)*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/15)*(-49*I + 30*Pi)*RATIO[x^(-1)] + 
        (8*(-29 + (416*I)*Pi + 60*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((4*(32311 - (27174*I)*Pi + 1560*Pi^2))/45 + 
      (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-373*I)*Pi + 75*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (10325*I)*Pi + 1325*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3230*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-40 + (60*I)*Pi + 21*Pi^2))/3 + 4*(-8 - (4*I)*Pi + 3*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*((-7*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(20 - (62*I)*Pi + 29*Pi^2)*RATIO[x^(-1)])/3 - 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (4*(6 + (77*I)*Pi + 26*Pi^2)*
          RATIO[x])/3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (25990*I)*Pi + 3435*Pi^2))/45 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-6211 + (31093*I)*Pi + 2895*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 8160*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((4*I)/9)*(303*I + 142*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*(-1085 + (294*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(175 + (752*I)*Pi + 120*Pi^2)*RATIO[x])/45 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      (((8*I)/15)*(363*I + 164*Pi) - (4*(125 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         15 - (16*(-39 + (208*I)*Pi + 30*Pi^2)*RATIO[x])/15 + 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(35579 - (16932*I)*Pi + 1305*Pi^2))/45 - 
      ((1616*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 32*Pi^2*RATIO[x^(-3)] - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(-3418 + (10955*I)*Pi + 210*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 1100*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((4*(-50 + (21*I)*Pi + 21*Pi^2))/3 - (4*(13 + (12*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*RATIO[x^(-1)])/
         3 - (2*(44 + (82*I)*Pi + 87*Pi^2)*RATIO[x])/3 + 
        (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(6785 - (3622*I)*Pi + 546*Pi^2))/9 + ((208*I)/9)*Pi*
         RATIO[(1 - x)^(-1)] - 32*Pi^2*RATIO[x^(-3)] + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2)*RATIO[x^(-2)])/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(26660 - (69386*I)*Pi + 2535*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-8*I)/45)*(-380*I + 59*Pi) + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((8*I)/9)*(23*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (16*(19 + (8*I)*Pi)*RATIO[x])/45 + (2*(1085 - (66*I)*Pi)*RATIO[x^2])/
       45 + (((112*I)/15)*(15*I + Pi) - ((16*I)/15)*(5*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2) + 
        ((32*I)/15)*(5*I + Pi)*RATIO[x] + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((8*(-13655 + (1173*I)*Pi + 420*Pi^2))/45 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1760*I)/9)*Pi*RATIO[x^(-1)] + (8*(543 - (172*I)*Pi + 36*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-386 + (479*I)*Pi + 85*Pi^2)*RATIO[x])/
       15 + (4*(5135 + (4172*I)*Pi + 800*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*((-4*(24 + (7*I)*Pi + 3*Pi^2) + (4*(37 + (2*I)*Pi + 19*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (2*(20 + (38*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-6070 + (1207*I)*Pi + 285*Pi^2))/45 + 
        (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((1504*I)/9)*Pi*RATIO[x^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*(-1816 - (7202*I)*Pi + 615*Pi^2)*
          RATIO[x])/45 - (2*(9005 + (15138*I)*Pi + 1980*Pi^2)*RATIO[x^2])/
         45 + 16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(-4*Pi^4*RATIO[x^3] - ((4*I)/405)*RATIO[x^(-1)]*
     (-205579*Pi + (23706*I)*Pi^2 + 9132*Pi^3 + (398520*I)*Zeta[3] - 
      49140*Pi*Zeta[3]) + (4*((-644*I)*Pi^3 + 375*Pi^4 + 3864*Zeta[3] + 
       (4680*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-247726*I)*Pi + 63072*Pi^2 + (1932*I)*Pi^3 + 
       3951*Pi^4 + 37152*Zeta[3] + (28620*I)*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 1314*Pi^4 + 13664*Zeta[3] + 
       (39000*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(-7584*Pi^2 + (5646*I)*Pi^3 + 2965*Pi^4 + 44460*Zeta[3] + 
       (92520*I)*Pi*Zeta[3]))/45 - 
    (2*(-13388 + (465534*I)*Pi + 185337*Pi^2 - (54738*I)*Pi^3 + 567*Pi^4 + 
       354708*Zeta[3] + (149040*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((((-52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/405)*RATIO[(1 - x)^(-1)]*(3616*Pi + (567*I)*Pi^2 + 471*Pi^3 + 
      (2826*I)*Zeta[3]) - (I/135)*(-2604*I + 6930*Pi - (5195*I)*Pi^2 + 
      312*Pi^3 - (8760*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
     (2471*Pi - (2385*I)*Pi^2 + 456*Pi^3 - (29160*I)*Zeta[3]) - 
    (2*RATIO[x]*(-341*Pi^2 - (60*I)*Pi^3 + 88*Pi^4 + 608*Zeta[3] + 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 198*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((2*I)/15)*(188*I - 322*Pi + (451*I)*Pi^2 + 28*Pi^3 + (544*I)*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-40*I)*Pi + (7*I)*Pi^3 + 14*Zeta[3]))/15 + 
      (4*RATIO[x^(-1)]*((-81*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 - 
      (4*RATIO[x]*(-409*Pi^2 - (12*I)*Pi^3 + 66*Pi^4 + 156*Zeta[3] + 
         (2160*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi - (40*I)*Pi^2 + 36*Pi^3 - 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) - 
      (2*((34*I)*Pi^3 + 3*Pi^4 - 204*Zeta[3] + (180*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-900*I)*Pi - 540*Pi^2 - 
         (340*I)*Pi^3 - 171*Pi^4 + 240*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 97*Pi^4 + 360*Zeta[3] + 
         (3960*I)*Pi*Zeta[3]))/45 + (-720 - (2460*I)*Pi - 3520*Pi^2 - 
        (1050*I)*Pi^3 + 13*Pi^4 - 10800*Zeta[3] + (4320*I)*Pi*Zeta[3])/45 - 
      (RATIO[x]*(-2200*Pi^2 - (2580*I)*Pi^3 + 589*Pi^4 - 2880*Zeta[3] + 
         (23040*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(4*Pi^4*RATIO[x^3] + ((2*I)/405)*RATIO[x^(-1)]*
       (-45187*Pi + (50985*I)*Pi^2 + 15648*Pi^3 + (343440*I)*Zeta[3] - 
        104760*Pi*Zeta[3]) - (4*((-223*I)*Pi^3 + 69*Pi^4 + 1338*Zeta[3] + 
         (900*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((194828*I)*Pi - 34236*Pi^2 + (1788*I)*Pi^3 - 
         7983*Pi^4 - 76968*Zeta[3] + (23220*I)*Pi*Zeta[3]))/405 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 3874*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(-19028*Pi^2 + (21540*I)*Pi^3 + 4257*Pi^4 + 82544*Zeta[3] + 
         (148320*I)*Pi*Zeta[3]))/90 + (44084 + (171990*I)*Pi + 183615*Pi^2 - 
        (84888*I)*Pi^3 + 2889*Pi^4 + 165240*Zeta[3] + (293220*I)*Pi*Zeta[3])/
       405)) + G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*
     RATIO[x^(-1)] + Nf^2*((2*(3163 + (1101*I)*Pi + 1638*Pi^2))/405 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (4*((-659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (2*(-2471 + (3954*I)*Pi + 792*Pi^2)*RATIO[x])/405 - 
      (542*Pi^2*RATIO[x^2])/45 + ((4*(243 - (171*I)*Pi + 136*Pi^2))/45 + 
        (8*(120 + (30*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + (4*(81 - (294*I)*Pi + 26*Pi^2)*RATIO[x])/45 - 
        (196*Pi^2*RATIO[x^2])/45)/Nc^2) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi - (11745*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(-205579 - (99444*I)*Pi + 30945*Pi^2 + (13320*I)*Pi^3 - 
         37800*Zeta[3]))/405 + ((8*I)/405)*RATIO[(1 - x)^(-1)]*
       (-123863*I - 73305*Pi - (16212*I)*Pi^2 + 360*Pi^3 + 
        (24030*I)*Zeta[3]) + (8*RATIO[x^2]*(-404*Pi^2 - (75*I)*Pi^3 + 
         280*Zeta[3]))/5 + (8*((2715*I)*Pi - 538*Pi^2 - (50*I)*Pi^3 + 
         840*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*(-14959 + (49029*I)*Pi + 12423*Pi^2 + (1440*I)*Pi^3 + 2700*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[x]*(-69 + (30*I)*Pi + Pi^2 - (18*I)*Pi^3 - 9*Zeta[3]))/9 + 
        (8*RATIO[x^2]*(-11*Pi^2 + (9*I)*Pi^3 + 18*Zeta[3]))/9 + 
        (4*((-19*I)*Pi + 9*Pi^2 + 30*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*(26 - (32*I)*Pi + 35*Pi^2 + (3*I)*Pi^3 + 30*Zeta[3]))/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 60*Zeta[3]))/3)/
       Nc + Nc*(((4*I)/135)*(19637*Pi - (9270*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] + (2*RATIO[x^2]*(5227*Pi^2 + (2580*I)*Pi^3 - 
           2160*Zeta[3]))/45 + (((4*I)/45)*(-4025*Pi - (591*I)*Pi^2 + 
           30*Pi^3 + (900*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(48707 - (36225*I)*Pi + 8556*Pi^2 + 
           (585*I)*Pi^3 + 1755*Zeta[3]))/405 + 
        (2*(11419 - (81447*I)*Pi + 9714*Pi^2 + (1440*I)*Pi^3 + 
           19710*Zeta[3]))/405 + (2*RATIO[x]*(45187 + (117822*I)*Pi - 
           17709*Pi^2 - (22455*I)*Pi^3 + 30240*Zeta[3]))/405))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((4*(-240968 - (399363*I)*Pi + 83922*Pi^2 - (35910*I)*Pi^3 - 
         69660*Zeta[3]))/405 + (8*RATIO[x^2]*(217*Pi^2 - (225*I)*Pi^3 - 
         660*Zeta[3]))/15 + (((256*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((16*I)/135)*RATIO[(1 - x)^(-1)]*
       (-9047*Pi - (675*I)*Pi^2 + 780*Pi^3 + (3870*I)*Zeta[3]) - 
      ((4*I)/15)*RATIO[x^(-2)]*(-5135*Pi - (1432*I)*Pi^2 + 360*Pi^3 + 
        (14760*I)*Zeta[3]) + ((4*I)/405)*RATIO[x^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 30600*Pi^3 + 
        (335880*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         85965*Pi^2 + (35370*I)*Pi^3 + 46980*Zeta[3]))/405) + 
    Nf^2*((2*(-13558 - (15969*I)*Pi + 2142*Pi^2))/405 + 
      ((1592*I)/135)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*(2471 - (3954*I)*Pi + 8388*Pi^2)*RATIO[x])/405 - 
      (418*Pi^2*RATIO[x^2])/45 - (2*RATIO[x^(-2)]*((-217*I)*Pi + 55*Pi^2 - 
         648*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-2471 + (2466*I)*Pi + 
         8784*Pi^2 + 25920*Zeta[3]))/405 + 
      ((4*(-726 - (1089*I)*Pi + 164*Pi^2))/45 + 
        (4*(-81 + (294*I)*Pi + 484*Pi^2)*RATIO[x])/45 + 
        (196*Pi^2*RATIO[x^2])/45 - (4*RATIO[x^(-1)]*(81 - (174*I)*Pi + 
           866*Pi^2 + 2160*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45)/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x]*(138 - (60*I)*Pi + 187*Pi^2 - (117*I)*Pi^3 - 
           144*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (26*I)*Pi^2 + 
          36*Pi^3 - (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (138*I + 36*Pi - (44*I)*Pi^2 + 117*Pi^3 - (1152*I)*Zeta[3]) + 
        (16*RATIO[x^2]*(-5*Pi^2 + (9*I)*Pi^3 + 9*Zeta[3]))/9 + 
        (2*(-134 - (32*I)*Pi + 5*Pi^2 + (42*I)*Pi^3 + 144*Zeta[3]))/3)/Nc + 
      Nc*(((-16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((8*I)/135)*RATIO[(1 - x)^(-1)]*(-3713*Pi - (270*I)*Pi^2 + 120*Pi^3 + 
          (1260*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-2)]*
         (-1801*Pi - (463*I)*Pi^2 + 384*Pi^3 + (7632*I)*Zeta[3]) - 
        ((2*I)/405)*RATIO[x]*(-45187*I + 117822*Pi - (61266*I)*Pi^2 + 
          62370*Pi^3 - (94770*I)*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 50130*Pi^3 + 
          (235980*I)*Zeta[3]) + (2*RATIO[x^2]*(-2947*Pi^2 + (3360*I)*Pi^3 + 
           7200*Zeta[3]))/45 + (2*(79136 + (335283*I)*Pi - 81714*Pi^2 + 
           (60615*I)*Pi^3 + 136080*Zeta[3]))/405)))}


==> anc/H_gg_gg_+-+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-4 + 4*RATIO[(1 - x)^(-1)] - 4*RATIO[x], 4*RATIO[x], 
 4 - 4*RATIO[(1 - x)^(-1)], 0, 0, 0}


==> anc/H_gg_gg_+-+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*(-76/9 + (4*I)*Pi + (40*RATIO[(1 - x)^(-1)])/9 - (8*I)*Pi*RATIO[x^(-1)] + 
    G[1, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
    G[1, x]*(20/3 - (4*I)*Pi - (8*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*RATIO[x^(-2)] + (-8 + (8*I)*Pi)*RATIO[x^(-1)]) + 
    (-40/9 - ((8*I)/3)*Pi)*RATIO[x]) + 
  Nc*(304/9 - (4*I)*Pi - (16*Pi^2)/3 + (-268/9 + (16*Pi^2)/3)*
     RATIO[(1 - x)^(-1)] + G[1, 1, x]*(16 + 8*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)]) + (8*I)*Pi*RATIO[x^(-1)] + 
    (268/9 + ((44*I)/3)*Pi - (16*Pi^2)/3)*RATIO[x] + 
    G[1, x]*(-56/3 + (8*I)*Pi + (44/3 + (8*I)*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*I)*Pi*RATIO[x^(-2)] + (8 - (8*I)*Pi)*RATIO[x^(-1)] - 
      (8*I)*Pi*RATIO[x])) + 
  e*(Nf*(-584/27 + ((28*I)/3)*Pi - (16*Pi^2)/9 + (224/27 - (2*Pi^2)/9)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)]) + (((-68*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[1, 1, x]*(-32/3 + (4*I)*Pi + (8*RATIO[(1 - x)^(-1)])/3 + 
        (-44/3 + (8*I)*Pi)*RATIO[x^(-2)] + (68/3 - (8*I)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)]) + G[1, x]*(160/9 - (4*I)*Pi + 2*Pi^2 - 
        (40*RATIO[(1 - x)^(-1)])/9 + (((-44*I)/3)*Pi + 4*Pi^2)*
         RATIO[x^(-2)] + (-68/3 + ((44*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-1)]) + 
      (-224/27 - ((40*I)/9)*Pi + (14*Pi^2)/9)*RATIO[x]) + 
    Nc*(1868/27 - ((16*I)/3)*Pi + (7*Pi^2)/9 - (2*I)*Pi^3 + 
      (-1616/27 + (11*Pi^2)/9 + (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
      (((44*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-1)] + G[0, 1, 1, x]*
       (8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x]) + (1616/27 + ((268*I)/9)*Pi - (77*Pi^2)/9 - (2*I)*Pi^3)*
       RATIO[x] + G[1, 1, 1, x]*(-24 - 8*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 8*RATIO[x]) + 
      G[0, 1, x]*((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[1, 1, x]*(104/3 - (8*I)*Pi + 
        (-44/3 - (8*I)*Pi)*RATIO[(1 - x)^(-1)] + (20/3 - (8*I)*Pi)*
         RATIO[x^(-2)] + (-44/3 + (8*I)*Pi)*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[1, x]*(-352/9 + (16*I)*Pi - (10*Pi^2)/3 + 
        (268/9 - (14*Pi^2)/3)*RATIO[(1 - x)^(-1)] + (((20*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-2)] + (44/3 - ((20*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)] + 
        (14*Pi^2*RATIO[x])/3) + (-112/3 + (112*RATIO[(1 - x)^(-1)])/3 - 
        (112*RATIO[x])/3)*Zeta[3])) + 
  e^2*(Nf*(-3976/81 + ((176*I)/9)*Pi - (107*Pi^2)/27 - I*Pi^3 + 
      (1312/81 - (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (((-472*I)/9)*Pi + (34*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, x]*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*(-4 + (4*I)*Pi + (-44/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (44/3 - (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, x]*
       (44/3 - (4*I)*Pi - (8*RATIO[(1 - x)^(-1)])/3 + (88/3 - (8*I)*Pi)*
         RATIO[x^(-2)] + (-112/3 + (8*I)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)]) + G[0, 0, 1, x]*((-4*I)*Pi - 
        (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, x]*((-4*I)*Pi + 2*Pi^2 + (((-44*I)/3)*Pi + 4*Pi^2)*
         RATIO[x^(-2)] + (((44*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-1)]) + 
      G[1, 1, x]*(-232/9 + (4*I)*Pi - (5*Pi^2)/3 + (40*RATIO[(1 - x)^(-1)])/
         9 + (-268/9 + ((44*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (472/9 - ((44*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*(1112/27 - (8*I)*Pi + (13*Pi^2)/9 + I*Pi^3 + 
        (-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (((-268*I)/9)*Pi + (22*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (-472/9 + ((268*I)/9)*Pi - (20*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-1)]) + 
      (-1312/81 - ((224*I)/27)*Pi + (70*Pi^2)/27 + ((2*I)/3)*Pi^3)*RATIO[x] + 
      (56/9 - (56*RATIO[(1 - x)^(-1)])/9 + (56*RATIO[x])/9)*Zeta[3]) + 
    Nc*(11296/81 - ((92*I)/9)*Pi - (4*Pi^2)/27 + I*Pi^3 + (13*Pi^4)/90 + 
      (-9712/81 + (67*Pi^2)/27 - (13*Pi^4)/90)*RATIO[(1 - x)^(-1)] + 
      (((268*I)/9)*Pi - (22*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-1)] + 
      G[1, 1, 1, 1, x]*(32 + 16*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-2)] - 
        24*RATIO[x^(-1)] - 16*RATIO[x]) + G[0, 0, 1, 1, x]*
       (8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x]) + (9712/81 + ((1616*I)/27)*Pi - (469*Pi^2)/27 - 
        ((11*I)/3)*Pi^3 + (13*Pi^4)/90)*RATIO[x] + G[1, 0, 1, 1, x]*
       (-8 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x]) + G[0, 1, 1, 1, x]*(-16 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 16*RATIO[x]) + 
      G[1, 1, 1, x]*(-152/3 + (8*I)*Pi + (44/3 + (8*I)*Pi)*
         RATIO[(1 - x)^(-1)] + (-40/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (64/3 - (8*I)*Pi)*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[0, 0, 1, x]*((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 1, x]*(16 - (8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (20/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-20/3 + (8*I)*Pi)*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 1, x]*((-8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[1, 1, x]*(640/9 - (16*I)*Pi + (8*Pi^2)/3 + 
        (-268/9 + 4*Pi^2)*RATIO[(1 - x)^(-1)] + 
        (136/9 - ((20*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (-268/9 + ((20*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x]) + G[0, 1, x]*((16*I)*Pi - 4*Pi^2 - 
        4*Pi^2*RATIO[(1 - x)^(-1)] + (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-2)] + 
        (((-20*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)] + 4*Pi^2*RATIO[x]) + 
      (-308/9 - ((56*I)/3)*Pi + (308/9 + ((56*I)/3)*Pi)*RATIO[(1 - x)^(-1)] + 
        (-308/9 - ((56*I)/3)*Pi)*RATIO[x])*Zeta[3] + 
      G[1, x]*(-2144/27 + (32*I)*Pi - (58*Pi^2)/9 - (2*I)*Pi^3 + 
        (1616/27 - (11*Pi^2)/9 - (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (((136*I)/9)*Pi - (10*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (268/9 - ((136*I)/9)*Pi + (8*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-1)] + 
        (2*I)*Pi^3*RATIO[x] + (56/3 - (56*RATIO[(1 - x)^(-1)])/3 + 
          (56*RATIO[x])/3)*Zeta[3]))) + 
  e^3*(Nf*(-25448/243 + ((1072*I)/27)*Pi - (646*Pi^2)/81 - ((7*I)/3)*Pi^3 + 
      (227*Pi^4)/540 + (7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, 1, x]*(16 + 32*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)]) + G[0, 0, 1, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + (((-3032*I)/27)*Pi + (236*Pi^2)/9 + 
        ((17*I)/3)*Pi^3 - (2*Pi^4)/3)*RATIO[x^(-1)] + 
      G[0, 0, 0, 1, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 1, x]*(-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, 1, x]*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*(-4 + (4*I)*Pi + (-44/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (44/3 - (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       (-56/3 + (4*I)*Pi + (8*RATIO[(1 - x)^(-1)])/3 + 
        (-44 + (8*I)*Pi)*RATIO[x^(-2)] + (52 - (8*I)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, x]*(8 - (4*I)*Pi + (88/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-88/3 + (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       (4 - (4*I)*Pi + (44/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-44/3 + (8*I)*Pi)*RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*
       ((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, x]*((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*
       ((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, x]*((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)]) + G[0, 0, 1, x]*((-4*I)*Pi + 2*Pi^2 + 
        (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-2)] + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-1)]) + G[1, 1, 1, x]*(304/9 - (4*I)*Pi + (4*Pi^2)/3 - 
        (40*RATIO[(1 - x)^(-1)])/9 + (536/9 - ((44*I)/3)*Pi + (8*Pi^2)/3)*
         RATIO[x^(-2)] + (-740/9 + ((44*I)/3)*Pi - (8*Pi^2)/3)*
         RATIO[x^(-1)]) + G[0, 1, 1, x]*(-8 + (4*I)*Pi - (5*Pi^2)/3 + 
        (-268/9 + ((44*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (268/9 - ((44*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((4*I)*Pi - 2*Pi^2 + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-2)] + (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((-8*I)*Pi + 2*Pi^2 + I*Pi^3 + 
        (((-268*I)/9)*Pi + (22*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (((268*I)/9)*Pi - (22*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-1)]) + 
      (-7808/243 - ((1312*I)/81)*Pi + (392*Pi^2)/81 + ((10*I)/9)*Pi^3 - 
        (73*Pi^4)/540)*RATIO[x] + (532/27 - ((28*I)/3)*Pi - 
        (280*RATIO[(1 - x)^(-1)])/27 + ((56*I)/3)*Pi*RATIO[x^(-1)] + 
        (280/27 + ((56*I)/9)*Pi)*RATIO[x])*Zeta[3] + 
      G[1, 1, x]*(-1544/27 + (8*I)*Pi - (10*Pi^2)/9 - I*Pi^3 + 
        (224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
        (-1616/27 + ((268*I)/9)*Pi - (55*Pi^2)/9 - (2*I)*Pi^3)*
         RATIO[x^(-2)] + (3032/27 - ((268*I)/9)*Pi + (49*Pi^2)/9 + 
          (2*I)*Pi^3)*RATIO[x^(-1)] + (28/3 + (56*RATIO[x^(-2)])/3 - 
          (56*RATIO[x^(-1)])/3)*Zeta[3]) + G[1, x]*(7192/81 - (16*I)*Pi + 
        (68*Pi^2)/27 + I*Pi^3 - Pi^4/3 + (-1312/81 + (10*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (((-1616*I)/27)*Pi + (134*Pi^2)/9 + 
          ((11*I)/3)*Pi^3 - (2*Pi^4)/3)*RATIO[x^(-2)] + 
        (-3032/27 + ((1616*I)/27)*Pi - 13*Pi^2 - ((11*I)/3)*Pi^3 + 
          (2*Pi^4)/3)*RATIO[x^(-1)] + (-140/9 + ((28*I)/3)*Pi + 
          (56*RATIO[(1 - x)^(-1)])/9 + ((56*I)/3)*Pi*RATIO[x^(-2)] + 
          (56/3 - ((56*I)/3)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nc*(67952/243 - ((544*I)/27)*Pi - (53*Pi^2)/81 + ((4*I)/3)*Pi^3 - 
      (877*Pi^4)/1080 - (I/12)*Pi^5 + (-58304/243 + (404*Pi^2)/81 + 
        (517*Pi^4)/1080 + (I/12)*Pi^5)*RATIO[(1 - x)^(-1)] + 
      (((1616*I)/27)*Pi - (134*Pi^2)/9 - ((11*I)/3)*Pi^3 + (2*Pi^4)/3)*
       RATIO[x^(-1)] + G[0, 1, 1, 1, 1, x]*(24 + 24*RATIO[(1 - x)^(-1)] + 
        24*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 24*RATIO[x]) + 
      G[1, 0, 1, 1, 1, x]*(16 + 16*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] - 16*RATIO[x]) + G[0, 0, 0, 1, 1, x]*
       (8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x]) + G[1, 1, 0, 1, 1, x]*(8 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 8*RATIO[x]) + 
      (58304/243 + ((9712*I)/81)*Pi - (2828*Pi^2)/81 - ((67*I)/9)*Pi^3 + 
        (803*Pi^4)/1080 - (I/12)*Pi^5)*RATIO[x] + G[0, 1, 0, 1, 1, x]*
       (-8 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x]) + G[1, 0, 0, 1, 1, x]*(-8 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x]) + 
      G[0, 0, 1, 1, 1, x]*(-16 - 16*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-2)] + 
        16*RATIO[x^(-1)] + 16*RATIO[x]) + G[1, 1, 1, 1, 1, x]*
       (-40 - 24*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
        24*RATIO[x]) + G[1, 0, 1, 1, x]*(-16 + (8*I)*Pi + 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (-20/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (20/3 - (8*I)*Pi)*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 1, 1, x]*(-32 + (8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (-40/3 + (8*I)*Pi)*RATIO[x^(-2)] + (40/3 - (8*I)*Pi)*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 0, 1, x]*((8*I)*Pi + 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 0, 1, x]*((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[1, 1, 1, 1, x]*(200/3 - (8*I)*Pi + 
        (-44/3 - (8*I)*Pi)*RATIO[(1 - x)^(-1)] + (20 - (8*I)*Pi)*
         RATIO[x^(-2)] + (-28 + (8*I)*Pi)*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 1, 1, x]*(16 - (8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (20/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-20/3 + (8*I)*Pi)*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 0, 1, x]*((-8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 0, 1, x]*((-8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 1, x]*((-16*I)*Pi + 4*Pi^2 + 4*Pi^2*RATIO[(1 - x)^(-1)] + 
        (((-20*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-2)] + (((20*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-1)] - 4*Pi^2*RATIO[x]) + G[0, 1, 1, x]*
       (32 - (16*I)*Pi + (10*Pi^2)/3 + (10*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (136/9 - ((20*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (-136/9 + ((20*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-1)] - 
        (10*Pi^2*RATIO[x])/3) + G[1, 1, 1, x]*(-928/9 + (16*I)*Pi - 2*Pi^2 + 
        (268/9 - (10*Pi^2)/3)*RATIO[(1 - x)^(-1)] + 
        (-272/9 + ((20*I)/3)*Pi - (8*Pi^2)/3)*RATIO[x^(-2)] + 
        (404/9 - ((20*I)/3)*Pi + (8*Pi^2)/3)*RATIO[x^(-1)] + 
        (10*Pi^2*RATIO[x])/3) + G[0, 0, 1, x]*((16*I)*Pi - 4*Pi^2 - 
        4*Pi^2*RATIO[(1 - x)^(-1)] + (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-2)] + 
        (((-20*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)] + 4*Pi^2*RATIO[x]) + 
      G[0, 1, x]*((32*I)*Pi - 8*Pi^2 - (2*I)*Pi^3 - 
        (2*I)*Pi^3*RATIO[(1 - x)^(-1)] + (((136*I)/9)*Pi - (10*Pi^2)/3 - 
          (2*I)*Pi^3)*RATIO[x^(-2)] + (((-136*I)/9)*Pi + (10*Pi^2)/3 + 
          (2*I)*Pi^3)*RATIO[x^(-1)] + (2*I)*Pi^3*RATIO[x]) + 
      (-2128/27 + ((28*I)/3)*Pi + (112*Pi^2)/9 + (1876/27 - (112*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] - ((56*I)/3)*Pi*RATIO[x^(-1)] + 
        (-1876/27 - ((308*I)/9)*Pi + (112*Pi^2)/9)*RATIO[x])*Zeta[3] + 
      G[1, 1, x]*(3872/27 - (32*I)*Pi + (46*Pi^2)/9 + (2*I)*Pi^3 + 
        (-1616/27 + (11*Pi^2)/9 + (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (812/27 - ((136*I)/9)*Pi + (25*Pi^2)/9 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (-1616/27 + ((136*I)/9)*Pi - (19*Pi^2)/9 - (2*I)*Pi^3)*
         RATIO[x^(-1)] - (2*I)*Pi^3*RATIO[x] + 
        (-112/3 - (56*RATIO[x^(-2)])/3 + (56*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[1, x]*(-12928/81 + (64*I)*Pi - (344*Pi^2)/27 - (4*I)*Pi^3 + 
        (167*Pi^4)/180 + (9712/81 - (67*Pi^2)/27 + (73*Pi^4)/180)*
         RATIO[(1 - x)^(-1)] + (((812*I)/27)*Pi - (68*Pi^2)/9 - 
          ((5*I)/3)*Pi^3 + (2*Pi^4)/3)*RATIO[x^(-2)] + 
        (1616/27 - ((812*I)/27)*Pi + (19*Pi^2)/3 + ((5*I)/3)*Pi^3 - 
          (2*Pi^4)/3)*RATIO[x^(-1)] - (73*Pi^4*RATIO[x])/180 + 
        (392/9 - ((56*I)/3)*Pi + (-308/9 - ((56*I)/3)*Pi)*
           RATIO[(1 - x)^(-1)] - ((56*I)/3)*Pi*RATIO[x^(-2)] + 
          (-56/3 + ((56*I)/3)*Pi)*RATIO[x^(-1)] + ((56*I)/3)*Pi*RATIO[x])*
         Zeta[3]) + (-496/5 + (496*RATIO[(1 - x)^(-1)])/5 - (496*RATIO[x])/5)*
       Zeta[5])) + e^4*(Nf*(-157816/729 + ((6464*I)/81)*Pi - 
      (3830*Pi^2)/243 - ((44*I)/9)*Pi^3 + (3413*Pi^4)/3240 - (I/24)*Pi^5 + 
      (46720/729 - (328*Pi^2)/243 - (47*Pi^4)/324)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, 1, 1, x]*(16 + 32*RATIO[x^(-2)] - 32*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 1, 1, x]*(12 + 24*RATIO[x^(-2)] - 24*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
      G[0, 0, 1, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (((-18808*I)/81)*Pi + (1516*Pi^2)/27 + ((118*I)/9)*Pi^3 - (17*Pi^4)/9 + 
        (I/12)*Pi^5)*RATIO[x^(-1)] + G[0, 0, 0, 0, 1, 1, x]*
       (-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 1, x]*
       (-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, 1, x]*
       (-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 1, x]*
       (-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, 1, x]*
       (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 1, x]*
       (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)]) + G[0, 0, 1, 1, 1, 1, x]*
       (-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, 1, 1, x]*(-20 - 40*RATIO[x^(-2)] + 40*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, 1, x]*(-4 + (4*I)*Pi + (-44/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (44/3 - (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, x]*
       (-4 + (4*I)*Pi + (-44/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (44/3 - (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*
       (-8 + (4*I)*Pi + (-88/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (88/3 - (8*I)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, 1, x]*
       (-12 + (4*I)*Pi + (-44 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (44 - (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, x]*
       (68/3 - (4*I)*Pi - (8*RATIO[(1 - x)^(-1)])/3 + (176/3 - (8*I)*Pi)*
         RATIO[x^(-2)] + (-200/3 + (8*I)*Pi)*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, 1, x]*(8 - (4*I)*Pi + (88/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-88/3 + (8*I)*Pi)*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, x]*
       (4 - (4*I)*Pi + (44/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-44/3 + (8*I)*Pi)*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, x]*
       (4 - (4*I)*Pi + (44/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-44/3 + (8*I)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, 0, 1, x]*
       ((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, 1, x]*((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 0, 1, x]*
       ((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, 1, x]*((4*I)*Pi + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)]) + G[0, 0, 0, 0, 1, x]*
       ((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 1, 0, 1, x]*((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, x]*
       ((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 1, x]*((-4*I)*Pi - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*((-4*I)*Pi + 2*Pi^2 + 
        (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-2)] + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*((-4*I)*Pi + 2*Pi^2 + 
        (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-2)] + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*(8 - (4*I)*Pi + (5*Pi^2)/3 + 
        (268/9 - ((44*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (-268/9 + ((44*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, x]*(16 - (4*I)*Pi + (4*Pi^2)/3 + 
        (536/9 - ((44*I)/3)*Pi + (8*Pi^2)/3)*RATIO[x^(-2)] + 
        (-536/9 + ((44*I)/3)*Pi - (8*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, x]*(-376/9 + (4*I)*Pi - Pi^2 + (40*RATIO[(1 - x)^(-1)])/
         9 + (-268/3 + ((44*I)/3)*Pi - 2*Pi^2)*RATIO[x^(-2)] + 
        (112 - ((44*I)/3)*Pi + 2*Pi^2)*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*(-8 + (4*I)*Pi - (5*Pi^2)/3 + 
        (-268/9 + ((44*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (268/9 - ((44*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*((4*I)*Pi - 2*Pi^2 + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-2)] + (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, x]*((4*I)*Pi - 2*Pi^2 + (((44*I)/3)*Pi - 4*Pi^2)*
         RATIO[x^(-2)] + (((-44*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((-8*I)*Pi + 2*Pi^2 + I*Pi^3 + 
        (((-268*I)/9)*Pi + (22*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (((268*I)/9)*Pi - (22*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((8*I)*Pi - 2*Pi^2 - I*Pi^3 + 
        (((268*I)/9)*Pi - (22*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (((-268*I)/9)*Pi + (22*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-1)]) + 
      (-46720/729 - ((7808*I)/243)*Pi + (2296*Pi^2)/243 + ((56*I)/27)*Pi^3 - 
        (73*Pi^4)/324 + (I/36)*Pi^5)*RATIO[x] + 
      (4088/81 - ((196*I)/9)*Pi + (112*Pi^2)/27 + (-1568/81 + (14*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (((476*I)/9)*Pi - (28*Pi^2)/3)*RATIO[x^(-1)] + 
        (1568/81 + ((280*I)/27)*Pi - (98*Pi^2)/27)*RATIO[x])*Zeta[3] + 
      G[0, 1, 1, x]*(-16 + (8*I)*Pi - (5*Pi^2)/3 - I*Pi^3 + 
        (-1616/27 + ((268*I)/9)*Pi - (55*Pi^2)/9 - (2*I)*Pi^3)*
         RATIO[x^(-2)] + (1616/27 - ((268*I)/9)*Pi + (55*Pi^2)/9 + 
          (2*I)*Pi^3)*RATIO[x^(-1)] + (28/3 + (56*RATIO[x^(-2)])/3 - 
          (56*RATIO[x^(-1)])/3)*Zeta[3]) + G[1, 1, 1, x]*
       (1976/27 - (8*I)*Pi + (7*Pi^2)/9 + I*Pi^3 + (-224/27 + (2*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (3232/27 - ((268*I)/9)*Pi + (44*Pi^2)/9 + 
          (2*I)*Pi^3)*RATIO[x^(-2)] + (-4648/27 + ((268*I)/9)*Pi - 
          (38*Pi^2)/9 - (2*I)*Pi^3)*RATIO[x^(-1)] + 
        (-56/3 - (112*RATIO[x^(-2)])/3 + (112*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[1, 1, x]*(-9784/81 + (16*I)*Pi - (50*Pi^2)/27 - I*Pi^3 + 
        (167*Pi^4)/360 + (1312/81 - (10*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-9712/81 + ((1616*I)/27)*Pi - (335*Pi^2)/27 - ((11*I)/3)*Pi^3 + 
          (167*Pi^4)/180)*RATIO[x^(-2)] + (18808/81 - ((1616*I)/27)*Pi + 
          (284*Pi^2)/27 + ((11*I)/3)*Pi^3 - (167*Pi^4)/180)*RATIO[x^(-1)] + 
        (224/9 - ((28*I)/3)*Pi - (56*RATIO[(1 - x)^(-1)])/9 + 
          (308/9 - ((56*I)/3)*Pi)*RATIO[x^(-2)] + (-476/9 + ((56*I)/3)*Pi)*
           RATIO[x^(-1)])*Zeta[3]) + G[0, 1, x]*((-16*I)*Pi + 4*Pi^2 + 
        I*Pi^3 - Pi^4/3 + (((-1616*I)/27)*Pi + (134*Pi^2)/9 + 
          ((11*I)/3)*Pi^3 - (2*Pi^4)/3)*RATIO[x^(-2)] + 
        (((1616*I)/27)*Pi - (134*Pi^2)/9 - ((11*I)/3)*Pi^3 + (2*Pi^4)/3)*
         RATIO[x^(-1)] + (((28*I)/3)*Pi + ((56*I)/3)*Pi*RATIO[x^(-2)] - 
          ((56*I)/3)*Pi*RATIO[x^(-1)])*Zeta[3]) + 
      G[1, x]*(44840/243 - (32*I)*Pi + (370*Pi^2)/81 + (2*I)*Pi^3 - 
        (119*Pi^4)/216 + (I/24)*Pi^5 + (-7808/243 + (56*Pi^2)/81 + 
          (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
        (((-9712*I)/81)*Pi + (808*Pi^2)/27 + ((67*I)/9)*Pi^3 - (11*Pi^4)/9 + 
          (I/12)*Pi^5)*RATIO[x^(-2)] + (-18808/81 + ((9712*I)/81)*Pi - 
          (230*Pi^2)/9 - ((67*I)/9)*Pi^3 + (89*Pi^4)/60 - (I/12)*Pi^5)*
         RATIO[x^(-1)] + (-1120/27 + ((28*I)/3)*Pi - (14*Pi^2)/3 + 
          (280*RATIO[(1 - x)^(-1)])/27 + (((308*I)/9)*Pi - (28*Pi^2)/3)*
           RATIO[x^(-2)] + (476/9 - ((308*I)/9)*Pi + (28*Pi^2)/3)*
           RATIO[x^(-1)])*Zeta[3]) + (248/15 - (248*RATIO[(1 - x)^(-1)])/15 + 
        (248*RATIO[x])/15)*Zeta[5]) + Nc*(408064/729 - ((3248*I)/81)*Pi - 
      (376*Pi^2)/243 + ((23*I)/9)*Pi^3 - (1253*Pi^4)/810 + (I/24)*Pi^5 - 
      (32*Pi^6)/945 + (-349888/729 + (2428*Pi^2)/243 + (3149*Pi^4)/3240 + 
        (32*Pi^6)/945)*RATIO[(1 - x)^(-1)] + 
      (((9712*I)/81)*Pi - (808*Pi^2)/27 - ((67*I)/9)*Pi^3 + (11*Pi^4)/9 - 
        (I/12)*Pi^5)*RATIO[x^(-1)] + G[1, 1, 1, 1, 1, 1, x]*
       (48 + 32*RATIO[(1 - x)^(-1)] + 40*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 
        32*RATIO[x]) + G[0, 0, 1, 1, 1, 1, x]*(24 + 24*RATIO[(1 - x)^(-1)] + 
        24*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 24*RATIO[x]) + 
      G[0, 1, 0, 1, 1, 1, x]*(16 + 16*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - 16*RATIO[x]) + 
      G[1, 0, 0, 1, 1, 1, x]*(16 + 16*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - 16*RATIO[x]) + 
      G[0, 0, 0, 0, 1, 1, x]*(8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x]) + G[0, 1, 1, 0, 1, 1, x]*
       (8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 
        8*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*(8 + 8*RATIO[(1 - x)^(-1)] + 
        8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 8*RATIO[x]) + 
      G[1, 1, 0, 0, 1, 1, x]*(8 + 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] - 8*RATIO[x]) + (349888/729 + ((58304*I)/243)*Pi - 
        (16996*Pi^2)/243 - ((404*I)/27)*Pi^3 + (4891*Pi^4)/3240 - 
        ((11*I)/72)*Pi^5 - (32*Pi^6)/945)*RATIO[x] + 
      G[0, 0, 1, 0, 1, 1, x]*(-8 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x]) + G[0, 1, 0, 0, 1, 1, x]*
       (-8 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 
        8*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*(-8 - 8*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x]) + 
      G[1, 1, 1, 0, 1, 1, x]*(-8 - 8*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 
        8*RATIO[x^(-1)] + 8*RATIO[x]) + G[0, 0, 0, 1, 1, 1, x]*
       (-16 - 16*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
        16*RATIO[x]) + G[1, 1, 0, 1, 1, 1, x]*(-16 - 16*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 16*RATIO[x]) + 
      G[1, 0, 1, 1, 1, 1, x]*(-24 - 24*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 24*RATIO[x]) + 
      G[0, 1, 1, 1, 1, 1, x]*(-32 - 32*RATIO[(1 - x)^(-1)] - 
        32*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 32*RATIO[x]) + 
      G[0, 1, 0, 1, 1, x]*(-16 + (8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (-20/3 + (8*I)*Pi)*RATIO[x^(-2)] + (20/3 - (8*I)*Pi)*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 0, 1, 1, x]*(-16 + (8*I)*Pi + 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (-20/3 + (8*I)*Pi)*RATIO[x^(-2)] + 
        (20/3 - (8*I)*Pi)*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[0, 0, 1, 1, 1, x]*(-32 + (8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (-40/3 + (8*I)*Pi)*RATIO[x^(-2)] + (40/3 - (8*I)*Pi)*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[1, 1, 1, 1, 1, x]*(-248/3 + (8*I)*Pi + 
        (44/3 + (8*I)*Pi)*RATIO[(1 - x)^(-1)] + (-80/3 + (8*I)*Pi)*
         RATIO[x^(-2)] + (104/3 - (8*I)*Pi)*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 0, 0, 1, x]*
       ((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 1, 0, 1, x]*((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 1, 0, 1, x]*
       ((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*Pi*RATIO[x^(-1)] - (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 0, 0, 1, x]*((8*I)*Pi + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*Pi*RATIO[x^(-2)] - (8*I)*Pi*RATIO[x^(-1)] - 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 1, 1, 1, x]*(48 - (8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (20 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-20 + (8*I)*Pi)*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 1, 1, 1, x]*(32 - (8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (40/3 - (8*I)*Pi)*RATIO[x^(-2)] + (-40/3 + (8*I)*Pi)*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 0, 1, 1, x]*(16 - (8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] + (20/3 - (8*I)*Pi)*RATIO[x^(-2)] + 
        (-20/3 + (8*I)*Pi)*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 0, 1, 1, x]*(16 - (8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (20/3 - (8*I)*Pi)*RATIO[x^(-2)] + (-20/3 + (8*I)*Pi)*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 1, 0, 1, x]*((-8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 0, 0, 1, x]*((-8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 0, 0, 1, x]*((-8*I)*Pi - 
        (8*I)*Pi*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
        (8*I)*Pi*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 1, 0, 1, x]*((-8*I)*Pi - (8*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (8*I)*Pi*RATIO[x^(-2)] + (8*I)*Pi*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 0, 1, x]*((-16*I)*Pi + 4*Pi^2 + 
        4*Pi^2*RATIO[(1 - x)^(-1)] + (((-20*I)/3)*Pi + 4*Pi^2)*
         RATIO[x^(-2)] + (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x]) + G[1, 0, 0, 1, x]*((-16*I)*Pi + 4*Pi^2 + 
        4*Pi^2*RATIO[(1 - x)^(-1)] + (((-20*I)/3)*Pi + 4*Pi^2)*
         RATIO[x^(-2)] + (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x]) + G[0, 0, 1, 1, x]*(32 - (16*I)*Pi + (10*Pi^2)/3 + 
        (10*Pi^2*RATIO[(1 - x)^(-1)])/3 + (136/9 - ((20*I)/3)*Pi + 
          (10*Pi^2)/3)*RATIO[x^(-2)] + (-136/9 + ((20*I)/3)*Pi - (10*Pi^2)/3)*
         RATIO[x^(-1)] - (10*Pi^2*RATIO[x])/3) + G[1, 1, 1, 1, x]*
       (1216/9 - (16*I)*Pi + (4*Pi^2)/3 + (-268/9 + (8*Pi^2)/3)*
         RATIO[(1 - x)^(-1)] + (136/3 - ((20*I)/3)*Pi + 2*Pi^2)*
         RATIO[x^(-2)] + (-60 + ((20*I)/3)*Pi - 2*Pi^2)*RATIO[x^(-1)] - 
        (8*Pi^2*RATIO[x])/3) + G[0, 1, 1, 1, x]*(-64 + (16*I)*Pi - 
        (8*Pi^2)/3 - (8*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (-272/9 + ((20*I)/3)*Pi - (8*Pi^2)/3)*RATIO[x^(-2)] + 
        (272/9 - ((20*I)/3)*Pi + (8*Pi^2)/3)*RATIO[x^(-1)] + 
        (8*Pi^2*RATIO[x])/3) + G[1, 0, 1, 1, x]*(-32 + (16*I)*Pi - 
        (10*Pi^2)/3 - (10*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (-136/9 + ((20*I)/3)*Pi - (10*Pi^2)/3)*RATIO[x^(-2)] + 
        (136/9 - ((20*I)/3)*Pi + (10*Pi^2)/3)*RATIO[x^(-1)] + 
        (10*Pi^2*RATIO[x])/3) + G[0, 0, 0, 1, x]*((16*I)*Pi - 4*Pi^2 - 
        4*Pi^2*RATIO[(1 - x)^(-1)] + (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-2)] + 
        (((-20*I)/3)*Pi + 4*Pi^2)*RATIO[x^(-1)] + 4*Pi^2*RATIO[x]) + 
      G[1, 1, 0, 1, x]*((16*I)*Pi - 4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] + 
        (((20*I)/3)*Pi - 4*Pi^2)*RATIO[x^(-2)] + (((-20*I)/3)*Pi + 4*Pi^2)*
         RATIO[x^(-1)] + 4*Pi^2*RATIO[x]) + G[1, 0, 1, x]*
       ((-32*I)*Pi + 8*Pi^2 + (2*I)*Pi^3 + (2*I)*Pi^3*RATIO[(1 - x)^(-1)] + 
        (((-136*I)/9)*Pi + (10*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (((136*I)/9)*Pi - (10*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-1)] - 
        (2*I)*Pi^3*RATIO[x]) + G[0, 0, 1, x]*((32*I)*Pi - 8*Pi^2 - 
        (2*I)*Pi^3 - (2*I)*Pi^3*RATIO[(1 - x)^(-1)] + 
        (((136*I)/9)*Pi - (10*Pi^2)/3 - (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (((-136*I)/9)*Pi + (10*Pi^2)/3 + (2*I)*Pi^3)*RATIO[x^(-1)] + 
        (2*I)*Pi^3*RATIO[x]) + (-13076/81 + ((112*I)/9)*Pi - (49*Pi^2)/27 + 
        ((14*I)/3)*Pi^3 + (11312/81 - (77*Pi^2)/27 - ((14*I)/3)*Pi^3)*
         RATIO[(1 - x)^(-1)] + (((-308*I)/9)*Pi + (28*Pi^2)/3)*
         RATIO[x^(-1)] + (-11312/81 - ((1876*I)/27)*Pi + (539*Pi^2)/27 + 
          ((14*I)/3)*Pi^3)*RATIO[x])*Zeta[3] + 
      (392/9 - (392*RATIO[(1 - x)^(-1)])/9 + (392*RATIO[x])/9)*Zeta[3]^2 + 
      G[1, 1, 1, x]*(-5600/27 + (32*I)*Pi - (34*Pi^2)/9 - (2*I)*Pi^3 + 
        (1616/27 - (11*Pi^2)/9 - (2*I)*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (-1624/27 + ((136*I)/9)*Pi - (20*Pi^2)/9 - (2*I)*Pi^3)*
         RATIO[x^(-2)] + (2428/27 - ((136*I)/9)*Pi + (14*Pi^2)/9 + 
          (2*I)*Pi^3)*RATIO[x^(-1)] + (2*I)*Pi^3*RATIO[x] + 
        (56 + (56*RATIO[(1 - x)^(-1)])/3 + (112*RATIO[x^(-2)])/3 - 
          (112*RATIO[x^(-1)])/3 - (56*RATIO[x])/3)*Zeta[3]) + 
      G[0, 1, 1, x]*(64 - (32*I)*Pi + (20*Pi^2)/3 + (2*I)*Pi^3 + 
        (2*I)*Pi^3*RATIO[(1 - x)^(-1)] + (812/27 - ((136*I)/9)*Pi + 
          (25*Pi^2)/9 + (2*I)*Pi^3)*RATIO[x^(-2)] + 
        (-812/27 + ((136*I)/9)*Pi - (25*Pi^2)/9 - (2*I)*Pi^3)*RATIO[x^(-1)] - 
        (2*I)*Pi^3*RATIO[x] + (-56/3 - (56*RATIO[(1 - x)^(-1)])/3 - 
          (56*RATIO[x^(-2)])/3 + (56*RATIO[x^(-1)])/3 + (56*RATIO[x])/3)*
         Zeta[3]) + G[1, 1, x]*(23296/81 - (64*I)*Pi + (272*Pi^2)/27 + 
        (4*I)*Pi^3 - (107*Pi^4)/90 + (-9712/81 + (67*Pi^2)/27 - (2*Pi^4)/3)*
         RATIO[(1 - x)^(-1)] + (4864/81 - ((812*I)/27)*Pi + (170*Pi^2)/27 + 
          ((5*I)/3)*Pi^3 - (167*Pi^4)/180)*RATIO[x^(-2)] + 
        (-9712/81 + ((812*I)/27)*Pi - (137*Pi^2)/27 - ((5*I)/3)*Pi^3 + 
          (167*Pi^4)/180)*RATIO[x^(-1)] + (2*Pi^4*RATIO[x])/3 + 
        (-728/9 + ((56*I)/3)*Pi + (308/9 + ((56*I)/3)*Pi)*
           RATIO[(1 - x)^(-1)] + (-140/9 + ((56*I)/3)*Pi)*RATIO[x^(-2)] + 
          (308/9 - ((56*I)/3)*Pi)*RATIO[x^(-1)] - ((56*I)/3)*Pi*RATIO[x])*
         Zeta[3]) + G[0, 1, x]*((64*I)*Pi - 16*Pi^2 - (4*I)*Pi^3 + 
        (2*Pi^4)/3 + (2*Pi^4*RATIO[(1 - x)^(-1)])/3 + 
        (((812*I)/27)*Pi - (68*Pi^2)/9 - ((5*I)/3)*Pi^3 + (2*Pi^4)/3)*
         RATIO[x^(-2)] + (((-812*I)/27)*Pi + (68*Pi^2)/9 + ((5*I)/3)*Pi^3 - 
          (2*Pi^4)/3)*RATIO[x^(-1)] - (2*Pi^4*RATIO[x])/3 + 
        (((-56*I)/3)*Pi - ((56*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
          ((56*I)/3)*Pi*RATIO[x^(-2)] + ((56*I)/3)*Pi*RATIO[x^(-1)] + 
          ((56*I)/3)*Pi*RATIO[x])*Zeta[3]) + 
      (-1364/15 - ((248*I)/5)*Pi + (1364/15 + ((248*I)/5)*Pi)*
         RATIO[(1 - x)^(-1)] + (-1364/15 - ((248*I)/5)*Pi)*RATIO[x])*
       Zeta[5] + G[1, x]*(-77696/243 + (128*I)*Pi - (2056*Pi^2)/81 - 
        (8*I)*Pi^3 + (1049*Pi^4)/540 - (I/12)*Pi^5 + 
        (58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080 - (I/12)*Pi^5)*
         RATIO[(1 - x)^(-1)] + (((4864*I)/81)*Pi - (406*Pi^2)/27 - 
          ((34*I)/9)*Pi^3 + (5*Pi^4)/9 - (I/12)*Pi^5)*RATIO[x^(-2)] + 
        (9712/81 - ((4864*I)/81)*Pi + (113*Pi^2)/9 + ((34*I)/9)*Pi^3 - 
          (49*Pi^4)/60 + (I/12)*Pi^5)*RATIO[x^(-1)] + (I/12)*Pi^5*RATIO[x] + 
        (2464/27 - ((112*I)/3)*Pi + (70*Pi^2)/9 + (-1876/27 + (98*Pi^2)/9)*
           RATIO[(1 - x)^(-1)] + (((-140*I)/9)*Pi + (28*Pi^2)/3)*
           RATIO[x^(-2)] + (-308/9 + ((140*I)/9)*Pi - (28*Pi^2)/3)*
           RATIO[x^(-1)] - (98*Pi^2*RATIO[x])/9)*Zeta[3] + 
        (248/5 - (248*RATIO[(1 - x)^(-1)])/5 + (248*RATIO[x])/5)*Zeta[5]))), 
 (-8*I)*e^4*Nc*Pi*G[0, 0, 0, 1, 0, x]*RATIO[x] + 
  (8*I)*e^4*Nc*Pi*G[0, 0, 1, 1, 0, x]*RATIO[x] + 
  (8*I)*e^4*Nc*Pi*G[0, 1, 0, 1, 0, x]*RATIO[x] - 
  (8*I)*e^4*Nc*Pi*G[0, 1, 1, 1, 0, x]*RATIO[x] + 
  (8*I)*e^4*Nc*Pi*G[1, 0, 0, 1, 0, x]*RATIO[x] - 
  (8*I)*e^4*Nc*Pi*G[1, 0, 1, 1, 0, x]*RATIO[x] - 
  (8*I)*e^4*Nc*Pi*G[1, 1, 0, 1, 0, x]*RATIO[x] + 
  (8*I)*e^4*Nc*Pi*G[1, 1, 1, 1, 0, x]*RATIO[x] + 
  32*e^4*Nc*G[0, 0, 0, 0, 0, 0, x]*RATIO[x] - 8*e^4*Nc*G[0, 0, 0, 1, 0, 0, x]*
   RATIO[x] - 16*e^4*Nc*G[0, 0, 1, 0, 0, 0, x]*RATIO[x] + 
  8*e^4*Nc*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] - 24*e^4*Nc*G[0, 1, 0, 0, 0, 0, x]*
   RATIO[x] + 8*e^4*Nc*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] + 
  16*e^4*Nc*G[0, 1, 1, 0, 0, 0, x]*RATIO[x] - 8*e^4*Nc*G[0, 1, 1, 1, 0, 0, x]*
   RATIO[x] - 32*e^4*Nc*G[1, 0, 0, 0, 0, 0, x]*RATIO[x] + 
  8*e^4*Nc*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] + 16*e^4*Nc*G[1, 0, 1, 0, 0, 0, x]*
   RATIO[x] - 8*e^4*Nc*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] + 
  24*e^4*Nc*G[1, 1, 0, 0, 0, 0, x]*RATIO[x] - 8*e^4*Nc*G[1, 1, 0, 1, 0, 0, x]*
   RATIO[x] - 16*e^4*Nc*G[1, 1, 1, 0, 0, 0, x]*RATIO[x] + 
  8*e^4*Nc*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + G[0, 0, 1, 0, 0, x]*
   (Nf*(4*e^4 - (16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-16*e^4 + (52*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + 8*e^3*(1 - I*e*Pi)*RATIO[x])) + 
  G[1, 1, 1, 0, 0, x]*(Nf*(4*e^4 - (16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-16*e^4 + (52*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + 8*e^3*(1 - I*e*Pi)*RATIO[x])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*(8*e^4 - (32*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + 8*e^3*(2 - I*e*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(12*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + Nc*(-48*e^4 + 52*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 8*e^3*(3 - I*e*Pi)*RATIO[x])) + 
  G[0, 1, 1, 0, 0, x]*(Nf*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e^4 - (52*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (8*I)*e^3*(I + e*Pi)*RATIO[x])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e^4 - (52*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (8*I)*e^3*(I + e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, x]*(Nf*((4*I)*e^4*Pi - ((16*I)/3)*e^4*Pi*
       RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-16*I)*e^4*Pi + ((52*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 4*e^3*Pi*(-2*I + e*Pi)*
       RATIO[x])) + G[1, 1, 1, 0, x]*
   (Nf*((4*I)*e^4*Pi - ((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-16*I)*e^4*Pi + ((52*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 4*e^3*Pi*(-2*I + e*Pi)*
       RATIO[x])) + G[0, 1, 1, 0, x]*
   (Nf*((-4*I)*e^4*Pi + ((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((16*I)*e^4*Pi - ((52*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 4*e^3*Pi*(-2*I + e*Pi)*
       RATIO[x])) + G[1, 0, 1, 0, x]*
   (Nf*((-4*I)*e^4*Pi + ((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((16*I)*e^4*Pi - ((52*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 4*e^3*Pi*(-2*I + e*Pi)*
       RATIO[x])) + G[1, 1, 0, 0, 0, x]*
   (Nf*(-8*e^4 + (32*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (8*I)*e^3*(2*I + e*Pi)*RATIO[x])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*(-16*e^4 + (64*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(64*e^4 - (208*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*I)*e^3*(3*I + e*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, x]*(Nf*((4*I)*e^3*(2*I + (4*I)*e + e*Pi) - 
      ((8*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e^3*(2 + 4*e - I*e*Pi) - (4*(78*e^3 + 148*e^4 - (39*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (4*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
       (9*(-1 + RATIO[x])^2) - (8*e^2*(6 - (3*I)*e*Pi + e^2*Pi^2)*RATIO[x])/
       3)) + G[0, 0, 0, 0, x]*
   (Nf*((4*e^3*(9 + 19*e - (3*I)*e*Pi))/3 - 
      (16*(3*e^3 + 6*e^4 - I*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*(((4*I)/3)*e^3*(36*I + (73*I)*e + 12*e*Pi) - 
      ((4*I)/3)*((39*I)*e^3 + (75*I)*e^4 + 13*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(6 - (3*I)*e*Pi + e^2*Pi^2)*RATIO[x])/3)) + 
  G[0, 1, 0, 0, x]*(Nf*((4*I)*e^3*(I + (2*I)*e + e*Pi) - 
      ((4*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e^3*(1 + 2*e - I*e*Pi) - (4*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (4*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/
       (9*(-1 + RATIO[x])^2) - (2*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
        RATIO[x])/3)) + G[1, 1, 0, 0, x]*
   (Nf*(4*e^3*(1 + 2*e - I*e*Pi) - (4*(12*e^3 + 23*e^4 - (12*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (4*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/
       (9*(-1 + RATIO[x])^2)) + Nc*((16*I)*e^3*(I + (2*I)*e + e*Pi) - 
      ((4*I)/9)*((39*I)*e^3 + (74*I)*e^4 + 39*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (2*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3)) + 
  ((4*I)/3)*e^4*Nc*G[0, 1, 1, x]*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
  ((4*I)/3)*e^4*Nc*G[1, 0, 1, x]*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
  (4*e^4*Nc*G[0, 0, 1, x]*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
  (4*e^4*Nc*G[1, 1, 1, x]*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
  G[1, 1, 0, x]*(Nf*(-2*e^3*Pi*(-2*I - (4*I)*e + e*Pi) + 
      (4*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + Nc*(8*e^3*Pi*(-2*I - (4*I)*e + e*Pi) - 
      (2*((-78*I)*e^3*Pi - (148*I)*e^4*Pi + 39*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2) - ((2*I)/3)*e^2*RATIO[x]*
       (-12*Pi - (6*I)*e*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]))) + 
  G[0, 1, 0, x]*(Nf*(2*e^3*Pi*(-2*I - (4*I)*e + e*Pi) - 
      (4*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (2*((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + Nc*(-8*e^3*Pi*(-2*I - (4*I)*e + e*Pi) + 
      (2*((-78*I)*e^3*Pi - (148*I)*e^4*Pi + 39*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (2*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e^2*RATIO[x]*((-12*I)*Pi + 6*e*Pi^2 + 
         I*e^2*Pi^3 + 12*e^2*Zeta[3]))/3)) + 
  G[1, 0, 0, x]*
   (Nf*((e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 5*e^2*Pi^2))/
       3 - (4*(36*e^2 + 69*e^3 + 136*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2)) + 
    Nc*((-4*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 
         5*e^2*Pi^2))/3 - ((-468*e^2 - 888*e^3 - 1780*e^4 + (468*I)*e^3*Pi + 
         (888*I)*e^4*Pi - 195*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 24*e^3 - 52*e^4 + (36*I)*e^3*Pi + (24*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (2*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 + I*e^3*Pi^3 - 
         16*e^3*Zeta[3]))/3)) + G[0, 0, 0, x]*
   (Nf*((-4*e^2*(18 + 39*e + 80*e^2 - (9*I)*e*Pi - (18*I)*e^2*Pi + 
         3*e^2*Pi^2))/9 + (4*(72*e^2 + 147*e^3 + 296*e^4 - (36*I)*e^3*Pi - 
         (69*I)*e^4*Pi + 12*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nc*((4*e^2*(72 + 147*e + 293*e^2 - (36*I)*e*Pi - (72*I)*e^2*Pi + 
         12*e^2*Pi^2))/9 - (4*(234*e^2 + 453*e^3 + 905*e^4 - (117*I)*e^3*Pi - 
         (222*I)*e^4*Pi + 39*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
         3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (2*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 - I*e^3*Pi^3 + 
         16*e^3*Zeta[3]))/3)) + 
  G[0, 1, x]*(Nc*((8*e^4*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
      (e^3*RATIO[x]*((-20*I)*Pi^3 + 9*e*Pi^4 + 120*Zeta[3]))/15 + 
      ((26*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*(((2*I)/3)*e^4*(Pi^3 + (6*I)*Zeta[3]) - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nf*((2*e^4*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(((8*I)/3)*e^4*(Pi^3 + (6*I)*Zeta[3]) + 
      (e^3*RATIO[x]*((-20*I)*Pi^3 + 9*e*Pi^4 + 120*Zeta[3]))/15 - 
      ((26*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(Nf*((e*(108 + 252*e + 528*e^2 + 1072*e^3 - (108*I)*e*Pi - 
         (216*I)*e^2*Pi - (432*I)*e^3*Pi + 45*e^2*Pi^2 + 87*e^3*Pi^2 + 
         (9*I)*e^3*Pi^3 - 144*e^3*Zeta[3]))/27 + 
      (108*e + 180*e^2 + 336*e^3 + 656*e^4 - (108*I)*e^2*Pi - 
        (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 75*e^4*Pi^2 + 
        (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(108*e + 234*e^2 + 480*e^3 + 968*e^4 - 
         (108*I)*e^2*Pi - (207*I)*e^3*Pi - (408*I)*e^4*Pi + 45*e^3*Pi^2 + 
         84*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3]))/81) + 
    Nc*((e*(-432 - 900*e - 1788*e^2 - 3568*e^3 + (432*I)*e*Pi + 
         (864*I)*e^2*Pi + (1728*I)*e^3*Pi - 180*e^2*Pi^2 - 357*e^3*Pi^2 - 
         (36*I)*e^3*Pi^3 + 576*e^3*Zeta[3]))/27 + 
      (-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + (72*I)*e^3*Pi + 
        (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 
        144*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1404*e - 2772*e^2 - 5520*e^3 - 11024*e^4 + 
         (1404*I)*e^2*Pi + (2664*I)*e^3*Pi + (5340*I)*e^4*Pi - 585*e^3*Pi^2 - 
         1101*e^4*Pi^2 - (117*I)*e^4*Pi^3 + 1872*e^4*Zeta[3]))/81 - 
      (e*RATIO[x]*((120*I)*Pi - 60*e*Pi^2 - (10*I)*e^2*Pi^3 + e^3*Pi^4 - 
         120*e^2*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/15)) + 
  G[1, 0, x]*(Nf*((-I/3)*e^2*(-12*Pi - 24*e*Pi - 48*e^2*Pi - (6*I)*e*Pi^2 - 
        (12*I)*e^2*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) - 
      ((I/27)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((2*I)/27)*RATIO[(1 - x)^(-1)]*
       (-72*e^2*Pi - 138*e^3*Pi - 272*e^4*Pi - (36*I)*e^3*Pi^2 - 
        (69*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (72*I)*e^4*Zeta[3])) + 
    Nc*((4*e^2*((-12*I)*Pi - (24*I)*e*Pi - (48*I)*e^2*Pi + 6*e*Pi^2 + 
         12*e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/3 + 
      ((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
        12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-468*I)*e^2*Pi - 
         (888*I)*e^3*Pi - (1780*I)*e^4*Pi + 234*e^3*Pi^2 + 444*e^4*Pi^2 + 
         (39*I)*e^4*Pi^3 + 468*e^4*Zeta[3]))/27 + 
      (e*RATIO[x]*((120*I)*Pi - 60*e*Pi^2 - (10*I)*e^2*Pi^3 + e^3*Pi^4 - 
         120*e^2*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/15)) + 
  Nf*((e*((-1080*I)*Pi - (2880*I)*e*Pi - (6240*I)*e^2*Pi - (12800*I)*e^3*Pi + 
       540*e*Pi^2 + 1440*e^2*Pi^2 + 3120*e^3*Pi^2 - (540*I)*e*Pi^3 - 
       (810*I)*e^2*Pi^3 - (1440*I)*e^3*Pi^3 + 243*e^2*Pi^4 + 396*e^3*Pi^4 + 
       (72*I)*e^3*Pi^5 + 3240*e*Zeta[3] + 6480*e^2*Zeta[3] + 
       12960*e^3*Zeta[3] + (2520*I)*e^3*Pi*Zeta[3] - 270*e^3*Pi^2*Zeta[3] + 
       3240*e^3*Zeta[5]))/810 + RATIO[x]*(40/9 + (224*e)/27 + (1312*e^2)/81 + 
      (7808*e^3)/243 + (46720*e^4)/729 + ((8*I)/3)*Pi + ((40*I)/9)*e*Pi + 
      ((224*I)/27)*e^2*Pi + ((1312*I)/81)*e^3*Pi + ((7808*I)/243)*e^4*Pi - 
      (14*e*Pi^2)/9 - (70*e^2*Pi^2)/27 - (392*e^3*Pi^2)/81 - 
      (2296*e^4*Pi^2)/243 - ((2*I)/3)*e^2*Pi^3 - ((10*I)/9)*e^3*Pi^3 - 
      ((56*I)/27)*e^4*Pi^3 + (73*e^3*Pi^4)/540 + (73*e^4*Pi^4)/324 - 
      (I/36)*e^4*Pi^5 - (56*e^2*Zeta[3])/9 - (280*e^3*Zeta[3])/27 - 
      (1568*e^4*Zeta[3])/81 - ((56*I)/9)*e^3*Pi*Zeta[3] - 
      ((280*I)/27)*e^4*Pi*Zeta[3] + (98*e^4*Pi^2*Zeta[3])/27 - 
      (248*e^4*Zeta[5])/15) + ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - 
      (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 
      1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 3360*e^4*Zeta[3] - 
      90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - 
       (6240*I)*e^3*Pi - (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 
       3120*e^4*Pi^2 - (720*I)*e^2*Pi^3 - (1110*I)*e^3*Pi^3 - 
       (2000*I)*e^4*Pi^3 + 324*e^3*Pi^4 + 531*e^4*Pi^4 + (96*I)*e^4*Pi^5 + 
       4320*e^2*Zeta[3] + 8280*e^3*Zeta[3] + 16320*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3] - 360*e^4*Pi^2*Zeta[3] + 4320*e^4*Zeta[5]))/
     810) + Nc*((e*((540*I)*Pi + (900*I)*e*Pi + (1680*I)*e^2*Pi + 
       (3280*I)*e^3*Pi - 270*e*Pi^2 - 450*e^2*Pi^2 - 840*e^3*Pi^2 + 
       (1080*I)*e*Pi^3 + (2025*I)*e^2*Pi^3 + (4095*I)*e^3*Pi^3 - 
       486*e^2*Pi^4 - 927*e^3*Pi^4 - (144*I)*e^3*Pi^5 - 6480*e*Zeta[3] - 
       12960*e^2*Zeta[3] - 25920*e^3*Zeta[3] - (1260*I)*e^3*Pi*Zeta[3] + 
       540*e^3*Pi^2*Zeta[3] - 6480*e^3*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + 
       (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 + 
       (2340*I)*e^2*Pi^3 + (4170*I)*e^3*Pi^3 + (8450*I)*e^4*Pi^3 - 
       1053*e^3*Pi^4 - 1908*e^4*Pi^4 - (312*I)*e^4*Pi^5 - 14040*e^2*Zeta[3] - 
       26640*e^3*Zeta[3] - 53400*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3] + 
       1170*e^4*Pi^2*Zeta[3] - 14040*e^4*Zeta[5]))/810 + 
    ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 
      54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 
      1560*e^4*Zeta[3] + 90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/
     (810*(-1 + RATIO[x])^2) + RATIO[x]*(-268/9 - (1616*e)/27 - 
      (9712*e^2)/81 - (58304*e^3)/243 - (349888*e^4)/729 - ((44*I)/3)*Pi - 
      ((268*I)/9)*e*Pi - ((1616*I)/27)*e^2*Pi - ((9712*I)/81)*e^3*Pi - 
      ((58304*I)/243)*e^4*Pi + (16*Pi^2)/3 + (77*e*Pi^2)/9 + 
      (469*e^2*Pi^2)/27 + (2828*e^3*Pi^2)/81 + (16996*e^4*Pi^2)/243 + 
      ((2*I)/3)*e*Pi^3 + ((11*I)/3)*e^2*Pi^3 + ((67*I)/9)*e^3*Pi^3 + 
      ((404*I)/27)*e^4*Pi^3 + (41*e^2*Pi^4)/90 - (803*e^3*Pi^4)/1080 - 
      (4891*e^4*Pi^4)/3240 + ((47*I)/180)*e^3*Pi^5 + ((11*I)/72)*e^4*Pi^5 - 
      (e^4*Pi^6)/540 + (136*e*Zeta[3])/3 + (308*e^2*Zeta[3])/9 + 
      (1876*e^3*Zeta[3])/27 + (11312*e^4*Zeta[3])/81 + 
      ((56*I)/3)*e^2*Pi*Zeta[3] + ((308*I)/9)*e^3*Pi*Zeta[3] + 
      ((1876*I)/27)*e^4*Pi*Zeta[3] - (118*e^3*Pi^2*Zeta[3])/9 - 
      (539*e^4*Pi^2*Zeta[3])/27 - ((14*I)/9)*e^4*Pi^3*Zeta[3] - 
      (560*e^4*Zeta[3]^2)/9 + (536*e^3*Zeta[5])/5 + (1364*e^4*Zeta[5])/15 + 
      ((248*I)/5)*e^4*Pi*Zeta[5])) + 
  G[1, x]*(Nf*((e^3*((-20*I)*Pi^3 - (40*I)*e*Pi^3 + 9*e*Pi^4 + 120*Zeta[3] + 
         240*e*Zeta[3]))/30 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
        27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3])/
       (270*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((-60*I)*e^3*Pi^3 - (115*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
         360*e^3*Zeta[3] + 690*e^4*Zeta[3]))/135) + 
    Nc*((-2*e^3*((-20*I)*Pi^3 - (40*I)*e*Pi^3 + 9*e*Pi^4 + 120*Zeta[3] + 
         240*e*Zeta[3]))/15 - (RATIO[(1 - x)^(-1)]*((780*I)*e^3*Pi^3 + 
         (1480*I)*e^4*Pi^3 - 351*e^4*Pi^4 - 4680*e^3*Zeta[3] - 
         8880*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 
        27*e^4*Pi^4 - 360*e^3*Zeta[3] - 240*e^4*Zeta[3])/
       (270*(-1 + RATIO[x])^2) + (e^2*RATIO[x]*((-60*I)*Pi^3 + 27*e*Pi^4 + 
         (8*I)*e^2*Pi^5 + 360*Zeta[3] - 30*e^2*Pi^2*Zeta[3] + 
         360*e^2*Zeta[5]))/45)) + 
  G[0, x]*(Nf*((e*(-1080 - 2880*e - 6240*e^2 - 12800*e^3 + (3240*I)*Pi + 
         (6480*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi - 1620*e*Pi^2 - 
         3150*e^2*Pi^2 - 6240*e^3*Pi^2 - (270*I)*e^2*Pi^3 - 
         (540*I)*e^3*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 
         3960*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/810 + 
      ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
        540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 + 
         (2160*I)*e*Pi + (4140*I)*e^2*Pi + (8160*I)*e^3*Pi + 
         (16240*I)*e^4*Pi - 1080*e^2*Pi^2 - 2025*e^3*Pi^2 - 3960*e^4*Pi^2 - 
         (180*I)*e^3*Pi^3 - (345*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
         2160*e^3*Zeta[3] - 2880*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3]))/
       405) + Nc*(-(e*(-540 - 900*e - 1680*e^2 - 3280*e^3 + (6480*I)*Pi + 
          (12960*I)*e*Pi + (25920*I)*e^2*Pi + (51840*I)*e^3*Pi - 
          3240*e*Pi^2 - 6435*e^2*Pi^2 - 12885*e^3*Pi^2 - (540*I)*e^2*Pi^3 - 
          (1080*I)*e^3*Pi^3 + 54*e^3*Pi^4 - 6480*e^2*Zeta[3] - 
          11700*e^3*Zeta[3] - (15120*I)*e^3*Pi*Zeta[3]))/405 + 
      ((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
        540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 1800*e^2 + 3360*e^3 + 6560*e^4 - 
         (14040*I)*e*Pi - (26640*I)*e^2*Pi - (53400*I)*e^3*Pi - 
         (106880*I)*e^4*Pi + 7020*e^2*Pi^2 + 13230*e^3*Pi^2 + 
         26550*e^4*Pi^2 + (1170*I)*e^3*Pi^3 + (2220*I)*e^4*Pi^3 - 
         117*e^4*Pi^4 + 14040*e^3*Zeta[3] + 24120*e^4*Zeta[3] + 
         (32760*I)*e^4*Pi*Zeta[3]))/810 + 
      (RATIO[x]*((1440*I)*Pi - 840*e*Pi^2 - (120*I)*e^2*Pi^3 - 35*e^3*Pi^4 - 
         (47*I)*e^4*Pi^5 - 4800*e^2*Zeta[3] - (3360*I)*e^3*Pi*Zeta[3] + 
         2080*e^4*Pi^2*Zeta[3] - 10368*e^4*Zeta[5]))/180)), 
 Nf*(40/9 - (40*RATIO[(1 - x)^(-1)])/9 + 
    G[1, x]*(-8/3 + (8*RATIO[(1 - x)^(-1)])/3)) + 
  Nc*(-268/9 + (16*Pi^2)/3 + G[1, x]*(44/3 - (44*RATIO[(1 - x)^(-1)])/3) + 
    (268/9 - (16*Pi^2)/3)*RATIO[(1 - x)^(-1)] + 
    G[0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
    G[1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)])) + 
  e*(Nf*(224/27 - (2*Pi^2)/9 + (-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + 
      (4*Pi^2*RATIO[x])/3 - (4*G[0, x]*RATIO[x])/3 + 
      G[1, x]*(-40/9 + (40*RATIO[(1 - x)^(-1)])/9 + (4*RATIO[x])/3) + 
      G[0, 1, x]*((-8*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, x]*((-8*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (2*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((8*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, x]*(8/3 - (8*RATIO[(1 - x)^(-1)])/3 + 
        (8*RATIO[x])/3 + (4*RATIO[x^2])/3)) + 
    Nc*(-1616/27 + (11*Pi^2)/9 + G[0, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + (1616/27 - (11*Pi^2)/9)*
       RATIO[(1 - x)^(-1)] + G[0, 0, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, x]*(268/9 - (14*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*
         RATIO[(1 - x)^(-1)] - (4*RATIO[x])/3) - (22*Pi^2*RATIO[x])/3 + 
      G[0, x]*((-14*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x])/3) + G[0, 0, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, x]*(-44/3 + (44*RATIO[(1 - x)^(-1)])/3 - (44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) - (2*Pi^2*RATIO[x^2])/3 + 
      G[0, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      (136/3 - (136*RATIO[(1 - x)^(-1)])/3)*Zeta[3])) + 
  e^2*(Nf*(1312/81 - (10*Pi^2)/27 + (-1312/81 + (10*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + (26*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((-16*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(-8/3 + (8*RATIO[(1 - x)^(-1)])/3 - (16*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 0, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + (10*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, x]*(40/9 - (40*RATIO[(1 - x)^(-1)])/9 + (40*RATIO[x])/9 + 
        (20*RATIO[x^2])/9) + G[0, 0, x]*((64*RATIO[x])/9 + 
        (20*RATIO[x^2])/9) + G[0, x]*((-32/9 - (4*Pi^2)/3)*RATIO[x] - 
        (2*Pi^2*RATIO[x^2])/3) + G[1, x]*(-224/27 + (2*Pi^2)/9 + 
        (224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + (32/9 - (4*Pi^2)/3)*
         RATIO[x] - (2*Pi^2*RATIO[x^2])/3) + 
      (-56/9 + (56*RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x])/3 + 
        (4*RATIO[x^2])/3)*Zeta[3]) + Nc*(-9712/81 + (67*Pi^2)/27 + 
      (41*Pi^4)/90 + G[0, 0, 0, 0, x]*(16 - 16*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 1, x]*(16 - 16*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      (9712/81 - (67*Pi^2)/27 - (41*Pi^4)/90)*RATIO[(1 - x)^(-1)] + 
      G[0, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) - (140*Pi^2*RATIO[x])/9 + 
      G[0, 0, 1, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, x]*(4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)] - (292*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[1, 1, x]*(-268/9 + 4*Pi^2 + 
        (268/9 - 4*Pi^2)*RATIO[(1 - x)^(-1)] - (268*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[0, 1, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 0, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) - (4*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 0, x]*((88*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(44/3 - (44*RATIO[(1 - x)^(-1)])/3 + (88*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + (308/9 - (308*RATIO[(1 - x)^(-1)])/9 - 
        (44*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[3] + 
      G[1, x]*(1616/27 - (11*Pi^2)/9 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (-20/9 + (22*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3 + (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*
         Zeta[3]) + G[0, x]*((20/9 + (22*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3 + (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*
         Zeta[3]))) + 
  e^3*(Nf*(7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540 + 
      (-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
      ((160*Pi^2)/27 - Pi^4/45)*RATIO[x] + G[0, 0, 0, x]*
       ((-116*RATIO[x])/9 - (40*RATIO[x^2])/9) + 
      G[1, 1, 1, x]*(-40/9 + (40*RATIO[(1 - x)^(-1)])/9 - (92*RATIO[x])/9 - 
        (40*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + ((56*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, x]*(8*RATIO[x] + 4*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(8/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x] + 
        4*RATIO[x^2]) + G[1, 1, x]*(224/27 - (2*Pi^2)/9 + 
        (-224/27 + (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + (224/27 + (10*Pi^2)/9)*
         RATIO[x] + (112/27 + (5*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*((416/27 + (10*Pi^2)/9)*RATIO[x] + (112/27 + (5*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + 
        (-112/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 0, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + (-112/27 + (7*Pi^2)/9)*
         RATIO[x^2]) + (-280/27 + (280*RATIO[(1 - x)^(-1)])/27 + 
        (52*RATIO[x])/9 + (20*RATIO[x^2])/9)*Zeta[3] + 
      G[0, x]*((-208/27 - (25*Pi^2)/9)*RATIO[x] - (10*Pi^2*RATIO[x^2])/9 + 
        ((-8*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, x]*(-1312/81 + (10*Pi^2)/27 + (1312/81 - (10*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (208/27 - 3*Pi^2)*RATIO[x] - 
        (10*Pi^2*RATIO[x^2])/9 + (56/9 - (56*RATIO[(1 - x)^(-1)])/9 - 
          (8*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[3])) + 
    Nc*(-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080 + 
      G[0, 0, 0, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 0, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 0, 1, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 1, 0, x]*(8 - 8*RATIO[(1 - x)^(-1)]) + 
      (58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      G[0, 0, 1, 1, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 0, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 1, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 0, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 1, 1, x]*(-16 + 16*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 0, 0, x]*(-16 + 16*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 0, 0, 0, x]*(-24 + 24*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 1, 1, x]*(-24 + 24*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, x]*(-4*Pi^2 + 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, x]*(-4*Pi^2 + 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      ((-838*Pi^2)/27 + (11*Pi^4)/90)*RATIO[x] + G[0, 0, 0, 0, x]*
       (-44*RATIO[x] - 4*RATIO[x^2]) + G[1, 1, 1, 1, x]*
       (-44/3 + (44*RATIO[(1 - x)^(-1)])/3 - 44*RATIO[x] - 4*RATIO[x^2]) + 
      G[0, 1, 1, 1, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((-44*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-14*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (280*RATIO[x])/9 - (8*RATIO[x^2])/9) + G[0, 1, 0, x]*
       ((-14*Pi^2)/3 + (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - (280*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[1, 0, 1, x]*((-14*Pi^2)/3 + 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - (280*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[1, 1, 0, x]*((-14*Pi^2)/3 + 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 - (280*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + ((-26*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
      G[0, 0, 0, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(268/9 - (10*Pi^2)/3 + (-268/9 + (10*Pi^2)/3)*
         RATIO[(1 - x)^(-1)] + (548*RATIO[x])/9 + (16*RATIO[x^2])/9) + 
      G[0, 0, 0, x]*((-10*Pi^2)/3 + (10*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (572*RATIO[x])/9 + (16*RATIO[x^2])/9) + 
      (1876/27 - (118*Pi^2)/9 + (-1876/27 + (118*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] - (280*RATIO[x])/9 - (8*RATIO[x^2])/9)*Zeta[3] + 
      G[0, 1, x]*((1676/27 - (77*Pi^2)/9)*RATIO[x] + (52/27 - (7*Pi^2)/9)*
         RATIO[x^2] + (80/3 - (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[1, 0, x]*((1676/27 - (77*Pi^2)/9)*RATIO[x] + (52/27 - (7*Pi^2)/9)*
         RATIO[x^2] + (80/3 - (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[0, 0, x]*((-1736/27 - (55*Pi^2)/9)*RATIO[x] + (-52/27 - (5*Pi^2)/9)*
         RATIO[x^2] + (8 - 8*RATIO[(1 - x)^(-1)])*Zeta[3]) + 
      G[1, 1, x]*(-1616/27 + (11*Pi^2)/9 + (1616/27 - (11*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (-1616/27 - (55*Pi^2)/9)*RATIO[x] + 
        (-52/27 - (5*Pi^2)/9)*RATIO[x^2] + (8 - 8*RATIO[(1 - x)^(-1)])*
         Zeta[3]) + G[0, x]*((-7*Pi^4)/36 + (7*Pi^4*RATIO[(1 - x)^(-1)])/36 + 
        (112/27 + (139*Pi^2)/9)*RATIO[x] + (4*Pi^2*RATIO[x^2])/9 + 
        ((44*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[3]) + 
      G[1, x]*(9712/81 - (67*Pi^2)/27 - (7*Pi^4)/36 + 
        (-9712/81 + (67*Pi^2)/27 + (7*Pi^4)/36)*RATIO[(1 - x)^(-1)] + 
        (-112/27 + (47*Pi^2)/3)*RATIO[x] + (4*Pi^2*RATIO[x^2])/9 + 
        (-308/9 + (308*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)*Zeta[3]) + (536/5 - (536*RATIO[(1 - x)^(-1)])/5)*
       Zeta[5])) + e^4*(Nf*(46720/729 - (328*Pi^2)/243 - (47*Pi^4)/324 + 
      (-46720/729 + (328*Pi^2)/243 + (47*Pi^4)/324)*RATIO[(1 - x)^(-1)] + 
      ((968*Pi^2)/81 - (13*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       ((-32*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       (-8/3 + (8*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x])/3 - 
        (16*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*((-52*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + ((328*Pi^2)/81 - Pi^4/54)*RATIO[x^2] + 
      G[0, 0, 0, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, 1, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 0, x]*((8*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 0, 0, 0, x]*((52*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 1, 1, 1, x]*(40/9 - (40*RATIO[(1 - x)^(-1)])/9 + 16*RATIO[x] + 
        (20*RATIO[x^2])/3) + G[0, 0, 0, 0, x]*((56*RATIO[x])/3 + 
        (20*RATIO[x^2])/3) + G[0, 1, 1, x]*((-4*Pi^2*RATIO[x])/3 - 
        (2*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((-4*Pi^2*RATIO[x])/3 - 
        (2*Pi^2*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, 0, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 0, x]*((-736/27 - (8*Pi^2)/9)*RATIO[x] + (-224/27 - (4*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 1, x]*(-224/27 + (2*Pi^2)/9 + 
        (224/27 - (2*Pi^2)/9)*RATIO[(1 - x)^(-1)] + (-544/27 - (8*Pi^2)/9)*
         RATIO[x] + (-224/27 - (4*Pi^2)/9)*RATIO[x^2]) + 
      (-1568/81 + (14*Pi^2)/27 + (1568/81 - (14*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (320/27 - (10*Pi^2)/3)*RATIO[x] + 
        (112/27 - (5*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[1, x]*(-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540 + 
        (7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*RATIO[(1 - x)^(-1)] + 
        (1280/81 - (56*Pi^2)/9 + Pi^4/45)*RATIO[x] + 
        ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        (280/27 - (280*RATIO[(1 - x)^(-1)])/27 - (80*RATIO[x])/9 - 
          (20*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*((-1280/81 - (152*Pi^2)/27 + Pi^4/45)*RATIO[x] + 
        ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        ((-8*RATIO[x])/3 - (20*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*((2560/81 + (62*Pi^2)/27)*RATIO[x] + (656/81 + (25*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 - (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(1312/81 - (10*Pi^2)/27 + (-1312/81 + (10*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (1312/81 + (68*Pi^2)/27)*RATIO[x] + 
        (656/81 + (25*Pi^2)/27)*RATIO[x^2] + 
        (-56/9 + (56*RATIO[(1 - x)^(-1)])/9 - (32*RATIO[x])/9 - 
          (16*RATIO[x^2])/9)*Zeta[3]) + G[0, 1, x]*
       ((-1936/81 + (91*Pi^2)/27)*RATIO[x] + (-656/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((80*RATIO[x])/9 + (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (-656/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 + (40*RATIO[x^2])/9)*Zeta[3]) + 
      (-248/15 + (248*RATIO[(1 - x)^(-1)])/15 + (8*RATIO[x])/3 + 
        (4*RATIO[x^2])/3)*Zeta[5]) + Nc*(-349888/729 + (2428*Pi^2)/243 + 
      (3149*Pi^4)/3240 - Pi^6/540 + G[0, 0, 0, 0, 0, 0, x]*
       (32 - 32*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
       (32 - 32*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 1, 1, x]*
       (24 - 24*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 0, 0, x]*
       (24 - 24*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 1, 1, x]*
       (16 - 16*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 0, 0, x]*
       (16 - 16*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 1, 1, x]*
       (16 - 16*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 0, 0, x]*
       (16 - 16*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 1, 1, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 0, 0, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 1, 1, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 0, 0, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 1, 1, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 0, 0, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 1, 1, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 0, 0, x]*
       (8 - 8*RATIO[(1 - x)^(-1)]) + (349888/729 - (2428*Pi^2)/243 - 
        (3149*Pi^4)/3240 + Pi^6/540)*RATIO[(1 - x)^(-1)] + 
      G[0, 0, 0, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 0, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 0, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 0, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 1, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 0, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 0, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 0, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 1, 0, 1, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 1, 1, 1, 0, x]*(-8 + 8*RATIO[(1 - x)^(-1)]) + 
      G[0, 0, 1, 1, x]*(4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      G[0, 1, 0, 0, x]*(4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      G[1, 0, 1, 1, x]*(4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      G[1, 1, 0, 0, x]*(4*Pi^2 - 4*Pi^2*RATIO[(1 - x)^(-1)]) + 
      ((-5024*Pi^2)/81 + (7*Pi^4)/27)*RATIO[x] + G[0, 0, 0, 0, x]*
       ((8*Pi^2)/3 - (8*Pi^2*RATIO[(1 - x)^(-1)])/3 - (284*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*(-268/9 + (8*Pi^2)/3 + 
        (268/9 - (8*Pi^2)/3)*RATIO[(1 - x)^(-1)] - 92*RATIO[x] - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((-44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((10*Pi^2)/3 - 
        (10*Pi^2*RATIO[(1 - x)^(-1)])/3 - (280*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((10*Pi^2)/3 - 
        (10*Pi^2*RATIO[(1 - x)^(-1)])/3 - (280*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*((14*Pi^2)/3 - 
        (14*Pi^2*RATIO[(1 - x)^(-1)])/3 + (280*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + ((-160*Pi^2)/81 + Pi^4/135)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((44*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((88*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((88*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, 0, x]*((176*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*(44/3 - (44*RATIO[(1 - x)^(-1)])/3 + 
        (176*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      (11312/81 - (77*Pi^2)/27 + (-11312/81 + (77*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (-1676/27 + (55*Pi^2)/3)*RATIO[x] + 
        (-52/27 + (5*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      (-560/9 + (560*RATIO[(1 - x)^(-1)])/9)*Zeta[3]^2 + 
      G[1, 1, 1, x]*(1616/27 - (11*Pi^2)/9 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[(1 - x)^(-1)] + (3292/27 + (44*Pi^2)/9)*RATIO[x] + 
        (104/27 + (4*Pi^2)/9)*RATIO[x^2] + 
        (32/3 - (32*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[0, 0, 0, x]*((3412/27 + (44*Pi^2)/9)*RATIO[x] + 
        (104/27 + (4*Pi^2)/9)*RATIO[x^2] + 
        (32/3 - (32*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[0, 1, 1, x]*((22*Pi^2*RATIO[x])/3 + (2*Pi^2*RATIO[x^2])/3 + 
        (-8 + 8*RATIO[(1 - x)^(-1)])*Zeta[3]) + G[1, 0, 0, x]*
       ((22*Pi^2*RATIO[x])/3 + (2*Pi^2*RATIO[x^2])/3 + 
        (-8 + 8*RATIO[(1 - x)^(-1)])*Zeta[3]) + G[0, 0, 1, x]*
       ((-1676/27 + (77*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*
         RATIO[x^2] + (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[0, 1, 0, x]*((-1676/27 + (77*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + 
        (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[1, 0, 1, x]*((-1676/27 + (77*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + 
        (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[1, 1, 0, x]*((-1676/27 + (77*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + 
        (-80/3 + (80*RATIO[(1 - x)^(-1)])/3)*Zeta[3]) + 
      G[0, 1, x]*((7*Pi^4)/36 - (7*Pi^4*RATIO[(1 - x)^(-1)])/36 + 
        (10048/81 - (490*Pi^2)/27)*RATIO[x] + (320/81 - (14*Pi^2)/27)*
         RATIO[x^2] + ((-440*RATIO[x])/9 - (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((7*Pi^4)/36 - (7*Pi^4*RATIO[(1 - x)^(-1)])/36 + 
        (10048/81 - (490*Pi^2)/27)*RATIO[x] + (320/81 - (14*Pi^2)/27)*
         RATIO[x^2] + ((-440*RATIO[x])/9 - (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(-Pi^4/15 + (Pi^4*RATIO[(1 - x)^(-1)])/15 + 
        (-10384/81 - (347*Pi^2)/27)*RATIO[x] + (-320/81 - (10*Pi^2)/27)*
         RATIO[x^2] + ((176*RATIO[x])/9 + (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-9712/81 + (67*Pi^2)/27 - Pi^4/15 + 
        (9712/81 - (67*Pi^2)/27 + Pi^4/15)*RATIO[(1 - x)^(-1)] + 
        (-9712/81 - (353*Pi^2)/27)*RATIO[x] + (-320/81 - (10*Pi^2)/27)*
         RATIO[x^2] + (308/9 - (308*RATIO[(1 - x)^(-1)])/9 + 
          (176*RATIO[x])/9 + (16*RATIO[x^2])/9)*Zeta[3]) + 
      (1364/15 - (1364*RATIO[(1 - x)^(-1)])/15 - (44*RATIO[x])/3 - 
        (4*RATIO[x^2])/3)*Zeta[5] + 
      G[0, x]*((656/81 + (833*Pi^2)/27 - (11*Pi^4)/90)*RATIO[x] + 
        ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
        ((104*Pi^2)/9 - (104*Pi^2*RATIO[(1 - x)^(-1)])/9 + 28*RATIO[x] + 
          (8*RATIO[x^2])/9)*Zeta[3] + (-288/5 + (288*RATIO[(1 - x)^(-1)])/5)*
         Zeta[5]) + G[1, x]*(58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080 + 
        (-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
        (-656/81 + (281*Pi^2)/9 - (11*Pi^4)/90)*RATIO[x] + 
        ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + (-1876/27 + (104*Pi^2)/9 + 
          (1876/27 - (104*Pi^2)/9)*RATIO[(1 - x)^(-1)] + (308*RATIO[x])/9 + 
          (8*RATIO[x^2])/9)*Zeta[3] + (-288/5 + (288*RATIO[(1 - x)^(-1)])/5)*
         Zeta[5]))), 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + 
  (12928*e^4)/81 - (8*I)*Pi - (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - 
  (64*I)*e^4*Pi + 4*e*Pi^2 + (10*e^2*Pi^2)/3 + (58*e^3*Pi^2)/9 + 
  (344*e^4*Pi^2)/27 - (4*I)*e*Pi^3 + ((22*I)/3)*e^2*Pi^3 + 
  ((38*I)/3)*e^3*Pi^3 + ((76*I)/3)*e^4*Pi^3 + (6*e^2*Pi^4)/5 - 
  (46*e^3*Pi^4)/15 - (1031*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 - 
  ((113*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) - 16*e^4*G[0, 0, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[0, 1, 1, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[1, 1, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 + 80*e^4*RATIO[x^(-2)] - 80*e^4*RATIO[x^(-1)] - 
    64*e^4*RATIO[x]) + G[0, 1, 0, 0, 0, 0, x]*
   (32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x^(-2)] - 48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x]) + G[1, 0, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (-16*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x^(-2)] + 
    48*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (64*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x^(-2)] + 64*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*((16*I)*e^3*(I + (2*I)*e + e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
   ((16*I)*e^3*(I + (2*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 1, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 0, 1, 1, x]*(16*e^3*(1 + 2*e - I*e*Pi) - 
    (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 1, 0, 1, 1, x]*
   (16*e^3*(1 + 2*e - I*e*Pi) - (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 1, 1, 0, 0, x]*
   (32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 0, 1, 0, 0, x]*(32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 1, x]*((4*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - 
       (24*I)*e^2*Pi + 11*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 - (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[0, 1, 0, 0, x]*
   (8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 - 24*e - 48*e^2 + (12*I)*e*Pi + 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[1, 1, 0, 0, x]*
   (8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*e^4*Pi*RATIO[x^(-2)] + (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*
     RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   ((16*I)*e^3*(3*I + (4*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-16*e^3*(1 + 4*e) + (16*(3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (16*e^3*(1 + 4*e - I*e*Pi) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(16*e^3*(-1 + 4*e) - 
    (16*(-3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-32*e^3*(1 + 3*e) + 8*e^3*(4 + 13*e)*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(9 + 11*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(16*e^3*(1 + 6*e - I*e*Pi) - 
    (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] + 
    (16*e^3*(-9 + 11*e + (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((8*I)*e^3*(16*I + (17*I)*e + 2*e*Pi) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-1)] + (16*e^3*(9 + 22*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   (16*e^3*(-3 + 8*e) - (16*(-9*e^3 + 26*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^3*(-9 + 22*e + (3*I)*e*Pi)*
      RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(12 - 36*e - 73*e^2 + (12*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 - (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^2*(12 - 33*e - 71*e^2 - (6*I)*e*Pi + 
       2*e^2*Pi^2)*RATIO[x])/3 - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 - (6*I)*e*Pi - (12*I)*e^2*Pi + 
       3*e^2*Pi^2))/3 - (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^2*(12 + 33*e + 69*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 - 48*e - 96*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - 4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*e^2*(36 - 33*e - 70*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 + 48*e + 96*e^2 - (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*e^2*(36 + 33*e + 70*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - 32*e^2*Zeta[3] - 
  (248*e^3*Zeta[3])/3 - (1544*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 - (20*e^4*Pi^2*Zeta[3])/3 + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 - 
  (I/162)*RATIO[x^(-1)]*(-2592*Pi - 4752*e*Pi - 9648*e^2*Pi - 19392*e^3*Pi - 
    38848*e^4*Pi - (1296*I)*e*Pi^2 - (2376*I)*e^2*Pi^2 - (4824*I)*e^3*Pi^2 - 
    (9696*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1188*e^3*Pi^3 + 2412*e^4*Pi^3 + 
    (216*I)*e^3*Pi^4 + (396*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 6048*e^3*Pi*Zeta[3] + 
    11088*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*Zeta[3]) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + 
       (216*I)*Pi - 108*e*Pi^2 + 231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
       216*e^2*Zeta[3]))/27 + (4*e*(12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 12*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi - 
       21*e^3*Pi^2 + 39*e^4*Pi^2 - 120*e^4*Zeta[3]))/9) + 
  G[1, 0, 1, x]*(((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + (216*I)*Pi - 108*e*Pi^2 + 
       231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - (12*I)*e*Pi - (24*I)*e^2*Pi - (48*I)*e^3*Pi - e^2*Pi^2 + 
       12*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[0, 0, 1, x]*(((-4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - (216*I)*Pi + 108*e*Pi^2 + 
       231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 + (12*I)*e*Pi + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 13*e^2*Pi^2 - 
       12*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[1, 1, 1, x]*((8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 - 
    (4*I)*e^2*RATIO[(1 - x)^(-1)]*(-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x]*(108 + 396*e + 822*e^2 + 1646*e^3 - (108*I)*e*Pi + 
       45*e^2*Pi^2 + 66*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 144*e^3*Zeta[3]))/27 + 
    (2*e*(-288 - 324*e - 660*e^2 - 1328*e^3 + (72*I)*e*Pi + (144*I)*e^2*Pi + 
       (288*I)*e^3*Pi - 48*e^2*Pi^2 - 45*e^3*Pi^2 - (18*I)*e^3*Pi^3 + 
       600*e^3*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     ((-216*I)*e - (288*I)*e^2 - (606*I)*e^3 - (1214*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
     ((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - (812*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 + 24*e + 48*e^2 + 96*e^3 - (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - e^2*Pi^2 + 10*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 + 
       11*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 + 
    ((2*I)/27)*RATIO[x^(-2)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    ((2*I)/27)*RATIO[x^(-1)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[0, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - 
       (216*I)*Pi + 108*e*Pi^2 + 231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
       216*e^2*Zeta[3]))/27 - (4*e*(-12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi + 
       7*e^2*Pi^2 + 12*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi + 
       21*e^3*Pi^2 + 39*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 0, 0, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*(-36 + 144*e + 294*e^2 + 586*e^3 - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 
       15*e^2*Pi^2 + 24*e^3*Pi^2 + 48*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(-108 + 396*e + 858*e^2 + 1706*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 + 66*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(-108*e + 468*e^2 + 906*e^3 + 1810*e^4 - 
       (234*I)*e^3*Pi - (444*I)*e^4*Pi - 45*e^3*Pi^2 + 78*e^4*Pi^2 + 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (4*e^4*Pi^2*RATIO[x^2])/3 - 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 3*e*Pi^2 + 
       5*e^2*Pi^2 + 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 + 11*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 + (2*RATIO[(1 - x)^(-1)]*(468*e^2 + 888*e^3 + 
       1780*e^4 - (468*I)*e^3*Pi - (888*I)*e^4*Pi + 108*e^3*Pi^2 + 
       195*e^4*Pi^2 + 216*e^4*Zeta[3]))/27) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 168*e^2*Pi^2 + 288*e^3*Pi^2 + 576*e^4*Pi^2 + 
      (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] + 576*e^4*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-864 - (1872*I)*e^2*Pi - (3552*I)*e^3*Pi - 
       (7120*I)*e^4*Pi + 504*e^2*Pi^2 + 936*e^3*Pi^2 + 1776*e^4*Pi^2 + 
       (156*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] + 1872*e^4*Zeta[3]))/
     54 + (2*e*RATIO[x]*(5940 + 12600*e + 25140*e^2 + 50240*e^3 + 
       (3240*I)*Pi - 1620*e*Pi^2 - 3465*e^2*Pi^2 - 7350*e^3*Pi^2 - 
       (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 
       19800*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 0, x]*((-2*e*(2160 + 4500*e + 8940*e^2 + 17840*e^3 - (2160*I)*e*Pi - 
       (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 540*e*Pi^2 + 900*e^2*Pi^2 + 
       1785*e^3*Pi^2 + (180*I)*e^3*Pi^3 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       2880*e^3*Zeta[3]))/135 - (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 
       320*e^3 + 45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*(7020*e + 13860*e^2 + 27600*e^3 + 55120*e^4 - 
       (7020*I)*e^2*Pi - (13320*I)*e^3*Pi - (26700*I)*e^4*Pi - 
       1620*e^2*Pi^2 + 2925*e^3*Pi^2 + 5505*e^4*Pi^2 + (585*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 - 3240*e^3*Zeta[3] - 9360*e^4*Zeta[3]))/405 + 
    (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(5940 + 13140*e + 26040*e^2 + 51920*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2475*e^2*Pi^2 + 5205*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 
       27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (2*e*RATIO[x]*(-5940 - 12600*e - 25140*e^2 - 50240*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 3465*e^2*Pi^2 + 7350*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 19800*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 + (-288 + (288*I)*e*Pi + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 288*e^3*Pi^2 - 
      576*e^4*Pi^2 - (72*I)*e^3*Pi^3 - (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 576*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 - (104*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] + 
       624*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (2*e*RATIO[x]*(-5940 - 12060*e - 24240*e^2 - 48560*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 2475*e^2*Pi^2 - 5295*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 + 
       (130*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] - 780*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45 + (4320 + 5400*e + 11160*e^2 + 22560*e^3 + 
      45280*e^4 - (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 
      (17280*I)*e^4*Pi + 1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 + 
      (540*I)*e^3*Pi^3 + (1800*I)*e^4*Pi^3 - 339*e^4*Pi^4 - 
      7920*e^3*Zeta[3] - 16920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3])/135 + 
    (RATIO[x^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       (12960*I)*e*Pi + (10800*I)*e^2*Pi + (24480*I)*e^3*Pi + 
       (48720*I)*e^4*Pi - 5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (2700*I)*e^4*Pi^3 + 1503*e^4*Pi^4 + 
       30240*e^3*Zeta[3] + 55440*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (RATIO[x^(-2)]*(12960 + 10800*e + 24480*e^2 + 48720*e^3 + 
       97280*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       (3240*I)*e^3*Pi^3 + (2700*I)*e^4*Pi^3 - 1503*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 25200*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810) + 16*e^3*Zeta[5] - 32*e^4*Zeta[5] - ((496*I)/5)*e^4*Pi*Zeta[5] + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (e*RATIO[x]*(83160*Pi^2 + 176400*e*Pi^2 + 351960*e^2*Pi^2 + 
     703360*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 - 1386*e^2*Pi^4 - 
     2940*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] + 
     166320*e*Zeta[3] + 352800*e^2*Zeta[3] + 703920*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] - 207900*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] + 
     166320*e^3*Zeta[5]))/5670 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 + (32760*I)*e^2*Pi^3 + 
     (58380*I)*e^3*Pi^3 + (118300*I)*e^4*Pi^3 + 6804*e^2*Pi^4 - 
     14742*e^3*Pi^4 - 26712*e^4*Pi^4 - (945*I)*e^3*Pi^5 - (4368*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] - 196560*e^2*Zeta[3] - 
     372960*e^3*Zeta[3] - 747600*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] + 
     16380*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] - 196560*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
      540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
      (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + 
      (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
    (e*(-2160 - 3600*e - 6720*e^2 - 13120*e^3 + (25920*I)*Pi + 
       (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 7560*Pi^2 - 
       12960*e*Pi^2 - 25740*e^2*Pi^2 - 51540*e^3*Pi^2 - (2160*I)*e^2*Pi^3 - 
       (4320*I)*e^3*Pi^3 + 315*e^2*Pi^4 + 216*e^3*Pi^4 + 43200*e*Zeta[3] - 
       25920*e^2*Zeta[3] - 46800*e^3*Zeta[3] - (60480*I)*e^3*Pi*Zeta[3] - 
       18720*e^3*Pi^2*Zeta[3] + 93312*e^3*Zeta[5]))/810 + 
    (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + (12960*I)*Pi - 
       7560*e*Pi^2 + 11880*e^2*Pi^2 + 25020*e^3*Pi^2 + 49980*e^4*Pi^2 - 
       (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 - 198*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
       43200*e^2*Zeta[3] + 23760*e^3*Zeta[3] + 45360*e^4*Zeta[3] - 
       (30240*I)*e^3*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810 - (RATIO[(1 - x)^(-1)]*
      (2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 - (28080*I)*e*Pi - 
       (53280*I)*e^2*Pi - (106800*I)*e^3*Pi - (213760*I)*e^4*Pi - 
       7560*e*Pi^2 + 14040*e^2*Pi^2 + 26460*e^3*Pi^2 + 53100*e^4*Pi^2 + 
       (2340*I)*e^3*Pi^3 + (4440*I)*e^4*Pi^3 - 315*e^3*Pi^4 - 234*e^4*Pi^4 - 
       43200*e^2*Zeta[3] + 28080*e^3*Zeta[3] + 48240*e^4*Zeta[3] + 
       (65520*I)*e^4*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810) + G[1, x]*(-8 - (56*e)/3 - (352*e^2)/9 - 
    (2144*e^3)/27 - (12928*e^4)/81 + (16*I)*Pi + (32*I)*e*Pi + 
    (64*I)*e^2*Pi + (128*I)*e^3*Pi + (256*I)*e^4*Pi - 16*e*Pi^2 - 
    (46*e^2*Pi^2)/3 - (274*e^3*Pi^2)/9 - (1640*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 - ((8*I)/3)*e^3*Pi^3 - ((16*I)/3)*e^4*Pi^3 + 
    (22*e^3*Pi^4)/15 + (19*e^4*Pi^4)/36 - (I/6)*e^4*Pi^5 - 16*e^2*Zeta[3] - 
    (40*e^3*Zeta[3])/3 - (184*e^4*Zeta[3])/9 - ((112*I)/3)*e^3*Pi*Zeta[3] - 
    ((224*I)/3)*e^4*Pi*Zeta[3] + (116*e^4*Pi^2*Zeta[3])/3 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - (I/162)*RATIO[x^(-2)]*
     (-2592*Pi - 2160*e*Pi - 4896*e^2*Pi - 9744*e^3*Pi - 19456*e^4*Pi - 
      (1296*I)*e*Pi^2 - (1080*I)*e^2*Pi^2 - (2448*I)*e^3*Pi^2 - 
      (4872*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 540*e^3*Pi^3 + 1224*e^4*Pi^3 + 
      (216*I)*e^3*Pi^4 + (180*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 
      6048*e^3*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*
       Zeta[3]) + (I/810)*RATIO[x^(-1)]*(-12960*I - (23760*I)*e - 
      (48240*I)*e^2 - (96960*I)*e^3 - (194240*I)*e^4 - 12960*Pi - 
      10800*e*Pi - 24480*e^2*Pi - 48720*e^3*Pi - 97280*e^4*Pi - 
      (6480*I)*e*Pi^2 - (4320*I)*e^2*Pi^2 - (10260*I)*e^3*Pi^2 - 
      (20340*I)*e^4*Pi^2 + 3240*e^2*Pi^3 + 2700*e^3*Pi^3 + 6120*e^4*Pi^3 + 
      (1080*I)*e^3*Pi^4 + (1323*I)*e^4*Pi^4 + 135*e^4*Pi^5 + 
      (30240*I)*e^3*Zeta[3] + (55440*I)*e^4*Zeta[3] + 30240*e^3*Pi*Zeta[3] + 
      25200*e^4*Pi*Zeta[3] + (15120*I)*e^4*Pi^2*Zeta[3]) - 16*e^4*Zeta[5] - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 + 
       (1560*I)*e^3*Pi^3 + (2960*I)*e^4*Pi^3 - 324*e^3*Pi^4 - 702*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       17760*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 + 11880*e^2*Pi^2 + 
       25380*e^3*Pi^2 + 50580*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 - 
       198*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] + 
       23760*e^3*Zeta[3] + 55440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810), 
 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + (12928*e^4)/81 - (8*I)*Pi - 
  (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - (64*I)*e^4*Pi + 4*e*Pi^2 + 
  (10*e^2*Pi^2)/3 + (58*e^3*Pi^2)/9 + (344*e^4*Pi^2)/27 - (4*I)*e*Pi^3 + 
  ((22*I)/3)*e^2*Pi^3 + ((38*I)/3)*e^3*Pi^3 + ((76*I)/3)*e^4*Pi^3 + 
  (6*e^2*Pi^4)/5 - (46*e^3*Pi^4)/15 - (1031*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 - 
  ((113*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) - 16*e^4*G[0, 0, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[0, 1, 1, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[1, 1, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 + 80*e^4*RATIO[x^(-2)] - 80*e^4*RATIO[x^(-1)] - 
    64*e^4*RATIO[x]) + G[0, 1, 0, 0, 0, 0, x]*
   (32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x^(-2)] - 48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x]) + G[1, 0, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (-16*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x^(-2)] + 
    48*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (64*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x^(-2)] + 64*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*((16*I)*e^3*(I + (2*I)*e + e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
   ((16*I)*e^3*(I + (2*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 1, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 0, 1, 1, x]*(16*e^3*(1 + 2*e - I*e*Pi) - 
    (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 1, 0, 1, 1, x]*
   (16*e^3*(1 + 2*e - I*e*Pi) - (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 1, 1, 0, 0, x]*
   (32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 0, 1, 0, 0, x]*(32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 1, x]*((4*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - 
       (24*I)*e^2*Pi + 11*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 - (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[0, 1, 0, 0, x]*
   (8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 - 24*e - 48*e^2 + (12*I)*e*Pi + 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[1, 1, 0, 0, x]*
   (8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*e^4*Pi*RATIO[x^(-2)] + (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*
     RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   ((16*I)*e^3*(3*I + (4*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-16*e^3*(1 + 4*e) + (16*(3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (16*e^3*(1 + 4*e - I*e*Pi) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(16*e^3*(-1 + 4*e) - 
    (16*(-3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-32*e^3*(1 + 3*e) + 8*e^3*(4 + 13*e)*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(9 + 11*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(16*e^3*(1 + 6*e - I*e*Pi) - 
    (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] + 
    (16*e^3*(-9 + 11*e + (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((8*I)*e^3*(16*I + (17*I)*e + 2*e*Pi) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-1)] + (16*e^3*(9 + 22*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   (16*e^3*(-3 + 8*e) - (16*(-9*e^3 + 26*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^3*(-9 + 22*e + (3*I)*e*Pi)*
      RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(12 - 36*e - 73*e^2 + (12*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 - (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^2*(12 - 33*e - 71*e^2 - (6*I)*e*Pi + 
       2*e^2*Pi^2)*RATIO[x])/3 - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 - (6*I)*e*Pi - (12*I)*e^2*Pi + 
       3*e^2*Pi^2))/3 - (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^2*(12 + 33*e + 69*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 - 48*e - 96*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - 4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*e^2*(36 - 33*e - 70*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 + 48*e + 96*e^2 - (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*e^2*(36 + 33*e + 70*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - 32*e^2*Zeta[3] - 
  (248*e^3*Zeta[3])/3 - (1544*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 - (20*e^4*Pi^2*Zeta[3])/3 + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 - 
  (I/162)*RATIO[x^(-1)]*(-2592*Pi - 4752*e*Pi - 9648*e^2*Pi - 19392*e^3*Pi - 
    38848*e^4*Pi - (1296*I)*e*Pi^2 - (2376*I)*e^2*Pi^2 - (4824*I)*e^3*Pi^2 - 
    (9696*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1188*e^3*Pi^3 + 2412*e^4*Pi^3 + 
    (216*I)*e^3*Pi^4 + (396*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 6048*e^3*Pi*Zeta[3] + 
    11088*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*Zeta[3]) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + 
       (216*I)*Pi - 108*e*Pi^2 + 231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
       216*e^2*Zeta[3]))/27 + (4*e*(12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 12*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi - 
       21*e^3*Pi^2 + 39*e^4*Pi^2 - 120*e^4*Zeta[3]))/9) + 
  G[1, 0, 1, x]*(((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + (216*I)*Pi - 108*e*Pi^2 + 
       231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - (12*I)*e*Pi - (24*I)*e^2*Pi - (48*I)*e^3*Pi - e^2*Pi^2 + 
       12*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[0, 0, 1, x]*(((-4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - (216*I)*Pi + 108*e*Pi^2 + 
       231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 + (12*I)*e*Pi + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 13*e^2*Pi^2 - 
       12*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[1, 1, 1, x]*((8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 - 
    (4*I)*e^2*RATIO[(1 - x)^(-1)]*(-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x]*(108 + 396*e + 822*e^2 + 1646*e^3 - (108*I)*e*Pi + 
       45*e^2*Pi^2 + 66*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 144*e^3*Zeta[3]))/27 + 
    (2*e*(-288 - 324*e - 660*e^2 - 1328*e^3 + (72*I)*e*Pi + (144*I)*e^2*Pi + 
       (288*I)*e^3*Pi - 48*e^2*Pi^2 - 45*e^3*Pi^2 - (18*I)*e^3*Pi^3 + 
       600*e^3*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     ((-216*I)*e - (288*I)*e^2 - (606*I)*e^3 - (1214*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
     ((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - (812*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 + 24*e + 48*e^2 + 96*e^3 - (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - e^2*Pi^2 + 10*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 + 
       11*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 + 
    ((2*I)/27)*RATIO[x^(-2)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    ((2*I)/27)*RATIO[x^(-1)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[0, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - 
       (216*I)*Pi + 108*e*Pi^2 + 231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
       216*e^2*Zeta[3]))/27 - (4*e*(-12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi + 
       7*e^2*Pi^2 + 12*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi + 
       21*e^3*Pi^2 + 39*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 0, 0, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*(-36 + 144*e + 294*e^2 + 586*e^3 - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 
       15*e^2*Pi^2 + 24*e^3*Pi^2 + 48*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(-108 + 396*e + 858*e^2 + 1706*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 + 66*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(-108*e + 468*e^2 + 906*e^3 + 1810*e^4 - 
       (234*I)*e^3*Pi - (444*I)*e^4*Pi - 45*e^3*Pi^2 + 78*e^4*Pi^2 + 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (4*e^4*Pi^2*RATIO[x^2])/3 - 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 3*e*Pi^2 + 
       5*e^2*Pi^2 + 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 + 11*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 + (2*RATIO[(1 - x)^(-1)]*(468*e^2 + 888*e^3 + 
       1780*e^4 - (468*I)*e^3*Pi - (888*I)*e^4*Pi + 108*e^3*Pi^2 + 
       195*e^4*Pi^2 + 216*e^4*Zeta[3]))/27) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 168*e^2*Pi^2 + 288*e^3*Pi^2 + 576*e^4*Pi^2 + 
      (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] + 576*e^4*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-864 - (1872*I)*e^2*Pi - (3552*I)*e^3*Pi - 
       (7120*I)*e^4*Pi + 504*e^2*Pi^2 + 936*e^3*Pi^2 + 1776*e^4*Pi^2 + 
       (156*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] + 1872*e^4*Zeta[3]))/
     54 + (2*e*RATIO[x]*(5940 + 12600*e + 25140*e^2 + 50240*e^3 + 
       (3240*I)*Pi - 1620*e*Pi^2 - 3465*e^2*Pi^2 - 7350*e^3*Pi^2 - 
       (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 
       19800*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 0, x]*((-2*e*(2160 + 4500*e + 8940*e^2 + 17840*e^3 - (2160*I)*e*Pi - 
       (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 540*e*Pi^2 + 900*e^2*Pi^2 + 
       1785*e^3*Pi^2 + (180*I)*e^3*Pi^3 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       2880*e^3*Zeta[3]))/135 - (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 
       320*e^3 + 45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*(7020*e + 13860*e^2 + 27600*e^3 + 55120*e^4 - 
       (7020*I)*e^2*Pi - (13320*I)*e^3*Pi - (26700*I)*e^4*Pi - 
       1620*e^2*Pi^2 + 2925*e^3*Pi^2 + 5505*e^4*Pi^2 + (585*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 - 3240*e^3*Zeta[3] - 9360*e^4*Zeta[3]))/405 + 
    (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(5940 + 13140*e + 26040*e^2 + 51920*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2475*e^2*Pi^2 + 5205*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 
       27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (2*e*RATIO[x]*(-5940 - 12600*e - 25140*e^2 - 50240*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 3465*e^2*Pi^2 + 7350*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 19800*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 + (-288 + (288*I)*e*Pi + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 288*e^3*Pi^2 - 
      576*e^4*Pi^2 - (72*I)*e^3*Pi^3 - (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 576*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 - (104*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] + 
       624*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (2*e*RATIO[x]*(-5940 - 12060*e - 24240*e^2 - 48560*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 2475*e^2*Pi^2 - 5295*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 + 
       (130*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] - 780*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45 + (4320 + 5400*e + 11160*e^2 + 22560*e^3 + 
      45280*e^4 - (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 
      (17280*I)*e^4*Pi + 1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 + 
      (540*I)*e^3*Pi^3 + (1800*I)*e^4*Pi^3 - 339*e^4*Pi^4 - 
      7920*e^3*Zeta[3] - 16920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3])/135 + 
    (RATIO[x^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       (12960*I)*e*Pi + (10800*I)*e^2*Pi + (24480*I)*e^3*Pi + 
       (48720*I)*e^4*Pi - 5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (2700*I)*e^4*Pi^3 + 1503*e^4*Pi^4 + 
       30240*e^3*Zeta[3] + 55440*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (RATIO[x^(-2)]*(12960 + 10800*e + 24480*e^2 + 48720*e^3 + 
       97280*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       (3240*I)*e^3*Pi^3 + (2700*I)*e^4*Pi^3 - 1503*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 25200*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810) + 16*e^3*Zeta[5] - 32*e^4*Zeta[5] - ((496*I)/5)*e^4*Pi*Zeta[5] + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (e*RATIO[x]*(83160*Pi^2 + 176400*e*Pi^2 + 351960*e^2*Pi^2 + 
     703360*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 - 1386*e^2*Pi^4 - 
     2940*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] + 
     166320*e*Zeta[3] + 352800*e^2*Zeta[3] + 703920*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] - 207900*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] + 
     166320*e^3*Zeta[5]))/5670 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 + (32760*I)*e^2*Pi^3 + 
     (58380*I)*e^3*Pi^3 + (118300*I)*e^4*Pi^3 + 6804*e^2*Pi^4 - 
     14742*e^3*Pi^4 - 26712*e^4*Pi^4 - (945*I)*e^3*Pi^5 - (4368*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] - 196560*e^2*Zeta[3] - 
     372960*e^3*Zeta[3] - 747600*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] + 
     16380*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] - 196560*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
      540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
      (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + 
      (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
    (e*(-2160 - 3600*e - 6720*e^2 - 13120*e^3 + (25920*I)*Pi + 
       (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 7560*Pi^2 - 
       12960*e*Pi^2 - 25740*e^2*Pi^2 - 51540*e^3*Pi^2 - (2160*I)*e^2*Pi^3 - 
       (4320*I)*e^3*Pi^3 + 315*e^2*Pi^4 + 216*e^3*Pi^4 + 43200*e*Zeta[3] - 
       25920*e^2*Zeta[3] - 46800*e^3*Zeta[3] - (60480*I)*e^3*Pi*Zeta[3] - 
       18720*e^3*Pi^2*Zeta[3] + 93312*e^3*Zeta[5]))/810 + 
    (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + (12960*I)*Pi - 
       7560*e*Pi^2 + 11880*e^2*Pi^2 + 25020*e^3*Pi^2 + 49980*e^4*Pi^2 - 
       (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 - 198*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
       43200*e^2*Zeta[3] + 23760*e^3*Zeta[3] + 45360*e^4*Zeta[3] - 
       (30240*I)*e^3*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810 - (RATIO[(1 - x)^(-1)]*
      (2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 - (28080*I)*e*Pi - 
       (53280*I)*e^2*Pi - (106800*I)*e^3*Pi - (213760*I)*e^4*Pi - 
       7560*e*Pi^2 + 14040*e^2*Pi^2 + 26460*e^3*Pi^2 + 53100*e^4*Pi^2 + 
       (2340*I)*e^3*Pi^3 + (4440*I)*e^4*Pi^3 - 315*e^3*Pi^4 - 234*e^4*Pi^4 - 
       43200*e^2*Zeta[3] + 28080*e^3*Zeta[3] + 48240*e^4*Zeta[3] + 
       (65520*I)*e^4*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810) + G[1, x]*(-8 - (56*e)/3 - (352*e^2)/9 - 
    (2144*e^3)/27 - (12928*e^4)/81 + (16*I)*Pi + (32*I)*e*Pi + 
    (64*I)*e^2*Pi + (128*I)*e^3*Pi + (256*I)*e^4*Pi - 16*e*Pi^2 - 
    (46*e^2*Pi^2)/3 - (274*e^3*Pi^2)/9 - (1640*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 - ((8*I)/3)*e^3*Pi^3 - ((16*I)/3)*e^4*Pi^3 + 
    (22*e^3*Pi^4)/15 + (19*e^4*Pi^4)/36 - (I/6)*e^4*Pi^5 - 16*e^2*Zeta[3] - 
    (40*e^3*Zeta[3])/3 - (184*e^4*Zeta[3])/9 - ((112*I)/3)*e^3*Pi*Zeta[3] - 
    ((224*I)/3)*e^4*Pi*Zeta[3] + (116*e^4*Pi^2*Zeta[3])/3 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - (I/162)*RATIO[x^(-2)]*
     (-2592*Pi - 2160*e*Pi - 4896*e^2*Pi - 9744*e^3*Pi - 19456*e^4*Pi - 
      (1296*I)*e*Pi^2 - (1080*I)*e^2*Pi^2 - (2448*I)*e^3*Pi^2 - 
      (4872*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 540*e^3*Pi^3 + 1224*e^4*Pi^3 + 
      (216*I)*e^3*Pi^4 + (180*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 
      6048*e^3*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*
       Zeta[3]) + (I/810)*RATIO[x^(-1)]*(-12960*I - (23760*I)*e - 
      (48240*I)*e^2 - (96960*I)*e^3 - (194240*I)*e^4 - 12960*Pi - 
      10800*e*Pi - 24480*e^2*Pi - 48720*e^3*Pi - 97280*e^4*Pi - 
      (6480*I)*e*Pi^2 - (4320*I)*e^2*Pi^2 - (10260*I)*e^3*Pi^2 - 
      (20340*I)*e^4*Pi^2 + 3240*e^2*Pi^3 + 2700*e^3*Pi^3 + 6120*e^4*Pi^3 + 
      (1080*I)*e^3*Pi^4 + (1323*I)*e^4*Pi^4 + 135*e^4*Pi^5 + 
      (30240*I)*e^3*Zeta[3] + (55440*I)*e^4*Zeta[3] + 30240*e^3*Pi*Zeta[3] + 
      25200*e^4*Pi*Zeta[3] + (15120*I)*e^4*Pi^2*Zeta[3]) - 16*e^4*Zeta[5] - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 + 
       (1560*I)*e^3*Pi^3 + (2960*I)*e^4*Pi^3 - 324*e^3*Pi^4 - 702*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       17760*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 + 11880*e^2*Pi^2 + 
       25380*e^3*Pi^2 + 50580*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 - 
       198*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] + 
       23760*e^3*Zeta[3] + 55440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810), 
 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + (12928*e^4)/81 - (8*I)*Pi - 
  (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - (64*I)*e^4*Pi + 4*e*Pi^2 + 
  (10*e^2*Pi^2)/3 + (58*e^3*Pi^2)/9 + (344*e^4*Pi^2)/27 - (4*I)*e*Pi^3 + 
  ((22*I)/3)*e^2*Pi^3 + ((38*I)/3)*e^3*Pi^3 + ((76*I)/3)*e^4*Pi^3 + 
  (6*e^2*Pi^4)/5 - (46*e^3*Pi^4)/15 - (1031*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 - 
  ((113*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)]) - 16*e^4*G[0, 0, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[0, 0, 1, 1, 0, 0, x]*RATIO[x] + 
  16*e^4*G[0, 1, 0, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[0, 1, 1, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 0, 0, 1, 0, 0, x]*RATIO[x] - 
  16*e^4*G[1, 0, 1, 1, 0, 0, x]*RATIO[x] - 16*e^4*G[1, 1, 0, 1, 0, 0, x]*
   RATIO[x] + 16*e^4*G[1, 1, 1, 1, 0, 0, x]*RATIO[x] + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x]) + G[1, 1, 1, 1, 1, 1, x]*
   (160*e^4 + 80*e^4*RATIO[x^(-2)] - 80*e^4*RATIO[x^(-1)] - 
    64*e^4*RATIO[x]) + G[0, 1, 0, 0, 0, 0, x]*
   (32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x^(-2)] - 48*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x^(-2)] - 32*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] - 
    16*e^4*RATIO[x^(-2)] + 16*e^4*RATIO[x^(-1)] + 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
    32*e^4*RATIO[x]) + G[1, 0, 1, 0, 0, 0, x]*
   (16*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] - 
    32*e^4*RATIO[x^(-2)] + 32*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    48*e^4*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (-16*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] - 48*e^4*RATIO[x^(-2)] + 
    48*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (64*e^4 - 64*e^4*RATIO[(1 - x)^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 112*e^4*RATIO[(1 - x)^(-1)] - 
    64*e^4*RATIO[x^(-2)] + 64*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*((16*I)*e^3*(I + (2*I)*e + e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
   ((16*I)*e^3*(I + (2*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 1, 1, 0, 0, x]*(-32*e^4 + (104*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 0, 1, 1, x]*(16*e^3*(1 + 2*e - I*e*Pi) - 
    (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 1, 0, 1, 1, x]*
   (16*e^3*(1 + 2*e - I*e*Pi) - (16*I)*e^3*(I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 1, 1, 0, 0, x]*
   (32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 0, 1, 0, 0, x]*(32*e^4 - (104*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 1, x]*((4*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - 
       (24*I)*e^2*Pi + 11*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 - (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[0, 1, 0, 0, x]*
   (8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*(3*e^3 + 2*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 - 24*e - 48*e^2 + (12*I)*e*Pi + 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3) + G[1, 1, 0, 0, x]*
   (8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*(16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] - 
    ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*(16*e^3*(1 + I*e*Pi) - 
    16*e^3*(1 - I*e*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*e^4*Pi*RATIO[x^(-2)] - 
    (16*I)*e^4*Pi*RATIO[x^(-1)] - ((8*I)/3)*e^4*(-11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (16*e^3 - 16*e^3*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*
     RATIO[x] - (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*e^4*Pi*RATIO[x^(-2)] + (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 16*e^3*(1 + I*e*Pi)*
     RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - I*e*Pi) - 
    16*e^3*(1 + I*e*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*e^4*Pi*RATIO[x^(-2)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + ((8*I)/3)*e^4*(11*I + 6*Pi)*RATIO[x] - 
    (8*e^4*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   ((16*I)*e^3*(3*I + (4*I)*e + e*Pi) - 16*e^3*(1 - I*e*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*RATIO[x])/3 + 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (-16*e^3*(1 + 4*e) + (16*(3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(12 + 11*e - (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
   (16*e^3*(1 + 4*e - I*e*Pi) - (16*I)*e^3*(3*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(16*e^3*(-1 + 4*e) - 
    (16*(-3*e^3 + 13*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^3*(-12 + 11*e + (6*I)*e*Pi)*
      RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-32*e^3*(1 + 3*e) + 8*e^3*(4 + 13*e)*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2 + (16*e^3*(9 + 11*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(16*e^3*(1 + 6*e - I*e*Pi) - 
    (16*I)*e^3*(5*I + e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    (8*I)*((6*I)*e^3 + (5*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] + 
    (16*e^3*(-9 + 11*e + (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((8*I)*e^3*(16*I + (17*I)*e + 2*e*Pi) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-1)] + (16*e^3*(9 + 22*e - (3*I)*e*Pi)*RATIO[x])/3 + 
    (32*e^4*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   (16*e^3*(-3 + 8*e) - (16*(-9*e^3 + 26*e^4)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^3*(-9 + 22*e + (3*I)*e*Pi)*
      RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((8*e^2*(12 - 36*e - 73*e^2 + (12*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 - (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi))/
     (-1 + RATIO[x])^2 + (8*e^2*(12 - 33*e - 71*e^2 - (6*I)*e*Pi + 
       2*e^2*Pi^2)*RATIO[x])/3 - (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((8*e^2*(36 + 39*e + 79*e^2 - (6*I)*e*Pi - (12*I)*e^2*Pi + 
       3*e^2*Pi^2))/3 - (16*I)*e^3*Pi*RATIO[(1 - x)^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^2*(12 + 33*e + 69*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 - 48*e - 96*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - 4*e^2*(12 - (4*I)*e*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*e^2*(36 - 33*e - 70*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 + 48*e + 96*e^2 - (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(6*e^3 + 4*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*e^2*(36 + 33*e + 70*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 - (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 - (12*I)*e*Pi - (24*I)*e^2*Pi + 13*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - 
    (8*e^3*(-33 - 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^3*(33 + 70*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - 32*e^2*Zeta[3] - 
  (248*e^3*Zeta[3])/3 - (1544*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 - (20*e^4*Pi^2*Zeta[3])/3 + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 - 
  (I/162)*RATIO[x^(-1)]*(-2592*Pi - 4752*e*Pi - 9648*e^2*Pi - 19392*e^3*Pi - 
    38848*e^4*Pi - (1296*I)*e*Pi^2 - (2376*I)*e^2*Pi^2 - (4824*I)*e^3*Pi^2 - 
    (9696*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1188*e^3*Pi^3 + 2412*e^4*Pi^3 + 
    (216*I)*e^3*Pi^4 + (396*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 6048*e^3*Pi*Zeta[3] + 
    11088*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*Zeta[3]) + 
  G[1, 1, 0, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + 
       (216*I)*Pi - 108*e*Pi^2 + 231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
       216*e^2*Zeta[3]))/27 + (4*e*(12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 12*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi - 
       21*e^3*Pi^2 + 39*e^4*Pi^2 - 120*e^4*Zeta[3]))/9) + 
  G[1, 0, 1, x]*(((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 + (216*I)*Pi - 108*e*Pi^2 + 
       231*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - (12*I)*e*Pi - (24*I)*e^2*Pi - (48*I)*e^3*Pi - e^2*Pi^2 + 
       12*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e + (12*I)*e^2*Pi - 13*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[0, 0, 1, x]*(((-4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - (216*I)*Pi + 108*e*Pi^2 + 
       231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 + (12*I)*e*Pi + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 13*e^2*Pi^2 - 
       12*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 40*e^3*Zeta[3]))/3 - 
    (4*RATIO[(1 - x)^(-1)]*(12*e - (12*I)*e^2*Pi - e^3*Pi^2 + 
       (3*I)*e^4*Pi^3 - 40*e^4*Zeta[3]))/3) + 
  G[1, 1, 1, x]*((8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 - 
    (4*I)*e^2*RATIO[(1 - x)^(-1)]*(-4*Pi + e^2*Pi^3 + (4*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x]*(108 + 396*e + 822*e^2 + 1646*e^3 - (108*I)*e*Pi + 
       45*e^2*Pi^2 + 66*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 144*e^3*Zeta[3]))/27 + 
    (2*e*(-288 - 324*e - 660*e^2 - 1328*e^3 + (72*I)*e*Pi + (144*I)*e^2*Pi + 
       (288*I)*e^3*Pi - 48*e^2*Pi^2 - 45*e^3*Pi^2 - (18*I)*e^3*Pi^3 + 
       600*e^3*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     ((-216*I)*e - (288*I)*e^2 - (606*I)*e^3 - (1214*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
     ((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - (812*I)*e^4 - 108*e^2*Pi - 
      90*e^3*Pi - 204*e^4*Pi - (36*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 + 24*e + 48*e^2 + 96*e^3 - (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - e^2*Pi^2 + 10*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 + 
       11*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 + 
    ((2*I)/27)*RATIO[x^(-2)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    ((2*I)/27)*RATIO[x^(-1)]*((-216*I)*e - (180*I)*e^2 - (408*I)*e^3 - 
      (812*I)*e^4 - 216*e^2*Pi - 180*e^3*Pi - 408*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*(-12*e + (12*I)*e^2*Pi - 11*e^3*Pi^2 - 
       (3*I)*e^4*Pi^3 + 16*e^4*Zeta[3]))/3) + 
  G[0, 1, 0, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(-396 - 840*e - 1676*e^2 - 
       (216*I)*Pi + 108*e*Pi^2 + 231*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
       216*e^2*Zeta[3]))/27 - (4*e*(-12 - (24*I)*e^2*Pi - (48*I)*e^3*Pi + 
       7*e^2*Pi^2 + 12*e^3*Pi^2 + 40*e^3*Zeta[3]))/3 + 
    (4*RATIO[(1 - x)^(-1)]*(-36*e - (78*I)*e^3*Pi - (148*I)*e^4*Pi + 
       21*e^3*Pi^2 + 39*e^4*Pi^2 + 120*e^4*Zeta[3]))/9) + 
  G[0, 0, 0, x]*((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*(-36 + 144*e + 294*e^2 + 586*e^3 - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 
       15*e^2*Pi^2 + 24*e^3*Pi^2 + 48*e^3*Zeta[3]))/9 + 
    (4*e*RATIO[x]*(-108 + 396*e + 858*e^2 + 1706*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 + 66*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(-108*e + 468*e^2 + 906*e^3 + 1810*e^4 - 
       (234*I)*e^3*Pi - (444*I)*e^4*Pi - 45*e^3*Pi^2 + 78*e^4*Pi^2 + 
       144*e^4*Zeta[3]))/27) + G[1, 0, 0, x]*
   ((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - (24*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (4*e^4*Pi^2*RATIO[x^2])/3 - 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 3*e*Pi^2 + 
       5*e^2*Pi^2 + 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 + 11*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 + (2*RATIO[(1 - x)^(-1)]*(468*e^2 + 888*e^3 + 
       1780*e^4 - (468*I)*e^3*Pi - (888*I)*e^4*Pi + 108*e^3*Pi^2 + 
       195*e^4*Pi^2 + 216*e^4*Zeta[3]))/27) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*((-36*I)*e^2*Pi - (24*I)*e^3*Pi - (52*I)*e^4*Pi + 18*e^3*Pi^2 + 
       12*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (-288 - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 168*e^2*Pi^2 + 288*e^3*Pi^2 + 576*e^4*Pi^2 + 
      (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] + 576*e^4*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-864 - (1872*I)*e^2*Pi - (3552*I)*e^3*Pi - 
       (7120*I)*e^4*Pi + 504*e^2*Pi^2 + 936*e^3*Pi^2 + 1776*e^4*Pi^2 + 
       (156*I)*e^4*Pi^3 + 21*e^4*Pi^4 + 2880*e^3*Zeta[3] + 1872*e^4*Zeta[3]))/
     54 + (2*e*RATIO[x]*(5940 + 12600*e + 25140*e^2 + 50240*e^3 + 
       (3240*I)*Pi - 1620*e*Pi^2 - 3465*e^2*Pi^2 - 7350*e^3*Pi^2 - 
       (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 
       19800*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 0, x]*((-2*e*(2160 + 4500*e + 8940*e^2 + 17840*e^3 - (2160*I)*e*Pi - 
       (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 540*e*Pi^2 + 900*e^2*Pi^2 + 
       1785*e^3*Pi^2 + (180*I)*e^3*Pi^3 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       2880*e^3*Zeta[3]))/135 - (2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 
       320*e^3 + 45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*(7020*e + 13860*e^2 + 27600*e^3 + 55120*e^4 - 
       (7020*I)*e^2*Pi - (13320*I)*e^3*Pi - (26700*I)*e^4*Pi - 
       1620*e^2*Pi^2 + 2925*e^3*Pi^2 + 5505*e^4*Pi^2 + (585*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 - 3240*e^3*Zeta[3] - 9360*e^4*Zeta[3]))/405 + 
    (2*(-108*e - 72*e^2 - 156*e^3 - 320*e^4 + (108*I)*e^2*Pi + 
       (72*I)*e^3*Pi + (156*I)*e^4*Pi - 45*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(5940 + 13140*e + 26040*e^2 + 51920*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2475*e^2*Pi^2 + 5205*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 
       27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 - 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (2*e*RATIO[x]*(-5940 - 12600*e - 25140*e^2 - 50240*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 3465*e^2*Pi^2 + 7350*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 19800*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*((216*I)*e*Pi + (180*I)*e^2*Pi + (408*I)*e^3*Pi + 
       (812*I)*e^4*Pi - 108*e^2*Pi^2 - 90*e^3*Pi^2 - 204*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/27 + (-288 + (288*I)*e*Pi + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 288*e^3*Pi^2 - 
      576*e^4*Pi^2 - (72*I)*e^3*Pi^3 - (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 
      960*e^3*Zeta[3] + 576*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18 - 
    (RATIO[(1 - x)^(-1)]*(-288 - (288*I)*e*Pi + 312*e^2*Pi^2 + 
       (72*I)*e^3*Pi^3 - (104*I)*e^4*Pi^3 - 17*e^4*Pi^4 + 960*e^3*Zeta[3] + 
       624*e^4*Zeta[3] + (672*I)*e^4*Pi*Zeta[3]))/18) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (2*e*RATIO[x]*(-5940 - 12060*e - 24240*e^2 - 48560*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 2475*e^2*Pi^2 - 5295*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] + 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((360*I)*e*Pi - (90*I)*e^3*Pi^3 + 
       (130*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] - 780*e^4*Zeta[3] - 
       (840*I)*e^4*Pi*Zeta[3]))/45 + (4320 + 5400*e + 11160*e^2 + 22560*e^3 + 
      45280*e^4 - (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 
      (17280*I)*e^4*Pi + 1800*e^2*Pi^2 + 1710*e^3*Pi^2 + 3390*e^4*Pi^2 + 
      (540*I)*e^3*Pi^3 + (1800*I)*e^4*Pi^3 - 339*e^4*Pi^4 - 
      7920*e^3*Zeta[3] - 16920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3])/135 + 
    (RATIO[x^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
       (12960*I)*e*Pi + (10800*I)*e^2*Pi + (24480*I)*e^3*Pi + 
       (48720*I)*e^4*Pi - 5400*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (2700*I)*e^4*Pi^3 + 1503*e^4*Pi^4 + 
       30240*e^3*Zeta[3] + 55440*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (RATIO[x^(-2)]*(12960 + 10800*e + 24480*e^2 + 48720*e^3 + 
       97280*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       (3240*I)*e^3*Pi^3 + (2700*I)*e^4*Pi^3 - 1503*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 25200*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810) + 16*e^3*Zeta[5] - 32*e^4*Zeta[5] - ((496*I)/5)*e^4*Pi*Zeta[5] + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (e*RATIO[x]*(83160*Pi^2 + 176400*e*Pi^2 + 351960*e^2*Pi^2 + 
     703360*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 - 1386*e^2*Pi^4 - 
     2940*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] + 
     166320*e*Zeta[3] + 352800*e^2*Zeta[3] + 703920*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] - 207900*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] + 
     166320*e^3*Zeta[5]))/5670 + ((180*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
    (260*I)*e^4*Pi^3 - 81*e^3*Pi^4 - 54*e^4*Pi^4 - (24*I)*e^4*Pi^5 - 
    1080*e^2*Zeta[3] - 720*e^3*Zeta[3] - 1560*e^4*Zeta[3] + 
    90*e^4*Pi^2*Zeta[3] - 1080*e^4*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((15120*I)*e*Pi + (25200*I)*e^2*Pi + 
     (47040*I)*e^3*Pi + (91840*I)*e^4*Pi - 7560*e^2*Pi^2 - 12600*e^3*Pi^2 - 
     23520*e^4*Pi^2 - (22680*I)*e*Pi^3 + (32760*I)*e^2*Pi^3 + 
     (58380*I)*e^3*Pi^3 + (118300*I)*e^4*Pi^3 + 6804*e^2*Pi^4 - 
     14742*e^3*Pi^4 - 26712*e^4*Pi^4 - (945*I)*e^3*Pi^5 - (4368*I)*e^4*Pi^5 - 
     405*e^4*Pi^6 + 90720*e*Zeta[3] - 196560*e^2*Zeta[3] - 
     372960*e^3*Zeta[3] - 747600*e^4*Zeta[3] - (211680*I)*e^2*Pi*Zeta[3] - 
     (35280*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] + 
     16380*e^4*Pi^2*Zeta[3] + (52920*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] - 196560*e^4*Zeta[5] - 
     (562464*I)*e^4*Pi*Zeta[5]))/5670 + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((-1080*I)*e*Pi - (720*I)*e^2*Pi - (1560*I)*e^3*Pi - (3200*I)*e^4*Pi + 
      540*e^2*Pi^2 + 360*e^3*Pi^2 + 780*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
      (60*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] + 
      (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
    (e*(-2160 - 3600*e - 6720*e^2 - 13120*e^3 + (25920*I)*Pi + 
       (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 7560*Pi^2 - 
       12960*e*Pi^2 - 25740*e^2*Pi^2 - 51540*e^3*Pi^2 - (2160*I)*e^2*Pi^3 - 
       (4320*I)*e^3*Pi^3 + 315*e^2*Pi^4 + 216*e^3*Pi^4 + 43200*e*Zeta[3] - 
       25920*e^2*Zeta[3] - 46800*e^3*Zeta[3] - (60480*I)*e^3*Pi*Zeta[3] - 
       18720*e^3*Pi^2*Zeta[3] + 93312*e^3*Zeta[5]))/810 + 
    (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 + (12960*I)*Pi - 
       7560*e*Pi^2 + 11880*e^2*Pi^2 + 25020*e^3*Pi^2 + 49980*e^4*Pi^2 - 
       (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 - 198*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
       43200*e^2*Zeta[3] + 23760*e^3*Zeta[3] + 45360*e^4*Zeta[3] - 
       (30240*I)*e^3*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810 - (RATIO[(1 - x)^(-1)]*
      (2160*e + 3600*e^2 + 6720*e^3 + 13120*e^4 - (28080*I)*e*Pi - 
       (53280*I)*e^2*Pi - (106800*I)*e^3*Pi - (213760*I)*e^4*Pi - 
       7560*e*Pi^2 + 14040*e^2*Pi^2 + 26460*e^3*Pi^2 + 53100*e^4*Pi^2 + 
       (2340*I)*e^3*Pi^3 + (4440*I)*e^4*Pi^3 - 315*e^3*Pi^4 - 234*e^4*Pi^4 - 
       43200*e^2*Zeta[3] + 28080*e^3*Zeta[3] + 48240*e^4*Zeta[3] + 
       (65520*I)*e^4*Pi*Zeta[3] + 18720*e^4*Pi^2*Zeta[3] - 
       93312*e^4*Zeta[5]))/810) + G[1, x]*(-8 - (56*e)/3 - (352*e^2)/9 - 
    (2144*e^3)/27 - (12928*e^4)/81 + (16*I)*Pi + (32*I)*e*Pi + 
    (64*I)*e^2*Pi + (128*I)*e^3*Pi + (256*I)*e^4*Pi - 16*e*Pi^2 - 
    (46*e^2*Pi^2)/3 - (274*e^3*Pi^2)/9 - (1640*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 - ((8*I)/3)*e^3*Pi^3 - ((16*I)/3)*e^4*Pi^3 + 
    (22*e^3*Pi^4)/15 + (19*e^4*Pi^4)/36 - (I/6)*e^4*Pi^5 - 16*e^2*Zeta[3] - 
    (40*e^3*Zeta[3])/3 - (184*e^4*Zeta[3])/9 - ((112*I)/3)*e^3*Pi*Zeta[3] - 
    ((224*I)/3)*e^4*Pi*Zeta[3] + (116*e^4*Pi^2*Zeta[3])/3 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 + 
    ((60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      240*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2) - (I/162)*RATIO[x^(-2)]*
     (-2592*Pi - 2160*e*Pi - 4896*e^2*Pi - 9744*e^3*Pi - 19456*e^4*Pi - 
      (1296*I)*e*Pi^2 - (1080*I)*e^2*Pi^2 - (2448*I)*e^3*Pi^2 - 
      (4872*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 540*e^3*Pi^3 + 1224*e^4*Pi^3 + 
      (216*I)*e^3*Pi^4 + (180*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 
      6048*e^3*Pi*Zeta[3] + 5040*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*
       Zeta[3]) + (I/810)*RATIO[x^(-1)]*(-12960*I - (23760*I)*e - 
      (48240*I)*e^2 - (96960*I)*e^3 - (194240*I)*e^4 - 12960*Pi - 
      10800*e*Pi - 24480*e^2*Pi - 48720*e^3*Pi - 97280*e^4*Pi - 
      (6480*I)*e*Pi^2 - (4320*I)*e^2*Pi^2 - (10260*I)*e^3*Pi^2 - 
      (20340*I)*e^4*Pi^2 + 3240*e^2*Pi^3 + 2700*e^3*Pi^3 + 6120*e^4*Pi^3 + 
      (1080*I)*e^3*Pi^4 + (1323*I)*e^4*Pi^4 + 135*e^4*Pi^5 + 
      (30240*I)*e^3*Zeta[3] + (55440*I)*e^4*Zeta[3] + 30240*e^3*Pi*Zeta[3] + 
      25200*e^4*Pi*Zeta[3] + (15120*I)*e^4*Pi^2*Zeta[3]) - 16*e^4*Zeta[5] - 
    (RATIO[(1 - x)^(-1)]*((-4320*I)*Pi + (1080*I)*e^2*Pi^3 + 
       (1560*I)*e^3*Pi^3 + (2960*I)*e^4*Pi^3 - 324*e^3*Pi^4 - 702*e^4*Pi^4 + 
       (45*I)*e^4*Pi^5 - 4320*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       17760*e^4*Zeta[3] + (10080*I)*e^3*Pi*Zeta[3] + 360*e^4*Pi^2*Zeta[3] - 
       4320*e^4*Zeta[5]))/270 + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 + 11880*e^2*Pi^2 + 
       25380*e^3*Pi^2 + 50580*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 - 
       198*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] + 
       23760*e^3*Zeta[3] + 55440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810)}


==> anc/H_gg_gg_+-+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{16 + 64*e + 192*e^2 - ((8*I)/3)*Pi - ((56*I)/9)*e*Pi - ((76*I)/9)*e^2*Pi - 
  (1184*Pi^2)/9 - (26140*e*Pi^2)/27 - (440756*e^2*Pi^2)/81 - (32*I)*Pi^3 - 
  ((664*I)/3)*e*Pi^3 - ((35248*I)/27)*e^2*Pi^3 - (56*Pi^4)/15 + 
  (3952*e*Pi^4)/135 + (69998*e^2*Pi^4)/405 - ((88*I)/5)*e*Pi^5 + 
  ((476*I)/27)*e^2*Pi^5 + (389*e^2*Pi^6)/405 + 
  G[0, 1, 0, 0, 0, 0, x]*(1952*e^2 - 1952*e^2*RATIO[(1 - x)^(-1)] - 
    2080*e^2*RATIO[x]) + G[1, 0, 0, 0, 0, 0, x]*
   (1504*e^2 - 1504*e^2*RATIO[(1 - x)^(-1)] - 1632*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(1184*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 
    1312*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (3168*e^2 + 1088*e^2*RATIO[(1 - x)^(-1)] + 4672*e^2*RATIO[x^(-2)] - 
    6112*e^2*RATIO[x^(-1)] - 1120*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(288*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 0, x]*(288*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-128*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] + 
    640*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-128*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] + 
    640*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(32*e^2 + 864*e^2*RATIO[(1 - x)^(-1)] + 
    1664*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 0, x]*(32*e^2 + 864*e^2*RATIO[(1 - x)^(-1)] + 
    1664*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(384*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(192*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] - 640*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(576*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] - 512*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 1, x]*(3072*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
    6144*e^2*RATIO[x^(-2)] - 3424*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(3072*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
    6144*e^2*RATIO[x^(-2)] - 3424*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 1, x]*(352*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    3072*e^2*RATIO[x^(-2)] - 1792*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 0, x]*(352*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    3072*e^2*RATIO[x^(-2)] - 1792*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(1152*e^2 + 1824*e^2*RATIO[(1 - x)^(-1)] + 
    3072*e^2*RATIO[x^(-2)] - 3072*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-672*e^2 + 1440*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-2)] - 384*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-672*e^2 + 1440*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-2)] - 384*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 1, x]*(480*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    3392*e^2*RATIO[x^(-2)] - 1792*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(480*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    3392*e^2*RATIO[x^(-2)] - 1792*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-1056*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
    3776*e^2*RATIO[x^(-2)] + 3776*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(160*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 
    288*e^2*RATIO[x]) + G[1, 1, 0, 1, 0, 1, x]*
   (704*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 4352*e^2*RATIO[x^(-2)] - 
    2112*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 0, x]*(704*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    4352*e^2*RATIO[x^(-2)] - 2112*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(224*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] - 
    1728*e^2*RATIO[x^(-2)] - 2752*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(3648*e^2 + 1344*e^2*RATIO[(1 - x)^(-1)] + 
    4608*e^2*RATIO[x^(-2)] - 4608*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-1472*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    1664*e^2*RATIO[x^(-2)] + 1184*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 0, x]*(-1472*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    1664*e^2*RATIO[x^(-2)] + 1184*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-1376*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-2)] + 1216*e^2*RATIO[x^(-1)] + 288*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-3392*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    5824*e^2*RATIO[x^(-2)] + 5824*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-1664*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    1728*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-1664*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    1728*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(-608*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] - 
    1472*e^2*RATIO[x^(-2)] - 1248*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-384*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-832*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    1472*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-832*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    1472*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-576*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-576*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-832*e^2 - 1376*e^2*RATIO[(1 - x)^(-1)] - 
    2624*e^2*RATIO[x^(-2)] + 1824*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-832*e^2 - 1376*e^2*RATIO[(1 - x)^(-1)] - 
    2624*e^2*RATIO[x^(-2)] + 1824*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(2112*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
    544*e^2*RATIO[x^(-2)] - 544*e^2*RATIO[x^(-1)] + 
    Nc^2*(352*e^2 + 176*e^2*RATIO[x^(-2)] - 176*e^2*RATIO[x^(-1)]) + 
    Nf*((32*e^2 + 64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-56*e^2 - 112*e^2*RATIO[x^(-2)] + 112*e^2*RATIO[x^(-1)])) + 
    480*e^2*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*
   (-800*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-2)] + 
    448*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-2176*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    1024*e^2*RATIO[x^(-2)] + 1024*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-2176*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    1024*e^2*RATIO[x^(-2)] + 1024*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(160*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 0, x]*(160*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 1, x]*(-1184*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] + 
    1056*e^2*RATIO[x]) + G[0, 0, 0, 0, 1, 0, x]*
   (-1184*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] + 1056*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(-3680*e^2 - 416*e^2*RATIO[(1 - x)^(-1)] - 
    8384*e^2*RATIO[x^(-2)] + 8384*e^2*RATIO[x^(-1)] + 1120*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(-1312*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - 
    1024*e^2*RATIO[x^(-2)] + 1024*e^2*RATIO[x^(-1)] + 1152*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(-896*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
    6976*e^2*RATIO[x^(-2)] + 6976*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 0, x]*(2304*e^2 - 2304*e^2*RATIO[(1 - x)^(-1)] + 
    2304*e^2*RATIO[x]) + G[1, 1, 0, 0, 1, x]*
   (((16*I)/3)*e*(48*I + (187*I)*e + 318*e*Pi) - 
    (16*(36*e + 31*e^2 + (114*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/3)*((156*I)*e - (5*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((96*I)*e + (97*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((352*I)*e^2*Pi + (176*I)*e^2*Pi*RATIO[x^(-2)] - 
      (176*I)*e^2*Pi*RATIO[x^(-1)]) + 
    Nf*(((32*I)*e^2*Pi + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
        (64*I)*e^2*Pi*RATIO[x^(-1)])/Nc + 
      Nc*((-56*I)*e^2*Pi - (112*I)*e^2*Pi*RATIO[x^(-2)] + 
        (112*I)*e^2*Pi*RATIO[x^(-1)])) - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(27 + 44*e + (24*I)*e*Pi)*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*(((-16*I)/3)*e*(-48*I - (187*I)*e + 66*e*Pi) - 
    (16*(36*e + 31*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/3)*((156*I)*e - (5*I)*e^2 + 228*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((96*I)*e + (97*I)*e^2 + 438*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(27 + 44*e + (69*I)*e*Pi)*
      RATIO[x])/3) + G[1, 1, 1, 1, 1, 1, x]*
   (-2912*e^2 - 10880*e^2*RATIO[x^(-2)] + 5920*e^2*RATIO[x^(-1)] + 
    Nf*((248*e^2 + 496*e^2*RATIO[x^(-2)] - 496*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(120*e^2 + 240*e^2*RATIO[x^(-2)] - 240*e^2*RATIO[x^(-1)])) + 
    1152*e^2*RATIO[x] + Nc^2*(352*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 
      256*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(2112*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    1984*e^2*RATIO[x^(-2)] - 1504*e^2*RATIO[x^(-1)] + 
    Nf*((16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-16*e^2 - 32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])) + 
    320*e^2*RATIO[x] + Nc^2*(32*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 96*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(1248*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] + 
    832*e^2*RATIO[x^(-2)] - 832*e^2*RATIO[x^(-1)] + 
    Nf*((8*e^2 + 16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-8*e^2 - 16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])) - 
    32*e^2*RATIO[x] + Nc^2*(16*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 48*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(1024*e^2 - 2048*e^2*RATIO[(1 - x)^(-1)] - 
    2944*e^2*RATIO[x^(-2)] + 1664*e^2*RATIO[x^(-1)] + 
    Nf*((16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-16*e^2 - 32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])) + 
    512*e^2*RATIO[x] + Nc^2*(112*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(1664*e^2 - 2720*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-2)] + 672*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)]) + 
      (8*e^2 + 16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc) + 
    1568*e^2*RATIO[x] + Nc^2*(-48*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*(-416*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(48*e^2 + 96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
      (-40*e^2 - 80*e^2*RATIO[x^(-2)] + 80*e^2*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-336*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-2)] + 
      176*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(896*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)]) + 
      (-8*e^2 - 16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])/Nc) - 
    352*e^2*RATIO[x] + Nc^2*(-96*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(3200*e^2 + 1568*e^2*RATIO[(1 - x)^(-1)] + 
    4512*e^2*RATIO[x^(-2)] - 3392*e^2*RATIO[x^(-1)] + 
    Nf*((-56*e^2 - 112*e^2*RATIO[x^(-2)] + 112*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-80*e^2 - 160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])) - 
    1824*e^2*RATIO[x] + Nc^2*(160*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      48*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 1, x]*(-832*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] - 
    2752*e^2*RATIO[x^(-2)] + 992*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(48*e^2 + 96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
      (-80*e^2 - 160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])/Nc) - 
    896*e^2*RATIO[x] + Nc^2*(-432*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      256*e^2*RATIO[x^(-2)] + 256*e^2*RATIO[x^(-1)] + 80*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 1, x]*(-2144*e^2 + 1248*e^2*RATIO[(1 - x)^(-1)] - 
    4704*e^2*RATIO[x^(-2)] + 2464*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(112*e^2 + 224*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)]) + 
      (-88*e^2 - 176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)])/Nc) - 
    128*e^2*RATIO[x] + Nc^2*(-688*e^2 - 112*e^2*RATIO[(1 - x)^(-1)] - 
      400*e^2*RATIO[x^(-2)] + 400*e^2*RATIO[x^(-1)] + 112*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, x]*(32*e*(-6 + 142*e - (19*I)*e*Pi) - 
    (16*(-36*e + 121*e^2 + (270*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1024*I)*e^2*Pi*RATIO[x^(-2)] + (64*I)*((131*I)*e^2 + 16*e^2*Pi)*
     RATIO[x^(-1)] + (880*e^2)/(3*(-1 + RATIO[x])^2) + 
    16*e*(28 - 33*e + (2*I)*e*Pi)*RATIO[x] - 816*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, x]*((32*e*(12 + 313*e + (90*I)*e*Pi))/3 - 
    (16*(24*e + 83*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (384*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((-91*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
    16*e*(8 - 55*e - (80*I)*e*Pi)*RATIO[x] - (1616*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 0, x]*(16*e*(2 + 91*e + (56*I)*e*Pi) - 
    (32*(36*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((-6*I)*e - (37*I)*e^2 + 168*e^2*Pi)*RATIO[x^(-2)] - 
    ((64*I)/3)*((42*I)*e - (31*I)*e^2 + 129*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(3 - 110*e - (24*I)*e*Pi)*
      RATIO[x])/3 - 336*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 0, x]*
   (64*e*(-5 + 34*e + (15*I)*e*Pi) + ((16*I)/3)*((-60*I)*e - (283*I)*e^2 + 
      84*e^2*Pi)*RATIO[(1 - x)^(-1)] + (704*I)*e^2*Pi*RATIO[x^(-2)] - 
    (64*I)*((-109*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(108 + 121*e - (180*I)*e*Pi)*
      RATIO[x])/3 - (976*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(32*e*(2 - 35*e - (6*I)*e*Pi) - 
    (64*(21*e + 44*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-18*I)*e - (103*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
    (352*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(24 + 11*e + (6*I)*e*Pi)*
      RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(32*e*(2 - 35*e - (85*I)*e*Pi) - 
    (32*(42*e + 88*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 294*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-18*I)*e - (103*I)*e^2 + 414*e^2*Pi)*RATIO[x^(-1)] + 
    (352*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(24 + 11*e + (30*I)*e*Pi)*
      RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(32*e*(16 - 2*e + (11*I)*e*Pi) - 
    (16*(96*e - 35*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (192*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] - (1424*e^2)/(3*(-1 + RATIO[x])^2) - 
    (16*I)*e*(-16*I - (77*I)*e + 2*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*(32*e*(16 - 2*e + (29*I)*e*Pi) - 
    (16*(96*e - 35*e^2 + (198*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*I)*e^2*Pi*RATIO[x^(-2)] + (64*I)*((-11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] - (1424*e^2)/(3*(-1 + RATIO[x])^2) - 
    (16*I)*e*(-16*I - (77*I)*e + 18*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((32*e*(75 + 29*e + (15*I)*e*Pi))/3 - 
    (16*(6*e - 283*e^2 + (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (32*I)*((12*I)*e + (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
    (32*I)*((12*I)*e - (25*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
    (944*e^2)/(3*(-1 + RATIO[x])^2) - (16*I)*e*(-18*I - (55*I)*e + 18*e*Pi)*
     RATIO[x] - (112*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((32*e*(75 + 29*e + (135*I)*e*Pi))/3 - 
    (16*(6*e - 283*e^2 - (294*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((-12*I)*e - (39*I)*e^2 + 68*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((-12*I)*e + (25*I)*e^2 + 83*e^2*Pi)*RATIO[x^(-1)] - 
    (944*e^2)/(3*(-1 + RATIO[x])^2) - (16*I)*e*(-18*I - (55*I)*e + 48*e*Pi)*
     RATIO[x] - (112*e^2*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (32*e*(8 - 47*e - (17*I)*e*Pi) - (32*(36*e - 106*e^2 - (27*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-3*I)*e - (155*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] - (640*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(18 - 77*e + (39*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*(32*e*(8 - 47*e - (29*I)*e*Pi) - 
    (32*(36*e - 106*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-6*I)*e - (310*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] - 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(18 - 77*e + (66*I)*e*Pi)*
      RATIO[x])/3 - 32*e^2*RATIO[x^2]) + G[1, 0, 1, 1, 0, x]*
   (16*e*(-8 + 25*e + (194*I)*e*Pi) + ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 
      33*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*((42*I)*e - (47*I)*e^2 + 
      186*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((78*I)*e - (47*I)*e^2 + 
      1044*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    (32*e*(-18 + 55*e - (63*I)*e*Pi)*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(16*e*(-8 + 25*e - (10*I)*e*Pi) + 
    ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*((-42*I)*e + (47*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((-78*I)*e + (47*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((-8*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)])/Nc + 
      Nc*((24*I)*e^2*Pi + (48*I)*e^2*Pi*RATIO[x^(-2)] - 
        (48*I)*e^2*Pi*RATIO[x^(-1)])) + (32*e^2)/(-1 + RATIO[x])^2 + 
    (32*e*(-18 + 55*e - (36*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((-96*I)*e^2*Pi - (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + (64*I)*e^2*Pi*RATIO[x^(-1)] + 
      (32*I)*e^2*Pi*RATIO[x]) + (32*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((16*e*(54 + 97*e - (300*I)*e*Pi))/3 + 
    32*e*(12 + 23*e)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((120*I)*e + (241*I)*e^2 + 276*e^2*Pi)*RATIO[x^(-2)] + 
    (32*I)*((15*I)*e - (40*I)*e^2 + 61*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + ((16*I)/3)*e*(30*I + (77*I)*e + 60*e*Pi)*
     RATIO[x] + (80*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   ((16*e*(54 + 97*e + (36*I)*e*Pi))/3 + 
    (32*I)*e*(-12*I - (23*I)*e + 26*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-120*I)*e - (241*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((-15*I)*e + (40*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((8*I)*e^2*Pi + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
        (16*I)*e^2*Pi*RATIO[x^(-1)])/Nc + 
      Nc*((-8*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)])) - (16*e^2)/(-1 + RATIO[x])^2 - 
    ((16*I)/3)*e*(-30*I - (77*I)*e + 24*e*Pi)*RATIO[x] + 
    Nc^2*((16*I)*e^2*Pi + (48*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*e^2*Pi*RATIO[x^(-1)] - 
      (48*I)*e^2*Pi*RATIO[x]) + (80*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*(((-32*I)/3)*e*(-99*I - (77*I)*e + 57*e*Pi) + 
    (96*I)*e*(-4*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((-116*I)*e - (33*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-99*I)*e - (77*I)*e^2 + 249*e^2*Pi)*RATIO[x^(-1)] + 
    32*e*(5 + 55*e - (11*I)*e*Pi)*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, x]*(((-32*I)/3)*e*(-99*I - (77*I)*e + 240*e*Pi) + 
    (192*I)*e*(-2*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((-116*I)*e - (33*I)*e^2 + 38*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-99*I)*e - (77*I)*e^2 + 57*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((-40*I)*e^2*Pi - (80*I)*e^2*Pi*RATIO[x^(-2)] + 
        (80*I)*e^2*Pi*RATIO[x^(-1)])/Nc + 
      Nc*((48*I)*e^2*Pi + (96*I)*e^2*Pi*RATIO[x^(-2)] - 
        (96*I)*e^2*Pi*RATIO[x^(-1)])) + 32*e*(5 + 55*e + (3*I)*e*Pi)*
     RATIO[x] + Nc^2*((-336*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (176*I)*e^2*Pi*RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*I)*e^2*Pi*RATIO[x]) + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, x]*((16*e*(204 - 461*e - (408*I)*e*Pi))/3 - 
    32*e*(9 - 5*e + (32*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*((93*I)*e - (38*I)*e^2 + 138*e^2*Pi)*RATIO[x^(-2)] + 
    ((64*I)/3)*((93*I)*e - (134*I)*e^2 + 183*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(9*I + (55*I)*e + 111*e*Pi)*
     RATIO[x] + (352*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   (32*e*(22 - 123*e + (19*I)*e*Pi) - 32*e*(6 - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((32*I)/3)*((222*I)*e - (229*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((222*I)*e - (505*I)*e^2 + 114*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)/3)*e*(-12*I - (11*I)*e + 12*e*Pi)*RATIO[x] + 
    (1376*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   ((32*I)*e*(17*I + (123*I)*e + 32*e*Pi) - 
    (32*(42*e + 41*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((32*I)*e + (35*I)*e^2 + 26*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((32*I)*e + (133*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (32*e*(-6 + 55*e + (33*I)*e*Pi)*RATIO[x])/
     3 + (1712*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   (32*e*(-24 + 109*e - (33*I)*e*Pi) - (32*(-72*e + 412*e^2 - (99*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (2720*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(-72 + 242*e + (111*I)*e*Pi)*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
   ((-8*(-36 - 624*e - 3329*e^2 - (1044*I)*e*Pi + (1140*I)*e^2*Pi + 
       831*e^2*Pi^2))/9 - (8*(-108 - 210*e - 211*e^2 - (180*I)*e*Pi - 
       (870*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-9 - 3*e + 55*e^2 - (171*I)*e*Pi - (33*I)*e^2*Pi + 297*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (16*(-36 - 336*e - 1202*e^2 - (954*I)*e*Pi + 
       (795*I)*e^2*Pi + 1263*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-36 - 198*e - 497*e^2 - (360*I)*e*Pi - (198*I)*e^2*Pi + 219*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, x]*((8*(-12 - 396*e - 2086*e^2 - (132*I)*e*Pi - 
       (204*I)*e^2*Pi + 117*e^2*Pi^2))/3 - 
    (8*(-36 + 156*e - 1010*e^2 + (36*I)*e*Pi + (294*I)*e^2*Pi + 471*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (32*((18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (32*(-222*e - 989*e^2 - (18*I)*e*Pi + (107*I)*e^2*Pi + 25*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((16*I)/9)*((6*I)*e - (28*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(-108 + 132*e + 1310*e^2 + (468*I)*e*Pi + 
       (1254*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(60 + 32*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 0, 0, 0, x]*((32*(12 - 69*e - 441*e^2 + (24*I)*e*Pi + (87*I)*e^2*Pi + 
       23*e^2*Pi^2))/3 - (16*(24 - 166*e - 224*e^2 + (48*I)*e*Pi + 
       (249*I)*e^2*Pi + 46*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (704*I)*e^2*Pi*RATIO[x^(-1)] + (16*(-28*e + 4*e^2 + (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*(24 - 110*e - 232*e^2 - (96*I)*e*Pi - 
       (143*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(-28 + 4*e + (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*((16*(-54 - 3*e - 23*e^2 - (288*I)*e*Pi - 
       (2001*I)*e^2*Pi + 741*e^2*Pi^2))/9 + 
    (8*(-36 - 408*e - 1337*e^2 - (216*I)*e*Pi - (480*I)*e^2*Pi + 
       540*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*(-36 - 204*e - 842*e^2 - (324*I)*e*Pi - (345*I)*e^2*Pi + 
       909*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(-36 + 372*e + 1579*e^2 - (414*I)*e*Pi - (2400*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*(6*e + e^2 - (24*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*(18 + 165*e + 43*e^2 - (54*I)*e*Pi + 
       (429*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(1 - 15*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, x]*((-16*(126 - 717*e - 2968*e^2 + (72*I)*e*Pi + 
       (1413*I)*e^2*Pi + 111*e^2*Pi^2))/9 - 
    (16*(-72 + 39*e + 485*e^2 + (93*I)*e^2*Pi + 168*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (16*(108 - 112*e - 534*e^2 - (72*I)*e*Pi + 
       (229*I)*e^2*Pi + 344*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (16*(108 - 304*e - 1377*e^2 - (132*I)*e*Pi + (499*I)*e^2*Pi + 
       309*e^2*Pi^2)*RATIO[x^(-1)])/3 + (16*(3*e + 47*e^2 - (3*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(132 + 415*e + (108*I)*Pi + (792*I)*e*Pi + 
       414*e*Pi^2)*RATIO[x])/9 + (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/
     3) + G[0, 0, 1, 0, x]*
   ((8*(-180 - 48*e + 1198*e^2 - (180*I)*e*Pi + (2112*I)*e^2*Pi + 
       519*e^2*Pi^2))/9 - (8*(-180 - 48*e - 548*e^2 - (36*I)*e*Pi - 
       (714*I)*e^2*Pi + 705*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (32*(-18*e - 175*e^2 + (6*I)*e*Pi - (272*I)*e^2*Pi + 4*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (16*(18*e - 11*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*(-12 - 176*e - 276*e^2 - (132*I)*e*Pi + 
       (110*I)*e^2*Pi + 87*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(12 + 37*e - (273*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 0, x]*((8*(-108 - 1182*e - 5072*e^2 + (288*I)*e*Pi + 
       (3384*I)*e^2*Pi + 657*e^2*Pi^2))/9 - 
    (8*(-108 - 66*e - 1195*e^2 - (576*I)*e*Pi - (792*I)*e^2*Pi + 
       459*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    32*((12*I)*e*Pi + (39*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)] + 
    (32*(186*e + 758*e^2 - (36*I)*e*Pi - (339*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (328*e^2)/(9*(-1 + RATIO[x])^2) - 
    (8*(36 - 330*e - 1525*e^2 + (528*I)*e^2*Pi + 483*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(132 + 49*e - (660*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 1, 1, 0, x]*((-8*(-288 - 636*e - 3532*e^2 + (180*I)*e*Pi - 
       (2310*I)*e^2*Pi + 213*e^2*Pi^2))/9 + 
    (8*(-36 - 6*e^2 - (108*I)*e*Pi - (52*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*(-72 - 57*e - 196*e^2 + (168*I)*e*Pi - 
       (109*I)*e^2*Pi + 212*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(252 + 984*e + 5009*e^2 - (1548*I)*e*Pi + (1980*I)*e^2*Pi + 
       438*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/
     (-1 + RATIO[x])^2 + (8*(-36 - 594*e - 2311*e^2 + (72*I)*e*Pi - 
       (990*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 - 
    ((8*I)/9)*e*(-30*I - (277*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, x]*((16*e*(30 + 149*e - (162*I)*e*Pi))/3 - 
    32*e*(10 + 22*e - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((52*I)*e - (141*I)*e^2 + 26*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((33*I)*e - (95*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-1)] + 
    32*e*(4 + 11*e + (17*I)*e*Pi)*RATIO[x] + 416*e^2*RATIO[x^2] + 
    Nc^2*((8*e*(42 + 125*e - (108*I)*e*Pi))/3 - (16*I)*e*(I + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (16*I)*((4*I)*e + (18*I)*e^2 + 13*e^2*Pi)*
       RATIO[x^(-2)] + (16*I)*((4*I)*e - (3*I)*e^2 + 13*e^2*Pi)*
       RATIO[x^(-1)] + (8*e*(-6 + 11*e + (48*I)*e*Pi)*RATIO[x])/3 + 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(((4*I)/3)*e*(12*I + (55*I)*e + 42*e*Pi) + 
        ((16*I)/3)*((6*I)*e + (46*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*((12*I)*e + (53*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
        48*e^2*RATIO[x] - (704*e^2*RATIO[x^2])/3) + 
      (4*e*(4 + 11*e - (12*I)*e*Pi) - ((32*I)/3)*((3*I)*e + (10*I)*e^2 + 
          9*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((12*I)*e + (43*I)*e^2 + 
          36*e^2*Pi)*RATIO[x^(-1)] - (128*e^2*RATIO[x])/3 - 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 1, 1, x]*
   (16*e^2*(23 - (122*I)*Pi) + ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((-217*I)*e^2 + 114*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-319*I)*e^2 + 114*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(-6 + 121*e - (48*I)*e*Pi)*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3 + 
    Nc^2*((16*e*(12 - 32*e - (111*I)*e*Pi))/3 - 
      ((16*I)/3)*((22*I)*e^2 + 27*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*((2*I)*e + (9*I)*e^2 + 23*e^2*Pi)*RATIO[x^(-2)] + 
      (16*I)*((2*I)*e - (29*I)*e^2 + 23*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2*(44 + (27*I)*Pi)*RATIO[x])/3 + (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(-6 + 65*e + (84*I)*e*Pi))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 + ((16*I)/3)*((3*I)*e + (23*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*((3*I)*e - (25*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
        (208*e^2*RATIO[x])/3 - (440*e^2*RATIO[x^2])/3) + 
      (4*e*(2 - 3*e - (18*I)*e*Pi) - ((16*I)/3)*((3*I)*e + (10*I)*e^2 + 
          27*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((3*I)*e - (2*I)*e^2 + 
          27*e^2*Pi)*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 1, 1, x]*
   ((32*e*(-93 + 13*e - (12*I)*e*Pi))/3 - 32*e*(14 + 55*e + (34*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-96*I)*e - (343*I)*e^2 + 57*e^2*Pi)*
     RATIO[x^(-2)] + (16*I)*((-54*I)*e + (141*I)*e^2 + 38*e^2*Pi)*
     RATIO[x^(-1)] + (64*e*(27 + 22*e + (9*I)*e*Pi)*RATIO[x])/3 + 
    (704*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-18 + 181*e - (24*I)*e*Pi))/3 - 
      16*e*(1 + (14*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-6*I)*e + (17*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-6*I)*e + (152*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(6 - 253*e + (84*I)*e*Pi)*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(18 - 161*e + (24*I)*e*Pi))/3 + ((16*I)/3)*
         ((-9*I)*e + I*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*((-9*I)*e + (70*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (304*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (4*e*(2 + 25*e - (10*I)*e*Pi) - ((16*I)/3)*((3*I)*e + (10*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((3*I)*e + (40*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 1, x]*
   (32*e*(4 + 39*e - (6*I)*e*Pi) - (16*(-24*e + 247*e^2 + (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((128*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((6*I)*e + (11*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + (1360*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 121*e + (12*I)*e*Pi)*RATIO[x])/3 + 144*e^2*RATIO[x^2] + 
    Nc^2*((416*e^2)/3 - (656*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2)/(-1 + RATIO[x])^2 + (176*e^2*RATIO[x])/3 + 
      80*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-344*e^2)/3 + (608*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 - 
        88*e^2*RATIO[x^2]) + (-24*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/
       Nc)) + G[0, 1, 0, 1, 1, x]*((-32*I)*e*(-16*I - (25*I)*e + 9*e*Pi) + 
    ((16*I)/3)*((7*I)*e^2 + 66*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((24*I)*e + (22*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((24*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + (352*I)*e^2*(I + Pi)*RATIO[x] - 
    (320*e^2*RATIO[x^2])/3 + Nc^2*(8*e^2*(13 + (6*I)*Pi) + 
      (8*I)*e^2*(-9*I + 14*Pi)*RATIO[(1 - x)^(-1)] + 
      (80*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*((-12*I)*e^2 + 5*e^2*Pi)*
       RATIO[x^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e^2*(-55*I + 42*Pi)*RATIO[x] - (160*e^2*RATIO[x^2])/3) + 
    Nf*((4*e^2*(11 + (4*I)*Pi) - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x^(-2)] - (8*I)*((-5*I)*e^2 + 4*e^2*Pi)*
         RATIO[x^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(12*e^2*(3 - (2*I)*Pi) - 
        176*e^2*RATIO[(1 - x)^(-1)] - (48*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*((-13*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 + (112*e^2*RATIO[x])/3 + 
        (176*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 1, 1, x]*
   ((16*e*(-132 + 25*e + (66*I)*e*Pi))/3 - 
    ((32*I)/3)*((66*I)*e + (7*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((-92*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((-337*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] + 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (80*e*(-12 + 11*e - (12*I)*e*Pi)*
      RATIO[x])/3 - (640*e^2*RATIO[x^2])/3 + 
    Nc^2*((-944*e^2)/3 + ((32*I)/3)*((-31*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((34*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*(11 - (6*I)*Pi)*RATIO[x])/3 - 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*((4*e^2*(3 + (2*I)*Pi) - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*I)*e^2*Pi*RATIO[x^(-2)] - (8*I)*((5*I)*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (80*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((620*e^2)/3 - (832*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (280*e^2*RATIO[x^(-1)])/3 + (352*e^2)/(3*(-1 + RATIO[x])^2) + 
        16*e^2*RATIO[x] + (440*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 1, x]*((16*I)*e*(22*I + (45*I)*e + 48*e*Pi) - 
    (16*I)*e*(22*I + (73*I)*e + 12*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((-31*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((-8*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (32*I)*e*(-I - (11*I)*e + 5*e*Pi)*
     RATIO[x] - (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((8*e^2*(163 + (48*I)*Pi))/3 + ((8*I)/3)*((53*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (80*I)*e^2*Pi*RATIO[x^(-2)] - 
      (80*I)*((-8*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (80*e^2)/(3*(-1 + RATIO[x])^2) - ((8*I)/3)*e^2*(-55*I + 12*Pi)*
       RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((4*e^2*(5 + (4*I)*Pi) + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*I)*e^2*Pi*RATIO[x^(-2)] - (8*I)*((-7*I)*e^2 + 4*e^2*Pi)*
         RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(((-4*I)/3)*e^2*(-131*I + 18*Pi) + 
        80*e^2*RATIO[(1 - x)^(-1)] - (48*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*((-31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
        (88*e^2)/(3*(-1 + RATIO[x])^2) + (176*e^2*RATIO[x])/3 + 
        176*e^2*RATIO[x^2]))) + G[1, 1, 1, 1, 1, x]*
   ((32*e*(111 - 166*e + (327*I)*e*Pi))/3 - (1120*I)*e^2*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*((-170*I)*e - (121*I)*e^2 + 74*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/3)*((-150*I)*e - (98*I)*e^2 + 111*e^2*Pi)*
     RATIO[x^(-1)] - ((32*I)/3)*e*(-36*I - (121*I)*e + 39*e*Pi)*RATIO[x] - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*((16*e*(18 - 337*e + (162*I)*e*Pi))/3 + 
      ((8*I)/3)*((11*I)*e^2 + 120*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-18*I)*e + (293*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-18*I)*e + (755*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2*(11 - (6*I)*Pi)*RATIO[x])/3 - (560*e^2*RATIO[x^2])/3) + 
    Nf*(((4*I)*e*(14*I + (79*I)*e + 34*e*Pi) + ((16*I)/3)*
         ((21*I)*e + (70*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*((21*I)*e + (136*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-1)] + 
        (112*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((4*e*(-60 + 373*e - (120*I)*e*Pi))/3 + (16*e^2*RATIO[(1 - x)^(-1)])/
         3 - (40*I)*((-4*I)*e + (9*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-2)] + 
        (40*I)*((-4*I)*e + (19*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        (208*e^2*RATIO[x])/3 + (616*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((16*(-54 - 3*e - 23*e^2 + (18*I)*e*Pi - (354*I)*e^2*Pi + 
       360*e^2*Pi^2))/9 + (8*(-36 - 408*e - 1337*e^2 - (180*I)*e*Pi + 
       (840*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (132*I)*e^2*Pi + 411*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (16*(-36 + 372*e + 1579*e^2 - (36*I)*e*Pi + 
       (198*I)*e^2*Pi + 291*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*(6*e + e^2 - (156*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*(18 + 165*e + 43*e^2 - (90*I)*e*Pi - (363*I)*e^2*Pi + 111*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*e^2*((-39*I)*Pi + 10*Pi^2))/3 - 24*e^2*Pi*(-3*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (16*((-36*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (8*e^2*((-55*I)*Pi + 18*Pi^2)*
        RATIO[x])/3 - ((160*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-4*e^2*((-33*I)*Pi + 4*Pi^2))/3 - (32*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (32*e^2*Pi^2*RATIO[x^(-2)])/3 + 
        (8*((-15*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e^2*Pi*RATIO[x] + 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((4*e^2*((27*I)*Pi + 10*Pi^2))/3 - (176*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + (80*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*((-39*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((88*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((112*I)/3)*e^2*Pi*RATIO[x] + 
        ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*((8*(-180 - 48*e + 1198*e^2 + (108*I)*e*Pi + 
       (1380*I)*e^2*Pi + 429*e^2*Pi^2))/9 - 
    (8*(-180 - 48*e - 548*e^2 - (180*I)*e*Pi + (1332*I)*e^2*Pi + 
       429*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((128*I)/3)*(-3*e*Pi + 2*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(18*e - 11*e^2 + (34*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    (8*(-12 - 176*e - 276*e^2 + (60*I)*e*Pi - (308*I)*e^2*Pi + 127*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(12 + 37*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((416*I)/3)*e^2*Pi - ((656*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((176*I)/3)*e^2*Pi*RATIO[x] + 
      (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-24*I)*e^2*Pi + (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*I)*e^2*Pi*RATIO[x] - 
        (8*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*(((-344*I)/3)*e^2*Pi + 
        ((608*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((88*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] - 
        (88*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   ((-8*(-288 - 636*e - 3532*e^2 - (684*I)*e*Pi - (888*I)*e^2*Pi + 
       603*e^2*Pi^2))/9 + (8*(-36 - 6*e^2 - (180*I)*e*Pi + (114*I)*e^2*Pi + 
       287*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (16*(-72 - 57*e - 196*e^2 - (12*I)*e*Pi + (78*I)*e^2*Pi + 349*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(-252 - 984*e - 5009*e^2 - (72*I)*e*Pi + 
       (336*I)*e^2*Pi + 924*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(36 + 594*e + 2311*e^2 - (144*I)*e*Pi + (396*I)*e^2*Pi + 180*e^2*Pi^2)*
      RATIO[x])/9 + ((8*I)/9)*e*(30*I + (277*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*((32*e*Pi*(6*I - (16*I)*e + 7*e*Pi))/3 + 
      (16*e^2*Pi*(22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      8*((4*I)*e*Pi + (18*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)] - 
      8*((4*I)*e*Pi - (58*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)] - 
      (16*e^2*((-44*I)*Pi + 13*Pi^2)*RATIO[x])/3 + ((400*I)/3)*e^2*Pi*
       RATIO[x^2]) + Nf*((4*e*Pi*(2*I - (3*I)*e + 2*e*Pi) + 
        (16*((3*I)*e*Pi + (10*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*((3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        ((80*I)/3)*e^2*Pi*RATIO[x] - ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-4*e*Pi*(6*I - (65*I)*e + 21*e*Pi))/3 - ((64*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*((6*I)*e*Pi + (46*I)*e^2*Pi + 21*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + (8*((6*I)*e*Pi - (50*I)*e^2*Pi + 21*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - ((208*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*((-8*(-36 - 624*e - 3329*e^2 + (360*I)*e*Pi + 
       (894*I)*e^2*Pi + 87*e^2*Pi^2))/9 - 
    (8*(-108 - 210*e - 211*e^2 - (216*I)*e*Pi - (756*I)*e^2*Pi + 
       933*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*(-18 - 6*e + 110*e^2 + (18*I)*e*Pi - (66*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (32*(-18 - 168*e - 601*e^2 + (18*I)*e*Pi - 
       (51*I)*e^2*Pi + 276*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((8*I)/3)*((2*I)*e + (11*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-36 - 198*e - 497*e^2 + (216*I)*e*Pi - (462*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*e^2*((-163*I)*Pi + 20*Pi^2))/3 - 
      (8*e^2*Pi*(53*I + 8*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (112*e^2*Pi^2*RATIO[x^(-2)])/3 + (16*((-120*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((80*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*((-55*I)*Pi + 8*Pi^2)*RATIO[x])/3 - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-4*e^2*((-15*I)*Pi + 4*Pi^2))/3 + ((32*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (32*e^2*Pi^2*RATIO[x^(-2)])/3 + 
        (8*((-21*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((4*e^2*((-131*I)*Pi + 10*Pi^2))/3 + (80*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + (80*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*((-93*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (((88*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((176*I)/3)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[0, 1, 1, 1, x]*
   ((8*(252 + 132*e + 1276*e^2 + (108*I)*e*Pi + (1542*I)*e^2*Pi + 
       615*e^2*Pi^2))/9 + (8*(12 + 132*e + 342*e^2 + (36*I)*e*Pi - 
       (120*I)*e^2*Pi + 197*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*(144 + 1224*e + 6167*e^2 + (108*I)*e*Pi - (12*I)*e^2*Pi + 
       1173*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(48 - 76*e - 8*e^2 + (36*I)*e*Pi + (308*I)*e^2*Pi + 291*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(108 + 264*e - 770*e^2 - (72*I)*e*Pi + (726*I)*e^2*Pi + 459*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(-39 + 5*e + (57*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(-204 + 806*e + (894*I)*e*Pi + 87*e*Pi^2))/9 + 
      (4*(-80*e^2 + (24*I)*e*Pi + 41*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-210*e^2 + (12*I)*e*Pi + (98*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (4*(-408*e - 2648*e^2 + (36*I)*e*Pi + 
         (1098*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*e*(-396 - 1480*e + (72*I)*Pi + (726*I)*e*Pi + 123*e*Pi^2)*RATIO[x])/
       9 + (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((4*e*(-5 - 12*e + (2*I)*Pi + (15*I)*e*Pi + e*Pi^2) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*(21*e^2 + (12*I)*e*Pi + (40*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/
         3 - (4*(-30*e - 113*e^2 + (12*I)*e*Pi + (100*I)*e^2*Pi + 6*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (16*e*(3 + 2*e - (6*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (12*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(-210 + 1348*e + (654*I)*e*Pi + 87*e*Pi^2))/9 + 
        (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (4*(-231*e^2 + (70*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(-210*e - 1871*e^2 + (618*I)*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + ((8*I)/9)*e*(30*I + (259*I)*e + 54*e*Pi)*RATIO[x] + 
        (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((-8*(-36 - 156*e - 38*e^2 - (504*I)*e*Pi - 
       (2052*I)*e^2*Pi + 87*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (1128*I)*e^2*Pi + 
       849*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (8*(-208*e - 1149*e^2 - (36*I)*e*Pi + (4*I)*e^2*Pi + 139*e^2*Pi^2)*
      RATIO[x^(-2)])/3 - (8*(684*e + 3148*e^2 + (108*I)*e*Pi + 
       (732*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(-12 + 66*e + 19*e^2 + (36*I)*e*Pi - (88*I)*e^2*Pi + 151*e^2*Pi^2)*
      RATIO[x])/3 + ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*((4*e*(240 + 1810*e + (288*I)*Pi + (1302*I)*e*Pi + 21*e*Pi^2))/9 + 
      (4*(-132*e - 448*e^2 + (72*I)*e*Pi - (264*I)*e^2*Pi + 93*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(-90*e^2 + (60*I)*e*Pi + (226*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(72*e + 104*e^2 + (60*I)*e*Pi + (118*I)*e^2*Pi + 19*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (4*e*(-496*e + (72*I)*Pi - (66*I)*e*Pi + 
         93*e*Pi^2)*RATIO[x])/9 + (8*e*(-30 + 11*e + (180*I)*e*Pi)*
        RATIO[x^2])/9) + 
    Nf*(((4*e*(3 + 27*e + (12*I)*Pi + (39*I)*e*Pi + e*Pi^2))/3 + 
        8*e^2*RATIO[(1 - x)^(-1)] + (4*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 
           2*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 2*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (8*e*(6 + 13*e - (36*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(138 + 1886*e + (108*I)*Pi + (642*I)*e*Pi + 51*e*Pi^2))/9 + 
        ((8*I)/9)*((-12*I)*e - (119*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*(-99*e^2 + (36*I)*e*Pi + (206*I)*e^2*Pi + 17*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + (4*(30*e - 55*e^2 + (36*I)*e*Pi + 
           (188*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (16*e*(3 - 50*e - (21*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*((8*(216 + 348*e - 401*e^2 - (144*I)*e*Pi - 
       (1134*I)*e^2*Pi + 204*e^2*Pi^2))/9 - 
    (8*(24 + 74*e + 69*e^2 - (304*I)*e^2*Pi + 220*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*(-36 + 78*e + 553*e^2 + (36*I)*e*Pi - 
       (132*I)*e^2*Pi + 171*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-36 + 114*e + 931*e^2 + (36*I)*e*Pi + (126*I)*e^2*Pi + 141*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-54*e + 65*e^2 - (126*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(66 - 475*e - (594*I)*e*Pi + 522*e*Pi^2)*
      RATIO[x])/9 + (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-16*e*(-15 + 554*e + (147*I)*e*Pi + 6*e*Pi^2))/9 - 
      (32*(5*e - 25*e^2 - (21*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - 16*(-5*e^2 + e^2*Pi^2)*RATIO[x^(-2)] + 
      (16*(-15*e^2 + (34*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(30*e - 11*e^2 - (60*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(-139 + (33*I)*Pi + 12*Pi^2)*RATIO[x])/9 + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-4*e*(6 + 43*e + (3*I)*e*Pi + 2*e*Pi^2))/3 - 
        (8*(-12*e + 7*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (8*(3*e^2 + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(3*e^2 + (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*(-6*e + 17*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        ((16*I)/9)*e*(3*I + (5*I)*e + 9*e*Pi)*RATIO[x] + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-78 + 1163*e + (309*I)*e*Pi + 12*e*Pi^2))/9 - 
        ((64*I)/9)*((9*I)*e - (14*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*(-33*e^2 + 4*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(-33*e^2 + (35*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (((4*I)/3)*e*(22*I + (7*I)*e + 44*e*Pi))/(-1 + RATIO[x])^2 + 
        (8*e*(-6 + 133*e + (6*I)*e*Pi)*RATIO[x])/9 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*((-8*(324 + 258*e + 4111*e^2 + (1080*I)*e*Pi + 
       (4080*I)*e^2*Pi + 354*e^2*Pi^2))/9 - 32*e*Pi*(-12*I + 7*e*Pi)*
     RATIO[(1 - x)^(-1)] - (8*(504 + 984*e + 6217*e^2 + (324*I)*e*Pi + 
       (624*I)*e^2*Pi + 2184*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(162 + 567*e + 3820*e^2 + (162*I)*e*Pi + (1200*I)*e^2*Pi + 
       597*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(12 + 55*e + 282*e^2 + (6*I)*e*Pi + (286*I)*e^2*Pi + 65*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(14 + 79*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(24 - 102*e - 815*e^2 + (84*I)*e*Pi + (622*I)*e^2*Pi + 
         22*e^2*Pi^2))/3 - (8*(-66*e - 134*e^2 + (72*I)*e*Pi - 
         (231*I)*e^2*Pi + 84*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(36 - 102*e - 1219*e^2 + (162*I)*e*Pi + (795*I)*e^2*Pi + 
         75*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(36 - 570*e - 4360*e^2 + (162*I)*e*Pi + (1317*I)*e^2*Pi + 
         75*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*(-99 - 355*e + (36*I)*Pi + (132*I)*e*Pi + 42*e*Pi^2)*RATIO[x])/
       9 + (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*(6 + 57*e + 289*e^2 - (30*I)*e*Pi - (123*I)*e^2*Pi))/3 - 
        ((16*I)/9)*(9*I + (30*I)*e + (47*I)*e^2 + 45*e*Pi + 150*e^2*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(36*I + (372*I)*e + (1355*I)*e^2 + 
          180*e*Pi + 888*e^2*Pi)*RATIO[x^(-1)] + ((8*I)/9)*e*
         (6*I + (7*I)*e + 30*e*Pi)*RATIO[x] + (4*e*(-6 + 17*e + (30*I)*e*Pi)*
          RATIO[x^2])/9)/Nc + 
      Nc*((4*(18 - 57*e - 597*e^2 + (24*I)*e*Pi + (347*I)*e^2*Pi + 
           25*e^2*Pi^2))/3 - (16*(6*e + 10*e^2 + (21*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (8*(18 - 2*e - 397*e^2 + (24*I)*e*Pi + 
           (219*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(36 - 88*e - 1647*e^2 + (48*I)*e*Pi + (618*I)*e^2*Pi + 
           50*e^2*Pi^2)*RATIO[x^(-1)])/3 + (16*e*(15 + 113*e - (9*I)*e*Pi)*
          RATIO[x])/9 + ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*
         RATIO[x^2]))) + (1136*Zeta[3])/3 + (6976*e*Zeta[3])/9 + 
  (56744*e^2*Zeta[3])/27 - (96*I)*Pi*Zeta[3] + (304*I)*e*Pi*Zeta[3] - 
  ((5824*I)/3)*e^2*Pi*Zeta[3] - 272*e*Pi^2*Zeta[3] - 
  (12232*e^2*Pi^2*Zeta[3])/9 - ((1016*I)/3)*e^2*Pi^3*Zeta[3] - 
  1184*e^2*Zeta[3]^2 - ((4*I)/135)*RATIO[x^(-1)]*
   (-180*Pi - 540*e*Pi - 970*e^2*Pi + (4140*I)*Pi^2 + (31140*I)*e*Pi^2 + 
    (180125*I)*e^2*Pi^2 - 2340*Pi^3 - 9420*e*Pi^3 - 45370*e^2*Pi^3 - 
    (1080*I)*e*Pi^4 - (1815*I)*e^2*Pi^4 + 666*e^2*Pi^5 + 4320*e*Pi*Zeta[3] - 
    74160*e^2*Pi*Zeta[3] + (14760*I)*e^2*Pi^2*Zeta[3]) + 
  G[0, 0, 0, x]*((-32*((18*I)*e*Pi + (175*I)*e^2*Pi + 15*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-84*e - 265*e^2 - (72*I)*e*Pi - (222*I)*e^2*Pi + 
       603*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e*(-84 - 265*e - (324*I)*Pi + (198*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 - (8*RATIO[(1 - x)^(-1)]*(-12*e - 8350*e^2 - (108*I)*Pi - 
       (1728*I)*e*Pi - (2928*I)*e^2*Pi - 648*e*Pi^2 + 2163*e^2*Pi^2 - 
       (369*I)*e^2*Pi^3 - 1944*e^2*Zeta[3]))/27 + 
    (8*RATIO[x]*(156*e - 7820*e^2 + (540*I)*Pi + (792*I)*e*Pi + 
       (1248*I)*e^2*Pi - 324*e*Pi^2 + 1353*e^2*Pi^2 - (531*I)*e^2*Pi^3 - 
       1944*e^2*Zeta[3]))/27 + (8*(1356*e + 6497*e^2 - (36*I)*Pi - 
       (444*I)*e*Pi - (482*I)*e^2*Pi - 216*e*Pi^2 + 130*e^2*Pi^2 - 
       (123*I)*e^2*Pi^3 - 648*e^2*Zeta[3]))/9) + 
  G[0, 1, 0, x]*(((-16*I)/9)*(36*Pi + 204*e*Pi + 842*e^2*Pi - (54*I)*e*Pi^2 - 
      (132*I)*e^2*Pi^2 + 129*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*(-66*e - 133*e^2 - (396*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(30 + 163*e - (216*I)*Pi + (182*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9 - (4*RATIO[(1 - x)^(-1)]*
      (396 - 558*e - 4610*e^2 + (432*I)*Pi + (2376*I)*e*Pi - 
       (1188*I)*e^2*Pi - 324*e*Pi^2 + 1395*e^2*Pi^2 + (1818*I)*e^2*Pi^3 - 
       8280*e^2*Zeta[3]))/27 + (4*(180 - 4560*e - 32137*e^2 - (432*I)*Pi - 
       (7200*I)*e*Pi - (40728*I)*e^2*Pi - 1440*e*Pi^2 + 6822*e^2*Pi^2 - 
       (774*I)*e^2*Pi^3 - 7200*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(-396 - 822*e + 7360*e^2 + (1188*I)*e*Pi + (3786*I)*e^2*Pi + 
       900*e*Pi^2 + 1221*e^2*Pi^2 + (918*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    ((16*I)/9)*RATIO[x^(-1)]*(-36*I - (336*I)*e - (2324*I)*e^2 + 36*Pi + 
      816*e*Pi + 3641*e^2*Pi - (24*I)*e*Pi^2 + (1225*I)*e^2*Pi^2 + 
      144*e^2*Pi^3 + (180*I)*e^2*Zeta[3])) + 
  G[1, 0, 0, x]*(((16*I)/9)*(36*Pi + 12*e*Pi - 220*e^2*Pi - (18*I)*e*Pi^2 - 
      (27*I)*e^2*Pi^2 + 108*e^2*Pi^3)*RATIO[x^(-2)] - 
    (4*(-72*e - 177*e^2 + (42*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(372 + 1153*e - (576*I)*Pi + (750*I)*e*Pi + 
       249*e*Pi^2)*RATIO[x^2])/27 + 
    (4*(648 + 2640*e + 12871*e^2 + (288*I)*Pi + (24*I)*e*Pi - 
       (878*I)*e^2*Pi - 408*e*Pi^2 + 1450*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
       5280*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
      (684*e + 5860*e^2 - (264*I)*e*Pi - (1382*I)*e^2*Pi - 372*e*Pi^2 - 
       711*e^2*Pi^2 - (36*I)*e^2*Pi^3 - 3480*e^2*Zeta[3]))/9 - 
    ((32*I)/9)*RATIO[x^(-1)]*(-162*I - (678*I)*e - (2940*I)*e^2 + 18*Pi - 
      174*e*Pi - 1010*e^2*Pi + (36*I)*e*Pi^2 - (335*I)*e^2*Pi^2 + 
      69*e^2*Pi^3 + (450*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-2868*e - 13502*e^2 - (864*I)*Pi - (2376*I)*e*Pi - 
       (5094*I)*e^2*Pi + 396*e*Pi^2 - 99*e^2*Pi^2 + (864*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27) + G[1, 1, 0, x]*
   ((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(105 + 362*e - (96*I)*Pi + (150*I)*e*Pi + 67*e*Pi^2)*RATIO[x^2])/9 + 
    ((8*I)/27)*RATIO[x^(-2)]*(396*I + (1512*I)*e + (5437*I)*e^2 - 864*Pi + 
      2070*e*Pi + 9708*e^2*Pi - (2862*I)*e*Pi^2 + (2364*I)*e^2*Pi^2 + 
      270*e^2*Pi^3 - (8064*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^(-1)]*
     (1476*I + (6624*I)*e + (29437*I)*e^2 - 1404*Pi + 5076*e*Pi + 
      25761*e^2*Pi - (2682*I)*e*Pi^2 + (4740*I)*e^2*Pi^2 + 270*e^2*Pi^3 - 
      (8064*I)*e^2*Zeta[3]) + (8*RATIO[x]*(198 + 1707*e + 10738*e^2 - 
       (108*I)*Pi - (198*I)*e*Pi - (630*I)*e^2*Pi - 324*e*Pi^2 - 
       825*e^2*Pi^2 - (360*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*(-6*e + 41*e^2 - (108*I)*Pi + (78*I)*e*Pi + 
       (976*I)*e^2*Pi + 114*e*Pi^2 - 5*e^2*Pi^2 + (213*I)*e^2*Pi^3 + 
       1464*e^2*Zeta[3]))/9 + (8*(-792 - 4137*e - 19507*e^2 - (540*I)*Pi + 
       (4086*I)*e*Pi + (19014*I)*e^2*Pi + 1224*e*Pi^2 - 3069*e^2*Pi^2 + 
       (1179*I)*e^2*Pi^3 + 2700*e^2*Zeta[3]))/27) + 
  G[0, 0, 1, x]*(((16*I)/9)*(36*Pi - 78*e*Pi - 553*e^2*Pi - (18*I)*e*Pi^2 - 
      (210*I)*e^2*Pi^2 + 105*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*(-66*e - 133*e^2 + (288*I)*e*Pi - (162*I)*e^2*Pi + 639*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(30 + 163*e - (96*I)*Pi + (54*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((16*e*Pi*(15*I - (554*I)*e + 16*e*Pi + (3*I)*e*Pi^2))/9 + 
      ((8*I)/9)*(-60*e*Pi + 300*e^2*Pi - (37*I)*e^2*Pi^2 + 6*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*(15*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] - ((16*I)/9)*(45*e^2*Pi - (34*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[x^(-1)] - (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - ((8*I)/9)*e^2*(278*Pi - (33*I)*Pi^2 + 6*Pi^3)*
       RATIO[x] - (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*Pi*(-6*I - (43*I)*e + 12*e*Pi))/3 - 
        (8*((-12*I)*e*Pi + (7*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (8*I)*e^2*Pi*RATIO[x^(-2)] - (8*((-3*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (8*e*Pi*(-6*I - (10*I)*e + 5*e*Pi)*RATIO[x])/
         9 + (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*Pi*(-78*I + (1163*I)*e + 44*e*Pi - (6*I)*e*Pi^2))/9 - 
        (16*((-36*I)*e*Pi + (56*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - ((8*I)/3)*(33*e^2*Pi + 2*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((8*I)/9)*(99*e^2*Pi - (35*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (8*e*Pi*(-6*I + (133*I)*e + 11*e*Pi)*
          RATIO[x])/9 + (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/
         9)) + (4*(180 - 4560*e - 32137*e^2 + (1080*I)*Pi + (1728*I)*e*Pi - 
       (5238*I)*e^2*Pi - 1692*e*Pi^2 + 4254*e^2*Pi^2 + (918*I)*e^2*Pi^3 - 
       15840*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (396 - 558*e - 4610*e^2 + (216*I)*Pi + (1368*I)*e*Pi - 
       (4086*I)*e^2*Pi - 2124*e*Pi^2 + 2037*e^2*Pi^2 - (1098*I)*e^2*Pi^3 - 
       14760*e^2*Zeta[3]))/27 - ((16*I)/9)*RATIO[x^(-1)]*
     (36*I + (336*I)*e + (2324*I)*e^2 + 36*Pi - 78*e*Pi - 553*e^2*Pi - 
      (18*I)*e*Pi^2 - (1088*I)*e^2*Pi^2 + 120*e^2*Pi^3 + 
      (180*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-396 - 822*e + 7360*e^2 + 
       (216*I)*Pi + (792*I)*e*Pi - (3762*I)*e^2*Pi - 756*e*Pi^2 + 
       1683*e^2*Pi^2 - (2142*I)*e^2*Pi^3 + 6264*e^2*Zeta[3]))/27) + 
  G[0, 0, x]*(((16*I)/9)*(36*Pi + 336*e*Pi + 2324*e^2*Pi - (18*I)*e*Pi^2 - 
      (189*I)*e^2*Pi^2 + 108*e^2*Pi^3)*RATIO[x^(-1)] + 
    (4*(162 + 576*e + 2019*e^2 + (90*I)*e*Pi + (489*I)*e^2*Pi - 264*e*Pi^2 + 
       262*e^2*Pi^2 - (93*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + 
       (66*I)*e*Pi + (133*I)*e^2*Pi + 60*e*Pi^2 - 86*e^2*Pi^2 + 
       (543*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(4320 + 37920*e + 236260*e^2 + (1980*I)*Pi + 
       (5010*I)*e*Pi - (31910*I)*e^2*Pi + 2160*Pi^2 - 5610*e*Pi^2 - 
       2135*e^2*Pi^2 + (540*I)*e*Pi^3 - (1095*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] - 65340*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(-6210 - 34260*e - 153725*e^2 + (900*I)*Pi + (4740*I)*e*Pi - 
       (35495*I)*e^2*Pi + 2160*Pi^2 + 570*e*Pi^2 + 635*e^2*Pi^2 + 
       (540*I)*e*Pi^3 - (5670*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 23760*e*Zeta[3] + 
       12420*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x]*(2700 + 32160*e + 216070*e^2 - (1980*I)*Pi + (2130*I)*e*Pi + 
       (21720*I)*e^2*Pi + 1080*Pi^2 - 6930*e*Pi^2 - 13035*e^2*Pi^2 + 
       (900*I)*e*Pi^3 - (2805*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 23760*e*Zeta[3] - 
       17820*e^2*Zeta[3] + (78120*I)*e^2*Pi*Zeta[3]))/135) + 
  G[1, 0, x]*((4*((72*I)*e*Pi + (177*I)*e^2*Pi + 12*e*Pi^2 - 75*e^2*Pi^2 + 
       (13*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - (133*I)*e^2*Pi - 
       96*e*Pi^2 + 395*e^2*Pi^2 - (111*I)*e^2*Pi^3 + 2808*e^2*Zeta[3]))/27 - 
    (8*RATIO[x^(-2)]*((396*I)*Pi + (1512*I)*e*Pi + (5437*I)*e^2*Pi - 
       450*e*Pi^2 - 2376*e^2*Pi^2 + (198*I)*e*Pi^3 - (444*I)*e^2*Pi^3 + 
       135*e^2*Pi^4 + (2088*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*RATIO[x^(-1)]*(-828 - 6264*e - 36133*e^2 - (684*I)*Pi - 
       (3564*I)*e*Pi - (19175*I)*e^2*Pi - 180*Pi^2 + 1722*e*Pi^2 + 
       8201*e^2*Pi^2 + (288*I)*e*Pi^3 - (309*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 
       1080*e*Zeta[3] + 5364*e^2*Zeta[3] + (3708*I)*e^2*Pi*Zeta[3]))/27 - 
    (RATIO[x]*(3600 + 41640*e + 280820*e^2 - (2640*I)*Pi + (2840*I)*e*Pi + 
       (28920*I)*e^2*Pi + 720*Pi^2 - 6600*e*Pi^2 - 28820*e^2*Pi^2 + 
       (600*I)*e*Pi^3 - (11660*I)*e^2*Pi^3 + 597*e^2*Pi^4 + 17280*e*Zeta[3] - 
       23760*e^2*Zeta[3] + (83520*I)*e^2*Pi*Zeta[3]))/45 + 
    (38160 + 265200*e + 1475020*e^2 + (11520*I)*Pi + (80040*I)*e*Pi + 
      (544700*I)*e^2*Pi + 1440*Pi^2 - 47280*e*Pi^2 - 318560*e^2*Pi^2 - 
      (16200*I)*e*Pi^3 + (360*I)*e^2*Pi^3 - 1809*e^2*Pi^4 - 12960*e*Zeta[3] - 
      94320*e^2*Zeta[3] - (236160*I)*e^2*Pi*Zeta[3])/135 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 + (41040*I)*e*Pi + 
       (351720*I)*e^2*Pi - 2160*Pi^2 + 12000*e*Pi^2 - 40840*e^2*Pi^2 - 
       (10440*I)*e*Pi^3 + (31260*I)*e^2*Pi^3 + 6531*e^2*Pi^4 - 
       34560*e*Zeta[3] + 92160*e^2*Zeta[3] - (250560*I)*e^2*Pi*Zeta[3]))/
     135) + G[0, 1, 1, x]*((8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (16*e*(87 + 377*e - (72*I)*Pi + (78*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/27 - ((8*I)/9)*RATIO[x^(-1)]*
     (216*I + (1254*I)*e + (6180*I)*e^2 - 48*e*Pi + 358*e^2*Pi + 
      (312*I)*e*Pi^2 - (144*I)*e^2*Pi^2 + 123*e^2*Pi^3 + 
      (4152*I)*e^2*Zeta[3]) + ((8*I)/27)*(504*I + (1731*I)*e + (6287*I)*e^2 - 
      216*Pi - 1170*e*Pi - 888*e^2*Pi + (684*I)*e*Pi^2 + (1179*I)*e^2*Pi^2 + 
      675*e^2*Pi^3 + (4428*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
     (216*I + (1242*I)*e + (6384*I)*e^2 + 324*e*Pi + 1863*e^2*Pi + 
      (372*I)*e*Pi^2 + (1102*I)*e^2*Pi^2 + 33*e^2*Pi^3 + 
      (4872*I)*e^2*Zeta[3]) + (8*RATIO[x]*(60*e - 1141*e^2 - (216*I)*Pi + 
       (990*I)*e*Pi + (4332*I)*e^2*Pi + 774*e*Pi^2 + 726*e^2*Pi^2 + 
       (747*I)*e^2*Pi^3 + 3456*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*(-396 - 642*e - 1325*e^2 - (216*I)*Pi - 
       (756*I)*e*Pi - (351*I)*e^2*Pi + 864*e*Pi^2 + 2073*e^2*Pi^2 + 
       (1233*I)*e^2*Pi^3 + 5904*e^2*Zeta[3]))/27 + 
    Nc^2*((40*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9 + 
      ((4*I)/9)*RATIO[x^(-1)]*((180*I)*e + (1044*I)*e^2 + 408*e*Pi + 
        2288*e^2*Pi - (36*I)*e*Pi^2 - (50*I)*e^2*Pi^2 + 51*e^2*Pi^3 + 
        (24*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-2)]*
       ((180*I)*e + (1044*I)*e^2 + 270*e^2*Pi - (36*I)*e*Pi^2 - 
        (118*I)*e^2*Pi^2 + 51*e^2*Pi^3 + (24*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-198 - 582*e - 1498*e^2 + (792*I)*e*Pi + (3276*I)*e^2*Pi + 
         144*e*Pi^2 + (189*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-198 - 582*e - 1498*e^2 - (396*I)*e*Pi - 
         (444*I)*e^2*Pi + 144*e*Pi^2 + 378*e^2*Pi^2 + (189*I)*e^2*Pi^3 + 
         468*e^2*Zeta[3]))/27 + (4*(-198 - 1338*e - 2272*e^2 - 
         (1008*I)*e*Pi - (258*I)*e^2*Pi - 72*e*Pi^2 - 246*e^2*Pi^2 - 
         (117*I)*e^2*Pi^3 + 612*e^2*Zeta[3]))/27) + 
    Nf*(((4*(-6*e - 7*e^2 + (12*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(-6 - 7*e - (12*I)*Pi - (20*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*RATIO[x^2])/9 - 
        ((2*I)/9)*e*(-24*I - (124*I)*e + 90*Pi + 264*e*Pi - (12*I)*Pi^2 - 
          (33*I)*e*Pi^2 + 12*e*Pi^3 - (180*I)*e*Zeta[3]) + 
        ((4*I)/9)*RATIO[x^(-1)]*((-18*I)*e - (60*I)*e^2 + 90*e*Pi + 
          375*e^2*Pi - (12*I)*e*Pi^2 - (25*I)*e^2*Pi^2 + 12*e^2*Pi^3 - 
          (180*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-2)]*
         ((-18*I)*e - (60*I)*e^2 - 27*e^2*Pi - (12*I)*e*Pi^2 - 
          (40*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (180*I)*e^2*Zeta[3]))/Nc + 
      Nc*((4*(-36 - 258*e - 1003*e^2 - (72*I)*e*Pi + (276*I)*e^2*Pi + 
           252*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - (44*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (4*(-36 - 258*e - 1003*e^2 + (108*I)*e*Pi + 
           (1038*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[x])/27 - 
        (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*RATIO[x^2])/9 + 
        (2*(72 + 1596*e + 3896*e^2 + (774*I)*e*Pi - (852*I)*e^2*Pi + 
           72*e*Pi^2 - 93*e^2*Pi^2 + (117*I)*e^2*Pi^3 - 612*e^2*Zeta[3]))/
         27 + ((4*I)/3)*RATIO[x^(-2)]*((66*I)*e + (428*I)*e^2 + 99*e^2*Pi - 
          (8*I)*e*Pi^2 - (38*I)*e^2*Pi^2 + 13*e^2*Pi^3 + 
          (68*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-1)]*
         ((198*I)*e + (1284*I)*e^2 + 210*e*Pi + 1475*e^2*Pi - (24*I)*e*Pi^2 - 
          (79*I)*e^2*Pi^2 + 39*e^2*Pi^3 + (204*I)*e^2*Zeta[3])))) + 
  G[1, 0, 1, x]*((-8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/(3*(-1 + RATIO[x])^2) - 
    (8*e*(-105 - 362*e + (36*I)*Pi - (86*I)*e*Pi + 3*e*Pi^2)*RATIO[x^2])/9 + 
    (8*RATIO[x]*(198 + 1707*e + 10738*e^2 + (3396*I)*e^2*Pi + 252*e*Pi^2 - 
       759*e^2*Pi^2 + (972*I)*e^2*Pi^3 - 4104*e^2*Zeta[3]))/27 - 
    ((8*I)/27)*RATIO[x^(-2)]*(-396*I - (1512*I)*e - (5437*I)*e^2 - 972*e*Pi - 
      5589*e^2*Pi + (1062*I)*e*Pi^2 - (3066*I)*e^2*Pi^2 + 2943*e^2*Pi^3 + 
      (21024*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^(-1)]*
     (-1476*I - (6624*I)*e - (29437*I)*e^2 - 720*e*Pi - 2604*e^2*Pi + 
      (342*I)*e*Pi^2 - (2130*I)*e^2*Pi^2 + 3843*e^2*Pi^3 + 
      (24264*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-6*e + 41*e^2 - (144*I)*Pi + (54*I)*e*Pi + (127*I)*e^2*Pi + 
       264*e*Pi^2 - 154*e^2*Pi^2 + (498*I)*e^2*Pi^3 + 312*e^2*Zeta[3]))/9 + 
    (8*(-792 - 4137*e - 19507*e^2 - (432*I)*Pi + (216*I)*e*Pi + 
       (711*I)*e^2*Pi + 180*e*Pi^2 - 2667*e^2*Pi^2 - (1872*I)*e^2*Pi^3 + 
       19656*e^2*Zeta[3]))/27 + Nc^2*((-40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9 + 
      (4*e*RATIO[x]*((496*I)*e*Pi + 48*Pi^2 + 33*e*Pi^2 + (57*I)*e*Pi^3 - 
         252*e*Zeta[3]))/9 + (4*e*((240*I)*Pi + (1810*I)*e*Pi - 120*Pi^2 - 
         965*e*Pi^2 - (129*I)*e*Pi^3 + 900*e*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*((132*I)*e*Pi + (448*I)*e^2*Pi + 48*e*Pi^2 - 
         317*e^2*Pi^2 + (57*I)*e^2*Pi^3 - 252*e^2*Zeta[3]))/9 - 
      ((4*I)/3)*RATIO[x^(-2)]*(90*e^2*Pi - (28*I)*e*Pi^2 - (82*I)*e^2*Pi^2 + 
        31*e^2*Pi^3 + (192*I)*e^2*Zeta[3]) + ((4*I)/3)*RATIO[x^(-1)]*
       (-72*e*Pi - 104*e^2*Pi - (28*I)*e*Pi^2 - (222*I)*e^2*Pi^2 + 
        31*e^2*Pi^3 + (192*I)*e^2*Zeta[3])) + 
    Nf*(((-8*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (8*e*Pi*(-6*I - (13*I)*e + 2*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9 + 
        (2*e*((6*I)*Pi + (54*I)*e*Pi - 8*Pi^2 - 39*e*Pi^2 - (8*I)*e*Pi^3 + 
           60*e*Zeta[3]))/3 - ((4*I)/9)*RATIO[x^(-2)]*(-27*e^2*Pi - 
          (24*I)*e*Pi^2 - (80*I)*e^2*Pi^2 + 24*e^2*Pi^3 + 
          (180*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-1)]*
         (-18*e*Pi - 63*e^2*Pi - (24*I)*e*Pi^2 - (143*I)*e^2*Pi^2 + 
          24*e^2*Pi^3 + (180*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-8*((-12*I)*e*Pi - (119*I)*e^2*Pi + 39*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (8*e*Pi*(-6*I + (100*I)*e + 5*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9 + 
        (2*e*((-138*I)*Pi - (1886*I)*e*Pi + 60*Pi^2 + 553*e*Pi^2 + 
           (69*I)*e*Pi^3 - 396*e*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-2)]*
         (297*e^2*Pi - (60*I)*e*Pi^2 - (250*I)*e^2*Pi^2 + 69*e^2*Pi^3 + 
          (396*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-1)]*
         (-90*e*Pi + 165*e^2*Pi - (60*I)*e*Pi^2 - (445*I)*e^2*Pi^2 + 
          69*e^2*Pi^3 + (396*I)*e^2*Zeta[3])))) + 
  G[1, 1, 1, x]*((-4*e*(888 + 3191*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + (4*(1008 + 11022*e + 72727*e^2 + (1080*I)*Pi + 
       (5904*I)*e*Pi + (21918*I)*e^2*Pi + 1692*e*Pi^2 + 3015*e^2*Pi^2 + 
       (1998*I)*e^2*Pi^3 - 1944*e^2*Zeta[3]))/27 + 
    (8*I)*RATIO[(1 - x)^(-1)]*(-12*Pi - 2*e^2*Pi - (12*I)*e*Pi^2 + 
      17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-1)]*
     (-744*I - (5180*I)*e - (33840*I)*e^2 + 72*Pi + 1584*e*Pi + 5902*e^2*Pi - 
      (930*I)*e*Pi^2 - (267*I)*e^2*Pi^2 + 1494*e^2*Pi^3 - 
      (2592*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x]*
     ((-2748*I)*e - (26248*I)*e^2 - 216*Pi + 2772*e*Pi + 11622*e^2*Pi - 
      (1296*I)*e*Pi^2 - (2409*I)*e^2*Pi^2 + 1296*e^2*Pi^3 - 
      (4968*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
     (-1440*I - (10314*I)*e - (62426*I)*e^2 + 216*Pi - 432*e*Pi - 
      8394*e^2*Pi - (4590*I)*e*Pi^2 - (2715*I)*e^2*Pi^2 + 3222*e^2*Pi^3 - 
      (47736*I)*e^2*Zeta[3]) + 
    Nc^2*((-8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9 + 
      (4*(-90 - 3336*e - 25783*e^2 + (216*I)*Pi + (3060*I)*e*Pi + 
         (10878*I)*e^2*Pi + 342*e*Pi^2 + 1344*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 
         1944*e^2*Zeta[3]))/27 + ((2*I)/9)*RATIO[x^(-2)]*
       ((1260*I)*e + (7308*I)*e^2 + 72*Pi + 588*e*Pi + 2764*e^2*Pi - 
        (210*I)*e*Pi^2 - (439*I)*e^2*Pi^2 + 198*e^2*Pi^3 + 
        (744*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (1152*I + (11928*I)*e + (61796*I)*e^2 + 216*Pi + 5724*e*Pi + 
        30876*e^2*Pi - (630*I)*e*Pi^2 - (1059*I)*e^2*Pi^2 + 594*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) + (4*RATIO[x]*(198 + 582*e + 1498*e^2 - 
         (792*I)*e*Pi - (3096*I)*e^2*Pi - 288*e*Pi^2 + 99*e^2*Pi^2 - 
         (324*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(396 + 804*e - 544*e^2 + (1188*I)*e*Pi + 
         (2412*I)*e^2*Pi - 576*e*Pi^2 + 297*e^2*Pi^2 - (648*I)*e^2*Pi^3 + 
         576*e^2*Zeta[3]))/27) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] + (4*e*(-6 - 7*e - (12*I)*Pi - 
           (26*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*RATIO[x^2])/9 - 
        ((4*I)/9)*RATIO[x^(-1)]*(54*I + (183*I)*e + (677*I)*e^2 + 36*Pi + 
          264*e*Pi + 989*e^2*Pi - (18*I)*e*Pi^2 - (45*I)*e^2*Pi^2 + 
          18*e^2*Pi^3 - (540*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*
         ((-63*I)*e - (210*I)*e^2 + 36*Pi + 120*e*Pi + 314*e^2*Pi - 
          (18*I)*e*Pi^2 - (60*I)*e^2*Pi^2 + 18*e^2*Pi^3 - 
          (540*I)*e^2*Zeta[3]) + (2*(-54 - 390*e - 2033*e^2 + (36*I)*Pi + 
           (234*I)*e*Pi + (954*I)*e^2*Pi + 18*e*Pi^2 + 30*e^2*Pi^2 + 
           (18*I)*e^2*Pi^3 + 540*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(36 + 60*e - 212*e^2 + (108*I)*e*Pi + (180*I)*e^2*Pi + 
           27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (4*(36 + 258*e + 1003*e^2 - (108*I)*e*Pi - (840*I)*e^2*Pi + 
           12*e^2*Pi^2)*RATIO[x])/27 + (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*
          RATIO[x^2])/9 - ((2*I)/9)*RATIO[x^(-2)]*((1386*I)*e + 
          (8988*I)*e^2 + 420*e*Pi + 2796*e^2*Pi - (174*I)*e*Pi^2 - 
          (529*I)*e^2*Pi^2 + 162*e^2*Pi^3 + (1824*I)*e^2*Zeta[3]) + 
        ((2*I)/27)*RATIO[x^(-1)]*(180*I + (6906*I)*e + (45866*I)*e^2 + 
          3060*e*Pi + 20082*e^2*Pi - (522*I)*e*Pi^2 - (1527*I)*e^2*Pi^2 + 
          486*e^2*Pi^3 + (5472*I)*e^2*Zeta[3]) + 
        (2*(18 + 2442*e + 24347*e^2 - (1854*I)*e*Pi - (7950*I)*e^2*Pi - 
           261*e*Pi^2 - 654*e^2*Pi^2 - (243*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/
         27))) + G[0, 1, x]*
   ((4*((-66*I)*e*Pi - (133*I)*e^2*Pi - 144*e*Pi^2 + 252*e^2*Pi^2 - 
       (57*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - (133*I)*e^2*Pi + 
       48*e*Pi^2 + 233*e^2*Pi^2 - (657*I)*e^2*Pi^3 + 3384*e^2*Zeta[3]))/27 - 
    (8*RATIO[x^(-2)]*((216*I)*Pi + (1242*I)*e*Pi + (6384*I)*e^2*Pi - 
       72*Pi^2 - 450*e*Pi^2 - 2152*e^2*Pi^2 - (228*I)*e*Pi^3 - 
       (649*I)*e^2*Pi^3 + 93*e^2*Pi^4 - (1896*I)*e^2*Pi*Zeta[3]))/9 + 
    (8*RATIO[x^(-1)]*(-828 - 6264*e - 36133*e^2 + (648*I)*Pi + 
       (3726*I)*e*Pi + (19152*I)*e^2*Pi - 216*Pi^2 - 156*e*Pi^2 - 
       998*e^2*Pi^2 - (774*I)*e*Pi^3 - (4374*I)*e^2*Pi^3 + 393*e^2*Pi^4 + 
       1080*e*Zeta[3] + 25308*e^2*Zeta[3] - (5148*I)*e^2*Pi*Zeta[3]))/27 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi - 
       (36120*I)*e*Pi - (150000*I)*e^2*Pi - 6480*Pi^2 - 480*e*Pi^2 + 
       28180*e^2*Pi^2 - (23400*I)*e*Pi^3 - (300*I)*e^2*Pi^3 + 7491*e^2*Pi^4 - 
       4320*e*Zeta[3] + 45360*e^2*Zeta[3] - (237600*I)*e^2*Pi*Zeta[3]))/135 + 
    (38160 + 265200*e + 1475020*e^2 - (12240*I)*Pi - (73320*I)*e*Pi - 
      (341500*I)*e^2*Pi + 10800*Pi^2 + 46920*e*Pi^2 + 176900*e^2*Pi^2 + 
      (21240*I)*e*Pi^3 + (160080*I)*e^2*Pi^3 - 11169*e^2*Pi^4 - 
      25920*e*Zeta[3] - 528480*e^2*Zeta[3] + (277920*I)*e^2*Pi*Zeta[3])/135 + 
    (RATIO[x]*(-10800 - 124920*e - 842460*e^2 - (7920*I)*Pi - 
       (33480*I)*e*Pi - (144680*I)*e^2*Pi - 10800*Pi^2 - 18480*e*Pi^2 + 
       3580*e^2*Pi^2 - (16920*I)*e*Pi^3 - (28380*I)*e^2*Pi^3 + 
       2289*e^2*Pi^4 - 82080*e*Zeta[3] + 95040*e^2*Zeta[3] - 
       (341280*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 360*e*Zeta[3]))/27 + 
      (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[x^(-2)]*((-180*I)*e*Pi - 
         (1044*I)*e^2*Pi + 180*e^2*Pi^2 - (12*I)*e*Pi^3 - (10*I)*e^2*Pi^3 + 
         9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*((-198*I)*Pi - (582*I)*e*Pi - (1498*I)*e^2*Pi + 
         336*e*Pi^2 + 1224*e^2*Pi^2 - (36*I)*e*Pi^3 + (177*I)*e^2*Pi^3 + 
         27*e^2*Pi^4 - 2250*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x]*((-198*I)*Pi - (582*I)*e*Pi - (1498*I)*e^2*Pi - 
         38*e^2*Pi^2 - (36*I)*e*Pi^3 - (99*I)*e^2*Pi^3 + 27*e^2*Pi^4 + 
         2970*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*((-540*I)*e*Pi - (3132*I)*e^2*Pi - 408*e*Pi^2 - 
         1478*e^2*Pi^2 - (36*I)*e*Pi^3 - (438*I)*e^2*Pi^3 + 27*e^2*Pi^4 + 
         5112*e^2*Zeta[3] - (288*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*((198*I)*Pi + (1338*I)*e*Pi + (2272*I)*e^2*Pi - 570*e*Pi^2 - 
         2978*e^2*Pi^2 - (36*I)*e*Pi^3 - (513*I)*e^2*Pi^3 + 27*e^2*Pi^4 + 
         5166*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((-4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi + 6*Pi^2 + 34*e*Pi^2 - 
           72*e*Zeta[3]))/27 + (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 
           72*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + 
           (21*I)*e^2*Pi + 12*e*Pi^2 - 19*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 
           144*e^2*Zeta[3]))/27 + (2*(6*e*Pi^2 - 17*e^2*Pi^2 + 
           (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (2*e*((-24*I)*Pi - (124*I)*e*Pi + 36*Pi^2 + 163*e*Pi^2 + 
           (42*I)*e*Pi^3 - 432*e*Zeta[3] - (144*I)*e*Pi*Zeta[3]))/9 - 
        ((8*I)/9)*RATIO[x^(-1)]*(-9*e*Pi - 30*e^2*Pi - (15*I)*e*Pi^2 - 
          (76*I)*e^2*Pi^2 + 15*e^2*Pi^3 + (180*I)*e^2*Zeta[3] - 
          72*e^2*Pi*Zeta[3]) + (8*RATIO[x^(-2)]*((-3*I)*e*Pi - 
           (10*I)*e^2*Pi + 3*e^2*Pi^2 - (24*I)*e^2*Pi*Zeta[3]))/3)/Nc + 
      Nc*((-2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 + 
        (2*(22*e*Pi^2 + 7*e^2*Pi^2 + (44*I)*e^2*Pi^3 - 264*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - ((4*I)/27)*RATIO[(1 - x)^(-1)]*
         (36*Pi + 258*e*Pi + 1003*e^2*Pi + (364*I)*e^2*Pi^2 + 90*e^2*Pi^3 + 
          (324*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x]*(36*Pi + 258*e*Pi + 
          1003*e^2*Pi + (6*I)*e*Pi^2 + (131*I)*e^2*Pi^2 + 18*e^2*Pi^3 + 
          (468*I)*e^2*Zeta[3]) + (4*RATIO[x^(-2)]*((-198*I)*e*Pi - 
           (1284*I)*e^2*Pi + 198*e^2*Pi^2 - (12*I)*e*Pi^3 - (22*I)*e^2*Pi^3 + 
           9*e^2*Pi^4 - (240*I)*e^2*Pi*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*((-594*I)*e*Pi - (3852*I)*e^2*Pi - 210*e*Pi^2 - 
           584*e^2*Pi^2 - (36*I)*e*Pi^3 - (276*I)*e^2*Pi^3 + 27*e^2*Pi^4 + 
           2736*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*((72*I)*Pi + (1596*I)*e*Pi + (3896*I)*e^2*Pi - 276*e*Pi^2 - 
           3007*e^2*Pi^2 - (36*I)*e*Pi^3 - (198*I)*e^2*Pi^3 + 27*e^2*Pi^4 + 
           2880*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27))) + 
  G[1, 1, x]*((4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + 
       (133*I)*e^2*Pi - 30*e*Pi^2 + 472*e^2*Pi^2 + (405*I)*e^2*Pi^3 - 
       1116*e^2*Zeta[3]))/27 - (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
     (-1 + RATIO[x])^2 + (8*RATIO[(1 - x)^(-1)]*((30*I)*e*Pi - 
       (205*I)*e^2*Pi - 180*Pi^2 + 435*e^2*Pi^2 - (210*I)*e*Pi^3 - 
       (465*I)*e^2*Pi^3 + 292*e^2*Pi^4 + 1080*e*Zeta[3] - 2490*e^2*Zeta[3] - 
       (1740*I)*e^2*Pi*Zeta[3]))/45 - 
    (4*RATIO[x^(-2)]*(1188 + 10800*e + 67260*e^2 - (648*I)*Pi - 
       (4914*I)*e*Pi - (29952*I)*e^2*Pi + 1116*Pi^2 + 1794*e*Pi^2 + 
       7769*e^2*Pi^2 - (234*I)*e*Pi^3 + (3597*I)*e^2*Pi^3 + 1209*e^2*Pi^4 + 
       20736*e*Zeta[3] - 13968*e^2*Zeta[3] + (14544*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-1)]*(2844 + 23256*e + 139310*e^2 + (1152*I)*Pi + 
       (4188*I)*e*Pi + (5474*I)*e^2*Pi + 756*Pi^2 + 2526*e*Pi^2 + 
       13960*e^2*Pi^2 - (774*I)*e*Pi^3 + (4653*I)*e^2*Pi^3 + 1347*e^2*Pi^4 + 
       16416*e*Zeta[3] - 20304*e^2*Zeta[3] + (15624*I)*e^2*Pi*Zeta[3]))/27 - 
    (4*(2646 + 19662*e + 115691*e^2 + (792*I)*Pi + (3048*I)*e*Pi + 
       (6667*I)*e^2*Pi + 648*Pi^2 + 2886*e*Pi^2 + 14461*e^2*Pi^2 + 
       (792*I)*e*Pi^3 + (6195*I)*e^2*Pi^3 + 105*e^2*Pi^4 + 4968*e*Zeta[3] - 
       24696*e^2*Zeta[3] + (23976*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x]*(-5400 - 60600*e - 410320*e^2 - (3960*I)*Pi - 
       (16740*I)*e*Pi - (72280*I)*e^2*Pi - 4320*Pi^2 - 11220*e*Pi^2 - 
       40210*e^2*Pi^2 - (7560*I)*e*Pi^3 - (22110*I)*e^2*Pi^3 + 
       1203*e^2*Pi^4 - 19440*e*Zeta[3] + 11880*e^2*Zeta[3] - 
       (139680*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 360*e*Zeta[3]))/27 - 
      (RATIO[x]*((-792*I)*Pi - (2328*I)*e*Pi - (5992*I)*e^2*Pi - 432*Pi^2 - 
         272*e^2*Pi^2 - (648*I)*e*Pi^3 - (396*I)*e^2*Pi^3 + 471*e^2*Pi^4 + 
         11880*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/27 - 
      (RATIO[(1 - x)^(-1)]*(2160*e + 16632*e^2 - (792*I)*Pi - (1608*I)*e*Pi - 
         (3232*I)*e^2*Pi + 432*Pi^2 - 264*e*Pi^2 - 896*e^2*Pi^2 + 
         (648*I)*e*Pi^3 - (330*I)*e^2*Pi^3 - 471*e^2*Pi^4 + 
         23232*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x^(-2)]*(3600 + 20880*e + 89960*e^2 - (5400*I)*e*Pi - 
         (31320*I)*e^2*Pi - 720*Pi^2 - 2360*e*Pi^2 - 2020*e^2*Pi^2 - 
         (1020*I)*e*Pi^3 - (2610*I)*e^2*Pi^3 + 663*e^2*Pi^4 + 480*e*Zeta[3] - 
         26000*e^2*Zeta[3] - (4320*I)*e^2*Pi*Zeta[3]))/45 + 
      (RATIO[x^(-1)]*(-10800 - 84240*e - 416760*e^2 + (15840*I)*Pi + 
         (105600*I)*e*Pi + (465560*I)*e^2*Pi + 2160*Pi^2 + 5880*e*Pi^2 - 
         3560*e^2*Pi^2 + (3060*I)*e*Pi^3 + (11250*I)*e^2*Pi^3 - 
         1989*e^2*Pi^4 - 1440*e*Zeta[3] - 111360*e^2*Zeta[3] + 
         (12960*I)*e^2*Pi*Zeta[3]))/135 + (13680 + 127380*e + 663470*e^2 - 
        (11880*I)*Pi - (60480*I)*e*Pi - (303780*I)*e^2*Pi - 2160*Pi^2 - 
        13440*e*Pi^2 - 37340*e^2*Pi^2 - (2880*I)*e*Pi^3 - 
        (17880*I)*e^2*Pi^3 + 1623*e^2*Pi^4 + 2880*e*Zeta[3] + 
        87720*e^2*Zeta[3] - (18720*I)*e^2*Pi*Zeta[3])/135) + 
    Nf*(((4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi + 6*Pi^2 + 31*e*Pi^2 - 
           72*e*Zeta[3]))/27 - (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 
           72*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(6*e + 55*e^2 + 
           e^2*Pi^2 - 48*e^2*Zeta[3]))/3 + (540 + 3810*e + 20345*e^2 - 
          (540*I)*Pi - (2820*I)*e*Pi - (12710*I)*e^2*Pi - 120*Pi^2 - 
          270*e*Pi^2 - 840*e^2*Pi^2 - (120*I)*e*Pi^3 - (390*I)*e^2*Pi^3 + 
          53*e^2*Pi^4 - 1800*e*Zeta[3] - 5580*e^2*Zeta[3] + 
          (1800*I)*e^2*Pi*Zeta[3])/45 + (2*RATIO[x^(-2)]*
          (-540 - 1800*e - 3630*e^2 + (810*I)*e*Pi + (2700*I)*e^2*Pi - 
           360*Pi^2 - 1200*e*Pi^2 - 4355*e^2*Pi^2 - (360*I)*e*Pi^3 - 
           (1200*I)*e^2*Pi^3 + 159*e^2*Pi^4 - 5400*e*Zeta[3] - 
           18000*e^2*Zeta[3] + (5400*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*(-540 - 2880*e - 8310*e^2 - (1620*I)*Pi - 
           (6570*I)*e*Pi - (26070*I)*e^2*Pi - 360*Pi^2 - 1110*e*Pi^2 - 
           3905*e^2*Pi^2 - (360*I)*e*Pi^3 - (1470*I)*e^2*Pi^3 + 
           159*e^2*Pi^4 - 5400*e*Zeta[3] - 12600*e^2*Zeta[3] + 
           (5400*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 - 
        (4*RATIO[(1 - x)^(-1)]*(-162*e - 1179*e^2 + (36*I)*Pi + (60*I)*e*Pi + 
           (112*I)*e^2*Pi + 12*e*Pi^2 + 119*e^2*Pi^2 + (15*I)*e^2*Pi^3 - 
           1488*e^2*Zeta[3]))/27 + (4*RATIO[x]*((-36*I)*Pi - (258*I)*e*Pi - 
           (1003*I)*e^2*Pi + 6*e*Pi^2 + 98*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 
           468*e^2*Zeta[3]))/27 + (RATIO[x^(-1)]*(11880 + 100800*e + 
           528420*e^2 - (6120*I)*Pi - (57540*I)*e*Pi - (285380*I)*e^2*Pi - 
           1440*Pi^2 - 6900*e*Pi^2 - 5130*e^2*Pi^2 - (2340*I)*e*Pi^3 - 
           (10290*I)*e^2*Pi^3 + 1671*e^2*Pi^4 + 12240*e*Zeta[3] + 
           73200*e^2*Zeta[3] - (23760*I)*e^2*Pi*Zeta[3]))/135 + 
        (-11160 - 131820*e - 752590*e^2 + (7560*I)*Pi + (45720*I)*e*Pi + 
          (267780*I)*e^2*Pi + 1440*Pi^2 + 6900*e*Pi^2 + 27760*e^2*Pi^2 + 
          (2340*I)*e*Pi^3 + (9660*I)*e^2*Pi^3 - 1671*e^2*Pi^4 - 
          12240*e*Zeta[3] - 111720*e^2*Zeta[3] + (23760*I)*e^2*Pi*Zeta[3])/
         270 + (RATIO[x^(-2)]*(-11880 - 77040*e - 350580*e^2 + 
           (17820*I)*e*Pi + (115560*I)*e^2*Pi + 1440*Pi^2 + 6840*e*Pi^2 + 
           6590*e^2*Pi^2 + (2340*I)*e*Pi^3 + (8490*I)*e^2*Pi^3 - 
           1671*e^2*Pi^4 - 12240*e*Zeta[3] + 40560*e^2*Zeta[3] + 
           (23760*I)*e^2*Pi*Zeta[3]))/135))) - 768*e*Zeta[5] + 
  (3688*e^2*Zeta[5])/3 - (6080*I)*e^2*Pi*Zeta[5] + 
  ((-2820*I)*e*Pi^3 - (6640*I)*e^2*Pi^3 - 2628*e*Pi^4 + 5127*e^2*Pi^4 - 
    (168*I)*e^2*Pi^5 + 16920*e*Zeta[3] + 39840*e^2*Zeta[3] + 
    (8640*I)*e*Pi*Zeta[3] - (27720*I)*e^2*Pi*Zeta[3] - 
    144720*e^2*Pi^2*Zeta[3] - 213840*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (RATIO[x^2]*(1620*Pi^2 + 5760*e*Pi^2 + 20190*e^2*Pi^2 + (660*I)*e*Pi^3 + 
     (1330*I)*e^2*Pi^3 + 804*e*Pi^4 - 471*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     5640*e*Zeta[3] + 13280*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (3600*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + RATIO[x]*(40*Pi^2 + (4132*e*Pi^2)/9 + (84040*e^2*Pi^2)/27 - 
    ((88*I)/9)*Pi^3 + ((1108*I)/27)*e*Pi^3 + ((26168*I)/81)*e^2*Pi^3 - 
    (56*Pi^4)/15 - (3212*e*Pi^4)/135 - (15583*e^2*Pi^4)/405 + 
    ((248*I)/45)*e*Pi^5 - ((902*I)/45)*e^2*Pi^5 + (2288*e^2*Pi^6)/405 + 
    (176*Zeta[3])/3 + 360*e*Zeta[3] + (92872*e^2*Zeta[3])/27 + 
    (96*I)*Pi*Zeta[3] - ((704*I)/3)*e*Pi*Zeta[3] + 
    ((7376*I)/9)*e^2*Pi*Zeta[3] + 16*e*Pi^2*Zeta[3] + 
    (704*e^2*Pi^2*Zeta[3])/9 + ((680*I)/3)*e^2*Pi^3*Zeta[3] - 
    1184*e^2*Zeta[3]^2 - 768*e*Zeta[5] - (968*e^2*Zeta[5])/3 + 
    (3648*I)*e^2*Pi*Zeta[5]) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*Pi - (2520*I)*e*Pi - (3420*I)*e^2*Pi + 
     4140*e*Pi^2 + 29640*e^2*Pi^2 + (11880*I)*Pi^3 - (2820*I)*e*Pi^3 - 
     (170320*I)*e^2*Pi^3 - 1512*Pi^4 - 10932*e*Pi^4 + 16661*e^2*Pi^4 - 
     (7128*I)*e*Pi^5 - (1524*I)*e^2*Pi^5 + 389*e^2*Pi^6 + 23760*Zeta[3] + 
     179640*e*Zeta[3] + 1472760*e^2*Zeta[3] - (38880*I)*Pi*Zeta[3] + 
     (41040*I)*e*Pi*Zeta[3] - (211320*I)*e^2*Pi*Zeta[3] - 
     110160*e*Pi^2*Zeta[3] - 531000*e^2*Pi^2*Zeta[3] - 
     (137160*I)*e^2*Pi^3*Zeta[3] - 479520*e^2*Zeta[3]^2 - 311040*e*Zeta[5] - 
     558360*e^2*Zeta[5] - (2462400*I)*e^2*Pi*Zeta[5]))/405 + 
  G[0, x]*((-4*e*RATIO[x^2]*(375*Pi^2 + 995*e*Pi^2 + (600*I)*Pi^3 - 
       (160*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 6030*e*Zeta[3] + 
       (20880*I)*e*Pi*Zeta[3]))/135 - 
    (8*RATIO[x^(-1)]*((828*I)*Pi + (6264*I)*e*Pi + (36133*I)*e^2*Pi - 
       18*e*Pi^2 + 306*e^2*Pi^2 + (198*I)*e*Pi^3 + (978*I)*e^2*Pi^3 + 
       135*e^2*Pi^4 + (2088*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*((810*I)*Pi + (2880*I)*e*Pi + (10095*I)*e^2*Pi - 1245*e*Pi^2 - 
       4765*e^2*Pi^2 - (60*I)*e*Pi^3 - (710*I)*e^2*Pi^3 + 551*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6030*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (RATIO[x]*(-1080 - 2520*e - 3420*e^2 + 
       (9000*I)*e*Pi + (60420*I)*e^2*Pi + 19800*Pi^2 + 7620*e*Pi^2 - 
       322640*e^2*Pi^2 + (8640*I)*Pi^3 + (11880*I)*e*Pi^3 - 
       (6900*I)*e^2*Pi^3 - 10080*e*Pi^4 - 3366*e^2*Pi^4 - 
       (16281*I)*e^2*Pi^5 - 118800*e*Zeta[3] - 115560*e^2*Zeta[3] - 
       (64800*I)*e*Pi*Zeta[3] - (356400*I)*e^2*Pi*Zeta[3] - 
       205200*e^2*Pi^2*Zeta[3] - 362880*e^2*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-1080 - 2520*e - 3420*e^2 + (51840*I)*Pi + 
       (443880*I)*e*Pi + (2769660*I)*e^2*Pi - 3960*Pi^2 - 64380*e*Pi^2 - 
       448040*e^2*Pi^2 + (8640*I)*Pi^3 - (41040*I)*e*Pi^3 - 
       (70320*I)*e^2*Pi^3 - 9000*e*Pi^4 + 45498*e^2*Pi^4 + 
       (6237*I)*e^2*Pi^5 - 49680*e*Zeta[3] - 260280*e^2*Zeta[3] + 
       (324000*I)*e*Pi*Zeta[3] + (30240*I)*e^2*Pi*Zeta[3] + 
       58320*e^2*Pi^2*Zeta[3] - 362880*e^2*Zeta[5]))/405 + 
    (1080 - 9000*e - 43620*e^2 + (27000*I)*Pi + (356400*I)*e*Pi + 
      (2499000*I)*e^2*Pi - 25560*Pi^2 - 35040*e*Pi^2 + 13660*e^2*Pi^2 + 
      (8640*I)*Pi^3 - (17640*I)*e*Pi^3 + (71940*I)*e^2*Pi^3 - 9000*e*Pi^4 + 
      32226*e^2*Pi^4 + (6237*I)*e^2*Pi^5 - 213840*e*Zeta[3] - 
      805680*e^2*Zeta[3] + (324000*I)*e*Pi*Zeta[3] + 
      (311040*I)*e^2*Pi*Zeta[3] + 58320*e^2*Pi^2*Zeta[3] - 
      362880*e^2*Zeta[5])/405) + Nc^2*(25426/81 + (312833*e)/243 + 
    (7230617*e^2)/1458 + ((536*I)/27)*Pi - ((9080*I)/81)*e*Pi - 
    ((179728*I)/243)*e^2*Pi - (974*Pi^2)/27 - (17122*e*Pi^2)/81 - 
    (226871*e^2*Pi^2)/243 - ((68*I)/9)*Pi^3 - ((1258*I)/27)*e*Pi^3 - 
    ((19994*I)/81)*e^2*Pi^3 - (74*Pi^4)/45 + (281*e*Pi^4)/135 + 
    (7831*e^2*Pi^4)/162 - ((6*I)/5)*e*Pi^5 - ((1949*I)/540)*e^2*Pi^5 + 
    (151*e^2*Pi^6)/405 - (440*Zeta[3])/9 - (2536*e*Zeta[3])/27 - 
    (13496*e^2*Zeta[3])/81 - (8*I)*Pi*Zeta[3] - ((248*I)/3)*e*Pi*Zeta[3] + 
    ((1040*I)/3)*e^2*Pi*Zeta[3] - (260*e*Pi^2*Zeta[3])/9 + 
    (64*e^2*Pi^2*Zeta[3])/9 - ((76*I)/3)*e^2*Pi^3*Zeta[3] + 
    (1288*e^2*Zeta[3]^2)/9 + (I/135)*RATIO[x^(-1)]*(10800*Pi + 73440*e*Pi + 
      343320*e^2*Pi + (10800*I)*e*Pi^2 + (73440*I)*e^2*Pi^2 + 720*Pi^3 + 
      1320*e*Pi^3 - 4520*e^2*Pi^3 + (540*I)*e*Pi^4 + (990*I)*e^2*Pi^4 + 
      183*e^2*Pi^5 + 5760*e*Pi*Zeta[3] - 52800*e^2*Pi*Zeta[3] + 
      (5760*I)*e^2*Pi^2*Zeta[3]) + 232*e*Zeta[5] + (2648*e^2*Zeta[5])/15 + 
    (232*I)*e^2*Pi*Zeta[5] + (e*RATIO[x^2]*(-330*Pi^4 + 121*e*Pi^4 - 
       (900*I)*e*Pi^5 - (10800*I)*Pi*Zeta[3] + (3960*I)*e*Pi*Zeta[3] + 
       21600*e*Zeta[5]))/405 + (-330*e*Pi^4 + 121*e^2*Pi^4 + 
      (240*I)*e^2*Pi^5 + (10800*I)*e*Pi*Zeta[3] - (3960*I)*e^2*Pi*Zeta[3] - 
      21600*e^2*Pi^2*Zeta[3] + 21600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    RATIO[x]*(22186/81 + (241877*e)/243 + (5163821*e^2)/1458 + 
      ((2696*I)/27)*Pi + ((34660*I)/81)*e*Pi + ((425450*I)/243)*e^2*Pi - 
      (134*Pi^2)/27 - (4786*e*Pi^2)/81 - (91589*e^2*Pi^2)/243 + 
      ((44*I)/9)*Pi^3 + ((268*I)/27)*e*Pi^3 - ((1228*I)/81)*e^2*Pi^3 - 
      (74*Pi^4)/45 - (869*e*Pi^4)/135 - (2203*e^2*Pi^4)/135 - 
      ((6*I)/5)*e*Pi^5 - ((187*I)/180)*e^2*Pi^5 + (151*e^2*Pi^6)/405 - 
      (440*Zeta[3])/9 - (16216*e*Zeta[3])/27 - (191480*e^2*Zeta[3])/81 - 
      (8*I)*Pi*Zeta[3] - ((88*I)/9)*e*Pi*Zeta[3] - ((23096*I)/27)*e^2*Pi*
       Zeta[3] - (260*e*Pi^2*Zeta[3])/9 - (352*e^2*Pi^2*Zeta[3])/9 - 
      ((76*I)/3)*e^2*Pi^3*Zeta[3] + (1288*e^2*Zeta[3]^2)/9 + 232*e*Zeta[5] + 
      (616*e^2*Zeta[5])/5 + (232*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*(3993480 + 14512620*e + 51638210*e^2 + 
       (872640*I)*Pi + (1748160*I)*e*Pi + (3498240*I)*e^2*Pi - 72360*Pi^2 - 
       278280*e*Pi^2 - 1004700*e^2*Pi^2 - (71280*I)*Pi^3 - 
       (144720*I)*e*Pi^3 - (433440*I)*e^2*Pi^3 - 23976*Pi^4 - 10692*e*Pi^4 - 
       12132*e^2*Pi^4 - (17496*I)*e*Pi^5 - (34101*I)*e^2*Pi^5 + 
       5436*e^2*Pi^6 - 712800*Zeta[3] - 8756640*e*Zeta[3] - 
       34466400*e^2*Zeta[3] - (116640*I)*Pi*Zeta[3] - 
       (505440*I)*e*Pi*Zeta[3] - (5326560*I)*e^2*Pi*Zeta[3] - 
       421200*e*Pi^2*Zeta[3] - 984960*e^2*Pi^2*Zeta[3] - 
       (369360*I)*e^2*Pi^3*Zeta[3] + 2086560*e^2*Zeta[3]^2 + 
       3382560*e*Zeta[5] + 3351456*e^2*Zeta[5] + (3382560*I)*e^2*Pi*Zeta[5]))/
     14580) + G[1, x]*((-2*e*RATIO[x^2]*(1950*Pi^2 + 6425*e*Pi^2 - 
       (840*I)*Pi^3 + (2090*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 
       1200*e*Zeta[3] - (22320*I)*e*Pi*Zeta[3]))/135 + 
    (4*((-60*I)*e*Pi^3 - (635*I)*e^2*Pi^3 - 276*e^2*Pi^4 + 360*e*Zeta[3] + 
       3810*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    ((4*I)/135)*RATIO[x^(-2)]*(5940*Pi + 54000*e*Pi + 336300*e^2*Pi + 
      (1980*I)*Pi^2 + (13500*I)*e*Pi^2 + (81185*I)*e^2*Pi^2 - 2340*Pi^3 - 
      600*e*Pi^3 - 2080*e^2*Pi^3 - (1080*I)*e*Pi^4 - (375*I)*e^2*Pi^4 + 
      666*e^2*Pi^5 + 4320*e*Pi*Zeta[3] + 3600*e^2*Pi*Zeta[3] + 
      (14760*I)*e^2*Pi^2*Zeta[3]) + 
    Nf*((-(e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 - 
        (2*e*RATIO[x]*(-30*Pi^2 + 25*e*Pi^2 + 33*e*Pi^4 + 360*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/135 + 
        (11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-540 - 4950*e - 25665*e^2 - 60*e*Pi^2 + 
           20*e^2*Pi^2 - (120*I)*e^2*Pi^3 + 116*e^2*Pi^4 + 4320*e*Zeta[3] + 
           14400*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/135 + 
        ((4*I)/45)*RATIO[x^(-2)]*(-90*Pi - 300*e*Pi - 605*e^2*Pi - 
          (90*I)*e*Pi^2 - (300*I)*e^2*Pi^2 + 60*e^2*Pi^3 + e^2*Pi^5 - 
          720*e*Pi*Zeta[3] - 2400*e^2*Pi*Zeta[3] - (720*I)*e^2*Pi^2*
           Zeta[3]) - ((2*I)/135)*RATIO[x^(-1)]*(-540*I - (2340*I)*e - 
          (5970*I)*e^2 - 540*Pi - 1800*e*Pi - 3630*e^2*Pi - (540*I)*Pi^2 - 
          (3000*I)*e*Pi^2 - (11390*I)*e^2*Pi^2 + 540*e*Pi^3 + 2820*e^2*Pi^3 + 
          (489*I)*e^2*Pi^4 + 6*e^2*Pi^5 - (3420*I)*e^2*Zeta[3] - 
          4320*e*Pi*Zeta[3] - 18720*e^2*Pi*Zeta[3] - (4320*I)*e^2*Pi^2*
           Zeta[3]) + (-2070*e - 17085*e^2 + (1620*I)*Pi + (11430*I)*e*Pi + 
          (56895*I)*e^2*Pi + 540*Pi^2 + 1500*e*Pi^2 + 2800*e^2*Pi^2 + 
          (540*I)*e*Pi^3 + (1710*I)*e^2*Pi^3 - 384*e^2*Pi^4 + 
          (6*I)*e^2*Pi^5 + 4320*e*Zeta[3] + 12420*e^2*Zeta[3] - 
          (4320*I)*e*Pi*Zeta[3] - (16200*I)*e^2*Pi*Zeta[3] + 
          4320*e^2*Pi^2*Zeta[3])/135)/Nc + 
      Nc*((-11*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (11*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (RATIO[x]*(-4032 - 7872*e - 15616*e^2 - 1296*Pi^2 - 4536*e*Pi^2 - 
           9540*e^2*Pi^2 - (1512*I)*e*Pi^3 - (2520*I)*e^2*Pi^3 + 
           1953*e^2*Pi^4 + 23328*e*Zeta[3] + 67392*e^2*Zeta[3] + 
           (56160*I)*e^2*Pi*Zeta[3]))/486 - (RATIO[(1 - x)^(-1)]*
          (49320 + 251580*e + 1100570*e^2 - 2160*Pi^2 - 15480*e*Pi^2 - 
           69360*e^2*Pi^2 - (3240*I)*e*Pi^3 - (29160*I)*e^2*Pi^3 + 
           10017*e^2*Pi^4 + 151200*e*Zeta[3] - 175680*e^2*Zeta[3] - 
           (241920*I)*e^2*Pi*Zeta[3]))/2430 - (I/135)*RATIO[x^(-2)]*
         (11880*Pi + 77040*e*Pi + 350580*e^2*Pi + (11880*I)*e*Pi^2 + 
          (77040*I)*e^2*Pi^2 + 720*Pi^3 + 1320*e*Pi^3 - 5240*e^2*Pi^3 + 
          (540*I)*e*Pi^4 + (990*I)*e^2*Pi^4 + 171*e^2*Pi^5 + 
          14400*e*Pi*Zeta[3] - 24000*e^2*Pi*Zeta[3] + (14400*I)*e^2*Pi^2*
           Zeta[3]) + (I/405)*RATIO[x^(-1)]*(35640*I + (266760*I)*e + 
          (1318500*I)*e^2 + 35640*Pi + 231120*e*Pi + 1051740*e^2*Pi - 
          (6120*I)*Pi^2 - (4080*I)*e*Pi^2 + (61300*I)*e^2*Pi^2 + 2160*Pi^3 + 
          11160*e*Pi^3 + 27060*e^2*Pi^3 + (1620*I)*e*Pi^4 + 
          (12417*I)*e^2*Pi^4 + 513*e^2*Pi^5 + (129600*I)*e*Zeta[3] + 
          (254520*I)*e^2*Zeta[3] + 43200*e*Pi*Zeta[3] - 
          158400*e^2*Pi*Zeta[3] + (43200*I)*e^2*Pi^2*Zeta[3]) + 
        (156240 + 1158780*e + 5909810*e^2 - (119880*I)*Pi - (979020*I)*e*Pi - 
          (4694310*I)*e^2*Pi - 20520*Pi^2 - 43380*e*Pi^2 + 170520*e^2*Pi^2 - 
          (6480*I)*Pi^3 - (31320*I)*e*Pi^3 - (136440*I)*e^2*Pi^3 + 
          4860*e*Pi^4 + 41040*e^2*Pi^4 - (1539*I)*e^2*Pi^5 + 
          540000*e*Zeta[3] + 1255320*e^2*Zeta[3] - (129600*I)*e*Pi*Zeta[3] + 
          (490320*I)*e^2*Pi*Zeta[3] + 129600*e^2*Pi^2*Zeta[3])/2430)) + 
    ((4*I)/405)*RATIO[x^(-1)]*(-540*I - (1620*I)*e - (2910*I)*e^2 + 
      17820*Pi + 162000*e*Pi + 1008900*e^2*Pi + (25200*I)*Pi^2 + 
      (144330*I)*e*Pi^2 + (716995*I)*e^2*Pi^2 - 9720*Pi^3 + 3690*e*Pi^3 + 
      27525*e^2*Pi^3 - (6660*I)*e*Pi^4 + (4239*I)*e^2*Pi^4 + 3123*e^2*Pi^5 - 
      (32400*I)*Zeta[3] + (182520*I)*e*Zeta[3] + (873900*I)*e^2*Zeta[3] + 
      29160*e*Pi*Zeta[3] - 46980*e^2*Pi*Zeta[3] + (63180*I)*e^2*Pi^2*
       Zeta[3] - (210600*I)*e^2*Zeta[5]) + 
    (RATIO[x]*(1080 + 2520*e + 3420*e^2 - (9000*I)*e*Pi - (60420*I)*e^2*Pi - 
       19800*Pi^2 - 97260*e*Pi^2 - 573220*e^2*Pi^2 - (6480*I)*Pi^3 - 
       (35640*I)*e*Pi^3 - (86880*I)*e^2*Pi^3 + 7092*e*Pi^4 + 1584*e^2*Pi^4 + 
       (13905*I)*e^2*Pi^5 - 12960*Zeta[3] + 71280*e*Zeta[3] - 
       429120*e^2*Zeta[3] + (90720*I)*e*Pi*Zeta[3] - (285120*I)*e^2*Pi*
        Zeta[3] + 195480*e^2*Pi^2*Zeta[3] + 233280*e^2*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*((-3000*I)*e*Pi - (20140*I)*e^2*Pi + 2880*e*Pi^2 + 
       9360*e^2*Pi^2 - (720*I)*Pi^3 - (11040*I)*e*Pi^3 - (39920*I)*e^2*Pi^3 + 
       2364*e*Pi^4 - 3110*e^2*Pi^4 + (4587*I)*e^2*Pi^5 + 4320*Zeta[3] + 
       2880*e*Zeta[3] + 114840*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
       (222480*I)*e^2*Pi*Zeta[3] + 73800*e^2*Pi^2*Zeta[3] + 
       250560*e^2*Zeta[5]))/135 + (-2160 - 6480*e - 11640*e^2 - 
      (37800*I)*Pi - (373320*I)*e*Pi - (2497680*I)*e^2*Pi + 64440*Pi^2 + 
      399360*e*Pi^2 + 2018060*e^2*Pi^2 + (23760*I)*Pi^3 + (10080*I)*e*Pi^3 + 
      (56760*I)*e^2*Pi^3 - 7848*e*Pi^4 - 1140*e^2*Pi^4 + (10377*I)*e^2*Pi^5 - 
      51840*Zeta[3] + 304560*e*Zeta[3] + 2204280*e^2*Zeta[3] + 
      (103680*I)*e*Pi*Zeta[3] + (559440*I)*e^2*Pi*Zeta[3] + 
      78840*e^2*Pi^2*Zeta[3] + 330480*e^2*Zeta[5])/405 + 
    Nc^2*((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 - 
      (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (I/135)*RATIO[x^(-2)]*(10800*Pi + 62640*e*Pi + 269880*e^2*Pi + 
        (10800*I)*e*Pi^2 + (62640*I)*e^2*Pi^2 + 720*Pi^3 + 600*e*Pi^3 - 
        5840*e^2*Pi^3 + (540*I)*e*Pi^4 + (450*I)*e^2*Pi^4 + 183*e^2*Pi^5 + 
        5760*e*Pi*Zeta[3] - 58560*e^2*Pi*Zeta[3] + (5760*I)*e^2*Pi^2*
         Zeta[3]) - (I/405)*RATIO[x^(-1)]*(32400*I + (220320*I)*e + 
        (1029960*I)*e^2 + 32400*Pi + 187920*e*Pi + 809640*e^2*Pi - 
        (15840*I)*Pi^2 - (57000*I)*e*Pi^2 - (183680*I)*e^2*Pi^2 + 2160*Pi^3 + 
        18720*e*Pi^3 + 73860*e^2*Pi^3 + (1620*I)*e*Pi^4 + 
        (22479*I)*e^2*Pi^4 + 549*e^2*Pi^5 + (207360*I)*e*Zeta[3] + 
        (519120*I)*e^2*Zeta[3] + 17280*e*Pi*Zeta[3] - 365760*e^2*Pi*Zeta[3] + 
        (17280*I)*e^2*Pi^2*Zeta[3]) + (-679680 - 3595920*e - 16107880*e^2 + 
        (531360*I)*Pi + (3898800*I)*e*Pi + (18048600*I)*e^2*Pi + 
        118800*Pi^2 + 235800*e*Pi^2 - 296760*e^2*Pi^2 + (12960*I)*Pi^3 + 
        (189000*I)*e*Pi^3 + (579600*I)*e^2*Pi^3 - 4968*e*Pi^4 - 
        213273*e^2*Pi^4 + (23976*I)*e^2*Pi^5 + 38880*Zeta[3] - 
        2052000*e*Zeta[3] - 2603520*e^2*Zeta[3] + (207360*I)*e*Pi*Zeta[3] - 
        (3274560*I)*e^2*Pi*Zeta[3] - 118800*e^2*Pi^2*Zeta[3] - 
        1127520*e^2*Zeta[5])/4860 - (RATIO[(1 - x)^(-1)]*
        (-485280 - 2079600*e - 8509000*e^2 + 23760*Pi^2 + 69840*e*Pi^2 + 
         220800*e^2*Pi^2 - (38880*I)*Pi^3 + (35640*I)*e*Pi^3 + 
         (115560*I)*e^2*Pi^3 + 33912*e*Pi^4 - 51579*e^2*Pi^4 + 
         (10800*I)*e^2*Pi^5 + 38880*Zeta[3] - 807840*e*Zeta[3] + 
         2973600*e^2*Zeta[3] - (207360*I)*e*Pi*Zeta[3] + 
         (1209600*I)*e^2*Pi*Zeta[3] + 295920*e^2*Pi^2*Zeta[3] - 
         1127520*e^2*Zeta[5]))/4860 + 
      (RATIO[x]*(-290880 - 582720*e - 1166080*e^2 - 71280*Pi^2 - 
         166320*e*Pi^2 - 326160*e^2*Pi^2 - (38880*I)*Pi^3 - 
         (83160*I)*e*Pi^3 - (168840*I)*e^2*Pi^3 + 33912*e*Pi^4 + 
         94347*e^2*Pi^4 + (10800*I)*e^2*Pi^5 + 38880*Zeta[3] + 
         1283040*e*Zeta[3] + 2864160*e^2*Zeta[3] - (207360*I)*e*Pi*Zeta[3] + 
         (2661120*I)*e^2*Pi*Zeta[3] + 295920*e^2*Pi^2*Zeta[3] - 
         1127520*e^2*Zeta[5]))/4860)) + 
  Nf*(Nc*((-I/135)*RATIO[x^(-1)]*(11880*Pi + 88920*e*Pi + 439500*e^2*Pi + 
        (11880*I)*e*Pi^2 + (88920*I)*e^2*Pi^2 + 720*Pi^3 + 2040*e*Pi^3 - 
        3200*e^2*Pi^3 + (540*I)*e*Pi^4 + (1530*I)*e^2*Pi^4 + 171*e^2*Pi^5 + 
        14400*e*Pi*Zeta[3] - 9600*e^2*Pi*Zeta[3] + (14400*I)*e^2*Pi^2*
         Zeta[3]) + (e*RATIO[x^2]*(242*Pi^4 + 77*e*Pi^4 + (660*I)*e*Pi^5 + 
         (7920*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] - 15840*e*Zeta[5]))/
       270 - (RATIO[(1 - x)^(-1)]*(-872820 - 3535950*e - 13233845*e^2 - 
         (120960*I)*Pi - (236160*I)*e*Pi - (468480*I)*e^2*Pi + 10800*Pi^2 + 
         125460*e*Pi^2 + 582870*e^2*Pi^2 + (12960*I)*Pi^3 + 
         (21600*I)*e*Pi^3 + (195840*I)*e^2*Pi^3 + 22248*e*Pi^4 + 
         12924*e^2*Pi^4 - (11394*I)*e^2*Pi^5 - 103680*Zeta[3] + 
         1537920*e*Zeta[3] + 5729760*e^2*Zeta[3] - (699840*I)*e*Pi*Zeta[3] + 
         (557280*I)*e^2*Pi*Zeta[3] + 1801440*e^2*Pi^2*Zeta[3] - 
         3825792*e^2*Zeta[5]))/14580 + (-1514340 - 8658390*e - 39528065*e^2 + 
        (520560*I)*Pi + (3924000*I)*e*Pi + (18142080*I)*e^2*Pi + 
        153360*Pi^2 + 764820*e*Pi^2 + 2910450*e^2*Pi^2 + (51840*I)*Pi^3 + 
        (284040*I)*e*Pi^3 + (1336320*I)*e^2*Pi^3 - 19980*e*Pi^4 - 
        338292*e^2*Pi^4 + (7344*I)*e^2*Pi^5 - 103680*Zeta[3] - 
        2466720*e*Zeta[3] - 9919440*e^2*Zeta[3] + (505440*I)*e*Pi*Zeta[3] - 
        (3829680*I)*e^2*Pi*Zeta[3] + 168480*e^2*Pi^2*Zeta[3] - 
        2970432*e^2*Zeta[5])/14580 + 
      (RATIO[x]*(-872820 - 3535950*e - 13233845*e^2 - (295920*I)*Pi - 
         (1509480*I)*e*Pi - (6603420*I)*e^2*Pi + 10800*Pi^2 + 300420*e*Pi^2 + 
         1856190*e^2*Pi^2 - (12960*I)*Pi^3 - (21600*I)*e*Pi^3 + 
         (131400*I)*e^2*Pi^3 + 15552*e*Pi^4 + 37008*e^2*Pi^4 + 
         (1458*I)*e^2*Pi^5 - 103680*Zeta[3] + 1537920*e*Zeta[3] + 
         5729760*e^2*Zeta[3] - (362880*I)*e*Pi*Zeta[3] + 
         (2246400*I)*e^2*Pi*Zeta[3] + 609120*e^2*Pi^2*Zeta[3] - 
         2115072*e^2*Zeta[5]))/14580 + (242*e*Pi^4 + 77*e^2*Pi^4 - 
        (176*I)*e^2*Pi^5 - (7920*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] + 
        15840*e^2*Pi^2*Zeta[3] - 15840*e^2*Zeta[5])/
       (270*(-1 + RATIO[x])^2)) + 
    (((4*I)/45)*RATIO[x^(-1)]*(-90*Pi - 390*e*Pi - 995*e^2*Pi - 
        (90*I)*e*Pi^2 - (390*I)*e^2*Pi^2 + 60*e^2*Pi^3 + e^2*Pi^5 - 
        720*e*Pi*Zeta[3] - 3120*e^2*Pi*Zeta[3] - (720*I)*e^2*Pi^2*Zeta[3]) + 
      (e*RATIO[x^2]*(66*Pi^4 - 187*e*Pi^4 + (180*I)*e*Pi^5 + 
         (2160*I)*Pi*Zeta[3] - (6120*I)*e*Pi*Zeta[3] - 4320*e*Zeta[5]))/810 - 
      (RATIO[(1 - x)^(-1)]*(29700 + 153990*e + 640905*e^2 + 180*e*Pi^2 - 
         3390*e^2*Pi^2 + (1440*I)*e^2*Pi^3 + 96*e*Pi^4 - 1280*e^2*Pi^4 - 
         (384*I)*e^2*Pi^5 - 25920*Zeta[3] - 82080*e*Zeta[3] - 
         292320*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - (2880*I)*e^2*Pi*
          Zeta[3] + 38880*e^2*Pi^2*Zeta[3] - 216000*e^2*Zeta[5]))/1620 + 
      (RATIO[x]*(29700 + 153990*e + 640905*e^2 + (6480*I)*Pi + 
         (59400*I)*e*Pi + (307980*I)*e^2*Pi - 6300*e*Pi^2 - 62790*e^2*Pi^2 - 
         (5400*I)*e^2*Pi^3 - 168*e*Pi^4 - 532*e^2*Pi^4 - (144*I)*e^2*Pi^5 - 
         25920*Zeta[3] - 82080*e*Zeta[3] - 292320*e^2*Zeta[3] - 
         (43200*I)*e*Pi*Zeta[3] - (136800*I)*e^2*Pi*Zeta[3] + 
         56160*e^2*Pi^2*Zeta[3] - 198720*e^2*Zeta[5]))/1620 + 
      (7740 + 40890*e + 184535*e^2 + (2160*I)*Pi + (7200*I)*e*Pi + 
        (13440*I)*e^2*Pi - 2880*Pi^2 - 20580*e*Pi^2 - 93550*e^2*Pi^2 - 
        (2880*I)*e*Pi^3 - (19440*I)*e^2*Pi^3 - 12*e*Pi^4 + 2974*e^2*Pi^4 - 
        (120*I)*e^2*Pi^5 - 8640*Zeta[3] - 5760*e*Zeta[3] + 
        22800*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + (91440*I)*e^2*Pi*
         Zeta[3] - 7200*e^2*Pi^2*Zeta[3] - 69120*e^2*Zeta[5])/540 + 
      (66*e*Pi^4 - 187*e^2*Pi^4 - (48*I)*e^2*Pi^5 - (2160*I)*e*Pi*Zeta[3] + 
        (6120*I)*e^2*Pi*Zeta[3] + 4320*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5])/
       (810*(-1 + RATIO[x])^2))/Nc), -8 - 32*e - 96*e^2 - ((8*I)/3)*Pi - 
  ((56*I)/9)*e*Pi - ((76*I)/9)*e^2*Pi + (76*Pi^2)/9 - (17632*e*Pi^2)/27 - 
  (486680*e^2*Pi^2)/81 - (112*I)*Pi^3 - ((1204*I)/3)*e*Pi^3 - 
  ((56746*I)/27)*e^2*Pi^3 - (152*Pi^4)/15 + (14092*e*Pi^4)/135 + 
  (113858*e^2*Pi^4)/405 - ((212*I)/15)*e*Pi^5 + ((10306*I)/135)*e^2*Pi^5 - 
  (3043*e^2*Pi^6)/405 + Nf^2*((-6 - 44*e - 194*e^2 + e^2*Pi^2)/27 - 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/27) + 
  G[1, 1, 1, 1, 1, 1, x]*(5824*e^2 + 21760*e^2*RATIO[x^(-2)] - 
    11840*e^2*RATIO[x^(-1)] - 2304*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-64*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-2)] - 768*e^2*RATIO[x^(-1)] - 1408*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(-3072*e^2 + 1472*e^2*RATIO[(1 - x)^(-1)] - 
    800*e^2*RATIO[x^(-2)] + 800*e^2*RATIO[x^(-1)] - 1152*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-1728*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 
    2336*e^2*RATIO[x^(-2)] + 1376*e^2*RATIO[x^(-1)] - 1120*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-768*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 
    9600*e^2*RATIO[x^(-2)] + 4160*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-768*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 
    9600*e^2*RATIO[x^(-2)] + 4160*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(1280*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 0, x]*(1280*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-896*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 
    3008*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-896*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 
    3008*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-704*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 
    2560*e^2*RATIO[x^(-2)] + 2080*e^2*RATIO[x^(-1)] + 
    Nc^2*(-288*e^2 - 480*e^2*RATIO[x^(-2)] + 720*e^2*RATIO[x^(-1)]) + 
    Nf*((48*e^2*RATIO[x^(-2)])/Nc + Nc*(144*e^2 + 528*e^2*RATIO[x^(-2)] - 
        576*e^2*RATIO[x^(-1)])) - 672*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(192*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 0, x]*(192*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(800*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    Nc^2*(-96*e^2 - 160*e^2*RATIO[x^(-2)] + 240*e^2*RATIO[x^(-1)]) + 
    Nf*((16*e^2*RATIO[x^(-2)])/Nc + Nc*(48*e^2 + 176*e^2*RATIO[x^(-2)] - 
        192*e^2*RATIO[x^(-1)])) - 480*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 1, x]*(896*e^2*RATIO[(1 - x)^(-1)] - 
    5632*e^2*RATIO[x^(-2)] + 2432*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(896*e^2*RATIO[(1 - x)^(-1)] - 
    5632*e^2*RATIO[x^(-2)] + 2432*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 1, x]*(352*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] + 
    2272*e^2*RATIO[x^(-2)] - 1312*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 0, x]*(352*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] + 
    2272*e^2*RATIO[x^(-2)] - 1312*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-672*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] + 
    160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(2176*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    8800*e^2*RATIO[x^(-2)] - 6720*e^2*RATIO[x^(-1)] + 
    Nc^2*(672*e^2 + 1120*e^2*RATIO[x^(-2)] - 1680*e^2*RATIO[x^(-1)]) + 
    Nf*((-112*e^2*RATIO[x^(-2)])/Nc + Nc*(-336*e^2 - 1232*e^2*RATIO[x^(-2)] + 
        1344*e^2*RATIO[x^(-1)])) - 384*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-992*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    5472*e^2*RATIO[x^(-2)] + 2912*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-992*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    5472*e^2*RATIO[x^(-2)] + 2912*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(-1536*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(1888*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 
    1280*e^2*RATIO[x^(-2)] - 1280*e^2*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(-1856*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] + 
    4736*e^2*RATIO[x^(-2)] - 2176*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-736*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    3904*e^2*RATIO[x^(-2)] + 1984*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-736*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    3904*e^2*RATIO[x^(-2)] + 1984*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-480*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 1, x]*(384*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 0, x]*(384*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(1600*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-2)] - 576*e^2*RATIO[x^(-1)] + 288*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(-768*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(192*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 0, x]*(192*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(-2176*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-1216*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
    8608*e^2*RATIO[x^(-2)] + 4128*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 0, x]*(-1216*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
    8608*e^2*RATIO[x^(-2)] + 4128*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(544*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 
    1728*e^2*RATIO[x^(-2)] - 1088*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(544*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 
    1728*e^2*RATIO[x^(-2)] - 1088*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 1, x]*(1600*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] + 
    480*e^2*RATIO[x]) + G[0, 0, 0, 0, 1, 0, x]*
   (1600*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] + 480*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 0, x]*(2112*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] + 
    2272*e^2*RATIO[x^(-2)] - 4192*e^2*RATIO[x^(-1)] + 
    Nc^2*(960*e^2 + 1600*e^2*RATIO[x^(-2)] - 2400*e^2*RATIO[x^(-1)]) + 
    Nf*((-160*e^2*RATIO[x^(-2)])/Nc + Nc*(-480*e^2 - 1760*e^2*RATIO[x^(-2)] + 
        1920*e^2*RATIO[x^(-1)])) + 512*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-1920*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    1504*e^2*RATIO[x^(-2)] + 1856*e^2*RATIO[x^(-1)] + 
    Nc^2*(-672*e^2 - 1120*e^2*RATIO[x^(-2)] + 1680*e^2*RATIO[x^(-1)]) + 
    Nf*((112*e^2*RATIO[x^(-2)])/Nc + Nc*(336*e^2 + 1232*e^2*RATIO[x^(-2)] - 
        1344*e^2*RATIO[x^(-1)])) + 640*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(2816*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] + 
    13152*e^2*RATIO[x^(-2)] - 9952*e^2*RATIO[x^(-1)] + 
    Nc^2*(1152*e^2 + 1920*e^2*RATIO[x^(-2)] - 2880*e^2*RATIO[x^(-1)]) + 
    Nf*((-192*e^2*RATIO[x^(-2)])/Nc + Nc*(-576*e^2 - 2112*e^2*RATIO[x^(-2)] + 
        2304*e^2*RATIO[x^(-1)])) + 704*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-224*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 0, x]*(-224*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-544*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 
    2752*e^2*RATIO[x^(-2)] + 1472*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-544*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 
    2752*e^2*RATIO[x^(-2)] + 1472*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(320*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    3232*e^2*RATIO[x^(-2)] - 1632*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 0, x]*(320*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    3232*e^2*RATIO[x^(-2)] - 1632*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(96*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 1120*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(3520*e^2 - 2496*e^2*RATIO[(1 - x)^(-1)] + 
    9024*e^2*RATIO[x^(-2)] - 4544*e^2*RATIO[x^(-1)] + 1312*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-1024*e^2 - 3136*e^2*RATIO[(1 - x)^(-1)] - 
    6336*e^2*RATIO[x^(-2)] + 4096*e^2*RATIO[x^(-1)] + 1632*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 1, x]*(2432*e^2 - 4032*e^2*RATIO[(1 - x)^(-1)] + 
    5888*e^2*RATIO[x^(-2)] - 2368*e^2*RATIO[x^(-1)] + 2080*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(-1120*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x] - 112*e^2*Nc^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 0, x]*(-1120*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 
    896*e^2*RATIO[x] - 80*e^2*Nc^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(256*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    1824*e^2*RATIO[x] - 64*e^2*Nc^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(-224*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
    16*e^2*Nc^2*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (-1152*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x] + 
    160*e^2*Nc^2*RATIO[x]) + G[0, 0, 1, 1, 0, x]*
   (16*e*(-2 + 107*e + (38*I)*e*Pi) - (32*(-9*e + 158*e^2 + (33*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((32*I)/3)*((3*I)*e + (17*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/3)*((3*I)*e + (491*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-1)] + Nc^2*((-96*I)*e^2*Pi - (160*I)*e^2*Pi*RATIO[x^(-2)] + 
      (240*I)*e^2*Pi*RATIO[x^(-1)]) + Nf*(((16*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((48*I)*e^2*Pi + (176*I)*e^2*Pi*RATIO[x^(-2)] - 
        (192*I)*e^2*Pi*RATIO[x^(-1)])) + (416*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-27*I - (44*I)*e + 24*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 1, x]*(16*e*(-2 + 107*e - (16*I)*e*Pi) - 
    (32*(-9*e + 158*e^2 - (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((-3*I)*e - (491*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (416*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*
     (-27*I - (44*I)*e + 69*e*Pi)*RATIO[x]) + G[0, 1, 0, 1, 0, 0, x]*
   (96*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] - 1536*e^2*RATIO[x^(-2)] + 
    96*e^2*RATIO[x^(-1)] + Nf*((-48*e^2*RATIO[x^(-2)])/Nc + 
      Nc*(-144*e^2 - 528*e^2*RATIO[x^(-2)] + 576*e^2*RATIO[x^(-1)])) + 
    352*e^2*RATIO[x] + Nc^2*(288*e^2 + 480*e^2*RATIO[x^(-2)] - 
      720*e^2*RATIO[x^(-1)] - 32*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(-1088*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] + 
    3488*e^2*RATIO[x^(-2)] + 2272*e^2*RATIO[x^(-1)] + 
    Nf*((192*e^2*RATIO[x^(-2)])/Nc + Nc*(576*e^2 + 2112*e^2*RATIO[x^(-2)] - 
        2304*e^2*RATIO[x^(-1)])) - 1568*e^2*RATIO[x] + 
    Nc^2*(-1152*e^2 - 1920*e^2*RATIO[x^(-2)] + 2880*e^2*RATIO[x^(-1)] - 
      16*e^2*RATIO[x])) + G[0, 1, 1, 0, 0, 0, x]*
   (-1536*e^2*RATIO[(1 - x)^(-1)] - 2304*e^2*RATIO[x^(-2)] + 
    384*e^2*RATIO[x^(-1)] + Nf*((-64*e^2*RATIO[x^(-2)])/Nc + 
      Nc*(-192*e^2 - 704*e^2*RATIO[x^(-2)] + 768*e^2*RATIO[x^(-1)])) - 
    512*e^2*RATIO[x] + Nc^2*(384*e^2 + 640*e^2*RATIO[x^(-2)] - 
      960*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(-704*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
    2912*e^2*RATIO[x^(-2)] + 928*e^2*RATIO[x^(-1)] + 
    Nf*((128*e^2*RATIO[x^(-2)])/Nc + Nc*(384*e^2 + 1408*e^2*RATIO[x^(-2)] - 
        1536*e^2*RATIO[x^(-1)])) + 32*e^2*RATIO[x] + 
    Nc^2*(-768*e^2 - 1280*e^2*RATIO[x^(-2)] + 1920*e^2*RATIO[x^(-1)] + 
      48*e^2*RATIO[x])) + G[1, 0, 1, 0, 0, 0, x]*
   (-1184*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 4192*e^2*RATIO[x^(-2)] + 
    1568*e^2*RATIO[x^(-1)] + Nf*((192*e^2*RATIO[x^(-2)])/Nc + 
      Nc*(576*e^2 + 2112*e^2*RATIO[x^(-2)] - 2304*e^2*RATIO[x^(-1)])) - 
    320*e^2*RATIO[x] + Nc^2*(-1152*e^2 - 1920*e^2*RATIO[x^(-2)] + 
      2880*e^2*RATIO[x^(-1)] + 96*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, x]*((16*e*(-96 + 35*e + (180*I)*e*Pi))/3 - 
    (128*I)*e*(5*I + (11*I)*e + 11*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((-110*I)*e + (133*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((-150*I)*e + (383*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
    (16*I)*e*(-28*I - (33*I)*e + 2*e*Pi)*RATIO[x] - 816*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*((16*I)*e*(12*I + (67*I)*e + 148*e*Pi) - 
    ((64*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((18*I)*e - (71*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((18*I)*e - (389*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
    ((16*I)/3)*e*(24*I + (77*I)*e + 240*e*Pi)*RATIO[x] - 
    (1616*e^2*RATIO[x^2])/3) + G[0, 0, 0, 1, 1, x]*
   (16*e*(14 - 75*e + (24*I)*e*Pi) - (32*(33*e - 46*e^2 + (24*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] - ((64*I)/3)*((3*I)*e + (55*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(-3 + 11*e + (24*I)*e*Pi)*RATIO[x])/3 - 336*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, x]*((16*e*(48 - 439*e + (48*I)*e*Pi))/3 - 
    (64*I)*e*(14*I + (55*I)*e + 8*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((222*I)*e + (589*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
    (16*I)*((54*I)*e - (513*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(-108 + 121*e + (180*I)*e*Pi)*RATIO[x])/3 - 
    (976*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   ((32*e^2*(227 - (24*I)*Pi))/3 - 64*e*(3 + 23*e)*RATIO[(1 - x)^(-1)] - 
    ((32*I)/3)*((-66*I)*e - (22*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] + 
    (32*I)*((-12*I)*e + (197*I)*e^2 + 40*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((-288*I)*e^2*Pi - (480*I)*e^2*Pi*RATIO[x^(-2)] + 
      (720*I)*e^2*Pi*RATIO[x^(-1)]) + Nf*(((48*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((144*I)*e^2*Pi + (528*I)*e^2*Pi*RATIO[x^(-2)] - 
        (576*I)*e^2*Pi*RATIO[x^(-1)])) + (32*e^2)/(-1 + RATIO[x])^2 - 
    ((32*I)/3)*e*(-24*I - (121*I)*e + 6*e*Pi)*RATIO[x] - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   ((32*e^2*(227 - (81*I)*Pi))/3 - 32*e*(6 + 46*e - (11*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-33*I)*e - (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + (32*I)*((-12*I)*e + (197*I)*e^2 + 8*e^2*Pi)*
     RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
    ((32*I)/3)*e*(-24*I - (121*I)*e + 30*e*Pi)*RATIO[x] - 
    (160*e^2*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   ((16*e*(72 - 1267*e - (276*I)*e*Pi))/3 - 768*e*RATIO[(1 - x)^(-1)] - 
    (16*I)*((178*I)*e - (111*I)*e^2 + 144*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((234*I)*e - (1141*I)*e^2 + 642*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((-672*I)*e^2*Pi - (1120*I)*e^2*Pi*RATIO[x^(-2)] + 
      (1680*I)*e^2*Pi*RATIO[x^(-1)]) + 
    Nf*(((112*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((336*I)*e^2*Pi + (1232*I)*e^2*Pi*RATIO[x^(-2)] - 
        (1344*I)*e^2*Pi*RATIO[x^(-1)])) + 16*e*(16 + 11*e + (2*I)*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2]) + G[1, 1, 1, 0, 1, x]*
   ((16*e*(72 - 1267*e + (528*I)*e*Pi))/3 - 192*e*(4 + (7*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*((-178*I)*e + (111*I)*e^2 + 46*e^2*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((-234*I)*e + (1141*I)*e^2 + 138*e^2*Pi)*
     RATIO[x^(-1)] + 16*e*(16 + 11*e + (18*I)*e*Pi)*RATIO[x] - 
    48*e^2*RATIO[x^2]) + G[1, 0, 1, 1, 0, x]*
   (16*e*(28 - 173*e + (140*I)*e*Pi) - (64*(15*e + 16*e^2 + (33*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*((-177*I)*e + (74*I)*e^2 + 
      282*e^2*Pi)*RATIO[x^(-2)] - ((32*I)/3)*((-87*I)*e + (71*I)*e^2 + 
      432*e^2*Pi)*RATIO[x^(-1)] + Nc^2*((960*I)*e^2*Pi + 
      (1600*I)*e^2*Pi*RATIO[x^(-2)] - (2400*I)*e^2*Pi*RATIO[x^(-1)]) + 
    Nf*(((-160*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((-480*I)*e^2*Pi - (1760*I)*e^2*Pi*RATIO[x^(-2)] + 
        (1920*I)*e^2*Pi*RATIO[x^(-1)])) - (64*e^2)/(-1 + RATIO[x])^2 + 
    (16*e*(54 + 11*e + (54*I)*e*Pi)*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(16*e*(28 - 173*e - (118*I)*e*Pi) - 
    (32*(30*e + 32*e^2 - (75*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((32*I)/3)*((177*I)*e - (74*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((87*I)*e - (71*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(-1 + RATIO[x])^2 + (16*e*(54 + 11*e + (144*I)*e*Pi)*RATIO[x])/
     3 - (112*e^2*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   ((16*e*(60 - 607*e + (312*I)*e*Pi))/3 - 
    (32*(18*e - 31*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/3)*((-240*I)*e + (97*I)*e^2 + 516*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((-120*I)*e + (469*I)*e^2 + 726*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((672*I)*e^2*Pi + (1120*I)*e^2*Pi*RATIO[x^(-2)] - 
      (1680*I)*e^2*Pi*RATIO[x^(-1)]) + 
    Nf*(((-112*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((-336*I)*e^2*Pi - (1232*I)*e^2*Pi*RATIO[x^(-2)] + 
        (1344*I)*e^2*Pi*RATIO[x^(-1)])) + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(-18 + 11*e - (39*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, x]*((16*e*(60 - 607*e - (546*I)*e*Pi))/3 - 
    (32*(18*e - 31*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/3)*((240*I)*e - (97*I)*e^2 + 186*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((120*I)*e - (469*I)*e^2 + 186*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(-18 + 11*e - (66*I)*e*Pi)*
      RATIO[x])/3 - 32*e^2*RATIO[x^2]) + G[0, 1, 0, 0, 1, x]*
   ((32*e*(-33 + 122*e + (60*I)*e*Pi))/3 - 
    (16*(6*e + 287*e^2 + (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*((12*I)*e + (39*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
    (16*I)*((12*I)*e - (289*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
    (448*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(6 - 11*e + (21*I)*e*Pi)*
     RATIO[x] + (32*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((32*e*(-33 + 122*e - (27*I)*e*Pi))/3 - 
    (16*(6*e + 287*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*((12*I)*e + (39*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-2)] - 
    (16*I)*((12*I)*e - (289*I)*e^2 + 52*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((-48*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((-144*I)*e^2*Pi - (528*I)*e^2*Pi*RATIO[x^(-2)] + 
        (576*I)*e^2*Pi*RATIO[x^(-1)])) + (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(6 - 11*e + (12*I)*e*Pi)*RATIO[x] + 
    Nc^2*((288*I)*e^2*Pi + (480*I)*e^2*Pi*RATIO[x^(-2)] - 
      (720*I)*e^2*Pi*RATIO[x^(-1)] - (32*I)*e^2*Pi*RATIO[x]) + 
    (32*e^2*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*
   ((16*I)*e*(2*I + (133*I)*e + 120*e*Pi) + 
    ((16*I)/3)*((-42*I)*e - (337*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 210*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((-18*I)*e + (65*I)*e^2 + 210*e^2*Pi)*RATIO[x^(-1)] - 
    (320*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(30 + 187*e - (60*I)*e*Pi)*
      RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   ((-16*I)*e*(-2*I - (133*I)*e + 116*e*Pi) + 
    ((16*I)/3)*((-42*I)*e - (337*I)*e^2 + 132*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((18*I)*e + (13*I)*e^2 + 444*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((18*I)*e - (65*I)*e^2 + 684*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((128*I)*e^2*Pi*RATIO[x^(-2)])/Nc + 
      Nc*((384*I)*e^2*Pi + (1408*I)*e^2*Pi*RATIO[x^(-2)] - 
        (1536*I)*e^2*Pi*RATIO[x^(-1)])) - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 187*e + (24*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((-768*I)*e^2*Pi - (1280*I)*e^2*Pi*RATIO[x^(-2)] + 
      (1920*I)*e^2*Pi*RATIO[x^(-1)] + (48*I)*e^2*Pi*RATIO[x]) + 
    (80*e^2*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   ((-32*I)*e*(-17*I - (5*I)*e + 43*e*Pi) + 
    ((16*I)/3)*((-102*I)*e - (5*I)*e^2 + 270*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (32*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((-11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (928*e^2)/(3*(-1 + RATIO[x])^2) - 
    (16*I)*e^2*Nc^2*Pi*RATIO[x] + 32*e*(-5 + 11*e - (3*I)*e*Pi)*RATIO[x] + 
    96*e^2*RATIO[x^2]) + G[0, 0, 0, 0, 1, x]*
   ((-32*I)*e*(-17*I - (5*I)*e + 16*e*Pi) + 
    ((16*I)/3)*((-102*I)*e - (5*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (96*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((11*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (928*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(-5 + 11*e + (11*I)*e*Pi)*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, x]*(32*e*(20 + 29*e - (3*I)*e*Pi) - 
    (32*(36*e - 7*e^2 - (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((16*I)/3)*((-24*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((-24*I)*e + (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(3 - 33*e - (37*I)*e*Pi)*
     RATIO[x] + (352*e^2*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   ((32*e*(42 + 47*e + (33*I)*e*Pi))/3 - 
    (224*(6*e + 2*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((64*I)/3)*((38*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    ((64*I)/3)*((229*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(12 - 11*e + (12*I)*e*Pi)*
      RATIO[x])/3 + (1376*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 1, x]*(16*e*(44 + 303*e - (90*I)*e*Pi) - 
    32*e*(16 + 73*e - (3*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((18*I)*e + (17*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((18*I)*e + (253*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-1)] + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(2 - 22*e - (11*I)*e*Pi)*
     RATIO[x] + (1712*e^2*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
   ((64*e*(-111 + 166*e - (75*I)*e*Pi))/3 + (2240*I)*e^2*Pi*
     RATIO[(1 - x)^(-1)] + (32*I)*((170*I)*e + (121*I)*e^2 + 10*e^2*Pi)*
     RATIO[x^(-2)] - ((64*I)/3)*((150*I)*e + (98*I)*e^2 + 15*e^2*Pi)*
     RATIO[x^(-1)] + (32*e*(72 + 242*e - (111*I)*e*Pi)*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
   ((-16*e*(399 - 163*e - (126*I)*Pi - (492*I)*e*Pi + 243*e*Pi^2))/9 + 
    (16*(36 + 408*e + 1229*e^2 - (90*I)*e*Pi - (3*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + 
       (222*I)*e^2*Pi + 1113*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(-36 + 2388*e + 9511*e^2 - (36*I)*e*Pi - (414*I)*e^2*Pi + 
       633*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(-36 - 330*e - 599*e^2 - (360*I)*e*Pi + (726*I)*e^2*Pi + 219*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*((-16*(36 - 165*e + 1555*e^2 + (108*I)*e*Pi - 
       (78*I)*e^2*Pi + 57*e^2*Pi^2))/9 - 
    (16*(12 + 132*e + 342*e^2 - (72*I)*e*Pi - (120*I)*e^2*Pi + 71*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*(36 + 486*e + 2237*e^2 - (54*I)*e*Pi - 
       (543*I)*e^2*Pi + 705*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(12 - 304*e - 1195*e^2 - (18*I)*e*Pi - (205*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(-108 - 132*e + 238*e^2 + (468*I)*e*Pi + (330*I)*e^2*Pi + 45*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(60 + 32*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 1, 1, 1, x]*((-16*(-324 - 258*e + 1073*e^2 - (108*I)*e*Pi + 
       (645*I)*e^2*Pi + 24*e^2*Pi^2))/9 - 32*e*Pi*(24*I + 7*e*Pi)*
     RATIO[(1 - x)^(-1)] + (16*(504 + 984*e + 4435*e^2 - (162*I)*e*Pi - 
       (969*I)*e^2*Pi + 1806*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(324 + 1134*e + 2780*e^2 - (162*I)*e*Pi - (1947*I)*e^2*Pi + 
       816*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (16*(24 + 110*e + 24*e^2 - (96*I)*e*Pi - (121*I)*e^2*Pi + 4*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(-28 + 4*e + (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*((-16*(36 - 321*e - 2251*e^2 - (306*I)*e*Pi - 
       (2244*I)*e^2*Pi + 12*e^2*Pi^2))/9 + 
    (16*(-210*e - 499*e^2 - (162*I)*e*Pi - (801*I)*e^2*Pi + 276*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (32*(-9 - 3*e + 55*e^2 + (36*I)*e*Pi + 
       (39*I)*e^2*Pi + 693*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-36 - 120*e + 1453*e^2 + (144*I)*e*Pi + (888*I)*e^2*Pi + 
       1452*e^2*Pi^2)*RATIO[x^(-1)])/9 + (16*(2*e + 11*e^2 + (18*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (16*(18 + 99*e + 487*e^2 - (54*I)*e*Pi + 
       (33*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(1 - 15*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, x]*((16*(-108 - 321*e - 841*e^2 - (18*I)*e*Pi + 
       (675*I)*e^2*Pi + 75*e^2*Pi^2))/9 + 
    (16*(24 + 74*e + 261*e^2 + (18*I)*e*Pi - (196*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (8*(-36 + 78*e + 553*e^2 + (36*I)*e*Pi - 
       (492*I)*e^2*Pi + 342*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(-18 + 3*e + 632*e^2 + (18*I)*e*Pi + (234*I)*e^2*Pi + 111*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(54*e - 65*e^2 - (36*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*e*(-264 - 1883*e + (108*I)*Pi + 414*e*Pi^2)*
      RATIO[x])/9 + (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, x]*((16*(-72 + 849*e + 4253*e^2 - (252*I)*e*Pi - 
       (807*I)*e^2*Pi + 351*e^2*Pi^2))/9 - 
    (16*(-36 - 6*e^2 - (72*I)*e*Pi + (114*I)*e^2*Pi + 161*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (16*(-108 + 48*e + 180*e^2 - (6*I)*e*Pi + 
       (60*I)*e^2*Pi + 719*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (16*(-144 + 456*e + 2122*e^2 - (18*I)*e*Pi + (624*I)*e^2*Pi + 
       987*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/
     (-1 + RATIO[x])^2 + (8*(-36 - 232*e^2 - (396*I)*e*Pi + (198*I)*e^2*Pi + 
       261*e^2*Pi^2)*RATIO[x])/9 + (16*e*(12 + 37*e - (273*I)*e*Pi)*
      RATIO[x^2])/9) + G[1, 0, 1, 1, x]*
   ((8*(-72 - 204*e - 1615*e^2 - (576*I)*e*Pi - (3618*I)*e^2*Pi + 
       750*e^2*Pi^2))/9 - (16*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - 
       (1128*I)*e^2*Pi + 471*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*(-67*e - 474*e^2 + (97*I)*e^2*Pi + 250*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(-666*e - 4025*e^2 - (42*I)*e^2*Pi + 660*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*(12 + 66*e + 167*e^2 + (88*I)*e^2*Pi + 161*e^2*Pi^2)*RATIO[x])/3 + 
    (8*e*(132 + 49*e - (660*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((-8*(-144 - 204*e - 1006*e^2 - (108*I)*e*Pi + 
       (1410*I)*e^2*Pi + 435*e^2*Pi^2))/9 + 
    (8*(-144 - 186*e + 287*e^2 - (252*I)*e*Pi + (522*I)*e^2*Pi + 
       435*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*(-3*e*Pi + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 12*e*Pi + 
      190*e^2*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(-12 + 22*e + 453*e^2 + (24*I)*e*Pi + (22*I)*e^2*Pi + 10*e^2*Pi^2)*
      RATIO[x])/3 - ((8*I)/9)*e*(-30*I - (277*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, x]*(64*e*(3 + 56*e + (7*I)*e*Pi) - 
    (16*(36*e - 41*e^2 - (108*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (512*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((131*I)*e^2 + 16*e^2*Pi)*
     RATIO[x^(-1)] - (416*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(-4 + 11*e - (17*I)*e*Pi)*RATIO[x] + 416*e^2*RATIO[x^2] + 
    Nc^2*(1792*e^2 + (416*e^2*RATIO[(1 - x)^(-1)])/3 - 
      1920*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      8*e*(2 + 55*e - (16*I)*e*Pi)*RATIO[x] + (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-1232*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        2112*e^2*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (368*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
      (80*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 192*e^2*RATIO[x^(-1)] - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 - 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 0, x]*
   ((16*e*(6 + 359*e - (162*I)*e*Pi))/3 - 
    (32*(3*e - 44*e^2 - (45*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (192*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((-91*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + 16*e*(2 + 11*e + (16*I)*e*Pi)*RATIO[x] + 
    (832*e^2*RATIO[x^2])/3 + Nc^2*(1216*e^2 + (208*e^2*RATIO[(1 - x)^(-1)])/
       3 - 1280*e^2*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*(11 - (27*I)*Pi)*RATIO[x])/3 + (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-824*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        1408*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
        (112*e^2*RATIO[x])/3 - (440*e^2*RATIO[x^2])/3) + 
      (56*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-1)] - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 0, 0, 0, x]*
   (32*e*(-4 + 173*e + (6*I)*e*Pi) - (16*(-24*e + 317*e^2 + (168*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (352*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((-109*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(-27 + 22*e - (9*I)*e*Pi)*
      RATIO[x])/3 + (704*e^2*RATIO[x^2])/3 + 
    Nc^2*(1984*e^2 - (208*e^2*RATIO[(1 - x)^(-1)])/3 - 
      1920*e^2*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-6 + 341*e - (84*I)*e*Pi)*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-1272*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 2112*e^2*RATIO[x^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 - (560*e^2*RATIO[x])/3 - 
        (352*e^2*RATIO[x^2])/3) + (88*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        192*e^2*RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 0, 0, x]*(32*e*(-20 + 185*e + (46*I)*e*Pi) + 
    (64*(9*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((255*I)*e - (94*I)*e^2 + 195*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((420*I)*e - (859*I)*e^2 + 570*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-12*I - (121*I)*e + 
      12*e*Pi)*RATIO[x] + 144*e^2*RATIO[x^2] + 
    Nc^2*(32*e*(-9 + 47*e + (18*I)*e*Pi) + 
      (96*I)*((5*I)*e - I*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
      (24*I)*((30*I)*e - (41*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (352*e^2*RATIO[x])/3 + 80*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e*(9 - 56*e - (18*I)*e*Pi) - (16*I)*((33*I)*e + (16*I)*e^2 + 
          66*e^2*Pi)*RATIO[x^(-2)] + (576*I)*(I*e - (2*I)*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] - (112*e^2*RATIO[x])/3 - 88*e^2*RATIO[x^2]) + 
      (32*e^2 - (16*I)*((3*I)*e - (8*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
        336*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((64*e*(15 + 19*e - (66*I)*e*Pi))/3 - 
    64*e^2*(5 - (11*I)*Pi)*RATIO[(1 - x)^(-1)] - 
    ((32*I)/3)*((-93*I)*e + (38*I)*e^2 + 159*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((84*I)*e + (421*I)*e^2 + 498*e^2*Pi)*RATIO[x^(-1)] + 
    (128*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*(1 - (3*I)*Pi)*RATIO[x])/3 - 
    (320*e^2*RATIO[x^2])/3 + Nc^2*(32*e*(9 - 47*e - (18*I)*e*Pi) - 
      (96*I)*((5*I)*e - I*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] + 
      (24*I)*((30*I)*e - (41*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e^2*(11 + (42*I)*Pi)*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
    Nf*((-32*e^2 + (16*I)*((3*I)*e - (8*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
        336*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc + Nc*(16*e*(-9 + 56*e + (18*I)*e*Pi) + 
        (16*I)*((33*I)*e + (16*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-2)] - 
        (576*I)*(I*e - (2*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (16*e^2*RATIO[x])/3 + (176*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, 0, x]*(16*e*(20 + 33*e - (70*I)*e*Pi) - 
    (32*I)*e*(12*I + 11*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((-222*I)*e + (229*I)*e^2 + 306*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((138*I)*e + (685*I)*e^2 + 426*e^2*Pi)*RATIO[x^(-1)] + 
    (80*e*(12 + 11*e + (12*I)*e*Pi)*RATIO[x])/3 - (640*e^2*RATIO[x^2])/3 + 
    Nc^2*(128*e*(3 - 19*e - (3*I)*e*Pi) - (128*I)*((5*I)*e - I*e^2 + 
        5*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((90*I)*e - (163*I)*e^2 + 
        90*e^2*Pi)*RATIO[x^(-1)] + (32*I)*e^2*(11*I + Pi)*RATIO[x] - 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*((-64*e^2 + ((64*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-2)] - (1472*e^2*RATIO[x^(-1)])/3 + (80*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*(64*e*(-3 + 23*e + (3*I)*e*Pi) + 
        ((64*I)/3)*((33*I)*e + (16*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-2)] - 
        ((128*I)/3)*((18*I)*e - (47*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
        (272*e^2*RATIO[x])/3 + (440*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, 0, x]*((32*I)*e*(2*I + (150*I)*e + 11*e*Pi) - 
    ((32*I)/3)*((30*I)*e + (121*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*((-32*I)*e - (35*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((-I)*e + (170*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(3 + 88*e + (15*I)*e*Pi)*RATIO[x])/3 - (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*I)*e*(3*I + (46*I)*e + 6*e*Pi) + 
      (32*I)*((5*I)*e - I*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((90*I)*e + (617*I)*e^2 + 180*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/3)*e^2*(77*I + 12*Pi)*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((-88*e^2 - ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - (256*e^2*RATIO[x^(-1)])/3 + 32*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(24*e*(2 + 41*e - (4*I)*e*Pi) - 
        ((16*I)/3)*((33*I)*e + (16*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*((36*I)*e + (335*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
        (208*e^2*RATIO[x])/3 + 176*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, x]*(16*e*(24 - 109*e + (96*I)*e*Pi) - 
    (64*(18*e - 103*e^2 + (72*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1360*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(36 - 121*e + (39*I)*e*Pi)*
      RATIO[x])/3 - (1360*e^2*RATIO[x^2])/3 + 
    Nc^2*(-96*e^2 + 104*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e^2*(187*I + 60*Pi)*RATIO[x] - (560*e^2*RATIO[x^2])/3) + 
    Nf*((56*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (56*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(80*e^2 - (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) + (656*e^2*RATIO[x])/3 + 
        (616*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   ((-16*(36 - 321*e - 2251*e^2 - (360*I)*e*Pi + (615*I)*e^2*Pi + 
       213*e^2*Pi^2))/9 + (16*(-210*e - 499*e^2 - (180*I)*e*Pi - 
       (870*I)*e^2*Pi + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*(-18 - 6*e + 110*e^2 + (468*I)*e*Pi - (228*I)*e^2*Pi + 459*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(36 + 120*e - 1453*e^2 - (1476*I)*e*Pi - 
       (1434*I)*e^2*Pi + 762*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
    (16*(18 + 99*e + 487*e^2 - (90*I)*e*Pi + (99*I)*e^2*Pi + 111*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-32*e*Pi*(-9*I + (47*I)*e + 11*e*Pi) - 
      (32*((-45*I)*e*Pi + (9*I)*e^2*Pi + 55*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      8*((-90*I)*e*Pi + (123*I)*e^2*Pi + 110*e^2*Pi^2)*RATIO[x^(-1)] - 
      (8*e^2*((-11*I)*Pi + 18*Pi^2)*RATIO[x])/3 - ((160*I)/3)*e^2*Pi*
       RATIO[x^2]) + 
    Nf*(((-32*I)*e^2*Pi + (16*((-9*I)*e*Pi + (24*I)*e^2*Pi + 11*e^2*Pi^2)*
          RATIO[x^(-2)])/3 - (336*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] + ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(16*e*Pi*(-9*I + (56*I)*e + 11*e*Pi) + 
        (16*((-99*I)*e*Pi - (48*I)*e^2*Pi + 121*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        64*((-9*I)*e*Pi + (18*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)] + 
        ((16*I)/3)*e^2*Pi*RATIO[x] + ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*((16*(-72 + 849*e + 4253*e^2 - (468*I)*e*Pi + 
       (1146*I)*e^2*Pi + 465*e^2*Pi^2))/9 - 
    (16*(-36 - 6*e^2 - (52*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (16*(-108 + 48*e + 180*e^2 - (204*I)*e*Pi - (59*I)*e^2*Pi + 865*e^2*Pi^2)*
      RATIO[x^(-2)])/3 - (32*(-72 + 228*e + 1061*e^2 - (441*I)*e*Pi + 
       (9*I)*e^2*Pi + 870*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*(-36 - 232*e^2 + (180*I)*e*Pi + 381*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(12 + 37*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(16*e*Pi*(-18*I + (94*I)*e + 19*e*Pi) + 
      (16*((-90*I)*e*Pi + (18*I)*e^2*Pi + 95*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      8*((-90*I)*e*Pi + (123*I)*e^2*Pi + 95*e^2*Pi^2)*RATIO[x^(-1)] + 
      ((352*I)/3)*e^2*Pi*RATIO[x] + (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((32*I)*e^2*Pi - (8*((-18*I)*e*Pi + (48*I)*e^2*Pi + 19*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + (336*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] - (8*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-8*e*Pi*(-18*I + (112*I)*e + 19*e*Pi) - 
        (8*((-198*I)*e*Pi - (96*I)*e^2*Pi + 209*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        32*((-18*I)*e*Pi + (36*I)*e^2*Pi + 19*e^2*Pi^2)*RATIO[x^(-1)] - 
        ((112*I)/3)*e^2*Pi*RATIO[x] - (88*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*((-8*(-144 - 204*e - 1006*e^2 - (468*I)*e*Pi - 
       (4200*I)*e^2*Pi + 597*e^2*Pi^2))/9 + 
    (8*(-144 - 186*e + 287*e^2 - (396*I)*e*Pi - (1428*I)*e^2*Pi + 
       681*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*((6*I)*e*Pi + (34*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (16*(-18*e - 175*e^2 + (6*I)*e*Pi + (400*I)*e^2*Pi + 28*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(12 - 22*e - 453*e^2 - (48*I)*e*Pi - 
       (308*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x])/3 + 
    ((8*I)/9)*e*(30*I + (277*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*(16*e^2*((76*I)*Pi + Pi^2) + ((208*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + (80*e^2*Pi^2*RATIO[x^(-2)])/3 - 
      40*((32*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)] - (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (16*e^2*((11*I)*Pi + 13*Pi^2)*RATIO[x])/3 + 
      ((400*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((56*I)*e^2*Pi + ((32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/3 + (128*I)*e^2*Pi*RATIO[x^(-1)] - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] - 
        ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + Nc*(-8*e^2*((103*I)*Pi + Pi^2) - 
        ((32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (88*e^2*Pi^2*RATIO[x^(-2)])/
         3 + 32*((44*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)] + 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((112*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((-16*e*(399 - 163*e + (72*I)*Pi + (2100*I)*e*Pi + 
       42*e*Pi^2))/9 - (16*(-36 - 408*e - 1229*e^2 - (216*I)*e*Pi - 
       (714*I)*e^2*Pi + 297*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (8*(-36 - 204*e - 842*e^2 + (108*I)*e*Pi - (804*I)*e^2*Pi + 
       1071*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(-36 + 2388*e + 9511*e^2 + (288*I)*e*Pi + (3774*I)*e^2*Pi + 
       321*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(-36 - 330*e - 599*e^2 + (216*I)*e*Pi - (462*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(16*e*Pi*(-6*I - (92*I)*e + 7*e*Pi) + 
      (16*((-30*I)*e*Pi + (6*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*((-90*I)*e*Pi - (617*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*e^2*((77*I)*Pi + 8*Pi^2)*RATIO[x])/3 - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-88*I)*e^2*Pi - (8*((-6*I)*e*Pi + (16*I)*e^2*Pi + 7*e^2*Pi^2)*
          RATIO[x^(-2)])/3 - ((256*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-8*e*Pi*(-6*I - (123*I)*e + 7*e*Pi) - 
        (8*((-66*I)*e*Pi - (32*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (16*((-36*I)*e*Pi - (335*I)*e^2*Pi + 42*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((208*I)/3)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*((16*(12 - 297*e - 2015*e^2 + (6*I)*e*Pi - (39*I)*e^2*Pi + 
       72*e^2*Pi^2))/3 + (16*(-36 + 156*e - 1061*e^2 + (90*I)*e*Pi + 
       (645*I)*e^2*Pi + 66*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (16*((18*I)*e*Pi + (13*I)*e^2*Pi + 255*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (16*(222*e + 989*e^2 + (18*I)*e*Pi - (275*I)*e^2*Pi + 215*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((16*I)/9)*((-12*I)*e + (116*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(108 - 264*e + 14*e^2 - (72*I)*e*Pi + 
       (858*I)*e^2*Pi + 459*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(-39 + 5*e + (57*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(32*e*(-20 - 36*e + (19*I)*e*Pi + 4*e*Pi^2) - 
      (8*e^2*(620 - (13*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2*Pi^2*RATIO[x^(-2)])/3 - 64*(-10*e - 38*e^2 + (10*I)*e^2*Pi + 
        5*e^2*Pi^2)*RATIO[x^(-1)] - (((8*I)/3)*((120*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-176 - 420*e + (24*I)*Pi + (330*I)*e*Pi + 
         41*e*Pi^2)*RATIO[x])/3 + (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/
       9) + Nf*(((8*I)*e*(4*I + (25*I)*e + 3*e*Pi) - 
        (8*e^2*(53 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/3 + ((64*I)/3)*((3*I)*e + (4*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] - (((8*I)/3)*((-12*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (8*e*(6 + 31*e - (12*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (12*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(-16*e*(-26 - 43*e + (26*I)*e*Pi + 4*e*Pi^2) + 
        912*e^2*RATIO[(1 - x)^(-1)] - (704*e^2*Pi^2*RATIO[x^(-2)])/3 + 
        (64*(-33*e - 148*e^2 + (33*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[x^(-1)])/
         3 - (352*e^2)/(-1 + RATIO[x])^2 + (8*e*(54 + 313*e - (102*I)*e*Pi)*
          RATIO[x])/9 + (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((-8*e*(930 + 7649*e + (36*I)*Pi - (3276*I)*e*Pi + 
       612*e*Pi^2))/9 + (16*(-66*e - 949*e^2 - (198*I)*e*Pi - 
       (675*I)*e^2*Pi + 198*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    16*((12*I)*e*Pi + (39*I)*e^2*Pi + 32*e^2*Pi^2)*RATIO[x^(-2)] + 
    (16*(-186*e - 758*e^2 + (36*I)*e*Pi - (453*I)*e^2*Pi + 81*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (((16*I)/9)*((56*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(-36 - 66*e - 185*e^2 + (108*I)*e*Pi - 
       (528*I)*e^2*Pi + 453*e^2*Pi^2)*RATIO[x])/9 + 
    ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*((-16*e*(90 + 215*e - (150*I)*e*Pi + 9*e*Pi^2))/3 - 
      (8*e^2*(314 - (65*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      80*e^2*Pi^2*RATIO[x^(-2)] + 8*(60*e + 208*e^2 - (120*I)*e^2*Pi + 
        15*e^2*Pi^2)*RATIO[x^(-1)] - (((40*I)/3)*((12*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-44 - 92*e + (24*I)*Pi + (242*I)*e*Pi + 
         31*e*Pi^2)*RATIO[x])/3 + (8*e*(-30 + 11*e + (180*I)*e*Pi)*
        RATIO[x^2])/9) + Nf*(((4*I)*e*(6*I + (43*I)*e + 8*e*Pi) + 
        ((8*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        8*e^2*Pi^2*RATIO[x^(-2)] + (48*I)*(I*e + I*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] - (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (16*e*(3 + 11*e - (18*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(234 + 515*e - (450*I)*e*Pi + 18*e*Pi^2))/3 - 
        ((16*I)/3)*((85*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        88*e^2*Pi^2*RATIO[x^(-2)] - 16*(33*e + 137*e^2 - (66*I)*e^2*Pi + 
          6*e^2*Pi^2)*RATIO[x^(-1)] + ((8*I)*e^2*(22*I + Pi))/
         (-1 + RATIO[x])^2 + (16*e*(9 + 77*e - (51*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, x]*((-16*(72 + 84*e - 607*e^2 - (252*I)*e*Pi + 
       (1548*I)*e^2*Pi + 57*e^2*Pi^2))/9 - 
    (16*(36 - 78*e - 952*e^2 - (186*I)*e^2*Pi + 69*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(54 - 56*e - 267*e^2 + (126*I)*e*Pi + 
       (20*I)*e^2*Pi + 280*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    ((8*I)/3)*(-72*I - (406*I)*e - (1775*I)*e^2 - 372*e*Pi + 380*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi))/
     (-1 + RATIO[x])^2 - (8*e*(66 + 215*e - (198*I)*e*Pi + 522*e*Pi^2)*
      RATIO[x])/9 + (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-16*(18 - 114*e - 341*e^2 - (36*I)*e*Pi + (228*I)*e^2*Pi + 
         42*e^2*Pi^2))/3 + 880*e^2*RATIO[(1 - x)^(-1)] - 
      (8*(180 - 36*e - 101*e^2 - (360*I)*e*Pi + (72*I)*e^2*Pi + 420*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(270 - 489*e - 2041*e^2 - (540*I)*e*Pi + 
         (978*I)*e^2*Pi + 630*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (160*e^2)/(-1 + RATIO[x])^2 - 
      (16*e*(-11 - 28*e + (44*I)*e*Pi + 4*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((16*e*(3 + 37*e - (6*I)*e*Pi))/3 + 80*e^2*RATIO[(1 - x)^(-1)] + 
        (4*(36 - 96*e - 145*e^2 - (72*I)*e*Pi + (192*I)*e^2*Pi + 84*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - ((8*I)/9)*((138*I)*e + (173*I)*e^2 + 276*e^2*Pi)*
         RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        ((8*I)/9)*e*(6*I + (25*I)*e + 18*e*Pi)*RATIO[x] + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((16*(9 - 69*e - 193*e^2 - (18*I)*e*Pi + (138*I)*e^2*Pi + 
           21*e^2*Pi^2))/3 - 464*e^2*RATIO[(1 - x)^(-1)] + 
        (4*(396 + 192*e - 59*e^2 - (792*I)*e*Pi - (384*I)*e^2*Pi + 
           924*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(36 - 94*e - 479*e^2 - (72*I)*e*Pi + (188*I)*e^2*Pi + 
           84*e^2*Pi^2)*RATIO[x^(-1)])/3 + (176*e^2)/(-1 + RATIO[x])^2 + 
        ((8*I)/9)*e*(18*I + (187*I)*e + 66*e*Pi)*RATIO[x] + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*((-16*(12 - 69*e - 90*e^2 + (78*I)*e*Pi + (123*I)*e^2*Pi + 
       23*e^2*Pi^2))/3 + (16*(12 - 83*e + 320*e^2 + (78*I)*e*Pi + 
       (147*I)*e^2*Pi + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (352*I)*e^2*Pi*RATIO[x^(-1)] + (16*(14*e - 83*e^2 + (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - (16*(12 - 55*e - 386*e^2 + (6*I)*e*Pi - 
       (22*I)*e^2*Pi + 65*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(14 + 79*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((16*e*(12 - 491*e + (54*I)*e*Pi))/3 - 
      (8*(26*e - 808*e^2 + (117*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(2*e - 186*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (16*e*(-44 - 100*e + (12*I)*Pi + (99*I)*e*Pi + 14*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((4*I)/3)*e*(6*I + (91*I)*e + 30*e*Pi) - 
        ((32*I)/9)*((3*I)*e + (50*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (4*(-6*e + 89*e^2 + (30*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        ((16*I)/9)*e*(3*I + (14*I)*e + 15*e*Pi)*RATIO[x] + 
        (4*e*(-6 + 17*e + (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-18 + 1351*e - (24*I)*e*Pi))/3 + 
        ((8*I)/9)*((-36*I)*e + (1435*I)*e^2 + 48*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/9)*((-18*I)*e + (1193*I)*e^2 + 
           24*e^2*Pi))/(-1 + RATIO[x])^2 + ((16*I)/9)*e*(27*I + (140*I)*e + 
          69*e*Pi)*RATIO[x] + ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*
         RATIO[x^2]))) + (320*Zeta[3])/3 - (7616*e*Zeta[3])/9 - 
  (160900*e^2*Zeta[3])/27 + (160*I)*e*Pi*Zeta[3] - 
  ((9904*I)/3)*e^2*Pi*Zeta[3] - 320*e*Pi^2*Zeta[3] + 
  (5744*e^2*Pi^2*Zeta[3])/9 - ((488*I)/3)*e^2*Pi^3*Zeta[3] + 
  592*e^2*Zeta[3]^2 + G[0, 0, 0, x]*
   ((16*((18*I)*e*Pi + (175*I)*e^2*Pi + 255*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*(-1056*e - 3721*e^2 + (36*I)*e*Pi + (1218*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(888 + 3191*e - (216*I)*Pi + 
       (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/27 + 
    Nf*(((-2*e*(-120 - 1481*e + (36*I)*Pi + (306*I)*e*Pi + 66*e*Pi^2))/9 + 
        (16*(-24*e - 238*e^2 + (6*I)*e*Pi + (52*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (64*e^2*Pi^2*RATIO[x^(-1)])/3 - 
        (2*(72*e + 57*e^2 + (12*I)*e*Pi - (34*I)*e^2*Pi + 6*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*(6 + 7*e - (12*I)*Pi - (44*I)*e*Pi + 
           2*e*Pi^2)*RATIO[x])/9 + (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*
          RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(-892 - 5247*e + (1002*I)*e*Pi + 237*e*Pi^2))/3 - 
        (8*(-471*e - 2148*e^2 + (571*I)*e^2*Pi + 29*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (704*e^2*Pi^2*RATIO[x^(-1)])/3 + 
        (2*(-792*e - 3123*e^2 + (862*I)*e^2*Pi + 29*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*(36 + 258*e + 1003*e^2 - (252*I)*e*Pi - 
           (1164*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/27 + 
        (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*RATIO[x^2])/9)) + 
    (4*(48*e + 6283*e^2 + (144*I)*Pi + (804*I)*e*Pi + (2288*I)*e^2*Pi + 
       216*e*Pi^2 - 2482*e^2*Pi^2 + (546*I)*e^2*Pi^3 + 648*e^2*Zeta[3]))/9 - 
    (4*RATIO[(1 - x)^(-1)]*(5196*e + 50146*e^2 + (432*I)*Pi + (2700*I)*e*Pi - 
       (5622*I)*e^2*Pi + 648*e*Pi^2 - 5061*e^2*Pi^2 + (1638*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(-3396*e - 27064*e^2 - (216*I)*Pi + (396*I)*e*Pi - 
       (3678*I)*e^2*Pi + 1296*e*Pi^2 + 1815*e^2*Pi^2 + (1800*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*e*(-1884 - 10939*e + (72*I)*Pi + (2574*I)*e*Pi + 690*e*Pi^2))/
       9 + (2*(-3048*e - 15872*e^2 + (156*I)*e*Pi + (4524*I)*e^2*Pi + 
         455*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (640*e^2*Pi^2*RATIO[x^(-1)])/
       3 - (2*(-720*e - 2346*e^2 + (12*I)*e*Pi + (816*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9 + 
      (4*RATIO[x]*(-198 - 582*e - 1498*e^2 + (1188*I)*e*Pi + 
         (2436*I)*e^2*Pi + 288*e*Pi^2 - 165*e^2*Pi^2 + (342*I)*e^2*Pi^3 - 
         396*e^2*Zeta[3]))/27)) + G[0, 0, 1, x]*
   ((-8*(-66*e - 133*e^2 - (144*I)*e*Pi + (369*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(105 + 362*e - (96*I)*Pi + (150*I)*e*Pi + 
       67*e*Pi^2)*RATIO[x^2])/9 - ((16*I)/9)*RATIO[x^(-1)]*
     (-18*I - (168*I)*e - (1162*I)*e^2 - 18*Pi - 15*e*Pi + 443*e^2*Pi + 
      (9*I)*e*Pi^2 + (1330*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (342*I)*e^2*Zeta[3]) - 
    ((8*I)/9)*RATIO[x^(-2)]*(36*Pi - 78*e*Pi - 553*e^2*Pi - (18*I)*e*Pi^2 - 
      (90*I)*e^2*Pi^2 + 6*e^2*Pi^3 - (864*I)*e^2*Zeta[3]) + 
    (8*RATIO[x]*(-198 + 1011*e + 8222*e^2 + (108*I)*Pi + (990*I)*e*Pi + 
       (5310*I)*e^2*Pi + 324*e*Pi^2 - 693*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
       540*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
      (-396 + 234*e + 2720*e^2 - (216*I)*Pi - (1098*I)*e*Pi - 
       (4167*I)*e^2*Pi + 666*e*Pi^2 - 1713*e^2*Pi^2 + (585*I)*e^2*Pi^3 + 
       5796*e^2*Zeta[3]))/27 + (4*(-684 - 1842*e - 30271*e^2 - (864*I)*Pi - 
       (3132*I)*e*Pi - (5940*I)*e^2*Pi + 1116*e*Pi^2 - 2190*e^2*Pi^2 + 
       (594*I)*e^2*Pi^3 + 12456*e^2*Zeta[3]))/27 + 
    Nc^2*((16*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + ((80*I)/3)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - (40*I)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((-8*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(8*e^2*((-I)*Pi^3 + 6*Zeta[3]) - ((88*I)/3)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + (32*I)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[0, 1, 1, x]*((-16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(372 + 1153*e - (576*I)*Pi + (750*I)*e*Pi + 
       249*e*Pi^2)*RATIO[x^2])/27 + 
    (4*(1692 + 4926*e + 17543*e^2 + (864*I)*Pi + (1116*I)*e*Pi - 
       (5736*I)*e^2*Pi + 36*e*Pi^2 - 6759*e^2*Pi^2 + (648*I)*e^2*Pi^3 - 
       7128*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
      (396 + 642*e + 1325*e^2 + (216*I)*Pi + (756*I)*e*Pi + (675*I)*e^2*Pi - 
       378*e*Pi^2 - 1470*e^2*Pi^2 - (342*I)*e^2*Pi^3 - 2502*e^2*Zeta[3]))/
     27 + (4*RATIO[x]*(-1860*e - 9026*e^2 + (864*I)*Pi + (792*I)*e*Pi - 
       (5718*I)*e^2*Pi - 396*e*Pi^2 + 4125*e^2*Pi^2 - (1152*I)*e^2*Pi^3 - 
       216*e^2*Zeta[3]))/27 - ((4*I)/9)*RATIO[x^(-1)]*
     (-216*I - (732*I)*e + (660*I)*e^2 - 564*e*Pi - 2950*e^2*Pi - 
      (474*I)*e*Pi^2 + (5649*I)*e^2*Pi^2 + 768*e^2*Pi^3 - 
      (2424*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*
     (-216*I - (1242*I)*e - (6384*I)*e^2 - 1044*e*Pi - 4644*e^2*Pi - 
      (714*I)*e*Pi^2 - (961*I)*e^2*Pi^2 + 588*e^2*Pi^3 - 
      (8544*I)*e^2*Zeta[3]) + Nc^2*((48*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
      (80*I)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (120*I)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*(((-8*I)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(24*e^2*((-I)*Pi^3 + 6*Zeta[3]) - (88*I)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + (96*I)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, 1, x]*((8*e*(-84 - 265*e - (324*I)*Pi + (198*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 - (16*I)*RATIO[(1 - x)^(-1)]*(-12*Pi - 2*e^2*Pi + 
      (6*I)*e*Pi^2 + 17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) - 
    ((8*I)/9)*RATIO[x^(-1)]*(744*I + (1940*I)*e + (972*I)*e^2 + 144*Pi + 
      1296*e*Pi + 5120*e^2*Pi + (606*I)*e*Pi^2 - (2451*I)*e^2*Pi^2 + 
      450*e^2*Pi^3 + (11880*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^(-2)]*
     (1440*I + (6750*I)*e + (30026*I)*e^2 + 432*Pi + 3348*e*Pi + 
      15126*e^2*Pi + (3618*I)*e*Pi^2 - (615*I)*e^2*Pi^2 + 720*e^2*Pi^3 + 
      (64260*I)*e^2*Zeta[3]) + (8*(-1008 - 654*e + 31601*e^2 + (216*I)*Pi + 
       (3006*I)*e*Pi + (14424*I)*e^2*Pi - 720*e*Pi^2 + 6921*e^2*Pi^2 + 
       (594*I)*e^2*Pi^3 + 648*e^2*Zeta[3]))/27 + 
    (8*RATIO[x]*(-492*e - 8420*e^2 - (540*I)*Pi - (792*I)*e*Pi + 
       (300*I)*e^2*Pi + 324*e*Pi^2 - 759*e^2*Pi^2 + (675*I)*e^2*Pi^3 + 
       1080*e^2*Zeta[3]))/27 + Nc^2*((112*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
      ((560*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (280*I)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((-56*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(56*e^2*((-I)*Pi^3 + 6*Zeta[3]) - ((616*I)/3)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + (224*I)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, 1, x]*((16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(30 + 163*e - (216*I)*Pi + (182*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9 + 
    (4*RATIO[x]*(396 + 786*e + 9728*e^2 - (1188*I)*e*Pi - (5430*I)*e^2*Pi - 
       900*e*Pi^2 + 957*e^2*Pi^2 - (378*I)*e^2*Pi^3 - 3024*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-2)]*(396*I + (1512*I)*e + (5437*I)*e^2 + 1512*e*Pi + 
      12312*e^2*Pi - (5274*I)*e*Pi^2 + (3741*I)*e^2*Pi^2 + 3726*e^2*Pi^3 - 
      (1584*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (1692*I + (2934*I)*e + (5404*I)*e^2 + 936*e*Pi + 8760*e^2*Pi - 
      (2394*I)*e*Pi^2 + (2859*I)*e^2*Pi^2 + 5526*e^2*Pi^3 + 
      (17856*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      (6*e - 41*e^2 + (36*I)*Pi - (54*I)*e*Pi + (161*I)*e^2*Pi - 102*e*Pi^2 + 
       139*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 174*e^2*Zeta[3]))/9 + 
    (4*(-720 - 9642*e - 69032*e^2 + (432*I)*Pi + (1728*I)*e*Pi - 
       (846*I)*e^2*Pi - 828*e*Pi^2 + 9291*e^2*Pi^2 - (3204*I)*e^2*Pi^3 + 
       1512*e^2*Zeta[3]))/27 + Nc^2*(160*e^2*((-I)*Pi^3 + 6*Zeta[3]) - 
      ((800*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (400*I)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((80*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*((80*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + ((880*I)/3)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - (320*I)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[0, 1, 0, x]*((-8*(-66*e - 133*e^2 - (486*I)*e^2*Pi + 177*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (8*e*(-105 - 362*e + (36*I)*Pi - (86*I)*e*Pi + 
       3*e*Pi^2)*RATIO[x^2])/9 + ((8*I)/9)*RATIO[x^(-1)]*
     (36*I + (336*I)*e + (2324*I)*e^2 - 36*Pi + 1200*e*Pi + 4291*e^2*Pi + 
      (168*I)*e*Pi^2 - (1522*I)*e^2*Pi^2 + 9*e^2*Pi^3 + 
      (468*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
     (36*Pi + 204*e*Pi + 842*e^2*Pi - (198*I)*e*Pi^2 + (21*I)*e^2*Pi^2 + 
      21*e^2*Pi^3 - (648*I)*e^2*Zeta[3]) + 
    (8*RATIO[x]*(-198 + 1011*e + 8222*e^2 + (1188*I)*e*Pi + (4980*I)*e^2*Pi - 
       252*e*Pi^2 - 627*e^2*Pi^2 - (810*I)*e^2*Pi^3 + 3132*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*(-396 + 234*e + 2720*e^2 - (432*I)*Pi - 
       (2376*I)*e*Pi - (288*I)*e^2*Pi + 540*e*Pi^2 + 603*e^2*Pi^2 + 
       (504*I)*e^2*Pi^3 + 5148*e^2*Zeta[3]))/27 + 
    (4*(-684 - 1842*e - 30271*e^2 - (432*I)*Pi - (10872*I)*e*Pi - 
       (45822*I)*e^2*Pi + 1584*e*Pi^2 + 7308*e^2*Pi^2 + (1764*I)*e^2*Pi^3 + 
       6840*e^2*Zeta[3]))/27 + 
    Nc^2*((-8*((942*I)*e^2*Pi + 91*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*((180*I)*e^2*Pi + 7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9 + 
      (16*e*((-90*I)*Pi - (215*I)*e*Pi + 3*Pi^2 + 120*e*Pi^2 - (3*I)*e*Pi^3 + 
         18*e*Zeta[3]))/3 + (4*e*RATIO[x]*((-132*I)*Pi - (276*I)*e*Pi - 
         48*Pi^2 + 11*e*Pi^2 - (45*I)*e*Pi^3 + 180*e*Zeta[3]))/9 - 
      ((16*I)/3)*RATIO[x^(-2)]*((5*I)*e*Pi^2 - I*e^2*Pi^2 + 5*e^2*Pi^3 + 
        (30*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-1)]*
       (1080*e*Pi + 3744*e^2*Pi + (90*I)*e*Pi^2 + (1337*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (540*I)*e^2*Zeta[3])) + 
    Nf*((4*e*Pi*(-6*I - (43*I)*e + 9*e*Pi) - (8*((81*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*((-27*I)*e*Pi - (27*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[x^(-1)])/9 + (16*((-9*I)*e^2*Pi + e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (16*e*Pi*(-3*I - (11*I)*e + e*Pi)*RATIO[x])/
         9 - (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9 + 
        ((8*I)/9)*RATIO[x^(-2)]*((3*I)*e*Pi^2 - (8*I)*e^2*Pi^2 + 3*e^2*Pi^3 + 
          (18*I)*e^2*Zeta[3]))/Nc + 
      Nc*((80*((51*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*((198*I)*e^2*Pi + 5*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (8*e*Pi*(-18*I - (154*I)*e + 3*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9 + 
        ((4*I)/3)*e*(234*Pi + 515*e*Pi + (6*I)*Pi^2 + (289*I)*e*Pi^2 + 
          6*e*Pi^3 + (36*I)*e*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
         ((33*I)*e*Pi^2 + (16*I)*e^2*Pi^2 + 33*e^2*Pi^3 + 
          (198*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
         (594*e*Pi + 2466*e^2*Pi + (36*I)*e*Pi^2 + (731*I)*e^2*Pi^2 + 
          36*e^2*Pi^3 + (216*I)*e^2*Zeta[3])))) + 
  G[1, 0, 0, x]*((8*(-72*e - 177*e^2 + (162*I)*e^2*Pi + 62*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (16*e*(87 + 377*e - (72*I)*Pi + (78*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/27 + 
    (8*RATIO[x]*(312*e + 293*e^2 + (216*I)*Pi - (594*I)*e*Pi - 
       (540*I)*e^2*Pi - 774*e*Pi^2 - 1386*e^2*Pi^2 - (999*I)*e^2*Pi^3 - 
       1944*e^2*Zeta[3]))/27 + (8*(378 + 2859*e + 15743*e^2 - (72*I)*Pi - 
       (240*I)*e*Pi - (1570*I)*e^2*Pi - 78*e*Pi^2 + 2123*e^2*Pi^2 + 
       (282*I)*e^2*Pi^3 - 624*e^2*Zeta[3]))/9 + ((16*I)/9)*RATIO[x^(-2)]*
     (-18*Pi - 6*e*Pi + 110*e^2*Pi + (261*I)*e*Pi^2 - (99*I)*e^2*Pi^2 + 
      54*e^2*Pi^3 + (2592*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
     (324*I + (1356*I)*e + (5880*I)*e^2 - 36*Pi + 564*e*Pi + 4675*e^2*Pi + 
      (432*I)*e*Pi^2 - (59*I)*e^2*Pi^2 + 168*e^2*Pi^3 + 
      (4284*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      (-342*e - 2828*e^2 + (132*I)*e*Pi + (1030*I)*e^2*Pi + 15*e*Pi^2 + 
       282*e^2*Pi^2 + (117*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/9 + 
    Nc^2*((-8*(-150*e - 750*e^2 + (320*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (8*(-30*e - 94*e^2 + (60*I)*e^2*Pi + 
         e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9 + 
      (8*(60 + 113*e + 220*e^2 - (120*I)*e*Pi - (206*I)*e^2*Pi - 18*e*Pi^2 + 
         176*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/3 + 
      (4*RATIO[x]*(198 + 582*e + 1498*e^2 - (1188*I)*e*Pi - (2616*I)*e^2*Pi - 
         144*e*Pi^2 + 264*e^2*Pi^2 - (243*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       27 + ((16*I)/3)*RATIO[x^(-2)]*((15*I)*e*Pi^2 - (3*I)*e^2*Pi^2 + 
        10*e^2*Pi^3 + (150*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-1)]*
       (-360*I - (1368*I)*e - (4910*I)*e^2 - 720*e*Pi - 2736*e^2*Pi + 
        (270*I)*e*Pi^2 - (789*I)*e^2*Pi^2 + 180*e^2*Pi^3 + 
        (2700*I)*e^2*Zeta[3])) + 
    Nf*(((4*(18 + 120*e + 251*e^2 - (36*I)*e*Pi - (210*I)*e^2*Pi + 
           39*e^2*Pi^2))/9 - (8*(-36*e - 327*e^2 + (87*I)*e^2*Pi + 
           4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(36 + 48*e + 11*e^2 - (72*I)*e*Pi - (96*I)*e^2*Pi + 168*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*(9*e + 6*e^2 - (18*I)*e^2*Pi + e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(6 + 7*e - (12*I)*Pi - (50*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 - (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*
          RATIO[x^2])/9 - ((8*I)/3)*RATIO[x^(-2)]*((3*I)*e*Pi^2 - 
          (8*I)*e^2*Pi^2 + 2*e^2*Pi^3 + (30*I)*e^2*Zeta[3]))/Nc + 
      Nc*((16*(-126*e - 498*e^2 + (261*I)*e^2*Pi + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*(-99*e - 378*e^2 + (198*I)*e^2*Pi + 
           2*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*(36 + 258*e + 1003*e^2 - (252*I)*e*Pi - (1362*I)*e^2*Pi + 
           72*e^2*Pi^2)*RATIO[x])/27 - (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*
          RATIO[x^2])/9 - ((8*I)/3)*RATIO[x^(-2)]*((33*I)*e*Pi^2 + 
          (16*I)*e^2*Pi^2 + 22*e^2*Pi^3 + (330*I)*e^2*Zeta[3]) + 
        ((4*I)/9)*RATIO[x^(-1)]*(-396*I - (1776*I)*e - (6649*I)*e^2 - 
          792*e*Pi - 3552*e^2*Pi + (216*I)*e*Pi^2 - (894*I)*e^2*Pi^2 + 
          144*e^2*Pi^3 + (2160*I)*e^2*Zeta[3]) + 
        (4*(-234 - 396*e - 703*e^2 + (468*I)*e*Pi + (756*I)*e^2*Pi + 
           54*e*Pi^2 - 621*e^2*Pi^2 - (36*I)*e^2*Pi^3 + 540*e^2*Zeta[3]))/
         9))) + G[0, 0, x]*(Nf^2*((-8*e^2)/9 + (16*e^2*RATIO[x^(-1)])/9) + 
    ((16*I)/9)*RATIO[x^(-1)]*(-18*Pi - 168*e*Pi - 1162*e^2*Pi + 
      (261*I)*e*Pi^2 + (954*I)*e^2*Pi^2 + 54*e^2*Pi^3 + 
      (2592*I)*e^2*Zeta[3]) + (4*(-324 - 1152*e - 4038*e^2 + (540*I)*e*Pi + 
       (1683*I)*e^2*Pi + 186*e*Pi^2 - 326*e^2*Pi^2 + (141*I)*e^2*Pi^3 + 
       2376*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi - 
       30*e*Pi^2 + 472*e^2*Pi^2 - (177*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 - 
    (2*(4320 + 61860*e + 486310*e^2 + (6840*I)*Pi + (24900*I)*e*Pi + 
       (236740*I)*e^2*Pi + 2160*Pi^2 - 22020*e*Pi^2 - 47230*e^2*Pi^2 + 
       (6480*I)*e*Pi^3 + (9720*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 23760*e*Zeta[3] - 
       160920*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[(1 - x)^(-1)]*(17280 + 142680*e + 906580*e^2 + (7920*I)*Pi - 
       (22800*I)*e*Pi - (271700*I)*e^2*Pi + 2160*Pi^2 - 13620*e*Pi^2 - 
       17000*e^2*Pi^2 + (6480*I)*e*Pi^3 + (1470*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] - 83160*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x]*(5400 + 55320*e + 393680*e^2 - (3960*I)*Pi - (2220*I)*e*Pi + 
       (5640*I)*e^2*Pi - 4320*Pi^2 - 5940*e*Pi^2 + 5610*e^2*Pi^2 - 
       (6840*I)*e*Pi^3 + (4290*I)*e^2*Pi^3 + 333*e^2*Pi^4 - 23760*e*Zeta[3] - 
       (185040*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 - (150*I)*e*Pi^3 + 
         1260*e*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*(-2160 - 11988*e - 
         51762*e^2 + (4896*I)*e*Pi + (23760*I)*e^2*Pi + 468*e*Pi^2 - 
         2756*e^2*Pi^2 + (819*I)*e^2*Pi^3 - 1248*e^2*Zeta[3]))/27 + 
      (2*(-540 - 1782*e - 5889*e^2 + (1080*I)*e*Pi + (3474*I)*e^2*Pi + 
         36*e*Pi^2 - 878*e^2*Pi^2 + (63*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + ((16*I)/9)*RATIO[x^(-1)]*
       ((-I)*e^2 + (45*I)*e*Pi^2 + (156*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (450*I)*e^2*Zeta[3]) + (2*(-900 - 5670*e - 25551*e^2 + 
         (1992*I)*e*Pi + (10578*I)*e^2*Pi + 504*e*Pi^2 + 322*e^2*Pi^2 + 
         (12*I)*e^2*Pi^3 + 3216*e^2*Zeta[3]))/9 + 
      (RATIO[x]*((-3960*I)*Pi - (11640*I)*e*Pi - (29960*I)*e^2*Pi - 
         2160*Pi^2 - 1320*e*Pi^2 + 840*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
         (3300*I)*e^2*Pi^3 + 891*e^2*Pi^4 + 83160*e^2*Zeta[3] - 
         (22320*I)*e^2*Pi*Zeta[3]))/135) + 
    Nf*(((2*e*RATIO[x^2]*(6*Pi^2 - 17*e*Pi^2 + (30*I)*e*Pi^3 - 
           252*e*Zeta[3]))/27 + (4*e*RATIO[x]*((18*I)*Pi + (21*I)*e*Pi + 
           6*Pi^2 + 4*e*Pi^2 + (30*I)*e*Pi^3 - 252*e*Zeta[3]))/27 - 
        ((8*I)/3)*RATIO[x^(-1)]*((3*I)*e*Pi^2 + (3*I)*e^2*Pi^2 + 2*e^2*Pi^3 + 
          (30*I)*e^2*Zeta[3]) + (108 + 90*e - 129*e^2 - (216*I)*e*Pi - 
          (162*I)*e^2*Pi + 24*e*Pi^2 + 274*e^2*Pi^2 + (36*I)*e^2*Pi^3 + 
          288*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-108 - 1170*e - 6009*e^2 + (360*I)*e*Pi + 
           (3372*I)*e^2*Pi + 48*e*Pi^2 - 160*e^2*Pi^2 + (72*I)*e^2*Pi^3 + 
           576*e^2*Zeta[3]))/27 + (-36 - 534*e - 3251*e^2 + (168*I)*e*Pi + 
          (1894*I)*e^2*Pi + 60*e*Pi^2 + 276*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 
          648*e^2*Zeta[3])/9)/Nc + 
      Nc*((2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 + (110*I)*e*Pi^3 - 
           924*e*Zeta[3]))/9 + (1332 + 8790*e + 40551*e^2 - (2736*I)*e*Pi - 
          (14030*I)*e^2*Pi - 516*e*Pi^2 + 280*e^2*Pi^2 + (222*I)*e^2*Pi^3 - 
          4200*e^2*Zeta[3])/9 + (4*RATIO[x]*((36*I)*Pi + (258*I)*e*Pi + 
           (1003*I)*e^2*Pi + 18*e*Pi^2 - 44*e^2*Pi^2 + (60*I)*e^2*Pi^3 - 
           1008*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-1)]*
         ((-4*I)*e^2 + (99*I)*e*Pi^2 + (411*I)*e^2*Pi^2 + 66*e^2*Pi^3 + 
          (990*I)*e^2*Zeta[3]) + (1188 + 4734*e + 16293*e^2 - (2376*I)*e*Pi - 
          (9270*I)*e^2*Pi - 48*e*Pi^2 + 1958*e^2*Pi^2 - (90*I)*e^2*Pi^3 + 
          480*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(1404 + 7254*e + 29229*e^2 - (2916*I)*e*Pi - 
           (11460*I)*e^2*Pi - 96*e*Pi^2 + 2182*e^2*Pi^2 - (180*I)*e^2*Pi^3 + 
           960*e^2*Zeta[3]))/27))) + G[1, 1, 0, x]*
   ((-16*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(30 + 163*e - (96*I)*Pi + (54*I)*e*Pi + 43*e*Pi^2)*RATIO[x^2])/9 + 
    (4*RATIO[x]*(396 + 786*e + 9728*e^2 - (216*I)*Pi - (1584*I)*e*Pi - 
       (5274*I)*e^2*Pi + 756*e*Pi^2 + 1419*e^2*Pi^2 + (1818*I)*e^2*Pi^3 - 
       4320*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
      (6*e - 41*e^2 - (78*I)*e*Pi - (958*I)*e^2*Pi - 114*e*Pi^2 + 
       5*e^2*Pi^2 + (66*I)*e^2*Pi^3 - 1626*e^2*Zeta[3]))/9 - 
    ((4*I)/27)*RATIO[x^(-2)]*(396*I + (1512*I)*e + (5437*I)*e^2 + 1728*Pi - 
      684*e*Pi - 300*e^2*Pi - (3834*I)*e*Pi^2 + (2931*I)*e^2*Pi^2 + 
      1134*e^2*Pi^3 - (2232*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (1692*I + (2934*I)*e + (5404*I)*e^2 + 2808*Pi - 1944*e*Pi - 186*e^2*Pi + 
      (666*I)*e*Pi^2 + (10239*I)*e^2*Pi^2 + 1134*e^2*Pi^3 + 
      (13968*I)*e^2*Zeta[3]) + (4*(-720 - 9642*e - 69032*e^2 - (432*I)*Pi + 
       (8280*I)*e*Pi + (40152*I)*e^2*Pi - 252*e*Pi^2 + 5013*e^2*Pi^2 - 
       (1476*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 + 
    Nc^2*((880*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + ((16*I)/9)*e*Pi*(33 + 84*e + (11*I)*e*Pi + 
        3*e*Pi^2)*RATIO[x] - (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/
       9 + (4*RATIO[x^(-1)]*((540*I)*Pi - (978*I)*e*Pi - (4082*I)*e^2*Pi - 
         630*e*Pi^2 + 1021*e^2*Pi^2 - 2700*e^2*Zeta[3]))/9 - 
      (8*RATIO[x^(-2)]*((180*I)*Pi - (36*I)*e*Pi - (101*I)*e^2*Pi - 
         210*e*Pi^2 + 42*e^2*Pi^2 - 900*e^2*Zeta[3]))/9 - 
      (16*((18*I)*Pi - (114*I)*e*Pi - (341*I)*e^2*Pi - 21*e*Pi^2 + 
         123*e^2*Pi^2 - 90*e^2*Zeta[3]))/3) + 
    Nf*(((-16*e*Pi*(-3*I - (37*I)*e + 3*e*Pi))/3 + (80*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*((-138*I)*e*Pi - (173*I)*e^2*Pi + 
           155*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (8*e*Pi*(-6*I - (25*I)*e + 5*e*Pi)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9 + 
        (4*RATIO[x^(-2)]*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 
           42*e*Pi^2 + 112*e^2*Pi^2 - 180*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-464*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (8*e*Pi*(-18*I - (187*I)*e + 9*e*Pi)*RATIO[x])/
         9 + (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/9 - 
        (16*RATIO[x^(-1)]*((108*I)*Pi - (282*I)*e*Pi - (1437*I)*e^2*Pi - 
           126*e*Pi^2 + 296*e^2*Pi^2 - 540*e^2*Zeta[3]))/9 + 
        (8*((18*I)*Pi - (138*I)*e*Pi - (386*I)*e^2*Pi - 21*e*Pi^2 + 
           148*e^2*Pi^2 - 90*e^2*Zeta[3]))/3 - 
        (4*RATIO[x^(-2)]*((-396*I)*Pi - (192*I)*e*Pi + (59*I)*e^2*Pi + 
           462*e*Pi^2 + 224*e^2*Pi^2 + 1980*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*((4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - 
       (133*I)*e^2*Pi - 96*e*Pi^2 + 395*e^2*Pi^2 + (387*I)*e^2*Pi^3 - 
       180*e^2*Zeta[3]))/27 + (8*((66*I)*e*Pi + (133*I)*e^2*Pi - 
       75*e^2*Pi^2 - (87*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) - (4*RATIO[x^(-2)]*((-1080*I)*Pi - 
       (6210*I)*e*Pi - (31920*I)*e^2*Pi + 360*Pi^2 + 1050*e*Pi^2 + 
       6125*e^2*Pi^2 + (150*I)*e*Pi^3 + (2585*I)*e^2*Pi^3 + 987*e^2*Pi^4 + 
       8640*e*Zeta[3] - 8280*e^2*Zeta[3] + (14880*I)*e^2*Pi*Zeta[3]))/45 + 
    (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi - 
       (29640*I)*e*Pi - (112200*I)*e^2*Pi + 1320*e*Pi^2 - 11720*e^2*Pi^2 - 
       (1800*I)*e*Pi^3 + (1500*I)*e^2*Pi^3 + 1821*e^2*Pi^4 + 
       28080*e*Zeta[3] - 72360*e^2*Zeta[3] + (38880*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(4140 + 31320*e + 180665*e^2 - (3240*I)*Pi - 
       (10800*I)*e*Pi + (6840*I)*e^2*Pi + 1080*Pi^2 - 29820*e*Pi^2 - 
       124790*e^2*Pi^2 - (450*I)*e*Pi^3 - (27495*I)*e^2*Pi^3 + 
       3066*e^2*Pi^4 + 20520*e*Zeta[3] - 93060*e^2*Zeta[3] + 
       (50040*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*(-1260 - 94620*e - 825020*e^2 - (9000*I)*Pi - (30120*I)*e*Pi - 
       (55480*I)*e^2*Pi + 4320*Pi^2 - 1410*e*Pi^2 + 41360*e^2*Pi^2 + 
       (5040*I)*e*Pi^3 - (36480*I)*e^2*Pi^3 + 3969*e^2*Pi^4 + 
       19440*e*Zeta[3] + 107640*e^2*Zeta[3] + (187200*I)*e^2*Pi*Zeta[3]))/
     135 + (RATIO[x]*(-10800 - 106920*e - 765540*e^2 - (7920*I)*Pi - 
       (20520*I)*e*Pi - (69080*I)*e^2*Pi + 2160*Pi^2 - 14520*e*Pi^2 + 
       10420*e^2*Pi^2 + (13320*I)*e*Pi^3 - (12540*I)*e^2*Pi^3 + 
       10839*e^2*Pi^4 - 17280*e*Zeta[3] + 166320*e^2*Zeta[3] + 
       (341280*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (4*e^2*RATIO[x]*((385*I)*Pi^3 + 26*Pi^4 - 2310*Zeta[3] + 
         (1080*I)*Pi*Zeta[3]))/45 - (4*e*((-60*I)*Pi^3 - (920*I)*e*Pi^3 + 
         53*e*Pi^4 + 360*Zeta[3] + 5520*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
       15 - (4*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (12*I)*e^2*Pi^3 + 
         53*e^2*Pi^4 + 360*e*Zeta[3] - 72*e^2*Zeta[3] + 
         (360*I)*e^2*Pi*Zeta[3]))/9 + 
      (2*RATIO[x^(-1)]*((-180*I)*e*Pi^3 - (1234*I)*e^2*Pi^3 + 159*e^2*Pi^4 + 
         1080*e*Zeta[3] + 7404*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/9) + 
    Nf*((((44*I)/3)*e^2*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((128*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (160*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 960*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/45)/
       Nc + Nc*((104*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (2*e*((-60*I)*Pi^3 - (1230*I)*e*Pi^3 + 53*e*Pi^4 + 360*Zeta[3] + 
           7380*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/15 - 
        (8*RATIO[x^(-1)]*((-180*I)*e*Pi^3 - (1675*I)*e^2*Pi^3 + 
           159*e^2*Pi^4 + 1080*e*Zeta[3] + 10050*e^2*Zeta[3] + 
           (1080*I)*e^2*Pi*Zeta[3]))/45 + 
        (2*RATIO[x^(-2)]*((-660*I)*e*Pi^3 - (320*I)*e^2*Pi^3 + 583*e^2*Pi^4 + 
           3960*e*Zeta[3] + 1920*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
         45))) + G[1, 1, x]*
   ((4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi + 
       60*e*Pi^2 - 86*e^2*Pi^2 - (207*I)*e^2*Pi^3 - 252*e^2*Zeta[3]))/27 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (8*RATIO[(1 - x)^(-1)]*((-60*I)*e*Pi + (410*I)*e^2*Pi - 180*Pi^2 - 
       30*e^2*Pi^2 + (420*I)*e*Pi^3 + (930*I)*e^2*Pi^3 + 217*e^2*Pi^4 - 
       2160*e*Zeta[3] + 4980*e^2*Zeta[3] + (9420*I)*e^2*Pi*Zeta[3]))/45 + 
    (4*RATIO[x^(-1)]*(-4140 + 13680*e + 221500*e^2 + (9540*I)*Pi + 
       (27330*I)*e*Pi + (13420*I)*e^2*Pi - 4320*Pi^2 + 12810*e*Pi^2 + 
       65435*e^2*Pi^2 - (11430*I)*e*Pi^3 + (12015*I)*e^2*Pi^3 + 
       2397*e^2*Pi^4 - 15120*e*Zeta[3] + 121500*e^2*Zeta[3] - 
       (79560*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*(2970 + 27000*e + 168150*e^2 - (12420*I)*Pi - 
       (54000*I)*e*Pi - (219075*I)*e^2*Pi + 7920*Pi^2 + 2370*e*Pi^2 + 
       11225*e^2*Pi^2 + (8730*I)*e*Pi^3 + (11445*I)*e^2*Pi^3 + 
       3468*e^2*Pi^4 + 106920*e*Zeta[3] - 72720*e^2*Zeta[3] + 
       (84960*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(-2700 - 25800*e - 185930*e^2 - (1980*I)*Pi - (5130*I)*e*Pi - 
       (17240*I)*e^2*Pi + 1080*Pi^2 - 1650*e*Pi^2 - 4625*e^2*Pi^2 + 
       (3780*I)*e*Pi^3 - (4125*I)*e^2*Pi^3 + 2739*e^2*Pi^4 + 6480*e*Zeta[3] + 
       11880*e^2*Zeta[3] + (100800*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*(-540 + 63660*e + 579775*e^2 + (11520*I)*Pi + (48630*I)*e*Pi + 
       (145910*I)*e^2*Pi - 3240*Pi^2 + 12990*e*Pi^2 + 78545*e^2*Pi^2 - 
       (7380*I)*e*Pi^3 + (17025*I)*e^2*Pi^3 + 714*e^2*Pi^4 + 
       15120*e*Zeta[3] + 104400*e^2*Zeta[3] - (128520*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((176*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
      (40*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
      (4*e*((-180*I)*Pi^3 + (940*I)*e*Pi^3 + 161*e*Pi^4 + 1080*Zeta[3] - 
         5640*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/15 + 
      (2*RATIO[x^(-1)]*((-180*I)*e*Pi^3 + (246*I)*e^2*Pi^3 + 161*e^2*Pi^4 + 
         1080*e*Zeta[3] - 1476*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/3 - 
      (4*RATIO[x^(-2)]*((-180*I)*e*Pi^3 + (36*I)*e^2*Pi^3 + 161*e^2*Pi^4 + 
         1080*e*Zeta[3] - 216*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/9) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((4*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 - (56*I)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (2*RATIO[x^(-2)]*((-180*I)*e*Pi^3 + (480*I)*e^2*Pi^3 + 161*e^2*Pi^4 + 
           1080*e*Zeta[3] - 2880*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/45)/
       Nc + Nc*(((56*I)/9)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((44*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (2*e*((-180*I)*Pi^3 + (1120*I)*e*Pi^3 + 161*e*Pi^4 + 1080*Zeta[3] - 
           6720*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/15 - 
        (8*RATIO[x^(-1)]*((-180*I)*e*Pi^3 + (360*I)*e^2*Pi^3 + 161*e^2*Pi^4 + 
           1080*e*Zeta[3] - 2160*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/15 + 
        (2*RATIO[x^(-2)]*((-1980*I)*e*Pi^3 - (960*I)*e^2*Pi^3 + 
           1771*e^2*Pi^4 + 11880*e*Zeta[3] + 5760*e^2*Zeta[3] + 
           (3960*I)*e^2*Pi*Zeta[3]))/45))) + 
  G[1, 0, x]*((4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - 
       (133*I)*e^2*Pi + 48*e*Pi^2 + 233*e^2*Pi^2 + (177*I)*e^2*Pi^3 - 
       1620*e^2*Zeta[3]))/27 + (8*((-72*I)*e*Pi - (177*I)*e^2*Pi - 
       12*e*Pi^2 + 35*e^2*Pi^2 - (22*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*(-600*e - 4028*e^2 + 
       (8208*I)*e*Pi + (67896*I)*e^2*Pi - 432*Pi^2 + 2400*e*Pi^2 - 
       2360*e^2*Pi^2 + (720*I)*e*Pi^3 + (7656*I)*e^2*Pi^3 + 309*e^2*Pi^4 - 
       8208*e*Zeta[3] + 17352*e^2*Zeta[3] + (14256*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-2)]*((1980*I)*Pi + (7560*I)*e*Pi + (27185*I)*e^2*Pi + 
       4320*Pi^2 - 6840*e*Pi^2 - 28560*e^2*Pi^2 - (2250*I)*e*Pi^3 - 
       (3435*I)*e^2*Pi^3 + 4959*e^2*Pi^4 + 19440*e*Zeta[3] - 
       48600*e^2*Zeta[3] - (47880*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-1)]*(-4140 - 31320*e - 180665*e^2 - (2340*I)*Pi - 
       (36270*I)*e*Pi - (216040*I)*e^2*Pi + 3420*Pi^2 - 3540*e*Pi^2 - 
       7985*e^2*Pi^2 - (3150*I)*e*Pi^3 - (13785*I)*e^2*Pi^3 + 4344*e^2*Pi^4 + 
       14040*e*Zeta[3] - 80100*e^2*Zeta[3] - (64080*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(3600 + 35640*e + 255180*e^2 - (2640*I)*Pi - (1480*I)*e*Pi + 
       (3720*I)*e^2*Pi - 3600*Pi^2 - 5280*e*Pi^2 - 24380*e^2*Pi^2 - 
       (5160*I)*e*Pi^3 - (9020*I)*e^2*Pi^3 + 183*e^2*Pi^4 - 30240*e*Zeta[3] + 
       15840*e^2*Zeta[3] - (144000*I)*e^2*Pi*Zeta[3]))/45 + 
    (2*(1260 + 94620*e + 825020*e^2 + (14400*I)*Pi + (74400*I)*e*Pi + 
       (437020*I)*e^2*Pi + 720*Pi^2 - 59370*e*Pi^2 - 296320*e^2*Pi^2 - 
       (7560*I)*e*Pi^3 - (39240*I)*e^2*Pi^3 + 5499*e^2*Pi^4 + 
       6480*e*Zeta[3] - 383040*e^2*Zeta[3] - (172080*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((-8*((-450*I)*e*Pi - (2250*I)*e^2*Pi + 445*e^2*Pi^2 - 
         (13*I)*e^2*Pi^3)*RATIO[(1 - x)^(-1)])/9 + 
      (8*((-90*I)*e*Pi - (282*I)*e^2*Pi + 90*e^2*Pi^2 - I*e^2*Pi^3))/
       (9*(-1 + RATIO[x])^2) + (4*e*RATIO[x^2]*(30*Pi^2 - 11*e*Pi^2 + 
         (60*I)*e*Pi^3 - 720*e*Zeta[3]))/27 + 
      (4*RATIO[x]*((990*I)*Pi + (2910*I)*e*Pi + (7490*I)*e^2*Pi + 
         330*e*Pi^2 - 360*e^2*Pi^2 + (180*I)*e*Pi^3 + (330*I)*e^2*Pi^3 + 
         153*e^2*Pi^4 - 17820*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*((1800*I)*Pi + (3390*I)*e*Pi + (6600*I)*e^2*Pi + 180*Pi^2 - 
         2340*e*Pi^2 - 5870*e^2*Pi^2 - (180*I)*e*Pi^3 + (120*I)*e^2*Pi^3 + 
         123*e^2*Pi^4 + 1080*e*Zeta[3] - 10440*e^2*Zeta[3] - 
         (3240*I)*e^2*Pi*Zeta[3]))/45 + 
      (4*RATIO[x^(-2)]*(180*Pi^2 - 36*e*Pi^2 - 101*e^2*Pi^2 - 
         (180*I)*e*Pi^3 + (36*I)*e^2*Pi^3 + 123*e^2*Pi^4 + 1080*e*Zeta[3] - 
         216*e^2*Zeta[3] - (3240*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*((2160*I)*Pi + (8208*I)*e*Pi + (29460*I)*e^2*Pi + 
         540*Pi^2 - 2418*e*Pi^2 - 9554*e^2*Pi^2 - (540*I)*e*Pi^3 - 
         (102*I)*e^2*Pi^3 + 369*e^2*Pi^4 + 3240*e*Zeta[3] - 
         10188*e^2*Zeta[3] - (9720*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((-8*((-36*I)*e*Pi - (327*I)*e^2*Pi + 34*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*((-3*I)*e*Pi - (2*I)*e^2*Pi + 
           3*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi - 6*Pi^2 - e*Pi^2 - 
           (12*I)*e*Pi^3 + 144*e*Zeta[3]))/27 + 
        (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 - (12*I)*e*Pi^3 + 
           144*e*Zeta[3]))/27 - ((4*I)/9)*(-18*Pi - 120*e*Pi - 251*e^2*Pi - 
          (18*I)*e*Pi^2 - (164*I)*e^2*Pi^2 + 3*e^2*Pi^3 - 
          (72*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
         (108*Pi + 144*e*Pi + 33*e^2*Pi + (210*I)*e*Pi^2 + (269*I)*e^2*Pi^2 + 
          84*e^2*Pi^3 + (1044*I)*e^2*Zeta[3]) - 
        (2*RATIO[x^(-2)]*(180*Pi^2 - 480*e*Pi^2 - 725*e^2*Pi^2 - 
           (180*I)*e*Pi^3 + (480*I)*e^2*Pi^3 + 123*e^2*Pi^4 + 
           1080*e*Zeta[3] - 2880*e^2*Zeta[3] - (3240*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*(((-8*I)/9)*(252*e*Pi + 996*e^2*Pi + (249*I)*e^2*Pi^2 + 
          4*e^2*Pi^3)*RATIO[(1 - x)^(-1)] + 
        (((8*I)/9)*(99*e*Pi + 378*e^2*Pi + (99*I)*e^2*Pi^2 + e^2*Pi^3))/
         (-1 + RATIO[x])^2 + (2*e*RATIO[x^2]*(-22*Pi^2 - 7*e*Pi^2 - 
           (44*I)*e*Pi^3 + 528*e*Zeta[3]))/9 + 
        (4*RATIO[x]*((-36*I)*Pi - (258*I)*e*Pi - (1003*I)*e^2*Pi - 
           18*e*Pi^2 + 77*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 792*e^2*Zeta[3]))/27 - 
        (2*((2340*I)*Pi + (3960*I)*e*Pi + (7030*I)*e^2*Pi + 180*Pi^2 - 
           2940*e*Pi^2 - 6620*e^2*Pi^2 - (180*I)*e*Pi^3 + (150*I)*e^2*Pi^3 + 
           123*e^2*Pi^4 + 1080*e*Zeta[3] - 12960*e^2*Zeta[3] - 
           (3240*I)*e^2*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^(-1)]*((1980*I)*Pi + (8880*I)*e*Pi + (33245*I)*e^2*Pi + 
           360*Pi^2 - 2260*e*Pi^2 - 10710*e^2*Pi^2 - (360*I)*e*Pi^3 - 
           (50*I)*e^2*Pi^3 + 246*e^2*Pi^4 + 2160*e*Zeta[3] - 
           9600*e^2*Zeta[3] - (6480*I)*e^2*Pi*Zeta[3]))/45 - 
        (2*RATIO[x^(-2)]*(1980*Pi^2 + 960*e*Pi^2 - 295*e^2*Pi^2 - 
           (1980*I)*e*Pi^3 - (960*I)*e^2*Pi^3 + 1353*e^2*Pi^4 + 
           11880*e*Zeta[3] + 5760*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3]))/
         135))) + 384*e*Zeta[5] + (12928*e^2*Zeta[5])/3 - 
  (3392*I)*e^2*Pi*Zeta[5] + 
  (RATIO[x^2]*(1620*Pi^2 + 5760*e*Pi^2 + 20190*e^2*Pi^2 + (660*I)*e*Pi^3 + 
     (1330*I)*e^2*Pi^3 - 12*e*Pi^4 + 447*e^2*Pi^4 + (1216*I)*e^2*Pi^5 + 
     5640*e*Zeta[3] + 13280*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (3600*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 - ((2*I)/135)*RATIO[x^(-1)]*(180*Pi + 540*e*Pi + 970*e^2*Pi - 
    (5580*I)*Pi^2 - (34470*I)*e*Pi^2 - (186805*I)*e^2*Pi^2 - 3600*Pi^3 - 
    6960*e*Pi^3 - 7070*e^2*Pi^3 - (7632*I)*e*Pi^4 - (21636*I)*e^2*Pi^4 + 
    2862*e^2*Pi^5 - (51840*I)*Zeta[3] - (41040*I)*e*Zeta[3] + 
    (24660*I)*e^2*Zeta[3] + 28080*e*Pi*Zeta[3] - 11160*e^2*Pi*Zeta[3] - 
    (28800*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
  (2*((2820*I)*e*Pi^3 + (6640*I)*e^2*Pi^3 + 612*e*Pi^4 - 1509*e^2*Pi^4 + 
     (1392*I)*e^2*Pi^5 - 16920*e*Zeta[3] - 39840*e^2*Zeta[3] + 
     (17280*I)*e*Pi*Zeta[3] + (6660*I)*e^2*Pi*Zeta[3] + 
     12420*e^2*Pi^2*Zeta[3] + 110160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  RATIO[x]*(40*Pi^2 + (3596*e*Pi^2)/9 + (76760*e^2*Pi^2)/27 - 
    ((88*I)/9)*Pi^3 + ((964*I)/27)*e*Pi^3 + ((14792*I)/81)*e^2*Pi^3 - 
    (152*Pi^4)/15 - (418*e*Pi^4)/27 - (14107*e^2*Pi^4)/405 - 
    ((1156*I)/45)*e*Pi^5 + ((44*I)/9)*e^2*Pi^5 - (3088*e^2*Pi^6)/405 + 
    (176*Zeta[3])/3 + 520*e*Zeta[3] + (77176*e^2*Zeta[3])/27 - 
    (96*I)*Pi*Zeta[3] - ((704*I)/3)*e*Pi*Zeta[3] + 
    ((1040*I)/9)*e^2*Pi*Zeta[3] - 320*e*Pi^2*Zeta[3] - 
    (352*e^2*Pi^2*Zeta[3])/9 - ((1336*I)/3)*e^2*Pi^3*Zeta[3] + 
    592*e^2*Zeta[3]^2 + 384*e*Zeta[5] - (3080*e^2*Zeta[5])/3 - 
    (8256*I)*e^2*Pi*Zeta[5]) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*Pi + (5040*I)*e*Pi + (6840*I)*e^2*Pi - 
     11160*e*Pi^2 - 65460*e^2*Pi^2 - (23760*I)*Pi^3 + (11040*I)*e*Pi^3 + 
     (321380*I)*e^2*Pi^3 - 4104*Pi^4 + 19344*e*Pi^4 + 23414*e^2*Pi^4 - 
     (5724*I)*e*Pi^5 + (20616*I)*e^2*Pi^5 - 3043*e^2*Pi^6 - 47520*Zeta[3] - 
     424080*e*Zeta[3] - 2710080*e^2*Zeta[3] - (49680*I)*e*Pi*Zeta[3] + 
     (289800*I)*e^2*Pi*Zeta[3] - 129600*e*Pi^2*Zeta[3] + 
     402120*e^2*Pi^2*Zeta[3] - (65880*I)*e^2*Pi^3*Zeta[3] + 
     239760*e^2*Zeta[3]^2 + 155520*e*Zeta[5] + 987120*e^2*Zeta[5] - 
     (1373760*I)*e^2*Pi*Zeta[5]))/405 + 
  Nc^2*((2*e*RATIO[x^2]*(-420*Pi^4 + 154*e*Pi^4 - (255*I)*e*Pi^5 - 
       (5400*I)*Pi*Zeta[3] + (1980*I)*e*Pi*Zeta[3] + 4500*e*Pi^2*Zeta[3] + 
       32400*e*Zeta[5]))/405 - ((2*I)/135)*RATIO[x^(-1)]*
     (30*I + (160*I)*e + (560*I)*e^2 - (1800*I)*Pi^2 - (8640*I)*e*Pi^2 - 
      (33195*I)*e^2*Pi^2 - 1800*Pi^3 - 3240*e*Pi^3 - 7270*e^2*Pi^3 - 
      (1590*I)*e*Pi^4 - (2502*I)*e^2*Pi^4 + 750*e^2*Pi^5 - 
      (10800*I)*Zeta[3] - (19440*I)*e*Zeta[3] - (76020*I)*e^2*Zeta[3] + 
      10800*e*Pi*Zeta[3] - 23760*e^2*Pi*Zeta[3] + (19800*I)*e^2*Pi^2*
       Zeta[3] - (70200*I)*e^2*Zeta[5]) + 
    (4*((150*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 135*e^2*Pi^4 - I*e^2*Pi^5 - 
       900*e*Zeta[3] - 2820*e^2*Zeta[3] - 110*e^2*Pi^2*Zeta[3] + 
       180*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((2700*I)*Pi + (14310*I)*e*Pi + (57165*I)*e^2*Pi - 
       2700*e*Pi^2 - 14310*e^2*Pi^2 + (4560*I)*e*Pi^3 + (20350*I)*e^2*Pi^3 - 
       4016*e^2*Pi^4 - (78*I)*e^2*Pi^5 - 27000*e*Zeta[3] - 
       135000*e^2*Zeta[3] + (4440*I)*e^2*Pi*Zeta[3] - 8580*e^2*Pi^2*Zeta[3] + 
       14040*e^2*Zeta[5]))/135 + (-3000 - 20950*e - 99485*e^2 + 
      (10800*I)*Pi + (59940*I)*e*Pi + (246570*I)*e^2*Pi + 4500*Pi^2 + 
      14250*e*Pi^2 + 47365*e^2*Pi^2 - (3600*I)*Pi^3 + (2340*I)*e*Pi^3 + 
      (28100*I)*e^2*Pi^3 + 3180*e*Pi^4 - 2973*e^2*Pi^4 + (1356*I)*e^2*Pi^5 + 
      21600*Zeta[3] - 13320*e*Zeta[3] - 132300*e^2*Zeta[3] + 
      (21600*I)*e*Pi*Zeta[3] - (47640*I)*e^2*Pi*Zeta[3] - 
      55440*e^2*Pi^2*Zeta[3] + 166320*e^2*Zeta[5])/135 + 
    RATIO[x]*(-22186/81 - (241877*e)/243 - (5163821*e^2)/1458 - 
      ((2696*I)/27)*Pi - ((34660*I)/81)*e*Pi - ((425450*I)/243)*e^2*Pi + 
      (134*Pi^2)/27 + (4786*e*Pi^2)/81 + (91589*e^2*Pi^2)/243 - 
      ((88*I)/9)*Pi^3 - ((656*I)/27)*e*Pi^3 - ((1768*I)/81)*e^2*Pi^3 + 
      (74*Pi^4)/45 + (517*e*Pi^4)/135 + (9571*e^2*Pi^4)/405 + 
      ((46*I)/45)*e*Pi^5 - ((671*I)/540)*e^2*Pi^5 - (353*e^2*Pi^6)/315 + 
      (704*Zeta[3])/9 + (18544*e*Zeta[3])/27 + (209456*e^2*Zeta[3])/81 + 
      (8*I)*Pi*Zeta[3] - ((1496*I)/9)*e*Pi*Zeta[3] + 
      ((17864*I)/27)*e^2*Pi*Zeta[3] + (452*e*Pi^2*Zeta[3])/9 + 
      88*e^2*Pi^2*Zeta[3] + ((8*I)/9)*e^2*Pi^3*Zeta[3] - 
      (1480*e^2*Zeta[3]^2)/9 - 312*e*Zeta[5] + (2464*e^2*Zeta[5])/5 - 
      (328*I)*e^2*Pi*Zeta[5])) + 
  Nf*(Nc*((e*RATIO[x^2]*(308*Pi^4 + 98*e*Pi^4 + (187*I)*e*Pi^5 + 
         (3960*I)*Pi*Zeta[3] + (1260*I)*e*Pi*Zeta[3] - 3300*e*Pi^2*Zeta[3] - 
         23760*e*Zeta[5]))/135 + (7140 + 53590*e + 264825*e^2 - 
        (23760*I)*Pi - (148140*I)*e*Pi - (645810*I)*e^2*Pi - 6660*Pi^2 - 
        12750*e*Pi^2 - 3555*e^2*Pi^2 + (4680*I)*Pi^3 - (5640*I)*e*Pi^3 - 
        (39800*I)*e^2*Pi^3 - 4134*e*Pi^4 + 6408*e^2*Pi^4 - 
        (1926*I)*e^2*Pi^5 - 28080*Zeta[3] + 32400*e*Zeta[3] + 
        216060*e^2*Zeta[3] - (28080*I)*e*Pi*Zeta[3] + (97440*I)*e^2*Pi*
         Zeta[3] + 57240*e^2*Pi^2*Zeta[3] - 193320*e^2*Zeta[5])/270 + 
      (RATIO[x]*(872820 + 3535950*e + 13233845*e^2 + (295920*I)*Pi + 
         (1509480*I)*e*Pi + (6603420*I)*e^2*Pi - 10800*Pi^2 - 300420*e*Pi^2 - 
         1856190*e^2*Pi^2 + (25920*I)*Pi^3 + (114480*I)*e*Pi^3 + 
         (229680*I)*e^2*Pi^3 - 216*e*Pi^4 - 28620*e^2*Pi^4 + 
         (14742*I)*e^2*Pi^5 + 25920*Zeta[3] - 2095200*e*Zeta[3] - 
         7896240*e^2*Zeta[3] + (984960*I)*e*Pi*Zeta[3] - 
         (172800*I)*e^2*Pi*Zeta[3] - 803520*e^2*Pi^2*Zeta[3] - 
         139968*e^2*Zeta[5]))/14580 - (RATIO[(1 - x)^(-1)]*
        ((-5940*I)*Pi - (35550*I)*e*Pi - (150585*I)*e^2*Pi + 5940*e*Pi^2 + 
         35550*e^2*Pi^2 - (5160*I)*e*Pi^3 - (15290*I)*e^2*Pi^3 + 
         4572*e^2*Pi^4 + (16*I)*e^2*Pi^5 + 30240*e*Zeta[3] + 
         119520*e^2*Zeta[3] - (5280*I)*e^2*Pi*Zeta[3] + 
         3840*e^2*Pi^2*Zeta[3] - 7200*e^2*Zeta[5]))/135 + 
      (2*((-990*I)*e*Pi^3 - (3780*I)*e^2*Pi^3 + 891*e^2*Pi^4 + 
         (2*I)*e^2*Pi^5 + 5940*e*Zeta[3] + 22680*e^2*Zeta[3] + 
         480*e^2*Pi^2*Zeta[3] - 900*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) + 
      ((2*I)/135)*RATIO[x^(-1)]*(60*I + (380*I)*e + (1500*I)*e^2 - 
        (1980*I)*Pi^2 - (10860*I)*e*Pi^2 - (44115*I)*e^2*Pi^2 - 1980*Pi^3 - 
        4920*e*Pi^3 - 11525*e^2*Pi^3 - (1749*I)*e*Pi^4 - (3950*I)*e^2*Pi^4 + 
        825*e^2*Pi^5 - (11880*I)*Zeta[3] - (29520*I)*e*Zeta[3] - 
        (104790*I)*e^2*Zeta[3] + 11880*e*Pi*Zeta[3] - 18000*e^2*Pi*Zeta[3] + 
        (21780*I)*e^2*Pi^2*Zeta[3] - (77220*I)*e^2*Zeta[5])) + 
    ((e*RATIO[x^2]*(84*Pi^4 - 238*e*Pi^4 + (51*I)*e*Pi^5 + 
         (1080*I)*Pi*Zeta[3] - (3060*I)*e*Pi*Zeta[3] - 900*e*Pi^2*Zeta[3] - 
         6480*e*Zeta[5]))/405 + ((2*I)/135)*RATIO[x^(-1)]*
       ((-180*I)*Pi^2 - (420*I)*e*Pi^2 - (475*I)*e^2*Pi^2 - 180*Pi^3 + 
        120*e*Pi^3 + 785*e^2*Pi^3 - (159*I)*e*Pi^4 + (142*I)*e^2*Pi^4 + 
        75*e^2*Pi^5 - (1080*I)*Zeta[3] + (720*I)*e*Zeta[3] + 
        (1470*I)*e^2*Zeta[3] + 1080*e*Pi*Zeta[3] - 5040*e^2*Pi*Zeta[3] + 
        (1980*I)*e^2*Pi^2*Zeta[3] - (7020*I)*e^2*Zeta[5]) + 
      (2*((-90*I)*e*Pi^3 - (60*I)*e^2*Pi^3 + 81*e^2*Pi^4 - (4*I)*e^2*Pi^5 + 
         540*e*Zeta[3] + 360*e^2*Zeta[3] - 180*e^2*Pi^2*Zeta[3] + 
         180*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
         540*e*Pi^2 + 1530*e^2*Pi^2 + (720*I)*e*Pi^3 + (6990*I)*e^2*Pi^3 - 
         598*e^2*Pi^4 - (32*I)*e^2*Pi^5 - 4320*e*Zeta[3] - 
         39240*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3] - 1440*e^2*Pi^2*Zeta[3] + 
         1440*e^2*Zeta[5]))/135 + (1080 + 5310*e + 16455*e^2 - (2160*I)*Pi - 
        (6660*I)*e*Pi - (11190*I)*e^2*Pi + 180*Pi^2 + 5670*e*Pi^2 + 
        26445*e^2*Pi^2 - (360*I)*Pi^3 - (2040*I)*e*Pi^3 + (3800*I)*e^2*Pi^3 + 
        318*e*Pi^4 + 1848*e^2*Pi^4 + (102*I)*e^2*Pi^5 + 2160*Zeta[3] + 
        12240*e*Zeta[3] - 10380*e^2*Zeta[3] + (2160*I)*e*Pi*Zeta[3] + 
        (15120*I)*e^2*Pi*Zeta[3] - 6120*e^2*Pi^2*Zeta[3] + 16200*e^2*Zeta[5])/
       270 + (RATIO[x]*(-29700 - 153990*e - 640905*e^2 - (6480*I)*Pi - 
         (59400*I)*e*Pi - (307980*I)*e^2*Pi + 6300*e*Pi^2 + 62790*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6240*I)*e^2*Pi^3 + 1104*e*Pi^4 + 2572*e^2*Pi^4 + 
         (1272*I)*e^2*Pi^5 + 25920*Zeta[3] + 77760*e*Zeta[3] + 
         287280*e^2*Zeta[3] + (60480*I)*e*Pi*Zeta[3] + (195840*I)*e^2*Pi*
          Zeta[3] - 63360*e^2*Pi^2*Zeta[3] + 129600*e^2*Zeta[5]))/1620)/Nc) + 
  G[0, x]*(Nf^2*((4*e*(3 + 22*e))/27 - (8*(3*e + 22*e^2)*RATIO[x^(-1)])/27) + 
    (2*e*RATIO[x^2]*(-1950*Pi^2 - 6425*e*Pi^2 + (240*I)*Pi^3 - 
       (1450*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 5040*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 - 
    (4*((1620*I)*Pi + (5760*I)*e*Pi + (20190*I)*e^2*Pi - 1290*e*Pi^2 - 
       5095*e^2*Pi^2 + (150*I)*e*Pi^3 + (110*I)*e^2*Pi^3 + 253*e^2*Pi^4 + 
       1440*e*Zeta[3] - 8550*e^2*Zeta[3] + (5940*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^(-1)]*((4140*I)*Pi + (31320*I)*e*Pi + (180665*I)*e^2*Pi + 
       4320*Pi^2 + 14760*e*Pi^2 + 51270*e^2*Pi^2 - (2250*I)*e*Pi^3 - 
       (6045*I)*e^2*Pi^3 + 4959*e^2*Pi^4 + 19440*e*Zeta[3] + 
       126360*e^2*Zeta[3] - (47880*I)*e^2*Pi*Zeta[3]))/135 + 
    Nf*(((-2*e*RATIO[x]*(6*Pi^2 - 5*e*Pi^2 + (12*I)*Pi^3 + (44*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] - 336*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 - (e*RATIO[x^2]*((12*I)*Pi^3 - (34*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 204*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 + 
        ((540*I)*Pi + (450*I)*e*Pi - (645*I)*e^2*Pi - 540*e*Pi^2 - 
          450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 44*e^2*Pi^4 - 2160*e^2*Zeta[3] + 
          (1440*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) + 
        (-216 - 882*e - 2181*e^2 - (108*I)*Pi - (2034*I)*e*Pi - 
          (11517*I)*e^2*Pi - 36*Pi^2 - 264*e*Pi^2 + 352*e^2*Pi^2 + 
          (36*I)*e*Pi^3 + (216*I)*e^2*Pi^3 - 51*e^2*Pi^4 - 216*e*Zeta[3] - 
          936*e^2*Zeta[3] + (1512*I)*e^2*Pi*Zeta[3])/27 - 
        (2*RATIO[x^(-1)]*(180*Pi^2 + 240*e*Pi^2 + 55*e^2*Pi^2 - 
           (180*I)*e*Pi^3 - (60*I)*e^2*Pi^3 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 
           3600*e^2*Zeta[3] - (3240*I)*e^2*Pi*Zeta[3]))/135 - 
        (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 2235*e^2 - (1080*I)*Pi - 
           (12780*I)*e*Pi - (63150*I)*e^2*Pi + 960*e*Pi^2 + 12430*e^2*Pi^2 - 
           (480*I)*e^2*Pi^3 - 176*e^2*Pi^4 + 9000*e^2*Zeta[3] + 
           (5760*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(-(e*RATIO[x^2]*((132*I)*Pi^3 + (42*I)*e*Pi^3 + 77*e*Pi^4 - 
            792*Zeta[3] - 252*e*Zeta[3] + (3960*I)*e*Pi*Zeta[3]))/27 + 
        ((5940*I)*Pi + (23670*I)*e*Pi + (81465*I)*e^2*Pi - 5940*e*Pi^2 - 
          23670*e^2*Pi^2 + (120*I)*e*Pi^3 - (790*I)*e^2*Pi^3 + 14*e^2*Pi^4 - 
          23760*e^2*Zeta[3] + (2760*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-5940 - 35550*e - 
           150585*e^2 + (14040*I)*Pi + (60660*I)*e*Pi + (221190*I)*e^2*Pi - 
           14040*e*Pi^2 - 61610*e^2*Pi^2 + (480*I)*e*Pi^3 - 
           (880*I)*e^2*Pi^3 + 56*e^2*Pi^4 - 65760*e^2*Zeta[3] + 
           (11040*I)*e^2*Pi*Zeta[3]))/135 + (-11880 - 81210*e - 376495*e^2 + 
          (19980*I)*Pi + (108090*I)*e*Pi + (445845*I)*e^2*Pi + 2340*Pi^2 - 
          9000*e*Pi^2 - 64960*e^2*Pi^2 - (1980*I)*e*Pi^3 - 
          (9720*I)*e^2*Pi^3 + 1641*e^2*Pi^4 + 14040*e*Zeta[3] + 
          16320*e^2*Zeta[3] - (33840*I)*e^2*Pi*Zeta[3])/135 - 
        (2*RATIO[x^(-1)]*(-120*e - 760*e^2 + 1980*Pi^2 + 8880*e*Pi^2 + 
           33245*e^2*Pi^2 - (1980*I)*e*Pi^3 - (6900*I)*e^2*Pi^3 + 
           1353*e^2*Pi^4 + 11880*e*Zeta[3] + 77040*e^2*Zeta[3] - 
           (35640*I)*e^2*Pi*Zeta[3]))/135 + 
        (RATIO[x]*(-20160 - 39360*e - 78080*e^2 - 6480*Pi^2 - 22680*e*Pi^2 - 
           47700*e^2*Pi^2 - (14040*I)*e*Pi^3 - (68040*I)*e^2*Pi^3 + 
           6849*e^2*Pi^4 + 155520*e*Zeta[3] + 669600*e^2*Zeta[3] - 
           (82080*I)*e^2*Pi*Zeta[3]))/2430)) - 
    (4*RATIO[(1 - x)^(-1)]*(540 + 1260*e + 1710*e^2 - (25920*I)*Pi - 
       (208440*I)*e*Pi - (1327140*I)*e^2*Pi + 1980*Pi^2 + 14820*e*Pi^2 + 
       155185*e^2*Pi^2 + (2160*I)*Pi^3 + (9990*I)*e*Pi^3 + (600*I)*e^2*Pi^3 + 
       1125*e*Pi^4 - 7458*e^2*Pi^4 + (4104*I)*e^2*Pi^5 + 32940*e*Zeta[3] + 
       200610*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (5940*I)*e^2*Pi*Zeta[3] - 7290*e^2*Pi^2*Zeta[3] + 45360*e^2*Zeta[5]))/
     405 + (2*(540 + 4140*e + 13470*e^2 - (5940*I)*Pi + (106920*I)*e*Pi + 
       (1040250*I)*e^2*Pi - 3600*Pi^2 + 4530*e*Pi^2 + 292565*e^2*Pi^2 + 
       (4320*I)*Pi^3 + (33030*I)*e*Pi^3 + (119220*I)*e^2*Pi^3 + 2250*e*Pi^4 - 
       24585*e^2*Pi^4 + (8208*I)*e^2*Pi^5 + 48600*e*Zeta[3] + 
       125280*e^2*Zeta[3] + (103680*I)*e*Pi*Zeta[3] + 
       (288360*I)*e^2*Pi*Zeta[3] - 14580*e^2*Pi^2*Zeta[3] + 
       90720*e^2*Zeta[5]))/405 + 
    (RATIO[x]*(-1080 - 2520*e - 3420*e^2 + (9000*I)*e*Pi + (60420*I)*e^2*Pi + 
       19800*Pi^2 - 11100*e*Pi^2 - 356060*e^2*Pi^2 + (8640*I)*Pi^3 - 
       (77280*I)*e^2*Pi^3 + 3420*e*Pi^4 + 6336*e^2*Pi^4 + 
       (27675*I)*e^2*Pi^5 - 47520*e*Zeta[3] - 481680*e^2*Zeta[3] + 
       (401760*I)*e*Pi*Zeta[3] - 59400*e^2*Pi^2*Zeta[3] + 
       181440*e^2*Zeta[5]))/405 + 
    Nc^2*((2*e*RATIO[x^2]*((60*I)*Pi^3 - (22*I)*e*Pi^3 + 35*e*Pi^4 - 
         360*Zeta[3] + 132*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/27 - 
      (2*((2700*I)*Pi + (8910*I)*e*Pi + (29445*I)*e^2*Pi - 2700*e*Pi^2 - 
         8910*e^2*Pi^2 + (60*I)*e*Pi^3 - (410*I)*e^2*Pi^3 + 29*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (660*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*(-6*e - 32*e^2 + 180*Pi^2 + 
         684*e*Pi^2 + 2455*e^2*Pi^2 - (180*I)*e*Pi^3 - (504*I)*e^2*Pi^3 + 
         123*e^2*Pi^4 + 1080*e*Zeta[3] + 6264*e^2*Zeta[3] - 
         (3240*I)*e^2*Pi*Zeta[3]))/27 + (2*RATIO[(1 - x)^(-1)]*
        (-2700 - 14310*e - 57165*e^2 + (10800*I)*Pi + (54540*I)*e*Pi + 
         (230190*I)*e^2*Pi - 10740*e*Pi^2 - 55170*e^2*Pi^2 + (780*I)*e*Pi^3 + 
         (1090*I)*e^2*Pi^3 + 377*e^2*Pi^4 - 58440*e^2*Zeta[3] + 
         (8580*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*(-5400 - 32970*e - 144235*e^2 + (13500*I)*Pi + (74250*I)*e*Pi + 
         (317325*I)*e^2*Pi + 1800*Pi^2 - 4650*e*Pi^2 - 38610*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 - (5940*I)*e^2*Pi^3 + 1578*e^2*Pi^4 + 
         10800*e*Zeta[3] + 10500*e^2*Zeta[3] - (24480*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x]*(290880 + 582720*e + 1166080*e^2 + 71280*Pi^2 + 
         166320*e*Pi^2 + 326160*e^2*Pi^2 + (38880*I)*Pi^3 + 
         (130680*I)*e*Pi^3 + (268200*I)*e^2*Pi^3 - 17496*e*Pi^4 - 
         89199*e^2*Pi^4 - (4968*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1568160*e*Zeta[3] - 3460320*e^2*Zeta[3] + (362880*I)*e*Pi*Zeta[3] + 
         (190080*I)*e^2*Pi*Zeta[3] - 665280*e^2*Pi^2*Zeta[3] + 
         1438560*e^2*Zeta[5]))/4860)) + 
  G[1, x]*((-4*e*RATIO[x^2]*(375*Pi^2 + 995*e*Pi^2 + (300*I)*Pi^3 + 
       (160*I)*e*Pi^3 + 191*e*Pi^4 - 1080*Zeta[3] + 4110*e*Zeta[3] + 
       (15840*I)*e*Pi*Zeta[3]))/135 + 
    (8*((60*I)*e*Pi^3 + (635*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       3810*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*(-1080 - 2160*e - 2220*e^2 + (540*I)*Pi - (115380*I)*e*Pi - 
       (1039590*I)*e^2*Pi + 27900*Pi^2 + 198420*e*Pi^2 + 1274905*e^2*Pi^2 + 
       (8640*I)*Pi^3 + (16650*I)*e*Pi^3 + (31800*I)*e^2*Pi^3 - 11808*e*Pi^4 + 
       10212*e^2*Pi^4 - (3195*I)*e^2*Pi^5 + 12960*Zeta[3] + 
       288360*e*Zeta[3] + 1941300*e^2*Zeta[3] - (6480*I)*e*Pi*Zeta[3] + 
       (467640*I)*e^2*Pi*Zeta[3] - 1080*e^2*Pi^2*Zeta[3] - 
       894240*e^2*Zeta[5]))/405 + 
    (RATIO[x]*(1080 + 2520*e + 3420*e^2 - (9000*I)*e*Pi - (60420*I)*e^2*Pi - 
       19800*Pi^2 - 61260*e*Pi^2 - 398320*e^2*Pi^2 - (6480*I)*Pi^3 - 
       (23760*I)*e*Pi^3 - (55380*I)*e^2*Pi^3 - 6408*e*Pi^4 - 18216*e^2*Pi^4 - 
       (30051*I)*e^2*Pi^5 - 12960*Zeta[3] - 309240*e^2*Zeta[3] - 
       (375840*I)*e*Pi*Zeta[3] - (641520*I)*e^2*Pi*Zeta[3] + 
       49680*e^2*Pi^2*Zeta[3] - 311040*e^2*Zeta[5]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((3000*I)*e*Pi + (20140*I)*e^2*Pi + 60*e^2*Pi^2 + 
       (720*I)*Pi^3 + (11040*I)*e*Pi^3 + (43160*I)*e^2*Pi^3 + 1632*e*Pi^4 + 
       2690*e^2*Pi^4 + (2559*I)*e^2*Pi^5 - 4320*Zeta[3] - 2880*e*Zeta[3] - 
       134280*e^2*Zeta[3] + (23760*I)*e*Pi*Zeta[3] + (227880*I)*e^2*Pi*
        Zeta[3] + 57960*e^2*Pi^2*Zeta[3] - 95040*e^2*Zeta[5]))/135 - 
    ((2*I)/135)*RATIO[x^(-2)]*(-5940*Pi - 54000*e*Pi - 336300*e^2*Pi + 
      (5220*I)*Pi^2 + (14310*I)*e*Pi^2 + (14945*I)*e^2*Pi^2 - 3600*Pi^3 - 
      3360*e*Pi^3 - 12110*e^2*Pi^3 - (7632*I)*e*Pi^4 - (5796*I)*e^2*Pi^4 + 
      2862*e^2*Pi^5 - (51840*I)*Zeta[3] + (49680*I)*e*Zeta[3] + 
      (318420*I)*e^2*Zeta[3] + 28080*e*Pi*Zeta[3] - 4680*e^2*Pi*Zeta[3] - 
      (28800*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(540*I + (1620*I)*e + (2910*I)*e^2 + 
      268920*e*Pi + 2409750*e^2*Pi + (1260*I)*Pi^2 + (43590*I)*e*Pi^2 + 
      (483950*I)*e^2*Pi^2 - 16200*Pi^3 - 43920*e*Pi^3 - 290010*e^2*Pi^3 - 
      (23526*I)*e*Pi^4 - (30231*I)*e^2*Pi^4 + 10836*e^2*Pi^5 - 
      (123120*I)*Zeta[3] - (130680*I)*e*Zeta[3] + (337320*I)*e^2*Zeta[3] + 
      116640*e*Pi*Zeta[3] - 479520*e^2*Pi*Zeta[3] + (16200*I)*e^2*Pi^2*
       Zeta[3] - (1189080*I)*e^2*Zeta[5]) + 
    Nc^2*(((-440*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (22*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 132*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (8*e*RATIO[x]*((-165*I)*Pi^3 - (420*I)*e*Pi^3 + 143*e*Pi^4 + 
         (15*I)*e*Pi^5 + 990*Zeta[3] + 2520*e*Zeta[3] - 
         (6930*I)*e*Pi*Zeta[3] + 1260*e*Pi^2*Zeta[3] - 1890*e*Zeta[5]))/135 + 
      (4*((180*I)*Pi^3 - (1140*I)*e*Pi^3 - (3410*I)*e^2*Pi^3 - 159*e*Pi^4 + 
         1017*e^2*Pi^4 - (75*I)*e^2*Pi^5 - 1080*Zeta[3] + 6840*e*Zeta[3] + 
         20460*e^2*Zeta[3] - (1080*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*
          Zeta[3] + 1980*e^2*Pi^2*Zeta[3] - 7020*e^2*Zeta[5]))/45 - 
      ((4*I)/135)*RATIO[x^(-2)]*(-900*Pi^3 + 180*e*Pi^3 + 505*e^2*Pi^3 - 
        (795*I)*e*Pi^4 + (159*I)*e^2*Pi^4 + 375*e^2*Pi^5 - (5400*I)*Zeta[3] + 
        (1080*I)*e*Zeta[3] + (3030*I)*e^2*Zeta[3] + 5400*e*Pi*Zeta[3] - 
        1080*e^2*Pi*Zeta[3] + (9900*I)*e^2*Pi^2*Zeta[3] - 
        (35100*I)*e^2*Zeta[5]) + (I/135)*RATIO[x^(-1)]*
       (-5400*Pi^3 + 9780*e*Pi^3 + 40820*e^2*Pi^3 - (4770*I)*e*Pi^4 + 
        (8759*I)*e^2*Pi^4 + 2250*e^2*Pi^5 - (32400*I)*Zeta[3] + 
        (58680*I)*e*Zeta[3] + (244920*I)*e^2*Zeta[3] + 32400*e*Pi*Zeta[3] - 
        15480*e^2*Pi*Zeta[3] + (59400*I)*e^2*Pi^2*Zeta[3] - 
        (210600*I)*e^2*Zeta[5])) + 
    Nf*(((4*e*((-30*I)*Pi^3 - (370*I)*e*Pi^3 + 27*e*Pi^4 + 180*Zeta[3] + 
           2220*e*Zeta[3]))/45 - ((40*I)/3)*RATIO[(1 - x)^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (e*RATIO[x^2]*((-60*I)*Pi^3 + (170*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 1020*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 - (250*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] + 1500*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-1)]*((-276*I)*e*Pi^3 - (346*I)*e^2*Pi^3 + 245*e^2*Pi^4 + 
           1656*e*Zeta[3] + 2076*e^2*Zeta[3] + (1224*I)*e^2*Pi*Zeta[3]))/27 + 
        ((2*I)/135)*RATIO[x^(-2)]*(-180*Pi^3 + 480*e*Pi^3 + 725*e^2*Pi^3 - 
          (159*I)*e*Pi^4 + (424*I)*e^2*Pi^4 + 75*e^2*Pi^5 - 
          (1080*I)*Zeta[3] + (2880*I)*e*Zeta[3] + (4350*I)*e^2*Zeta[3] + 
          1080*e*Pi*Zeta[3] - 2880*e^2*Pi*Zeta[3] + (1980*I)*e^2*Pi^2*
           Zeta[3] - (7020*I)*e^2*Zeta[5]))/Nc + 
      Nc*(((232*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-180*I)*Pi^3 - (1870*I)*e*Pi^3 + 153*e*Pi^4 + 
           1080*Zeta[3] + 11220*e*Zeta[3] - (5760*I)*e*Pi*Zeta[3]))/135 - 
        (e*RATIO[x^2]*((-660*I)*Pi^3 - (210*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 1260*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 - 
        ((8*I)/135)*RATIO[x^(-1)]*(-540*Pi^3 + 1410*e*Pi^3 + 7185*e^2*Pi^3 - 
          (477*I)*e*Pi^4 + (1262*I)*e^2*Pi^4 + 225*e^2*Pi^5 - 
          (3240*I)*Zeta[3] + (8460*I)*e*Zeta[3] + (43110*I)*e^2*Zeta[3] + 
          3240*e*Pi*Zeta[3] - 2520*e^2*Pi*Zeta[3] + (5940*I)*e^2*Pi^2*
           Zeta[3] - (21060*I)*e^2*Zeta[5]) + ((2*I)/135)*RATIO[x^(-2)]*
         (-1980*Pi^3 - 960*e*Pi^3 + 295*e^2*Pi^3 - (1749*I)*e*Pi^4 - 
          (848*I)*e^2*Pi^4 + 825*e^2*Pi^5 - (11880*I)*Zeta[3] - 
          (5760*I)*e*Zeta[3] + (1770*I)*e^2*Zeta[3] + 11880*e*Pi*Zeta[3] + 
          5760*e^2*Pi*Zeta[3] + (21780*I)*e^2*Pi^2*Zeta[3] - 
          (77220*I)*e^2*Zeta[5]) + (2*((-180*I)*Pi^3 + (1380*I)*e*Pi^3 + 
           (3860*I)*e^2*Pi^3 + 159*e*Pi^4 - 1232*e^2*Pi^4 + (75*I)*e^2*Pi^5 + 
           1080*Zeta[3] - 8280*e*Zeta[3] - 23160*e^2*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3] - (3600*I)*e^2*Pi*Zeta[3] - 
           1980*e^2*Pi^2*Zeta[3] + 7020*e^2*Zeta[5]))/45))), 
 -8 - 32*e - 96*e^2 + ((16*I)/3)*Pi + ((112*I)/9)*e*Pi + ((152*I)/9)*e^2*Pi + 
  (1108*Pi^2)/9 + (43772*e*Pi^2)/27 + (927436*e^2*Pi^2)/81 + (144*I)*Pi^3 + 
  ((1868*I)/3)*e*Pi^3 + ((91994*I)/27)*e^2*Pi^3 + (208*Pi^4)/15 - 
  (18044*e*Pi^4)/135 - (183856*e^2*Pi^4)/405 + ((476*I)/15)*e*Pi^5 - 
  ((12686*I)/135)*e^2*Pi^5 + (2654*e^2*Pi^6)/405 + 
  G[0, 0, 1, 0, 1, 1, x]*(1056*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(176*e^2 - 176*e^2*RATIO[(1 - x)^(-1)]) + 160*e^2*RATIO[x^(-2)] - 
    160*e^2*RATIO[x^(-1)]) + Nf^2*((6 + 44*e + 194*e^2 - e^2*Pi^2)/27 + 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/27) + 
  G[1, 1, 0, 1, 0, 0, x]*(-1568*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 
    7328*e^2*RATIO[x^(-2)] + 7968*e^2*RATIO[x^(-1)] + 
    Nc^2*(16*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 1600*e^2*RATIO[x^(-2)] + 
      800*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(320*e^2 + 1760*e^2*RATIO[x^(-2)] - 1600*e^2*RATIO[x^(-1)]) + 
      (160*e^2 + 160*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)])/Nc)) + 
  G[0, 0, 0, 0, 0, 1, x]*(-416*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-320*e^2 + 320*e^2*RATIO[(1 - x)^(-1)]) - 1536*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-416*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-320*e^2 + 320*e^2*RATIO[(1 - x)^(-1)]) - 1536*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(512*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] - 
    608*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] + 
    Nc^2*(-80*e^2 - 800*e^2*RATIO[x^(-2)] + 400*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(160*e^2 + 880*e^2*RATIO[x^(-2)] - 800*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) - 
    1536*e^2*RATIO[x]) + G[0, 1, 1, 1, 1, 0, x]*
   (512*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] - 608*e^2*RATIO[x^(-2)] - 
    192*e^2*RATIO[x^(-1)] + Nc^2*(-80*e^2 - 800*e^2*RATIO[x^(-2)] + 
      400*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(160*e^2 + 880*e^2*RATIO[x^(-2)] - 800*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) - 
    1536*e^2*RATIO[x]) + G[1, 1, 0, 1, 1, 1, x]*
   (-1376*e^2 + 1248*e^2*RATIO[(1 - x)^(-1)] - 4320*e^2*RATIO[x^(-2)] + 
    2080*e^2*RATIO[x^(-1)] + Nc^2*(-432*e^2 + 208*e^2*RATIO[(1 - x)^(-1)] - 
      2240*e^2*RATIO[x^(-2)] + 1120*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(448*e^2 + 2464*e^2*RATIO[x^(-2)] - 2240*e^2*RATIO[x^(-1)]) + 
      (224*e^2 + 224*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)])/Nc) - 
    1184*e^2*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (-1600*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] - 3136*e^2*RATIO[x^(-2)] + 
    1376*e^2*RATIO[x^(-1)] + Nc^2*(-416*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] - 
      1760*e^2*RATIO[x^(-2)] + 880*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(352*e^2 + 1936*e^2*RATIO[x^(-2)] - 1760*e^2*RATIO[x^(-1)]) + 
      (176*e^2 + 176*e^2*RATIO[x^(-2)] - 352*e^2*RATIO[x^(-1)])/Nc) - 
    1184*e^2*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (-1152*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(160*e^2 - 160*e^2*RATIO[(1 - x)^(-1)]) - 1152*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(384*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(208*e^2 - 208*e^2*RATIO[(1 - x)^(-1)]) + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 0, x]*(384*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(208*e^2 - 208*e^2*RATIO[(1 - x)^(-1)]) + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(4864*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    4192*e^2*RATIO[x^(-2)] - 9952*e^2*RATIO[x^(-1)] + 
    Nc^2*(-256*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 1920*e^2*RATIO[x^(-2)] + 
      960*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(384*e^2 + 2112*e^2*RATIO[x^(-2)] - 1920*e^2*RATIO[x^(-1)]) + 
      (192*e^2 + 192*e^2*RATIO[x^(-2)] - 384*e^2*RATIO[x^(-1)])/Nc) - 
    800*e^2*RATIO[x]) + G[0, 1, 1, 0, 0, 1, x]*
   (1120*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] + 
    Nc^2*(144*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(64*e^2 + 352*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) - 
    800*e^2*RATIO[x]) + G[0, 1, 1, 0, 1, 0, x]*
   (1120*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] + 
    Nc^2*(144*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(64*e^2 + 352*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) - 
    800*e^2*RATIO[x]) + G[0, 0, 1, 1, 0, 0, x]*
   (512*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 512*e^2*RATIO[x^(-2)] - 
    992*e^2*RATIO[x^(-1)] + Nc^2*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
      160*e^2*RATIO[x^(-2)] + 80*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(32*e^2 + 176*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 16*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) - 
    672*e^2*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*
   (-3040*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] - 11424*e^2*RATIO[x^(-2)] + 
    12704*e^2*RATIO[x^(-1)] + Nc^2*(-240*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      2560*e^2*RATIO[x^(-2)] + 1280*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(512*e^2 + 2816*e^2*RATIO[x^(-2)] - 2560*e^2*RATIO[x^(-1)]) + 
      (256*e^2 + 256*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)])/Nc) - 
    640*e^2*RATIO[x]) + G[0, 1, 0, 0, 1, 1, x]*
   (-672*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[(1 - x)^(-1)]) - 160*e^2*RATIO[x^(-2)] + 
    160*e^2*RATIO[x^(-1)] - 608*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-1088*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(176*e^2 - 176*e^2*RATIO[(1 - x)^(-1)]) - 832*e^2*RATIO[x^(-2)] + 
    832*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(4096*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
    2912*e^2*RATIO[x^(-2)] - 6752*e^2*RATIO[x^(-1)] + 
    Nc^2*(-128*e^2 - 1280*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(256*e^2 + 1408*e^2*RATIO[x^(-2)] - 1280*e^2*RATIO[x^(-1)]) + 
      (128*e^2 + 128*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)])/Nc) - 
    352*e^2*RATIO[x]) + G[1, 1, 1, 1, 0, 0, x]*
   (2976*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 2272*e^2*RATIO[x^(-2)] - 
    5632*e^2*RATIO[x^(-1)] + Nc^2*(112*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
      1120*e^2*RATIO[x^(-2)] + 560*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(224*e^2 + 1232*e^2*RATIO[x^(-2)] - 1120*e^2*RATIO[x^(-1)]) + 
      (112*e^2 + 112*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)])/Nc) - 
    320*e^2*RATIO[x]) + G[1, 1, 1, 0, 1, 1, x]*
   (-1184*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-304*e^2 + 304*e^2*RATIO[(1 - x)^(-1)]) - 480*e^2*RATIO[x^(-2)] + 
    480*e^2*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(832*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
    1792*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] + 
    Nc^2*(-176*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] - 1280*e^2*RATIO[x^(-2)] + 
      640*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(256*e^2 + 1408*e^2*RATIO[x^(-2)] - 1280*e^2*RATIO[x^(-1)]) + 
      (128*e^2 + 128*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)])/Nc) - 
    256*e^2*RATIO[x]) + G[1, 0, 0, 0, 0, 0, x]*
   (-1760*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-256*e^2 + 256*e^2*RATIO[(1 - x)^(-1)]) - 192*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-1600*e^2 + 1696*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)] + 
    Nc^2*(-272*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] - 160*e^2*RATIO[x^(-2)] + 
      80*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(32*e^2 + 176*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 16*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) - 
    160*e^2*RATIO[x]) + G[1, 0, 1, 0, 0, 1, x]*
   (1568*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 2432*e^2*RATIO[x^(-2)] - 
    1472*e^2*RATIO[x^(-1)] + Nc^2*(272*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)]) + 
    Nf*((-96*e^2 - 96*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-192*e^2 - 1056*e^2*RATIO[x^(-2)] + 960*e^2*RATIO[x^(-1)])) - 
    160*e^2*RATIO[x]) + G[1, 0, 1, 0, 1, 0, x]*
   (1568*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 2432*e^2*RATIO[x^(-2)] - 
    1472*e^2*RATIO[x^(-1)] + Nc^2*(272*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)]) + 
    Nf*((-96*e^2 - 96*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-192*e^2 - 1056*e^2*RATIO[x^(-2)] + 960*e^2*RATIO[x^(-1)])) - 
    160*e^2*RATIO[x]) + G[1, 1, 0, 1, 0, 1, x]*
   (512*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 4256*e^2*RATIO[x^(-2)] - 
    2016*e^2*RATIO[x^(-1)] + Nc^2*(304*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + 
      2240*e^2*RATIO[x^(-2)] - 1120*e^2*RATIO[x^(-1)]) + 
    Nf*((-224*e^2 - 224*e^2*RATIO[x^(-2)] + 448*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-448*e^2 - 2464*e^2*RATIO[x^(-2)] + 2240*e^2*RATIO[x^(-1)])) - 
    160*e^2*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*
   (512*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 4256*e^2*RATIO[x^(-2)] - 
    2016*e^2*RATIO[x^(-1)] + Nc^2*(304*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + 
      2240*e^2*RATIO[x^(-2)] - 1120*e^2*RATIO[x^(-1)]) + 
    Nf*((-224*e^2 - 224*e^2*RATIO[x^(-2)] + 448*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-448*e^2 - 2464*e^2*RATIO[x^(-2)] + 2240*e^2*RATIO[x^(-1)])) - 
    160*e^2*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*
   (1280*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(16*e^2 - 16*e^2*RATIO[(1 - x)^(-1)]) + 192*e^2*RATIO[x^(-2)] - 
    192*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(512*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)] + 
    Nc^2*(288*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 640*e^2*RATIO[x^(-2)] - 
      320*e^2*RATIO[x^(-1)]) + 
    Nf*((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-128*e^2 - 704*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)])) - 
    64*e^2*RATIO[x]) + G[1, 1, 0, 0, 1, 0, x]*
   (512*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] + 1088*e^2*RATIO[x^(-2)] - 
    448*e^2*RATIO[x^(-1)] + Nc^2*(288*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
      640*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)]) + 
    Nf*((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-128*e^2 - 704*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)])) - 
    64*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 1, x]*
   (736*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 1984*e^2*RATIO[x^(-2)] - 
    1184*e^2*RATIO[x^(-1)] + Nc^2*(176*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
      800*e^2*RATIO[x^(-2)] - 400*e^2*RATIO[x^(-1)]) + 
    Nf*((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-160*e^2 - 880*e^2*RATIO[x^(-2)] + 800*e^2*RATIO[x^(-1)])) - 
    64*e^2*RATIO[x]) + G[1, 0, 1, 1, 1, 0, x]*
   (736*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 1984*e^2*RATIO[x^(-2)] - 
    1184*e^2*RATIO[x^(-1)] + Nc^2*(176*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
      800*e^2*RATIO[x^(-2)] - 400*e^2*RATIO[x^(-1)]) + 
    Nf*((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-160*e^2 - 880*e^2*RATIO[x^(-2)] + 800*e^2*RATIO[x^(-1)])) - 
    64*e^2*RATIO[x]) + G[0, 1, 0, 0, 0, 1, x]*
   (896*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[(1 - x)^(-1)]) + 512*e^2*RATIO[x^(-2)] - 
    512*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 0, x]*(896*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[(1 - x)^(-1)]) + 512*e^2*RATIO[x^(-2)] - 
    512*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(352*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)] + 
    Nc^2*(240*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 160*e^2*RATIO[x^(-2)] - 
      80*e^2*RATIO[x^(-1)]) + 
    Nf*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-32*e^2 - 176*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])) + 
    64*e^2*RATIO[x]) + G[0, 0, 1, 1, 1, 0, x]*
   (352*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-2)] + 
    96*e^2*RATIO[x^(-1)] + Nc^2*(240*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
      160*e^2*RATIO[x^(-2)] - 80*e^2*RATIO[x^(-1)]) + 
    Nf*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-32*e^2 - 176*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])) + 
    64*e^2*RATIO[x]) + G[0, 1, 0, 1, 0, 0, x]*
   (-1248*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] - 1536*e^2*RATIO[x^(-2)] + 
    2976*e^2*RATIO[x^(-1)] + Nc^2*(64*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      480*e^2*RATIO[x^(-2)] - 240*e^2*RATIO[x^(-1)]) + 
    Nf*((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-96*e^2 - 528*e^2*RATIO[x^(-2)] + 480*e^2*RATIO[x^(-1)])) + 
    64*e^2*RATIO[x]) + G[0, 0, 1, 0, 0, 1, x]*
   (288*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(80*e^2 - 80*e^2*RATIO[(1 - x)^(-1)]) - 192*e^2*RATIO[x^(-2)] + 
    192*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 0, x]*(288*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(80*e^2 - 80*e^2*RATIO[(1 - x)^(-1)]) - 192*e^2*RATIO[x^(-2)] + 
    192*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(1984*e^2 + 1536*e^2*RATIO[(1 - x)^(-1)] + 
    3488*e^2*RATIO[x^(-2)] - 9248*e^2*RATIO[x^(-1)] + 
    Nc^2*(-448*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] - 1920*e^2*RATIO[x^(-2)] + 
      960*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(384*e^2 + 2112*e^2*RATIO[x^(-2)] - 1920*e^2*RATIO[x^(-1)]) + 
      (192*e^2 + 192*e^2*RATIO[x^(-2)] - 384*e^2*RATIO[x^(-1)])/Nc) + 
    160*e^2*RATIO[x]) + G[0, 1, 0, 1, 0, 1, x]*
   (1120*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 608*e^2*RATIO[x^(-2)] + 
    128*e^2*RATIO[x^(-1)] + Nc^2*(128*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-2)] + 240*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(96*e^2 + 528*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    160*e^2*RATIO[x]) + G[0, 1, 0, 1, 1, 0, x]*
   (1120*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 608*e^2*RATIO[x^(-2)] + 
    128*e^2*RATIO[x^(-1)] + Nc^2*(128*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] - 
      480*e^2*RATIO[x^(-2)] + 240*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(96*e^2 + 528*e^2*RATIO[x^(-2)] - 480*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    160*e^2*RATIO[x]) + G[0, 1, 1, 1, 1, 1, x]*
   (-2176*e^2 + 1568*e^2*RATIO[(1 - x)^(-1)] + 1824*e^2*RATIO[x^(-2)] - 
    704*e^2*RATIO[x^(-1)] + Nc^2*(-144*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 
      1120*e^2*RATIO[x^(-2)] - 560*e^2*RATIO[x^(-1)]) + 
    Nf*((-112*e^2 - 112*e^2*RATIO[x^(-2)] + 224*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-224*e^2 - 1232*e^2*RATIO[x^(-2)] + 1120*e^2*RATIO[x^(-1)])) + 
    192*e^2*RATIO[x]) + G[0, 1, 1, 0, 0, 0, x]*
   (-3648*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 2304*e^2*RATIO[x^(-2)] + 
    4224*e^2*RATIO[x^(-1)] + Nc^2*(16*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 
      640*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)]) + 
    Nf*((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-128*e^2 - 704*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)])) + 
    256*e^2*RATIO[x]) + G[0, 0, 0, 1, 0, 0, x]*
   (64*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-304*e^2 + 304*e^2*RATIO[(1 - x)^(-1)]) + 288*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(576*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(224*e^2 - 224*e^2*RATIO[(1 - x)^(-1)]) - 96*e^2*RATIO[x^(-2)] + 
    96*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(288*e^2 - 928*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(2080*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] + 
    2816*e^2*RATIO[x^(-2)] - 3296*e^2*RATIO[x^(-1)] + 
    Nc^2*(224*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 480*e^2*RATIO[x^(-2)] - 
      240*e^2*RATIO[x^(-1)]) + 
    Nf*((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-96*e^2 - 528*e^2*RATIO[x^(-2)] + 480*e^2*RATIO[x^(-1)])) + 
    384*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (-5280*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 6944*e^2*RATIO[x^(-2)] + 
    10304*e^2*RATIO[x^(-1)] + Nc^2*(112*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
      160*e^2*RATIO[x^(-2)] - 80*e^2*RATIO[x^(-1)]) + 
    Nf*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-32*e^2 - 176*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])) + 
    608*e^2*RATIO[x]) + G[0, 0, 0, 1, 1, 1, x]*
   (96*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(16*e^2 - 16*e^2*RATIO[(1 - x)^(-1)]) + 64*e^2*RATIO[x^(-2)] - 
    64*e^2*RATIO[x^(-1)] + 640*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(960*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(32*e^2 - 32*e^2*RATIO[(1 - x)^(-1)]) + 256*e^2*RATIO[x^(-2)] - 
    256*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-384*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
    Nc^2*(-16*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 480*e^2*RATIO[x^(-2)] - 
      240*e^2*RATIO[x^(-1)]) + 
    Nf*((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-96*e^2 - 528*e^2*RATIO[x^(-2)] + 480*e^2*RATIO[x^(-1)])) + 
    800*e^2*RATIO[x]) + G[1, 0, 0, 1, 0, 1, x]*
   (640*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 2400*e^2*RATIO[x^(-2)] - 
    1120*e^2*RATIO[x^(-1)] + Nc^2*(304*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 
      1280*e^2*RATIO[x^(-2)] - 640*e^2*RATIO[x^(-1)]) + 
    Nf*((-128*e^2 - 128*e^2*RATIO[x^(-2)] + 256*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-256*e^2 - 1408*e^2*RATIO[x^(-2)] + 1280*e^2*RATIO[x^(-1)])) + 
    800*e^2*RATIO[x]) + G[1, 0, 0, 1, 1, 0, x]*
   (640*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 2400*e^2*RATIO[x^(-2)] - 
    1120*e^2*RATIO[x^(-1)] + Nc^2*(304*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 
      1280*e^2*RATIO[x^(-2)] - 640*e^2*RATIO[x^(-1)]) + 
    Nf*((-128*e^2 - 128*e^2*RATIO[x^(-2)] + 256*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-256*e^2 - 1408*e^2*RATIO[x^(-2)] + 1280*e^2*RATIO[x^(-1)])) + 
    800*e^2*RATIO[x]) + G[1, 1, 1, 0, 0, 1, x]*
   (-480*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 2240*e^2*RATIO[x^(-2)] - 
    640*e^2*RATIO[x^(-1)] + Nc^2*(368*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] + 
      1600*e^2*RATIO[x^(-2)] - 800*e^2*RATIO[x^(-1)]) + 
    Nf*((-160*e^2 - 160*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-320*e^2 - 1760*e^2*RATIO[x^(-2)] + 1600*e^2*RATIO[x^(-1)])) + 
    800*e^2*RATIO[x]) + G[1, 1, 1, 0, 1, 0, x]*
   (-480*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 2240*e^2*RATIO[x^(-2)] - 
    640*e^2*RATIO[x^(-1)] + Nc^2*(368*e^2 - 208*e^2*RATIO[(1 - x)^(-1)] + 
      1600*e^2*RATIO[x^(-2)] - 800*e^2*RATIO[x^(-1)]) + 
    Nf*((-160*e^2 - 160*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-320*e^2 - 1760*e^2*RATIO[x^(-2)] + 1600*e^2*RATIO[x^(-1)])) + 
    800*e^2*RATIO[x]) + G[1, 1, 1, 1, 1, 1, x]*
   (-2912*e^2 - 10880*e^2*RATIO[x^(-2)] + 5920*e^2*RATIO[x^(-1)] + 
    Nc^2*(-336*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 4960*e^2*RATIO[x^(-2)] + 
      2480*e^2*RATIO[x^(-1)]) + 
    Nf*(Nc*(992*e^2 + 5456*e^2*RATIO[x^(-2)] - 4960*e^2*RATIO[x^(-1)]) + 
      (496*e^2 + 496*e^2*RATIO[x^(-2)] - 992*e^2*RATIO[x^(-1)])/Nc) + 
    1152*e^2*RATIO[x]) + G[0, 0, 1, 0, 0, 0, x]*
   (-64*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-208*e^2 + 208*e^2*RATIO[(1 - x)^(-1)]) + 1184*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 0, x]*(-832*e^2 + 832*e^2*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-240*e^2 + 240*e^2*RATIO[(1 - x)^(-1)]) + 1184*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-480*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] + 1536*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 0, x]*(-480*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] + 1536*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-2304*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
    3456*e^2*RATIO[x^(-2)] - 736*e^2*RATIO[x^(-1)] + 
    Nc^2*(-48*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 2720*e^2*RATIO[x^(-2)] - 
      1360*e^2*RATIO[x^(-1)]) + 
    Nf*((-272*e^2 - 272*e^2*RATIO[x^(-2)] + 544*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-544*e^2 - 2992*e^2*RATIO[x^(-2)] + 2720*e^2*RATIO[x^(-1)])) + 
    1536*e^2*RATIO[x]) + G[1, 1, 1, 1, 1, 0, x]*
   (-2304*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 3456*e^2*RATIO[x^(-2)] - 
    736*e^2*RATIO[x^(-1)] + Nc^2*(-48*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
      2720*e^2*RATIO[x^(-2)] - 1360*e^2*RATIO[x^(-1)]) + 
    Nf*((-272*e^2 - 272*e^2*RATIO[x^(-2)] + 544*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-544*e^2 - 2992*e^2*RATIO[x^(-2)] + 2720*e^2*RATIO[x^(-1)])) + 
    1536*e^2*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
   ((32*I)*e*(11*I + (129*I)*e + 21*e*Pi) + 
    (16*I)*e*(-10*I - (73*I)*e + 6*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((18*I)*e + (79*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((18*I)*e + (269*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*(-8*e^2 + (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (88*e^2)/(3*(-1 + RATIO[x])^2)) + 
      (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*(-24*e*(2 + 5*e) + (8*(18*e + 35*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (80*e^2)/(3*(-1 + RATIO[x])^2)) - (256*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(-1 + 33*e + (16*I)*e*Pi)*RATIO[x] - (928*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(32*e*(19 + 273*e - (43*I)*e*Pi) - 
    (32*(-12*e + 80*e^2 - (57*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((32*I)*e + (35*I)*e^2 + 80*e^2*Pi)*RATIO[x^(-2)] + 
    (32*I)*((31*I)*e + (303*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*(8*e*(-8 + 11*e) + (16*(9*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*(-5*e + e^2)*RATIO[x^(-2)] - (8*(-30*e + 161*e^2)*RATIO[x^(-1)])/
       3) + Nf*((-8*e*(-2 + 3*e) - (16*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (32*(-3*e + 4*e^2)*RATIO[x^(-1)])/3)/Nc + 
      Nc*(-8*e*(-4 + 15*e) - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*(33*e + 16*e^2)*RATIO[x^(-2)])/3 + 16*(-10*e + 13*e^2)*
         RATIO[x^(-1)])) + (16*e^2)/(-1 + RATIO[x])^2 + 
    (32*e*(3 - 143*e - (48*I)*e*Pi)*RATIO[x])/3 - (928*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((16*e*(48 - 119*e - (132*I)*e*Pi))/3 - 
    (32*(24*e - 7*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((32*I)/3)*((-16*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((121*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*((-160*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-1)] + 
        (32*e^2)/(3*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-416*e^2 - (832*e^2*RATIO[(1 - x)^(-1)])/3 + 
        1408*e^2*RATIO[x^(-1)] + (352*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*(-224*e^2 + (992*e^2*RATIO[(1 - x)^(-1)])/3 - 
      1280*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2)) + 
    (592*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(12 - 11*e + (12*I)*e*Pi)*
      RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(16*e*(-64 + 213*e + (32*I)*e*Pi) - 
    64*e*(3 - (5*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((222*I)*e - (229*I)*e^2 + 414*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((582*I)*e - (325*I)*e^2 + 654*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((-64*e*(-3 + 44*e))/3 + (352*e^2*RATIO[(1 - x)^(-1)])/3 - 
      128*(-5*e + e^2)*RATIO[x^(-2)] - (32*(30*e + 19*e^2)*RATIO[x^(-1)])/
       3) + Nf*((-64*e*(1 + 3*e) + (64*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (64*(6*e + e^2)*RATIO[x^(-1)])/3)/Nc + 
      Nc*((-64*e*(6 + 13*e))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*(33*e + 16*e^2)*RATIO[x^(-2)])/3 + 640*(e + 2*e^2)*
         RATIO[x^(-1)])) - ((16*I)/3)*e*(-12*I - (11*I)*e + 12*e*Pi)*
     RATIO[x] - (736*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 0, x]*
   ((16*e*(-264 + 385*e + (672*I)*e*Pi))/3 + 
    (32*I)*e*(-9*I - (5*I)*e + 10*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((93*I)*e - (38*I)*e^2 + 435*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((456*I)*e - (115*I)*e^2 + 1230*e^2*Pi)*RATIO[x^(-1)] - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(9 + 44*e - (78*I)*e*Pi)*RATIO[x])/
     3 - (32*e^2*RATIO[x^2])/3 + Nc^2*((-1144*e^2)/3 - 
      (16*(-9*e + 44*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      96*(-5*e + e^2)*RATIO[x^(-2)] + 24*(-10*e + 7*e^2)*RATIO[x^(-1)] + 
      (352*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e*(18 + 23*e))/3 + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
        16*(33*e + 16*e^2)*RATIO[x^(-2)] + 32*(15*e + 19*e^2)*RATIO[x^(-1)] - 
        16*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (-48*e*(1 + 2*e) + 16*(-3*e + 8*e^2)*RATIO[x^(-2)] - 
        16*(-6*e + e^2)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 0, 1, x]*
   (64*e*(-5 + 37*e + (32*I)*e*Pi) - ((32*I)/3)*((15*I)*e + (16*I)*e^2 + 
      78*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((32*I)/3)*((93*I)*e + (20*I)*e^2 + 
      57*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((96*I)*e - (95*I)*e^2 + 
      114*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
    ((16*I)/3)*e*(-18*I - (121*I)*e + 72*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-42 + 187*e))/3 + 
      (32*(6*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 96*(-5*e + e^2)*
       RATIO[x^(-2)] + 8*(30*e + 59*e^2)*RATIO[x^(-1)] + 88*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((16*e*(18 + 73*e))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*(33*e + 16*e^2)*RATIO[x^(-2)] - 32*(15*e + 41*e^2)*RATIO[x^(-1)] - 
        (32*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (48*e*(1 + 4*e) - 16*(-3*e + 8*e^2)*RATIO[x^(-2)] - 
        48*(2*e + e^2)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 1, 0, x]*
   (32*e*(-10 + 74*e - (167*I)*e*Pi) + ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 
      33*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-93*I)*e - (20*I)*e^2 + 
      654*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-96*I)*e + (95*I)*e^2 + 
      1908*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
    ((16*I)/3)*e*(18*I + (121*I)*e + 72*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-42 + 187*e))/3 + 
      (32*(6*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 96*(-5*e + e^2)*
       RATIO[x^(-2)] + 8*(30*e + 59*e^2)*RATIO[x^(-1)] + 88*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((16*e*(18 + 73*e))/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*(33*e + 16*e^2)*RATIO[x^(-2)] - 32*(15*e + 41*e^2)*RATIO[x^(-1)] - 
        (32*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (48*e*(1 + 4*e) - 16*(-3*e + 8*e^2)*RATIO[x^(-2)] - 
        48*(2*e + e^2)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 0, 1, x]*
   (((-32*I)/3)*e*(-42*I - (151*I)*e + 75*e*Pi) + 
    ((32*I)/3)*((-6*I)*e - (2*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((-12*I)*e - (39*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
    (16*I)*((-12*I)*e - (239*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(6 + 77*e - (24*I)*e*Pi)*
     RATIO[x] + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*((8*e*(-24 + 85*e))/3 - (8*(-24*e + 115*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 960*e^2*RATIO[x^(-1)] + (80*e^2)/(-1 + RATIO[x])^2 + 
      88*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((904*e^2)/3 + (656*e^2*RATIO[(1 - x)^(-1)])/3 - 
        1056*e^2*RATIO[x^(-1)] - (88*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (120*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 0, x]*
   (((-32*I)/3)*e*(-42*I - (151*I)*e + 108*e*Pi) - 
    ((64*I)/3)*((3*I)*e + I*e^2 + 57*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((-12*I)*e - (39*I)*e^2 + 158*e^2*Pi)*RATIO[x^(-2)] + 
    (16*I)*((-12*I)*e - (239*I)*e^2 + 218*e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(6 + 77*e + (24*I)*e*Pi)*
     RATIO[x] + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*((8*e*(-24 + 85*e))/3 - (8*(-24*e + 115*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 960*e^2*RATIO[x^(-1)] + (80*e^2)/(-1 + RATIO[x])^2 + 
      88*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((904*e^2)/3 + (656*e^2*RATIO[(1 - x)^(-1)])/3 - 
        1056*e^2*RATIO[x^(-1)] - (88*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (120*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
        (8*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   ((128*I)*e*(I + I*e + 3*e*Pi) - (16*(-72*e + 7*e^2 + (96*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((24*I)*e + (37*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((24*I)*e + (29*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    32*e*(-3 + 44*e + (26*I)*e*Pi)*RATIO[x] - (32*e^2*RATIO[x^2])/3 + 
    Nc^2*(-8*e*(6 + 43*e) + 8*e*(6 + 53*e)*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2 + (352*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(152*e^2 - 240*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (24*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, 0, x]*((32*e*(-6 + 397*e - (123*I)*e*Pi))/3 - 
    (16*(-72*e + 31*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*((-21*I)*e + (23*I)*e^2 + 186*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/3)*((-12*I)*e + (283*I)*e^2 + 582*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-9*I - (55*I)*e + 30*e*Pi)*
     RATIO[x] + 32*e^2*RATIO[x^2] + Nc^2*(16*e*(-8 + 33*e) - 
      (32*(-9*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      64*(-5*e + e^2)*RATIO[x^(-2)] + (16*(30*e + 79*e^2)*RATIO[x^(-1)])/3 + 
      176*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e*(4 + 17*e) + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*(33*e + 16*e^2)*RATIO[x^(-2)])/3 - 32*(10*e + 31*e^2)*
         RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e*(2 + 9*e) - (32*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 - 
        (64*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 0, 1, x]*
   ((32*e*(-6 + 397*e + (114*I)*e*Pi))/3 - 
    (16*(-72*e + 31*e^2 + (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((64*I)/3)*((21*I)*e - (23*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((12*I)*e - (283*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(9*I + (55*I)*e + 42*e*Pi)*
     RATIO[x] + 32*e^2*RATIO[x^2] + Nc^2*(16*e*(-8 + 33*e) - 
      (32*(-9*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      64*(-5*e + e^2)*RATIO[x^(-2)] + (16*(30*e + 79*e^2)*RATIO[x^(-1)])/3 + 
      176*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e*(4 + 17*e) + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*(33*e + 16*e^2)*RATIO[x^(-2)])/3 - 32*(10*e + 31*e^2)*
         RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e*(2 + 9*e) - (32*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 - 
        (64*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 1, 0, x]*
   (((16*I)/3)*e*(54*I + (551*I)*e + 348*e*Pi) + 
    32*e*(-6 + 23*e)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-12*I)*e + (197*I)*e^2 + 426*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((3*I)*e + (157*I)*e^2 + 101*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(78 + 319*e - (48*I)*e*Pi)*RATIO[x])/
     3 + (80*e^2*RATIO[x^2])/3 + Nc^2*((-8*e*(18 + 77*e))/3 + 
      64*e*RATIO[(1 - x)^(-1)] - 32*(-5*e + e^2)*RATIO[x^(-2)] + 
      (8*(-30*e + 521*e^2)*RATIO[x^(-1)])/3 + (616*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((8*e*(-12 + 215*e))/3 - (16*(33*e + 16*e^2)*RATIO[x^(-2)])/3 - 
        16*(-10*e + 79*e^2)*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(-2 + 21*e) + 
        (16*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 - 
        (32*(-3*e + 13*e^2)*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 1, x]*
   (((16*I)/3)*e*(54*I + (551*I)*e + 126*e*Pi) - 
    32*e*(6 - 23*e + (37*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((12*I)*e - (197*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
    (32*I)*((-3*I)*e - (157*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
    (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(78 + 319*e + (84*I)*e*Pi)*RATIO[x])/
     3 + (80*e^2*RATIO[x^2])/3 + Nc^2*((-8*e*(18 + 77*e))/3 + 
      64*e*RATIO[(1 - x)^(-1)] - 32*(-5*e + e^2)*RATIO[x^(-2)] + 
      (8*(-30*e + 521*e^2)*RATIO[x^(-1)])/3 + (616*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((8*e*(-12 + 215*e))/3 - (16*(33*e + 16*e^2)*RATIO[x^(-2)])/3 - 
        16*(-10*e + 79*e^2)*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(-2 + 21*e) + 
        (16*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 - 
        (32*(-3*e + 13*e^2)*RATIO[x^(-1)])/3 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 1, 1, x]*
   ((32*e*(33 - 92*e - (9*I)*e*Pi))/3 - 32*e*(10 + 22*e - (43*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*((-29*I)*e - (4*I)*e^2 + 20*e^2*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((-84*I)*e + (193*I)*e^2 + 120*e^2*Pi)*
     RATIO[x^(-1)] + 16*e*(20 + 11*e - (32*I)*e*Pi)*RATIO[x] + 
    400*e^2*RATIO[x^2] + Nc^2*((-32*e*(-9 + 77*e))/3 + 
      (8*(-18*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      96*(-5*e + e^2)*RATIO[x^(-2)] - 8*(30*e + 59*e^2)*RATIO[x^(-1)] - 
      (440*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
    Nf*((-48*e*(1 + 4*e) + 16*(-3*e + 8*e^2)*RATIO[x^(-2)] + 
        48*(2*e + e^2)*RATIO[x^(-1)] - 16*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/
       Nc + Nc*((-32*e*(9 + 31*e))/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        16*(33*e + 16*e^2)*RATIO[x^(-2)] + 32*(15*e + 41*e^2)*RATIO[x^(-1)] + 
        (32*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 1, x]*((16*I)*e*(14*I + (13*I)*e + 50*e*Pi) - 
    ((32*I)/3)*((27*I)*e + (52*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((-3*I)*e + (181*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (224*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(9 + 121*e + (30*I)*e*Pi)*
      RATIO[x])/3 + 32*e^2*RATIO[x^2] + 
    Nc^2*(-32*e*(3 + 2*e) + (32*(9*e + e^2)*RATIO[(1 - x)^(-1)])/3 + 
      1280*e^2*RATIO[x^(-1)] + (160*e^2)/(3*(-1 + RATIO[x])^2) + 
      176*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(528*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
        1408*e^2*RATIO[x^(-1)] - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (176*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-1)] - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 1, 0, x]*
   ((16*I)*e*(14*I + (13*I)*e + 20*e*Pi) + 
    ((32*I)/3)*((-27*I)*e - (52*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 63*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/3)*((-3*I)*e + (181*I)*e^2 + 93*e^2*Pi)*RATIO[x^(-1)] + 
    (224*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(9 + 121*e - (42*I)*e*Pi)*
      RATIO[x])/3 + 32*e^2*RATIO[x^2] + 
    Nc^2*(-32*e*(3 + 2*e) + (32*(9*e + e^2)*RATIO[(1 - x)^(-1)])/3 + 
      1280*e^2*RATIO[x^(-1)] + (160*e^2)/(3*(-1 + RATIO[x])^2) + 
      176*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(528*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
        1408*e^2*RATIO[x^(-1)] - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (176*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-1)] - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 0, 0, 1, x]*
   (16*e*(-2 + 203*e - (108*I)*e*Pi) - (16*(-42*e + 161*e^2 + (48*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((18*I)*e + (13*I)*e^2 + 
      186*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((18*I)*e + (271*I)*e^2 + 
      186*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
    ((16*I)/3)*e*(78*I + (209*I)*e + 48*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-24 + 89*e))/3 - 
      (8*(-24*e + 79*e^2)*RATIO[(1 - x)^(-1)])/3 + 640*e^2*RATIO[x^(-1)] - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) + (616*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((824*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        704*e^2*RATIO[x^(-1)] + (88*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (104*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 0, 1, 0, x]*
   (16*e*(-2 + 203*e + (286*I)*e*Pi) - (16*(-42*e + 161*e^2 + (138*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 
      1032*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-18*I)*e - (271*I)*e^2 + 
      1512*e^2*Pi)*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-78*I - (209*I)*e + 84*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-24 + 89*e))/3 - 
      (8*(-24*e + 79*e^2)*RATIO[(1 - x)^(-1)])/3 + 640*e^2*RATIO[x^(-1)] - 
      (80*e^2)/(3*(-1 + RATIO[x])^2) + (616*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((824*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        704*e^2*RATIO[x^(-1)] + (88*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (104*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 0, 0, x]*
   ((32*I)*e^2*(254*I + 5*Pi) + ((32*I)/3)*((-40*I)*e^2 + 81*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + (512*I)*e^2*Pi*RATIO[x^(-2)] - 
    (32*I)*((131*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
    (464*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(-20 + 11*e + (32*I)*e*Pi)*
     RATIO[x] + 400*e^2*RATIO[x^2] + 
    Nc^2*(8*e*(6 + e) + 24*e*(-2 + 3*e)*RATIO[(1 - x)^(-1)] - 
      1920*e^2*RATIO[x^(-1)] - (80*e^2)/(-1 + RATIO[x])^2 - 
      (440*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
    Nf*((-264*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 192*e^2*RATIO[x^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc + 
      Nc*(-776*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 2112*e^2*RATIO[x^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, 1, x]*
   (32*e*(6 + 22*e - (13*I)*e*Pi) + ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/3)*((-9*I)*e - (73*I)*e^2 + 15*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/3)*((-9*I)*e + (35*I)*e^2 + 15*e^2*Pi)*
     RATIO[x^(-1)] + (32*e*(15 - 22*e - (96*I)*e*Pi)*RATIO[x])/3 + 
    (784*e^2*RATIO[x^2])/3 + Nc^2*((-8*e*(-24 + 121*e))/3 + 
      (8*(-24*e + 121*e^2)*RATIO[(1 - x)^(-1)])/3 - (616*e^2*RATIO[x])/3 - 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(((-64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2)/3 - (176*e^2*RATIO[(1 - x)^(-1)])/3 + 16*e^2*RATIO[x] + 
        8*e^2*RATIO[x^2]))) + G[0, 0, 1, 0, 0, x]*
   (((-16*I)/3)*e*(-30*I - (985*I)*e + 18*e*Pi) - 
    (16*(-30*e + 5*e^2 + (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (192*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((-91*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
    32*e*(-5 + 22*e + (32*I)*e*Pi)*RATIO[x] + (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((64*e*(3 + 22*e))/3 - (64*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      1280*e^2*RATIO[x^(-1)] - (616*e^2*RATIO[x])/3 - 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*((-192*e^2 + 128*e^2*RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-1984*e^2)/3 + 
        (256*e^2*RATIO[(1 - x)^(-1)])/3 + 1408*e^2*RATIO[x^(-1)] + 
        16*e^2*RATIO[x] + 8*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*(16*e*(38 - 461*e - (148*I)*e*Pi) - 
    (32*(-18*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((32*I)/3)*((249*I)*e - (131*I)*e^2 + 363*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((588*I)*e - (983*I)*e^2 + 1086*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(6 + 341*e + (60*I)*e*Pi)*
      RATIO[x])/3 + 192*e^2*RATIO[x^2] + 
    Nc^2*(-8*e*(6 + 77*e) + 96*e*RATIO[(1 - x)^(-1)] - 
      96*(-5*e + e^2)*RATIO[x^(-2)] + 24*(-10*e + 27*e^2)*RATIO[x^(-1)] + 
      (704*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(8*e*(-12 + 17*e) - 16*(33*e + 16*e^2)*RATIO[x^(-2)] + 
        80*(6*e + e^2)*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (-24*e*(2 + e) + 16*(-3*e + 8*e^2)*
         RATIO[x^(-2)] - 32*(-3*e + 2*e^2)*RATIO[x^(-1)] + 16*e^2*RATIO[x] + 
        8*e^2*RATIO[x^2])/Nc)) + G[0, 0, 0, 1, 1, x]*
   ((-16*I)*e*(-22*I - (3*I)*e + 12*e*Pi) + 
    ((16*I)/3)*((-42*I)*e - (155*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    ((64*I)/3)*((3*I)*e - (44*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (1328*e^2)/(3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*
     (-6*I - (143*I)*e + 60*e*Pi)*RATIO[x] + 192*e^2*RATIO[x^2] + 
    Nc^2*(-32*e*(3 + 8*e) + 48*e*(2 + 7*e)*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2 + (704*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(136*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (24*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (8*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/
       Nc)) + G[1, 1, 1, 1, 0, x]*((16*e*(126 + 1421*e + (390*I)*e*Pi))/3 - 
    (96*I)*e*(4*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (32*I)*((31*I)*e - (72*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((36*I)*e - (1295*I)*e^2 + 1140*e^2*Pi)*RATIO[x^(-1)] + 
    (16*I)*e*(26*I + (121*I)*e + 20*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*((16*e*(-3 + 154*e))/3 + (8*(-24*e + 77*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 160*(-5*e + e^2)*RATIO[x^(-2)] - 
      (40*(-30*e + 17*e^2)*RATIO[x^(-1)])/3 - 264*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((8*e*(10 + 21*e) - (80*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (32*(-15*e + 2*e^2)*RATIO[x^(-1)])/3 - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((8*e*(60 + 73*e))/3 - 
        (112*e^2*RATIO[(1 - x)^(-1)])/3 + (80*(33*e + 16*e^2)*RATIO[x^(-2)])/
         3 - 16*(50*e + 67*e^2)*RATIO[x^(-1)] + (64*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 0, 1, x]*
   ((16*e*(126 + 1421*e - (48*I)*e*Pi))/3 + 384*e*RATIO[(1 - x)^(-1)] - 
    (32*I)*((-31*I)*e + (72*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
    ((16*I)/3)*((-36*I)*e + (1295*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
    (16*I)*e*(-26*I - (121*I)*e + 24*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*((16*e*(-3 + 154*e))/3 + (8*(-24*e + 77*e^2)*RATIO[(1 - x)^(-1)])/
       3 + 160*(-5*e + e^2)*RATIO[x^(-2)] - 
      (40*(-30*e + 17*e^2)*RATIO[x^(-1)])/3 - 264*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((8*e*(10 + 21*e) - (80*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (32*(-15*e + 2*e^2)*RATIO[x^(-1)])/3 - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((8*e*(60 + 73*e))/3 - 
        (112*e^2*RATIO[(1 - x)^(-1)])/3 + (80*(33*e + 16*e^2)*RATIO[x^(-2)])/
         3 - 16*(50*e + 67*e^2)*RATIO[x^(-1)] + (64*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 0, 1, x]*
   (32*e*(1 + 7*e + (5*I)*e*Pi) - (32*(3*e + 20*e^2 + (33*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (96*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (496*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(26 + 55*e - (20*I)*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2] + Nc^2*((64*e*(3 + 31*e))/3 - 
      (16*(12*e + 149*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) - 264*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((-808*e^2)/3 + 
        416*e^2*RATIO[(1 - x)^(-1)] - (440*e^2)/(3*(-1 + RATIO[x])^2) + 
        (64*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, 0, x]*(32*e*(1 + 7*e + (14*I)*e*Pi) - 
    (32*(3*e + 20*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((-11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
    16*e*(26 + 55*e + (24*I)*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*((64*e*(3 + 31*e))/3 - (16*(12*e + 149*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (400*e^2)/(3*(-1 + RATIO[x])^2) - 264*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 + (160*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (40*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((-808*e^2)/3 + 
        416*e^2*RATIO[(1 - x)^(-1)] - (440*e^2)/(3*(-1 + RATIO[x])^2) + 
        (64*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 1, x]*((16*e*(138 + 413*e - (24*I)*e*Pi))/3 - 
    32*e*(14 + 55*e - (50*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((30*I)*e - (97*I)*e^2 + 138*e^2*Pi)*RATIO[x^(-2)] - 
    (32*I)*((-186*I)*e^2 + 23*e^2*Pi)*RATIO[x^(-1)] - 
    ((16*I)/3)*e^2*(-209*I + 216*Pi)*RATIO[x] + (272*e^2*RATIO[x^2])/3 + 
    Nc^2*(64*e + (8*(-30*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*(-5*e + e^2)*RATIO[x^(-2)] - (8*(-30*e + 881*e^2)*RATIO[x^(-1)])/3 - 
      (968*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
    Nf*((-8*e*(-2 + 39*e) - (16*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (32*(-3*e + 22*e^2)*RATIO[x^(-1)])/3 - (64*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*(-8*e*(-4 + 121*e) - 
        (112*e^2*RATIO[(1 - x)^(-1)])/3 + (16*(33*e + 16*e^2)*RATIO[x^(-2)])/
         3 + 80*(-2*e + 29*e^2)*RATIO[x^(-1)] + (112*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3))) + G[1, 0, 0, 0, 0, x]*
   (32*e*(14 - 241*e - (36*I)*e*Pi) - (32*(42*e - 17*e^2 - (42*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (352*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((-109*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (80*e^2)/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*e^2*(209*I + 216*Pi)*
     RATIO[x] + (272*e^2*RATIO[x^2])/3 + 
    Nc^2*((-8*e*(-30 + 133*e))/3 + 8*e*(-10 + 41*e)*RATIO[(1 - x)^(-1)] - 
      1920*e^2*RATIO[x^(-1)] + (80*e^2)/(3*(-1 + RATIO[x])^2) - 
      (968*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
    Nf*((-296*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 192*e^2*RATIO[x^(-1)] - 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-2488*e^2)/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + 2112*e^2*RATIO[x^(-1)] - 
        (88*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, 1, x]*
   ((32*e*(111 - 166*e - (177*I)*e*Pi))/3 - (1120*I)*e^2*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((170*I)*e + (121*I)*e^2 + 94*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/3)*((150*I)*e + (98*I)*e^2 + 141*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)/3)*e*(36*I + (121*I)*e + 150*e*Pi)*RATIO[x] - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*((-16*e*(-21 + 275*e))/3 + 
      (88*e^2*RATIO[(1 - x)^(-1)])/3 - 224*(-5*e + e^2)*RATIO[x^(-2)] - 
      (8*(210*e + 313*e^2)*RATIO[x^(-1)])/3 - 88*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2]) + 
    Nf*((-8*e*(14 + 51*e) + (112*(-3*e + 8*e^2)*RATIO[x^(-2)])/3 + 
        (32*(21*e + 8*e^2)*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3)/Nc + Nc*((-8*e*(84 + 275*e))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 - (112*(33*e + 16*e^2)*RATIO[x^(-2)])/
         3 + 16*(70*e + 173*e^2)*RATIO[x^(-1)] + (160*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 0, 0, x]*
   (16*e*(24 - 109*e - (30*I)*e*Pi) - (32*(36*e - 206*e^2 - (45*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (1360*e^2)/(3*(-1 + RATIO[x])^2) + 
    (32*e*(36 - 121*e - (150*I)*e*Pi)*RATIO[x])/3 - (1360*e^2*RATIO[x^2])/3 + 
    Nc^2*(-1184*e^2 + (4112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (560*e^2)/(3*(-1 + RATIO[x])^2) - 88*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
    Nf*((56*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (56*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(424*e^2 - (1888*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (616*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 0, x]*
   ((-8*(144 + 2334*e + 12038*e^2 - (1116*I)*e*Pi + (4602*I)*e^2*Pi + 
       717*e^2*Pi^2))/9 + (8*(-36 - 6*e^2 + (108*I)*e*Pi - (52*I)*e^2*Pi + 
       135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (16*(-36 + 105*e + 376*e^2 - (372*I)*e*Pi + (50*I)*e^2*Pi + 653*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(-36 + 1896*e + 9253*e^2 - (3312*I)*e*Pi + 
       (2016*I)*e^2*Pi + 3918*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (8*(-72 - 594*e - 2543*e^2 + (252*I)*e*Pi - (990*I)*e^2*Pi + 
       411*e^2*Pi^2)*RATIO[x])/9 + (8*e*(6 + 203*e + (168*I)*e*Pi)*
      RATIO[x^2])/9 + Nc^2*((-8*(-18 + 132*e + 565*e^2 + 162*e^2*Pi^2))/9 + 
      (8*(-33*e - 67*e^2 + 16*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-180 + 36*e + 101*e^2 + 1140*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-30 - 79*e - 445*e^2 + 190*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (88*e*(1 + 21*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((8*(-36 - 183*e - 1085*e^2 + 228*e^2*Pi^2))/9 + 
        (16*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-396 - 192*e + 59*e^2 + 2508*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(-180 - 558*e - 2125*e^2 + 1140*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (1024*e^2*RATIO[x])/9 - (1724*e^2*RATIO[x^2])/9) + 
      ((8*(-6 - 27*e - 114*e^2 + 38*e^2*Pi^2))/3 + 
        (4*(-36 + 96*e + 145*e^2 + 228*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(-18 - 12*e - 11*e^2 + 114*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*e*(6 + 103*e)*RATIO[x])/9 - (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*((-8*(144 + 2334*e + 12038*e^2 + (180*I)*e*Pi - 
       (726*I)*e^2*Pi + 99*e^2*Pi^2))/9 + 
    (8*(-36 - 6*e^2 + (36*I)*e*Pi + (114*I)*e^2*Pi + 35*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*(-36 + 105*e + 376*e^2 + (6*I)*e*Pi - 
       (18*I)*e^2*Pi + 370*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(-36 + 1896*e + 9253*e^2 + (36*I)*e*Pi + (912*I)*e^2*Pi + 
       1050*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((16*I)/3)*e^2*Pi)/
     (-1 + RATIO[x])^2 - (8*(-72 - 594*e - 2543*e^2 - (252*I)*e*Pi - 
       (198*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(6 + 203*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-18 + 132*e + 565*e^2 + 153*e^2*Pi^2))/9 + 
      (8*(-33*e - 67*e^2 + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-180 + 36*e + 101*e^2 + 1170*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-30 - 79*e - 445*e^2 + 195*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (88*e*(1 + 21*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((8*(-36 - 183*e - 1085*e^2 + 234*e^2*Pi^2))/9 + 
        (16*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-396 - 192*e + 59*e^2 + 2574*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(-180 - 558*e - 2125*e^2 + 1170*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (1024*e^2*RATIO[x])/9 - (1724*e^2*RATIO[x^2])/9) + 
      (8*(-2 - 9*e - 38*e^2 + 13*e^2*Pi^2) + 
        (4*(-36 + 96*e + 145*e^2 + 234*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(-18 - 12*e - 11*e^2 + 117*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*e*(6 + 103*e)*RATIO[x])/9 - (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 0, 1, x]*((16*(18 - 78*e - 1102*e^2 - (108*I)*e*Pi + 
       (15*I)*e^2*Pi + 3*e^2*Pi^2))/9 - 
    (8*(36 - 138*e + 835*e^2 - (72*I)*e*Pi - (810*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*(-3*e*Pi + 2*e^2*Pi)*
     RATIO[x^(-2)] - ((16*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 
      206*e^2*Pi)*RATIO[x^(-1)] + (8*(-12*e + 37*e^2 - (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*(-24 - 154*e + 177*e^2 + (84*I)*e*Pi - 
       (286*I)*e^2*Pi + 137*e^2*Pi^2)*RATIO[x])/3 + 
    (8*e*(6 + 203*e + (168*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(228 + 35*e + 48*e*Pi^2))/9 + 
      (16*e*(43 + 64*e + 8*e*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(11 + 241*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(-150 + 383*e))/9 - (8*(108*e + 215*e^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) - 
        (1120*e^2*RATIO[x])/9 - (1724*e^2*RATIO[x^2])/9) + 
      (-4*e*(-2 + 5*e) - (8*(12*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*(-6*e + 17*e^2))/(9*(-1 + RATIO[x])^2) + 
        (8*e*(6 + 121*e)*RATIO[x])/9 - (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*((16*(18 - 78*e - 1102*e^2 - (144*I)*e*Pi - 
       (3156*I)*e^2*Pi + 39*e^2*Pi^2))/9 + 
    (8*(-36 + 138*e - 835*e^2 + (360*I)*e*Pi + (714*I)*e^2*Pi + 24*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (16*((-6*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (16*(18*e + 175*e^2 - (6*I)*e*Pi + (944*I)*e^2*Pi + 20*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-12*e + 37*e^2 + (2*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*(-24 - 154*e + 177*e^2 - (84*I)*e*Pi + 
       (418*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x])/3 + 
    (8*e*(6 + 203*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(228 + 35*e + 39*e*Pi^2))/9 + 
      (16*(43*e + 64*e^2 + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (80*e^2*Pi^2*RATIO[x^(-2)])/3 + (40*e^2*Pi^2*RATIO[x^(-1)])/3 + 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(11 + 241*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(150 - 383*e + 12*e*Pi^2))/9 - 
        (8*(108*e + 215*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (88*e^2*Pi^2*RATIO[x^(-2)])/3 - (80*e^2*Pi^2*RATIO[x^(-1)])/3 + 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) - (1120*e^2*RATIO[x])/9 - 
        (1724*e^2*RATIO[x^2])/9) + ((4*e*(6 - 15*e + 2*e*Pi^2))/3 - 
        (8*(12*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 + (8*e^2*Pi^2*RATIO[x^(-2)])/
         3 - (16*e^2*Pi^2*RATIO[x^(-1)])/3 - (4*(-6*e + 17*e^2))/
         (9*(-1 + RATIO[x])^2) + (8*e*(6 + 121*e)*RATIO[x])/9 - 
        (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((16*(198 - 633*e - 3575*e^2 - (180*I)*e*Pi + 
       (2961*I)*e^2*Pi + 168*e^2*Pi^2))/9 + 
    (16*(-36 - 39*e - 467*e^2 - (93*I)*e^2*Pi + 237*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(54 - 56*e - 267*e^2 - (198*I)*e*Pi + 
       (209*I)*e^2*Pi + 64*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(288 - 202*e - 979*e^2 - (636*I)*e*Pi + (1378*I)*e^2*Pi + 
       618*e^2*Pi^2)*RATIO[x^(-1)])/3 + (16*(3*e + 47*e^2 - (3*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*e*(-33 - 100*e - (54*I)*Pi - (495*I)*e*Pi + 
       54*e*Pi^2)*RATIO[x])/9 + (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/
     3 + Nc^2*((-8*(-18 - 231*e - 736*e^2 + 138*e^2*Pi^2))/9 + 
      (8*(-12 + 25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(180 - 36*e - 101*e^2 + 630*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(30 - 41*e - 11*e^2 + 105*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*e*(33 + 161*e)*RATIO[x])/9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((8*(36 + 3*e - 19*e^2 + 126*e^2*Pi^2))/9 + 
        (4*(396 + 192*e - 59*e^2 + 1386*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(180 + 162*e + 349*e^2 + 630*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*e*(1 + 9*e)*RATIO[x])/3 + (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((8*(6 + 9*e + 28*e^2 + 21*e^2*Pi^2))/3 + 
        (4*(36 - 96*e - 145*e^2 + 126*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(18 - 6*e - 13*e^2 + 63*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*(6 + 19*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((-8*e*(-294 - 2083*e - (180*I)*Pi + (216*I)*e*Pi + 
       354*e*Pi^2))/9 + (8*(-24 - 74*e - 453*e^2 - (36*I)*e*Pi + 
       (88*I)*e^2*Pi + 194*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    ((8*I)/9)*(36*I - (78*I)*e - (553*I)*e^2 + 36*e*Pi + 228*e^2*Pi)*
     RATIO[x^(-2)] - (16*(-18 + 111*e + 299*e^2 + (18*I)*e*Pi - 
       (108*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*(-54*e + 65*e^2 + (198*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
    (16*e*(165 + 704*e - (54*I)*Pi - (297*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 + 
    (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(-12 - 54*e - 67*e^2 + 27*e^2*Pi^2))/3 + 
      (8*(-36 - 192*e - 190*e^2 + 75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (160*e^2*Pi^2*RATIO[x^(-2)])/3 + (80*e^2*Pi^2*RATIO[x^(-1)])/3 - 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - 
      (16*e*(33 + 167*e)*RATIO[x])/9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*e*(-42 - 79*e + 8*e*Pi^2))/3 + 
        (8*e*(32 + 43*e)*RATIO[(1 - x)^(-1)])/3 + 
        (176*e^2*Pi^2*RATIO[x^(-2)])/3 - (160*e^2*Pi^2*RATIO[x^(-1)])/3 - 
        (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) + (16*e*(1 + 10*e)*RATIO[x])/
         3 + (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((4*e*(-6 - 5*e + 4*e*Pi^2))/3 - (8*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/
         9 + (16*e^2*Pi^2*RATIO[x^(-2)])/3 - (32*e^2*Pi^2*RATIO[x^(-1)])/3 + 
        (4*(-6*e + 17*e^2))/(9*(-1 + RATIO[x])^2) - (8*e*(6 + 25*e)*RATIO[x])/
         9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*((-8*(-108 - 2112*e - 12721*e^2 + (252*I)*e*Pi + 
       (6660*I)*e^2*Pi + 45*e^2*Pi^2))/9 + 
    (8*(-108 + 66*e + 703*e^2 - (180*I)*e*Pi + (558*I)*e^2*Pi + 63*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 48*((-4*I)*e*Pi - (13*I)*e^2*Pi + 8*e^2*Pi^2)*
     RATIO[x^(-2)] - (16*(186*e + 758*e^2 - (36*I)*e*Pi - (1131*I)*e^2*Pi + 
       87*e^2*Pi^2)*RATIO[x^(-1)])/3 + (((8*I)/9)*((71*I)*e^2 + 18*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*(36 - 132*e - 670*e^2 - (54*I)*e*Pi + 
       (528*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(264 - 544*e + 81*e*Pi^2))/9 + 
      (4*(264*e + 536*e^2 + 99*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      80*e^2*Pi^2*RATIO[x^(-2)] - 8*(-60*e - 208*e^2 + 5*e^2*Pi^2)*
       RATIO[x^(-1)] + (8*e*(11 + 47*e)*RATIO[x])/3 + 
      (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(-534 - 2051*e + 36*e*Pi^2))/9 - 
        (64*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        88*e^2*Pi^2*RATIO[x^(-2)] + 16*(-33*e - 137*e^2 + 5*e^2*Pi^2)*
         RATIO[x^(-1)] - (208*e^2*RATIO[x])/9 - (140*e^2*RATIO[x^2])/9) + 
      (-4*e*(-18 - 69*e + 2*e*Pi^2) - 8*e^2*Pi^2*RATIO[x^(-2)] + 
        16*(-3*e - 3*e^2 + e^2*Pi^2)*RATIO[x^(-1)] + 
        (16*e*(3 + 2*e)*RATIO[x])/9 + (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*((-8*(-36 - 48*e - 1577*e^2 - (72*I)*e*Pi - 
       (1566*I)*e^2*Pi + 663*e^2*Pi^2))/9 + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (1128*I)*e^2*Pi + 93*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*(74*e + 201*e^2 + (36*I)*e*Pi + (190*I)*e^2*Pi + 361*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(18*e - 877*e^2 + (108*I)*e*Pi + (690*I)*e^2*Pi + 
       663*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    (16*(12 + 74*e^2 - (18*I)*e*Pi + (88*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x])/
     3 + (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(-330 - 850*e + 183*e*Pi^2))/9 + 
      (4*(-330*e - 850*e^2 + 99*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (1120*e^2*Pi^2*RATIO[x^(-2)])/3 + (560*e^2*Pi^2*RATIO[x^(-1)])/3 + 
      (8*e*(11 + 35*e)*RATIO[x])/3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((8*e*(-30 - 149*e + 84*e*Pi^2))/9 + 
        (8*(30*e + 149*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (1232*e^2*Pi^2*RATIO[x^(-2)])/3 - (1120*e^2*Pi^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/9 - (140*e^2*RATIO[x^2])/9) + 
      ((8*e^2*(-3 + 14*Pi^2))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (112*e^2*Pi^2*RATIO[x^(-2)])/3 - (224*e^2*Pi^2*RATIO[x^(-1)])/3 - 
        (16*e*(-3 + 7*e)*RATIO[x])/9 + (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-8*(12 - 990*e - 6116*e^2 - (120*I)*e*Pi - 
       (282*I)*e^2*Pi + 261*e^2*Pi^2))/3 + 
    (8*(36 - 156*e + 1112*e^2 - (144*I)*e*Pi - (996*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (16*((-18*I)*e*Pi - (13*I)*e^2*Pi + 
       225*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (16*(-222*e - 989*e^2 - (18*I)*e*Pi - (61*I)*e^2*Pi + 265*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (((32*I)/9)*((-3*I)*e + (44*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 - (32*e*(-33 + 331*e + (99*I)*Pi + (528*I)*e*Pi + 
       126*e*Pi^2)*RATIO[x])/9 + ((16*I)/9)*e*(21*I + (37*I)*e + 30*e*Pi)*
     RATIO[x^2] + Nc^2*((-4*e*(-132 - 1288*e + 87*e*Pi^2))/9 + 
      (4*(-132*e - 448*e^2 + 39*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (640*e^2*Pi^2*RATIO[x^(-2)])/3 + (64*(30*e + 114*e^2 + 5*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (8*e*(-11 + 139*e)*RATIO[x])/3 - 
      (8*e*(-1 + 52*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((8*e*(312 + 1633*e + 48*e*Pi^2))/9 + 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (704*e^2*Pi^2*RATIO[x^(-2)])/3 - (64*(33*e + 148*e^2 + 10*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (752*e^2*RATIO[x])/9 + (1444*e^2*RATIO[x^2])/
         9) + ((8*e*(36 + 157*e + 8*e*Pi^2))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (64*e^2*Pi^2*RATIO[x^(-2)])/3 - (64*(3*e + 4*e^2 + 2*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - (16*e*(-3 + 55*e)*RATIO[x])/9 + 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((-8*(180 + 462*e - 1834*e^2 - (108*I)*e*Pi + 
       (1698*I)*e^2*Pi + 501*e^2*Pi^2))/9 - 
    (8*(-12 - 132*e - 342*e^2 + (180*I)*e*Pi + (120*I)*e^2*Pi + 55*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (8*(-72 - 252*e - 1693*e^2 - (216*I)*e*Pi - 
       (1074*I)*e^2*Pi + 237*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(24 + 532*e + 2382*e^2 + (72*I)*e*Pi + (718*I)*e^2*Pi + 21*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(33 - 133*e + (99*I)*Pi + (264*I)*e*Pi + 126*e*Pi^2)*RATIO[x])/9 + 
    ((16*I)/9)*e*(21*I + (37*I)*e + 30*e*Pi)*RATIO[x^2] + 
    Nc^2*((4*e*(66 + 334*e + 7*e*Pi^2))/3 + 
      (4*(-66*e - 214*e^2 + 13*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (800*e^2*Pi^2*RATIO[x^(-2)])/3 - (16*(-90*e - 312*e^2 + 25*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (8*e*(-11 + 139*e)*RATIO[x])/3 - 
      (8*e*(-1 + 52*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-4*e*(-150 - 813*e + 40*e*Pi^2))/3 + 16*e*(1 + 9*e)*
         RATIO[(1 - x)^(-1)] - (880*e^2*Pi^2*RATIO[x^(-2)])/3 + 
        (16*(-99*e - 411*e^2 + 50*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (704*e^2*RATIO[x])/9 + (1444*e^2*RATIO[x^2])/9) + 
      ((-4*e*(-54 - 223*e + 20*e*Pi^2))/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (80*e^2*Pi^2*RATIO[x^(-2)])/3 + (16*(-9*e - 9*e^2 + 10*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - (16*e*(-3 + 58*e)*RATIO[x])/9 + 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 0, x]*((-16*(-54 - 402*e + 140*e^2 - (360*I)*e*Pi - 
       (4101*I)*e^2*Pi + 699*e^2*Pi^2))/9 + 
    (8*(-36 - 408*e - 1121*e^2 - (216*I)*e*Pi - (948*I)*e^2*Pi + 54*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-36 - 204*e - 842*e^2 - (756*I)*e*Pi + 
       (114*I)*e^2*Pi + 747*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(-36 - 1644*e - 6353*e^2 - (1116*I)*e*Pi - (8574*I)*e^2*Pi + 
       1437*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*(6*e + e^2 + (12*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*(-72 - 660*e - 685*e^2 + (324*I)*e*Pi - 
       (1320*I)*e^2*Pi + 327*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(-4 + 45*e - (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 - 132*e + 212*e^2 + 63*e^2*Pi^2))/9 + 
      (4*(-72 - 132*e - 148*e^2 + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      240*e^2*Pi^2*RATIO[x^(-2)] - 8*(60*e + 208*e^2 + 15*e^2*Pi^2)*
       RATIO[x^(-1)] + (16*e*(-33 + 124*e)*RATIO[x])/9 + 
      (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((-4*e*(54 + 227*e + 18*e*Pi^2))/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        24*e^2*Pi^2*RATIO[x^(-2)] + 48*(e + e^2 + e^2*Pi^2)*RATIO[x^(-1)] + 
        (16*e*(-3 + 46*e)*RATIO[x])/9 - (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-4*e*(510 + 2671*e + 108*e*Pi^2))/9 - 
        (16*(-6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        264*e^2*Pi^2*RATIO[x^(-2)] + 16*(33*e + 137*e^2 + 15*e^2*Pi^2)*
         RATIO[x^(-1)] - (16*e*(-1 + 9*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((-16*(-54 - 402*e + 140*e^2 + (144*I)*e*Pi + 
       (138*I)*e^2*Pi + 117*e^2*Pi^2))/9 - 
    (8*(36 + 408*e + 1121*e^2 - (360*I)*e*Pi + (834*I)*e^2*Pi + 96*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(36 + 204*e + 842*e^2 + (36*I)*e*Pi - 
       (42*I)*e^2*Pi + 291*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(36 + 1644*e + 6353*e^2 + (36*I)*e*Pi - (810*I)*e^2*Pi + 51*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(6*e + e^2 + (384*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) - (8*(72 + 660*e + 685*e^2 + (180*I)*e*Pi - 
       (1452*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(-4 + 45*e - (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 - 132*e + 212*e^2 + 99*e^2*Pi^2))/9 + 
      (4*(-72 - 132*e - 148*e^2 + 147*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (640*e^2*Pi^2*RATIO[x^(-2)])/3 - (32*(45*e + 156*e^2 + 10*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*e*(-33 + 124*e)*RATIO[x])/9 + 
      (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((-4*e*(54 + 227*e + 16*e*Pi^2))/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/3 + (16*(9*e + 9*e^2 + 8*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (16*e*(-3 + 46*e)*RATIO[x])/9 - 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-4*e*(510 + 2671*e + 96*e*Pi^2))/9 - 
        (16*(-6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (704*e^2*Pi^2*RATIO[x^(-2)])/3 + (16*(99*e + 411*e^2 + 40*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - (16*e*(-1 + 9*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*((8*(36 - 1266*e - 7831*e^2 - (252*I)*e*Pi - 
       (3594*I)*e^2*Pi + 111*e^2*Pi^2))/9 + 
    (8*(-108 + 210*e + 787*e^2 + (108*I)*e*Pi + (846*I)*e^2*Pi + 
       381*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*(9 + 3*e - 55*e^2 + (18*I)*e*Pi + (105*I)*e^2*Pi + 252*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(36 + 552*e + 3857*e^2 + (72*I)*e*Pi + 
       (1092*I)*e^2*Pi + 348*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(-72 - 396*e - 1471*e^2 + (324*I)*e*Pi - (528*I)*e^2*Pi + 
       327*e^2*Pi^2)*RATIO[x])/9 + (8*e*(-4 + 45*e - (120*I)*e*Pi)*
      RATIO[x^2])/3 + Nc^2*((-4*(-72 + 132*e + 508*e^2 + 249*e^2*Pi^2))/9 + 
      (4*(-72 + 132*e + 448*e^2 + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (1760*e^2*Pi^2*RATIO[x^(-2)])/3 + (16*(-60*e - 228*e^2 + 55*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*e*(-33 + 133*e)*RATIO[x])/9 + 
      (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((8*e*(-18 - 83*e + 22*e*Pi^2))/3 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (176*e^2*Pi^2*RATIO[x^(-2)])/3 - (32*(-3*e - 4*e^2 + 11*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (16*e*(-3 + 49*e)*RATIO[x])/9 - 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(-150 - 955*e + 132*e*Pi^2))/9 - 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (1936*e^2*Pi^2*RATIO[x^(-2)])/3 - (32*(-33*e - 148*e^2 + 55*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - (16*e*(-1 + 11*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((8*(36 - 1266*e - 7831*e^2 - (1764*I)*e*Pi + 
       (2370*I)*e^2*Pi + 1257*e^2*Pi^2))/9 - 
    (8*(108 - 210*e - 787*e^2 - (180*I)*e*Pi - (870*I)*e^2*Pi + 99*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-18 - 6*e + 110*e^2 - (1152*I)*e*Pi + 
       (96*I)*e^2*Pi + 729*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-36 - 552*e - 3857*e^2 - (3384*I)*e*Pi + (156*I)*e^2*Pi + 
       3288*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (((8*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
    (8*(72 + 396*e + 1471*e^2 + (180*I)*e*Pi + (396*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(-4 + 45*e - (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 + 132*e + 508*e^2 + 249*e^2*Pi^2))/9 + 
      (4*(-72 + 132*e + 448*e^2 + 147*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (1360*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(-120*e - 456*e^2 + 85*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*e*(-33 + 133*e)*RATIO[x])/9 + 
      (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((8*e*(-18 - 83*e + 17*e*Pi^2))/3 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (136*e^2*Pi^2*RATIO[x^(-2)])/3 - (16*(-6*e - 8*e^2 + 17*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (16*e*(-3 + 49*e)*RATIO[x])/9 - 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(-150 - 955*e + 102*e*Pi^2))/9 - 
        (8*(12*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (1496*e^2*Pi^2*RATIO[x^(-2)])/3 - (16*(-66*e - 296*e^2 + 85*e^2*Pi^2)*
          RATIO[x^(-1)])/3 - (16*e*(-1 + 11*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-16*(12 - 69*e - 792*e^2 - (30*I)*e*Pi + (51*I)*e^2*Pi + 
       23*e^2*Pi^2))/3 + (16*(12 - 83*e - 544*e^2 - (30*I)*e*Pi + 
       (102*I)*e^2*Pi + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (352*I)*e^2*Pi*RATIO[x^(-1)] + (16*(14*e + 79*e^2 - (18*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*(-12 + 55*e - 154*e^2 + (102*I)*e*Pi + 
       (121*I)*e^2*Pi + 61*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(14 - 83*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(294 - 491*e + 42*e*Pi^2))/9 - 
      (16*(162*e + 289*e^2 + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-30*e + 11*e^2))/(9*(-1 + RATIO[x])^2) - 
      (16*e*(-11 + 218*e)*RATIO[x])/3 - (16*e*(-1 + 93*e)*RATIO[x^2])/3) + 
    Nf*(((4*e*(-6 + 59*e))/3 + (8*(12*e + 11*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-6*e + 17*e^2))/(9*(-1 + RATIO[x])^2) - 
        (8*e*(6 + 289*e)*RATIO[x])/9 + (4*e*(-6 + 89*e)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-174 + 1795*e))/9 + (8*(120*e + 301*e^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*e*(22 + 7*e))/(3*(-1 + RATIO[x])^2) + 
        (16*e*(-9 + 121*e)*RATIO[x])/9 + (4*e*(-18 + 1193*e)*RATIO[x^2])/
         9))) + G[1, 1, 1, 1, x]*
   ((8*(-324 - 258*e + 6257*e^2 + (864*I)*e*Pi + (5370*I)*e^2*Pi + 
       402*e^2*Pi^2))/9 + 64*e*Pi*(6*I + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (8*(504 + 984*e + 2653*e^2 - (648*I)*e*Pi - (2562*I)*e^2*Pi + 
       1428*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(162 + 567*e - 1040*e^2 - (324*I)*e*Pi - (3147*I)*e^2*Pi + 
       219*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (16*(-12 - 55*e + 258*e^2 + (102*I)*e*Pi + (407*I)*e^2*Pi + 61*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(14 - 83*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(6 - 99*e - 190*e^2 + 19*e^2*Pi^2))/3 - 
      (16*(33*e + 67*e^2 + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(180 - 36*e - 101*e^2 + 990*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(30 + 199*e + 901*e^2 + 165*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*e*(-11 + 218*e)*RATIO[x])/3 - (16*e*(-1 + 93*e)*RATIO[x^2])/3) + 
    Nf*(((8*(6 + 45*e + 212*e^2 + 33*e^2*Pi^2))/3 + 
        (4*(36 - 96*e - 145*e^2 + 198*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(18 + 30*e + 35*e^2 + 99*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*(6 + 259*e)*RATIO[x])/9 + (4*e*(-6 + 89*e)*RATIO[x^2])/9)/Nc + 
      Nc*((8*(12 + 105*e + 835*e^2 + 66*e^2*Pi^2))/3 + 
        (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(396 + 192*e - 59*e^2 + 2178*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(180 + 954*e + 3901*e^2 + 990*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*e*(-9 + 136*e)*RATIO[x])/9 + (4*e*(-18 + 1193*e)*RATIO[x^2])/
         9))) - (1456*Zeta[3])/3 + (640*e*Zeta[3])/9 + 
  (104156*e^2*Zeta[3])/27 + (96*I)*Pi*Zeta[3] - (464*I)*e*Pi*Zeta[3] + 
  ((15728*I)/3)*e^2*Pi*Zeta[3] + 592*e*Pi^2*Zeta[3] + 
  (6488*e^2*Pi^2*Zeta[3])/9 + ((1504*I)/3)*e^2*Pi^3*Zeta[3] + 
  592*e^2*Zeta[3]^2 + G[0, 0, 0, x]*
   ((-16*((-18*I)*e*Pi - (175*I)*e^2*Pi + 225*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*(888*e + 3191*e^2 - (180*I)*e*Pi - (1662*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-1056 - 3721*e - (432*I)*Pi - 
       (270*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/27 + 
    Nf*(Nc*((-4*(-36 + 2118*e + 14405*e^2 + 120*e^2*Pi^2))/27 - 
        (4*(36 + 258*e + 1003*e^2 + 858*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (704*e^2*Pi^2*RATIO[x^(-1)])/3 + (440*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) - (4*e*(150 + 1173*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e*(792 + 3123*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-4*e*(66 + 233*e + 42*e*Pi^2))/9 - (4*(6*e + 7*e^2 + 40*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (64*e^2*Pi^2*RATIO[x^(-1)])/3 + 
        (40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (4*e*(168 + 1009*e + 12*e*Pi^2)*
          RATIO[x])/9 + (2*e*(-24 - 19*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc) + 
    (4*(-2760*e - 19277*e^2 - (72*I)*Pi + (84*I)*e*Pi - (1324*I)*e^2*Pi + 
       216*e*Pi^2 + 2222*e^2*Pi^2 - (300*I)*e^2*Pi^3 + 648*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(3084*e + 42704*e^2 - (864*I)*Pi - (1980*I)*e*Pi + 
       (1182*I)*e^2*Pi - 648*e*Pi^2 - 4521*e^2*Pi^2 - (738*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (-5172*e - 33446*e^2 - (216*I)*Pi + (756*I)*e*Pi + (11478*I)*e^2*Pi + 
       648*e*Pi^2 + 735*e^2*Pi^2 - (900*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 + 
    Nc^2*((-640*e^2*Pi^2*RATIO[x^(-1)])/3 - (400*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*(1608 + 11180*e + 143*e*Pi^2)*RATIO[x])/
       9 + (2*e*(720 + 2346*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (4*(198 - 1578*e - 11030*e^2 + 36*e*Pi^2 + 1059*e^2*Pi^2 + 
         396*e^2*Zeta[3]))/27 + (4*RATIO[(1 - x)^(-1)]*
        (198 + 582*e + 1498*e^2 + 36*e*Pi^2 + 1359*e^2*Pi^2 + 
         396*e^2*Zeta[3]))/27)) + G[0, 1, 0, x]*
   ((-4*(66*e + 133*e^2 + (576*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(-180 - 561*e - (144*I)*Pi + (10*I)*e*Pi + 
       45*e*Pi^2)*RATIO[x^2])/9 + 
    (4*RATIO[x]*(792 - 1200*e - 23804*e^2 - (3564*I)*e*Pi - 
       (13746*I)*e^2*Pi - 396*e*Pi^2 + 33*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
       6048*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (396 + 90*e - 830*e^2 + (432*I)*Pi + (2376*I)*e*Pi + (1764*I)*e^2*Pi - 
       756*e*Pi^2 - 2601*e^2*Pi^2 - (2826*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/
     27 + ((8*I)/9)*RATIO[x^(-2)]*(36*Pi + 204*e*Pi + 842*e^2*Pi + 
      (90*I)*e*Pi^2 - (285*I)*e^2*Pi^2 + 237*e^2*Pi^3 + 
      (648*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
     (-36*I - (336*I)*e - (2324*I)*e^2 + 36*Pi + 2832*e*Pi + 11573*e^2*Pi + 
      (120*I)*e*Pi^2 + (928*I)*e^2*Pi^2 + 297*e^2*Pi^3 + 
      (828*I)*e^2*Zeta[3]) + (8*(252 + 3201*e + 31204*e^2 + (432*I)*Pi + 
       (9036*I)*e*Pi + (43275*I)*e^2*Pi - 72*e*Pi^2 - 7065*e^2*Pi^2 - 
       (495*I)*e^2*Pi^3 + 180*e^2*Zeta[3]))/27 + 
    Nc^2*((-320*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(912 + 5604*e + 187*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 17*e*Pi^2)*RATIO[x^2])/9 + 
      (4*RATIO[(1 - x)^(-1)]*(-198 - 582*e - 1498*e^2 - 144*e*Pi^2 + 
         1107*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
      (8*(-99 + 249*e + 2113*e^2 - 63*e*Pi^2 + 318*e^2*Pi^2 - 
         234*e^2*Zeta[3]))/27 - (4*RATIO[x^(-1)]*(-30*e*Pi^2 + 
         1241*e^2*Pi^2 - 180*e^2*Zeta[3]))/9 + 
      (16*RATIO[x^(-2)]*(-5*e*Pi^2 + e^2*Pi^2 - 30*e^2*Zeta[3]))/3) + 
    Nf*(((-4*(-6*e - 7*e^2 + 32*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (32*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (4*e*(96 + 589*e + 4*e*Pi^2)*
          RATIO[x])/9 - (2*e*(-36 - 27*e + 4*e*Pi^2)*RATIO[x^2])/9 - 
        (4*e*(-30 - 95*e - 6*Pi^2 + 147*e*Pi^2 - 36*e*Zeta[3]))/9 - 
        (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 8*e^2*Pi^2 - 18*e^2*Zeta[3]))/9 + 
        (16*RATIO[x^(-1)]*(-3*e*Pi^2 + 31*e^2*Pi^2 - 18*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(-36 - 258*e - 1003*e^2 + 690*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (352*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*(90 + 365*e + 13*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
        (4*(36 - 930*e - 6107*e^2 - 36*e*Pi^2 + 1191*e^2*Pi^2 - 
           216*e^2*Zeta[3]))/27 + (8*RATIO[x^(-1)]*(-10*e*Pi^2 + 
           211*e^2*Pi^2 - 60*e^2*Zeta[3]))/3 + 
        (8*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 198*e^2*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*((4*(-66*e - 133*e^2 - (576*I)*e*Pi + (900*I)*e^2*Pi + 
       315*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (4*e*(180 + 561*e - (96*I)*Pi + (246*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    (4*RATIO[x]*(792 - 1200*e - 23804*e^2 - (432*I)*Pi - (2772*I)*e*Pi - 
       (6858*I)*e^2*Pi + 108*e*Pi^2 - 297*e^2*Pi^2 + (1962*I)*e^2*Pi^3 - 
       7344*e^2*Zeta[3]))/27 + ((16*I)/9)*RATIO[x^(-1)]*
     (18*I + (168*I)*e + (1162*I)*e^2 + 18*Pi - 93*e*Pi - 110*e^2*Pi - 
      (9*I)*e*Pi^2 + (242*I)*e^2*Pi^2 + 132*e^2*Pi^3 + (522*I)*e^2*Zeta[3]) - 
    ((8*I)/9)*RATIO[x^(-2)]*(36*Pi - 78*e*Pi - 553*e^2*Pi - (18*I)*e*Pi^2 - 
      (330*I)*e^2*Pi^2 + 204*e^2*Pi^3 + (864*I)*e^2*Zeta[3]) + 
    (8*(252 + 3201*e + 31204*e^2 - (108*I)*Pi + (702*I)*e*Pi + 
       (5589*I)*e^2*Pi + 288*e*Pi^2 - 1032*e^2*Pi^2 - (756*I)*e^2*Pi^3 + 
       1692*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (396 + 90*e - 830*e^2 + (216*I)*Pi + (828*I)*e*Pi + (12420*I)*e^2*Pi + 
       792*e*Pi^2 + 1389*e^2*Pi^2 - (72*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/27 + 
    Nc^2*((-40*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
      (2*e*(912 + 5604*e + 143*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 13*e*Pi^2)*RATIO[x^2])/9 + 
      160*e^2*RATIO[x^(-2)]*Zeta[3] - 
      (4*(-198 + 498*e + 4226*e^2 - 162*e*Pi^2 + 369*e^2*Pi^2 - 
         1224*e^2*Zeta[3]))/27 + (4*RATIO[(1 - x)^(-1)]*
        (-198 - 582*e - 1498*e^2 - 162*e*Pi^2 + 639*e^2*Pi^2 - 
         1116*e^2*Zeta[3]))/27 - (80*RATIO[x^(-1)]*(22*e^2*Pi^2 + 
         3*e^2*Zeta[3]))/3) + 
    Nf*(((-4*(-6*e - 7*e^2 + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*e^2*Pi^2)/(-1 + RATIO[x])^2 - (4*e*(96 + 589*e + 2*e*Pi^2)*
          RATIO[x])/9 - (2*e*(-36 - 27*e + 2*e*Pi^2)*RATIO[x^2])/9 - 
        16*e^2*RATIO[x^(-2)]*Zeta[3] - (4*e*(-30 - 95*e + 171*e*Pi^2 + 
           36*e*Zeta[3]))/9 + (16*RATIO[x^(-1)]*(11*e^2*Pi^2 + 
           6*e^2*Zeta[3]))/3)/Nc + 
      Nc*((-4*(-36 - 258*e - 1003*e^2 + 666*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (44*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
        (4*e*(90 + 365*e + 11*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 11*e*Pi^2)*RATIO[x^2])/9 - 
        176*e^2*RATIO[x^(-2)]*Zeta[3] + (16*RATIO[x^(-1)]*
          (121*e^2*Pi^2 + 30*e^2*Zeta[3]))/3 - 
        (4*(36 - 930*e - 6107*e^2 + 1413*e^2*Pi^2 + 216*e^2*Zeta[3]))/27))) + 
  G[0, 1, 1, x]*((-8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(24 - 355*e - (288*I)*Pi + (438*I)*e*Pi + 
       93*e*Pi^2)*RATIO[x^2])/27 + 
    (4*RATIO[x]*(1740*e + 11308*e^2 - (432*I)*Pi - (2772*I)*e*Pi - 
       (2946*I)*e^2*Pi - 1152*e*Pi^2 - 5577*e^2*Pi^2 - (342*I)*e^2*Pi^3 - 
       6696*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
      (-396 - 642*e - 1325*e^2 - (216*I)*Pi - (756*I)*e*Pi - (999*I)*e^2*Pi - 
       108*e*Pi^2 + 867*e^2*Pi^2 - (549*I)*e^2*Pi^3 - 900*e^2*Zeta[3]))/27 - 
    ((4*I)/9)*RATIO[x^(-2)]*(216*I + (1242*I)*e + (6384*I)*e^2 - 396*e*Pi - 
      918*e^2*Pi + (30*I)*e*Pi^2 + (1243*I)*e^2*Pi^2 + 654*e^2*Pi^3 + 
      (1200*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-1)]*
     (216*I + (1776*I)*e + (13020*I)*e^2 - 660*e*Pi - 2234*e^2*Pi + 
      (150*I)*e*Pi^2 + (5361*I)*e^2*Pi^2 + 1014*e^2*Pi^3 + 
      (5880*I)*e^2*Zeta[3]) + (4*(-684 - 1464*e - 4969*e^2 - (432*I)*Pi + 
       (1224*I)*e*Pi + (7512*I)*e^2*Pi + 1332*e*Pi^2 + 9117*e^2*Pi^2 - 
       (1998*I)*e^2*Pi^3 + 15984*e^2*Zeta[3]))/27 + 
    Nc^2*((-40*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (2*e*(-192 - 708*e + 275*e*Pi^2)*RATIO[x])/9 - 
      (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9 + 
      (2*RATIO[(1 - x)^(-1)]*(792 + 1968*e + 4612*e^2 - 288*e*Pi^2 + 
         1053*e^2*Pi^2 - 2520*e^2*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(-30*e*Pi^2 + 641*e^2*Pi^2 - 630*e^2*Zeta[3]))/9 + 
      (32*RATIO[x^(-2)]*(-5*e*Pi^2 + e^2*Pi^2 - 105*e^2*Zeta[3]))/3 + 
      (2*(-792 - 1968*e - 4612*e^2 + 216*e*Pi^2 + 51*e^2*Pi^2 + 
         1008*e^2*Zeta[3]))/27) + 
    Nf*(((-4*(6*e + 7*e^2 + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (4*e*(-24 - 133*e + 6*e*Pi^2)*
          RATIO[x])/9 - (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3 - 
        (4*e*(-6 - 7*e - 12*Pi^2 + 153*e*Pi^2 - 252*e*Zeta[3]))/9 - 
        (16*RATIO[x^(-2)]*(-3*e*Pi^2 + 8*e^2*Pi^2 - 63*e^2*Zeta[3]))/9 + 
        (32*RATIO[x^(-1)]*(-3*e*Pi^2 + 16*e^2*Pi^2 - 63*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(72 + 318*e + 1115*e^2 + 279*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (44*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(-18 + 79*e + 19*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9 - 
        (4*(-72 - 318*e - 1115*e^2 - 72*e*Pi^2 + 1434*e^2*Pi^2 - 
           1512*e^2*Zeta[3]))/27 + (16*RATIO[x^(-1)]*(-10*e*Pi^2 + 
           101*e^2*Pi^2 - 210*e^2*Zeta[3]))/3 + 
        (16*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 693*e^2*Zeta[3]))/9))) + 
  G[1, 0, 1, x]*((8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*e*(-180 - 561*e - (144*I)*Pi + (10*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/
     9 + (4*(2304 + 17916*e + 108046*e^2 + (432*I)*Pi - (2160*I)*e*Pi - 
       (576*I)*e^2*Pi + 468*e*Pi^2 - 3957*e^2*Pi^2 + (6948*I)*e^2*Pi^3 - 
       40824*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
      (-6*e + 41*e^2 + (72*I)*Pi + (54*I)*e*Pi - (449*I)*e^2*Pi - 60*e*Pi^2 - 
       124*e^2*Pi^2 - (366*I)*e^2*Pi^3 - 660*e^2*Zeta[3]))/9 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-396*I - (1512*I)*e - (5437*I)*e^2 - 432*e*Pi + 
      1134*e^2*Pi - (3150*I)*e*Pi^2 - (2391*I)*e^2*Pi^2 + 9612*e^2*Pi^3 + 
      (40464*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-1260*I - (10314*I)*e - (53470*I)*e^2 - 504*e*Pi + 3552*e^2*Pi - 
      (1710*I)*e*Pi^2 - (1401*I)*e^2*Pi^2 + 13212*e^2*Pi^3 + 
      (66384*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-792 - 4200*e - 31204*e^2 + 
       (1188*I)*e*Pi - (1362*I)*e^2*Pi + 396*e*Pi^2 + 561*e^2*Pi^2 - 
       (1566*I)*e^2*Pi^3 + 11232*e^2*Zeta[3]))/27 + 
    Nc^2*((40*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(888 + 6036*e + 187*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 17*e*Pi^2)*RATIO[x^2])/9 - 
      (2*(396 + 624*e - 460*e^2 - 576*e*Pi^2 + 3603*e^2*Pi^2 - 
         2016*e^2*Zeta[3]))/27 - (128*RATIO[x^(-2)]*(-5*e*Pi^2 + e^2*Pi^2 - 
         15*e^2*Zeta[3]))/3 - (8*RATIO[x^(-1)]*(-180 - 684*e - 2455*e^2 + 
         120*e*Pi^2 + 286*e^2*Pi^2 + 360*e^2*Zeta[3]))/9 - 
      (2*RATIO[(1 - x)^(-1)]*(-396 - 804*e - 1616*e^2 + 288*e*Pi^2 + 
         153*e^2*Pi^2 + 1152*e^2*Zeta[3]))/27) + 
    Nf*(((16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - (4*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) - (4*e*(84 + 545*e + 4*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 4*e*Pi^2)*RATIO[x^2])/9 + 
        (64*RATIO[x^(-2)]*(-3*e*Pi^2 + 8*e^2*Pi^2 - 9*e^2*Zeta[3]))/9 - 
        (8*(-27 - 129*e - 464*e^2 + 24*e*Pi^2 + 105*e^2*Pi^2 + 
           72*e^2*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(-36 - 48*e - 11*e^2 + 
           96*e*Pi^2 + 58*e^2*Pi^2 + 288*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*(-36 - 60*e - 112*e^2 + 75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (44*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (4*e*(90 + 559*e + 13*e*Pi^2)*
          RATIO[x])/9 + (2*e*(396 + 1545*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
        (64*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 99*e^2*Zeta[3]))/9 - 
        (4*(-522 - 3282*e - 14242*e^2 + 288*e*Pi^2 + 1281*e^2*Pi^2 + 
           864*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(-396 - 1776*e - 
           6649*e^2 + 480*e*Pi^2 + 1422*e^2*Pi^2 + 1440*e^2*Zeta[3]))/9))) + 
  G[1, 0, 0, x]*((-4*(-72*e - 177*e^2 + (282*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(24 - 355*e - (288*I)*Pi + (438*I)*e*Pi + 
       93*e*Pi^2)*RATIO[x^2])/27 - ((16*I)/9)*RATIO[x^(-2)]*
     (18*Pi + 6*e*Pi - 110*e^2*Pi + (243*I)*e*Pi^2 - (126*I)*e^2*Pi^2 + 
      162*e^2*Pi^3 + (2592*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
     (-324*I - (1356*I)*e - (5880*I)*e^2 + 36*Pi - 132*e*Pi + 635*e^2*Pi + 
      (576*I)*e*Pi^2 - (1399*I)*e^2*Pi^2 + 444*e^2*Pi^3 + 
      (6084*I)*e^2*Zeta[3]) + (4*RATIO[x]*(2244*e + 12916*e^2 + (432*I)*Pi + 
       (3564*I)*e*Pi + (6174*I)*e^2*Pi + 1152*e*Pi^2 + 2871*e^2*Pi^2 + 
       (1134*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(684*e + 5452*e^2 - (264*I)*e*Pi - 
       (2738*I)*e^2*Pi + 312*e*Pi^2 - 417*e^2*Pi^2 - (432*I)*e^2*Pi^3 + 
       2712*e^2*Zeta[3]))/9 + (4*(-1404 - 8358*e - 44357*e^2 - (144*I)*Pi + 
       (456*I)*e*Pi + (4018*I)*e^2*Pi + 564*e*Pi^2 - 5696*e^2*Pi^2 - 
       (1056*I)*e^2*Pi^3 + 6528*e^2*Zeta[3]))/9 + 
    Nc^2*((80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(-168 - 1140*e + 275*e*Pi^2)*RATIO[x])/9 - 
      (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9 - 
      (4*e*(390 + 2254*e - 66*Pi^2 + 365*e*Pi^2 - 600*e*Zeta[3]))/9 + 
      (8*e*RATIO[(1 - x)^(-1)]*(-8*Pi^2 + 19*e*Pi^2 - 70*e*Zeta[3]))/3 - 
      16*RATIO[x^(-2)]*(-5*e*Pi^2 + e^2*Pi^2 - 50*e^2*Zeta[3]) - 
      (4*RATIO[x^(-1)]*(360 + 1368*e + 4910*e^2 + 90*e*Pi^2 + 597*e^2*Pi^2 + 
         900*e^2*Zeta[3]))/9) + 
    Nf*(((32*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) - (4*e*(-12 - 89*e + 6*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3 + 
        (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 8*e^2*Pi^2 - 30*e^2*Zeta[3]))/3 - 
        (4*(54 + 222*e + 826*e^2 + 18*e*Pi^2 + 141*e^2*Pi^2 + 
           180*e^2*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(36 + 48*e + 11*e^2 + 
           36*e*Pi^2 + 60*e^2*Pi^2 + 360*e^2*Zeta[3]))/9)/Nc + 
      Nc*((80*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - (88*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (4*e*(-18 - 115*e + 19*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9 - 
        (8*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 330*e^2*Zeta[3]))/3 - 
        (4*(162 + 678*e + 2340*e^2 + 36*e*Pi^2 + 325*e^2*Pi^2 + 
           360*e^2*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(396 + 1776*e + 6649*e^2 + 
           180*e*Pi^2 + 954*e^2*Pi^2 + 1800*e^2*Zeta[3]))/9))) + 
  G[1, 1, 0, x]*((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(180 + 561*e - (96*I)*Pi + (246*I)*e*Pi + 
       91*e*Pi^2)*RATIO[x^2])/9 + 
    (4*(2304 + 17916*e + 108046*e^2 + (1512*I)*Pi - (16452*I)*e*Pi - 
       (78180*I)*e^2*Pi - 2196*e*Pi^2 + 1125*e^2*Pi^2 - (882*I)*e^2*Pi^3 - 
       7344*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (-396*I - (1512*I)*e - (5437*I)*e^2 + 3456*Pi - 4824*e*Pi - 
      19716*e^2*Pi + (1890*I)*e*Pi^2 - (1797*I)*e^2*Pi^2 + 594*e^2*Pi^3 + 
      (13896*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-1260*I - (10314*I)*e - (53470*I)*e^2 + 5616*Pi - 12096*e*Pi - 
      51708*e^2*Pi + (6030*I)*e*Pi^2 + (759*I)*e^2*Pi^2 + 594*e^2*Pi^3 + 
      (30096*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      (-6*e + 41*e^2 + (108*I)*Pi + (78*I)*e*Pi + (940*I)*e^2*Pi + 
       114*e*Pi^2 - 5*e^2*Pi^2 - (345*I)*e^2*Pi^3 + 1788*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(-792 - 4200*e - 31204*e^2 + (432*I)*Pi + (1980*I)*e*Pi + 
       (6534*I)*e^2*Pi - 108*e*Pi^2 + 231*e^2*Pi^2 - (1098*I)*e^2*Pi^3 + 
       2160*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*e*(888 + 6036*e + 143*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (2*(396 + 624*e - 460*e^2 - 648*e*Pi^2 + 4851*e^2*Pi^2 - 
         3312*e^2*Zeta[3]))/27 + (2*RATIO[(1 - x)^(-1)]*
        (396 + 804*e + 1616*e^2 - 324*e*Pi^2 + 693*e^2*Pi^2 - 
         2232*e^2*Zeta[3]))/27 - 16*RATIO[x^(-2)]*(-15*e*Pi^2 + 3*e^2*Pi^2 - 
        50*e^2*Zeta[3]) - (4*RATIO[x^(-1)]*(-360 - 1368*e - 4910*e^2 + 
         270*e*Pi^2 + 291*e^2*Pi^2 + 900*e^2*Zeta[3]))/9) + 
    Nf*(((-4*e*(84 + 545*e + 2*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 2*e*Pi^2)*RATIO[x^2])/9 + 8*RATIO[x^(-2)]*
         (-3*e*Pi^2 + 8*e^2*Pi^2 - 10*e^2*Zeta[3]) - 
        (8*(-27 - 129*e - 464*e^2 + 27*e*Pi^2 + 90*e^2*Pi^2 + 
           90*e^2*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(-36 - 48*e - 11*e^2 + 
           108*e*Pi^2 + 30*e^2*Pi^2 + 360*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e + 112*e^2 + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (4*e*(90 + 559*e + 11*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 11*e*Pi^2)*RATIO[x^2])/9 - 
        8*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 110*e^2*Zeta[3]) - 
        (4*(-522 - 3282*e - 14242*e^2 + 324*e*Pi^2 + 855*e^2*Pi^2 + 
           1080*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(-396 - 1776*e - 
           6649*e^2 + 540*e*Pi^2 + 1212*e^2*Pi^2 + 1800*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*(Nf^2*((8*e^2)/9 - (16*e^2*RATIO[x^(-1)])/9) - 
    ((16*I)/9)*RATIO[x^(-1)]*(18*Pi + 168*e*Pi + 1162*e^2*Pi + 
      (243*I)*e*Pi^2 + (765*I)*e^2*Pi^2 + 162*e^2*Pi^3 + 
      (2592*I)*e^2*Zeta[3]) + (8*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - 
       (66*I)*e*Pi - (133*I)*e^2*Pi - 15*e*Pi^2 - 193*e^2*Pi^2 - 
       (183*I)*e^2*Pi^3 + 1188*e^2*Zeta[3]))/27 + 
    (4*(162 + 576*e + 2019*e^2 - (630*I)*e*Pi - (2172*I)*e^2*Pi + 78*e*Pi^2 + 
       64*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) - (2*RATIO[x]*(10800 + 119640*e + 825820*e^2 - 
       (7920*I)*Pi + (2040*I)*e*Pi + (49080*I)*e^2*Pi - 2160*Pi^2 - 
       19800*e*Pi^2 - 20460*e^2*Pi^2 - (5040*I)*e*Pi^3 - (1320*I)*e^2*Pi^3 + 
       1287*e^2*Pi^4 + 23760*e*Zeta[3] - 35640*e^2*Zeta[3] - 
       (28800*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[(1 - x)^(-1)]*(-8640 - 66840*e - 434060*e^2 - (3960*I)*Pi + 
       (32820*I)*e*Pi + (207880*I)*e^2*Pi + 2160*Pi^2 + 2400*e*Pi^2 + 
       12730*e^2*Pi^2 - (5400*I)*e*Pi^3 - (3660*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] - 47520*e^2*Zeta[3] - (142560*I)*e^2*Pi*Zeta[3]))/
     135 - (2*(-16740 - 130380*e - 793760*e^2 - (5040*I)*Pi - 
       (15420*I)*e*Pi - (307730*I)*e^2*Pi + 2160*Pi^2 + 23160*e*Pi^2 + 
       48500*e^2*Pi^2 - (5400*I)*e*Pi^3 - (21060*I)*e^2*Pi^3 + 207*e^2*Pi^4 + 
       23760*e*Zeta[3] + 185760*e^2*Zeta[3] - (142560*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((-8*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[x^2]*(540 + 1782*e + 5889*e^2 + 
         1034*e^2*Pi^2 + 96*e^2*Zeta[3]))/27 - 
      (8*RATIO[x]*(270 + 2106*e + 9996*e^2 + 751*e^2*Pi^2 + 264*e^2*Zeta[3]))/
       27 + (16*RATIO[x^(-1)]*(-e^2 + 45*e*Pi^2 + 156*e^2*Pi^2 + 
         450*e^2*Zeta[3]))/9 + (-10800 - 68040*e - 307560*e^2 + 7800*e*Pi^2 + 
        4120*e^2*Pi^2 + 351*e^2*Pi^4 + 108360*e^2*Zeta[3])/135 - 
      (RATIO[(1 - x)^(-1)]*(9000*e*Pi^2 + 12680*e^2*Pi^2 + 351*e^2*Pi^4 + 
         133560*e^2*Zeta[3]))/135) + 
    Nf*(((4*(-6*e*Pi^2 + 17*e^2*Pi^2 - 126*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (8*RATIO[x]*(54 + 315*e + 1470*e^2 + 
           3*e*Pi^2 + 146*e^2*Pi^2 - 72*e^2*Zeta[3]))/27 - 
        8*RATIO[x^(-1)]*(e*Pi^2 + e^2*Pi^2 + 10*e^2*Zeta[3]) + 
        (8*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 5*e^2*Pi^2 + 252*e^2*Zeta[3]))/
         27 + (RATIO[x^2]*(108 + 90*e - 129*e^2 - 12*e*Pi^2 + 160*e^2*Pi^2 + 
           288*e^2*Zeta[3]))/27 + (2*(36 + 138*e + 356*e^2 + 42*e*Pi^2 + 
           255*e^2*Pi^2 + 288*e^2*Zeta[3]))/9)/Nc + 
      Nc*((2*(1188 + 8298*e + 39696*e^2 + 210*e*Pi^2 + 3371*e^2*Pi^2 + 
           72*e^2*Zeta[3]))/27 + (8*RATIO[x]*(54 + 630*e + 3234*e^2 - 
           3*e*Pi^2 + 146*e^2*Pi^2 + 120*e^2*Zeta[3]))/27 - 
        (4*(22*e*Pi^2 + 7*e^2*Pi^2 + 462*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (RATIO[x^2]*(1188 + 4734*e + 16293*e^2 - 
           12*e*Pi^2 + 2228*e^2*Pi^2 + 480*e^2*Zeta[3]))/27 - 
        (8*RATIO[x^(-1)]*(-4*e^2 + 99*e*Pi^2 + 411*e^2*Pi^2 + 
           990*e^2*Zeta[3]))/9 + (8*RATIO[(1 - x)^(-1)]*
          (102*e*Pi^2 + 205*e^2*Pi^2 + 1890*e^2*Zeta[3]))/27))) + 
  G[0, 1, x]*((8*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + 
       (133*I)*e^2*Pi + 24*e*Pi^2 - 314*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 
       1602*e^2*Zeta[3]))/27 + (4*((-66*I)*e*Pi - (133*I)*e^2*Pi + 
       144*e*Pi^2 - 102*e^2*Pi^2 + (231*I)*e^2*Pi^3 - 1584*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) - (8*RATIO[x]*(-2700 - 28980*e - 201000*e^2 - 
       (1980*I)*Pi - (6750*I)*e*Pi - (26720*I)*e^2*Pi - 1080*Pi^2 - 
       4125*e*Pi^2 + 1750*e^2*Pi^2 - (450*I)*e*Pi^3 - (5115*I)*e^2*Pi^3 + 
       1641*e^2*Pi^4 - 12420*e*Zeta[3] + 32670*e^2*Zeta[3]))/135 - 
    (4*RATIO[x^(-1)]*(-4140 - 31320*e - 180665*e^2 + (3240*I)*Pi + 
       (26460*I)*e*Pi + (198360*I)*e^2*Pi - 1080*Pi^2 - 31380*e*Pi^2 - 
       134770*e^2*Pi^2 - (8190*I)*e*Pi^3 - (71235*I)*e^2*Pi^3 + 
       6996*e^2*Pi^4 + 31320*e*Zeta[3] + 160020*e^2*Zeta[3] - 
       (1440*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*((1080*I)*Pi + (6210*I)*e*Pi + (31920*I)*e^2*Pi - 
       360*Pi^2 - 3450*e*Pi^2 - 15395*e^2*Pi^2 - (2130*I)*e*Pi^3 - 
       (3905*I)*e^2*Pi^3 + 1917*e^2*Pi^4 + 8640*e*Zeta[3] - 
       8280*e^2*Zeta[3] - (4080*I)*e^2*Pi*Zeta[3]))/45 + 
    (-40680 - 454440*e - 3125060*e^2 - (5760*I)*Pi + (13080*I)*e*Pi + 
      (230540*I)*e^2*Pi - 2160*Pi^2 - 49740*e*Pi^2 - 94180*e^2*Pi^2 - 
      (11160*I)*e*Pi^3 - (233040*I)*e^2*Pi^3 + 19107*e^2*Pi^4 + 
      64800*e*Zeta[3] + 743760*e^2*Zeta[3] + (96480*I)*e^2*Pi*Zeta[3])/135 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (7920*I)*Pi - 
       (23160*I)*e*Pi - (74400*I)*e^2*Pi + 6480*Pi^2 + 3120*e*Pi^2 - 
       51620*e^2*Pi^2 + (19800*I)*e*Pi^3 + (3300*I)*e^2*Pi^3 - 
       3849*e^2*Pi^4 + 60480*e*Zeta[3] - 190080*e^2*Zeta[3] + 
       (315360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-2*RATIO[x^(-1)]*(-960*e*Pi^2 - 3408*e^2*Pi^2 + 23*e^2*Pi^4 + 
         360*e*Zeta[3] - 5532*e^2*Zeta[3]))/9 + 
      (2*(5400 + 28620*e + 116580*e^2 - 540*Pi^2 + 795*e*Pi^2 + 
         5135*e^2*Pi^2 + 162*e^2*Pi^4 - 3960*e*Zeta[3] - 840*e^2*Zeta[3]))/
       135 - (4*RATIO[x]*(-540 - 3672*e - 17130*e^2 - 99*e*Pi^2 + 
         1390*e^2*Pi^2 - 726*e^2*Zeta[3]))/27 - 
      (4*(-30*e*Pi^2 + 11*e^2*Pi^2 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[x^2]*(-540 - 1782*e - 5889*e^2 - 
         18*e*Pi^2 + 1114*e^2*Pi^2 - 132*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 72*e^2*Zeta[3]))/9 - 
      (2*RATIO[(1 - x)^(-1)]*(-180*Pi^2 + 365*e*Pi^2 + 675*e^2*Pi^2 + 
         31*e^2*Pi^4 - 1680*e*Zeta[3] + 4940*e^2*Zeta[3]))/45) + 
    Nf*(((-2*(180 + 510*e + 820*e^2 - 690*e*Pi^2 - 3115*e^2*Pi^2 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] - 3060*e^2*Zeta[3]))/45 + 
        (4*RATIO[x^(-1)]*(-240*e*Pi^2 - 260*e^2*Pi^2 + 23*e^2*Pi^4 + 
           360*e*Zeta[3] - 1380*e^2*Zeta[3]))/45 - 
        (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 960*e^2*Zeta[3]))/
         45 + (RATIO[x^2]*(-108 - 90*e + 129*e^2 + 12*e*Pi^2 + 272*e^2*Pi^2 - 
           288*e^2*Zeta[3]))/27 + (2*(-6*e*Pi^2 + 17*e^2*Pi^2 - 
           36*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 17*e^2*Pi^2 + 72*e^2*Zeta[3]))/
         27 - (4*RATIO[x]*(-108 - 684*e - 3093*e^2 - 6*e*Pi^2 + 
           335*e^2*Pi^2 + 144*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-2*(5940 + 35550*e + 153060*e^2 - 6000*e*Pi^2 - 36445*e^2*Pi^2 + 
           138*e^2*Pi^4 + 2160*e*Zeta[3] - 29460*e^2*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*(-528*e*Pi^2 - 2236*e^2*Pi^2 + 23*e^2*Pi^4 + 
           360*e*Zeta[3] - 2448*e^2*Zeta[3]))/9 + 
        (RATIO[x^2]*(-1188 - 4734*e - 16293*e^2 - 24*e*Pi^2 + 2464*e^2*Pi^2 - 
           552*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-108 - 666*e - 2913*e^2 - 
           12*e*Pi^2 + 281*e^2*Pi^2 - 276*e^2*Zeta[3]))/27 - 
        (2*(22*e*Pi^2 + 7*e^2*Pi^2 + 132*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
          (81*e*Pi^2 + 302*e^2*Pi^2 + 636*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 1920*e^2*Zeta[3]))/
         45))) + G[1, 0, x]*
   ((8*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi + 
       24*e*Pi^2 - 314*e^2*Pi^2 - (33*I)*e^2*Pi^3 - 594*e^2*Zeta[3]))/27 + 
    (4*((72*I)*e*Pi + (177*I)*e^2*Pi + 12*e*Pi^2 + 5*e^2*Pi^2 + 
       (31*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(360 + 3864*e + 26800*e^2 - (264*I)*Pi + (68*I)*e*Pi + 
       (1632*I)*e^2*Pi - 144*Pi^2 - 594*e*Pi^2 - 2660*e^2*Pi^2 - 
       (228*I)*e*Pi^3 - (1034*I)*e^2*Pi^3 + 39*e^2*Pi^4 - 648*e*Zeta[3] - 
       396*e^2*Zeta[3] - (3024*I)*e^2*Pi*Zeta[3]))/9 - 
    (4*RATIO[x^(-2)]*((-1980*I)*Pi - (7560*I)*e*Pi - (27185*I)*e^2*Pi + 
       4320*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - (4230*I)*e*Pi^3 + 
       (1005*I)*e^2*Pi^3 + 3609*e^2*Pi^4 + 19440*e*Zeta[3] - 
       48600*e^2*Zeta[3] - (68760*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(4140 + 31320*e + 180665*e^2 + (4500*I)*Pi - 
       (630*I)*e*Pi - (24290*I)*e^2*Pi + 5220*Pi^2 - 20760*e*Pi^2 - 
       89995*e^2*Pi^2 - (6030*I)*e*Pi^3 - (10695*I)*e^2*Pi^3 + 
       4224*e^2*Pi^4 + 24840*e*Zeta[3] - 133740*e^2*Zeta[3] - 
       (101160*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 + (41040*I)*e*Pi + 
       (327240*I)*e^2*Pi - 2160*Pi^2 + 12000*e*Pi^2 + 17240*e^2*Pi^2 + 
       (17640*I)*e*Pi^3 + (45300*I)*e^2*Pi^3 - 3441*e^2*Pi^4 - 
       47520*e*Zeta[3] + 81360*e^2*Zeta[3] + (393120*I)*e^2*Pi*Zeta[3]))/
     135 + (-40680 - 454440*e - 3125060*e^2 - (40320*I)*Pi - 
      (228840*I)*e*Pi - (1418740*I)*e^2*Pi - 2880*Pi^2 + 166020*e*Pi^2 + 
      911200*e^2*Pi^2 + (31320*I)*e*Pi^3 + (78120*I)*e^2*Pi^3 - 
      9189*e^2*Pi^4 + 860400*e^2*Zeta[3] + (580320*I)*e^2*Pi*Zeta[3])/135 + 
    Nc^2*((-80*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) - 
      (4*RATIO[x]*(-540 - 3672*e - 17130*e^2 - 99*e*Pi^2 + 1414*e^2*Pi^2 - 
         726*e^2*Zeta[3]))/27 - (4*RATIO[x^(-2)]*(180*Pi^2 - 36*e*Pi^2 - 
         101*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] - 216*e^2*Zeta[3]))/
       27 - (2*RATIO[x^2]*(-540 - 1782*e - 5889*e^2 - 18*e*Pi^2 + 
         1114*e^2*Pi^2 - 132*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(60*Pi^2 + 638*e*Pi^2 + 2714*e^2*Pi^2 + 41*e^2*Pi^4 + 
         360*e*Zeta[3] + 948*e^2*Zeta[3]))/9 + 
      (2*(1080 + 5724*e + 23316*e^2 - 144*Pi^2 + 825*e*Pi^2 + 2689*e^2*Pi^2 + 
         45*e^2*Pi^4 - 1224*e*Zeta[3] + 9012*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-540*Pi^2 + 1815*e*Pi^2 + 6085*e^2*Pi^2 + 
         348*e^2*Pi^4 - 5040*e*Zeta[3] + 29400*e^2*Zeta[3]))/135) + 
    Nf*(((8*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (2*RATIO[x^(-2)]*(180*Pi^2 - 480*e*Pi^2 - 725*e^2*Pi^2 + 
           123*e^2*Pi^4 + 1080*e*Zeta[3] - 2880*e^2*Zeta[3]))/135 + 
        (RATIO[x^2]*(-108 - 90*e + 129*e^2 + 12*e*Pi^2 + 272*e^2*Pi^2 - 
           288*e^2*Zeta[3]))/27 + (32*RATIO[(1 - x)^(-1)]*
          (e^2*Pi^2 - 3*e^2*Zeta[3]))/9 - 
        (4*RATIO[x]*(-108 - 684*e - 3093*e^2 - 6*e*Pi^2 + 341*e^2*Pi^2 + 
           144*e^2*Zeta[3]))/27 - (4*RATIO[x^(-1)]*(180*Pi^2 + 480*e*Pi^2 + 
           590*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 720*e^2*Zeta[3]))/
         135 + (2*(-180 - 510*e - 820*e^2 + 60*Pi^2 + 630*e*Pi^2 + 
           2810*e^2*Pi^2 + 41*e^2*Pi^4 + 360*e*Zeta[3] + 1800*e^2*Zeta[3]))/
         45)/Nc + Nc*((88*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(-1188 - 4734*e - 16293*e^2 - 24*e*Pi^2 + 2464*e^2*Pi^2 - 
           552*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-108 - 666*e - 2913*e^2 - 
           12*e*Pi^2 + 299*e^2*Pi^2 - 276*e^2*Zeta[3]))/27 + 
        (4*RATIO[(1 - x)^(-1)]*(33*e*Pi^2 + 319*e^2*Pi^2 + 168*e^2*Zeta[3]))/
         27 + (4*(-2970 - 17775*e - 76530*e^2 + 180*Pi^2 + 2280*e*Pi^2 + 
           14915*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 
           3120*e^2*Zeta[3]))/135 - (4*RATIO[x^(-1)]*(180*Pi^2 + 
           1350*e*Pi^2 + 5677*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 
           3348*e^2*Zeta[3]))/27 + (2*RATIO[x^(-2)]*(1980*Pi^2 + 960*e*Pi^2 - 
           295*e^2*Pi^2 + 1353*e^2*Pi^4 + 11880*e*Zeta[3] + 
           5760*e^2*Zeta[3]))/135))) + 
  G[1, 1, 1, x]*((-4*e*(-1056 - 3721*e - (432*I)*Pi - (270*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + (8*I)*RATIO[(1 - x)^(-1)]*
     (-12*Pi - 2*e^2*Pi + (24*I)*e*Pi^2 + 17*e^2*Pi^3 + (84*I)*e^2*Zeta[3]) + 
    ((4*I)/9)*RATIO[x^(-1)]*(744*I - (1300*I)*e - (31896*I)*e^2 + 360*Pi + 
      4176*e*Pi + 16142*e^2*Pi + (282*I)*e*Pi^2 - (5169*I)*e^2*Pi^2 + 
      2394*e^2*Pi^3 + (21168*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
     (1440*I + (3186*I)*e - (2374*I)*e^2 + 1080*Pi + 6264*e*Pi + 
      21858*e^2*Pi + (2646*I)*e*Pi^2 - (3945*I)*e^2*Pi^2 + 4662*e^2*Pi^3 + 
      (80784*I)*e^2*Zeta[3]) + (4*(1008 - 9714*e - 135929*e^2 - (1512*I)*Pi - 
       (11916*I)*e*Pi - (50766*I)*e^2*Pi - 252*e*Pi^2 - 16857*e^2*Pi^2 - 
       (3186*I)*e^2*Pi^3 + 648*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(3732*e + 43088*e^2 + (864*I)*Pi + (4356*I)*e*Pi + 
       (11022*I)*e^2*Pi + 648*e*Pi^2 + 3927*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 
       2808*e^2*Zeta[3]))/27 + 
    Nc^2*((2*e*(1632 + 10252*e + 143*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(720 + 2346*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (2*(396 - 1176*e - 7756*e^2 - 288*e*Pi^2 + 4917*e^2*Pi^2 - 
         5688*e^2*Zeta[3]))/27 + (8*RATIO[x^(-1)]*(-180 - 684*e - 2455*e^2 - 
         150*e*Pi^2 + 115*e^2*Pi^2 - 2700*e^2*Zeta[3]))/9 - 
      (160*RATIO[x^(-2)]*(-5*e*Pi^2 + e^2*Pi^2 - 90*e^2*Zeta[3]))/3 + 
      (2*RATIO[(1 - x)^(-1)]*(396 + 804*e - 544*e^2 + 72*e*Pi^2 + 
         297*e^2*Pi^2 + 792*e^2*Zeta[3]))/27) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (4*e*(156 + 1037*e + 12*e*Pi^2)*
          RATIO[x])/9 + (2*e*(-24 - 19*e + 4*e*Pi^2)*RATIO[x^2])/3 - 
        (4*RATIO[x^(-1)]*(-36 - 48*e - 11*e^2 - 120*e*Pi^2 + 22*e^2*Pi^2 - 
           2160*e^2*Zeta[3]))/9 + (80*RATIO[x^(-2)]*(-3*e*Pi^2 + 8*e^2*Pi^2 - 
           54*e^2*Zeta[3]))/9 - (4*(54 + 294*e + 958*e^2 + 60*e*Pi^2 + 
           117*e^2*Pi^2 + 1080*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e - 212*e^2 + 27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (4*e*(174 + 639*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e*(792 + 3123*e + e*Pi^2)*RATIO[x^2])/9 - 
        (80*RATIO[x^(-2)]*(33*e*Pi^2 + 16*e^2*Pi^2 + 594*e^2*Zeta[3]))/9 - 
        (8*(225 + 2175*e + 10132*e^2 + 180*e*Pi^2 + 123*e^2*Pi^2 + 
           3240*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(396 + 1776*e + 
           6649*e^2 + 600*e*Pi^2 + 738*e^2*Pi^2 + 10800*e^2*Zeta[3]))/9))) + 
  G[1, 1, x]*((((-8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (8*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - (133*I)*e^2*Pi - 
       15*e*Pi^2 - 193*e^2*Pi^2 - (99*I)*e^2*Pi^3 + 684*e^2*Zeta[3]))/27 - 
    (4*RATIO[x^(-1)]*(10080 + 129960*e + 918050*e^2 + (15300*I)*Pi + 
       (48270*I)*e*Pi + (40790*I)*e^2*Pi - 540*Pi^2 + 25440*e*Pi^2 + 
       135235*e^2*Pi^2 - (15300*I)*e*Pi^3 + (35280*I)*e^2*Pi^3 + 
       9132*e^2*Pi^4 + 66960*e*Zeta[3] + 19980*e^2*Zeta[3] - 
       (1440*I)*e^2*Pi*Zeta[3]))/135 - 
    (8*RATIO[(1 - x)^(-1)]*((-30*I)*e*Pi + (205*I)*e^2*Pi - 360*Pi^2 + 
       405*e^2*Pi^2 + (210*I)*e*Pi^3 + (465*I)*e^2*Pi^3 + 509*e^2*Pi^4 - 
       1080*e*Zeta[3] + 2490*e^2*Zeta[3] + (7680*I)*e^2*Pi*Zeta[3]))/45 + 
    (4*(12690 + 161970*e + 1158230*e^2 + (15480*I)*Pi + (63870*I)*e*Pi + 
       (179245*I)*e^2*Pi + 27420*e*Pi^2 + 150850*e^2*Pi^2 - (3420*I)*e*Pi^3 + 
       (48000*I)*e^2*Pi^3 + 1239*e^2*Pi^4 + 39960*e*Zeta[3] - 
       19080*e^2*Zeta[3] - (8640*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*(2970 + 27000*e + 168150*e^2 + (9180*I)*Pi + 
       (29430*I)*e*Pi + (69315*I)*e^2*Pi - 2340*Pi^2 + 6600*e*Pi^2 + 
       27620*e^2*Pi^2 - (9900*I)*e*Pi^3 + (6540*I)*e^2*Pi^3 + 2577*e^2*Pi^4 - 
       3240*e*Zeta[3] + 2880*e^2*Zeta[3] - (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x]*(-10800 - 112200*e - 782180*e^2 - (7920*I)*Pi - 
       (27000*I)*e*Pi - (106760*I)*e^2*Pi - 2160*Pi^2 - 14520*e*Pi^2 - 
       49460*e^2*Pi^2 - (30360*I)*e^2*Pi^3 + 6681*e^2*Pi^4 - 6480*e*Zeta[3] + 
       35640*e^2*Zeta[3] + (61920*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(-(RATIO[(1 - x)^(-1)]*(-10800*e - 83160*e^2 + 1320*e*Pi^2 + 
          4480*e^2*Pi^2 + 759*e^2*Pi^4 - 100320*e^2*Zeta[3]))/135 - 
      (4*RATIO[x^(-2)]*(360*Pi^2 - 72*e*Pi^2 - 202*e^2*Pi^2 + 345*e^2*Pi^4 + 
         7560*e*Zeta[3] - 1512*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^2]*(540 + 1782*e + 5889*e^2 + 1034*e^2*Pi^2 + 
         96*e^2*Zeta[3]))/27 - (16*RATIO[x]*(135 + 783*e + 3567*e^2 + 
         371*e^2*Pi^2 + 132*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(120*Pi^2 + 316*e*Pi^2 + 2260*e^2*Pi^2 + 
         115*e^2*Pi^4 + 2520*e*Zeta[3] + 3036*e^2*Zeta[3]))/9 + 
      (-10800 - 57240*e - 253680*e^2 - 720*Pi^2 + 10560*e*Pi^2 + 
        33320*e^2*Pi^2 + 69*e^2*Pi^4 - 15120*e*Zeta[3] + 93720*e^2*Zeta[3])/
       135) + Nf*(((2*RATIO[x^(-2)]*(72*Pi^2 - 192*e*Pi^2 - 290*e^2*Pi^2 + 
           69*e^2*Pi^4 + 1512*e*Zeta[3] - 4032*e^2*Zeta[3]))/27 - 
        (8*RATIO[x]*(54 + 369*e + 1623*e^2 + 3*e*Pi^2 + 137*e^2*Pi^2 - 
           72*e^2*Zeta[3]))/27 + (4*RATIO[(1 - x)^(-1)]*(6*e + 55*e^2 + 
           e^2*Pi^2 - 48*e^2*Zeta[3]))/3 + 
        (RATIO[x^2]*(108 + 90*e - 129*e^2 - 12*e*Pi^2 + 160*e^2*Pi^2 + 
           288*e^2*Zeta[3]))/27 - (4*RATIO[x^(-1)]*(72*Pi^2 + 48*e*Pi^2 + 
           116*e^2*Pi^2 + 69*e^2*Pi^4 + 1512*e*Zeta[3] + 468*e^2*Zeta[3]))/
         27 + (2*(36 + 30*e - 286*e^2 + 24*Pi^2 + 108*e*Pi^2 + 528*e^2*Pi^2 + 
           23*e^2*Pi^4 + 504*e*Zeta[3] + 2016*e^2*Zeta[3]))/9)/Nc + 
      Nc*((4*RATIO[(1 - x)^(-1)]*(-162*e - 1179*e^2 + 12*e*Pi^2 + 
           119*e^2*Pi^2 - 1344*e^2*Zeta[3]))/27 + 
        (8*RATIO[x]*(54 + 36*e - 321*e^2 - 3*e*Pi^2 + 146*e^2*Pi^2 + 
           120*e^2*Zeta[3]))/27 + (RATIO[x^2]*(1188 + 4734*e + 16293*e^2 - 
           12*e*Pi^2 + 2228*e^2*Pi^2 + 480*e^2*Zeta[3]))/27 + 
        (4*(594 + 3123*e + 12633*e^2 + 72*Pi^2 + 318*e*Pi^2 + 2414*e^2*Pi^2 + 
           69*e^2*Pi^4 + 1512*e*Zeta[3] + 5844*e^2*Zeta[3]))/27 + 
        (2*RATIO[x^(-2)]*(792*Pi^2 + 384*e*Pi^2 - 118*e^2*Pi^2 + 
           759*e^2*Pi^4 + 16632*e*Zeta[3] + 8064*e^2*Zeta[3]))/27 - 
        (4*RATIO[x^(-1)]*(360*Pi^2 + 1116*e*Pi^2 + 5042*e^2*Pi^2 + 
           345*e^2*Pi^4 + 7560*e*Zeta[3] + 17496*e^2*Zeta[3]))/27))) + 
  384*e*Zeta[5] - (16616*e^2*Zeta[5])/3 + (9472*I)*e^2*Pi*Zeta[5] + 
  ((-2820*I)*e*Pi^3 - (6640*I)*e^2*Pi^3 + 1404*e*Pi^4 - 2109*e^2*Pi^4 - 
    (2616*I)*e^2*Pi^5 + 16920*e*Zeta[3] + 39840*e^2*Zeta[3] - 
    (43200*I)*e*Pi*Zeta[3] + (14400*I)*e^2*Pi*Zeta[3] + 
    119880*e^2*Pi^2*Zeta[3] - 6480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  ((2*I)/135)*RATIO[x^(-1)]*(-180*Pi - 540*e*Pi - 970*e^2*Pi + 
    (2700*I)*Pi^2 + (27810*I)*e*Pi^2 + (173445*I)*e^2*Pi^2 - 8280*Pi^3 - 
    25800*e*Pi^3 - 97810*e^2*Pi^3 - (9792*I)*e*Pi^4 - (25266*I)*e^2*Pi^4 + 
    4194*e^2*Pi^5 - (51840*I)*Zeta[3] - (41040*I)*e*Zeta[3] + 
    (24660*I)*e^2*Zeta[3] + 36720*e*Pi*Zeta[3] - 159480*e^2*Pi*Zeta[3] + 
    (720*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
  (4*RATIO[x^2]*(-810*Pi^2 - 2880*e*Pi^2 - 10095*e^2*Pi^2 - (330*I)*e*Pi^3 - 
     (665*I)*e^2*Pi^3 - 198*e*Pi^4 + 6*e^2*Pi^4 - (356*I)*e^2*Pi^5 - 
     2820*e*Zeta[3] - 6640*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] + 
     (1800*I)*e^2*Pi*Zeta[3] - 810*e^2*Pi^2*Zeta[3] + 18360*e^2*Zeta[5]))/
   135 + RATIO[x]*(-80*Pi^2 - (2576*e*Pi^2)/3 - (53600*e^2*Pi^2)/9 + 
    ((176*I)/9)*Pi^3 - ((2072*I)/27)*e*Pi^3 - ((40960*I)/81)*e^2*Pi^3 + 
    (208*Pi^4)/15 + (5302*e*Pi^4)/135 + (5938*e^2*Pi^4)/81 + 
    ((908*I)/45)*e*Pi^5 + ((682*I)/45)*e^2*Pi^5 + (160*e^2*Pi^6)/81 - 
    (352*Zeta[3])/3 - 880*e*Zeta[3] - (170048*e^2*Zeta[3])/27 + 
    ((1408*I)/3)*e*Pi*Zeta[3] - ((8416*I)/9)*e^2*Pi*Zeta[3] + 
    304*e*Pi^2*Zeta[3] - (352*e^2*Pi^2*Zeta[3])/9 + 
    ((656*I)/3)*e^2*Pi^3*Zeta[3] + 592*e^2*Zeta[3]^2 + 384*e*Zeta[5] + 
    (4048*e^2*Zeta[5])/3 + (4608*I)*e^2*Pi*Zeta[5]) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*Pi - (2520*I)*e*Pi - (3420*I)*e^2*Pi + 
     7020*e*Pi^2 + 35820*e^2*Pi^2 + (11880*I)*Pi^3 - (8220*I)*e*Pi^3 - 
     (151060*I)*e^2*Pi^3 + 5616*Pi^4 - 8412*e*Pi^4 - 40075*e^2*Pi^4 + 
     (12852*I)*e*Pi^5 - (19092*I)*e^2*Pi^5 + 2654*e^2*Pi^6 + 23760*Zeta[3] + 
     244440*e*Zeta[3] + 1237320*e^2*Zeta[3] + (38880*I)*Pi*Zeta[3] + 
     (8640*I)*e*Pi*Zeta[3] - (78480*I)*e^2*Pi*Zeta[3] + 
     239760*e*Pi^2*Zeta[3] + 128880*e^2*Pi^2*Zeta[3] + 
     (203040*I)*e^2*Pi^3*Zeta[3] + 239760*e^2*Zeta[3]^2 + 155520*e*Zeta[5] - 
     428760*e^2*Zeta[5] + (3836160*I)*e^2*Pi*Zeta[5]))/405 + 
  Nc^2*((-2*RATIO[x]*(900*Pi^2 + 6120*e*Pi^2 + 28550*e^2*Pi^2 + 55*e*Pi^4 + 
       382*e^2*Pi^4 + 5400*e*Zeta[3] + 33720*e^2*Zeta[3] + 
       3300*e^2*Pi^2*Zeta[3] - 3960*e^2*Zeta[5]))/45 - 
    (RATIO[x^2]*(540*Pi^2 + 1782*e*Pi^2 + 5889*e^2*Pi^2 + 6*e*Pi^4 + 
       80*e^2*Pi^4 + 2160*e*Zeta[3] + 6768*e^2*Zeta[3] + 
       360*e^2*Pi^2*Zeta[3] - 432*e^2*Zeta[5]))/27 + 
    (510*e*Pi^4 - 187*e^2*Pi^4 + 25200*e^2*Pi^2*Zeta[3] + 64800*e^2*Zeta[5])/
     (405*(-1 + RATIO[x])^2) + (2*RATIO[x^(-1)]*(-30 - 160*e - 560*e^2 + 
       1800*Pi^2 + 8640*e*Pi^2 + 33195*e^2*Pi^2 + 690*e*Pi^4 + 
       1782*e^2*Pi^4 + 10800*Zeta[3] + 19440*e*Zeta[3] + 76020*e^2*Zeta[3] + 
       7200*e^2*Pi^2*Zeta[3] + 70200*e^2*Zeta[5]))/135 + 
    (-15088500 - 58592310*e - 217915705*e^2 - 1447740*Pi^2 - 6907320*e*Pi^2 - 
      25084920*e^2*Pi^2 + 83916*Pi^4 + 134946*e*Pi^4 + 587034*e^2*Pi^4 - 
      54351*e^2*Pi^6 + 3991680*Zeta[3] + 31646160*e*Zeta[3] + 
      113745240*e^2*Zeta[3] + 2562840*e*Pi^2*Zeta[3] - 
      1564920*e^2*Pi^2*Zeta[3] - 8391600*e^2*Zeta[3]^2 - 15921360*e*Zeta[5] + 
      33312384*e^2*Zeta[5])/51030 - 
    (RATIO[(1 - x)^(-1)]*(-13977180 - 50794170*e - 180733735*e^2 + 
       253260*Pi^2 + 973980*e*Pi^2 + 3516450*e^2*Pi^2 + 83916*Pi^4 + 
       199206*e*Pi^4 + 361242*e^2*Pi^4 - 54351*e^2*Pi^6 + 3991680*Zeta[3] + 
       35048160*e*Zeta[3] + 131957280*e^2*Zeta[3] + 2562840*e*Pi^2*Zeta[3] + 
       1610280*e^2*Pi^2*Zeta[3] - 8391600*e^2*Zeta[3]^2 - 
       15921360*e*Zeta[5] + 41477184*e^2*Zeta[5]))/51030) + 
  G[0, x]*(Nf^2*((-4*e*(3 + 22*e))/27 + (8*(3*e + 22*e^2)*RATIO[x^(-1)])/
       27) + (2*e*RATIO[x^2]*(2700*Pi^2 + 8415*e*Pi^2 + (960*I)*Pi^3 + 
       (1130*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 17100*e*Zeta[3] + 
       (29520*I)*e*Pi*Zeta[3]))/135 - 
    (4*((-810*I)*Pi - (2880*I)*e*Pi - (10095*I)*e^2*Pi + 45*e*Pi^2 + 
       330*e^2*Pi^2 - (210*I)*e*Pi^3 - (820*I)*e^2*Pi^3 + 298*e^2*Pi^4 + 
       1440*e*Zeta[3] + 2520*e^2*Zeta[3] - (2700*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - 
    (4*RATIO[x^(-1)]*((-4140*I)*Pi - (31320*I)*e*Pi - (180665*I)*e^2*Pi + 
       4320*Pi^2 + 14940*e*Pi^2 + 48210*e^2*Pi^2 - (4230*I)*e*Pi^3 - 
       (15825*I)*e^2*Pi^3 + 3609*e^2*Pi^4 + 19440*e*Zeta[3] + 
       126360*e^2*Zeta[3] - (68760*I)*e^2*Pi*Zeta[3]))/135 + 
    Nf*(((e*RATIO[x^2]*(-540*Pi^2 - 405*e*Pi^2 + 31*e*Pi^4 - 2160*e*Zeta[3]))/
         135 + (-540 - 2880*e - 8670*e^2 - 540*Pi^2 - 3180*e*Pi^2 - 
          10970*e^2*Pi^2 - 249*e^2*Pi^4 - 2160*e*Zeta[3] - 20700*e^2*Zeta[3])/
         135 + (4*(2*e^2*Pi^4 + 18*e*Zeta[3] - 51*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (6*e*Pi^2 + 13*e^2*Pi^2 + 8*e^2*Pi^4 + 72*e*Zeta[3] + 
           66*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(180*Pi^2 + 240*e*Pi^2 + 
           55*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 3600*e^2*Zeta[3]))/
         135 + (RATIO[x]*(-540 - 1530*e - 2235*e^2 + 2760*e*Pi^2 + 
           17320*e^2*Pi^2 + 62*e^2*Pi^4 + 13320*e^2*Zeta[3]))/135)/Nc + 
      Nc*(-(e*RATIO[x^2]*(5940*Pi^2 + 23175*e*Pi^2 + 31*e*Pi^4 + 
            23760*e*Zeta[3]))/135 + (-127080 - 856920*e - 4117100*e^2 - 
          22680*Pi^2 - 301320*e*Pi^2 - 1530180*e^2*Pi^2 - 10017*e^2*Pi^4 + 
          51840*e*Zeta[3] - 1031400*e^2*Zeta[3])/2430 + 
        (4*(22*e^2*Pi^4 + 198*e*Zeta[3] + 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (RATIO[x]*(5940 + 35550*e + 150585*e^2 + 
           2700*e*Pi^2 + 11900*e^2*Pi^2 + 62*e^2*Pi^4 + 18240*e^2*Zeta[3]))/
         135 + (2*RATIO[x^(-1)]*(-120*e - 760*e^2 + 1980*Pi^2 + 8880*e*Pi^2 + 
           33245*e^2*Pi^2 + 1353*e^2*Pi^4 + 11880*e*Zeta[3] + 
           77040*e^2*Zeta[3]))/135 - (RATIO[(1 - x)^(-1)]*
          (-20160 - 39360*e - 78080*e^2 + 6480*Pi^2 + 34560*e*Pi^2 + 
           153000*e^2*Pi^2 + 17829*e^2*Pi^4 + 298080*e*Zeta[3] + 
           714960*e^2*Zeta[3]))/2430)) + 
    (2*RATIO[x]*(1080 + 2520*e + 3420*e^2 - (9000*I)*e*Pi - 
       (60420*I)*e^2*Pi - 19800*Pi^2 + 1740*e*Pi^2 + 339350*e^2*Pi^2 - 
       (8640*I)*Pi^3 - (5940*I)*e*Pi^3 + (42090*I)*e^2*Pi^3 + 3330*e*Pi^4 - 
       1485*e^2*Pi^4 - (5697*I)*e^2*Pi^5 + 83160*e*Zeta[3] + 
       298620*e^2*Zeta[3] - (168480*I)*e*Pi*Zeta[3] + 
       (178200*I)*e^2*Pi*Zeta[3] + 132300*e^2*Pi^2*Zeta[3] + 
       90720*e^2*Zeta[5]))/405 - (RATIO[(1 - x)^(-1)]*
      (-1080 - 2520*e - 3420*e^2 + (51840*I)*Pi + (389880*I)*e*Pi + 
       (2538900*I)*e^2*Pi - 3960*Pi^2 + 5100*e*Pi^2 - 172700*e^2*Pi^2 - 
       (17280*I)*Pi^3 + (1080*I)*e*Pi^3 + (67920*I)*e^2*Pi^3 + 4500*e*Pi^4 - 
       15666*e^2*Pi^4 - (22653*I)*e^2*Pi^5 - 82080*e*Zeta[3] - 
       542160*e^2*Zeta[3] - (531360*I)*e*Pi*Zeta[3] - 
       (54000*I)*e^2*Pi*Zeta[3] - 29160*e^2*Pi^2*Zeta[3] + 
       181440*e^2*Zeta[5]))/405 + (-2160 + 720*e + 16680*e^2 - (15120*I)*Pi - 
      (570240*I)*e*Pi - (4579500*I)*e^2*Pi + 32760*Pi^2 + 25980*e*Pi^2 - 
      598790*e^2*Pi^2 - (17280*I)*Pi^3 - (48420*I)*e*Pi^3 - 
      (310380*I)*e^2*Pi^3 + 4500*e*Pi^4 + 16944*e^2*Pi^4 - 
      (22653*I)*e^2*Pi^5 + 116640*e*Zeta[3] + 555120*e^2*Zeta[3] - 
      (531360*I)*e*Pi*Zeta[3] - (887760*I)*e^2*Pi*Zeta[3] - 
      29160*e^2*Pi^2*Zeta[3] + 181440*e^2*Zeta[5])/405 + 
    Nc^2*((2*e*RATIO[x^2]*(2700*Pi^2 + 8685*e*Pi^2 + 31*e*Pi^4 + 
         10800*e*Zeta[3]))/135 - (8*(10*e^2*Pi^4 + 90*e*Zeta[3] - 
         33*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[x^(-1)]*(-6*e - 32*e^2 + 180*Pi^2 + 684*e*Pi^2 + 
         2455*e^2*Pi^2 + 123*e^2*Pi^4 + 1080*e*Zeta[3] + 6264*e^2*Zeta[3]))/
       27 + (2*RATIO[x]*(2700 + 14310*e + 57165*e^2 + 6780*e*Pi^2 + 
         42660*e^2*Pi^2 + 341*e^2*Pi^4 + 36840*e^2*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(290880 + 582720*e + 1166080*e^2 - 71280*Pi^2 - 
         187920*e*Pi^2 - 504000*e^2*Pi^2 - 11016*e*Pi^4 - 34839*e^2*Pi^4 - 
         38880*Zeta[3] - 1827360*e*Zeta[3] - 3365280*e^2*Zeta[3] - 
         483840*e^2*Pi^2*Zeta[3] + 1438560*e^2*Zeta[5]))/4860 + 
      (485280 + 1921920*e + 7412080*e^2 - 71280*Pi^2 + 60480*e*Pi^2 + 
        712800*e^2*Pi^2 - 11016*e*Pi^4 - 20439*e^2*Pi^4 - 38880*Zeta[3] - 
        1697760*e*Zeta[3] - 3088800*e^2*Zeta[3] - 483840*e^2*Pi^2*Zeta[3] + 
        1438560*e^2*Zeta[5])/4860)) + 
  Nf*(((-102*e*Pi^4 + 289*e^2*Pi^4 - 5040*e^2*Pi^2*Zeta[3] - 
        12960*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
      (RATIO[x^2]*(-540*Pi^2 - 450*e*Pi^2 + 645*e^2*Pi^2 + 30*e*Pi^4 + 
         41*e^2*Pi^4 - 2160*e*Zeta[3] - 1440*e^2*Zeta[3] - 
         720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/270 - 
      (RATIO[x]*(360*Pi^2 + 2280*e*Pi^2 + 10310*e^2*Pi^2 + 10*e*Pi^4 + 
         79*e^2*Pi^4 + 2160*e*Zeta[3] + 13560*e^2*Zeta[3] - 
         240*e^2*Pi^2*Zeta[3] - 240*e^2*Zeta[5]))/45 - 
      (2*RATIO[x^(-1)]*(180*Pi^2 + 420*e*Pi^2 + 475*e^2*Pi^2 + 69*e*Pi^4 + 
         8*e^2*Pi^4 + 1080*Zeta[3] - 720*e*Zeta[3] - 1470*e^2*Zeta[3] + 
         720*e^2*Pi^2*Zeta[3] + 7020*e^2*Zeta[5]))/135 - 
      (RATIO[(1 - x)^(-1)]*(-29700 - 153990*e - 640905*e^2 - 180*e*Pi^2 + 
         3390*e^2*Pi^2 - 384*e*Pi^4 + 1568*e^2*Pi^4 + 25920*Zeta[3] + 
         77760*e*Zeta[3] + 287280*e^2*Zeta[3] - 44640*e^2*Pi^2*Zeta[3] + 
         77760*e^2*Zeta[5]))/1620 + (-7740 - 40710*e - 180725*e^2 + 
        3960*Pi^2 + 16440*e*Pi^2 + 54340*e^2*Pi^2 + 768*e*Pi^4 + 
        3110*e^2*Pi^4 + 21600*Zeta[3] + 66240*e*Zeta[3] + 
        223080*e^2*Zeta[3] - 2880*e^2*Pi^2*Zeta[3] + 118800*e^2*Zeta[5])/540)/
     Nc + Nc*(-(RATIO[(1 - x)^(-1)]*(872820 + 3535950*e + 13233845*e^2 - 
          10800*Pi^2 - 125460*e*Pi^2 - 582870*e^2*Pi^2 - 43848*e*Pi^4 - 
          69552*e^2*Pi^4 + 25920*Zeta[3] - 2095200*e*Zeta[3] - 
          7896240*e^2*Zeta[3] - 1969920*e^2*Pi^2*Zeta[3] - 
          5272128*e^2*Zeta[5]))/14580 + (-374*e*Pi^4 - 119*e^2*Pi^4 - 
        18480*e^2*Pi^2*Zeta[3] - 47520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(1980*Pi^2 + 7890*e*Pi^2 + 27155*e^2*Pi^2 + 10*e*Pi^4 + 
         273*e^2*Pi^4 + 7920*e*Zeta[3] + 30240*e^2*Zeta[3] + 
         1440*e^2*Pi^2*Zeta[3] - 1200*e^2*Zeta[5]))/90 + 
      (2*RATIO[x]*(180*Pi^2 + 1110*e*Pi^2 + 4855*e^2*Pi^2 + 5*e*Pi^4 + 
         63*e^2*Pi^4 + 1080*e*Zeta[3] + 4800*e^2*Zeta[3] + 
         720*e^2*Pi^2*Zeta[3] - 600*e^2*Zeta[5]))/45 - 
      (2*RATIO[x^(-1)]*(-60 - 380*e - 1500*e^2 + 1980*Pi^2 + 10860*e*Pi^2 + 
         44115*e^2*Pi^2 + 759*e*Pi^4 + 2480*e^2*Pi^4 + 11880*Zeta[3] + 
         29520*e*Zeta[3] + 104790*e^2*Zeta[3] + 7920*e^2*Pi^2*Zeta[3] + 
         77220*e^2*Zeta[5]))/135 + (1245420 + 6347730*e + 27210395*e^2 + 
        698760*Pi^2 + 4088160*e*Pi^2 + 17284920*e^2*Pi^2 + 43416*e*Pi^4 + 
        249966*e^2*Pi^4 + 1075680*Zeta[3] + 4047840*e*Zeta[3] + 
        18396360*e^2*Zeta[3] - 272160*e^2*Pi^2*Zeta[3] + 4117392*e^2*Zeta[5])/
       14580)) + 
  G[1, x]*((2*e*RATIO[x^2]*(2700*Pi^2 + 8415*e*Pi^2 - (240*I)*Pi^3 + 
       (2410*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 9420*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (4*((-12*I)*e*Pi^3 - (127*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       762*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-3000*I)*e*Pi - (20140*I)*e^2*Pi - 2880*e*Pi^2 - 
       9480*e^2*Pi^2 - (720*I)*Pi^3 - (11040*I)*e*Pi^3 - (46400*I)*e^2*Pi^3 - 
       5628*e*Pi^4 - 2270*e^2*Pi^4 - (9705*I)*e^2*Pi^5 + 4320*Zeta[3] + 
       2880*e*Zeta[3] + 153720*e^2*Zeta[3] - (56160*I)*e*Pi*Zeta[3] - 
       (233280*I)*e^2*Pi*Zeta[3] - 189720*e^2*Pi^2*Zeta[3] - 
       60480*e^2*Zeta[5]))/135 + ((2*I)/135)*RATIO[x^(-2)]*
     (5940*Pi + 54000*e*Pi + 336300*e^2*Pi + (9180*I)*Pi^2 + 
      (41310*I)*e*Pi^2 + (177315*I)*e^2*Pi^2 - 8280*Pi^3 - 4560*e*Pi^3 - 
      16270*e^2*Pi^3 - (9792*I)*e*Pi^4 - (6546*I)*e^2*Pi^4 + 4194*e^2*Pi^5 - 
      (51840*I)*Zeta[3] + (49680*I)*e*Zeta[3] + (318420*I)*e^2*Zeta[3] + 
      36720*e*Pi*Zeta[3] + 2520*e^2*Pi*Zeta[3] + (720*I)*e^2*Pi^2*Zeta[3] - 
      (466560*I)*e^2*Zeta[5]) - ((2*I)/405)*RATIO[x^(-1)]*
     (-540*I - (1620*I)*e - (2910*I)*e^2 + 35640*Pi + 592920*e*Pi + 
      4427550*e^2*Pi + (51660*I)*Pi^2 + (332250*I)*e*Pi^2 + 
      (1917940*I)*e^2*Pi^2 - 35640*Pi^3 - 36540*e*Pi^3 - 234960*e^2*Pi^3 - 
      (36846*I)*e*Pi^4 - (21753*I)*e^2*Pi^4 + 17082*e^2*Pi^5 - 
      (187920*I)*Zeta[3] + (234360*I)*e*Zeta[3] + (2085120*I)*e^2*Zeta[3] + 
      174960*e*Pi*Zeta[3] - 573480*e^2*Pi*Zeta[3] + (142560*I)*e^2*Pi^2*
       Zeta[3] - (1610280*I)*e^2*Zeta[5]) + 
    (2*RATIO[x]*(-1080 - 2520*e - 3420*e^2 + (9000*I)*e*Pi + 
       (60420*I)*e^2*Pi + 19800*Pi^2 + 79260*e*Pi^2 + 485770*e^2*Pi^2 + 
       (6480*I)*Pi^3 + (29700*I)*e*Pi^3 + (71130*I)*e^2*Pi^3 - 342*e*Pi^4 + 
       8316*e^2*Pi^4 + (8073*I)*e^2*Pi^5 + 12960*Zeta[3] - 35640*e*Zeta[3] + 
       369180*e^2*Zeta[3] + (142560*I)*e*Pi*Zeta[3] + 
       (463320*I)*e^2*Pi*Zeta[3] - 122580*e^2*Pi^2*Zeta[3] + 
       38880*e^2*Zeta[5]))/405 + (4320 + 10800*e + 16080*e^2 + (36720*I)*Pi + 
      (604080*I)*e*Pi + (4576860*I)*e^2*Pi - 120240*Pi^2 - 796200*e*Pi^2 - 
      4567870*e^2*Pi^2 - (41040*I)*Pi^3 - (43380*I)*e*Pi^3 - 
      (120360*I)*e^2*Pi^3 + 31464*e*Pi^4 - 19284*e^2*Pi^4 - 
      (3987*I)*e^2*Pi^5 + 25920*Zeta[3] - 881280*e*Zeta[3] - 
      6086880*e^2*Zeta[3] - (90720*I)*e*Pi*Zeta[3] - 
      (1494720*I)*e^2*Pi*Zeta[3] - 76680*e^2*Pi^2*Zeta[3] + 
      1458000*e^2*Zeta[5])/405 + Nc^2*((34*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) + 
      (2*e*RATIO[x^2]*(2700*Pi^2 + 8685*e*Pi^2 + 14*e*Pi^4 + 
         10800*e*Zeta[3]))/135 + (2*RATIO[x]*(-2700 - 14310*e - 57165*e^2 + 
         6720*e*Pi^2 + 44640*e^2*Pi^2 + 154*e^2*Pi^4 + 33360*e^2*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-7200*Pi^2 - 34560*e*Pi^2 - 132760*e^2*Pi^2 - 
         690*e*Pi^4 - 1817*e^2*Pi^4 - 10800*Zeta[3] - 71640*e*Zeta[3] - 
         173160*e^2*Zeta[3] - 7200*e^2*Pi^2*Zeta[3] - 70200*e^2*Zeta[5]))/
       135 - (4*RATIO[x^(-2)]*(-115*e*Pi^4 + 23*e^2*Pi^4 - 1800*Zeta[3] + 
         360*e*Zeta[3] + 1010*e^2*Zeta[3] - 1200*e^2*Pi^2*Zeta[3] - 
         11700*e^2*Zeta[5]))/45 + (58176 + 190416*e + 749672*e^2 - 
        4752*Pi^2 - 5328*e*Pi^2 - 62016*e^2*Pi^2 - 1944*e*Pi^4 - 
        5805*e^2*Pi^4 + 7776*Zeta[3] - 95040*e*Zeta[3] - 
        1514880*e^2*Zeta[3] - 52704*e^2*Pi^2*Zeta[3] + 528768*e^2*Zeta[5])/
       972 - (RATIO[(1 - x)^(-1)]*(485280 + 2079600*e + 8509000*e^2 - 
         23760*Pi^2 - 69840*e*Pi^2 - 220800*e^2*Pi^2 - 14688*e*Pi^4 + 
         40851*e^2*Pi^4 - 38880*Zeta[3] + 522720*e*Zeta[3] - 
         3941280*e^2*Zeta[3] - 315360*e^2*Pi^2*Zeta[3] + 
         2138400*e^2*Zeta[5]))/4860) + 
    Nf*(((-17*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (e*RATIO[x^2]*(-540*Pi^2 - 405*e*Pi^2 + 14*e*Pi^4 - 2160*e*Zeta[3]))/
         135 - (RATIO[(1 - x)^(-1)]*(108 + 990*e + 5133*e^2 + 12*e*Pi^2 - 
           4*e^2*Pi^2 - 28*e^2*Pi^4 - 864*e*Zeta[3] - 2664*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(540 + 1530*e + 2235*e^2 + 2640*e*Pi^2 + 16700*e^2*Pi^2 + 
           28*e^2*Pi^4 + 14760*e^2*Zeta[3]))/135 + 
        (1080 + 6750*e + 29025*e^2 - 1080*Pi^2 - 6360*e*Pi^2 - 
          24880*e^2*Pi^2 - 138*e*Pi^4 - 744*e^2*Pi^4 - 2160*Zeta[3] - 
          20520*e*Zeta[3] - 62100*e^2*Zeta[3] - 1440*e^2*Pi^2*Zeta[3] - 
          14040*e^2*Zeta[5])/135 + (2*RATIO[x^(-2)]*(-69*e*Pi^4 + 
           184*e^2*Pi^4 - 1080*Zeta[3] + 2880*e*Zeta[3] + 4350*e^2*Zeta[3] - 
           720*e^2*Pi^2*Zeta[3] - 7020*e^2*Zeta[5]))/135 + 
        (4*RATIO[x^(-1)]*(180*Pi^2 + 420*e*Pi^2 + 475*e^2*Pi^2 + 69*e*Pi^4 + 
           46*e^2*Pi^4 + 1080*Zeta[3] + 1800*e*Zeta[3] - 1680*e^2*Zeta[3] + 
           720*e^2*Pi^2*Zeta[3] + 7020*e^2*Zeta[5]))/135)/Nc + 
      Nc*((-187*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (e*RATIO[x^2]*(5940*Pi^2 + 23175*e*Pi^2 + 14*e*Pi^4 + 
           23760*e*Zeta[3]))/135 - (RATIO[x]*(-5940 - 35550*e - 150585*e^2 + 
           2700*e*Pi^2 + 15820*e^2*Pi^2 + 28*e^2*Pi^4 + 9840*e^2*Zeta[3]))/
         135 - (RATIO[(1 - x)^(-1)]*(-49320 - 251580*e - 1100570*e^2 + 
           2160*Pi^2 + 15480*e*Pi^2 + 69360*e^2*Pi^2 - 11241*e^2*Pi^4 - 
           125280*e*Zeta[3] + 432720*e^2*Zeta[3]))/2430 + 
        (57600 + 441780*e + 2001190*e^2 - 56160*Pi^2 - 465120*e*Pi^2 - 
          2195400*e^2*Pi^2 - 4968*e*Pi^4 - 30645*e^2*Pi^4 - 77760*Zeta[3] - 
          831600*e*Zeta[3] - 2834280*e^2*Zeta[3] - 51840*e^2*Pi^2*Zeta[3] - 
          505440*e^2*Zeta[5])/2430 + (2*RATIO[x^(-1)]*(3960*Pi^2 + 
           21720*e*Pi^2 + 88210*e^2*Pi^2 + 690*e*Pi^4 + 2139*e^2*Pi^4 + 
           10800*Zeta[3] + 57240*e*Zeta[3] + 150900*e^2*Zeta[3] + 
           7200*e^2*Pi^2*Zeta[3] + 70200*e^2*Zeta[5]))/135 - 
        (2*RATIO[x^(-2)]*(759*e*Pi^4 + 368*e^2*Pi^4 + 11880*Zeta[3] + 
           5760*e*Zeta[3] - 1770*e^2*Zeta[3] + 7920*e^2*Pi^2*Zeta[3] + 
           77220*e^2*Zeta[5]))/135))), 
 G[0, 0, 1, 0, 1, 1, x]*(Nf*(80*e^2 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)]) + Nc*(-704*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc*(2944*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
      6368*e^2*RATIO[x^(-2)] - 9728*e^2*RATIO[x^(-1)]) + 
    Nf*(-528*e^2 - 1952*e^2*RATIO[x^(-2)] + 2400*e^2*RATIO[x^(-1)])) + 
  Nc*G[1, 1, 1, 1, 1, 1, x]*(2944*e^2 + 1472*e^2*RATIO[x^(-2)] - 
    1472*e^2*RATIO[x^(-1)] - 1472*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(-352*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    1408*e^2*RATIO[x]) + Nc*G[0, 1, 0, 0, 0, 0, x]*
   (352*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] - 1344*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 0, 0, x]*(-672*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x]) + Nc*G[1, 0, 0, 0, 0, 0, x]*
   (1248*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 1, 1, x]*(-1440*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(1472*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] + 
    1472*e^2*RATIO[x]) + Nc*G[0, 0, 0, 0, 0, 1, x]*
   (-224*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 1536*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 1, 0, x]*(-224*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    1536*e^2*RATIO[x]) + G[1, 1, 1, 1, 0, 1, x]*
   (Nf*(-448*e^2 - 896*e^2*RATIO[x^(-2)] + 896*e^2*RATIO[x^(-1)]) + 
    Nc*(2208*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 1984*e^2*RATIO[x^(-2)] - 
      1984*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nf*(-448*e^2 - 896*e^2*RATIO[x^(-2)] + 
      896*e^2*RATIO[x^(-1)]) + Nc*(2208*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] + 
      1984*e^2*RATIO[x^(-2)] - 1984*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-176*e^2 - 352*e^2*RATIO[x^(-2)] + 
      352*e^2*RATIO[x^(-1)]) + Nc*(480*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-2)] - 352*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(-176*e^2 - 352*e^2*RATIO[x^(-2)] + 
      352*e^2*RATIO[x^(-1)]) + Nc*(480*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-2)] - 352*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-272*e^2 - 544*e^2*RATIO[x^(-2)] + 
      544*e^2*RATIO[x^(-1)]) + Nc*(416*e^2 + 1056*e^2*RATIO[(1 - x)^(-1)] + 
      736*e^2*RATIO[x^(-2)] - 736*e^2*RATIO[x^(-1)] - 992*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(-192*e^2 - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)]) + Nc*(1216*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-2)] - 960*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(-192*e^2 - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)]) + Nc*(1216*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] + 
      960*e^2*RATIO[x^(-2)] - 960*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-112*e^2 - 224*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)]) + Nc*(-32*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-112*e^2 - 224*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)]) + Nc*(-32*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 800*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nf*(-48*e^2 - 96*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)]) + Nc*(-192*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
      96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(32*e^2 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)]) + Nc*(-64*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 640*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(-1296*e^2 - 3872*e^2*RATIO[x^(-2)] + 
      4512*e^2*RATIO[x^(-1)]) + Nc*(7424*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
      10464*e^2*RATIO[x^(-2)] - 15264*e^2*RATIO[x^(-1)] - 
      608*e^2*RATIO[x])) + G[0, 1, 1, 0, 1, 1, x]*
   (Nf*(-192*e^2 - 384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)]) + 
    Nc*(-256*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-2)] - 
      384*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(320*e^2 + 1024*e^2*RATIO[x^(-2)] - 
      1216*e^2*RATIO[x^(-1)]) + Nc*(-2208*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] - 
      2816*e^2*RATIO[x^(-2)] + 4256*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-48*e^2 - 96*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)]) + Nc*(-128*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
      96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(-896*e^2 - 2304*e^2*RATIO[x^(-2)] + 
      2560*e^2*RATIO[x^(-1)]) + Nc*(4448*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
      4864*e^2*RATIO[x^(-2)] - 6784*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(976*e^2 + 3488*e^2*RATIO[x^(-2)] - 
      4256*e^2*RATIO[x^(-1)]) + 
    Nc*(-5184*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 11168*e^2*RATIO[x^(-2)] + 
      16928*e^2*RATIO[x^(-1)] - 192*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(-128*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(-128*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(176*e^2 + 352*e^2*RATIO[x^(-2)] - 
      352*e^2*RATIO[x^(-1)]) + Nc*(-864*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(176*e^2 + 352*e^2*RATIO[x^(-2)] - 
      352*e^2*RATIO[x^(-1)]) + Nc*(-864*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      352*e^2*RATIO[x^(-2)] + 352*e^2*RATIO[x^(-1)] - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(-576*e^2 - 1536*e^2*RATIO[x^(-2)] + 
      1728*e^2*RATIO[x^(-1)]) + Nc*(1952*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
      3456*e^2*RATIO[x^(-2)] - 4896*e^2*RATIO[x^(-1)] - 128*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nf*(-448*e^2 - 896*e^2*RATIO[x^(-2)] + 
      896*e^2*RATIO[x^(-1)]) + Nc*(2208*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
      512*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(128*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
      256*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(128*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
      256*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(256*e^2 + 512*e^2*RATIO[x^(-2)] - 
      512*e^2*RATIO[x^(-1)]) + Nc*(-704*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(256*e^2 + 512*e^2*RATIO[x^(-2)] - 
      512*e^2*RATIO[x^(-1)]) + Nc*(-704*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(64*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(64*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(160*e^2 + 320*e^2*RATIO[x^(-2)] - 
      320*e^2*RATIO[x^(-1)]) + Nc*(-384*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(160*e^2 + 320*e^2*RATIO[x^(-2)] - 
      320*e^2*RATIO[x^(-1)]) + Nc*(-384*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-16*e^2 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)]) + Nc*(96*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      224*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-16*e^2 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)]) + Nc*(96*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      224*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(160*e^2 + 320*e^2*RATIO[x^(-2)] - 
      320*e^2*RATIO[x^(-1)]) + Nc*(-1024*e^2 - 512*e^2*RATIO[x^(-2)] + 
      512*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(160*e^2 + 320*e^2*RATIO[x^(-2)] - 
      320*e^2*RATIO[x^(-1)]) + Nc*(-1024*e^2 - 512*e^2*RATIO[x^(-2)] + 
      512*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(96*e^2 + 192*e^2*RATIO[x^(-2)] - 
      192*e^2*RATIO[x^(-1)]) + Nc*(960*e^2 - 1216*e^2*RATIO[(1 - x)^(-1)] - 
      128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 192*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(192*e^2 + 384*e^2*RATIO[x^(-2)] - 
      384*e^2*RATIO[x^(-1)]) + Nc*(-960*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nf*(-64*e^2 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)]) + Nc*(-96*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
      128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(560*e^2 + 2016*e^2*RATIO[x^(-2)] - 
      2464*e^2*RATIO[x^(-1)]) + Nc*(-4096*e^2 - 6752*e^2*RATIO[x^(-2)] + 
      10112*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(-64*e^2 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)]) + Nc*(1440*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
      832*e^2*RATIO[x^(-2)] - 832*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(944*e^2 + 2912*e^2*RATIO[x^(-2)] - 
      3424*e^2*RATIO[x^(-1)]) + Nc*(-5888*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 
      8032*e^2*RATIO[x^(-2)] + 11872*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-48*e^2 - 96*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)]) + Nc*(864*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 
      160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 608*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(-848*e^2 - 3232*e^2*RATIO[x^(-2)] + 
      4000*e^2*RATIO[x^(-1)]) + Nc*(4864*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
      10144*e^2*RATIO[x^(-2)] - 15904*e^2*RATIO[x^(-1)] + 
      640*e^2*RATIO[x])) + G[0, 0, 1, 1, 0, 0, x]*
   (Nf*(192*e^2 + 512*e^2*RATIO[x^(-2)] - 576*e^2*RATIO[x^(-1)]) + 
    Nc*(-672*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-2)] + 
      1632*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + Nc*(32*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 800*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + Nc*(32*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 800*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(288*e^2 + 576*e^2*RATIO[x^(-2)] - 
      576*e^2*RATIO[x^(-1)]) + Nc*(-832*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 800*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(288*e^2 + 576*e^2*RATIO[x^(-2)] - 
      576*e^2*RATIO[x^(-1)]) + Nc*(-832*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 800*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(1328*e^2 + 4192*e^2*RATIO[x^(-2)] - 
      4960*e^2*RATIO[x^(-1)]) + Nc*(-7680*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      11872*e^2*RATIO[x^(-2)] + 17632*e^2*RATIO[x^(-1)] + 
      992*e^2*RATIO[x])) + G[1, 0, 1, 1, 1, 1, x]*
   (Nf*(-64*e^2 - 128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)]) + 
    Nc*(-96*e^2 - 1696*e^2*RATIO[(1 - x)^(-1)] - 896*e^2*RATIO[x^(-2)] + 
      896*e^2*RATIO[x^(-1)] + 1344*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nf*(64*e^2 + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)]) + Nc*(-864*e^2 - 1056*e^2*RATIO[(1 - x)^(-1)] - 
      960*e^2*RATIO[x^(-2)] + 960*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(336*e^2 + 672*e^2*RATIO[x^(-2)] - 
      672*e^2*RATIO[x^(-1)]) + Nc*(-672*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
      992*e^2*RATIO[x^(-2)] + 992*e^2*RATIO[x^(-1)] + 1536*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(336*e^2 + 672*e^2*RATIO[x^(-2)] - 
      672*e^2*RATIO[x^(-1)]) + Nc*(-672*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
      992*e^2*RATIO[x^(-2)] + 992*e^2*RATIO[x^(-1)] + 1536*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(16*e*(9 + 52*e + (28*I)*e*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-54*I)*e - (193*I)*e^2 + 
        336*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-54*I)*e - (371*I)*e^2 + 
        420*e^2*Pi)*RATIO[x^(-1)]) + 
    Nc*((-16*I)*e*(-44*I - (371*I)*e + 214*e*Pi) - 
      (16*(96*e - 77*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*((-19*I)*e - (62*I)*e^2 + 190*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-57*I)*e - (605*I)*e^2 + 885*e^2*Pi)*RATIO[x^(-1)] + 
      32*e*(13 + 44*e - (10*I)*e*Pi)*RATIO[x])) + 
  G[1, 1, 1, 0, 1, x]*(Nf*(16*e*(9 + 52*e + (5*I)*e*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-54*I)*e - (193*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-54*I)*e - (371*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)]) + 
    Nc*((-16*I)*e*(-44*I - (371*I)*e + 26*e*Pi) - 
      (16*(96*e - 77*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*((-19*I)*e - (62*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-57*I)*e - (605*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
      32*e*(13 + 44*e + (13*I)*e*Pi)*RATIO[x])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((32*e*(6 + 28*e - (39*I)*e*Pi))/3 + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((24*I)*e + (19*I)*e^2 + 
        324*e^2*Pi)*RATIO[x^(-2)] + (32*I)*((4*I)*e + (21*I)*e^2 + 68*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(((32*I)/3)*e*(18*I + (298*I)*e + 249*e*Pi) - 
      (16*(36*e + 13*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)/3)*((9*I)*e + (17*I)*e^2 + 291*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((18*I)*e + (362*I)*e^2 + 897*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(9 + 88*e + (30*I)*e*Pi)*
        RATIO[x])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nf*((16*e*(12 + 56*e - (3*I)*e*Pi))/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((24*I)*e + (19*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (32*I)*((4*I)*e + (21*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(((-64*I)/3)*e*(-9*I - (149*I)*e + 24*e*Pi) - 
      (16*(36*e + 13*e^2 - (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*((-18*I)*e - (34*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-18*I)*e - (362*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(9 + 88*e - (42*I)*e*Pi)*
        RATIO[x])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nf*((128*I)*e^2*(23*I + 2*Pi) + (256*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (512*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((131*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
      (224*e^2*RATIO[x])/3) + Nc*(16*e*(6 + 733*e - (10*I)*e*Pi) - 
      (16*(18*e + e^2 + (162*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (512*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((371*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] - (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(66 + 77*e - (144*I)*e*Pi)*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*((16*e^2*(4 - (9*I)*Pi))/3 + 
      (608*e^2*RATIO[(1 - x)^(-1)])/3 - (96*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*((32*e*(9 + 103*e - (15*I)*e*Pi))/3 - 
      32*e*(3 + 43*e - (11*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (96*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((11*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (304*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*I)*e*(13*I + (44*I)*e + 10*e*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*((16*e^2*(4 + (3*I)*Pi))/3 + 
      (608*e^2*RATIO[(1 - x)^(-1)])/3 + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      (32*I)*((-11*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*((32*e*(9 + 103*e - (42*I)*e*Pi))/3 - 
      32*e*(3 + 43*e - (12*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((-11*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (304*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*I)*e*(-13*I - (44*I)*e + 13*e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 1, x]*(Nf*(16*e*(1 + 4*e + (2*I)*e*Pi) + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 + (32*I)*((-I)*e - (6*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-6*I)*e - (79*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e*(2 + 5*e - (50*I)*e*Pi) - (32*(9*e + 50*e^2 - (63*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e - (59*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*e*(-9*I - (88*I)*e + 30*e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*(16*e*(1 + 4*e + (9*I)*e*Pi) + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 + (32*I)*((-I)*e - (6*I)*e^2 + 
        13*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-6*I)*e - (79*I)*e^2 + 
        90*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e*(2 + 5*e - (32*I)*e*Pi) - (32*(9*e + 50*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 
        93*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e - (59*I)*e^2 + 
        138*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(9*I + (88*I)*e + 42*e*Pi)*RATIO[x])) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((16*e*(3 + 56*e + (33*I)*e*Pi))/3 - 
      (608*e^2*RATIO[(1 - x)^(-1)])/3 + (16*I)*((-2*I)*e - (59*I)*e^2 + 
        22*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-6*I)*e - (143*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (224*e^2*RATIO[x])/3) + 
    Nc*((16*e*(12 + e - (90*I)*e*Pi))/3 - ((16*I)/3)*
       ((48*I)*e + (209*I)*e^2 + 306*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*((5*I)*e + (8*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((15*I)*e + (176*I)*e^2 + 99*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/3)*e*(66*I + (77*I)*e + 144*e*Pi)*RATIO[x])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*(16*e*(4 + 5*e - I*e*Pi) - 
      (832*e^2*RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((24*I)*e + (47*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((12*I)*e + (10*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x]) + Nc*(32*e*(1 - 11*e - (9*I)*e*Pi) - 
      (16*(54*e - 193*e^2 - (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((24*I)*e + (37*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((24*I)*e - (43*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      (1456*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(18 - 275*e - (198*I)*e*Pi)*
        RATIO[x])/3 - (224*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nf*(16*e*(-19 + 95*e + (55*I)*e*Pi) + 
      (448*e^2*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*((93*I)*e + (37*I)*e^2 + 
        237*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((222*I)*e - (265*I)*e^2 + 
        546*e^2*Pi)*RATIO[x^(-1)] - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x]) + Nc*(64*e*(31 - 91*e - (74*I)*e*Pi) - 
      (32*(18*e + 59*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*((273*I)*e - (74*I)*e^2 + 615*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((816*I)*e - (547*I)*e^2 + 1770*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (16*I)*e*(6*I + (11*I)*e + 66*e*Pi)*
       RATIO[x] - (224*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (Nf*((-96*I)*e^2*(-22*I + Pi) + (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (192*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((-91*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x]) + 
    Nc*(16*e*(18 + 539*e + (6*I)*e*Pi) - (16*(54*e + 145*e^2 - (54*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (192*I)*e^2*Pi*RATIO[x^(-2)] - 
      (32*I)*((-251*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(30 - 187*e - (246*I)*e*Pi)*
        RATIO[x])/3 - 32*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 1, x]*
   (Nf*((16*e*(3 + 80*e + (24*I)*e*Pi))/3 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((-6*I)*e - (145*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-6*I)*e - (179*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] - 
      32*e^2*RATIO[x]) + Nc*((16*e*(12 - 317*e - (144*I)*e*Pi))/3 - 
      (16*(24*e - 77*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*((-3*I)*e - (46*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-3*I)*e - (52*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-30 + 55*e + (246*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*(((-16*I)/3)*e^2*(-19*I + 12*Pi) - 
      (928*e^2*RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*((-17*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*((-35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (592*e^2)/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3) + 
    Nc*(((16*I)/3)*e*(48*I + (83*I)*e + 132*e*Pi) - 
      (32*I)*e*(8*I + (39*I)*e + 6*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((256*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-85*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2 + 16*e*(-4 + 11*e - (8*I)*e*Pi)*RATIO[x] - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nf*((16*e*(-63 + 520*e + (39*I)*e*Pi))/3 - (128*e^2*RATIO[(1 - x)^(-1)])/
       3 + ((16*I)/3)*((222*I)*e - (71*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((270*I)*e - (587*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] + 
      (224*e^2*RATIO[x])/3) + Nc*((16*e*(360 - 1903*e - (240*I)*e*Pi))/3 - 
      ((64*I)/3)*((9*I)*e + (11*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((702*I)*e - (325*I)*e^2 + 654*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((1062*I)*e - (901*I)*e^2 + 1014*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(12 - 121*e + (24*I)*e*Pi)*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*((16*e*(-3 + 8*e - (222*I)*e*Pi))/3 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*I)*((-I)*e - (17*I)*e^2 + 114*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-6*I)*e - (55*I)*e^2 + 804*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((16*e*(18 - 257*e + (1362*I)*e*Pi))/3 - 32*e*(1 - 2*e + (11*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*((-3*I)*e - (38*I)*e^2 + 954*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/3)*((-3*I)*e + (136*I)*e^2 + 1404*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(9 + 77*e - (36*I)*e*Pi)*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*((16*e*(-3 + 8*e + (21*I)*e*Pi))/3 - 
      64*e^2*RATIO[(1 - x)^(-1)] + (32*I)*(I*e + (17*I)*e^2 + 7*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (55*I)*e^2 + 42*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((16*e*(18 - 257*e - (420*I)*e*Pi))/3 - 32*e*(1 - 2*e - (24*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((3*I)*e + (38*I)*e^2 + 69*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/3)*((3*I)*e - (136*I)*e^2 + 69*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(9 + 77*e + (42*I)*e*Pi)*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*(((16*I)/3)*e*(3*I + (106*I)*e + 3*e*Pi) + 
      (928*e^2*RATIO[(1 - x)^(-1)])/3 + (16*I)*((2*I)*e + (15*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (97*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] - (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3) + Nc*((32*e*(24 + 446*e - (39*I)*e*Pi))/3 - 
      16*e*(4 + 79*e + (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((18*I)*e + (79*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((18*I)*e + (509*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + (16*e*(6 - 253*e - (108*I)*e*Pi)*
        RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*(16*e*(12 + 173*e - (14*I)*e*Pi) - 
      (544*e^2*RATIO[(1 - x)^(-1)])/3 - (16*I)*((32*I)*e + (63*I)*e^2 + 
        44*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((54*I)*e + (445*I)*e^2 + 
        78*e^2*Pi)*RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e^2*RATIO[x])/3) + Nc*((16*I)*e*(58*I + (719*I)*e + 110*e*Pi) - 
      32*e*(1 - 34*e + (19*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*((24*I)*e + (9*I)*e^2 + 40*e^2*Pi)*RATIO[x^(-2)] - 
      (32*I)*((51*I)*e + (379*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(-6 + 209*e + (108*I)*e*Pi)*
        RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((16*I)*e*(6*I + (24*I)*e + e*Pi) + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 + (16*I)*((12*I)*e + (47*I)*e^2 + 
        2*e^2*Pi)*RATIO[x^(-2)] - (32*I)*((6*I)*e + (31*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e*(20 + 129*e + (50*I)*e*Pi) - 
      (16*(-12*e + 119*e^2 + (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*((-12*I)*e - (39*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (16*I)*((-12*I)*e - (119*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (96*I)*e*(I + (11*I)*e + 4*e*Pi)*
       RATIO[x] - (32*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((-16*I)*e*(-6*I - (24*I)*e + 37*e*Pi) + (320*e^2*RATIO[(1 - x)^(-1)])/
       3 - (16*I)*((-12*I)*e - (47*I)*e^2 + 98*e^2*Pi)*RATIO[x^(-2)] + 
      (32*I)*((-6*I)*e - (31*I)*e^2 + 55*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(16*e*(20 + 129*e + (108*I)*e*Pi) - 
      (16*(-12*e + 119*e^2 - (228*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*((-12*I)*e - (39*I)*e^2 + 218*e^2*Pi)*RATIO[x^(-2)] - 
      (16*I)*((-12*I)*e - (119*I)*e^2 + 308*e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (32*I)*e*(-3*I - (33*I)*e + 14*e*Pi)*
       RATIO[x] - (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*((16*e*(9 + 49*e - (27*I)*e*Pi))/3 - (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((18*I)*e - I*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((18*I)*e + (73*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(((32*I)/3)*e*(9*I + (260*I)*e + 162*e*Pi) - 
      (32*(9*e - 41*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((18*I)*e + (13*I)*e^2 + 186*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((18*I)*e + (511*I)*e^2 + 186*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(39 + 143*e - (24*I)*e*Pi)*
        RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((16*e*(9 + 49*e + (174*I)*e*Pi))/3 - 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e + I*e^2 + 
        540*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-18*I)*e - (73*I)*e^2 + 
        636*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(((-32*I)/3)*e*(-9*I - (260*I)*e + 573*e*Pi) - 
      (32*(9*e - 41*e^2 - (69*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 1512*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-18*I)*e - (511*I)*e^2 + 2232*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(39 + 143*e + (51*I)*e*Pi)*
        RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 1, 1, x]*(Nf*((32*e*(-3 + e + (3*I)*e*Pi))/3 + 
      (640*e^2*RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*((3*I)*e + I*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] - ((64*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (144*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3) + 
    Nc*((16*e*(30 - 35*e + (36*I)*e*Pi))/3 - 16*e*(2 + 37*e + (20*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*((3*I)*e - (44*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (1328*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(6 + 253*e + (60*I)*e*Pi)*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((16*I)*e*(6*I + (29*I)*e + 27*e*Pi) + 
      160*e^2*RATIO[(1 - x)^(-1)] + (32*I)*((6*I)*e + (28*I)*e^2 + 39*e^2*Pi)*
       RATIO[x^(-2)] - (96*I)*((2*I)*e + (12*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e*(6 + 79*e - (76*I)*e*Pi) - 32*e*(-10 + 23*e)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*((48*I)*e + (185*I)*e^2 + 606*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*((48*I)*e + (421*I)*e^2 + 876*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(39*I + (121*I)*e + 24*e*Pi)*RATIO[x] + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*((-16*I)*e*(-6*I - (29*I)*e + 8*e*Pi) + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (64*I)*((-3*I)*e - (14*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      (64*I)*((-3*I)*e - (18*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
      (16*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e*(6 + 79*e - (20*I)*e*Pi) - 
      32*e*(-10 + 23*e - (40*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((-48*I)*e - (185*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-48*I)*e - (421*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*(-39*I - (121*I)*e + 51*e*Pi)*
       RATIO[x] + (32*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*(16*e*(15 - 111*e - (35*I)*e*Pi) - (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*((27*I)*e + (7*I)*e^2 + 59*e^2*Pi)*RATIO[x^(-2)] + 
      (16*I)*((66*I)*e - (111*I)*e^2 + 142*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3) + 
    Nc*(64*e*(-20 + 143*e + (55*I)*e*Pi) + (416*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/3)*((249*I)*e - (131*I)*e^2 + 543*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((768*I)*e - (1109*I)*e^2 + 1626*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-6*I - (209*I)*e + 
        60*e*Pi)*RATIO[x] + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(((-16*I)/3)*e^2*(-470*I + 33*Pi) + 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (352*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*((-109*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2 - 288*e^2*RATIO[x]) + 
    Nc*((16*e*(-54 + 2057*e + (216*I)*e*Pi))/3 - 
      (16*I)*e*(18*I + (21*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (352*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((-349*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(-2 + 143*e - (100*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nf*((16*e*(27 + 82*e + (42*I)*e*Pi))/3 - 
      (1184*e^2*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*
       ((-54*I)*e - (295*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-54*I)*e - (265*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
      288*e^2*RATIO[x]) + Nc*((-64*e*(33 + 58*e))/3 - 
      ((16*I)/3)*((48*I)*e + (407*I)*e^2 + 384*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*((-14*I)*e - (17*I)*e^2 + 64*e^2*Pi)*RATIO[x^(-2)] + 
      (16*I)*((-14*I)*e + (23*I)*e^2 + 64*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(2 - 55*e + (100*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((64*e^2*(34 - (21*I)*Pi))/3 - 
      ((64*I)/3)*((17*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-2)] + 
      ((64*I)/3)*((17*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
    Nc*(((32*I)/3)*e*(72*I + (446*I)*e + 339*e*Pi) + 
      (1760*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*
       ((18*I)*e + (185*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((36*I)*e + (319*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(24 + 143*e - (140*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*(288*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] + 
      288*e^2*RATIO[x]) + Nc*((48*I)*e*(8*I + (17*I)*e + 10*e*Pi) - 
      (16*I)*e*(24*I + (47*I)*e + 30*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2 + (16*I)*e*(24*I + (55*I)*e + 140*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[1, 0, 0, 1, x]*
   (Nf*((16*(-3 - 21*e - 175*e^2 - (102*I)*e^2*Pi + 21*e^2*Pi^2))/3 + 
      ((32*I)/9)*((-6*I)*e - (23*I)*e^2 + 75*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*(-9 + 6*e + 115*e^2 - (57*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-2)])/
       9 - (16*(-18 - 105*e - 439*e^2 - (282*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 78*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((16*I)/9)*e^2*(-11*I + 6*Pi)*RATIO[x] - 
      (304*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-12 - 378*e - 2441*e^2 - (84*I)*e*Pi - (1524*I)*e^2*Pi + 
         160*e^2*Pi^2))/3 - (8*(-12 + 26*e + 113*e^2 + (36*I)*e*Pi + 
         (388*I)*e^2*Pi + 104*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9 - 3*e + 55*e^2 - (18*I)*e*Pi - (105*I)*e^2*Pi + 99*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(-36 - 1272*e - 6593*e^2 - (72*I)*e*Pi - 
         (2532*I)*e^2*Pi + 396*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*(2 + 11*e + (62*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*(-24 - 176*e - 313*e^2 + (108*I)*e*Pi - (286*I)*e^2*Pi + 
         125*e^2*Pi^2)*RATIO[x])/3 + (1384*e^2*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-4*(-36 - 228*e + 400*e^2 - (324*I)*e*Pi - (5676*I)*e^2*Pi + 
         687*e^2*Pi^2))/9 - ((16*I)/9)*((-30*I)*e - (41*I)*e^2 + 72*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-36 - 216*e - 986*e^2 - (468*I)*e*Pi - 
         (624*I)*e^2*Pi + 855*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-12 - 86*e - 346*e^2 - (180*I)*e*Pi - (1542*I)*e^2*Pi + 
         313*e^2*Pi^2)*RATIO[x^(-1)])/3 - (8*(-6*e + 5*e^2))/
       (9*(-1 + RATIO[x])^2) + ((16*I)/9)*e^2*(11*I + 6*Pi)*RATIO[x] - 
      (304*e^2*RATIO[x^2])/9) + 
    Nc*((8*(-36 - 672*e + 68*e^2 - (936*I)*e*Pi - (11514*I)*e^2*Pi + 
         1587*e^2*Pi^2))/9 + (8*(-36 + 276*e + 973*e^2 + (216*I)*e*Pi + 
         (948*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (1116*I)*e*Pi + (186*I)*e^2*Pi + 
         1707*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-36 - 564*e - 2609*e^2 - (1656*I)*e*Pi - (12276*I)*e^2*Pi + 
         2337*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(-72 - 528*e - 1181*e^2 + (324*I)*e*Pi - (858*I)*e^2*Pi + 
         375*e^2*Pi^2)*RATIO[x])/9 + (1384*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*((8*(30 - 264*e - 1221*e^2 - (42*I)*e*Pi + (612*I)*e^2*Pi + 
         80*e^2*Pi^2))/3 - (16*(12*e + 269*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (16*(54 - 14*e - 317*e^2 - (90*I)*e*Pi + 
         (62*I)*e^2*Pi + 136*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(198 - 477*e - 3161*e^2 - (342*I)*e*Pi + (1185*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[x^(-1)])/9 + (16*(3*e + 68*e^2 - (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-1 + 2*e + (5*I)*e*Pi)*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(96 - 516*e - 2119*e^2 - (132*I)*e*Pi + (1443*I)*e^2*Pi + 
         186*e^2*Pi^2))/3 - (16*(-39*e - 1457*e^2 - (93*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(522 - 240*e - 1003*e^2 - (954*I)*e*Pi + (699*I)*e^2*Pi + 
         1242*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(1584 - 1830*e - 7085*e^2 - (2988*I)*e*Pi + (6090*I)*e^2*Pi + 
         3744*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*e*(-11 + 18*e - (18*I)*Pi - (77*I)*e*Pi + 26*e*Pi^2)*RATIO[x])/3 + 
      (32*e*(3 + 19*e)*RATIO[x^2])/9)) + G[0, 0, 1, 1, x]*
   (Nf*((8*(-6 + 6*e + 317*e^2 + (6*I)*e*Pi + (10*I)*e^2*Pi + 19*e^2*Pi^2))/
       3 - ((16*I)/9)*((36*I)*e - (193*I)*e^2 + 42*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*(-36 + 42*e + 559*e^2 + (36*I)*e*Pi + 
         (24*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-18 + 57*e + 398*e^2 + (18*I)*e*Pi - (3*I)*e^2*Pi + 57*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-54*e + 23*e^2 + (90*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(3 + 16*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      (32*e^2*RATIO[x^2])/9) + 
    Nc*((8*(24 + 30*e - 1299*e^2 - (60*I)*e*Pi - (124*I)*e^2*Pi + 
         56*e^2*Pi^2))/3 - (8*(282*e - 1579*e^2 - (108*I)*e*Pi - 
         (240*I)*e^2*Pi + 480*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-36 + 78*e + 373*e^2 + (36*I)*e*Pi + (228*I)*e^2*Pi + 156*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(-18 + 111*e + 209*e^2 + (18*I)*e*Pi + 
         (96*I)*e^2*Pi + 78*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(174*e - 109*e^2 - (318*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(99 + 92*e - (54*I)*Pi - (231*I)*e*Pi + 78*e*Pi^2)*RATIO[x])/9 + 
      (32*e*(3 + 19*e)*RATIO[x^2])/9)) + G[0, 0, 0, 1, x]*
   (Nf*(((16*I)/9)*e*(3*I + (446*I)*e - 18*Pi + 30*e*Pi) - 
      (160*(3*e + 11*e^2 - (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*(3*e*Pi + e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((18*I)*e + (161*I)*e^2 - 12*e*Pi + 62*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/9)*((6*I)*e + (25*I)*e^2 + 90*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e^2*(11 + (6*I)*Pi)*RATIO[x])/9 - 
      (272*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(18 + 150*e - 1067*e^2 - (108*I)*e*Pi - (141*I)*e^2*Pi + 
         51*e^2*Pi^2))/9 + (8*(36 + 378*e + 1603*e^2 - (72*I)*e*Pi - 
         (1302*I)*e^2*Pi + 102*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*(-3*e*Pi + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 206*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((24*I)*e + (89*I)*e^2 + 552*e^2*Pi))/
       (-1 + RATIO[x])^2 - (8*(-24 - 176*e - 305*e^2 + (84*I)*e*Pi - 
         (330*I)*e^2*Pi + 137*e^2*Pi^2)*RATIO[x])/3 + 
      (8*e^2*(205 + (12*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nf*((-8*(12 + 102*e + 668*e^2 - (108*I)*e*Pi + (580*I)*e^2*Pi + 
         71*e^2*Pi^2))/3 - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 8*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(36 + 156*e + 602*e^2 - (540*I)*e*Pi - 
         (327*I)*e^2*Pi + 441*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(36 + 354*e + 1760*e^2 - (648*I)*e*Pi + (678*I)*e^2*Pi + 
         555*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (16*e^2*(11 - (6*I)*Pi)*RATIO[x])/9 - 
      (272*e^2*RATIO[x^2])/9) + 
    Nc*((8*(60 + 690*e + 3636*e^2 - (588*I)*e*Pi + (2662*I)*e^2*Pi + 
         359*e^2*Pi^2))/3 - (8*(-36 + 66*e + 128*e^2 + (108*I)*e*Pi - 
         (52*I)*e^2*Pi + 103*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(72 + 279*e + 1027*e^2 - (1656*I)*e*Pi + (258*I)*e^2*Pi + 
         1389*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(144 + 2370*e + 11923*e^2 - (4932*I)*e*Pi + (4230*I)*e^2*Pi + 
         4488*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*(-72 - 528*e - 1157*e^2 + (252*I)*e*Pi - 
         (726*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e^2*(205 + (12*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nf*((8*e*(-6 - 892*e + (18*I)*Pi - (2280*I)*e*Pi + 15*e*Pi^2))/9 - 
      (160*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (16*((6*I)*e*Pi + (36*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(18*e + 161*e^2 - (6*I)*e*Pi + (503*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(6*e + 25*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e^2*(11 + (18*I)*Pi)*RATIO[x])/9 - 
      (272*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(18 + 150*e - 1067*e^2 - (144*I)*e*Pi - (4524*I)*e^2*Pi + 
         60*e^2*Pi^2))/9 + (8*(36 + 378*e + 1603*e^2 - (360*I)*e*Pi - 
         (558*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*((-6*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(18*e + 175*e^2 - (6*I)*e*Pi + (1424*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 18*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(24 + 176*e + 305*e^2 + (84*I)*e*Pi - 
         (374*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x])/3 + 
      (8*e^2*(205 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nf*((-8*(12 + 102*e + 668*e^2 + (6*I)*e*Pi - (46*I)*e^2*Pi + 7*e^2*Pi^2))/
       3 + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(36 + 156*e + 602*e^2 + (18*I)*e*Pi - (114*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(36 + 354*e + 1760*e^2 + (18*I)*e*Pi - 
         (123*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e^2*(11 - (18*I)*Pi)*RATIO[x])/9 - (272*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-60 - 690*e - 3636*e^2 - (108*I)*e*Pi + (370*I)*e^2*Pi + 
         13*e^2*Pi^2))/3 + (8*(36 - 66*e - 128*e^2 - (36*I)*e*Pi - 
         (26*I)*e^2*Pi + 41*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(72 + 279*e + 1027*e^2 + (54*I)*e*Pi + (108*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(144 + 2370*e + 11923*e^2 + (108*I)*e*Pi - (132*I)*e^2*Pi + 
         42*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(72 + 528*e + 1157*e^2 + (252*I)*e*Pi - 
         (330*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e^2*(205 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nf*((8*(-6 - 42*e - 350*e^2 - (132*I)*e*Pi + (496*I)*e^2*Pi + 
         125*e^2*Pi^2))/3 + ((32*I)/9)*((-6*I)*e - (23*I)*e^2 + 42*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*(-18 + 12*e + 230*e^2 - (612*I)*e*Pi - 
         (504*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-18 - 105*e - 439*e^2 - (720*I)*e*Pi + (420*I)*e^2*Pi + 
         771*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((16*I)/9)*e^2*(-11*I + 18*Pi)*RATIO[x] - (304*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-12 - 378*e - 2441*e^2 - (804*I)*e*Pi + (1918*I)*e^2*Pi + 
         766*e^2*Pi^2))/3 + (8*(12 - 26*e - 113*e^2 - (60*I)*e*Pi - 
         (290*I)*e^2*Pi + 82*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-18 - 6*e + 110*e^2 - (1692*I)*e*Pi + (204*I)*e^2*Pi + 
         1899*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 - 1272*e - 6593*e^2 - (5004*I)*e*Pi + (2370*I)*e^2*Pi + 
         5778*e^2*Pi^2)*RATIO[x^(-1)])/9 + (8*e*(2 + 11*e + (2*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) - (8*(24 + 176*e + 313*e^2 + (60*I)*e*Pi + 
         (110*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x])/3 + 
      (8*e^2*(173 - (96*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nf*((-4*(-36 - 228*e + 400*e^2 - (36*I)*e*Pi + (192*I)*e^2*Pi + 
         177*e^2*Pi^2))/9 - (16*(30*e + 41*e^2 + (156*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-36 - 216*e - 986*e^2 - (36*I)*e*Pi + 
         (66*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-12 - 86*e - 346*e^2 - (12*I)*e*Pi + (138*I)*e^2*Pi + 59*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (8*(6*e - 5*e^2 + (204*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((16*I)/9)*e^2*(11*I + 18*Pi)*RATIO[x] - 
      (304*e^2*RATIO[x^2])/9) + 
    Nc*((8*(-36 - 672*e + 68*e^2 + (288*I)*e*Pi + (510*I)*e^2*Pi + 
         75*e^2*Pi^2))/9 + (8*(-36 + 276*e + 973*e^2 - (360*I)*e*Pi + 
         (996*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (42*I)*e^2*Pi + 105*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-36 - 564*e - 2609*e^2 - (36*I)*e*Pi + 
         (1242*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*(72 + 528*e + 1181*e^2 + (180*I)*e*Pi - (1782*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x])/9 + (8*e^2*(173 - (96*I)*Pi)*RATIO[x^2])/
       9)) + G[0, 1, 0, 0, x]*
   (Nf*((16*e*(135 + 597*e - (18*I)*Pi - (348*I)*e*Pi + 2*e*Pi^2))/3 - 
      (16*(6*e - 57*e^2 - (16*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*((-36*I)*e*Pi - (141*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(93*e + 454*e^2 - (18*I)*e*Pi - (300*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((8*I)/3)*e^2*(31*I + 4*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(1 - 13*e - (5*I)*e*Pi)*RATIO[x])/3 - (128*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(36 + 1152*e + 4919*e^2 - (84*I)*e*Pi - (2820*I)*e^2*Pi + 
         48*e^2*Pi^2))/3 + (8*(108 + 198*e - 2051*e^2 + (180*I)*e*Pi - 
         (168*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      48*((-4*I)*e*Pi - (13*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)] + 
      (16*(546*e + 2006*e^2 - (36*I)*e*Pi - (1491*I)*e^2*Pi + 117*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((431*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(-72 + 198*e + 1346*e^2 + (180*I)*e*Pi - 
         (330*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x])/9 + 
      (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, x]*
   (Nf*((-8*e*(48 + 220*e + (12*I)*Pi - (10*I)*e*Pi + 37*e*Pi^2))/3 - 
      ((16*I)/3)*((6*I)*e + (41*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(51*e + 279*e^2 + (12*I)*e*Pi + (49*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (16*(60*e + 297*e^2 + (12*I)*e*Pi + 
         (60*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
       (3*I + (49*I)*e + 15*e*Pi)*RATIO[x] - (128*e^2*RATIO[x^2])/9) + 
    Nc*((8*(-12 + 174*e + 361*e^2 + (72*I)*e*Pi - (88*I)*e^2*Pi + 
         167*e^2*Pi^2))/3 + (8*(12 - 66*e - 316*e^2 + (120*I)*e*Pi + 
         (288*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(74*e + 111*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 100*e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (8*(234*e - 565*e^2 + (288*I)*e*Pi + 
         (1044*I)*e^2*Pi + 300*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*(-72 - 66*e - 1150*e^2 + (180*I)*e*Pi - (594*I)*e^2*Pi + 
         63*e^2*Pi^2)*RATIO[x])/9 + (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/
       3)) + G[0, 1, 1, 1, x]*
   (Nf*((-16*(18 + 75*e + 161*e^2 + (27*I)*e*Pi + (198*I)*e^2*Pi + 
         78*e^2*Pi^2))/9 - ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(36 + 270*e + 1481*e^2 + (54*I)*e*Pi + 
         (225*I)*e^2*Pi + 156*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(36 + 252*e + 1307*e^2 + (54*I)*e*Pi + (441*I)*e^2*Pi + 
         156*e^2*Pi^2)*RATIO[x^(-1)])/9 - ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(7*I + (19*I)*e + 13*e*Pi)*RATIO[x] + 
      (224*e^2*RATIO[x^2])/9) + 
    Nc*((8*(180 + 456*e - 26*e^2 - (108*I)*e*Pi + (2592*I)*e^2*Pi + 
         609*e^2*Pi^2))/9 + (8*(-12 - 198*e - 636*e^2 + (204*I)*e*Pi + 
         (120*I)*e^2*Pi + 109*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(72 + 252*e + 1063*e^2 + (252*I)*e*Pi + (1368*I)*e^2*Pi + 
         468*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(36 + 54*e + 377*e^2 + (126*I)*e*Pi + (1626*I)*e^2*Pi + 
         234*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*(-330 - 1178*e + (468*I)*Pi + (1782*I)*e*Pi + 627*e*Pi^2)*
        RATIO[x])/9 + ((32*I)/3)*e*(I + (18*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*
   (Nf*((-8*e*(-966 - 4472*e - (54*I)*Pi + (558*I)*e*Pi + 99*e*Pi^2))/9 - 
      (16*e*(4 - 145*e + (28*I)*e*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*((-18*I)*e*Pi + I*e^2*Pi + 65*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-222*e - 1147*e^2 - (18*I)*e*Pi + (137*I)*e^2*Pi + 81*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((16*I)/9)*((-6*I)*e + (100*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(21 + 13*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      (224*e^2*RATIO[x^2])/9) + 
    Nc*((16*(18 - 2139*e - 9826*e^2 - (180*I)*e*Pi + (261*I)*e^2*Pi + 
         492*e^2*Pi^2))/9 - (16*(6 - 4*e + 880*e^2 - (24*I)*e*Pi - 
         (179*I)*e^2*Pi + 50*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*((-18*I)*e*Pi - (13*I)*e^2*Pi + 225*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(-702*e - 2813*e^2 - (18*I)*e*Pi + (179*I)*e^2*Pi + 345*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(-6*e + 448*e^2 - (21*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-594 - 770*e + (468*I)*Pi + 
         (3102*I)*e*Pi + 627*e*Pi^2)*RATIO[x])/9 + 
      ((32*I)/3)*e*(I + (18*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nf*((16*e*(-42 + 1463*e + (90*I)*e*Pi))/9 - 
      (32*(-7*e + 118*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (352*I)*e^2*Pi*RATIO[x^(-1)] - (((16*I)/9)*((226*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(-21 + 20*e + (39*I)*e*Pi)*RATIO[x])/9 + 
      (1024*e^2*RATIO[x^2])/9) + 
    Nc*((16*(36 + 159*e - 5813*e^2 - (90*I)*e*Pi + (477*I)*e^2*Pi + 
         111*e^2*Pi^2))/9 - (16*(36 + 153*e - 3478*e^2 - (90*I)*e*Pi + 
         (657*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (352*I)*e^2*Pi*RATIO[x^(-1)] + 
      (((16*I)/9)*((6*I)*e + (806*I)*e^2 + 81*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-12 - 55*e + 82*e^2 + (126*I)*e*Pi + (319*I)*e^2*Pi + 89*e^2*Pi^2)*
        RATIO[x])/3 + ((32*I)/9)*e*(3*I + (160*I)*e + 12*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*
   (Nf*((16*e*(-120 + 211*e + (81*I)*Pi + (636*I)*e*Pi + 63*e*Pi^2))/9 - 
      ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*(-20*e + 61*e^2 + (54*I)*e*Pi + (221*I)*e^2*Pi + 42*e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (16*(-20*e + 242*e^2 + (54*I)*e*Pi + 
         (399*I)*e^2*Pi + 42*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*e*(7 + 30*e - (13*I)*e*Pi)*RATIO[x])/3 + (1024*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-144 - 1464*e + 227*e^2 + (1368*I)*e*Pi + (9102*I)*e^2*Pi + 
         648*e^2*Pi^2))/9 - (16*((96*I)*e*Pi - (77*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*(-72 - 1260*e - 5293*e^2 + (972*I)*e*Pi + 
         (4152*I)*e^2*Pi + 702*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-36 - 540*e - 617*e^2 + (486*I)*e*Pi + (4464*I)*e^2*Pi + 
         351*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-36 - 297*e - 1244*e^2 + (378*I)*e*Pi + (1485*I)*e^2*Pi + 
         267*e^2*Pi^2)*RATIO[x])/9 + ((32*I)/9)*e*(3*I + (160*I)*e + 12*e*Pi)*
       RATIO[x^2])) + G[0, 0, 0, x]*
   (Nf*((8*(36 - 2946*e - 21323*e^2 - (198*I)*e*Pi + (210*I)*e^2*Pi + 
         1161*e^2*Pi^2))/27 - (16*(6 - 232*e - 1322*e^2 + (354*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*((-18*I)*e*Pi - (161*I)*e^2*Pi + 65*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-444*e - 1819*e^2 + (36*I)*e*Pi + (618*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (16*(18 - 36*e + 373*e^2 - (90*I)*e*Pi + 
         (81*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[x])/27 + 
      ((8*I)/27)*e*(120*I + (343*I)*e + 42*e*Pi)*RATIO[x^2]) + 
    Nc*((16*((-18*I)*e*Pi - (175*I)*e^2*Pi + 225*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-3048*e - 10229*e^2 + (216*I)*e*Pi + (4110*I)*e^2*Pi + 
         264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(1104 + 3317*e - (72*I)*Pi - (402*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/
       27 + (4*(-396 + 22740*e + 145525*e^2 + (216*I)*Pi - (684*I)*e*Pi - 
         (11472*I)*e^2*Pi - 720*e*Pi^2 - 12924*e^2*Pi^2 + (900*I)*e^2*Pi^3 - 
         2736*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-198 + 288*e - 6080*e^2 + 
         (432*I)*Pi + (2178*I)*e*Pi + (1845*I)*e^2*Pi + 612*e*Pi^2 + 
         2310*e^2*Pi^2 + (711*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-66 + 2192*e + 13011*e^2 + (36*I)*Pi - 
         (204*I)*e*Pi - (4175*I)*e^2*Pi - 120*e*Pi^2 - 803*e^2*Pi^2 + 
         (150*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/9)) + 
  G[1, 0, 0, x]*(Nc*((4*(-144*e - 435*e^2 + (334*I)*e^2*Pi + 19*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-24 + 265*e - (72*I)*Pi - (306*I)*e*Pi + 
         72*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(2124 + 8934*e + 42489*e^2 + (144*I)*Pi - (1896*I)*e*Pi - 
         (6490*I)*e^2*Pi - 648*e*Pi^2 + 7078*e^2*Pi^2 + (1200*I)*e^2*Pi^3 - 
         7488*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(-2484*e - 14452*e^2 + 
         (264*I)*e*Pi + (6578*I)*e^2*Pi - 216*e*Pi^2 + 345*e^2*Pi^2 + 
         (432*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/9 + 
      (8*RATIO[x]*(198 - 288*e - 3250*e^2 - (216*I)*Pi - (2970*I)*e*Pi - 
         (5703*I)*e^2*Pi - 720*e*Pi^2 - 1584*e^2*Pi^2 - (810*I)*e^2*Pi^3 - 
         1116*e^2*Zeta[3]))/27 + ((16*I)/9)*RATIO[x^(-2)]*
       (18*Pi + 6*e*Pi - 110*e^2*Pi + (243*I)*e*Pi^2 - (126*I)*e^2*Pi^2 + 
        222*e^2*Pi^3 + (2592*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
       (-1044*I - (4092*I)*e - (15700*I)*e^2 + 36*Pi - 852*e*Pi - 
        2101*e^2*Pi + (756*I)*e*Pi^2 - (2785*I)*e^2*Pi^2 + 624*e^2*Pi^3 + 
        (7884*I)*e^2*Zeta[3])) + 
    Nf*((8*(-216*e - 1119*e^2 + (24*I)*e*Pi + (582*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*(-108*e - 339*e^2 + (274*I)*e^2*Pi + 
         43*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(18 - 36*e - 314*e^2 - (90*I)*e*Pi - (117*I)*e^2*Pi + 12*e^2*Pi^2)*
        RATIO[x])/27 + (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27 - 
      ((16*I)/9)*RATIO[x^(-2)]*(18*Pi - 12*e*Pi - 230*e^2*Pi + 
        (75*I)*e*Pi^2 + (36*I)*e^2*Pi^2 + 90*e^2*Pi^3 + 
        (864*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
       (-324*I - (1608*I)*e - (6984*I)*e^2 + 36*Pi - 474*e*Pi - 2788*e^2*Pi + 
        (186*I)*e*Pi^2 - (785*I)*e^2*Pi^2 + 204*e^2*Pi^3 + 
        (2088*I)*e^2*Zeta[3]) + (4*(-468 - 1938*e - 8785*e^2 - (36*I)*Pi + 
         (708*I)*e*Pi + (2884*I)*e^2*Pi + 78*e*Pi^2 - 1369*e^2*Pi^2 - 
         (132*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/9)) + 
  G[1, 1, 1, x]*
   (Nc*((4*e*(1104 + 3317*e - (72*I)*Pi - (402*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27 + (4*(-1584 + 4218*e + 92119*e^2 + (1944*I)*Pi + 
         (18036*I)*e*Pi + (72522*I)*e^2*Pi + 1224*e*Pi^2 + 14628*e^2*Pi^2 + 
         (5238*I)*e^2*Pi^3 - 7920*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(66 + 388*e - 1556*e^2 - (144*I)*Pi - (990*I)*e*Pi - 
         (2869*I)*e^2*Pi - 204*e*Pi^2 - 550*e^2*Pi^2 - (99*I)*e^2*Pi^3 - 
         372*e^2*Zeta[3]))/9 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
       (-36*Pi + 66*e*Pi + 128*e^2*Pi + (108*I)*e*Pi^2 + 15*e^2*Pi^3 + 
        (264*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^(-2)]*
       (720*I + (3483*I)*e + (9775*I)*e^2 + 648*Pi + 4014*e*Pi + 
        15075*e^2*Pi - (792*I)*e*Pi^2 - (2271*I)*e^2*Pi^2 + 3888*e^2*Pi^3 + 
        (16668*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^(-1)]*
       (612*I - (90*I)*e - (31676*I)*e^2 + 648*Pi + 9126*e*Pi + 
        39651*e^2*Pi - (792*I)*e*Pi^2 - (7593*I)*e^2*Pi^2 + 5778*e^2*Pi^3 + 
        (28008*I)*e^2*Zeta[3])) + 
    Nf*(((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(6 + 32*e - 123*e^2 - (30*I)*e*Pi - (127*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x])/9 + ((8*I)/27)*e*(120*I + (343*I)*e + 42*e*Pi)*RATIO[x^2] - 
      ((16*I)/27)*RATIO[x^(-2)]*(36*I - (261*I)*e - (4045*I)*e^2 + 108*Pi + 
        576*e*Pi + 1779*e^2*Pi - (162*I)*e*Pi^2 - (600*I)*e^2*Pi^2 + 
        657*e^2*Pi^3 + (2754*I)*e^2*Zeta[3]) + ((16*I)/27)*RATIO[x^(-1)]*
       (36*I - (810*I)*e - (10918*I)*e^2 + 108*Pi + 1170*e*Pi + 4722*e^2*Pi - 
        (162*I)*e*Pi^2 - (1050*I)*e^2*Pi^2 + 783*e^2*Pi^3 + 
        (3510*I)*e^2*Zeta[3]) + (8*(144 - 714*e - 13769*e^2 - (108*I)*Pi - 
         (1350*I)*e*Pi - (6174*I)*e^2*Pi - 162*e*Pi^2 - 816*e^2*Pi^2 - 
         (405*I)*e^2*Pi^3 + 1242*e^2*Zeta[3]))/27)) + 
  G[1, 1, 0, x]*
   (Nf*((-8*(36 + 42*e + 253*e^2 + (72*I)*e*Pi + (1632*I)*e^2*Pi + 
         75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(245*e + (12*I)*Pi - (46*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e + I*e*Pi)*RATIO[x^2])/3 + 
      (4*(144 + 1296*e + 8762*e^2 + (144*I)*Pi - (1812*I)*e*Pi - 
         (8510*I)*e^2*Pi - 255*e*Pi^2 + 1572*e^2*Pi^2 + (3*I)*e^2*Pi^3 - 
         948*e^2*Zeta[3]))/9 - ((4*I)/9)*RATIO[x^(-1)]*
       (-312*I - (1952*I)*e - (9760*I)*e^2 + 720*Pi - 2496*e*Pi - 
        15308*e^2*Pi + (1014*I)*e*Pi^2 - (1583*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (4056*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-252*I - (1332*I)*e - (5093*I)*e^2 + 1728*Pi - 1476*e*Pi - 
        15168*e^2*Pi + (2538*I)*e*Pi^2 - (465*I)*e^2*Pi^2 + 18*e^2*Pi^3 + 
        (10008*I)*e^2*Zeta[3])) + 
    Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(180 + 597*e - (24*I)*Pi - (202*I)*e*Pi + 
         22*e*Pi^2)*RATIO[x^2])/9 + (8*RATIO[x]*(396 + 768*e + 6548*e^2 - 
         (216*I)*Pi - (594*I)*e*Pi - (2259*I)*e^2*Pi + 54*e*Pi^2 - 
         462*e^2*Pi^2 + (585*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(396*I + (768*I)*e + (1862*I)*e^2 - 
        648*Pi - 468*e*Pi - 17520*e^2*Pi + (360*I)*e*Pi^2 + 
        (663*I)*e^2*Pi^2 + 2070*e^2*Pi^3 + (8496*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-2)]*(-396*I - (1512*I)*e - (5437*I)*e^2 + 
        5616*Pi - 5256*e*Pi - 20928*e^2*Pi + (7650*I)*e*Pi^2 - 
        (2949*I)*e^2*Pi^2 + 594*e^2*Pi^3 + (35496*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*(-3420*I - (18522*I)*e - (82930*I)*e^2 + 
        8856*Pi - 17964*e*Pi - 76200*e^2*Pi + (11430*I)*e*Pi^2 - 
        (3621*I)*e^2*Pi^2 + 594*e^2*Pi^3 + (51696*I)*e^2*Zeta[3]) + 
      (8*(-450 - 3090*e - 17931*e^2 - (468*I)*Pi + (4110*I)*e*Pi + 
         (17122*I)*e^2*Pi + 726*e*Pi^2 - 2472*e^2*Pi^2 + (147*I)*e^2*Pi^3 + 
         2856*e^2*Zeta[3]))/9)) + G[0, 1, 0, x]*
   (Nf*((16*(33*e + 41*e^2 - (108*I)*e*Pi + (534*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*(42*e + 107*e^2 + (732*I)*e^2*Pi + 
         57*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-253*e + (12*I)*Pi - (178*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e - (3*I)*e*Pi)*RATIO[x^2])/3 + 
      (4*(36 + 756*e + 6850*e^2 + (36*I)*Pi + (1884*I)*e*Pi + 
         (8192*I)*e^2*Pi + 30*e*Pi^2 - 1751*e^2*Pi^2 + (141*I)*e^2*Pi^3 - 
         72*e^2*Zeta[3]))/9 + ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi + 216*e*Pi + 986*e^2*Pi - (6*I)*e*Pi^2 - (177*I)*e^2*Pi^2 + 
        165*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
       (-36*I - (300*I)*e - (2144*I)*e^2 + 36*Pi + 1446*e*Pi + 7086*e^2*Pi + 
        (6*I)*e*Pi^2 + (1137*I)*e^2*Pi^2 + 177*e^2*Pi^3 + 
        (288*I)*e^2*Zeta[3])) + 
    Nc*((4*(66*e + 133*e^2 + (2736*I)*e^2*Pi + 129*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(180 + 597*e - (24*I)*Pi - (34*I)*e*Pi + 
         22*e*Pi^2)*RATIO[x^2])/9 - ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi + 204*e*Pi + 842*e^2*Pi + (90*I)*e*Pi^2 - (285*I)*e^2*Pi^2 + 
        297*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
       (-36*I - (336*I)*e - (2324*I)*e^2 + 36*Pi + 3912*e*Pi + 15317*e^2*Pi + 
        (180*I)*e*Pi^2 + (3506*I)*e^2*Pi^2 + 387*e^2*Pi^3 + 
        (1188*I)*e^2*Zeta[3]) + (8*(-18 - 1233*e - 11810*e^2 - (144*I)*Pi - 
         (4092*I)*e*Pi - (17005*I)*e^2*Pi + 102*e*Pi^2 + 3583*e^2*Pi^2 + 
         (129*I)*e^2*Pi^3 + 312*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(1074*e + 3826*e^2 - (432*I)*Pi - 
         (2376*I)*e*Pi + (9540*I)*e^2*Pi + 1044*e*Pi^2 + 1479*e^2*Pi^2 + 
         (2826*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-396 - 768*e + 3496*e^2 + (1386*I)*e*Pi + 
         (6045*I)*e^2*Pi + 54*e*Pi^2 - 264*e^2*Pi^2 - (486*I)*e^2*Pi^3 + 
         3564*e^2*Zeta[3]))/27)) + G[0, 0, 1, x]*
   (Nf*((-16*(-33*e - 41*e^2 - (54*I)*e*Pi + (765*I)*e^2*Pi + 189*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (4*(-42*e - 107*e^2 - (288*I)*e*Pi + 
         (294*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-253*e + (12*I)*Pi + (86*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e + I*e*Pi)*RATIO[x^2])/3 - ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi - 42*e*Pi - 559*e^2*Pi - (18*I)*e*Pi^2 - (256*I)*e^2*Pi^2 + 
        138*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
       (36*I + (300*I)*e + (2144*I)*e^2 + 36*Pi - 78*e*Pi - 430*e^2*Pi - 
        (18*I)*e*Pi^2 - (525*I)*e^2*Pi^2 + 150*e^2*Pi^3 + 
        (360*I)*e^2*Zeta[3]) + (4*(36 + 756*e + 6850*e^2 - (36*I)*Pi + 
         (60*I)*e*Pi + (1546*I)*e^2*Pi - 18*e*Pi^2 - 273*e^2*Pi^2 - 
         (114*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/9) + 
    Nc*((-4*(-66*e - 133*e^2 - (936*I)*e*Pi + (1032*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(180 + 597*e - (24*I)*Pi - (202*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9 + (8*(-18 - 1233*e - 11810*e^2 + (36*I)*Pi - (174*I)*e*Pi - 
         (4079*I)*e^2*Pi - 42*e*Pi^2 + 285*e^2*Pi^2 + (300*I)*e^2*Pi^3 - 
         372*e^2*Zeta[3]))/9 - ((16*I)/9)*RATIO[x^(-1)]*
       (18*I + (168*I)*e + (1162*I)*e^2 + 18*Pi - 93*e*Pi - 20*e^2*Pi - 
        (9*I)*e*Pi^2 - (486*I)*e^2*Pi^2 + 183*e^2*Pi^3 + 
        (702*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi - 78*e*Pi - 373*e^2*Pi - (18*I)*e*Pi^2 - (330*I)*e^2*Pi^2 + 
        276*e^2*Pi^3 + (864*I)*e^2*Zeta[3]) + 
      (4*RATIO[(1 - x)^(-1)]*(-1074*e - 3826*e^2 + (216*I)*Pi + 
         (108*I)*e*Pi + (16020*I)*e^2*Pi + 468*e*Pi^2 + 3111*e^2*Pi^2 + 
         936*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-396 - 768*e + 3496*e^2 + 
         (216*I)*Pi + (1386*I)*e*Pi + (1761*I)*e^2*Pi - 54*e*Pi^2 - 
         264*e^2*Pi^2 - (1017*I)*e^2*Pi^3 + 3672*e^2*Zeta[3]))/27)) + 
  G[0, 1, 1, x]*
   (Nf*((-8*(36 + 222*e + 601*e^2 - (36*I)*e*Pi - (456*I)*e^2*Pi + 
         135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(6 + 32*e + 146*e^2 - (30*I)*e*Pi - (61*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x])/9 + (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27 - 
      ((4*I)/3)*RATIO[x^(-2)]*(72*I + (462*I)*e + (2438*I)*e^2 + 28*e*Pi + 
        304*e^2*Pi + (86*I)*e*Pi^2 + (445*I)*e^2*Pi^2 + 80*e^2*Pi^3 + 
        (1216*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-1)]*
       (216*I + (1512*I)*e + (8634*I)*e^2 - 144*e*Pi - 344*e^2*Pi + 
        (258*I)*e*Pi^2 + (1663*I)*e^2*Pi^2 + 312*e^2*Pi^3 + 
        (4080*I)*e^2*Zeta[3]) + (4*(180 + 1362*e + 4361*e^2 + (432*I)*e*Pi + 
         (288*I)*e^2*Pi + 387*e*Pi^2 + 1800*e^2*Pi^2 - (144*I)*e^2*Pi^3 + 
         4176*e^2*Zeta[3]))/27) + 
    Nc*((8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-24 + 265*e - (72*I)*Pi - (306*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27 + ((4*I)/3)*RATIO[x^(-2)]*(72*I + (294*I)*e + (1432*I)*e^2 - 
        132*e*Pi - 486*e^2*Pi + (114*I)*e*Pi^2 + (477*I)*e^2*Pi^2 + 
        304*e^2*Pi^3 + (2784*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x^(-1)]*
       (216*I + (1416*I)*e + (10932*I)*e^2 - 1476*e*Pi - 6810*e^2*Pi + 
        (342*I)*e*Pi^2 + (2897*I)*e^2*Pi^2 + 1452*e^2*Pi^3 + 
        (11592*I)*e^2*Zeta[3]) + ((4*I)/27)*(504*I + (3180*I)*e + 
        (4187*I)*e^2 + 432*Pi - 3240*e*Pi - 8028*e^2*Pi + (1260*I)*e*Pi^2 + 
        (9558*I)*e^2*Pi^2 + 2412*e^2*Pi^3 + (17640*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*(-66 - 388*e - 2030*e^2 + (72*I)*Pi + (726*I)*e*Pi + 
         (1583*I)*e^2*Pi + 240*e*Pi^2 + 792*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         1272*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
        (-396 - 1848*e - 4958*e^2 + (432*I)*Pi + (720*I)*e*Pi + 
         (1110*I)*e^2*Pi + 792*e*Pi^2 - 2031*e^2*Pi^2 + (1476*I)*e^2*Pi^3 + 
         5256*e^2*Zeta[3]))/27)) + G[1, 0, 1, x]*
   (Nf*((-8*(36 + 42*e + 253*e^2 - (72*I)*e*Pi - (870*I)*e^2*Pi + 
         81*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(245*e + (12*I)*Pi + (218*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e - (3*I)*e*Pi)*RATIO[x^2])/3 + 
      (4*(144 + 1296*e + 8762*e^2 - (156*I)*e*Pi - (596*I)*e^2*Pi + 
         57*e*Pi^2 + 438*e^2*Pi^2 + (621*I)*e^2*Pi^3 - 3144*e^2*Zeta[3]))/9 - 
      ((4*I)/9)*RATIO[x^(-1)]*(-312*I - (1952*I)*e - (9760*I)*e^2 - 
        312*e*Pi - 944*e^2*Pi - (114*I)*e*Pi^2 - (1159*I)*e^2*Pi^2 + 
        1962*e^2*Pi^3 + (10608*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-252*I - (1332*I)*e - (5093*I)*e^2 - 792*e*Pi - 3816*e^2*Pi - 
        (342*I)*e*Pi^2 - (3579*I)*e^2*Pi^2 + 5166*e^2*Pi^3 + 
        (27504*I)*e^2*Zeta[3])) + 
    Nc*((-8*e*Pi*(-2*I - (11*I)*e + 5*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (4*e*(180 + 597*e - (24*I)*Pi - (34*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9 + (8*RATIO[x]*(396 + 768*e + 6548*e^2 - (594*I)*e*Pi + 
         (2169*I)*e^2*Pi - 54*e*Pi^2 - 462*e^2*Pi^2 + (954*I)*e^2*Pi^3 - 
         6372*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (-396*I - (1512*I)*e - (5437*I)*e^2 - 432*e*Pi + 2754*e^2*Pi - 
        (774*I)*e*Pi^2 - (4443*I)*e^2*Pi^2 + 13770*e^2*Pi^3 + 
        (74160*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-3420*I - (18522*I)*e - (82930*I)*e^2 - 1800*e*Pi + 1680*e^2*Pi - 
        (774*I)*e*Pi^2 - (1965*I)*e^2*Pi^2 + 19170*e^2*Pi^3 + 
        (106560*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
        (-396 - 768*e - 1862*e^2 - (432*I)*Pi + (468*I)*e*Pi + 
         (5382*I)*e^2*Pi + 936*e*Pi^2 - 1005*e^2*Pi^2 + (2538*I)*e^2*Pi^3 + 
         3600*e^2*Zeta[3]))/27 + (8*(-450 - 3090*e - 17931*e^2 - (72*I)*Pi + 
         (600*I)*e*Pi + (1906*I)*e^2*Pi - 102*e*Pi^2 - 906*e^2*Pi^2 - 
         (1647*I)*e^2*Pi^3 + 10200*e^2*Zeta[3]))/9)) + 
  G[1, 1, x]*(Nf*((2*(108 + 306*e + 1131*e^2 - (48*I)*e*Pi - (184*I)*e^2*Pi + 
         222*e^2*Pi^2)*RATIO[x^2])/27 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (8*RATIO[(1 - x)^(-1)]*((36*I)*Pi + (42*I)*e*Pi + (253*I)*e^2*Pi + 
         75*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-372*e - 4405*e^2 - (36*I)*Pi - (192*I)*e*Pi - 
         (741*I)*e^2*Pi - 6*e*Pi^2 + 56*e^2*Pi^2 - (12*I)*e^2*Pi^3 + 
         576*e^2*Zeta[3]))/27 - (4*RATIO[x^(-1)]*(936 + 11322*e + 81526*e^2 + 
         (1080*I)*Pi + (4488*I)*e*Pi + (8252*I)*e^2*Pi + 216*Pi^2 + 
         1896*e*Pi^2 + 9788*e^2*Pi^2 - (954*I)*e*Pi^3 + (3597*I)*e^2*Pi^3 + 
         768*e^2*Pi^4 + 7992*e*Zeta[3] - 11052*e^2*Zeta[3] + 
         (4464*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*(5760 + 74790*e + 591575*e^2 + (7200*I)*Pi + (36120*I)*e*Pi + 
         (137060*I)*e^2*Pi + 1080*Pi^2 + 7140*e*Pi^2 + 49040*e^2*Pi^2 - 
         (1530*I)*e*Pi^3 + (26760*I)*e^2*Pi^3 + 942*e^2*Pi^4 + 
         20520*e*Zeta[3] - 108000*e^2*Zeta[3] + (15840*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x^(-2)]*(1890 + 22050*e + 155040*e^2 + (1980*I)*Pi + 
         (5220*I)*e*Pi - (11335*I)*e^2*Pi + 1080*Pi^2 + 5190*e*Pi^2 + 
         22575*e^2*Pi^2 - (3690*I)*e*Pi^3 + (4005*I)*e^2*Pi^3 + 
         2874*e^2*Pi^4 + 33480*e*Zeta[3] + 4680*e^2*Zeta[3] + 
         (20160*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*((((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-216 - 630*e - 1851*e^2 + (132*I)*e*Pi + 
         (266*I)*e^2*Pi - 30*e*Pi^2 - 626*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
         336*e^2*Zeta[3]))/27 - (2*RATIO[x^(-2)]*(-972 - 1728*e + 13284*e^2 + 
         (3672*I)*Pi + (15012*I)*e*Pi + (46518*I)*e^2*Pi + 936*Pi^2 + 
         3768*e*Pi^2 + 11452*e^2*Pi^2 - (5508*I)*e*Pi^3 + (4614*I)*e^2*Pi^3 + 
         3945*e^2*Pi^4 + 41616*e*Zeta[3] + 8112*e^2*Zeta[3] + 
         (2016*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(11250 + 126900*e + 953335*e^2 + (21420*I)*Pi + (94110*I)*e*Pi + 
         (331135*I)*e^2*Pi + 1440*Pi^2 + 28860*e*Pi^2 + 152860*e^2*Pi^2 - 
         (5220*I)*e*Pi^3 + (73860*I)*e^2*Pi^3 + 3291*e^2*Pi^4 + 
         65520*e*Zeta[3] - 211320*e^2*Zeta[3] + (7200*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x^(-1)]*(1872 + 35136*e + 283868*e^2 + (9288*I)*Pi + 
         (40428*I)*e*Pi + (109428*I)*e^2*Pi + 936*Pi^2 + 13248*e*Pi^2 + 
         66942*e^2*Pi^2 - (8748*I)*e*Pi^3 + (20790*I)*e^2*Pi^3 + 
         6843*e^2*Pi^4 + 61056*e*Zeta[3] - 22632*e^2*Zeta[3] + 
         (8496*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*RATIO[x]*(-12390*e - 124205*e^2 - (2970*I)*Pi - (9660*I)*e*Pi - 
         (34180*I)*e^2*Pi - 1080*Pi^2 - 3630*e*Pi^2 - 5285*e^2*Pi^2 - 
         (810*I)*e*Pi^3 - (7425*I)*e^2*Pi^3 + 2259*e^2*Pi^4 - 
         1620*e*Zeta[3] + 22440*e^2*Zeta[3] + (13680*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[(1 - x)^(-1)]*((1980*I)*Pi + (3840*I)*e*Pi + 
         (9310*I)*e^2*Pi - 3240*Pi^2 + 2430*e^2*Pi^2 - (360*I)*e*Pi^3 + 
         (3615*I)*e^2*Pi^3 + 3852*e^2*Pi^4 - 6480*e*Zeta[3] + 
         7020*e^2*Zeta[3] + (42480*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 0, x]*(Nf*((2*(432 + 1782*e + 6645*e^2 - (996*I)*e*Pi - 
         (3926*I)*e^2*Pi - 72*e*Pi^2 + 458*e^2*Pi^2 - (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (2*(108 + 306*e + 1131*e^2 - (48*I)*e*Pi - 
         (184*I)*e^2*Pi + 222*e^2*Pi^2)*RATIO[x^2])/27 + 
      (2*(2808 + 21270*e + 117487*e^2 + (360*I)*Pi - (1632*I)*e*Pi - 
         (1652*I)*e^2*Pi - 1764*e*Pi^2 - 492*e^2*Pi^2 + (1350*I)*e^2*Pi^3 - 
         17136*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (648 + 3840*e + 18371*e^2 + (72*I)*Pi - (1620*I)*e*Pi - 
         (8348*I)*e^2*Pi - 252*e*Pi^2 + 484*e^2*Pi^2 - (72*I)*e^2*Pi^3 - 
         1224*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-240*e - 3743*e^2 + (36*I)*Pi - 
         (72*I)*e*Pi - (493*I)*e^2*Pi + 6*e*Pi^2 + 76*e^2*Pi^2 - 
         504*e^2*Zeta[3]))/27 - ((16*I)/9)*RATIO[x^(-1)]*
       (18*Pi + 150*e*Pi + 1072*e^2*Pi + (75*I)*e*Pi^2 + (279*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (864*I)*e^2*Zeta[3])) + 
    Nc*(((16*I)/9)*RATIO[x^(-1)]*(18*Pi + 168*e*Pi + 1162*e^2*Pi + 
        (243*I)*e*Pi^2 + (765*I)*e^2*Pi^2 + 222*e^2*Pi^3 + 
        (2592*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(-216 - 630*e - 1851*e^2 + 
         (132*I)*e*Pi + (266*I)*e^2*Pi - 30*e*Pi^2 - 626*e^2*Pi^2 + 
         (66*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27 + 
      (4*(-702 - 2358*e - 7908*e^2 + (1710*I)*e*Pi + (5646*I)*e^2*Pi + 
         78*e*Pi^2 - 986*e^2*Pi^2 + (111*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(17700*e + 212990*e^2 - 
         (5940*I)*Pi - (4800*I)*e*Pi + (9560*I)*e^2*Pi - 2160*Pi^2 - 
         10560*e*Pi^2 - 24830*e^2*Pi^2 - (4140*I)*e*Pi^3 - 
         (2310*I)*e^2*Pi^3 + 1089*e^2*Pi^4 + 11880*e*Zeta[3] + 
         18480*e^2*Zeta[3] - (25560*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[(1 - x)^(-1)]*(-15120 - 93360*e - 475840*e^2 - (1980*I)*Pi + 
         (40890*I)*e*Pi + (222740*I)*e^2*Pi + 1080*Pi^2 + 8040*e*Pi^2 - 
         1075*e^2*Pi^2 - (2700*I)*e*Pi^3 + (2265*I)*e^2*Pi^3 + 279*e^2*Pi^4 + 
         11880*e*Zeta[3] + 36780*e^2*Zeta[3] - (71280*I)*e^2*Pi*Zeta[3]))/
       135 + (4*(-27270 - 184260*e - 933925*e^2 - (2520*I)*Pi + 
         (22170*I)*e*Pi + (4805*I)*e^2*Pi + 1080*Pi^2 + 23040*e*Pi^2 + 
         31140*e^2*Pi^2 - (2700*I)*e*Pi^3 - (10350*I)*e^2*Pi^3 + 
         279*e^2*Pi^4 + 11880*e*Zeta[3] + 195300*e^2*Zeta[3] - 
         (71280*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 1, x]*
   (Nf*((2*(-108 - 306*e - 1131*e^2 + (48*I)*e*Pi + (184*I)*e^2*Pi + 
         210*e^2*Pi^2)*RATIO[x^2])/27 + 
      (4*((-42*I)*e*Pi - (107*I)*e^2*Pi + 48*e*Pi^2 + 76*e^2*Pi^2 + 
         (135*I)*e^2*Pi^3 - 1008*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(306*e + 4074*e^2 + (36*I)*Pi + (192*I)*e*Pi + 
         (729*I)*e^2*Pi + 6*e*Pi^2 - 56*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       ((174*I)*e + (1345*I)*e^2 + 228*e*Pi + 562*e^2*Pi + (66*I)*e*Pi^2 + 
        (675*I)*e^2*Pi^2 + 108*e^2*Pi^3 + (1776*I)*e^2*Zeta[3]) - 
      (4*RATIO[x^(-1)]*(-684 - 5940*e - 36509*e^2 + (648*I)*Pi + 
         (4356*I)*e*Pi + (25470*I)*e^2*Pi - 216*Pi^2 - 2070*e*Pi^2 - 
         9713*e^2*Pi^2 - (954*I)*e*Pi^3 - (7749*I)*e^2*Pi^3 + 633*e^2*Pi^4 + 
         2160*e*Zeta[3] + 29016*e^2*Zeta[3] - (4176*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*((1080*I)*Pi + (6930*I)*e*Pi + (36570*I)*e^2*Pi - 
         360*Pi^2 - 2890*e*Pi^2 - 14475*e^2*Pi^2 - (1470*I)*e*Pi^3 - 
         (4675*I)*e^2*Pi^3 + 949*e^2*Pi^4 + 2880*e*Zeta[3] + 
         120*e^2*Zeta[3] - (7680*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*(-9180 - 88920*e - 584430*e^2 + (1080*I)*Pi + (13500*I)*e*Pi + 
         (61110*I)*e^2*Pi - 1080*Pi^2 - 6810*e*Pi^2 - 19870*e^2*Pi^2 - 
         (3690*I)*e*Pi^3 - (36960*I)*e^2*Pi^3 + 2211*e^2*Pi^4 + 
         4320*e*Zeta[3] + 176640*e^2*Zeta[3] - (27360*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*((4*RATIO[x^2]*(216 + 630*e + 1851*e^2 - (132*I)*e*Pi - 
         (266*I)*e^2*Pi + 30*e*Pi^2 - 508*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
         456*e^2*Zeta[3]))/27 + (4*((66*I)*e*Pi + (133*I)*e^2*Pi - 
         144*e*Pi^2 + 102*e^2*Pi^2 - (351*I)*e^2*Pi^3 + 2664*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[x^(-2)]*((1080*I)*Pi + 
         (4410*I)*e*Pi + (21480*I)*e^2*Pi - 360*Pi^2 - 3450*e*Pi^2 - 
         13595*e^2*Pi^2 - (2850*I)*e*Pi^3 - (3885*I)*e^2*Pi^3 + 
         2307*e^2*Pi^4 + 8640*e*Zeta[3] - 8280*e^2*Zeta[3] - 
         (1440*I)*e^2*Pi*Zeta[3]))/45 + 
      (8*RATIO[x]*(-10620*e - 115350*e^2 - (2970*I)*Pi - (9660*I)*e*Pi - 
         (34210*I)*e^2*Pi - 1080*Pi^2 - 3630*e*Pi^2 - 5390*e^2*Pi^2 - 
         (630*I)*e*Pi^3 - (4455*I)*e^2*Pi^3 + 1854*e^2*Pi^4 - 
         12420*e*Zeta[3] + 44220*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x^(-1)]*(-4140 - 31320*e - 180665*e^2 + (3240*I)*Pi + 
         (21060*I)*e*Pi + (167040*I)*e^2*Pi - 1080*Pi^2 - 21060*e*Pi^2 - 
         98430*e^2*Pi^2 - (11250*I)*e*Pi^3 - (94125*I)*e^2*Pi^3 + 
         9306*e^2*Pi^4 + 42120*e*Zeta[3] + 405180*e^2*Zeta[3] + 
         (11880*I)*e^2*Pi*Zeta[3]))/135 + (12456 + 113784*e + 718276*e^2 - 
        (432*I)*Pi - (13320*I)*e*Pi - (64284*I)*e^2*Pi + 15144*e*Pi^2 + 
        46768*e^2*Pi^2 + (3384*I)*e*Pi^3 + (63960*I)*e^2*Pi^3 - 
        4671*e^2*Pi^4 - 21312*e*Zeta[3] - 270240*e^2*Zeta[3] - 
        (18720*I)*e^2*Pi*Zeta[3])/27 - (RATIO[(1 - x)^(-1)]*
        (3000*e + 20140*e^2 - (120*I)*e*Pi + (14480*I)*e^2*Pi - 8640*Pi^2 + 
         14700*e*Pi^2 + 108680*e^2*Pi^2 - (21240*I)*e*Pi^3 + 
         (3780*I)*e^2*Pi^3 + 5301*e^2*Pi^4 - 80640*e*Zeta[3] + 
         159360*e^2*Zeta[3] - (309600*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, 0, x]*
   (Nf*((2*(-108 - 306*e - 1131*e^2 + (48*I)*e*Pi + (184*I)*e^2*Pi + 
         210*e^2*Pi^2)*RATIO[x^2])/27 - 
      (8*RATIO[x]*(-306*e - 4074*e^2 + (36*I)*Pi - (72*I)*e*Pi - 
         (505*I)*e^2*Pi + 6*e*Pi^2 + 76*e^2*Pi^2 - 504*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-174*e - 1345*e^2 + (1296*I)*e*Pi + 
         (6744*I)*e^2*Pi + 102*e*Pi^2 - 807*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
         264*e^2*Zeta[3]))/27 + (4*((324*I)*e*Pi + (1017*I)*e^2*Pi + 
         36*e*Pi^2 - 149*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*(9180 + 88920*e + 584430*e^2 + 
         (11520*I)*Pi + (42060*I)*e*Pi + (188690*I)*e^2*Pi + 720*Pi^2 - 
         19770*e*Pi^2 - 97750*e^2*Pi^2 - (1350*I)*e*Pi^3 - 
         (3600*I)*e^2*Pi^3 + 261*e^2*Pi^4 + 2160*e*Zeta[3] - 
         81960*e^2*Zeta[3] - (16920*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^(-2)]*((-1260*I)*Pi - (6660*I)*e*Pi - (25465*I)*e^2*Pi + 
         1440*Pi^2 + 2520*e*Pi^2 + 9920*e^2*Pi^2 - (2070*I)*e*Pi^3 + 
         (645*I)*e^2*Pi^3 + 753*e^2*Pi^4 + 6480*e*Zeta[3] - 
         9720*e^2*Zeta[3] - (29880*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*(3420 + 29700*e + 182545*e^2 + (6120*I)*Pi + 
         (28860*I)*e*Pi + (129600*I)*e^2*Pi + 1800*Pi^2 - 10710*e*Pi^2 - 
         57205*e^2*Pi^2 - (2430*I)*e*Pi^3 - (255*I)*e^2*Pi^3 + 999*e^2*Pi^4 + 
         8640*e*Zeta[3] - 56880*e^2*Zeta[3] - (36360*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*((4*RATIO[x^2]*(216 + 630*e + 1851*e^2 - (132*I)*e*Pi - 
         (266*I)*e^2*Pi + 30*e*Pi^2 - 508*e^2*Pi^2 + (186*I)*e^2*Pi^3 - 
         120*e^2*Zeta[3]))/27 + (4*((-432*I)*e*Pi - (1305*I)*e^2*Pi - 
         12*e*Pi^2 + 355*e^2*Pi^2 - (35*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[x]*(21240*e + 230700*e^2 - 
         (5940*I)*Pi - (4800*I)*e*Pi + (9500*I)*e^2*Pi - 2160*Pi^2 - 
         10560*e*Pi^2 - 25040*e^2*Pi^2 - (3780*I)*e*Pi^3 - 
         (16170*I)*e^2*Pi^3 + 279*e^2*Pi^4 - 9720*e*Zeta[3] + 
         22440*e^2*Zeta[3] - (45000*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*((-1980*I)*Pi - (7560*I)*e*Pi - (27185*I)*e^2*Pi + 
         4320*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - (6030*I)*e*Pi^3 + 
         (1365*I)*e^2*Pi^3 + 3609*e^2*Pi^4 + 19440*e*Zeta[3] - 
         48600*e^2*Zeta[3] - (101160*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^(-1)]*(4140 + 31320*e + 180665*e^2 + (15300*I)*Pi + 
         (40410*I)*e*Pi + (123010*I)*e^2*Pi + 7020*Pi^2 - 42420*e*Pi^2 - 
         178475*e^2*Pi^2 - (8730*I)*e*Pi^3 - (11205*I)*e^2*Pi^3 + 
         5454*e^2*Pi^4 + 35640*e*Zeta[3] - 198900*e^2*Zeta[3] - 
         (149760*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 - (149040*I)*e*Pi - 
         (867240*I)*e^2*Pi - 4740*e*Pi^2 + 113900*e^2*Pi^2 - 
         (17640*I)*e*Pi^3 - (48420*I)*e^2*Pi^3 + 4833*e^2*Pi^4 + 
         27360*e*Zeta[3] + 36240*e^2*Zeta[3] - (393120*I)*e^2*Pi*Zeta[3]))/
       135 + (62280 + 568920*e + 3591380*e^2 + (83520*I)*Pi + 
        (310200*I)*e*Pi + (1577140*I)*e^2*Pi + 4320*Pi^2 - 205680*e*Pi^2 - 
        998300*e^2*Pi^2 - (35640*I)*e*Pi^3 - (75240*I)*e^2*Pi^3 + 
        13041*e^2*Pi^4 + 1440*e*Zeta[3] - 930720*e^2*Zeta[3] - 
        (658080*I)*e^2*Pi*Zeta[3])/135)) + 
  Nf*((RATIO[x^2]*(540*Pi^2 + 1530*e*Pi^2 + 5655*e^2*Pi^2 - (240*I)*e*Pi^3 - 
       (920*I)*e^2*Pi^3 + 38*e^2*Pi^4 + 1680*e*Zeta[3] + 3560*e^2*Zeta[3] - 
       (4800*I)*e^2*Pi*Zeta[3]))/135 + ((-29880*I)*Pi - (82020*I)*e*Pi - 
      (229190*I)*e^2*Pi + 67500*Pi^2 + 766980*e*Pi^2 + 5207880*e^2*Pi^2 + 
      (60480*I)*Pi^3 + (198000*I)*e*Pi^3 + (920130*I)*e^2*Pi^3 - 
      53028*e*Pi^4 - 125793*e^2*Pi^4 - (30789*I)*e^2*Pi^5 - 233280*Zeta[3] - 
      48600*e*Zeta[3] + 2049300*e^2*Zeta[3] - (200880*I)*e*Pi*Zeta[3] + 
      (1871640*I)*e^2*Pi*Zeta[3] + 272160*e^2*Pi^2*Zeta[3] - 
      2475360*e^2*Zeta[5])/1215 - 
    (RATIO[(1 - x)^(-1)]*((-33120*I)*Pi - (92820*I)*e*Pi - 
       (250250*I)*e^2*Pi + 30060*e*Pi^2 + 179040*e^2*Pi^2 + (8640*I)*Pi^3 - 
       (30600*I)*e*Pi^3 - (172620*I)*e^2*Pi^3 - 5544*e*Pi^4 + 
       13284*e^2*Pi^4 - (14211*I)*e^2*Pi^5 + 244080*e*Zeta[3] + 
       1197000*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] + 
       (54000*I)*e^2*Pi*Zeta[3] + 133920*e^2*Pi^2*Zeta[3] - 
       797040*e^2*Zeta[5]))/1215 + ((-3660*I)*e*Pi^3 - (11240*I)*e^2*Pi^3 + 
      60*e*Pi^4 + 1707*e^2*Pi^4 - (1800*I)*e^2*Pi^5 + 21960*e*Zeta[3] + 
      67440*e^2*Zeta[3] - (25920*I)*e*Pi*Zeta[3] - (16200*I)*e^2*Pi*Zeta[3] + 
      31680*e^2*Pi^2*Zeta[3] - 75600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    ((4*I)/405)*RATIO[x]*((-4590*I)*e*Pi^2 - (61110*I)*e^2*Pi^2 - 180*Pi^3 + 
      1680*e*Pi^3 + 8695*e^2*Pi^3 - (21*I)*e*Pi^4 - (167*I)*e^2*Pi^4 + 
      57*e^2*Pi^5 - (1080*I)*Zeta[3] - (5760*I)*e*Zeta[3] - 
      (48330*I)*e^2*Zeta[3] - 4320*e*Pi*Zeta[3] + 32400*e^2*Pi*Zeta[3] - 
      (900*I)*e^2*Pi^2*Zeta[3] - (14040*I)*e^2*Zeta[5]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(-2700*Pi - 17280*e*Pi - 77190*e^2*Pi + 
      (8820*I)*Pi^2 + (81630*I)*e*Pi^2 + (518905*I)*e^2*Pi^2 - 12960*Pi^3 - 
      52920*e*Pi^3 - 213030*e^2*Pi^3 - (11952*I)*e*Pi^4 - 
      (39228*I)*e^2*Pi^4 + 5526*e^2*Pi^5 - (51840*I)*Zeta[3] - 
      (92880*I)*e*Zeta[3] - (68220*I)*e^2*Zeta[3] + 45360*e*Pi*Zeta[3] - 
      197640*e^2*Pi*Zeta[3] + (30240*I)*e^2*Pi^2*Zeta[3] - 
      (466560*I)*e^2*Zeta[5])) + Nc*(((5248*I)/27)*Pi + ((52760*I)/81)*e*Pi + 
    ((524092*I)/243)*e^2*Pi - (556*Pi^2)/3 - (18932*e*Pi^2)/9 - 
    (367160*e^2*Pi^2)/27 - ((1912*I)/9)*Pi^3 - ((18392*I)/27)*e*Pi^3 - 
    ((282250*I)/81)*e^2*Pi^3 - (208*Pi^4)/15 + (1712*e*Pi^4)/9 + 
    (71497*e^2*Pi^4)/135 - ((512*I)/15)*e*Pi^5 + ((28847*I)/270)*e^2*Pi^5 - 
    (7501*e^2*Pi^6)/945 + 864*Zeta[3] + 784*e*Zeta[3] - 
    (15236*e^2*Zeta[3])/9 - (112*I)*Pi*Zeta[3] + ((1856*I)/3)*e*Pi*Zeta[3] - 
    ((47296*I)/9)*e^2*Pi*Zeta[3] - (1648*e*Pi^2*Zeta[3])/3 - 
    (4768*e^2*Pi^2*Zeta[3])/3 - (552*I)*e^2*Pi^3*Zeta[3] - 
    (1904*e^2*Zeta[3]^2)/3 - 544*e*Zeta[5] + (28984*e^2*Zeta[5])/3 - 
    (9008*I)*e^2*Pi*Zeta[5] + (2*RATIO[x^2]*(-1080*Pi^2 - 3150*e*Pi^2 - 
       9255*e^2*Pi^2 + (660*I)*e*Pi^3 + (1330*I)*e^2*Pi^3 - 24*e*Pi^4 - 
       269*e^2*Pi^4 + (242*I)*e^2*Pi^5 - 5160*e*Zeta[3] - 20560*e^2*Zeta[3] + 
       (1440*I)*e*Pi*Zeta[3] - (960*I)*e^2*Pi*Zeta[3] + 
       2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/135 - 
    ((2*I)/135)*RATIO[x^(-1)]*(-10980*Pi - 73980*e*Pi - 344290*e^2*Pi + 
      (2700*I)*Pi^2 + (17010*I)*e*Pi^2 + (100005*I)*e^2*Pi^2 - 12600*Pi^3 - 
      33600*e*Pi^3 - 107830*e^2*Pi^3 - (12132*I)*e*Pi^4 - 
      (27696*I)*e^2*Pi^4 + 5511*e^2*Pi^5 - (51840*I)*Zeta[3] - 
      (41040*I)*e*Zeta[3] + (24660*I)*e^2*Zeta[3] + 52560*e*Pi*Zeta[3] - 
      154200*e^2*Pi*Zeta[3] + (48960*I)*e^2*Pi^2*Zeta[3] - 
      (466560*I)*e^2*Zeta[5]) + ((13620*I)*e*Pi^3 + (40480*I)*e^2*Pi^3 - 
      1044*e*Pi^4 - 7743*e^2*Pi^4 + (3024*I)*e^2*Pi^5 - 81720*e*Zeta[3] - 
      242880*e^2*Zeta[3] + (64800*I)*e*Pi*Zeta[3] - 
      (22320*I)*e^2*Pi*Zeta[3] - 120600*e^2*Pi^2*Zeta[3] + 
      192240*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    RATIO[x]*((944*e*Pi^2)/3 + (30760*e^2*Pi^2)/9 - ((88*I)/3)*Pi^3 + 
      (48*I)*e*Pi^3 + ((11656*I)/27)*e^2*Pi^3 - (208*Pi^4)/15 - 
      (2222*e*Pi^4)/45 - (12506*e^2*Pi^4)/135 - ((308*I)/15)*e*Pi^5 - 
      ((2662*I)/135)*e^2*Pi^5 - (656*e^2*Pi^6)/189 + 176*Zeta[3] + 
      (5152*e*Zeta[3])/9 + (101104*e^2*Zeta[3])/27 - 
      ((2464*I)/3)*e*Pi*Zeta[3] + ((4928*I)/9)*e^2*Pi*Zeta[3] - 
      (784*e*Pi^2*Zeta[3])/3 - (1408*e^2*Pi^2*Zeta[3])/9 - 
      ((2408*I)/9)*e^2*Pi^3*Zeta[3] - (1904*e^2*Zeta[3]^2)/3 - 
      544*e*Zeta[5] + (704*e^2*Zeta[5])/3 - (4800*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((3442320*I)*Pi + (11397120*I)*e*Pi + 
       (37117360*I)*e^2*Pi - 1655640*e*Pi^2 - 8716680*e^2*Pi^2 - 
       (665280*I)*Pi^3 + (2305800*I)*e*Pi^3 + (15589560*I)*e^2*Pi^3 - 
       235872*Pi^4 + 461160*e*Pi^4 - 128394*e^2*Pi^4 - (580608*I)*e*Pi^5 + 
       (682983*I)*e^2*Pi^5 - 135018*e^2*Pi^6 - 20941200*e*Zeta[3] - 
       112457520*e^2*Zeta[3] - (1905120*I)*Pi*Zeta[3] - 
       (1542240*I)*e*Pi*Zeta[3] - (6894720*I)*e^2*Pi*Zeta[3] - 
       9344160*e*Pi^2*Zeta[3] - 10962000*e^2*Pi^2*Zeta[3] - 
       (9389520*I)*e^2*Pi^3*Zeta[3] - 10795680*e^2*Zeta[3]^2 - 
       9253440*e*Zeta[5] + 60555600*e^2*Zeta[5] - (153226080*I)*e^2*Pi*
        Zeta[5]))/17010) + 
  G[1, x]*(Nf*(((8*I)/9)*e*RATIO[x^2]*((9*I)*Pi^2 + (24*I)*e*Pi^2 + e*Pi^3 + 
        (18*I)*e*Zeta[3]) - (4*((60*I)*e*Pi^3 + (855*I)*e^2*Pi^3 + 
         52*e^2*Pi^4 - 360*e*Zeta[3] - 5130*e^2*Zeta[3] + 
         (3960*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((870*I)*e*Pi + (6725*I)*e^2*Pi + 240*e*Pi^2 + 
         1100*e^2*Pi^2 + (690*I)*e*Pi^3 + (4575*I)*e^2*Pi^3 + 157*e^2*Pi^4 - 
         1440*e*Zeta[3] - 23940*e^2*Zeta[3] + (18960*I)*e^2*Pi*Zeta[3]))/
       135 - (RATIO[x]*(-29880 - 82020*e - 229190*e^2 + (4320*I)*e*Pi + 
         (33840*I)*e^2*Pi - 6480*Pi^2 - 10800*e*Pi^2 - 154800*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 - (28080*I)*e^2*Pi^3 + 9369*e^2*Pi^4 + 
         129600*e*Zeta[3] + 2160*e^2*Zeta[3] + (47520*I)*e^2*Pi*Zeta[3]))/
       1215 - ((4*I)/405)*RATIO[x^(-1)]*(-1350*I - (8640*I)*e - 
        (38595*I)*e^2 + 3780*Pi + 83430*e*Pi + 692535*e^2*Pi + 
        (11880*I)*Pi^2 + (76080*I)*e*Pi^2 + (420040*I)*e^2*Pi^2 - 7560*Pi^3 + 
        630*e*Pi^3 + 29265*e^2*Pi^3 - (6930*I)*e*Pi^4 - (1467*I)*e^2*Pi^4 + 
        3213*e^2*Pi^5 - (32400*I)*Zeta[3] + (77760*I)*e*Zeta[3] + 
        (637560*I)*e^2*Zeta[3] + 29160*e*Pi*Zeta[3] - 15660*e^2*Pi*Zeta[3] + 
        (27000*I)*e^2*Pi^2*Zeta[3] - (275400*I)*e^2*Zeta[5]) + 
      ((2*I)/405)*RATIO[x^(-2)]*(11340*Pi + 132300*e*Pi + 930240*e^2*Pi + 
        (10980*I)*Pi^2 + (66330*I)*e*Pi^2 + (339835*I)*e^2*Pi^2 - 
        12960*Pi^3 - 14040*e*Pi^3 - 16110*e^2*Pi^3 - (11952*I)*e*Pi^4 - 
        (17628*I)*e^2*Pi^4 + 5526*e^2*Pi^5 - (51840*I)*Zeta[3] - 
        (2160*I)*e*Zeta[3] + (316260*I)*e^2*Zeta[3] + 45360*e*Pi*Zeta[3] + 
        119880*e^2*Pi*Zeta[3] + (30240*I)*e^2*Pi^2*Zeta[3] - 
        (466560*I)*e^2*Zeta[5]) + (2*(1080 + 6360*e + 26900*e^2 - 
         (3420*I)*Pi - (11970*I)*e*Pi + (19865*I)*e^2*Pi - 3420*Pi^2 - 
         25530*e*Pi^2 - 160125*e^2*Pi^2 - (1440*I)*Pi^3 + (3450*I)*e*Pi^3 + 
         (16550*I)*e^2*Pi^3 + 1356*e*Pi^4 - 3766*e^2*Pi^4 + 
         (621*I)*e^2*Pi^5 + 4320*Zeta[3] - 40680*e*Zeta[3] - 
         248880*e^2*Zeta[3] + (3240*I)*e*Pi*Zeta[3] - (38280*I)*e^2*Pi*
          Zeta[3] + 2880*e^2*Pi^2*Zeta[3] + 49680*e^2*Zeta[5]))/135) + 
    Nc*((-2*e*RATIO[x^2]*(-900*Pi^2 - 2985*e*Pi^2 + (120*I)*Pi^3 + 
         (730*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 3620*e*Zeta[3] + 
         (1920*I)*e*Pi*Zeta[3]))/45 - 
      (4*((-12*I)*e*Pi^3 - (487*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         2922*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (RATIO[x]*(-472320 - 1582800*e - 
         5240920*e^2 - (108000*I)*e*Pi - (725040*I)*e^2*Pi - 308880*Pi^2 - 
         633600*e*Pi^2 - 2941320*e^2*Pi^2 - (116640*I)*Pi^3 - 
         (487080*I)*e*Pi^3 - (1143360*I)*e^2*Pi^3 + 38016*e*Pi^4 + 
         46827*e^2*Pi^4 - (81756*I)*e^2*Pi^5 - 116640*Zeta[3] + 
         1995840*e*Zeta[3] + 1561680*e^2*Zeta[3] - (1918080*I)*e*Pi*Zeta[3] - 
         (4894560*I)*e^2*Pi*Zeta[3] + 2129760*e^2*Pi^2*Zeta[3] - 
         2138400*e^2*Zeta[5]))/2430 + (-23040 - 150480*e - 692000*e^2 + 
        (17280*I)*Pi + (15240*I)*e*Pi - (522920*I)*e^2*Pi + 45360*Pi^2 + 
        277020*e*Pi^2 + 1488910*e^2*Pi^2 + (18720*I)*Pi^3 - (2400*I)*e*Pi^3 - 
        (9520*I)*e^2*Pi^3 - 15120*e*Pi^4 + 17375*e^2*Pi^4 + 
        (861*I)*e^2*Pi^5 - 30240*Zeta[3] + 317520*e*Zeta[3] + 
        1954560*e^2*Zeta[3] + (15840*I)*e*Pi*Zeta[3] + 
        (394080*I)*e^2*Pi*Zeta[3] + 51840*e^2*Pi^2*Zeta[3] - 
        570240*e^2*Zeta[5])/135 - ((2*I)/135)*RATIO[x^(-2)]*
       (-4860*Pi - 8640*e*Pi + 66420*e^2*Pi + (9180*I)*Pi^2 + 
        (30510*I)*e*Pi^2 + (114675*I)*e^2*Pi^2 - 12600*Pi^3 - 4440*e*Pi^3 - 
        8410*e^2*Pi^3 - (12132*I)*e*Pi^4 - (6636*I)*e^2*Pi^4 + 
        5511*e^2*Pi^5 - (51840*I)*Zeta[3] + (49680*I)*e*Zeta[3] + 
        (318420*I)*e^2*Zeta[3] + 52560*e*Pi*Zeta[3] + 56760*e^2*Pi*Zeta[3] + 
        (48960*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
      ((2*I)/135)*RATIO[x^(-1)]*(-10980*I - (73980*I)*e - (344290*I)*e^2 + 
        1080*Pi + 135000*e*Pi + 1205970*e^2*Pi + (29700*I)*Pi^2 + 
        (164310*I)*e*Pi^2 + (833300*I)*e^2*Pi^2 - 18000*Pi^3 - 8640*e*Pi^3 - 
        62120*e^2*Pi^3 - (16902*I)*e*Pi^4 - (4168*I)*e^2*Pi^4 + 
        7761*e^2*Pi^5 - (84240*I)*Zeta[3] + (139320*I)*e*Zeta[3] + 
        (940080*I)*e^2*Zeta[3] + 84960*e*Pi*Zeta[3] - 84720*e^2*Pi*Zeta[3] + 
        (108360*I)*e^2*Pi^2*Zeta[3] - (677160*I)*e^2*Zeta[5]) - 
      (RATIO[(1 - x)^(-1)]*((3000*I)*e*Pi + (20140*I)*e^2*Pi + 2880*e*Pi^2 + 
         9480*e^2*Pi^2 - (1440*I)*Pi^3 + (13020*I)*e*Pi^3 + 
         (92420*I)*e^2*Pi^3 + 6696*e*Pi^4 + 1674*e^2*Pi^4 + 
         (10305*I)*e^2*Pi^5 - 4320*Zeta[3] - 18720*e*Zeta[3] - 
         445080*e^2*Zeta[3] + (44640*I)*e*Pi*Zeta[3] + (300480*I)*e^2*Pi*
          Zeta[3] + 188640*e^2*Pi^2*Zeta[3] + 116640*e^2*Zeta[5]))/135)) + 
  G[0, x]*(Nf*(((8*I)/9)*e*RATIO[x^2]*((9*I)*Pi^2 + (24*I)*e*Pi^2 + 
        5*e*Pi^3 + (42*I)*e*Zeta[3]) - 
      (2*((-1296*I)*Pi - (5346*I)*e*Pi - (19935*I)*e^2*Pi + 930*e*Pi^2 + 
         3898*e^2*Pi^2 - (144*I)*e*Pi^3 - (342*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         5940*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (4*RATIO[x^(-1)]*((-3420*I)*Pi - 
         (29700*I)*e*Pi - (182545*I)*e^2*Pi + 1440*Pi^2 + 6840*e*Pi^2 + 
         24050*e^2*Pi^2 - (2070*I)*e*Pi^3 - (9705*I)*e^2*Pi^3 + 
         753*e^2*Pi^4 + 6480*e*Zeta[3] + 48600*e^2*Zeta[3] - 
         (29880*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(-29880 - 82020*e - 229190*e^2 + (4320*I)*e*Pi + 
         (33840*I)*e^2*Pi - 6480*Pi^2 - 10800*e*Pi^2 + 114120*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 + (43200*I)*e^2*Pi^3 + 9369*e^2*Pi^4 + 
         129600*e*Zeta[3] + 144720*e^2*Zeta[3] + (47520*I)*e^2*Pi*Zeta[3]))/
       1215 - (RATIO[(1 - x)^(-1)]*(-33120 - 92820*e - 250250*e^2 + 
         (116640*I)*Pi + (633960*I)*e*Pi + (2957760*I)*e^2*Pi + 4320*Pi^2 - 
         75240*e*Pi^2 - 505980*e^2*Pi^2 + (23580*I)*e^2*Pi^3 + 801*e^2*Pi^4 + 
         90720*e*Zeta[3] - 483840*e^2*Zeta[3] + (155520*I)*e^2*Pi*Zeta[3]))/
       1215 + (-49320 - 196500*e - 713390*e^2 + (106920*I)*Pi + 
        (320220*I)*e*Pi - (100350*I)*e^2*Pi + 43200*Pi^2 - 81360*e*Pi^2 - 
        1319910*e^2*Pi^2 - (54540*I)*e*Pi^3 - (327420*I)*e^2*Pi^3 + 
        23751*e^2*Pi^4 + 285120*e*Zeta[3] + 763560*e^2*Zeta[3] - 
        (719280*I)*e^2*Pi*Zeta[3])/1215) + 
    Nc*((2*e*RATIO[x^2]*(900*Pi^2 + 2985*e*Pi^2 - (120*I)*Pi^3 - 
         (450*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 1940*e*Zeta[3] - 
         (3840*I)*e*Pi*Zeta[3]))/45 + 
      (4*((-3510*I)*Pi - (11790*I)*e*Pi - (39540*I)*e^2*Pi + 2745*e*Pi^2 + 
         9240*e^2*Pi^2 - (270*I)*e*Pi^3 - (410*I)*e^2*Pi^3 + 69*e^2*Pi^4 - 
         360*e*Zeta[3] + 13980*e^2*Zeta[3] - (3360*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*((-4140*I)*Pi - 
         (31320*I)*e*Pi - (180665*I)*e^2*Pi + 4320*Pi^2 + 14940*e*Pi^2 + 
         48210*e^2*Pi^2 - (6030*I)*e*Pi^3 - (20865*I)*e^2*Pi^3 + 
         3609*e^2*Pi^4 + 19440*e*Zeta[3] + 126360*e^2*Zeta[3] - 
         (101160*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(472320 + 1582800*e + 5240920*e^2 + (108000*I)*e*Pi + 
         (725040*I)*e^2*Pi + 308880*Pi^2 + 633600*e*Pi^2 - 674520*e^2*Pi^2 + 
         (142560*I)*Pi^3 + (201960*I)*e*Pi^3 - (236880*I)*e^2*Pi^3 - 
         57456*e*Pi^4 - 46827*e^2*Pi^4 + (63396*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         2566080*e*Zeta[3] - 4391280*e^2*Zeta[3] + (2384640*I)*e*Pi*Zeta[3] - 
         (1948320*I)*e^2*Pi*Zeta[3] - 2252880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430 - (RATIO[(1 - x)^(-1)]*
        (491760 + 1628160*e + 5302480*e^2 - (1088640*I)*Pi - 
         (6266160*I)*e*Pi - (31807080*I)*e^2*Pi - 47520*Pi^2 + 
         554760*e*Pi^2 + 4504440*e^2*Pi^2 + (103680*I)*Pi^3 - 
         (62640*I)*e*Pi^3 - (486000*I)*e^2*Pi^3 - 38016*e*Pi^4 + 
         32013*e^2*Pi^4 + (135918*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1334880*e*Zeta[3] + 4095360*e^2*Zeta[3] + (3188160*I)*e*Pi*Zeta[3] - 
         (293760*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430 + (887040 + 4291440*e + 17696920*e^2 - 
        (881280*I)*Pi - (1924560*I)*e*Pi + (4629600*I)*e^2*Pi - 397440*Pi^2 + 
        239400*e*Pi^2 + 7085460*e^2*Pi^2 + (103680*I)*Pi^3 + 
        (368280*I)*e*Pi^3 + (2289960*I)*e^2*Pi^3 - 38016*e*Pi^4 - 
        235719*e^2*Pi^4 + (135918*I)*e^2*Pi^5 - 38880*Zeta[3] - 
        3175200*e*Zeta[3] - 7175520*e^2*Zeta[3] + (3188160*I)*e*Pi*Zeta[3] + 
        (7089120*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
        349920*e^2*Zeta[5])/2430)), 
 Nc*G[0, 0, 0, 0, 0, 0, x]*(-1984*e^2 + 1984*e^2*RATIO[(1 - x)^(-1)] - 
    1984*e^2*RATIO[x]) + Nc*G[0, 0, 1, 1, 1, 1, x]*
   (-2304*e^2 + 3200*e^2*RATIO[(1 - x)^(-1)] + 448*e^2*RATIO[x^(-2)] - 
    448*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 1, x]*(2944*e^2 + 1472*e^2*RATIO[x^(-2)] - 
    1472*e^2*RATIO[x^(-1)] - 1472*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 0, 0, x]*(-2304*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] - 1440*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 1, 0, 0, x]*(1152*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-2)] - 384*e^2*RATIO[x^(-1)] - 1152*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(544*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
    1056*e^2*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (544*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 1056*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 0, 0, x]*(864*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 928*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 0, 1, x]*(192*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-2)] - 576*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 1, 0, x]*(192*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-2)] - 576*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 0, 1, x]*(2368*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 1, 0, x]*(2368*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 1, 1, x]*(1152*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)] - 672*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 1, 1, x]*(-1152*e^2 + 2176*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] - 544*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 1, 1, x]*(-2080*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-2)] + 896*e^2*RATIO[x^(-1)] - 512*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 0, 1, x]*(672*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 0, x]*(672*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-2)] - 1024*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 1, 1, x]*(-1344*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 0, 1, x]*(992*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 1, 0, x]*(992*e^2 - 864*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 0, 1, x]*(1376*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 1, 0, x]*(1376*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 0, 0, x]*(1984*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-2)] - 512*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 1, 1, x]*(736*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
    320*e^2*RATIO[x^(-2)] - 320*e^2*RATIO[x^(-1)] - 384*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 0, 1, x]*(1952*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-2)] - 1088*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 1, 0, x]*(1952*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-2)] - 1088*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 0, 0, x]*(1248*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] + 
    256*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 0, 1, x]*(1728*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 1, 0, x]*(1728*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 0, 0, x]*(1600*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-2)] - 704*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 0, 0, x]*(-2848*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
    2048*e^2*RATIO[x^(-2)] + 2048*e^2*RATIO[x^(-1)] - 224*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 1, 1, x]*(-1216*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-2)] + 768*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 1, x]*(-864*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-2)] + 256*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 0, 0, x]*(1600*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-2)] - 448*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 0, 0, x]*(-768*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] + 
    256*e^2*RATIO[x]) + Nc*G[1, 1, 0, 1, 0, 1, x]*
   (-96*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-2)] - 
    128*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 0, x]*(-96*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 0, x]*(-64*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 0, 1, x]*(256*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 0, x]*(256*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(-96*e^2 - 1056*e^2*RATIO[(1 - x)^(-1)] - 
    576*e^2*RATIO[x^(-2)] + 576*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 0, 0, x]*(-448*e^2 - 1856*e^2*RATIO[(1 - x)^(-1)] - 
    1152*e^2*RATIO[x^(-2)] + 1152*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 1, 1, x]*(-1056*e^2 + 416*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 1, x]*(832*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 1, 0, x]*(832*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 0, 1, x]*(256*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 1, 0, x]*(256*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(-3168*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(-3168*e^2 + 1760*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 1, 1, x]*(-384*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 512*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 1, 1, x]*(256*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)] + 640*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 1, 1, x]*(-352*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 704*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 0, 1, x]*(544*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 1, 0, x]*(544*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 1, 0, 1, x]*(608*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 1, 1, 0, x]*(608*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-2)] + 320*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 0, 1, x]*(-288*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 1, 0, x]*(-288*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-2)] + 704*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 1, 1, x]*(-864*e^2 - 1696*e^2*RATIO[(1 - x)^(-1)] - 
    1280*e^2*RATIO[x^(-2)] + 1280*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(-1600*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x]) + Nc*G[1, 0, 1, 1, 0, 0, x]*
   (-1024*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-2)] + 
    1152*e^2*RATIO[x^(-1)] + 1120*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 0, 0, x]*(-2016*e^2 + 2016*e^2*RATIO[(1 - x)^(-1)] + 
    1504*e^2*RATIO[x]) + Nc*G[0, 1, 0, 0, 0, 0, x]*
   (-2432*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] + 1920*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(-3168*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] - 
    2176*e^2*RATIO[x^(-2)] + 2176*e^2*RATIO[x^(-1)] + 1952*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, x]*(Nf*((-944*e^2)/3 + 576*e^2*RATIO[(1 - x)^(-1)] - 
      (784*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x]) + 
    Nc*((32*e*(-36 + 130*e - (33*I)*e*Pi))/3 - 
      16*e*(-24 + 111*e + (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (192*I)*e^2*Pi*RATIO[x^(-2)] + (64*I)*((11*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (2224*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e*(8 + 22*e + I*e*Pi)*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nf*((-944*e^2)/3 + 576*e^2*RATIO[(1 - x)^(-1)] - 
      (784*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x]) + 
    Nc*((32*e*(-36 + 130*e - (87*I)*e*Pi))/3 - 48*e*(-8 + 37*e - (22*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      (64*I)*((-11*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (2224*e^2)/(3*(-1 + RATIO[x])^2) + 64*e*(4 + 11*e + (4*I)*e*Pi)*
       RATIO[x])) + G[1, 1, 0, 1, 1, x]*
   (Nc*((32*e*(24 - 127*e + (72*I)*e*Pi))/3 - 
      (16*(24*e - 77*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((12*I)*e + (271*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((12*I)*e + (145*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(3 - 55*e + (51*I)*e*Pi)*RATIO[x])/3 - 48*e^2*RATIO[x^2]) + 
    Nf*((1088*e^2)/3 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
      96*e^2*RATIO[x^(-2)] - 288*e^2*RATIO[x^(-1)] + (64*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 1, x]*
   (Nc*((32*e*(24 - 166*e + (27*I)*e*Pi))/3 - 
      ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 54*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      16*(16*e + 165*e^2)*RATIO[x^(-2)] - (16*(48*e + 349*e^2)*RATIO[x^(-1)])/
       3 - ((32*I)/3)*e*(-15*I - (55*I)*e + 27*e*Pi)*RATIO[x] - 
      16*e^2*RATIO[x^2]) + Nf*((1664*e^2)/3 - (608*e^2*RATIO[(1 - x)^(-1)])/
       3 + (352*e^2*RATIO[x^(-2)])/3 - 352*e^2*RATIO[x^(-1)] + 
      (256*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*((-544*e^2)/3 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(-1 + RATIO[x])^2 + (224*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + Nc*((32*e*(-9 + 56*e - (3*I)*e*Pi))/3 - 
      32*e*(1 - 2*e + (3*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*((-3*I)*e - (38*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((64*I)/3)*((-3*I)*e - (56*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*e*(36 - 77*e + (84*I)*e*Pi)*RATIO[x])/
       3 + (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*((-544*e^2)/3 - 64*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/
       3 + (320*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
      (224*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    Nc*((32*e*(-9 + 56*e - (111*I)*e*Pi))/3 - 32*e*(1 - 2*e + (11*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-3*I)*e - (38*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*((-3*I)*e - (56*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(36 - 77*e + (126*I)*e*Pi)*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nc*((16*e*(132 - 227*e - (66*I)*e*Pi))/3 - 32*e*(22 - 39*e - (3*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*((-23*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/3)*((-131*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2 + 16*e*(20 - 11*e + (16*I)*e*Pi)*RATIO[x] - 
      (160*e^2*RATIO[x^2])/3) + 
    Nf*((464*e^2)/3 - (928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (592*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*(16*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + (224*e^2*RATIO[x^(-2)])/3 - 
      96*e^2*RATIO[x^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 128*e^2*RATIO[x]) + 
    Nc*((-32*I)*e*(-12*I - (29*I)*e + 5*e*Pi) - 32*e*(8 + 23*e + (23*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*((-60*I)*e - (253*I)*e^2 + 84*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*((-60*I)*e - (281*I)*e^2 + 84*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(15 + 77*e + (3*I)*e*Pi)*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(16*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 
      (224*e^2*RATIO[x^(-2)])/3 - 96*e^2*RATIO[x^(-1)] - 
      (16*e^2)/(-1 + RATIO[x])^2 - 128*e^2*RATIO[x]) + 
    Nc*((32*I)*e*(12*I + (29*I)*e + 32*e*Pi) - 32*e*(8 + 23*e)*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*((60*I)*e + (253*I)*e^2 + 96*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*((60*I)*e + (281*I)*e^2 + 96*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
      (32*e*(15 + 77*e - (30*I)*e*Pi)*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((16*e*(48 + 253*e - (96*I)*e*Pi))/3 - 
      16*e*(16 + 79*e - (16*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((-31*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((128*I)/3)*((28*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + (16*e*(6 + 11*e + (18*I)*e*Pi)*RATIO[x])/
       3 - (176*e^2*RATIO[x^2])/3) + 
    Nf*((-736*e^2)/3 + (928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 + (512*e^2*RATIO[x^(-1)])/3 - 
      (256*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2])) + G[0, 1, 0, 1, 1, x]*
   (Nf*(48*e^2 - (832*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      64*e^2*RATIO[x^(-1)] + (496*e^2)/(3*(-1 + RATIO[x])^2) - 
      (224*e^2*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
    Nc*(32*e*(13 + 10*e + (12*I)*e*Pi) - ((16*I)/3)*((18*I)*e + (193*I)*e^2 + 
        24*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*((-12*I)*e - (11*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] - ((32*I)/3)*((-24*I)*e - (47*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (1456*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*(55 - (108*I)*Pi)*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nf*((-1168*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (544*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 
      (32*e^2*RATIO[x^2])/3) + Nc*((16*e^2*(385 - (186*I)*Pi))/3 - 
      (16*(-72*e + 13*e^2 - (114*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((36*I)*e + (19*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((36*I)*e - (61*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-27*I - (11*I)*e + 
        24*e*Pi)*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((-1168*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (544*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3 - 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 
      (32*e^2*RATIO[x^2])/3) + Nc*((16*e^2*(385 + (318*I)*Pi))/3 - 
      (16*(-72*e + 13*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((-36*I)*e - (19*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-36*I)*e + (61*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-27*I - (11*I)*e + 
        69*e*Pi)*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, x]*(Nc*((32*I)*e*(16*I + (41*I)*e + 32*e*Pi) - 
      (32*(-36*e + 59*e^2 - (96*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)/3)*((3*I)*e - (20*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*((3*I)*e - (26*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(6 + 55*e - (60*I)*e*Pi)*
       RATIO[x] - (608*e^2*RATIO[x^2])/3) + 
    Nf*(256*e^2 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 192*e^2*RATIO[x^(-2)] - 
      192*e^2*RATIO[x^(-1)] - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 1, x]*(Nc*(32*e*(32 + 77*e + (59*I)*e*Pi) - 
      (16*(96*e - 77*e^2 + (258*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*((-16*I)*e - (53*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-48*I)*e - (239*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] - 
      (16*I)*e*(-10*I - (143*I)*e + 4*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-384*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2*RATIO[x^(-2)])/3 + (928*e^2*RATIO[x^(-1)])/3 + 
      224*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nc*(32*e*(32 + 77*e - (23*I)*e*Pi) - 
      (16*(96*e - 77*e^2 + (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*((16*I)*e + (53*I)*e^2 + 44*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((48*I)*e + (239*I)*e^2 + 132*e^2*Pi)*RATIO[x^(-1)] + 
      (16*I)*e*(10*I + (143*I)*e + 22*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-384*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2*RATIO[x^(-2)])/3 + (928*e^2*RATIO[x^(-1)])/3 + 
      224*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((16*e*(192 + 155*e))/3 + 
      ((16*I)/3)*((-48*I)*e - (407*I)*e^2 + 120*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*((-10*I)*e - (61*I)*e^2 + 5*e^2*Pi)*RATIO[x^(-2)] - 
      (32*I)*((-20*I)*e - (127*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
      (32*I)*e*(17*I + (77*I)*e + 8*e*Pi)*RATIO[x] - 80*e^2*RATIO[x^2]) + 
    Nf*((544*e^2)/3 - (1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      384*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 1, x]*(Nf*(-176*e^2 + (1376*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (464*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x] - 
      (64*e^2*RATIO[x^2])/3) + Nc*(16*e*(-58 + 9*e - (10*I)*e*Pi) - 
      (32*(-15*e + 199*e^2 - (39*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*I)*((12*I)*e + (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      (32*I)*((12*I)*e + (35*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) + 96*e*(3 + 11*e + (3*I)*e*Pi)*
       RATIO[x] + (160*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*(-176*e^2 + (1376*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (464*e^2)/(3*(-1 + RATIO[x])^2) - 
      128*e^2*RATIO[x] - (64*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(-58 + 9*e - (54*I)*e*Pi) - 
      (32*(-15*e + 199*e^2 + (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*((-12*I)*e - (39*I)*e^2 + 38*e^2*Pi)*RATIO[x^(-2)] + 
      (32*I)*((-12*I)*e - (35*I)*e^2 + 38*e^2*Pi)*RATIO[x^(-1)] + 
      (1424*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(9 + 33*e + (22*I)*e*Pi)*
       RATIO[x] + (160*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 1, x]*
   (Nf*((752*e^2)/3 - (1216*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (464*e^2)/(3*(-1 + RATIO[x])^2) + 96*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + Nc*(((32*I)/3)*e*(30*I + (139*I)*e + 18*e*Pi) + 
      (16*I)*e*(-4*I - (97*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*((6*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (1360*e^2)/(3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*
       (-12*I - (11*I)*e + 12*e*Pi)*RATIO[x] + (176*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((2176*e^2)/3 + (1088*e^2*RATIO[x^(-2)])/3 - 
      (1088*e^2*RATIO[x^(-1)])/3 - 288*e^2*RATIO[x]) + 
    Nc*(((-32*I)/3)*e*(-72*I - (446*I)*e + 165*e*Pi) + 
      (1760*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (64*(18*e + 185*e^2)*RATIO[x^(-2)])/3 + 
      (32*(36*e + 319*e^2)*RATIO[x^(-1)])/3 + 16*e*(24 + 143*e - (14*I)*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[0, 0, 1, 1, 0, x]*
   (Nf*(-224*e^2 + (896*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (352*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x] - 
      (64*e^2*RATIO[x^2])/3) + Nc*(32*e*(-14 + 43*e + (23*I)*e*Pi) - 
      (32*(-54*e + 104*e^2 + (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*((-3*I)*e - (35*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2 + (64*e*(-9 + 55*e - (33*I)*e*Pi)*RATIO[x])/
       3 + 64*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*(-224*e^2 + (896*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (352*e^2)/(3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x] - 
      (64*e^2*RATIO[x^2])/3) + Nc*(32*e*(-14 + 43*e + (17*I)*e*Pi) - 
      (32*(-54*e + 104*e^2 + (27*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*((-3*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2 + (32*e*(-18 + 110*e - (39*I)*e*Pi)*
        RATIO[x])/3 + 64*e^2*RATIO[x^2])) + G[1, 0, 0, 0, 1, x]*
   (Nf*((-704*e^2)/3 - (544*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (512*e^2*RATIO[x^(-2)])/3 + (512*e^2*RATIO[x^(-1)])/3 + 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + (224*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*((16*e*(-36 + 299*e + (36*I)*e*Pi))/3 + 
      ((16*I)/3)*((-108*I)*e - (97*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-18*I)*e + (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-48 + 55*e - (12*I)*e*Pi)*
        RATIO[x])/3 + (272*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((-704*e^2)/3 - (544*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (512*e^2*RATIO[x^(-2)])/3 + (512*e^2*RATIO[x^(-1)])/3 + 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + (224*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*((16*e*(-36 + 299*e + (222*I)*e*Pi))/3 - 
      ((16*I)/3)*((108*I)*e + (97*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-18*I)*e + (17*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-48 + 55*e - (42*I)*e*Pi)*
        RATIO[x])/3 + (272*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*((32*e*(18 - 263*e - (129*I)*e*Pi))/3 - 
      ((32*I)/3)*((18*I)*e + (22*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((18*I)*e + (181*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((18*I)*e + (217*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e*(12 - 22*e + (15*I)*e*Pi)*RATIO[x])/3 - (2176*e^2*RATIO[x^2])/
       3) + Nf*((2176*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1024*e^2*RATIO[x^(-2)])/3 - (1024*e^2*RATIO[x^(-1)])/3 + 
      64*e^2*RATIO[x] + (704*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nc*(16*e*(14 + 73*e - (40*I)*e*Pi) + 
      (32*I)*e*(-17*I - (21*I)*e + 8*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (96*I)*((4*I)*e + (13*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      (96*I)*((4*I)*e + (19*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2 + (16*e*(12 - 187*e - (54*I)*e*Pi)*RATIO[x])/
       3 - (2672*e^2*RATIO[x^2])/3) + 
    Nf*(16*e^2 - (416*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (416*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(96*e*(8 - 63*e + (11*I)*e*Pi) - 
      48*e*(16 - 153*e + (22*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (1296*e^2)/(-1 + RATIO[x])^2 + 16*e*(48 - 297*e - (34*I)*e*Pi)*
       RATIO[x] - 1296*e^2*RATIO[x^2]) + 
    Nf*(976*e^2 - (4288*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1360*e^2)/(3*(-1 + RATIO[x])^2) + (1568*e^2*RATIO[x])/3 + 
      (1360*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nf*((-368*e^2)/3 + (736*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (368*e^2)/(3*(-1 + RATIO[x])^2) - (544*e^2*RATIO[x])/3 - 
      (416*e^2*RATIO[x^2])/3) + Nc*((16*e*(90 + 203*e - (180*I)*e*Pi))/3 - 
      32*e*(15 + 31*e + (14*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (704*I)*e^2*Pi*RATIO[x^(-2)] + (704*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (784*e^2)/(3*(-1 + RATIO[x])^2) + 16*e*(-38 + 33*e + (32*I)*e*Pi)*
       RATIO[x] + 480*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 0, x]*
   (Nf*(-32*e^2 - (128*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-2)])/
       3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 192*e^2*RATIO[x] - 
      176*e^2*RATIO[x^2]) + Nc*(64*e*(-11 + 5*e + (4*I)*e*Pi) + 
      (32*(54*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/3)*((6*I)*e + (37*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((6*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(-3 + 176*e + (24*I)*e*Pi)*
        RATIO[x])/3 + (1616*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nf*(-112*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] - 
      (800*e^2*RATIO[x^2])/3) + Nc*(32*e^2*(1 - (30*I)*Pi) + 
      ((16*I)/3)*((67*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (384*I)*e^2*Pi*RATIO[x^(-2)] + (64*I)*((-11*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (80*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(-12 + 55*e + (93*I)*e*Pi)*RATIO[x])/3 + 768*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*(80*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
      (144*e^2)/(-1 + RATIO[x])^2 - (352*e^2*RATIO[x])/3 - 
      (1216*e^2*RATIO[x^2])/3) + Nc*(16*e*(18 - 59*e + (38*I)*e*Pi) - 
      (32*(27*e - 100*e^2 - (135*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (1024*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] - (1424*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-78 + 209*e - (54*I)*e*Pi)*RATIO[x])/3 + 1216*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, x]*
   (Nc*((-8*(48 - 12*e + 471*e^2 - (48*I)*e*Pi - (182*I)*e^2*Pi + 
         130*e^2*Pi^2))/3 + (8*(-282*e + 427*e^2 - (408*I)*e^2*Pi + 
         762*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-36 + 78*e + 643*e^2 + (36*I)*e*Pi - (132*I)*e^2*Pi + 93*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (16*(-36 + 114*e + 1021*e^2 + (36*I)*e*Pi - 
         (78*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(174*e - 109*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(198 + 749*e - (726*I)*e*Pi + 474*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*((8*e*(-6 + 77*e - (38*I)*e*Pi))/3 + ((32*I)/9)*
       ((-18*I)*e + (14*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + (224*e^2*RATIO[x^(-1)])/3 + 
      (8*(-54*e + 23*e^2 - (18*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(3 + 10*e - (11*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(6 + 43*e)*RATIO[x^2])/9)) + G[0, 1, 1, 1, x]*
   (Nc*((-8*(252 + 138*e - 532*e^2 + (108*I)*e*Pi + (648*I)*e^2*Pi + 
         507*e^2*Pi^2))/9 - (8*(12 + 198*e + 636*e^2 + (12*I)*e*Pi - 
         (120*I)*e^2*Pi + 143*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(144 + 1224*e + 6797*e^2 + (72*I)*e*Pi - (306*I)*e^2*Pi + 
         468*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(72 + 630*e + 3184*e^2 + (36*I)*e*Pi - (87*I)*e^2*Pi + 
         234*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*(54 + 363*e - 62*e^2 - (72*I)*e*Pi + 168*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(4 - 50*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((16*I)/9)*e*(30*I + (227*I)*e + 45*e*Pi) - 
      ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((-4*I)*e - (37*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-2*I)*e - (6*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*e*(-54 + e + (24*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 22*e + (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*
   (Nc*((-8*(-180 + 408*e + 1268*e^2 + (108*I)*e*Pi + (1068*I)*e^2*Pi + 
         525*e^2*Pi^2))/9 + (8*(-180 + 468*e + 220*e^2 - (180*I)*e*Pi + 
         (840*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((128*I)/3)*(-3*e*Pi + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 8*e^2*Pi)*
       RATIO[x^(-1)] + (64*(-21*e + 11*e^2 - (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-12 - 154*e + 206*e^2 + (60*I)*e*Pi - 
         (264*I)*e^2*Pi + 127*e^2*Pi^2)*RATIO[x])/3 + 
      (16*e*(-9 + 167*e - (12*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e*(84 + 323*e + (132*I)*e*Pi))/9 - 
      (16*(72*e + 133*e^2 + (72*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (512*e^2*RATIO[x^(-1)])/3 + (8*e*(20 + 13*e + (4*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(30 - 49*e + (60*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 71*e + (12*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*(Nf*(((8*I)/3)*e*(36*I + (253*I)*e + 64*e*Pi) - 
      ((16*I)/3)*((6*I)*e + (41*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-4*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((18*I)*e + (92*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
       (6*I + (22*I)*e + 27*e*Pi)*RATIO[x] - ((8*I)/3)*e^2*(-21*I + 4*Pi)*
       RATIO[x^2]) + 
    Nc*((-8*(12 - 138*e - 874*e^2 + (72*I)*e*Pi + (250*I)*e^2*Pi + 
         25*e^2*Pi^2))/3 - (8*(-12 + 66*e + 316*e^2 - (120*I)*e*Pi - 
         (288*I)*e^2*Pi + 219*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(208*e + 1239*e^2 - (24*I)*e*Pi - (230*I)*e^2*Pi + 122*e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (16*(234*e + 1418*e^2 - (36*I)*e*Pi + 
         (189*I)*e^2*Pi + 183*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*(-36 + 264*e + 763*e^2 + (36*I)*e*Pi - (198*I)*e^2*Pi + 
         360*e^2*Pi^2)*RATIO[x])/9 + (8*e*(4 + 55*e + (16*I)*e*Pi)*
        RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (Nf*((16*e*(21 + 142*e - (51*I)*e*Pi))/3 + 
      ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 54*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      64*(e + 4*e^2)*RATIO[x^(-2)] + ((64*I)/3)*((3*I)*e + (16*I)*e^2 + 
        10*e^2*Pi)*RATIO[x^(-1)] - (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 
         30*e^2*Pi))/(-1 + RATIO[x])^2 - ((32*I)/3)*e*
       (-3*I - (19*I)*e + 6*e*Pi)*RATIO[x] + 
      (16*e*(3 - 46*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-12 + 252*e + 1279*e^2 - (120*I)*e*Pi - (624*I)*e^2*Pi + 
         94*e^2*Pi^2))/3 + (8*(-60 - 26*e + 79*e^2 - (72*I)*e*Pi - 
         (358*I)*e^2*Pi + 334*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (64*(-9 - 3*e + 55*e^2 + (9*I)*e*Pi - (33*I)*e^2*Pi + 45*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (32*(-18 + 12*e + 83*e^2 + (18*I)*e*Pi + 
         (309*I)*e^2*Pi + 90*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*(2 + 11*e + (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*(-12 - 22*e - 343*e^2 + (72*I)*e*Pi - (44*I)*e^2*Pi + 97*e^2*Pi^2)*
        RATIO[x])/3 + (8*e*(-18 + 353*e - (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((-8*(-180 - 138*e + 166*e^2 + (36*I)*e*Pi - (942*I)*e^2*Pi + 
         879*e^2*Pi^2))/9 + (8*(-36 + 276*e + 1189*e^2 + (180*I)*e*Pi - 
         (678*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (132*I)*e^2*Pi + 
         213*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-36 - 168*e - 293*e^2 - (36*I)*e*Pi - (18*I)*e^2*Pi + 
         213*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(18 + 231*e - 205*e^2 - (90*I)*e*Pi - (198*I)*e^2*Pi + 57*e^2*Pi^2)*
        RATIO[x])/9 + (16*e*(-9 + 199*e + (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e*(6 + 67*e - (132*I)*e*Pi))/9 - 
      (16*(30*e + 77*e^2 - (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(e + 4*e^2)*RATIO[x^(-2)])/3 + ((32*I)/3)*((-2*I)*e + (5*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-1)] + (8*(6*e - 5*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(15 - 23*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 107*e - (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*(Nf*((16*e*(21 + 142*e + (53*I)*e*Pi))/3 - 
      (32*(-6*e + 25*e^2 - (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*((-3*I)*e - (12*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*((-3*I)*e - (16*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] - 
      (((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*e*(-3*I - (19*I)*e + 6*e*Pi)*RATIO[x] + 
      (16*e*(3 - 46*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-12 + 252*e + 1279*e^2 + (132*I)*e*Pi + (748*I)*e^2*Pi + 
         70*e^2*Pi^2))/3 + (8*(-60 - 26*e + 79*e^2 - (60*I)*e*Pi - 
         (290*I)*e^2*Pi + 94*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-18 - 6*e + 110*e^2 - (72*I)*e*Pi - (120*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (32*(-18 + 12*e + 83*e^2 - (72*I)*e*Pi - 
         (156*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*(-12 - 22*e - 343*e^2 - (120*I)*e*Pi - (88*I)*e^2*Pi + 109*e^2*Pi^2)*
        RATIO[x])/3 + (8*e*(-18 + 353*e - (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 0, x]*(Nf*(8*e*(4 - 41*e + (2*I)*e*Pi) + 
      ((32*I)/9)*((9*I)*e - (86*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((83*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(12 + 67*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-16*(-18 + 27*e - 506*e^2 + (48*I)*e*Pi + (264*I)*e^2*Pi + 
         141*e^2*Pi^2))/3 + (8*(-108 + 198*e - 2543*e^2 - (576*I)*e*Pi - 
         (402*I)*e^2*Pi + 558*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      32*((12*I)*e*Pi + (39*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)] + 
      (32*(-6*e - 134*e^2 + (36*I)*e*Pi + (159*I)*e^2*Pi + 12*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((8*I)/9)*((401*I)*e^2 + 30*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(36 - 396*e - 1519*e^2 + (72*I)*e*Pi + 
         (1254*I)*e^2*Pi + 576*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(-62 + 7*e + (340*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*((32*e*(-57 + 43*e + (36*I)*e*Pi))/9 - 
      (16*(-52*e + 65*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(-42*e + 109*e^2))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*e*(72*I + (23*I)*e + 30*e*Pi)*RATIO[x] + 
      (16*e*(-42 + 109*e + (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(72 - 780*e + 791*e^2 + (144*I)*e*Pi + (198*I)*e^2*Pi + 
         96*e^2*Pi^2))/9 + (32*(36 - 450*e + 587*e^2 + (72*I)*e*Pi + 
         (198*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (704*I)*e^2*Pi*RATIO[x^(-1)] - (16*(-120*e + 581*e^2))/
       (9*(-1 + RATIO[x])^2) - (16*(24 - 220*e + 4*e^2 - (72*I)*e*Pi + 
         (55*I)*e^2*Pi + 32*e^2*Pi^2)*RATIO[x])/3 + 
      (16*e*(120 - 581*e - (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*(Nf*((8*e*(84 + 323*e - (174*I)*e*Pi))/9 + 
      ((16*I)/9)*((72*I)*e + (133*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((64*I)/3)*((8*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*e*(20 + 13*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(30 - 49*e - (30*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 71*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-180 + 408*e + 1268*e^2 - (180*I)*e*Pi - (624*I)*e^2*Pi + 
         561*e^2*Pi^2))/9 + (8*(-180 + 468*e + 220*e^2 - (36*I)*e*Pi - 
         (558*I)*e^2*Pi + 777*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(-18*e - 175*e^2 + (6*I)*e*Pi - (32*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(-12 - 154*e + 206*e^2 - (132*I)*e*Pi + 
         (154*I)*e^2*Pi + 139*e^2*Pi^2)*RATIO[x])/3 + 
      (16*e*(-9 + 167*e + (423*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*(Nf*((8*e*(6 + 67*e + (48*I)*e*Pi))/9 - 
      (16*(30*e + 77*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*((-2*I)*e - (8*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-2*I)*e + (5*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (8*(6*e - 5*e^2 - (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(15 - 23*e + (36*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 107*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-180 - 138*e + 166*e^2 - (360*I)*e*Pi - (690*I)*e^2*Pi + 
         1293*e^2*Pi^2))/9 - (8*(36 - 276*e - 1189*e^2 - (216*I)*e*Pi - 
         (480*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-36 - 204*e - 842*e^2 - (144*I)*e*Pi - (381*I)*e^2*Pi + 
         429*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-36 - 168*e - 293*e^2 - (144*I)*e*Pi - (549*I)*e^2*Pi + 
         429*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (16*(18 + 231*e - 205*e^2 - (54*I)*e*Pi + (660*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x])/9 + (16*e*(-9 + 199*e - (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*(Nf*(((8*I)/3)*e*(42*I + (85*I)*e + 30*e*Pi) - 
      (16*(12*e + 275*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*((2*I)*e + (8*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((6*I)*e + (11*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (16*(3*e + 68*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((112*I)/9)*e^2*(13*I + 12*Pi)*RATIO[x] + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-12 - 66*e + 62*e^2 - (96*I)*e*Pi - (15*I)*e^2*Pi + 
         93*e^2*Pi^2))/3 + (16*(-108 + 39*e + 1475*e^2 + (93*I)*e^2*Pi + 
         243*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(36 + 264*e + 1400*e^2 - (144*I)*e*Pi - (615*I)*e^2*Pi + 
         18*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(36 + 300*e + 2057*e^2 - (144*I)*e*Pi - (519*I)*e^2*Pi + 
         18*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e*(44 + 241*e + (36*I)*Pi + (440*I)*e*Pi + 154*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nc*((8*(-84 - 300*e - 1554*e^2 - (180*I)*e*Pi - (424*I)*e^2*Pi + 
         155*e^2*Pi^2))/3 - (8*(-36 + 66*e + 128*e^2 - (180*I)*e*Pi + 
         (26*I)*e^2*Pi + 211*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(36 + 207*e + 689*e^2 - (396*I)*e^2*Pi + 42*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(72 + 510*e + 2339*e^2 + (708*I)*e^2*Pi + 
         84*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((16*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*(36 + 660*e + 3697*e^2 - (144*I)*e*Pi + 
         (924*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(36 + 685*e + (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e*(24 + 144*e + (41*I)*e*Pi))/3 + 
      ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((-7*I)*e - (28*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-54*I)*e - (287*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*
       (-6*I - (31*I)*e + 6*e*Pi)*RATIO[x] - ((16*I)/9)*e*
       (-6*I - (103*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*(Nf*((32*e*(3 - 244*e - (72*I)*e*Pi))/9 - 
      (64*(3*e - 118*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((512*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((512*I)/3)*((-2*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - (32*(-3*e + 40*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(14 + 119*e + (8*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(27 + 64*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-18 + 60*e - 2477*e^2 - (198*I)*e*Pi - (990*I)*e^2*Pi + 
         75*e^2*Pi^2))/9 + (16*(-6 + 4*e - 863*e^2 + (6*I)*e*Pi + 
         (62*I)*e^2*Pi + 85*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*((18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(-18*e + 77*e^2 + (18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (32*(-3*e + 194*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*(54 - 297*e - 1702*e^2 - (198*I)*e*Pi - 
         (132*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x])/9 + 
      ((16*I)/3)*e*(29*I + (59*I)*e + 49*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*(Nf*(((-16*I)/9)*e*(-120*I - (869*I)*e + 48*e*Pi) - 
      ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-20*I)*e - (137*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] + 
      ((160*I)/3)*((-2*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(7 + 66*e + (8*I)*e*Pi)*RATIO[x])/3 + 
      (16*e^2*(226 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*((8*(144 + 1464*e + 10141*e^2 + (576*I)*e*Pi + (348*I)*e^2*Pi + 
         108*e^2*Pi^2))/9 + ((16*I)/3)*(-96*e*Pi + 77*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*(72 + 1260*e + 8857*e^2 - (966*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(36 + 540*e + 5477*e^2 - (117*I)*e^2*Pi + 27*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (16*(36 + 297*e + 2864*e^2 - (54*I)*e*Pi + 
         (594*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (806*I)*e + 57*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*
   (Nc*((8*(-84 - 300*e - 1554*e^2 - (156*I)*e*Pi + (358*I)*e^2*Pi + 
         191*e^2*Pi^2))/3 - (8*(-36 + 66*e + 128*e^2 - (108*I)*e*Pi - 
         (52*I)*e^2*Pi + 103*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(-36 - 207*e - 689*e^2 - (36*I)*e*Pi - (219*I)*e^2*Pi + 
         66*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-72 - 510*e - 2339*e^2 - (72*I)*e*Pi + (234*I)*e^2*Pi + 
         132*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(-36 - 660*e - 3697*e^2 + (72*I)*e*Pi - 
         (1254*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(36 + 685*e + (552*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((128*e*(3 + 18*e - (4*I)*e*Pi))/3 - ((16*I)/3)*
       ((6*I)*e + (7*I)*e^2 + 8*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((7*I)*e + (28*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((54*I)*e + (287*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*
       (-6*I - (31*I)*e + 11*e*Pi)*RATIO[x] - ((16*I)/9)*e*
       (-6*I - (103*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*
   (Nf*((8*(144 + 1446*e + 9127*e^2 + (270*I)*e^2*Pi + 498*e^2*Pi^2))/27 + 
      ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*(36 + 333*e + 1949*e^2 + (18*I)*e*Pi - (63*I)*e^2*Pi + 
         117*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(36 + 486*e + 3302*e^2 + (54*I)*e*Pi + (123*I)*e^2*Pi + 
         147*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(6 + 104*e + 705*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[x])/9 - ((8*I)/27)*e*(-444*I - (1819*I)*e + 36*Pi + 150*e*Pi)*
       RATIO[x^2]) + Nc*((4*e*(3048 + 10229*e + (144*I)*Pi + (534*I)*e*Pi + 
         60*e*Pi^2)*RATIO[x^2])/27 + ((8*I)/27)*RATIO[x^(-1)]*
       (-612*I - (9630*I)*e - (66928*I)*e^2 - 486*e*Pi - 6585*e^2*Pi - 
        (180*I)*e*Pi^2 - (561*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
        (144*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^(-2)]*
       (-720*I - (7047*I)*e - (42175*I)*e^2 - 1098*e*Pi - 8343*e^2*Pi - 
        (180*I)*e*Pi^2 - (1059*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
        (144*I)*e^2*Zeta[3]) - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
       (-36*Pi + 66*e*Pi + 128*e^2*Pi + 15*e^2*Pi^3 + (264*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*(1584*I + (16518*I)*e + (116537*I)*e^2 - 648*Pi + 216*e*Pi - 
        162*e^2*Pi + (720*I)*e*Pi^2 + (5244*I)*e^2*Pi^2 + 54*e^2*Pi^3 + 
        (5328*I)*e^2*Zeta[3]) + (8*RATIO[x]*(66 + 1468*e + 10000*e^2 - 
         (36*I)*Pi + (198*I)*e*Pi + (905*I)*e^2*Pi + 120*e*Pi^2 + 
         506*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 924*e^2*Zeta[3]))/9)) + 
  G[1, 1, 0, x]*
   (Nf*((8*(-36 - 231*e - 1077*e^2 - (42*I)*e*Pi + (167*I)*e^2*Pi + 
         300*e^2*Pi^2))/9 - (8*(36 + 42*e + 253*e^2 + (72*I)*e*Pi + 
         (1668*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*(-36 - 144*e - 563*e^2 - (54*I)*e*Pi - (216*I)*e^2*Pi + 
         207*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(-36 - 216*e - 1157*e^2 - (18*I)*e*Pi + (231*I)*e^2*Pi + 
         213*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-36 - 360*e - 2762*e^2 + (108*I)*e*Pi + (882*I)*e^2*Pi + 
         63*e^2*Pi^2)*RATIO[x])/27 + 
      (4*e*(498 + 1963*e - (288*I)*Pi + (294*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(570 + 1882*e - (312*I)*Pi + 
         (344*I)*e*Pi + 247*e*Pi^2)*RATIO[x^2])/9 + 
      (4*RATIO[x]*(-396 - 6078*e - 39584*e^2 + (216*I)*Pi + (1188*I)*e*Pi + 
         (3276*I)*e^2*Pi + 648*e*Pi^2 + 957*e^2*Pi^2 + (792*I)*e^2*Pi^3 - 
         2160*e^2*Zeta[3]))/27 - ((8*I)/27)*RATIO[x^(-2)]*
       (396*I + (1512*I)*e + (5437*I)*e^2 + 216*Pi + 1854*e*Pi + 
        9102*e^2*Pi + (18*I)*e*Pi^2 + (1788*I)*e^2*Pi^2 + 270*e^2*Pi^3 + 
        (2736*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^(-1)]*
       (396*I + (2520*I)*e + (14707*I)*e^2 + 216*Pi + 2142*e*Pi + 
        13515*e^2*Pi + (18*I)*e*Pi^2 + (2550*I)*e^2*Pi^2 + 270*e^2*Pi^3 + 
        (2736*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 648*Pi + 468*e*Pi + 
        17736*e^2*Pi - (360*I)*e*Pi^2 - (663*I)*e^2*Pi^2 + 1278*e^2*Pi^3 - 
        (6552*I)*e^2*Zeta[3]) + (4*(396 + 2550*e + 13158*e^2 - (72*I)*Pi + 
         (12*I)*e*Pi - (4492*I)*e^2*Pi - 96*e*Pi^2 - 2523*e^2*Pi^2 - 
         (786*I)*e^2*Pi^3 + 1464*e^2*Zeta[3]))/9)) + 
  G[0, 0, 0, x]*
   (Nf*((4*(72 - 1068*e - 8197*e^2 - (396*I)*e*Pi + (1590*I)*e^2*Pi + 
         1143*e^2*Pi^2))/27 - (16*(18 - 429*e - 2965*e^2 - (108*I)*e*Pi + 
         (360*I)*e^2*Pi + 450*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((512*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (4*(-216*e - 837*e^2 - (12*I)*e*Pi + (142*I)*e^2*Pi + 219*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*(36 - 210*e - 3419*e^2 - (72*I)*e*Pi - 
         (564*I)*e^2*Pi + 243*e^2*Pi^2)*RATIO[x])/27 + 
      (4*e*(-72 - 279*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((32*((18*I)*e*Pi + (175*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (4*(-2328*e - 7568*e^2 - (108*I)*e*Pi + 
         (2004*I)*e^2*Pi + 1911*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(-2328 - 7568*e - (1008*I)*Pi + (528*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*(-132 + 2668*e + 20440*e^2 + 
         (72*I)*Pi + (996*I)*e*Pi - (2572*I)*e^2*Pi + 408*e*Pi^2 - 
         2803*e^2*Pi^2 + (246*I)*e^2*Pi^3 + 1032*e^2*Zeta[3]))/9 + 
      (8*(-198 + 3162*e + 24356*e^2 + (108*I)*Pi + (1116*I)*e*Pi - 
         (6276*I)*e^2*Pi + 612*e*Pi^2 - 3519*e^2*Pi^2 + (369*I)*e^2*Pi^3 + 
         1548*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-396 + 3348*e + 46184*e^2 - 
         (1080*I)*Pi + (792*I)*e*Pi + (2376*I)*e^2*Pi + 1224*e*Pi^2 - 
         2607*e^2*Pi^2 + (1746*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/27)) + 
  G[1, 0, 0, x]*
   (Nf*((4*e*(396 + 2491*e + (240*I)*Pi + (460*I)*e*Pi + 5*e*Pi^2))/9 + 
      (8*(-216*e - 1187*e^2 + (24*I)*e*Pi + (464*I)*e^2*Pi + 90*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (64*((3*I)*e*Pi + (12*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (64*(9*e + 72*e^2 + (9*I)*e*Pi + (18*I)*e^2*Pi + 
         4*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(-108*e - 339*e^2 + (194*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*(36 + 294*e + 1387*e^2 - (714*I)*e^2*Pi + 
         114*e^2*Pi^2)*RATIO[x])/27 - 
      (8*e*(18 + 48*e - (48*I)*Pi + (20*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*(((-16*I)/9)*(36*Pi + 12*e*Pi - 220*e^2*Pi - (18*I)*e*Pi^2 - 
        (27*I)*e^2*Pi^2 + 48*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)/9)*(36*I + (12*I)*e - (970*I)*e^2 + 36*Pi + 12*e*Pi - 
        652*e^2*Pi - (18*I)*e*Pi^2 + (23*I)*e^2*Pi^2 + 48*e^2*Pi^3)*
       RATIO[x^(-1)] + (4*(-144*e - 435*e^2 + (254*I)*e^2*Pi + 57*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(372 + 1063*e - (936*I)*Pi + 
         (882*I)*e*Pi + 414*e*Pi^2)*RATIO[x^2])/27 + 
      (8*RATIO[x]*(198 + 2268*e + 9959*e^2 + (432*I)*Pi - (69*I)*e^2*Pi - 
         342*e*Pi^2 - 99*e^2*Pi^2 - (675*I)*e^2*Pi^3 - 1116*e^2*Zeta[3]))/
       27 - (4*RATIO[(1 - x)^(-1)]*(-2484*e - 14860*e^2 + (264*I)*e*Pi + 
         (5222*I)*e^2*Pi + 468*e*Pi^2 + 639*e^2*Pi^2 + (36*I)*e^2*Pi^3 + 
         4320*e^2*Zeta[3]))/9 + (4*(72 - 2064*e - 14739*e^2 - (288*I)*Pi - 
         (1464*I)*e*Pi - (1594*I)*e^2*Pi + 324*e*Pi^2 - 68*e^2*Pi^2 - 
         (348*I)*e^2*Pi^3 + 4320*e^2*Zeta[3]))/9)) + 
  G[1, 0, 1, x]*
   (Nf*((8*(-36 - 231*e - 1077*e^2 - (42*I)*e*Pi - (349*I)*e^2*Pi + 
         174*e^2*Pi^2))/9 + (8*(-36 - 42*e - 253*e^2 + (72*I)*e*Pi + 
         (294*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*(-36 - 144*e - 563*e^2 + (81*I)*e^2*Pi + 99*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*(-36 - 216*e - 1157*e^2 - (72*I)*e*Pi - 
         (408*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-36 - 360*e - 2762*e^2 + (72*I)*e*Pi + (168*I)*e^2*Pi + 
         69*e^2*Pi^2)*RATIO[x])/27 - 
      (4*e*(-498 - 1963*e - (72*I)*Pi - (126*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((8*e*Pi*(2*I + (11*I)*e + 11*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-570 - 1882*e - (48*I)*Pi - (128*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9 + (4*(396 + 2550*e + 13158*e^2 + (288*I)*Pi + (336*I)*e*Pi + 
         (3146*I)*e^2*Pi - 168*e*Pi^2 - 1353*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 
         6312*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 864*Pi - 468*e*Pi - 1926*e^2*Pi - 
        (1008*I)*e*Pi^2 - (825*I)*e^2*Pi^2 + 2646*e^2*Pi^3 - 
        (2232*I)*e^2*Zeta[3]) - ((8*I)/27)*RATIO[x^(-1)]*
       (-396*I - (2520*I)*e - (14707*I)*e^2 - 72*e*Pi - 1668*e^2*Pi - 
        (126*I)*e*Pi^2 - (1848*I)*e^2*Pi^2 + 864*e^2*Pi^3 + 
        (4176*I)*e^2*Zeta[3]) + ((8*I)/27)*RATIO[x^(-2)]*
       (-396*I - (1512*I)*e - (5437*I)*e^2 - 972*e*Pi - 6399*e^2*Pi - 
        (126*I)*e*Pi^2 - (2040*I)*e^2*Pi^2 + 864*e^2*Pi^3 + 
        (4176*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-396 - 6078*e - 39584*e^2 - 
         (3816*I)*e^2*Pi - 216*e*Pi^2 + 1155*e^2*Pi^2 - (1602*I)*e^2*Pi^3 + 
         6696*e^2*Zeta[3]))/27)) + G[0, 1, 1, x]*
   (Nf*((8*(36 + 294*e + 688*e^2 - (54*I)*e*Pi - (513*I)*e^2*Pi + 
         162*e^2*Pi^2))/27 - (8*(36 + 222*e + 601*e^2 - (36*I)*e*Pi - 
         (240*I)*e^2*Pi + 483*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (16*(6*e + 44*e^2 - (9*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(3*e + 24*e^2 - (27*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 31*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(12 + 28*e - 22*e^2 - (12*I)*e*Pi - (14*I)*e^2*Pi + 79*e^2*Pi^2)*
        RATIO[x])/9 + (4*e*(132 + 839*e - (54*I)*e*Pi + 21*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((-8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-348 - 1598*e - (72*I)*Pi - 
         (180*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/27 + 
      (4*RATIO[x]*(-132 - 236*e + 470*e^2 + (144*I)*Pi - (132*I)*e*Pi - 
         (704*I)*e^2*Pi - 420*e*Pi^2 - 759*e^2*Pi^2 - (372*I)*e^2*Pi^3 - 
         1992*e^2*Zeta[3]))/9 + ((8*I)/3)*RATIO[x^(-2)]*
       (-72*I - (474*I)*e - (2476*I)*e^2 - 108*e*Pi - 711*e^2*Pi - 
        (72*I)*e*Pi^2 - (336*I)*e^2*Pi^2 + 32*e^2*Pi^3 - 
        (432*I)*e^2*Zeta[3]) - ((16*I)/9)*RATIO[x^(-1)]*
       (-108*I - (717*I)*e - (3612*I)*e^2 - 180*e*Pi - 1323*e^2*Pi - 
        (108*I)*e*Pi^2 - (544*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
        (648*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-396*I - (1848*I)*e - (4958*I)*e^2 - 432*Pi - 720*e*Pi + 186*e^2*Pi - 
        (1152*I)*e*Pi^2 - (4443*I)*e^2*Pi^2 + 2088*e^2*Pi^3 - 
        (8352*I)*e^2*Zeta[3]) + (4*(-180 - 1182*e + 3418*e^2 + (432*I)*Pi + 
         (324*I)*e*Pi + (1260*I)*e^2*Pi + 1440*e*Pi^2 + 1917*e^2*Pi^2 - 
         (936*I)*e^2*Pi^3 + 7200*e^2*Zeta[3]))/27)) + 
  G[0, 1, 0, x]*
   (Nf*((4*e*(-174 - 1129*e + (48*I)*Pi - (1036*I)*e*Pi + 79*e*Pi^2))/9 - 
      (8*(-174*e - 739*e^2 + (216*I)*e*Pi - (1074*I)*e^2*Pi + 408*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*((2*I)*e*Pi + (8*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (32*(18*e + 138*e^2 + (6*I)*e*Pi + (75*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-42*e - 107*e^2 - (672*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (8*(-36 + 162*e + 1789*e^2 + (180*I)*e*Pi + 
         (696*I)*e^2*Pi + 42*e^2*Pi^2)*RATIO[x])/27 - 
      (8*e*(-129 - 418*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27) + Nc*(((16*I)/9)*(36*Pi + 204*e*Pi + 842*e^2*Pi - (54*I)*e*Pi^2 - 
        (132*I)*e^2*Pi^2 + 99*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((16*I)/9)*(-36*I - (336*I)*e - (2324*I)*e^2 + 36*Pi + 276*e*Pi + 
        1769*e^2*Pi - (54*I)*e*Pi^2 - (64*I)*e^2*Pi^2 + 99*e^2*Pi^3)*
       RATIO[x^(-1)] - (4*(-66*e - 133*e^2 - (2556*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(-330 - 995*e - (336*I)*Pi + (226*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9 + (8*RATIO[x]*(198 - 957*e - 12086*e^2 - (990*I)*e*Pi - 
         (2721*I)*e^2*Pi - 594*e*Pi^2 - 858*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 
         648*e^2*Zeta[3]))/27 + (4*(72 + 1188*e + 7895*e^2 + (144*I)*Pi + 
         (240*I)*e*Pi + (8416*I)*e^2*Pi + 636*e*Pi^2 + 182*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 + 3144*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(1722*e + 7606*e^2 - (432*I)*Pi - 
         (2376*I)*e*Pi + (12492*I)*e^2*Pi + 612*e*Pi^2 - 2517*e^2*Pi^2 - 
         (1818*I)*e^2*Pi^3 + 9432*e^2*Zeta[3]))/27)) + 
  G[0, 0, 1, x]*
   (Nf*((4*e*(-174 - 1129*e + (96*I)*Pi + (676*I)*e*Pi + 195*e*Pi^2))/9 - 
      (8*(-174*e - 739*e^2 + (144*I)*e*Pi + (462*I)*e^2*Pi + 486*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*((-3*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (32*(-6*e - 46*e^2 - (3*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(-42*e - 107*e^2 + (228*I)*e^2*Pi + 
         531*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*(-36 + 162*e + 1789*e^2 + (144*I)*e*Pi + (234*I)*e^2*Pi + 
         66*e^2*Pi^2)*RATIO[x])/27 + 
      (8*e*(129 + 418*e + (114*I)*e*Pi + 24*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((-16*I)/9)*(36*Pi - 78*e*Pi - 643*e^2*Pi - (18*I)*e*Pi^2 - 
        (210*I)*e^2*Pi^2 + 69*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)/9)*(36*I + (336*I)*e + (2324*I)*e^2 + 36*Pi - 78*e*Pi - 
        643*e^2*Pi - (18*I)*e*Pi^2 - (360*I)*e^2*Pi^2 + 69*e^2*Pi^3)*
       RATIO[x^(-1)] - (4*(-66*e - 133*e^2 - (72*I)*e*Pi - (30*I)*e^2*Pi + 
         1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(330 + 995*e - (24*I)*Pi - (10*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/
       9 + (8*RATIO[x]*(198 - 957*e - 12086*e^2 - (108*I)*Pi - (396*I)*e*Pi + 
         (213*I)*e^2*Pi + 378*e*Pi^2 - 1254*e^2*Pi^2 + (1035*I)*e^2*Pi^3 - 
         3132*e^2*Zeta[3]))/27 + (4*(72 + 1188*e + 7895*e^2 - (360*I)*Pi - 
         (456*I)*e*Pi - (2686*I)*e^2*Pi + 672*e*Pi^2 - 1536*e^2*Pi^2 - 
         (210*I)*e^2*Pi^3 + 5664*e^2*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(1722*e + 7606*e^2 - (216*I)*Pi - (648*I)*e*Pi + 
         (486*I)*e^2*Pi + 2448*e*Pi^2 - 3759*e^2*Pi^2 + (1026*I)*e^2*Pi^3 + 
         16992*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + 
         (214*I)*e^2*Pi + 794*e^2*Pi^2 + (402*I)*e^2*Pi^3 - 
         1656*e^2*Zeta[3]))/27 - (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/9)*RATIO[x^(-2)]*(-36*I - (264*I)*e - 
        (1436*I)*e^2 - 54*e*Pi - 396*e^2*Pi - (36*I)*e*Pi^2 - 
        (195*I)*e^2*Pi^2 + 16*e^2*Pi^3 - (216*I)*e^2*Zeta[3]) - 
      ((2*I)/27)*(-1008*I - (7866*I)*e - (40487*I)*e^2 - 144*Pi - 996*e*Pi - 
        7852*e^2*Pi - (912*I)*e*Pi^2 - (5654*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
        (7128*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (42*I)*e*Pi + (253*I)*e^2*Pi - 93*e^2*Pi^2 + 
         (51*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(108 + 861*e + 4796*e^2 - (48*I)*e*Pi + (254*I)*e^2*Pi + 
         72*e*Pi^2 + 445*e^2*Pi^2 + (147*I)*e^2*Pi^3 + 432*e^2*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(90 + 720*e + 4085*e^2 - (90*I)*e*Pi - 
         (705*I)*e^2*Pi + 66*e*Pi^2 + 401*e^2*Pi^2 + 972*e^2*Zeta[3]))/27) + 
    Nc*((((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 30*e*Pi^2 - 1484*e^2*Pi^2 - (585*I)*e^2*Pi^3 + 
         2820*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        ((-1980*I)*Pi - (3840*I)*e*Pi - (9310*I)*e^2*Pi + 2610*e^2*Pi^2 + 
         (360*I)*e*Pi^3 - (3615*I)*e^2*Pi^3 + 954*e^2*Pi^4 + 6480*e*Zeta[3] - 
         7020*e^2*Zeta[3] - (6840*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x]*(8100 + 61620*e + 347840*e^2 + (2550*I)*e*Pi + 
         (21160*I)*e^2*Pi + 1080*Pi^2 + 5610*e*Pi^2 + 34265*e^2*Pi^2 + 
         (2160*I)*e*Pi^3 + (11385*I)*e^2*Pi^3 + 576*e^2*Pi^4 + 
         9720*e*Zeta[3] + 21120*e^2*Zeta[3] + (66240*I)*e^2*Pi*Zeta[3]))/
       135 - (4*(-14670 - 133380*e - 783350*e^2 + (1980*I)*Pi + 
         (15000*I)*e*Pi + (118555*I)*e^2*Pi - 1800*Pi^2 - 12990*e*Pi^2 - 
         70295*e^2*Pi^2 - (5760*I)*e*Pi^3 - (5115*I)*e^2*Pi^3 + 
         1527*e^2*Pi^4 + 720*e*Zeta[3] - 68760*e^2*Zeta[3] - 
         (104040*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(-39240 - 316800*e - 1809860*e^2 + (4320*I)*Pi + 
         (63720*I)*e*Pi + (410820*I)*e^2*Pi - 1800*Pi^2 - 9900*e*Pi^2 - 
         75360*e^2*Pi^2 - (5400*I)*e*Pi^3 - (13140*I)*e^2*Pi^3 + 
         2481*e^2*Pi^4 + 7200*e*Zeta[3] + 49920*e^2*Zeta[3] - 
         (110880*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*(-22680 - 170640*e - 942480*e^2 + (6480*I)*Pi + 
         (65340*I)*e*Pi + (393480*I)*e^2*Pi - 1800*Pi^2 - 12300*e*Pi^2 - 
         75670*e^2*Pi^2 - (5400*I)*e*Pi^3 - (25980*I)*e^2*Pi^3 + 
         2481*e^2*Pi^4 + 7200*e*Zeta[3] + 174480*e^2*Zeta[3] - 
         (110880*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 0, x]*(Nf*((64*((3*I)*e*Pi + (23*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/
       3 + (2*(864 + 6066*e + 29193*e^2 + (144*I)*Pi - (1596*I)*e*Pi - 
         (11420*I)*e^2*Pi - 684*e*Pi^2 - 270*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
         7632*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (648 + 4140*e + 20115*e^2 + (72*I)*Pi - (840*I)*e*Pi - 
         (5250*I)*e^2*Pi - 492*e*Pi^2 + 166*e^2*Pi^2 - (132*I)*e^2*Pi^3 - 
         6192*e^2*Zeta[3]))/27 + (2*(432 + 1782*e + 6645*e^2 - (516*I)*e*Pi - 
         (1672*I)*e^2*Pi - 300*e*Pi^2 + 362*e^2*Pi^2 - (156*I)*e^2*Pi^3 - 
         4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + (214*I)*e^2*Pi + 
         60*e*Pi^2 + 482*e^2*Pi^2 + (606*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/
       27 + (8*RATIO[x]*(108 + 1179*e + 6735*e^2 + (132*I)*e*Pi + 
         (632*I)*e^2*Pi - 96*e*Pi^2 + 67*e^2*Pi^2 - (21*I)*e^2*Pi^3 - 
         720*e^2*Zeta[3]))/27) + 
    Nc*(((-16*I)/9)*(36*Pi + 336*e*Pi + 2324*e^2*Pi - (18*I)*e*Pi^2 - 
        (189*I)*e^2*Pi^2 + 48*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*(-702 - 2358*e - 7908*e^2 + (990*I)*e*Pi + (2985*I)*e^2*Pi + 
         420*e*Pi^2 - 1184*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 7176*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - 
         (66*I)*e*Pi - (133*I)*e^2*Pi - 120*e*Pi^2 - 926*e^2*Pi^2 - 
         (843*I)*e^2*Pi^3 + 7176*e^2*Zeta[3]))/27 + 
      (2*RATIO[(1 - x)^(-1)]*(30240 + 195720*e + 990140*e^2 + (3960*I)*Pi - 
         (38940*I)*e*Pi - (301420*I)*e^2*Pi + 4320*Pi^2 - 24900*e*Pi^2 + 
         10610*e^2*Pi^2 + (1080*I)*e*Pi^3 - (10380*I)*e^2*Pi^3 + 
         63*e^2*Pi^4 + 47520*e*Zeta[3] - 251760*e^2*Zeta[3] - 
         (71280*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*(25380 + 169620*e + 766640*e^2 + (1800*I)*Pi - (50280*I)*e*Pi - 
         (388330*I)*e^2*Pi + 4320*Pi^2 - 21780*e*Pi^2 - 12510*e^2*Pi^2 + 
         (1080*I)*e*Pi^3 - (11700*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 
         47520*e*Zeta[3] - 180000*e^2*Zeta[3] - (71280*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x]*(16200 + 148560*e + 831980*e^2 + (15900*I)*e*Pi + 
         (73400*I)*e^2*Pi + 4320*Pi^2 - 12540*e*Pi^2 + 3130*e^2*Pi^2 + 
         (5040*I)*e*Pi^3 - (2310*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 
         47520*e*Zeta[3] - 108240*e^2*Zeta[3] + (178560*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 0, x]*
   (Nf*(((-16*I)/27)*(36*Pi + 144*e*Pi + 563*e^2*Pi - (18*I)*e*Pi^2 - 
        (72*I)*e^2*Pi^2 + 45*e^2*Pi^3)*RATIO[x^(-2)] + 
      (4*(72 + 582*e + 3723*e^2 - (288*I)*Pi - (138*I)*e*Pi + 
         (2047*I)*e^2*Pi - 102*e*Pi^2 - 2531*e^2*Pi^2 - (9*I)*e^2*Pi^3 - 
         480*e^2*Zeta[3]))/27 + ((16*I)/27)*RATIO[x^(-1)]*
       (36*I + (288*I)*e + (1679*I)*e^2 + 36*Pi + 36*e*Pi - 283*e^2*Pi - 
        (30*I)*e*Pi^2 - (320*I)*e^2*Pi^2 + 51*e^2*Pi^3 - 
        (144*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*(-174*e - 1345*e^2 + 
         (1296*I)*e*Pi + (7152*I)*e^2*Pi + 102*e*Pi^2 - 1559*e^2*Pi^2 + 
         (420*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/27 + 
      (4*((324*I)*e*Pi + (1017*I)*e^2*Pi + 36*e*Pi^2 - 229*e^2*Pi^2 + 
         (57*I)*e^2*Pi^3 + 432*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-216 - 2040*e - 11531*e^2 - (264*I)*e*Pi - 
         (1234*I)*e^2*Pi + 156*e*Pi^2 + 1057*e^2*Pi^2 + (294*I)*e^2*Pi^3 + 
         1296*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - 
         (84*I)*e*Pi - (214*I)*e^2*Pi - 96*e*Pi^2 + 796*e^2*Pi^2 - 
         (30*I)*e^2*Pi^3 + 2664*e^2*Zeta[3]))/27) + 
    Nc*((4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + 
         (133*I)*e^2*Pi + 174*e*Pi^2 - 1531*e^2*Pi^2 + (231*I)*e^2*Pi^3 - 
         4116*e^2*Zeta[3]))/27 + (4*((-432*I)*e*Pi - (1305*I)*e^2*Pi - 
         12*e*Pi^2 + 435*e^2*Pi^2 - (17*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^(-2)]*((396*I)*Pi + (1512*I)*e*Pi + 
         (5437*I)*e^2*Pi - 450*e*Pi^2 - 2376*e^2*Pi^2 + (18*I)*e*Pi^3 - 
         (408*I)*e^2*Pi^3 + 135*e^2*Pi^4 - (1152*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(-828 - 6264*e - 36133*e^2 + (396*I)*Pi + 
         (540*I)*e*Pi - (4445*I)*e^2*Pi - 444*e*Pi^2 - 647*e^2*Pi^2 + 
         (18*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 135*e^2*Pi^4 - 1152*e^2*Zeta[3] - 
         (1152*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x]*(6480 + 54360*e + 305532*e^2 + (6360*I)*e*Pi + 
         (29336*I)*e^2*Pi + 432*Pi^2 - 2640*e*Pi^2 - 29180*e^2*Pi^2 + 
         (648*I)*e*Pi^3 - (6468*I)*e^2*Pi^3 + 603*e^2*Pi^4 + 
         10368*e*Zeta[3] - 36960*e^2*Zeta[3] + (49824*I)*e^2*Pi*Zeta[3]))/
       27 + (-16560 - 150720*e - 1008700*e^2 + (31680*I)*Pi + (1320*I)*e*Pi - 
        (386300*I)*e^2*Pi + 7620*e*Pi^2 + 231460*e^2*Pi^2 + 
        (11880*I)*e*Pi^3 + (2520*I)*e^2*Pi^3 + 5661*e^2*Pi^4 + 
        14400*e*Zeta[3] + 24000*e^2*Zeta[3] + (158400*I)*e^2*Pi*Zeta[3])/
       135 - (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 - (149040*I)*e*Pi - 
         (891720*I)*e^2*Pi - 4740*e*Pi^2 + 171980*e^2*Pi^2 + 
         (10440*I)*e*Pi^3 - (34380*I)*e^2*Pi^3 - 5139*e^2*Pi^4 + 
         14400*e*Zeta[3] + 25440*e^2*Zeta[3] + (250560*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, 1, x]*
   (Nf*(((16*I)/9)*(-18*e*Pi - 132*e^2*Pi - (6*I)*e*Pi^2 - (42*I)*e^2*Pi^2 + 
        13*e^2*Pi^3)*RATIO[x^(-2)] + 
      (4*((-42*I)*e*Pi - (107*I)*e^2*Pi - 48*e*Pi^2 + 98*e^2*Pi^2 + 
         (39*I)*e^2*Pi^3 - 432*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-216 - 2040*e - 11531*e^2 + (96*I)*e*Pi - (538*I)*e^2*Pi - 
         144*e*Pi^2 + 367*e^2*Pi^2 - (186*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*((-174*I)*e - (1345*I)*e^2 - 12*e*Pi + 
        752*e^2*Pi - (234*I)*e*Pi^2 - (413*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (120*I)*e^2*Zeta[3]) - ((16*I)/27)*RATIO[x^(-1)]*
       (-36*I - (288*I)*e - (1679*I)*e^2 - 54*e*Pi - 396*e^2*Pi - 
        (18*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 33*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      (4*(72 + 582*e + 3723*e^2 + (126*I)*e*Pi - (975*I)*e^2*Pi - 42*e*Pi^2 - 
         367*e^2*Pi^2 + (201*I)*e^2*Pi^3 + 888*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - (84*I)*e*Pi - 
         (214*I)*e^2*Pi + 784*e^2*Pi^2 - (618*I)*e^2*Pi^3 + 
         4392*e^2*Zeta[3]))/27) + 
    Nc*((4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + 
         (133*I)*e^2*Pi + 30*e*Pi^2 - 1369*e^2*Pi^2 + (1017*I)*e^2*Pi^3 - 
         6132*e^2*Zeta[3]))/27 + (4*((66*I)*e*Pi + (133*I)*e^2*Pi + 
         144*e*Pi^2 - 252*e^2*Pi^2 - (63*I)*e^2*Pi^3 + 936*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x^(-2)]*((216*I)*Pi + 
         (1422*I)*e*Pi + (7428*I)*e^2*Pi - 72*Pi^2 - 450*e*Pi^2 - 
         2332*e^2*Pi^2 - (156*I)*e*Pi^3 - (651*I)*e^2*Pi^3 + 54*e^2*Pi^4 - 
         (2160*I)*e^2*Pi*Zeta[3]))/9 - 
      (8*RATIO[x^(-1)]*(-828 - 6264*e - 36133*e^2 + (648*I)*Pi + 
         (4266*I)*e*Pi + (22284*I)*e^2*Pi - 216*Pi^2 - 1188*e*Pi^2 - 
         4632*e^2*Pi^2 - (468*I)*e*Pi^3 - (2085*I)*e^2*Pi^3 + 162*e^2*Pi^4 + 
         792*e^2*Zeta[3] - (6480*I)*e^2*Pi*Zeta[3]))/27 - 
      (RATIO[x]*(-6480 - 54360*e - 305532*e^2 - (2040*I)*e*Pi - 
         (16952*I)*e^2*Pi - 2160*Pi^2 - 4488*e*Pi^2 + 12140*e^2*Pi^2 - 
         (3096*I)*e*Pi^3 - (6732*I)*e^2*Pi^3 + 117*e^2*Pi^4 - 
         16416*e*Zeta[3] + 528*e^2*Zeta[3] - (74592*I)*e^2*Pi*Zeta[3]))/27 - 
      (RATIO[(1 - x)^(-1)]*(3000*e + 20140*e^2 + (12840*I)*e*Pi + 
         (90080*I)*e^2*Pi + 4320*Pi^2 + 18300*e*Pi^2 + 28880*e^2*Pi^2 + 
         (21960*I)*e*Pi^3 + (7380*I)*e^2*Pi^3 - 6039*e^2*Pi^4 - 
         15840*e*Zeta[3] - 76080*e^2*Zeta[3] + (243360*I)*e^2*Pi*Zeta[3]))/
       135 + (-16560 - 150720*e - 1008700*e^2 + (4320*I)*Pi + 
        (19800*I)*e*Pi + (250620*I)*e^2*Pi - 12960*Pi^2 - 20940*e*Pi^2 - 
        37240*e^2*Pi^2 - (15480*I)*e*Pi^3 - (73320*I)*e^2*Pi^3 + 
        6921*e^2*Pi^4 - 15840*e*Zeta[3] - 78960*e^2*Zeta[3] - 
        (275040*I)*e^2*Pi*Zeta[3])/135)) + 
  Nf*((-8*RATIO[x^(-1)]*((36*I)*Pi + (252*I)*e*Pi + (1202*I)*e^2*Pi - 
       36*Pi^2 - 324*e*Pi^2 - 1931*e^2*Pi^2 - (78*I)*e*Pi^3 - 
       (552*I)*e^2*Pi^3 + 27*e^2*Pi^4 - (1080*I)*e^2*Pi*Zeta[3]))/27 - 
    (RATIO[(1 - x)^(-1)]*((-33120*I)*Pi - (92820*I)*e*Pi - 
       (250250*I)*e^2*Pi + 27180*e*Pi^2 + 169980*e^2*Pi^2 + (8640*I)*Pi^3 - 
       (25200*I)*e*Pi^3 - (181620*I)*e^2*Pi^3 - 12600*e*Pi^4 + 
       26298*e^2*Pi^4 - (7011*I)*e^2*Pi^5 + 179280*e*Zeta[3] + 
       1338480*e^2*Zeta[3] + (25920*I)*e*Pi*Zeta[3] + 
       (60480*I)*e^2*Pi*Zeta[3] - 419040*e^2*Pi^2*Zeta[3] - 
       1159920*e^2*Zeta[5]))/1215 + (9720 + 48600*e + 165240*e^2 - 
      (33120*I)*Pi - (92820*I)*e*Pi - (250250*I)*e^2*Pi - 6480*Pi^2 - 
      39780*e*Pi^2 - 282000*e^2*Pi^2 + (8640*I)*Pi^3 - (23940*I)*e*Pi^3 - 
      (197940*I)*e^2*Pi^3 - 8748*e*Pi^4 + 16065*e^2*Pi^4 - 
      (4059*I)*e^2*Pi^5 - 93960*e*Zeta[3] - 427680*e^2*Zeta[3] + 
      (51840*I)*e*Pi*Zeta[3] - (250560*I)*e^2*Pi*Zeta[3] - 
      249480*e^2*Pi^2*Zeta[3] - 725760*e^2*Zeta[5])/1215 + 
    ((-3660*I)*e*Pi^3 - (11240*I)*e^2*Pi^3 - 1284*e*Pi^4 + 2775*e^2*Pi^4 - 
      (984*I)*e^2*Pi^5 + 21960*e*Zeta[3] + 67440*e^2*Zeta[3] - 
      (8640*I)*e*Pi*Zeta[3] - (12960*I)*e^2*Pi*Zeta[3] - 
      56520*e^2*Pi^2*Zeta[3] - 144720*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(3240*Pi^2 + 30360*e*Pi^2 + 172210*e^2*Pi^2 + 
       (720*I)*e*Pi^3 + (8880*I)*e^2*Pi^3 - 816*e*Pi^4 - 567*e^2*Pi^4 - 
       (546*I)*e^2*Pi^5 + 7920*e*Zeta[3] + 155640*e^2*Zeta[3] + 
       (28800*I)*e^2*Pi*Zeta[3] - 360*e^2*Pi^2*Zeta[3] - 48600*e^2*Zeta[5]))/
     405 + (RATIO[x^2]*(2160*Pi^2 + 8910*e*Pi^2 + 33225*e^2*Pi^2 + 
       (420*I)*e*Pi^3 + (1070*I)*e^2*Pi^3 + 532*e*Pi^4 + 405*e^2*Pi^4 + 
       (544*I)*e^2*Pi^5 + 7320*e*Zeta[3] + 22480*e^2*Zeta[3] + 
       (8640*I)*e*Pi*Zeta[3] + (240*I)*e^2*Pi*Zeta[3] - 
       840*e^2*Pi^2*Zeta[3] - 48240*e^2*Zeta[5]))/135) + 
  Nc*(-24 - 96*e - 288*e^2 + ((5464*I)/27)*Pi + ((54272*I)/81)*e*Pi + 
    ((530248*I)/243)*e^2*Pi + (208*Pi^2)/3 + (4372*e*Pi^2)/9 + 
    (88904*e^2*Pi^2)/27 - ((328*I)/9)*Pi^3 + ((4396*I)/27)*e*Pi^3 + 
    ((99476*I)/81)*e^2*Pi^3 + (56*Pi^4)/15 + (1228*e*Pi^4)/45 - 
    (13121*e^2*Pi^4)/135 + ((76*I)/5)*e*Pi^5 - ((257*I)/54)*e^2*Pi^5 - 
    (2216*e^2*Pi^6)/945 + 80*e*Zeta[3] + (568*e^2*Zeta[3])/9 + 
    (80*I)*Pi*Zeta[3] - ((448*I)/3)*e*Pi*Zeta[3] + 
    ((17360*I)/9)*e^2*Pi*Zeta[3] + (944*e*Pi^2*Zeta[3])/3 + 
    (1472*e^2*Pi^2*Zeta[3])/3 + (288*I)*e^2*Pi^3*Zeta[3] + 
    (3424*e^2*Zeta[3]^2)/3 + ((2*I)/27)*RATIO[x^(-1)]*
     (2088*Pi + 14472*e*Pi + 68276*e^2*Pi + (1656*I)*Pi^2 + 
      (14616*I)*e*Pi^2 + (86738*I)*e^2*Pi^2 - 72*Pi^3 - 2208*e*Pi^3 - 
      16144*e^2*Pi^3 + (36*I)*e*Pi^4 - (240*I)*e^2*Pi^4 + 3*e^2*Pi^5 - 
      1440*e*Pi*Zeta[3] - 30720*e^2*Pi*Zeta[3] - (3744*I)*e^2*Pi^2*Zeta[3]) + 
    608*e*Zeta[5] + (8680*e^2*Zeta[5])/3 + (6544*I)*e^2*Pi*Zeta[5] + 
    (RATIO[x^2]*(-7020*Pi^2 - 23580*e*Pi^2 - 79080*e^2*Pi^2 - 
       (660*I)*e*Pi^3 - (1330*I)*e^2*Pi^3 - 1644*e*Pi^4 - 43*e^2*Pi^4 - 
       (1148*I)*e^2*Pi^5 - 27240*e*Zeta[3] - 80960*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (8880*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135 + 
    ((13620*I)*e*Pi^3 + (40480*I)*e^2*Pi^3 + 2988*e*Pi^4 - 14979*e^2*Pi^4 + 
      (576*I)*e^2*Pi^5 - 81720*e*Zeta[3] - 242880*e^2*Zeta[3] + 
      (12960*I)*e*Pi*Zeta[3] + (19800*I)*e^2*Pi*Zeta[3] + 
      144000*e^2*Pi^2*Zeta[3] + 399600*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
    RATIO[x]*(-120*Pi^2 - (9028*e*Pi^2)/9 - (152560*e^2*Pi^2)/27 - 
      ((628*I)/9)*e*Pi^3 - ((10720*I)/27)*e^2*Pi^3 + (56*Pi^4)/15 + 
      (616*e*Pi^4)/45 + (517*e^2*Pi^4)/27 - ((88*I)/15)*e*Pi^5 + 
      ((418*I)/27)*e^2*Pi^5 - (6752*e^2*Pi^6)/945 - (6008*e*Zeta[3])/9 - 
      (161816*e^2*Zeta[3])/27 - (96*I)*Pi*Zeta[3] - 
      ((352*I)/3)*e*Pi*Zeta[3] - ((10864*I)/9)*e^2*Pi*Zeta[3] + 
      (80*e*Pi^2*Zeta[3])/3 - (2464*e^2*Pi^2*Zeta[3])/9 - 
      ((2480*I)/9)*e^2*Pi^3*Zeta[3] + (3424*e^2*Zeta[3]^2)/3 + 
      608*e*Zeta[5] + (5720*e^2*Zeta[5])/3 - (3840*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((3442320*I)*Pi + (11397120*I)*e*Pi + 
       (37117360*I)*e^2*Pi - 1534680*e*Pi^2 - 8457120*e^2*Pi^2 - 
       (665280*I)*Pi^3 + (2079000*I)*e*Pi^3 + (16398480*I)*e^2*Pi^3 + 
       63504*Pi^4 + 567000*e*Pi^4 - 2511306*e^2*Pi^4 + (258552*I)*e*Pi^5 - 
       (54873*I)*e^2*Pi^5 - 39888*e^2*Pi^6 - 18219600*e*Zeta[3] - 
       122346000*e^2*Zeta[3] + (1360800*I)*Pi*Zeta[3] - 
       (2903040*I)*e*Pi*Zeta[3] - (1315440*I)*e^2*Pi*Zeta[3] + 
       5352480*e*Pi^2*Zeta[3] + 16752960*e^2*Pi^2*Zeta[3] + 
       (4898880*I)*e^2*Pi^3*Zeta[3] + 19414080*e^2*Zeta[3]^2 + 
       10342080*e*Zeta[5] + 65998800*e^2*Zeta[5] + (111313440*I)*e^2*Pi*
        Zeta[5]))/17010) + 
  G[1, x]*(Nf*((-4*e*RATIO[x^2]*(627*Pi^2 + 2381*e*Pi^2 - (108*I)*Pi^3 + 
         (324*I)*e*Pi^3 + 141*e*Pi^4 + 1080*Zeta[3] + 2466*e*Zeta[3] - 
         (1296*I)*e*Pi*Zeta[3]))/81 - 
      (8*RATIO[x^(-2)]*((108*I)*Pi + (792*I)*e*Pi + (4308*I)*e^2*Pi - 
         36*Pi^2 - 252*e*Pi^2 - 1355*e^2*Pi^2 - (78*I)*e*Pi^3 - 
         (384*I)*e^2*Pi^3 + 27*e^2*Pi^4 - (1080*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*((60*I)*e*Pi^3 + (855*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         5130*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (2*(-144 - 1008*e - 4808*e^2 + (864*I)*Pi + 
         (6414*I)*e*Pi + (31025*I)*e^2*Pi - 288*Pi^2 - 2310*e*Pi^2 - 
         12550*e^2*Pi^2 - (348*I)*e*Pi^3 - (1606*I)*e^2*Pi^3 + 254*e^2*Pi^4 - 
         1584*e*Zeta[3] - 15564*e^2*Zeta[3] - (3936*I)*e^2*Pi*Zeta[3]))/27 + 
      (8*RATIO[x^(-1)]*(-180 - 1260*e - 6010*e^2 + (540*I)*Pi + 
         (3960*I)*e*Pi + (21540*I)*e^2*Pi - 180*Pi^2 - 1440*e*Pi^2 - 
         8535*e^2*Pi^2 - (330*I)*e*Pi^3 - (1145*I)*e^2*Pi^3 + 41*e^2*Pi^4 - 
         2880*e*Zeta[3] - 19020*e^2*Zeta[3] - (7560*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*((870*I)*e*Pi + (6725*I)*e^2*Pi - 240*e*Pi^2 - 
         950*e^2*Pi^2 + (690*I)*e*Pi^3 + (4035*I)*e^2*Pi^3 + 353*e^2*Pi^4 - 
         1440*e*Zeta[3] - 20700*e^2*Zeta[3] + (16440*I)*e^2*Pi*Zeta[3]))/
       135 - (RATIO[x]*(-6624 - 18564*e - 50050*e^2 + (6264*I)*e*Pi + 
         (48420*I)*e^2*Pi + 864*Pi^2 + 11952*e*Pi^2 + 86688*e^2*Pi^2 + 
         (1512*I)*e*Pi^3 - (6228*I)*e^2*Pi^3 + 2421*e^2*Pi^4 + 
         20736*e*Zeta[3] + 137376*e^2*Zeta[3] + (53568*I)*e^2*Pi*Zeta[3]))/
       243) + Nc*((2*e*RATIO[x^2]*(7350*Pi^2 + 23795*e*Pi^2 - (1440*I)*Pi^3 + 
         (2310*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 21480*e*Zeta[3] - 
         (18720*I)*e*Pi*Zeta[3]))/135 + 
      (4*((60*I)*e*Pi^3 + (2435*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         14610*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + ((2*I)/27)*RATIO[x^(-2)]*
       (4536*Pi + 34128*e*Pi + 188496*e^2*Pi + (792*I)*Pi^2 + 
        (7560*I)*e*Pi^2 + (45002*I)*e^2*Pi^2 - 72*Pi^3 - 264*e*Pi^3 - 
        2404*e^2*Pi^3 + (36*I)*e*Pi^4 - (132*I)*e^2*Pi^4 + 3*e^2*Pi^5 - 
        1440*e*Pi*Zeta[3] - 9408*e^2*Pi*Zeta[3] - (3744*I)*e^2*Pi^2*
         Zeta[3]) - ((2*I)/135)*RATIO[x^(-1)]*(10440*I + (72360*I)*e + 
        (341380*I)*e^2 + 22680*Pi + 170640*e*Pi + 942480*e^2*Pi + 
        (4320*I)*Pi^2 + (42660*I)*e*Pi^2 + (284010*I)*e^2*Pi^2 - 360*Pi^3 - 
        1080*e*Pi^3 + 2150*e^2*Pi^3 + (180*I)*e*Pi^4 - (257*I)*e^2*Pi^4 + 
        15*e^2*Pi^5 + (60480*I)*e*Zeta[3] + (337560*I)*e^2*Zeta[3] - 
        7200*e*Pi*Zeta[3] - 137760*e^2*Pi*Zeta[3] - (18720*I)*e^2*Pi^2*
         Zeta[3]) + (RATIO[x]*(-98352 - 325632*e - 1060496*e^2 + 
         (10800*I)*e*Pi + (72504*I)*e^2*Pi + 9504*Pi^2 + 180216*e*Pi^2 + 
         1265448*e^2*Pi^2 + (16632*I)*e*Pi^3 + (46296*I)*e^2*Pi^3 - 
         1728*e*Pi^4 + 27423*e^2*Pi^4 - (13662*I)*e^2*Pi^5 + 23328*Zeta[3] + 
         228096*e*Zeta[3] + 1713312*e^2*Zeta[3] - (150336*I)*e*Pi*Zeta[3] + 
         (475200*I)*e^2*Pi*Zeta[3] - 102816*e^2*Pi^2*Zeta[3] - 
         614304*e^2*Zeta[5]))/486 + (-20880 - 144720*e - 682760*e^2 + 
        (42120*I)*Pi + (341040*I)*e*Pi + (1835260*I)*e^2*Pi - 16200*Pi^2 - 
        121500*e*Pi^2 - 706400*e^2*Pi^2 - (2880*I)*Pi^3 - (20220*I)*e*Pi^3 - 
        (68560*I)*e^2*Pi^3 - 2016*e*Pi^4 + 11327*e^2*Pi^4 - 
        (3927*I)*e^2*Pi^5 - 4320*Zeta[3] - 77760*e*Zeta[3] - 
        809160*e^2*Zeta[3] - (48960*I)*e*Pi*Zeta[3] - (290640*I)*e^2*Pi*
         Zeta[3] - 194400*e^2*Zeta[5])/135 - 
      (RATIO[(1 - x)^(-1)]*((3000*I)*e*Pi + (20140*I)*e^2*Pi - 2880*e*Pi^2 - 
         9360*e^2*Pi^2 - (1440*I)*Pi^3 + (13020*I)*e*Pi^3 + 
         (85940*I)*e^2*Pi^3 - 1296*e*Pi^4 + 2514*e^2*Pi^4 - 
         (3987*I)*e^2*Pi^5 - 4320*Zeta[3] - 18720*e*Zeta[3] - 
         406200*e^2*Zeta[3] - (20160*I)*e*Pi*Zeta[3] + (289680*I)*e^2*Pi*
          Zeta[3] - 74880*e^2*Pi^2*Zeta[3] - 194400*e^2*Zeta[5]))/135)) + 
  G[0, x]*(Nf*(((-16*I)/27)*(36*Pi + 288*e*Pi + 1679*e^2*Pi - (18*I)*e*Pi^2 - 
        (126*I)*e^2*Pi^2 + 45*e^2*Pi^3)*RATIO[x^(-1)] - 
      (2*e*RATIO[x^2]*(5070*Pi^2 + 18175*e*Pi^2 + (2160*I)*Pi^3 + 
         (2070*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 28080*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 + (-9216 - 40596*e - 156034*e^2 + 
        (18144*I)*Pi + (119772*I)*e*Pi + (594054*I)*e^2*Pi + 864*Pi^2 - 
        9684*e*Pi^2 - 63300*e^2*Pi^2 - (2808*I)*e*Pi^3 - (3600*I)*e^2*Pi^3 + 
        3789*e^2*Pi^4 + 25920*e*Zeta[3] + 30240*e^2*Zeta[3] + 
        (14256*I)*e^2*Pi*Zeta[3])/243 + 
      (2*((6480*I)*Pi + (26730*I)*e*Pi + (99675*I)*e^2*Pi - 7050*e*Pi^2 - 
         30760*e^2*Pi^2 + (180*I)*e*Pi^3 - (1890*I)*e^2*Pi^3 + 
         1608*e^2*Pi^4 + 8640*e*Zeta[3] - 28080*e^2*Zeta[3] + 
         (18360*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(-33120 - 92820*e - 250250*e^2 + (31320*I)*e*Pi + 
         (242100*I)*e^2*Pi + 4320*Pi^2 - 46080*e*Pi^2 - 428400*e^2*Pi^2 - 
         (5400*I)*e*Pi^3 - (25740*I)*e^2*Pi^3 + 9297*e^2*Pi^4 + 
         77760*e*Zeta[3] + 216000*e^2*Zeta[3] - (82080*I)*e^2*Pi*Zeta[3]))/
       1215 - (RATIO[(1 - x)^(-1)]*(-33120 - 92820*e - 250250*e^2 + 
         (116640*I)*Pi + (687960*I)*e*Pi + (3271680*I)*e^2*Pi + 4320*Pi^2 - 
         105840*e*Pi^2 - 677460*e^2*Pi^2 - (12960*I)*e*Pi^3 - 
         (49860*I)*e^2*Pi^3 + 28593*e^2*Pi^4 + 181440*e*Zeta[3] - 
         120960*e^2*Zeta[3] + (181440*I)*e^2*Pi*Zeta[3]))/1215) + 
    Nc*((4*e*RATIO[x^2]*(615*Pi^2 + 1936*e*Pi^2 + (180*I)*Pi^3 - 
         (54*I)*e*Pi^3 + 114*e*Pi^4 - 936*Zeta[3] + 3498*e*Zeta[3] + 
         (5976*I)*e*Pi*Zeta[3]))/27 - 
      (4*((702*I)*Pi + (2358*I)*e*Pi + (7908*I)*e^2*Pi - 789*e*Pi^2 - 
         2735*e^2*Pi^2 - (224*I)*e^2*Pi^3 + 156*e^2*Pi^4 + 936*e*Zeta[3] - 
         3498*e^2*Zeta[3] + (780*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*((828*I)*Pi + (6264*I)*e*Pi + (36133*I)*e^2*Pi - 
         18*e*Pi^2 + 306*e^2*Pi^2 + (18*I)*e*Pi^3 + (474*I)*e^2*Pi^3 + 
         135*e^2*Pi^4 - (1152*I)*e^2*Pi*Zeta[3]))/27 + 
      (867600 + 4349760*e + 18058720*e^2 - (1134000*I)*Pi - 
        (7484400*I)*e*Pi - (37841400*I)*e^2*Pi - 47520*Pi^2 + 605520*e*Pi^2 + 
        3410760*e^2*Pi^2 - (51840*I)*Pi^3 + (183600*I)*e*Pi^3 - 
        (3960*I)*e^2*Pi^3 + 42984*e*Pi^4 - 327411*e^2*Pi^4 - 
        (37422*I)*e^2*Pi^5 - 38880*Zeta[3] - 1192320*e*Zeta[3] + 
        989280*e^2*Zeta[3] - (1944000*I)*e*Pi*Zeta[3] - 
        (103680*I)*e^2*Pi*Zeta[3] - 833760*e^2*Pi^2*Zeta[3] + 
        3615840*e^2*Zeta[5])/2430 - (RATIO[(1 - x)^(-1)]*
        (491760 + 1628160*e + 5302480*e^2 - (1088640*I)*Pi - 
         (6590160*I)*e*Pi - (33191640*I)*e^2*Pi - 47520*Pi^2 + 
         971640*e*Pi^2 + 6156480*e^2*Pi^2 - (51840*I)*Pi^3 + 
         (190080*I)*e*Pi^3 + (343440*I)*e^2*Pi^3 + 42984*e*Pi^4 - 
         334971*e^2*Pi^4 - (37422*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1529280*e*Zeta[3] + 2404080*e^2*Zeta[3] - (1944000*I)*e*Pi*Zeta[3] - 
         (799200*I)*e^2*Pi*Zeta[3] - 833760*e^2*Pi^2*Zeta[3] + 
         3615840*e^2*Zeta[5]))/2430 + 
      (RATIO[x]*(491760 + 1628160*e + 5302480*e^2 - (54000*I)*e*Pi - 
         (362520*I)*e^2*Pi - 47520*Pi^2 + 608760*e*Pi^2 + 5333520*e^2*Pi^2 - 
         (12960*I)*Pi^3 + (59400*I)*e*Pi^3 + (309600*I)*e^2*Pi^3 + 
         42984*e*Pi^4 - 44451*e^2*Pi^4 + (92718*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         855360*e*Zeta[3] - 114480*e^2*Zeta[3] + (751680*I)*e*Pi*Zeta[3] + 
         (2328480*I)*e^2*Pi*Zeta[3] + 565920*e^2*Pi^2*Zeta[3] + 
         3615840*e^2*Zeta[5]))/2430)), 
 Nc*G[1, 0, 0, 0, 0, 0, x]*(-768*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] - 
    1952*e^2*RATIO[x]) + Nc*G[0, 1, 0, 0, 0, 0, x]*
   (640*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 1056*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(-2240*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 
    480*e^2*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (-2240*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 480*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(704*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x]) + Nc*G[0, 0, 0, 1, 0, 0, x]*
   (-384*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(1472*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] + 
    1472*e^2*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (Nf*(32*e^2 + 2880*e^2*RATIO[x^(-2)] - 2176*e^2*RATIO[x^(-1)]) + 
    Nc*(-4128*e^2 + 4352*e^2*RATIO[(1 - x)^(-1)] - 9920*e^2*RATIO[x^(-2)] + 
      4640*e^2*RATIO[x^(-1)] - 1920*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nf*(-912*e^2 - 3616*e^2*RATIO[x^(-2)] + 
      3168*e^2*RATIO[x^(-1)]) + Nc*(1056*e^2 + 3520*e^2*RATIO[(1 - x)^(-1)] + 
      8672*e^2*RATIO[x^(-2)] - 5312*e^2*RATIO[x^(-1)] - 1504*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-16*e^2 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)]) + Nc*(96*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 1120*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nf*(496*e^2 + 4576*e^2*RATIO[x^(-2)] - 
      3680*e^2*RATIO[x^(-1)]) + 
    Nc*(-5760*e^2 + 2688*e^2*RATIO[(1 - x)^(-1)] - 14304*e^2*RATIO[x^(-2)] + 
      7584*e^2*RATIO[x^(-1)] - 1088*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(336*e^2 + 1952*e^2*RATIO[x^(-2)] - 
      1632*e^2*RATIO[x^(-1)]) + Nc*(-480*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      4832*e^2*RATIO[x^(-2)] + 2432*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(336*e^2 + 1952*e^2*RATIO[x^(-2)] - 
      1632*e^2*RATIO[x^(-1)]) + Nc*(-480*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      4832*e^2*RATIO[x^(-2)] + 2432*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-224*e^2 - 1472*e^2*RATIO[x^(-2)] + 
      1216*e^2*RATIO[x^(-1)]) + Nc*(1120*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 
      4032*e^2*RATIO[x^(-2)] - 2112*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-224*e^2 - 1472*e^2*RATIO[x^(-2)] + 
      1216*e^2*RATIO[x^(-1)]) + Nc*(1120*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 
      4032*e^2*RATIO[x^(-2)] - 2112*e^2*RATIO[x^(-1)] - 896*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-96*e^2 - 448*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)]) + Nc*(704*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
      1024*e^2*RATIO[x^(-2)] - 544*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-96*e^2 - 448*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)]) + Nc*(704*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
      1024*e^2*RATIO[x^(-2)] - 544*e^2*RATIO[x^(-1)] - 832*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(432*e^2 + 4960*e^2*RATIO[x^(-2)] - 
      3936*e^2*RATIO[x^(-1)]) + Nc*(-992*e^2 + 1312*e^2*RATIO[(1 - x)^(-1)] - 
      14432*e^2*RATIO[x^(-2)] + 6752*e^2*RATIO[x^(-1)] - 704*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-16*e^2 + 1760*e^2*RATIO[x^(-2)] - 
      1312*e^2*RATIO[x^(-1)]) + Nc*(800*e^2 - 5984*e^2*RATIO[x^(-2)] + 
      2624*e^2*RATIO[x^(-1)] - 640*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(-272*e^2 - 800*e^2*RATIO[x^(-2)] + 
      736*e^2*RATIO[x^(-1)]) + Nc*(32*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] + 
      1248*e^2*RATIO[x^(-2)] - 768*e^2*RATIO[x^(-1)] - 512*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(320*e^2 + 1152*e^2*RATIO[x^(-2)] - 
      1024*e^2*RATIO[x^(-1)]) + Nc*(-256*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
      2368*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(320*e^2 + 1152*e^2*RATIO[x^(-2)] - 
      1024*e^2*RATIO[x^(-1)]) + Nc*(-256*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] - 
      2368*e^2*RATIO[x^(-2)] + 1408*e^2*RATIO[x^(-1)] - 448*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-368*e^2 - 4320*e^2*RATIO[x^(-2)] + 
      3424*e^2*RATIO[x^(-1)]) + Nc*(1824*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
      13088*e^2*RATIO[x^(-2)] - 6368*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-368*e^2 - 4320*e^2*RATIO[x^(-2)] + 
      3424*e^2*RATIO[x^(-1)]) + Nc*(1824*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
      13088*e^2*RATIO[x^(-2)] - 6368*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(-384*e^2 - 1536*e^2*RATIO[x^(-2)] + 
      1344*e^2*RATIO[x^(-1)]) + Nc*(608*e^2 + 832*e^2*RATIO[(1 - x)^(-1)] + 
      3456*e^2*RATIO[x^(-2)] - 2016*e^2*RATIO[x^(-1)] - 416*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(2016*e^2 - 1504*e^2*RATIO[(1 - x)^(-1)] + 
      256*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + Nc*(224*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + Nc*(224*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 352*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-48*e^2 - 96*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)]) + Nc*(1216*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
      96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)] - 320*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(-224*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-96*e^2 - 192*e^2*RATIO[x^(-2)] + 
      192*e^2*RATIO[x^(-1)]) + Nc*(-224*e^2 + 608*e^2*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nf*(112*e^2 + 224*e^2*RATIO[x^(-2)] - 
      224*e^2*RATIO[x^(-1)]) + Nc*(-2880*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
      928*e^2*RATIO[x^(-2)] + 928*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(32*e^2 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)]) + Nc*(512*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 64*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(432*e^2 + 2912*e^2*RATIO[x^(-2)] - 
      2400*e^2*RATIO[x^(-1)]) + Nc*(-1088*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] - 
      8032*e^2*RATIO[x^(-2)] + 4192*e^2*RATIO[x^(-1)] + 64*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(-224*e^2 - 448*e^2*RATIO[x^(-2)] + 
      448*e^2*RATIO[x^(-1)]) + Nc*(1568*e^2 - 416*e^2*RATIO[(1 - x)^(-1)] + 
      576*e^2*RATIO[x^(-2)] - 576*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(256*e^2 + 2560*e^2*RATIO[x^(-2)] - 
      2048*e^2*RATIO[x^(-1)]) + Nc*(1728*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 
      7168*e^2*RATIO[x^(-2)] + 3328*e^2*RATIO[x^(-1)] + 224*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(-128*e^2 - 1792*e^2*RATIO[x^(-2)] + 
      1408*e^2*RATIO[x^(-1)]) + Nc*(1280*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      5824*e^2*RATIO[x^(-2)] - 2944*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(-128*e^2 - 1792*e^2*RATIO[x^(-2)] + 
      1408*e^2*RATIO[x^(-1)]) + Nc*(1280*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      5824*e^2*RATIO[x^(-2)] - 2944*e^2*RATIO[x^(-1)] + 256*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(288*e^2 + 576*e^2*RATIO[x^(-2)] - 
      576*e^2*RATIO[x^(-1)]) + Nc*(-1536*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 
      1280*e^2*RATIO[x^(-2)] + 1280*e^2*RATIO[x^(-1)] + 288*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-400*e^2 - 2848*e^2*RATIO[x^(-2)] + 
      2336*e^2*RATIO[x^(-1)]) + Nc*(1600*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
      8032*e^2*RATIO[x^(-2)] - 4192*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-400*e^2 - 2848*e^2*RATIO[x^(-2)] + 
      2336*e^2*RATIO[x^(-1)]) + Nc*(1600*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
      8032*e^2*RATIO[x^(-2)] - 4192*e^2*RATIO[x^(-1)] + 352*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(80*e^2 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)]) + Nc*(1024*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] - 
      160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(432*e^2 + 3424*e^2*RATIO[x^(-2)] - 
      2784*e^2*RATIO[x^(-1)]) + Nc*(-800*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      9760*e^2*RATIO[x^(-2)] + 4960*e^2*RATIO[x^(-1)] + 384*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(272*e^2 + 1312*e^2*RATIO[x^(-2)] - 
      1120*e^2*RATIO[x^(-1)]) + Nc*(-96*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
      3232*e^2*RATIO[x^(-2)] + 1792*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(272*e^2 + 1312*e^2*RATIO[x^(-2)] - 
      1120*e^2*RATIO[x^(-1)]) + Nc*(-96*e^2 - 896*e^2*RATIO[(1 - x)^(-1)] - 
      3232*e^2*RATIO[x^(-2)] + 1792*e^2*RATIO[x^(-1)] + 416*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(-224*e^2 - 3008*e^2*RATIO[x^(-2)] + 
      2368*e^2*RATIO[x^(-1)]) + Nc*(736*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 
      8832*e^2*RATIO[x^(-2)] - 4032*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(-224*e^2 - 3008*e^2*RATIO[x^(-2)] + 
      2368*e^2*RATIO[x^(-1)]) + Nc*(736*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 
      8832*e^2*RATIO[x^(-2)] - 4032*e^2*RATIO[x^(-1)] + 448*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-176*e^2 - 352*e^2*RATIO[x^(-2)] + 
      352*e^2*RATIO[x^(-1)]) + Nc*(-192*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-2)] - 352*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(-176*e^2 - 352*e^2*RATIO[x^(-2)] + 
      352*e^2*RATIO[x^(-1)]) + Nc*(-192*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
      352*e^2*RATIO[x^(-2)] - 352*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nf*(128*e^2 + 512*e^2*RATIO[x^(-2)] - 
      448*e^2*RATIO[x^(-1)]) + Nc*(-960*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] - 
      1152*e^2*RATIO[x^(-2)] + 672*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(560*e^2 + 4192*e^2*RATIO[x^(-2)] - 
      3424*e^2*RATIO[x^(-1)]) + Nc*(-1632*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
      11872*e^2*RATIO[x^(-2)] + 6112*e^2*RATIO[x^(-1)] + 512*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(-640*e^2 - 2304*e^2*RATIO[x^(-2)] + 
      2048*e^2*RATIO[x^(-1)]) + Nc*(800*e^2 + 1632*e^2*RATIO[(1 - x)^(-1)] + 
      4864*e^2*RATIO[x^(-2)] - 2944*e^2*RATIO[x^(-1)] + 544*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-768*e^2*RATIO[x^(-2)] + 
      576*e^2*RATIO[x^(-1)]) + Nc*(576*e^2 - 928*e^2*RATIO[(1 - x)^(-1)] + 
      2560*e^2*RATIO[x^(-2)] - 1120*e^2*RATIO[x^(-1)] + 672*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(-32*e^2 - 1344*e^2*RATIO[x^(-2)] + 
      1024*e^2*RATIO[x^(-1)]) + Nc*(1248*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] + 
      4608*e^2*RATIO[x^(-2)] - 2208*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(-32*e^2 - 1344*e^2*RATIO[x^(-2)] + 
      1024*e^2*RATIO[x^(-1)]) + Nc*(1248*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] + 
      4608*e^2*RATIO[x^(-2)] - 2208*e^2*RATIO[x^(-1)] + 832*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(256*e^2 + 512*e^2*RATIO[x^(-2)] - 
      512*e^2*RATIO[x^(-1)]) + Nc*(-1088*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(256*e^2 + 512*e^2*RATIO[x^(-2)] - 
      512*e^2*RATIO[x^(-1)]) + Nc*(-1088*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      512*e^2*RATIO[x^(-2)] + 512*e^2*RATIO[x^(-1)] + 896*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-336*e^2 - 1440*e^2*RATIO[x^(-2)] + 
      1248*e^2*RATIO[x^(-1)]) + Nc*(1760*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
      3424*e^2*RATIO[x^(-2)] - 1984*e^2*RATIO[x^(-1)] + 928*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nf*(-448*e^2 - 5248*e^2*RATIO[x^(-2)] + 
      4160*e^2*RATIO[x^(-1)]) + Nc*(672*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] + 
      15040*e^2*RATIO[x^(-2)] - 6880*e^2*RATIO[x^(-1)] + 
      1056*e^2*RATIO[x])) + G[1, 1, 1, 1, 1, 0, x]*
   (Nf*(-448*e^2 - 5248*e^2*RATIO[x^(-2)] + 4160*e^2*RATIO[x^(-1)]) + 
    Nc*(672*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] + 15040*e^2*RATIO[x^(-2)] - 
      6880*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nf*(-224*e^2 - 448*e^2*RATIO[x^(-2)] + 
      448*e^2*RATIO[x^(-1)]) + Nc*(3840*e^2 - 1536*e^2*RATIO[(1 - x)^(-1)] + 
      1152*e^2*RATIO[x^(-2)] - 1152*e^2*RATIO[x^(-1)] + 1152*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(192*e^2 + 640*e^2*RATIO[x^(-2)] - 
      576*e^2*RATIO[x^(-1)]) + Nc*(-576*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
      1472*e^2*RATIO[x^(-2)] + 992*e^2*RATIO[x^(-1)] + 1440*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(208*e^2 + 3488*e^2*RATIO[x^(-2)] - 
      2720*e^2*RATIO[x^(-1)]) + 
    Nc*(-2112*e^2 + 1664*e^2*RATIO[(1 - x)^(-1)] - 11168*e^2*RATIO[x^(-2)] + 
      5408*e^2*RATIO[x^(-1)] + 1536*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 1, x]*(Nf*(1472*e^2 + 10880*e^2*RATIO[x^(-2)] - 
      8896*e^2*RATIO[x^(-1)]) + Nc*(-5792*e^2 - 31168*e^2*RATIO[x^(-2)] + 
      16288*e^2*RATIO[x^(-1)] + 1984*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*((16*e*(27 - 116*e - (24*I)*e*Pi))/3 - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 - ((32*I)/3)*((147*I)*e + (89*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-2)] + (16*I)*((78*I)*e + (55*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] + 128*e^2*RATIO[x]) + 
    Nc*(16*e*(-26 + 525*e + (8*I)*e*Pi) + 
      (16*(120*e + 77*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*((278*I)*e - (131*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((192*I)*e - (613*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (32*I)*e*(-8*I - (22*I)*e + e*Pi)*RATIO[x])) + 
  G[1, 1, 1, 0, 1, x]*(Nf*((16*e*(27 - 116*e + (42*I)*e*Pi))/3 - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*((-147*I)*e - (89*I)*e^2 + 
        42*e^2*Pi)*RATIO[x^(-2)] - (16*I)*((-78*I)*e - (55*I)*e^2 + 
        28*e^2*Pi)*RATIO[x^(-1)] + 128*e^2*RATIO[x]) + 
    Nc*(16*e*(-26 + 525*e - (218*I)*e*Pi) + ((16*I)/3)*
       ((-120*I)*e - (77*I)*e^2 + 246*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*((-278*I)*e + (131*I)*e^2 + 68*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-192*I)*e + (613*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] - 
      (64*I)*e*(-4*I - (11*I)*e + 4*e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 0, x]*(Nc*(16*e*(6 + 91*e + (54*I)*e*Pi) - 
      (32*(9*e + 119*e^2 + (45*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (192*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((-251*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((32*I)/3)*e*(-3*I - (44*I)*e + 51*e*Pi)*RATIO[x] - 
      48*e^2*RATIO[x^2]) + Nf*(((-16*I)/3)*e^2*(-209*I + 18*Pi) + 
      (512*e^2*RATIO[(1 - x)^(-1)])/3 - (192*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*((-91*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nc*(16*e*(-6 + e - (28*I)*e*Pi) - ((32*I)/3)*((9*I)*e + (19*I)*e^2 + 
        54*e^2*Pi)*RATIO[(1 - x)^(-1)] - (512*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*((371*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(15 + 22*e + (27*I)*e*Pi)*
        RATIO[x])/3 - 16*e^2*RATIO[x^2]) + 
    Nf*((16*I)*e^2*(87*I + 16*Pi) + 64*e^2*RATIO[(1 - x)^(-1)] + 
      (512*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((131*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] - 64*e^2*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((16*e*(-18 + 110*e + (9*I)*e*Pi))/3 + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 + (16*I)*((12*I)*e + (47*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] - (96*I)*((2*I)*e - (16*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - 96*e^2*RATIO[x] - (16*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(14 - 53*e - (40*I)*e*Pi) + ((32*I)/3)*((-15*I)*e - (86*I)*e^2 + 
        30*e^2*Pi)*RATIO[(1 - x)^(-1)] - (16*I)*((12*I)*e + (39*I)*e^2 + 
        10*e^2*Pi)*RATIO[x^(-2)] + (16*I)*((12*I)*e - (409*I)*e^2 + 
        10*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      48*e*(-4 + 11*e - (14*I)*e*Pi)*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nf*((16*e*(-18 + 110*e - (57*I)*e*Pi))/3 + 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (16*I)*((-12*I)*e - (47*I)*e^2 + 
        38*e^2*Pi)*RATIO[x^(-2)] + (32*I)*((-6*I)*e + (48*I)*e^2 + 19*e^2*Pi)*
       RATIO[x^(-1)] - 96*e^2*RATIO[x] - (16*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(14 - 53*e + (54*I)*e*Pi) + ((32*I)/3)*((-15*I)*e - (86*I)*e^2 + 
        33*e^2*Pi)*RATIO[(1 - x)^(-1)] + (16*I)*((-12*I)*e - (39*I)*e^2 + 
        38*e^2*Pi)*RATIO[x^(-2)] - (16*I)*((-12*I)*e + (409*I)*e^2 + 
        38*e^2*Pi)*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(-12 + 33*e - (28*I)*e*Pi)*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*((16*e*(108 - 1363*e + (66*I)*e*Pi))/3 - 
      (32*(36*e - 22*e^2 - (33*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((-702*I)*e + (325*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-342*I)*e + (1261*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)/3)*e*(-60*I - (187*I)*e + 48*e*Pi)*RATIO[x] - 
      (160*e^2*RATIO[x^2])/3) + Nf*((16*e*(-15 + 184*e - (33*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((-222*I)*e + (71*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-174*I)*e + (107*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + 96*e^2*RATIO[x] + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*((16*e*(9 - 17*e + (24*I)*e*Pi))/3 + (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((-18*I)*e + I*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      (16*I)*((-6*I)*e - (35*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      128*e^2*RATIO[x]) + Nc*((32*e*(-9 + 244*e + (30*I)*e*Pi))/3 - 
      (32*(9*e + 208*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-15*I - (55*I)*e + 
        3*e*Pi)*RATIO[x] + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((16*e*(9 - 17*e + (39*I)*e*Pi))/3 + 
      (320*e^2*RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e + I*e^2 + 
        78*e^2*Pi)*RATIO[x^(-2)] - (16*I)*((-6*I)*e - (35*I)*e^2 + 26*e^2*Pi)*
       RATIO[x^(-1)] + 128*e^2*RATIO[x]) + 
    Nc*((32*e*(-9 + 244*e - (180*I)*e*Pi))/3 - 
      (32*(9*e + 208*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 210*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 210*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + ((160*I)/3)*e*
       (3*I + (11*I)*e + 6*e*Pi)*RATIO[x] + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nc*(16*e*(-16 + 127*e + (2*I)*e*Pi) - 
      32*e*(7 + 33*e - (11*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*((24*I)*e + (9*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      (32*I)*((21*I)*e - (94*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)/3)*e*(-6*I - (253*I)*e + 18*e*Pi)*RATIO[x] - 
      (176*e^2*RATIO[x^2])/3) + Nf*(16*e*(8 - 3*e - (4*I)*e*Pi) - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (16*I)*((32*I)*e + (63*I)*e^2 + 
        8*e^2*Pi)*RATIO[x^(-2)] + ((64*I)/3)*((21*I)*e + (19*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + 160*e^2*RATIO[x] + 16*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*((16*e*(-21 + 74*e + (39*I)*e*Pi))/3 + 
      (256*e^2*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*((93*I)*e + (37*I)*e^2 + 
        39*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((150*I)*e + (29*I)*e^2 + 
        78*e^2*Pi)*RATIO[x^(-1)] - (160*e^2*RATIO[x])/3 - 
      32*e^2*RATIO[x^2]) + Nc*(16*e*(16 - 261*e + (16*I)*e*Pi) - 
      (32*(-9*e + 14*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*((273*I)*e - (74*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((276*I)*e - (853*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*(11 + (36*I)*Pi)*RATIO[x] + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (Nf*(16*e*(1 + 59*e + (5*I)*e*Pi) - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*I)*((-I)*e - (6*I)*e^2 + 5*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-6*I)*e - (545*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] - 
      (320*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-80*I)*e*(-2*I - (23*I)*e + 10*e*Pi) + 
      ((32*I)/3)*((-9*I)*e - (160*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-3*I)*e - (731*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (32*e*(27 + 77*e + (24*I)*e*Pi)*RATIO[x])/
       3 + 32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*(16*e*(1 + 59*e + (2*I)*e*Pi) - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*I)*((-I)*e - (6*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-6*I)*e - (545*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (320*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((16*I)*e*(10*I + (115*I)*e + 16*e*Pi) - 
      ((32*I)/3)*((9*I)*e + (160*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-3*I)*e - (731*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (32*e*(27 + 77*e + (69*I)*e*Pi)*RATIO[x])/
       3 + 32*e^2*RATIO[x^2])) + G[0, 1, 0, 1, 1, x]*
   (Nc*((32*I)*e*(23*I + (44*I)*e + 6*e*Pi) + 
      ((32*I)/3)*((-45*I)*e - (86*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((24*I)*e + (7*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((24*I)*e - (79*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-18 + 187*e + (180*I)*e*Pi)*
        RATIO[x])/3 - (608*e^2*RATIO[x^2])/3) + 
    Nf*(16*e*(4 + 3*e) + (16*(24*e + 37*e^2)*RATIO[x^(-2)])/3 - 
      (32*(12*e + 13*e^2)*RATIO[x^(-1)])/3 - (352*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nc*((16*e*(54 - 427*e - (36*I)*e*Pi))/3 - 32*e*(9 - 69*e - (28*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (352*I)*e^2*Pi*RATIO[x^(-2)] - 
      (32*I)*((-349*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(17 + 22*e - (8*I)*e*Pi)*
       RATIO[x] - 80*e^2*RATIO[x^2]) + Nf*(((-16*I)/3)*e^2*(-155*I + 33*Pi) - 
      (448*e^2*RATIO[(1 - x)^(-1)])/3 - (352*I)*e^2*Pi*RATIO[x^(-2)] + 
      (32*I)*((-109*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 192*e^2*RATIO[x] + 
      48*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 0, x]*
   (Nc*((32*e*(63 + 139*e + (129*I)*e*Pi))/3 - 
      16*e*(42 + 101*e + (90*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((-11*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(10 - 55*e + (4*I)*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*(7 + (3*I)*Pi))/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((-11*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - 32*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, x]*(Nc*((32*e*(63 + 139*e + (48*I)*e*Pi))/3 - 
      16*e*(42 + 101*e + (20*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (96*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*((11*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      16*e*(10 - 55*e - (22*I)*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*(7 - (9*I)*Pi))/3 + (416*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (96*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*((11*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - 32*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((16*e*(15 - 7*e - (30*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - (32*I)*((29*I)*e + (7*I)*e^2 + 
        10*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((138*I)*e + (253*I)*e^2 + 
        60*e^2*Pi)*RATIO[x^(-1)] + (128*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((32*e*(-63 + 353*e - (30*I)*e*Pi))/3 + 
      (64*I)*e*(-7*I - (9*I)*e + 11*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((267*I)*e - (92*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((264*I)*e + (35*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e*(-27 + 11*e - (27*I)*e*Pi)*RATIO[x])/
       3 + (160*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nf*((16*e*(15 - 7*e - (15*I)*e*Pi))/3 - (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*((29*I)*e + (7*I)*e^2 + 5*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((138*I)*e + (253*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*((32*e*(-63 + 353*e + (159*I)*e*Pi))/3 - 
      (32*I)*e*(14*I + (18*I)*e + 27*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*((267*I)*e - (92*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((264*I)*e + (35*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e*(-27 + 11*e - (66*I)*e*Pi)*RATIO[x])/
       3 + (160*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*(16*e*(-5 + 28*e + (3*I)*e*Pi) + (32*I)*((29*I)*e + (24*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((138*I)*e + (19*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-1)] - 160*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nc*((-16*I)*e*(-2*I - (259*I)*e + 20*e*Pi) - 
      (832*e^2*RATIO[(1 - x)^(-1)])/3 - ((32*I)/3)*((255*I)*e - (94*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((240*I)*e - (733*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 253*e + (12*I)*e*Pi)*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nf*(32*e*(3 - 11*e - (8*I)*e*Pi) + (128*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((64*I)/3)*((33*I)*e + (16*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      (64*I)*((9*I)*e + (10*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(-108 + 805*e + (678*I)*e*Pi))/3 - 
      (32*(-36*e + 53*e^2 + (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((360*I)*e - (121*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((180*I)*e - (311*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (64*e*(9 + 11*e + (33*I)*e*Pi)*
        RATIO[x])/3 + 64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (Nf*(32*e*(3 - 11*e + (8*I)*e*Pi) + (128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)/3)*((-33*I)*e - (16*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      (64*I)*((-9*I)*e - (10*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(-108 + 805*e - (60*I)*e*Pi))/3 - 
      (32*(-36*e + 53*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-360*I)*e + (121*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-180*I)*e + (311*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (32*e*(18 + 22*e + (39*I)*e*Pi)*
        RATIO[x])/3 + 64*e^2*RATIO[x^2])) + G[0, 0, 0, 0, 0, x]*
   (Nf*(288*e^2 - 288*e^2*RATIO[(1 - x)^(-1)] + 288*e^2*RATIO[x]) + 
    Nc*((-48*I)*e*(-8*I - (17*I)*e + 32*e*Pi) + 
      (16*I)*e*(-24*I - (47*I)*e + 96*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2 + (16*I)*e*(24*I + (55*I)*e + 14*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (Nf*((16*e*(-18 + 152*e + (21*I)*e*Pi))/3 + 
      (16*I)*((28*I)*e + (55*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] - 
      (32*I)*((12*I)*e - (57*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] - 
      (544*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
    Nc*((-16*I)*e*(-6*I - (177*I)*e + 20*e*Pi) + 64*e*(5 + 23*e)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((96*I)*e + (16*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*((102*I)*e - (1703*I)*e^2 + 30*e^2*Pi)*
       RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 + 
      (16*e*(48 + 319*e + (12*I)*e*Pi)*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*((32*e*(-9 + 76*e - (12*I)*e*Pi))/3 - 
      (16*I)*((-28*I)*e - (55*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-2)] + 
      (32*I)*((-12*I)*e + (57*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
      (544*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
    Nc*((16*I)*e*(6*I + (177*I)*e + 56*e*Pi) - 
      (64*I)*e*(5*I + (23*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*((-48*I)*e - (8*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-102*I)*e + (1703*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (16*e*(48 + 319*e + (42*I)*e*Pi)*RATIO[x])/
       3 + (272*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nc*(((-32*I)/3)*e*(-42*I - (148*I)*e + 33*e*Pi) + 
      (32*I)*e*(-14*I - (46*I)*e + 9*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*((76*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((664*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 32*e*(-8 + 11*e - (10*I)*e*Pi)*RATIO[x] - 
      (2176*e^2*RATIO[x^2])/3) + Nf*(((-16*I)/3)*e^2*(-146*I + 3*Pi) - 
      (32*I)*((-18*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*((-272*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (256*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nc*(((16*I)/3)*e*(150*I + (791*I)*e + 318*e*Pi) - 
      (32*I)*e*(19*I + (70*I)*e + e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((18*I)*e + (17*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((18*I)*e + (13*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 + (16*e*(-12 + 77*e + (54*I)*e*Pi)*RATIO[x])/
       3 - (2672*e^2*RATIO[x^2])/3) + Nf*((16*e*(3 + 68*e - (30*I)*e*Pi))/3 - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 - ((16*I)/3)*((6*I)*e - I*e^2 + 
        60*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((6*I)*e + (53*I)*e^2 + 
        60*e^2*Pi)*RATIO[x^(-1)] - (352*e^2*RATIO[x])/3 + 
      (880*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nc*((32*e*(261 - 944*e + (312*I)*e*Pi))/3 - (1600*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-1458*I)*e - (349*I)*e^2 + 
        162*e^2*Pi)*RATIO[x^(-2)] - ((32*I)/3)*((-414*I)*e + (25*I)*e^2 + 
        81*e^2*Pi)*RATIO[x^(-1)] + (16*I)*e*(48*I + (99*I)*e + 34*e*Pi)*
       RATIO[x] - 1296*e^2*RATIO[x^2]) + 
    Nf*((-16*I)*e*(-29*I - (2*I)*e + 9*e*Pi) - 
      ((16*I)/3)*((-510*I)*e - (805*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-426*I)*e - (1091*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] - 
      (160*e^2*RATIO[x])/3 + (1360*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*((80*e*(9 - 41*e + (3*I)*e*Pi))/3 - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + (16*I)*((-46*I)*e - (181*I)*e^2 + 
        10*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-126*I)*e + (425*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)] + (1184*e^2*RATIO[x])/3 - 
      (416*e^2*RATIO[x^2])/3) + Nc*((32*e*(-21 + 310*e - (36*I)*e*Pi))/3 - 
      (16*(204*e + 583*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*((-98*I)*e - (181*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] + 
      (32*I)*((-34*I)*e + (454*I)*e^2 + 5*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(38 - 165*e - (32*I)*e*Pi)*RATIO[x] + 480*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nf*(((16*I)/3)*e*(6*I + (43*I)*e + 6*e*Pi) - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*((3*I)*e + I*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] - ((64*I)/3)*((3*I)*e + (25*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + 64*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nc*((16*e*(-78 + 181*e - (72*I)*e*Pi))/3 - 32*e*(-17 + 8*e - (8*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*((3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*((3*I)*e + (55*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(3 + 44*e - (24*I)*e*Pi)*RATIO[x])/3 + (1616*e^2*RATIO[x^2])/
       3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((16*e*(-3 + 68*e + (33*I)*e*Pi))/3 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      (32*I)*(I*e - (18*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((6*I)*e - (221*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] - 
      (128*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nc*((32*e*(42 + 8*e - (333*I)*e*Pi))/3 - 
      (16*(24*e - 341*e^2 - (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((30*I)*e - (17*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((30*I)*e - (563*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(12 + 44*e - (93*I)*e*Pi)*RATIO[x])/3 + 768*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nf*(16*e*(-3 + 7*e + (2*I)*e*Pi) - 
      (224*e^2*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*((81*I)*e - (67*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((126*I)*e + (85*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] + 32*e^2*RATIO[x] - 
      (1216*e^2*RATIO[x^2])/3) + Nc*((32*e*(87 - 109*e - (144*I)*e*Pi))/3 - 
      (16*(132*e + 187*e^2 - (216*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*((178*I)*e - (109*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((64*I)/3)*((66*I)*e - (56*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(78 + 55*e + (54*I)*e*Pi)*RATIO[x])/3 + 1216*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-16*(6 - 333*e - 725*e^2 + (12*I)*e*Pi - (60*I)*e^2*Pi + 
         111*e^2*Pi^2))/3 + (32*(-39*e + 19*e^2 - (93*I)*e^2*Pi + 
         72*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(522 - 240*e - 1003*e^2 + (18*I)*e*Pi + (132*I)*e^2*Pi + 
         1890*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(504 - 2442*e - 9473*e^2 + (36*I)*e*Pi + (816*I)*e^2*Pi + 
         1890*e^2*Pi^2)*RATIO[x^(-1)])/9 + (32*(3*e - 43*e^2 - (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e*(22 - 31*e - (242*I)*e*Pi + 158*e*Pi^2)*
        RATIO[x])/3 - (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*((16*(9 - 150*e - 556*e^2 + (27*I)*e*Pi + (54*I)*e^2*Pi + 
         60*e^2*Pi^2))/9 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (16*(54 - 14*e - 317*e^2 + (18*I)*e*Pi + (107*I)*e^2*Pi + 208*e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (16*(126 - 183*e - 1690*e^2 + (54*I)*e*Pi + 
         (315*I)*e^2*Pi + 498*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*e^2)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*(3*I + (2*I)*e + 33*e*Pi)*
       RATIO[x] + (8*e*(6 + 43*e)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 0, x]*
   (Nc*((-8*(72 - 474*e - 10786*e^2 + (36*I)*e*Pi - (1602*I)*e^2*Pi + 
         231*e^2*Pi^2))/9 - (8*(-24 + 148*e + 682*e^2 + (60*I)*e*Pi + 
         (404*I)*e^2*Pi + 31*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*((18*I)*e*Pi + (13*I)*e^2*Pi + 255*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(702*e + 2813*e^2 + (18*I)*e*Pi - (515*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (32*(6*e + 122*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - (16*(54 + 99*e + 1054*e^2 - (72*I)*e*Pi - 
         (66*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(4 - 50*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((8*e*(354 + 950*e + (54*I)*Pi - (324*I)*e*Pi + 93*e*Pi^2))/9 + 
      (32*(6*e + 59*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*((18*I)*e*Pi - I*e^2*Pi + 95*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(222*e + 1147*e^2 + (18*I)*e*Pi - (105*I)*e^2*Pi + 79*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (608*e^2)/(9*(-1 + RATIO[x])^2) + 
      (16*e*(10 + 49*e + (4*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-6 + 22*e + (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nc*((-16*(-30 + 327*e + 1606*e^2 - (48*I)*e*Pi - (182*I)*e^2*Pi + 
         95*e^2*Pi^2))/3 + (16*(-36 - 33*e - 73*e^2 - (52*I)*e^2*Pi + 
         151*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-504 + 180*e + 641*e^2 - (72*I)*e*Pi - (285*I)*e^2*Pi + 
         3165*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-234 + 219*e + 787*e^2 - (72*I)*e*Pi - (1089*I)*e^2*Pi + 
         1455*e^2*Pi^2)*RATIO[x^(-1)])/9 + (((64*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(-36 - 66*e - 1618*e^2 + (180*I)*e*Pi - 
         (264*I)*e^2*Pi + 381*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(-9 + 167*e - (12*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*(-36 + 30*e + 50*e^2 - (36*I)*e*Pi - (198*I)*e^2*Pi + 
         165*e^2*Pi^2))/9 + (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(-180 - 147*e - 37*e^2 - (36*I)*e*Pi - (258*I)*e^2*Pi + 
         1077*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-144 - 336*e - 1018*e^2 - (36*I)*e*Pi - (318*I)*e^2*Pi + 
         849*e^2*Pi^2)*RATIO[x^(-1)])/9 - ((16*I)/3)*e*
       (-6*I - (35*I)*e + 12*e*Pi)*RATIO[x] + 
      (8*e*(6 - 71*e + (12*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-8*e*(-390 - 1079*e + (108*I)*Pi + (126*I)*e*Pi + 48*e*Pi^2))/9 - 
      (32*e*(4 + 5*e)*RATIO[(1 - x)^(-1)])/3 - 
      (16*((36*I)*e*Pi + (141*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(-93*e - 454*e^2 + (18*I)*e*Pi + (63*I)*e^2*Pi + 17*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (256*e^2)/(9*(-1 + RATIO[x])^2) + 
      (32*e*(6 - 5*e - (39*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e^2*(-21*I + 4*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(-138 + 1871*e + (12*I)*Pi - (492*I)*e*Pi + 141*e*Pi^2))/3 - 
      (8*(-396*e - 550*e^2 - (396*I)*e*Pi - (1740*I)*e^2*Pi + 297*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + 16*((12*I)*e*Pi + (39*I)*e^2*Pi + 
        32*e^2*Pi^2)*RATIO[x^(-2)] - 
      (16*(-546*e - 2006*e^2 + (36*I)*e*Pi - (93*I)*e^2*Pi + 51*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((32*I)/9)*((62*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 - (8*(-36 - 191*e^2 + (36*I)*e*Pi - 
         (1254*I)*e^2*Pi + 360*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(4 + 55*e + (16*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-4*(-36 + 732*e + 3836*e^2 - (180*I)*e*Pi - (288*I)*e^2*Pi + 
         531*e^2*Pi^2))/9 + (32*(6*e + 49*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-36 - 216*e - 986*e^2 - (180*I)*e*Pi - (642*I)*e^2*Pi + 
         963*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 + 978*e + 4748*e^2 - (180*I)*e*Pi - (618*I)*e^2*Pi + 
         855*e^2*Pi^2)*RATIO[x^(-1)])/9 - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(15 - 14*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(3 - 46*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((8*(72 + 930*e - 538*e^2 - (72*I)*e*Pi + (888*I)*e^2*Pi + 
         273*e^2*Pi^2))/9 + (8*(-144 - 948*e - 2606*e^2 - (432*I)*e*Pi - 
         (1428*I)*e^2*Pi + 711*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (252*I)*e*Pi - (732*I)*e^2*Pi + 
         2031*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-36 + 3468*e + 13255*e^2 - (252*I)*e*Pi + (72*I)*e^2*Pi + 
         1221*e^2*Pi^2)*RATIO[x^(-1)])/9 + (16*(6*e + e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-36 - 462*e - 103*e^2 + (216*I)*e*Pi - 
         (924*I)*e^2*Pi + 291*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(-18 + 353*e - (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nc*((-8*(-48 + 258*e + 1670*e^2 + (24*I)*e*Pi + (718*I)*e^2*Pi + 
         205*e^2*Pi^2))/3 - (8*(24 - 184*e - 482*e^2 - (120*I)*e*Pi - 
         (580*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-18 - 6*e + 110*e^2 - (72*I)*e*Pi - (120*I)*e^2*Pi + 
         1629*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 - 840*e - 1283*e^2 - (144*I)*e*Pi + (3648*I)*e^2*Pi + 
         1728*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e*(-2*I - (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*(6 + 11*e + 251*e^2 - (30*I)*e*Pi + (44*I)*e^2*Pi + 19*e^2*Pi^2)*
        RATIO[x])/3 + (16*e*(-9 + 199*e + (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*(-18 - 30*e - 317*e^2 - (72*I)*e*Pi + (342*I)*e^2*Pi + 
         141*e^2*Pi^2))/9 - (32*(6*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-18 + 12*e + 230*e^2 - (72*I)*e*Pi - (72*I)*e^2*Pi + 549*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (16*(-18 - 195*e - 751*e^2 - (72*I)*e*Pi + 
         (282*I)*e^2*Pi + 447*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*e^2)/(9*(-1 + RATIO[x])^2) - (32*I)*e*(-I - (7*I)*e + 2*e*Pi)*
       RATIO[x] + (8*e*(6 - 107*e - (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nf*((-4*(-36 + 732*e + 3836*e^2 - (36*I)*e*Pi + 261*e^2*Pi^2))/9 + 
      ((32*I)/9)*((-6*I)*e - (49*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-36 - 216*e - 986*e^2 - (36*I)*e*Pi + (126*I)*e^2*Pi + 
         645*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 + 978*e + 4748*e^2 - (36*I)*e*Pi + (6*I)*e^2*Pi + 549*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(15 - 14*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(3 - 46*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((8*(72 + 930*e - 538*e^2 - (252*I)*e*Pi - (750*I)*e^2*Pi + 
         327*e^2*Pi^2))/9 - (8*(144 + 948*e + 2606*e^2 - (180*I)*e*Pi - 
         (168*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (222*I)*e^2*Pi + 
         1509*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-36 + 3468*e + 13255*e^2 - (36*I)*e*Pi + (18*I)*e^2*Pi + 
         789*e^2*Pi^2)*RATIO[x^(-1)])/9 + (16*(6*e + e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-36 - 462*e - 103*e^2 - (360*I)*e*Pi + 
         (396*I)*e^2*Pi + 327*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(-18 + 353*e - (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*
   (Nf*((-4*e*(348 + 2446*e + (36*I)*Pi + (696*I)*e*Pi + 33*e*Pi^2))/9 + 
      ((32*I)/9)*((-21*I)*e - (35*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*(-122*e - 827*e^2 - (12*I)*e*Pi + (42*I)*e^2*Pi + 213*e^2*Pi^2)*
        RATIO[x^(-2)])/3 - (8*(-468*e - 2948*e^2 - (36*I)*e*Pi - 
         (162*I)*e^2*Pi + 471*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((16*I)/9)*e^2*(65*I + 54*Pi)*RATIO[x] + 
      (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-8*(-24 - 258*e - 1425*e^2 - (288*I)*e*Pi - (1640*I)*e^2*Pi + 
         304*e^2*Pi^2))/3 + 16*(-4 - 55*e - 111*e^2 - (28*I)*e*Pi - 
        (140*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)] - 
      (8*(-134*e - 858*e^2 - (60*I)*e*Pi - (32*I)*e^2*Pi + 761*e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (8*(-882*e - 4337*e^2 - (180*I)*e*Pi - 
         (396*I)*e^2*Pi + 1023*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*(36 + 132*e - 205*e^2 + (72*I)*e*Pi + (198*I)*e^2*Pi + 576*e^2*Pi^2)*
        RATIO[x])/9 + (8*e*(-62 + 7*e + (340*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, x]*
   (Nf*((8*(36 + 108*e + 811*e^2 + (44*I)*e^2*Pi + 58*e^2*Pi^2))/3 - 
      ((224*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(504 + 1368*e + 5695*e^2 - (498*I)*e^2*Pi + 1932*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (16*(216 + 1092*e + 4735*e^2 - (258*I)*e^2*Pi + 
         768*e^2*Pi^2)*RATIO[x^(-1)])/9 + (32*e*(2 + 67*e + (3*I)*e*Pi)*
        RATIO[x])/3 + (16*e*(-42 + 109*e + (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(414 - 345*e - 4088*e^2 + (360*I)*e*Pi + (1221*I)*e^2*Pi + 
         99*e^2*Pi^2))/9 + ((16*I)/3)*(120*e*Pi + 77*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(720 + 846*e + 3115*e^2 - (174*I)*e^2*Pi + 
         2871*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(450 + 1161*e + 1123*e^2 - (630*I)*e^2*Pi + 1386*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(72 + 198*e - 1946*e^2 - (216*I)*e*Pi - 
         (99*I)*e^2*Pi + 96*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(120 - 581*e - (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nf*((16*(-18 + 15*e + 25*e^2 - (9*I)*e*Pi + (3*I)*e^2*Pi + 66*e^2*Pi^2))/
       9 - ((32*I)/3)*((3*I)*e + (5*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*(-180 - 147*e - 37*e^2 - (18*I)*e*Pi + (156*I)*e^2*Pi + 
         1068*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-144 - 336*e - 1018*e^2 - (18*I)*e*Pi + (267*I)*e^2*Pi + 
         834*e^2*Pi^2)*RATIO[x^(-1)])/9 - ((16*I)/3)*e*
       (-6*I - (35*I)*e + 6*e*Pi)*RATIO[x] + 
      (8*e*(6 - 71*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-30 + 327*e + 1606*e^2 - (108*I)*e*Pi - (205*I)*e^2*Pi + 
         140*e^2*Pi^2))/3 + (16*(-36 - 33*e - 73*e^2 - (72*I)*e*Pi + 
         (158*I)*e^2*Pi + 199*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-504 + 180*e + 641*e^2 - (54*I)*e*Pi + (18*I)*e^2*Pi + 
         3246*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-234 + 219*e + 787*e^2 - (54*I)*e*Pi + (1146*I)*e^2*Pi + 
         1491*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (8*(-36 - 66*e - 1618*e^2 - (396*I)*e*Pi - 
         (330*I)*e^2*Pi + 417*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(-9 + 167*e + (423*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*
   (Nf*((8*(-18 - 30*e - 317*e^2 + (36*I)*e*Pi + (246*I)*e^2*Pi + 
         228*e^2*Pi^2))/9 - (32*(6*e + 23*e^2 - (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (32*(-9 + 6*e + 115*e^2 + (18*I)*e*Pi + 
         (9*I)*e^2*Pi + 378*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-18 - 195*e - 751*e^2 + (36*I)*e*Pi + (84*I)*e^2*Pi + 
         624*e^2*Pi^2)*RATIO[x^(-1)])/9 + (32*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((32*I)/3)*e*(-3*I - (21*I)*e + 4*e*Pi)*RATIO[x] + 
      (8*e*(6 - 107*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-48 + 258*e + 1670*e^2 + (204*I)*e*Pi + (1170*I)*e^2*Pi + 
         115*e^2*Pi^2))/3 - (8*(24 - 184*e - 482*e^2 - (108*I)*e*Pi - 
         (428*I)*e^2*Pi + 161*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9 - 3*e + 55*e^2 + (36*I)*e*Pi + (39*I)*e^2*Pi + 1044*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(-36 - 840*e - 1283*e^2 + (144*I)*e*Pi - 
         (552*I)*e^2*Pi + 2196*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (((16*I)/3)*e*(-2*I - (11*I)*e + 8*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*(6 + 11*e + 251*e^2 - (18*I)*e*Pi - (44*I)*e^2*Pi + 10*e^2*Pi^2)*
        RATIO[x])/3 + (16*e*(-9 + 199*e - (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*
   (Nf*((8*(-18 - 24*e + 581*e^2 + (18*I)*e*Pi + (174*I)*e^2*Pi + 
         66*e^2*Pi^2))/9 - (32*(-6*e + 29*e^2 + (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-36 + 42*e + 559*e^2 + (36*I)*e*Pi - 
         (216*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (16*(-18 + 21*e + 527*e^2 + (18*I)*e*Pi + (111*I)*e^2*Pi + 
         102*e^2*Pi^2)*RATIO[x^(-1)])/9 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (32*e*(4 + 39*e - (8*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-48 - 171*e + 22*e^2 - (6*I)*e*Pi + (323*I)*e^2*Pi + 
         56*e^2*Pi^2))/3 + (16*(-108 - 474*e - 673*e^2 - (54*I)*e*Pi + 
         (840*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-36 + 78*e + 373*e^2 + (36*I)*e*Pi - (492*I)*e^2*Pi + 498*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(-18 + 3*e + 542*e^2 + (18*I)*e*Pi + 
         (438*I)*e^2*Pi + 159*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(6*e + 43*e^2 - (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(-396 - 3107*e + (108*I)*Pi + (132*I)*e*Pi + 462*e*Pi^2)*RATIO[x])/
       9 + (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nc*((8*(-144 - 660*e - 1076*e^2 - (468*I)*e*Pi - (1464*I)*e^2*Pi + 
         555*e^2*Pi^2))/9 - (8*(-144 - 702*e - 481*e^2 - (396*I)*e*Pi - 
         (1584*I)*e^2*Pi + 609*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*((6*I)*e*Pi + (34*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-18*e - 175*e^2 + (6*I)*e*Pi - (80*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (8*(12*e + 67*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(12 - 44*e - 935*e^2 - (48*I)*e*Pi - (352*I)*e^2*Pi + 8*e^2*Pi^2)*
        RATIO[x])/3 + (8*e*(36 + 685*e + (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e*(6 - 602*e + (18*I)*Pi - (180*I)*e*Pi + 27*e*Pi^2))/9 + 
      (16*(-30*e + 41*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*((6*I)*e*Pi + (36*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(-18*e - 161*e^2 + (6*I)*e*Pi - (37*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (112*e^2)/(9*(-1 + RATIO[x])^2) + 
      (64*e*(3 - 37*e - (12*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (103*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*
   (Nf*((-4*(72 - 444*e - 1520*e^2 - (12*I)*e^2*Pi + 381*e^2*Pi^2))/9 + 
      (32*(3*e + 5*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(72 + 780*e + 4129*e^2 - (378*I)*e^2*Pi + 861*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(72 - 528*e - 2074*e^2 - (192*I)*e^2*Pi + 
         741*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((32*I)/9)*e*
       (21*I + (73*I)*e + 18*e*Pi)*RATIO[x] + 
      (16*e*(27 + 64*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(36 - 168*e + 2459*e^2 + (108*I)*e*Pi + (369*I)*e^2*Pi + 
         111*e^2*Pi^2))/9 + (16*(12 + 99*e + 195*e^2 - (60*I)*e*Pi - 
         (120*I)*e^2*Pi + 98*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(72 + 972*e + 3844*e^2 - (72*I)*e*Pi - (792*I)*e^2*Pi + 
         2115*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(72 - 3312*e - 13562*e^2 - (72*I)*e*Pi - (132*I)*e^2*Pi + 
         1215*e^2*Pi^2)*RATIO[x^(-1)])/9 - ((32*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (16*(54 - 165*e - 442*e^2 - (198*I)*e*Pi + 
         (198*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x])/9 + 
      ((16*I)/3)*e*(29*I + (59*I)*e + 49*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nf*((16*e*(-42 + 1085*e + (99*I)*e*Pi))/9 - 
      (224*e*(-1 + 4*e)*RATIO[(1 - x)^(-1)])/3 - (352*I)*e^2*Pi*
       RATIO[x^(-1)] + (1024*e^2)/(9*(-1 + RATIO[x])^2) + 
      (32*e*(-21 + 128*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (16*e^2*(226 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(36 + 159*e - 3707*e^2 + (234*I)*e*Pi + (693*I)*e^2*Pi + 
         111*e^2*Pi^2))/9 - (16*(36 + 153*e - 886*e^2 + (234*I)*e*Pi + 
         (792*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (352*I)*e^2*Pi*RATIO[x^(-1)] - (32*(3*e + 160*e^2))/
       (9*(-1 + RATIO[x])^2) + (16*(12 + 55*e - 622*e^2 - (18*I)*e*Pi - 
         (220*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x])/3 - 
      ((16*I)/9)*e*(-6*I - (806*I)*e + 57*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*
   (Nc*((8*(-144 - 660*e - 1076*e^2 - (108*I)*e*Pi + (1722*I)*e^2*Pi + 
         339*e^2*Pi^2))/9 - (8*(-144 - 702*e - 481*e^2 - (252*I)*e*Pi + 
         (1014*I)*e^2*Pi + 339*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*(-3*e*Pi + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 12*e*Pi + 190*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 67*e^2 + (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*(-12 + 44*e + 935*e^2 + (24*I)*e*Pi + 
         (66*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x])/3 + 
      (8*e*(36 + 685*e + (552*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e*(3 - 301*e - (18*I)*Pi - (102*I)*e*Pi))/9 - 
      (16*(30*e - 41*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*(3*e*Pi + e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*((-18*I)*e - (161*I)*e^2 + 12*e*Pi + 70*e^2*Pi)*
       RATIO[x^(-1)] - (112*e^2)/(9*(-1 + RATIO[x])^2) + 
      (32*e*(6 - 74*e + (15*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (103*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, x]*
   (Nf*((-8*(-36 + 2190*e + 14807*e^2 + (162*I)*e*Pi - (324*I)*e^2*Pi + 
         489*e^2*Pi^2))/27 - (16*(6 - 52*e + 10*e^2 + (23*I)*e^2*Pi + 
         13*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*((18*I)*e*Pi + (161*I)*e^2*Pi + 95*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (((8*I)/27)*((120*I)*e + (343*I)*e^2 + 102*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*(18 - 252*e - 2147*e^2 - (54*I)*e*Pi - (180*I)*e^2*Pi + 
         108*e^2*Pi^2)*RATIO[x])/27 - ((8*I)/27)*e*(-444*I - (1819*I)*e + 
        36*Pi + 150*e*Pi)*RATIO[x^2]) + 
    Nc*((-16*((18*I)*e*Pi + (175*I)*e^2*Pi + 255*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (4*(1104*e + 3317*e^2 - (1230*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(3048 + 10229*e + (144*I)*Pi + 
         (534*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(-396 + 14316*e + 68845*e^2 - (432*I)*Pi - (2844*I)*e*Pi - 
         (22308*I)*e^2*Pi - 720*e*Pi^2 + 1188*e^2*Pi^2 - (1638*I)*e^2*Pi^3 - 
         2736*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-198 + 3528*e + 28804*e^2 + 
         (108*I)*Pi + (990*I)*e*Pi + (4275*I)*e^2*Pi - 360*e*Pi^2 - 
         858*e^2*Pi^2 - (558*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-66 + 464*e - 921*e^2 - (72*I)*Pi - 
         (528*I)*e*Pi - (1325*I)*e^2*Pi - 120*e*Pi^2 + 163*e^2*Pi^2 - 
         (273*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/9)) + 
  G[0, 1, 0, x]*(Nf*((-8*(-12 + 32*e + 195*e^2 - (72*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (((16*I)/27)*((6*I)*e + (23*I)*e^2 + 
         54*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(12 - 104*e - 737*e^2 - (72*I)*e*Pi - (164*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[x])/9 - (4*e*(-498 - 1963*e - (72*I)*Pi - (126*I)*e*Pi + 
         51*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(36 + 1662*e + 8383*e^2 + (108*I)*Pi + (216*I)*e*Pi - 
         (1710*I)*e^2*Pi + 162*e*Pi^2 - 2454*e^2*Pi^2 + (279*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-1)]*
       (-36*I - (300*I)*e - (2144*I)*e^2 + 36*Pi + 210*e*Pi + 1300*e^2*Pi - 
        (90*I)*e*Pi^2 + (1185*I)*e^2*Pi^2 + 93*e^2*Pi^3 - 
        (144*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi + 216*e*Pi + 986*e^2*Pi - (102*I)*e*Pi^2 - (171*I)*e^2*Pi^2 + 
        93*e^2*Pi^3 - (216*I)*e^2*Zeta[3])) + 
    Nc*((-8*(66*e + 133*e^2 - (594*I)*e^2*Pi + 21*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(-570 - 1882*e - (48*I)*Pi - 
         (128*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/9 + 
      (4*RATIO[x]*(396 - 4758*e - 33256*e^2 - (3168*I)*e*Pi - 
         (11616*I)*e^2*Pi + 216*e*Pi^2 + 759*e^2*Pi^2 + (1350*I)*e^2*Pi^3 - 
         5184*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        (297 + 174*e - 611*e^2 + (216*I)*Pi + (1188*I)*e*Pi + 
         (2970*I)*e^2*Pi - 198*e*Pi^2 - 582*e^2*Pi^2 - (252*I)*e^2*Pi^3 - 
         2286*e^2*Zeta[3]))/27 + (4*(360 + 282*e + 7273*e^2 + (144*I)*Pi + 
         (1464*I)*e*Pi + (10114*I)*e^2*Pi - 372*e*Pi^2 + 20*e^2*Pi^2 - 
         (660*I)*e^2*Pi^3 - 1536*e^2*Zeta[3]))/9 + ((8*I)/9)*RATIO[x^(-1)]*
       (-36*I - (336*I)*e - (2324*I)*e^2 + 36*Pi - 120*e*Pi - 547*e^2*Pi - 
        (108*I)*e*Pi^2 + (4100*I)*e^2*Pi^2 + 81*e^2*Pi^3 - 
        (108*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi + 204*e*Pi + 842*e^2*Pi - (198*I)*e*Pi^2 + (21*I)*e^2*Pi^2 + 
        81*e^2*Pi^3 - (648*I)*e^2*Zeta[3]))) + 
  G[0, 0, 1, x]*
   (Nf*((4*(36 + 1662*e + 8383*e^2 - (108*I)*Pi - (36*I)*e*Pi + 
         (3198*I)*e^2*Pi - 54*e*Pi^2 - 3102*e^2*Pi^2 - (216*I)*e^2*Pi^3))/
       27 + (8*(12 - 32*e - 195*e^2 - (12*I)*e*Pi - (98*I)*e^2*Pi + 
         38*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(12 - 104*e - 737*e^2 - (60*I)*e*Pi - (412*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x])/9 + (4*e*(498 + 1963*e - (288*I)*Pi + (294*I)*e*Pi + 
         225*e*Pi^2)*RATIO[x^2])/27 + ((8*I)/9)*RATIO[x^(-1)]*
       (36*I + (300*I)*e + (2144*I)*e^2 + 36*Pi - 6*e*Pi - 688*e^2*Pi - 
        (18*I)*e*Pi^2 - (1627*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
        (216*I)*e^2*Zeta[3]) - ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi - 42*e*Pi - 559*e^2*Pi - (18*I)*e*Pi^2 - (176*I)*e^2*Pi^2 + 
        72*e^2*Pi^3 - (288*I)*e^2*Zeta[3])) + 
    Nc*((-8*(66*e + 133*e^2 - (36*I)*e*Pi - (303*I)*e^2*Pi + 3*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(570 + 1882*e - (312*I)*Pi + 
         (344*I)*e*Pi + 247*e*Pi^2)*RATIO[x^2])/9 - 
      (8*RATIO[(1 - x)^(-1)]*(594 + 348*e - 1222*e^2 + (216*I)*Pi + 
         (1458*I)*e*Pi + (2367*I)*e^2*Pi - 504*e*Pi^2 + 852*e^2*Pi^2 - 
         (621*I)*e^2*Pi^3 - 4680*e^2*Zeta[3]))/27 + 
      (4*(360 + 282*e + 7273*e^2 + (288*I)*Pi + (1164*I)*e*Pi - 
         (2452*I)*e^2*Pi - 264*e*Pi^2 + 612*e^2*Pi^2 - (102*I)*e^2*Pi^3 - 
         3768*e^2*Zeta[3]))/9 + (4*RATIO[x]*(396 - 4758*e - 33256*e^2 - 
         (216*I)*Pi - (1980*I)*e*Pi - (13956*I)*e^2*Pi - 648*e*Pi^2 + 
         561*e^2*Pi^2 - (252*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/27 - 
      ((16*I)/9)*RATIO[x^(-1)]*(18*I + (168*I)*e + (1162*I)*e^2 + 18*Pi + 
        15*e*Pi - 353*e^2*Pi - (9*I)*e*Pi^2 - (2058*I)*e^2*Pi^2 + 
        39*e^2*Pi^3 - (162*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
       (36*Pi - 78*e*Pi - 373*e^2*Pi - (18*I)*e*Pi^2 - (90*I)*e^2*Pi^2 + 
        78*e^2*Pi^3 - (864*I)*e^2*Zeta[3]))) + 
  G[1, 1, 1, x]*(Nf*(((32*I)/3)*(3*e*Pi + 5*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(36 + 654*e + 3853*e^2 - (654*I)*e^2*Pi + 189*e^2*Pi^2)*RATIO[x])/
       27 + (4*e*(-72 - 279*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*
        RATIO[x^2])/3 + (4*(-720 - 5466*e - 18983*e^2 + (108*I)*Pi + 
         (36*I)*e*Pi + (2238*I)*e^2*Pi - 531*e*Pi^2 + 1680*e^2*Pi^2 - 
         (297*I)*e^2*Pi^3 - 3456*e^2*Zeta[3]))/27 - ((4*I)/9)*RATIO[x^(-2)]*
       (-432*I - (2682*I)*e - (14136*I)*e^2 - 72*Pi - 888*e*Pi - 
        5074*e^2*Pi - (1314*I)*e*Pi^2 - (1323*I)*e^2*Pi^2 + 198*e^2*Pi^3 - 
        (19584*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-2736*I - (15396*I)*e - (70966*I)*e^2 - 216*Pi - 1764*e*Pi - 
        9564*e^2*Pi - (3222*I)*e*Pi^2 - (2193*I)*e^2*Pi^2 + 594*e^2*Pi^3 - 
        (45792*I)*e^2*Zeta[3])) + 
    Nc*((-4*e*(-2328 - 7568*e - (1008*I)*Pi + (528*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27 + (4*(1440 - 4188*e - 107012*e^2 + (108*I)*e*Pi - 
         (7092*I)*e^2*Pi + 2412*e*Pi^2 - 16071*e^2*Pi^2 + (864*I)*e^2*Pi^3 - 
         8568*e^2*Zeta[3]))/27 + (4*RATIO[x]*(132 + 2348*e + 16864*e^2 + 
         (360*I)*Pi - (2264*I)*e^2*Pi - 408*e*Pi^2 + 715*e^2*Pi^2 - 
         (666*I)*e^2*Pi^3 - 528*e^2*Zeta[3]))/9 - ((4*I)/27)*RATIO[x^(-1)]*
       (-5472*I - (7920*I)*e + (26504*I)*e^2 - 648*Pi - 2052*e*Pi + 
        156*e^2*Pi - (6066*I)*e*Pi^2 + (15027*I)*e^2*Pi^2 + 1674*e^2*Pi^3 - 
        (78768*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-2880*I - (9720*I)*e - (38128*I)*e^2 - 648*Pi - 4932*e*Pi - 
        21960*e^2*Pi - (11466*I)*e*Pi^2 + (633*I)*e^2*Pi^2 + 1674*e^2*Pi^3 - 
        (175968*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (33*I)*e*Pi + (73*I)*e^2*Pi - (69*I)*e^2*Pi^3 + 
         246*e^2*Zeta[3]))/3)) + G[1, 0, 1, x]*
   (Nf*((-8*(36 + 60*e + 148*e^2 - (72*I)*e*Pi + (36*I)*e^2*Pi + 
         159*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + (((32*I)/9)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (16*(6 + 41*e + 322*e^2 - (18*I)*e*Pi - 
         (135*I)*e^2*Pi + e^2*Pi^2)*RATIO[x])/9 - 
      (8*e*(-129 - 418*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27 + (4*(396 + 2604*e + 10472*e^2 - (144*I)*e*Pi - (3336*I)*e^2*Pi - 
         81*e*Pi^2 + 1068*e^2*Pi^2 + (360*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/
       27 - ((4*I)/27)*RATIO[x^(-1)]*(-1728*I - (8616*I)*e - (36538*I)*e^2 - 
        1080*e*Pi - 8052*e^2*Pi + (1890*I)*e*Pi^2 + (2067*I)*e^2*Pi^2 + 
        720*e^2*Pi^3 + (12816*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-252*I - (1332*I)*e - (5093*I)*e^2 - 1152*e*Pi - 8658*e^2*Pi + 
        (2466*I)*e*Pi^2 - (1221*I)*e^2*Pi^2 + 720*e^2*Pi^3 + 
        (14544*I)*e^2*Zeta[3])) + 
    Nc*((-16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-330 - 995*e - (336*I)*Pi + 
         (226*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-396 - 876*e - 1124*e^2 - (432*I)*Pi + 
         (1440*I)*e*Pi + (756*I)*e^2*Pi + 1800*e*Pi^2 - 3417*e^2*Pi^2 + 
         (1134*I)*e^2*Pi^3 - 2448*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-3852*I - (11142*I)*e - (34864*I)*e^2 - 2232*e*Pi - 10632*e^2*Pi + 
        (3330*I)*e*Pi^2 - (3423*I)*e^2*Pi^2 + 432*e^2*Pi^3 + 
        (22320*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
       (-396*I - (1512*I)*e - (5437*I)*e^2 - 1512*e*Pi - 10692*e^2*Pi + 
        (7650*I)*e*Pi^2 - (5793*I)*e^2*Pi^2 + 432*e^2*Pi^3 + 
        (35280*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-198 - 1725*e - 13918*e^2 + 
         (594*I)*e*Pi + (4203*I)*e^2*Pi + 594*e*Pi^2 - 660*e^2*Pi^2 + 
         (360*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/27 + 
      (8*(54 + 1503*e + 11582*e^2 - (72*I)*Pi - (48*I)*e*Pi + 
         (1951*I)*e^2*Pi + 114*e*Pi^2 - 3114*e^2*Pi^2 + (45*I)*e^2*Pi^3 + 
         3144*e^2*Zeta[3]))/9)) + G[1, 0, 0, x]*
   (Nf*((-32*(9*e - 52*e^2 - (18*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (8*e*(2 + 5*e - (4*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      (8*(36 + 36*e + 104*e^2 - (36*I)*e*Pi - (150*I)*e^2*Pi + 195*e^2*Pi^2)*
        RATIO[x])/27 + (4*e*(132 + 839*e - (54*I)*e*Pi + 21*e*Pi^2)*
        RATIO[x^2])/27 + (8*(-90 - 117*e + 613*e^2 - (18*I)*Pi + 
         (144*I)*e*Pi + (399*I)*e^2*Pi - 21*e*Pi^2 - 85*e^2*Pi^2 - 
         (18*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/9 - ((16*I)/9)*RATIO[x^(-2)]*
       (18*Pi - 12*e*Pi - 230*e^2*Pi - (93*I)*e*Pi^2 - (57*I)*e^2*Pi^2 + 
        18*e^2*Pi^3 - (864*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
       (-324*I - (1608*I)*e - (6984*I)*e^2 + 36*Pi - 294*e*Pi - 2164*e^2*Pi - 
        (150*I)*e*Pi^2 - (743*I)*e^2*Pi^2 + 36*e^2*Pi^3 - 
        (1368*I)*e^2*Zeta[3])) + 
    Nc*((-8*e*(12 + 43*e - (22*I)*e*Pi + 4*e*Pi^2))/(-1 + RATIO[x])^2 + 
      (4*e*(-348 - 1598*e - (72*I)*Pi - (180*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27 - ((8*I)/9)*RATIO[x^(-1)]*(-1044*I - (4092*I)*e - (15700*I)*e^2 + 
        36*Pi - 1284*e*Pi - 7411*e^2*Pi - (252*I)*e*Pi^2 - 
        (1327*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (2484*I)*e^2*Zeta[3]) + 
      ((16*I)/9)*RATIO[x^(-2)]*(18*Pi + 6*e*Pi - 110*e^2*Pi - 
        (261*I)*e*Pi^2 + (99*I)*e^2*Pi^2 + 6*e^2*Pi^3 - 
        (2592*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-108*e + 578*e^2 - (132*I)*e*Pi - (70*I)*e^2*Pi + 9*e*Pi^2 - 
         300*e^2*Pi^2 - (117*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (8*(-18 - 2571*e - 16677*e^2 + (72*I)*Pi - (480*I)*e*Pi + 
         (334*I)*e^2*Pi + 36*e*Pi^2 - 1432*e^2*Pi^2 - (210*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/9 + (4*RATIO[x]*(396 + 1044*e + 5830*e^2 - 
         (432*I)*Pi - (1188*I)*e*Pi - (4152*I)*e^2*Pi + 1260*e*Pi^2 + 
         2475*e^2*Pi^2 + (1512*I)*e^2*Pi^3 + 3600*e^2*Zeta[3]))/27)) + 
  G[0, 1, 1, x]*
   (Nf*((-8*(36 + 60*e + 124*e^2 + (24*I)*e*Pi - (116*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*(36 + 78*e - 35*e^2 - (72*I)*e*Pi - (1044*I)*e^2*Pi + 318*e^2*Pi^2)*
        RATIO[x])/27 - (8*e*(18 + 48*e - (48*I)*Pi + (20*I)*e*Pi + 19*e*Pi^2)*
        RATIO[x^2])/9 - ((4*I)/9)*RATIO[x^(-1)]*(-216*I - (1380*I)*e - 
        (6282*I)*e^2 - 264*e*Pi - 2116*e^2*Pi - (438*I)*e*Pi^2 + 
        (1227*I)*e^2*Pi^2 + 174*e^2*Pi^3 - (5088*I)*e^2*Zeta[3]) + 
      ((4*I)/9)*RATIO[x^(-2)]*(-216*I - (1386*I)*e - (7314*I)*e^2 - 
        564*e*Pi - 3246*e^2*Pi - (486*I)*e*Pi^2 - (1469*I)*e^2*Pi^2 + 
        174*e^2*Pi^3 - (6096*I)*e^2*Zeta[3]) + 
      (4*(108 + 600*e + 2139*e^2 + (24*I)*e*Pi - (884*I)*e^2*Pi + 
         147*e*Pi^2 - 618*e^2*Pi^2 + (87*I)*e^2*Pi^3 + 1032*e^2*Zeta[3]))/
       9) + Nc*((16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(372 + 1063*e - (936*I)*Pi + 
         (882*I)*e*Pi + 414*e*Pi^2)*RATIO[x^2])/27 - 
      ((4*I)/3)*RATIO[x^(-2)]*(-72*I - (294*I)*e - (1432*I)*e^2 - 348*e*Pi - 
        1368*e^2*Pi - (342*I)*e*Pi^2 - (383*I)*e^2*Pi^2 + 110*e^2*Pi^3 - 
        (5232*I)*e^2*Zeta[3]) + ((4*I)/9)*RATIO[x^(-1)]*
       (-216*I - (372*I)*e + (2748*I)*e^2 + 252*e*Pi + 1626*e^2*Pi - 
        (666*I)*e*Pi^2 + (8113*I)*e^2*Pi^2 + 330*e^2*Pi^3 - 
        (8136*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-66 + 212*e + 1359*e^2 - 
         (144*I)*Pi + (132*I)*e*Pi + (2045*I)*e^2*Pi + 114*e*Pi^2 - 
         825*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/9 + 
      (4*(-2880 - 9570*e - 26699*e^2 - (864*I)*Pi - (3132*I)*e*Pi + 
         (5220*I)*e^2*Pi + 36*e*Pi^2 + 6318*e^2*Pi^2 - (234*I)*e^2*Pi^3 + 
         5472*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-2772 - 5700*e - 12908*e^2 - (864*I)*Pi - (3816*I)*e*Pi - 
         (3588*I)*e^2*Pi + 2088*e*Pi^2 + 5583*e^2*Pi^2 + (1746*I)*e^2*Pi^3 + 
         13464*e^2*Zeta[3]))/27)) + G[1, 1, 0, x]*
   (Nf*((-8*(36 + 60*e + 148*e^2 + (216*I)*e^2*Pi + 63*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*(6 + 41*e + 322*e^2 - (24*I)*e*Pi - (53*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[x])/9 + (8*e*(129 + 418*e + (114*I)*e*Pi + 24*e*Pi^2)*
        RATIO[x^2])/27 + ((4*I)/27)*RATIO[x^(-1)]*(1728*I + (8616*I)*e + 
        (36538*I)*e^2 + 2160*e*Pi + 13848*e^2*Pi - (2538*I)*e*Pi^2 + 
        (297*I)*e^2*Pi^2 + 558*e^2*Pi^3 - (3960*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-2)]*(252*I + (1332*I)*e + (5093*I)*e^2 + 
        1368*e*Pi + 8388*e^2*Pi - (3186*I)*e*Pi^2 + (195*I)*e^2*Pi^2 + 
        558*e^2*Pi^3 - (6120*I)*e^2*Zeta[3]) + 
      (4*(396 + 2604*e + 10472*e^2 - (540*I)*e*Pi - (468*I)*e^2*Pi - 
         297*e*Pi^2 + 2304*e^2*Pi^2 - (279*I)*e^2*Pi^3 + 1260*e^2*Zeta[3]))/
       27) + Nc*((16*((6*I)*e*Pi - (86*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(330 + 995*e - (24*I)*Pi - (10*I)*e*Pi + 
         70*e*Pi^2)*RATIO[x^2])/9 - ((4*I)/27)*RATIO[x^(-1)]*
       (3852*I + (11142*I)*e + (34864*I)*e^2 - 432*Pi + 3924*e*Pi + 
        24306*e^2*Pi - (4734*I)*e*Pi^2 + (14619*I)*e^2*Pi^2 + 1134*e^2*Pi^3 - 
        (7632*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (396*I + (1512*I)*e + (5437*I)*e^2 - 432*Pi - 252*e*Pi + 912*e^2*Pi - 
        (9594*I)*e*Pi^2 + (4083*I)*e^2*Pi^2 + 1134*e^2*Pi^3 - 
        (23832*I)*e^2*Zeta[3]) + (8*(54 + 1503*e + 11582*e^2 - (144*I)*Pi - 
         (12*I)*e*Pi - (2600*I)*e^2*Pi + 402*e*Pi^2 - 3120*e^2*Pi^2 + 
         (246*I)*e^2*Pi^3 + 1308*e^2*Zeta[3]))/9 + 
      (8*RATIO[x]*(-198 - 1725*e - 13918*e^2 + (108*I)*Pi + (1188*I)*e*Pi + 
         (3645*I)*e^2*Pi - 378*e*Pi^2 - 1056*e^2*Pi^2 - (873*I)*e^2*Pi^3 + 
         2160*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-396 - 876*e - 1124*e^2 + (936*I)*e*Pi - (384*I)*e^2*Pi + 
         1692*e*Pi^2 - 753*e^2*Pi^2 - (792*I)*e^2*Pi^3 + 21744*e^2*Zeta[3]))/
       27)) + G[0, 1, x]*
   (Nf*((16*((6*I)*e*Pi + (23*I)*e^2*Pi + 3*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-216 - 1740*e - 9787*e^2 + 
         (312*I)*e*Pi + (776*I)*e^2*Pi - 132*e*Pi^2 + 313*e^2*Pi^2 - 
         (138*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-12*e - 94*e^2 + (36*I)*Pi + (216*I)*e*Pi + 
         (821*I)*e^2*Pi - 81*e*Pi^2 - 57*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 
         444*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - 
         (84*I)*e*Pi - (214*I)*e^2*Pi - 96*e*Pi^2 + 796*e^2*Pi^2 + 
         (78*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27 + 
      (2*(-1692 - 10224*e - 46060*e^2 + (360*I)*Pi + (2580*I)*e*Pi + 
         (6928*I)*e^2*Pi - 216*Pi^2 + 1146*e*Pi^2 + 7538*e^2*Pi^2 - 
         (486*I)*e*Pi^3 - (558*I)*e^2*Pi^3 + 99*e^2*Pi^4 + 
         17616*e^2*Zeta[3] - (6768*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((-1080*I)*Pi - (6930*I)*e*Pi - (36570*I)*e^2*Pi + 
         360*Pi^2 + 2090*e*Pi^2 + 10585*e^2*Pi^2 + (810*I)*e*Pi^3 + 
         (3575*I)*e^2*Pi^3 + 19*e^2*Pi^4 + 2880*e*Zeta[3] + 120*e^2*Zeta[3] + 
         (11280*I)*e^2*Pi*Zeta[3]))/45 - 
      (4*RATIO[x^(-1)]*(-3420 - 29700*e - 182545*e^2 + (3240*I)*Pi + 
         (19800*I)*e*Pi + (92070*I)*e^2*Pi - 1080*Pi^2 + 8430*e*Pi^2 + 
         42425*e^2*Pi^2 - (2430*I)*e*Pi^3 - (8535*I)*e^2*Pi^3 + 81*e^2*Pi^4 - 
         6480*e*Zeta[3] + 105480*e^2*Zeta[3] - (33840*I)*e^2*Pi*Zeta[3]))/
       135) + Nc*((4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + 
         (133*I)*e^2*Pi + 174*e*Pi^2 - 1531*e^2*Pi^2 - (27*I)*e^2*Pi^3 - 
         2568*e^2*Zeta[3]))/27 + (8*((-66*I)*e*Pi - (133*I)*e^2*Pi + 
         75*e^2*Pi^2 + (27*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-1080*I)*Pi - 
         (4410*I)*e*Pi - (21480*I)*e^2*Pi + 360*Pi^2 + 1050*e*Pi^2 + 
         4325*e^2*Pi^2 + (870*I)*e*Pi^3 + (2565*I)*e^2*Pi^3 + 597*e^2*Pi^4 + 
         8640*e*Zeta[3] - 8280*e^2*Zeta[3] + (12240*I)*e^2*Pi*Zeta[3]))/45 - 
      (4*RATIO[x^(-1)]*(4140 + 31320*e + 180665*e^2 - (3240*I)*Pi - 
         (5400*I)*e*Pi + (38160*I)*e^2*Pi + 1080*Pi^2 - 40140*e*Pi^2 - 
         161130*e^2*Pi^2 + (2610*I)*e*Pi^3 - (4605*I)*e^2*Pi^3 + 
         756*e^2*Pi^4 + 9720*e*Zeta[3] - 338220*e^2*Zeta[3] + 
         (36720*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*(1908 - 7476*e - 118372*e^2 - (2592*I)*Pi - (11376*I)*e*Pi - 
         (20184*I)*e^2*Pi + 648*Pi^2 + 2316*e*Pi^2 + 22238*e^2*Pi^2 + 
         (1584*I)*e*Pi^3 + (1380*I)*e^2*Pi^3 + 369*e^2*Pi^4 - 288*e*Zeta[3] - 
         39216*e^2*Zeta[3] + (37728*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (11880*I)*Pi - 
         (41280*I)*e*Pi - (142160*I)*e^2*Pi - 1080*Pi^2 + 10230*e*Pi^2 + 
         16810*e^2*Pi^2 - (2520*I)*e*Pi^3 + (5040*I)*e^2*Pi^3 + 
         2547*e^2*Pi^4 + 18000*e*Zeta[3] - 87720*e^2*Zeta[3] + 
         (41760*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[x]*(-6480 - 50760*e - 290148*e^2 + (552*I)*e*Pi - 
         (1832*I)*e^2*Pi + 432*Pi^2 - 3696*e*Pi^2 + 13508*e^2*Pi^2 + 
         (2952*I)*e*Pi^3 - (3564*I)*e^2*Pi^3 + 1827*e^2*Pi^4 - 
         3456*e*Zeta[3] + 14784*e^2*Zeta[3] + (61920*I)*e^2*Pi*Zeta[3]))/
       27)) + G[0, 0, x]*
   (Nf*((2*(36 + 102*e + 377*e^2 - (72*I)*e*Pi - (192*I)*e^2*Pi + 
         90*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (2*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + (214*I)*e^2*Pi + 
         794*e^2*Pi^2 + (126*I)*e^2*Pi^3)*RATIO[x^2])/27 - 
      (4*RATIO[(1 - x)^(-1)]*(108 - 174*e - 6355*e^2 - (216*I)*e*Pi + 
         (942*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 - 1008*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(108 + 1029*e + 5863*e^2 + (24*I)*e*Pi - (25*I)*e^2*Pi - 
         72*e*Pi^2 + 205*e^2*Pi^2 + (9*I)*e^2*Pi^3 - 612*e^2*Zeta[3]))/27 - 
      ((16*I)/9)*RATIO[x^(-1)]*(18*Pi + 150*e*Pi + 1072*e^2*Pi - 
        (93*I)*e*Pi^2 - (462*I)*e^2*Pi^2 + 18*e^2*Pi^3 - 
        (864*I)*e^2*Zeta[3]) + (2*(2052 + 14718*e + 73549*e^2 + (216*I)*Pi - 
         (1332*I)*e*Pi - (13026*I)*e^2*Pi + 492*e*Pi^2 + 7192*e^2*Pi^2 + 
         (216*I)*e^2*Pi^3 + 4032*e^2*Zeta[3]))/27) + 
    Nc*(((16*I)/9)*RATIO[x^(-1)]*(18*Pi + 168*e*Pi + 1162*e^2*Pi - 
        (261*I)*e*Pi^2 - (954*I)*e^2*Pi^2 + 6*e^2*Pi^3 - 
        (2592*I)*e^2*Zeta[3]) + (4*(-216 - 630*e - 1851*e^2 + (540*I)*e*Pi + 
         (1791*I)*e^2*Pi - 30*e*Pi^2 - 596*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 30*e*Pi^2 - 1484*e^2*Pi^2 - (123*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(-2160 + 11400*e + 
         194480*e^2 + (3960*I)*Pi + (13080*I)*e*Pi - (17050*I)*e^2*Pi + 
         1080*Pi^2 + 30*e*Pi^2 - 15940*e^2*Pi^2 + (3240*I)*e*Pi^3 + 
         (4830*I)*e^2*Pi^3 + 279*e^2*Pi^4 + 11880*e*Zeta[3] + 
         18960*e^2*Zeta[3] + (35640*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*(-16740 - 88140*e - 293890*e^2 + (3420*I)*Pi + (42330*I)*e*Pi + 
         (277040*I)*e^2*Pi + 1080*Pi^2 + 450*e*Pi^2 - 16725*e^2*Pi^2 + 
         (3240*I)*e*Pi^3 + (5040*I)*e^2*Pi^3 + 279*e^2*Pi^4 + 
         11880*e*Zeta[3] + 21960*e^2*Zeta[3] + (35640*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x]*(-8100 - 69780*e - 396760*e^2 - (4710*I)*e*Pi - 
         (17800*I)*e^2*Pi + 1080*Pi^2 + 2310*e*Pi^2 - 17405*e^2*Pi^2 + 
         (1800*I)*e*Pi^3 - (3795*I)*e^2*Pi^3 + 279*e^2*Pi^4 + 
         11880*e*Zeta[3] + 36300*e^2*Zeta[3] + (81360*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 1, x]*
   (Nf*((2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + 
         (214*I)*e^2*Pi + 60*e*Pi^2 + 482*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 
         1080*e^2*Zeta[3]))/27 - ((8*I)/27)*RATIO[(1 - x)^(-1)]*
       (36*Pi + 60*e*Pi + 148*e^2*Pi + 15*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*(108 + 711*e + 3924*e^2 - (156*I)*e*Pi - (403*I)*e^2*Pi + 
         48*e*Pi^2 + 346*e^2*Pi^2 + (105*I)*e^2*Pi^3 + 396*e^2*Zeta[3]))/27 + 
      (2*(7380 + 31290*e + 108685*e^2 - (1080*I)*Pi - (6660*I)*e*Pi - 
         (4770*I)*e^2*Pi + 1620*Pi^2 - 720*e*Pi^2 + 1020*e^2*Pi^2 + 
         (2520*I)*e*Pi^3 + (2580*I)*e^2*Pi^3 + 411*e^2*Pi^4 + 
         9720*e*Zeta[3] - 29880*e^2*Zeta[3] + (52560*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x^(-2)]*(1890 + 22050*e + 155040*e^2 - (5220*I)*Pi - 
         (29790*I)*e*Pi - (142475*I)*e^2*Pi + 4500*Pi^2 + 7200*e*Pi^2 + 
         19120*e^2*Pi^2 + (2520*I)*e*Pi^3 + (11850*I)*e^2*Pi^3 + 
         3171*e^2*Pi^4 + 70200*e*Zeta[3] + 16200*e^2*Zeta[3] + 
         (52560*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^(-1)]*(5940 + 45090*e + 256020*e^2 - (2880*I)*Pi - 
         (15900*I)*e*Pi - (67800*I)*e^2*Pi + 3780*Pi^2 + 8430*e*Pi^2 + 
         29780*e^2*Pi^2 + (2520*I)*e*Pi^3 + (8160*I)*e^2*Pi^3 + 
         2481*e^2*Pi^4 + 55080*e*Zeta[3] + 49860*e^2*Zeta[3] + 
         (52560*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*((((-16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 120*e*Pi^2 - 926*e^2*Pi^2 + (27*I)*e^2*Pi^3 + 
         1956*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        ((-1980*I)*Pi - (4380*I)*e*Pi - (5620*I)*e^2*Pi - 180*e^2*Pi^2 + 
         (4140*I)*e*Pi^3 + (4755*I)*e^2*Pi^3 + 504*e^2*Pi^4 - 
         12960*e*Zeta[3] + 37800*e^2*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3]))/
       135 - (4*(-900 - 98730*e - 784670*e^2 - (5580*I)*Pi - (18390*I)*e*Pi + 
         (5980*I)*e^2*Pi + 4680*Pi^2 - 11550*e*Pi^2 - 76535*e^2*Pi^2 + 
         (5580*I)*e*Pi^3 + (8835*I)*e^2*Pi^3 + 1338*e^2*Pi^4 + 
         10440*e*Zeta[3] - 296640*e^2*Zeta[3] + (144360*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x^(-1)]*(-2520 - 111600*e - 859760*e^2 - (3240*I)*Pi + 
         (50940*I)*e*Pi + (438720*I)*e^2*Pi + 14400*Pi^2 - 10260*e*Pi^2 - 
         66630*e^2*Pi^2 + (9720*I)*e*Pi^3 + (9360*I)*e^2*Pi^3 + 
         11157*e^2*Pi^4 + 201600*e*Zeta[3] - 396120*e^2*Zeta[3] + 
         (204480*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*(-4860 - 8640*e + 66420*e^2 - (24840*I)*Pi - 
         (91800*I)*e*Pi - (344190*I)*e^2*Pi + 25200*Pi^2 + 10380*e*Pi^2 + 
         24470*e^2*Pi^2 + (9720*I)*e*Pi^3 + (32880*I)*e^2*Pi^3 + 
         21507*e^2*Pi^4 + 428400*e*Zeta[3] - 110640*e^2*Zeta[3] + 
         (204480*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-16200 - 114240*e - 657220*e^2 + (1380*I)*e*Pi - 
         (4520*I)*e^2*Pi + 4320*Pi^2 - 3300*e*Pi^2 - 37570*e^2*Pi^2 + 
         (10800*I)*e*Pi^3 - (8910*I)*e^2*Pi^3 + 3123*e^2*Pi^4 + 
         12960*e*Zeta[3] - 30360*e^2*Zeta[3] + (208800*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 0, x]*
   (Nf*((-8*((-18*I)*e*Pi - (45*I)*e^2*Pi + 20*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - 
         (84*I)*e*Pi - (214*I)*e^2*Pi + 784*e^2*Pi^2 + (162*I)*e^2*Pi^3 - 
         288*e^2*Zeta[3]))/27 + (8*RATIO[(1 - x)^(-1)]*
        (12*e + 94*e^2 - (108*I)*e*Pi + (612*I)*e^2*Pi + 33*e*Pi^2 + 
         241*e^2*Pi^2 + 636*e^2*Zeta[3]))/27 + 
      (4*RATIO[x]*(-216 - 1740*e - 9787*e^2 - (48*I)*e*Pi + (80*I)*e^2*Pi + 
         144*e*Pi^2 + 949*e^2*Pi^2 + (270*I)*e^2*Pi^3 + 936*e^2*Zeta[3]))/
       27 + (2*(-8460 - 51120*e - 230300*e^2 - (3240*I)*Pi - (2700*I)*e*Pi + 
         (28140*I)*e^2*Pi + 2010*e*Pi^2 + 4940*e^2*Pi^2 - (90*I)*e*Pi^3 - 
         (2970*I)*e^2*Pi^3 + 1119*e^2*Pi^4 - 2160*e*Zeta[3] - 
         30360*e^2*Zeta[3] - (9000*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*((1260*I)*Pi + (6660*I)*e*Pi + (25465*I)*e^2*Pi + 
         1440*Pi^2 - 2700*e*Pi^2 - 21220*e^2*Pi^2 - (90*I)*e*Pi^3 - 
         (3615*I)*e^2*Pi^3 + 2103*e^2*Pi^4 + 6480*e*Zeta[3] - 
         9720*e^2*Zeta[3] - (9000*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^(-1)]*(-3420 - 29700*e - 182545*e^2 - (2160*I)*Pi - 
         (15060*I)*e*Pi - (93310*I)*e^2*Pi + 1080*Pi^2 + 7110*e*Pi^2 + 
         32015*e^2*Pi^2 - (90*I)*e*Pi^3 - (4845*I)*e^2*Pi^3 + 1857*e^2*Pi^4 + 
         4320*e*Zeta[3] - 1440*e^2*Zeta[3] - (9000*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*((8*((-108*I)*e*Pi - (387*I)*e^2*Pi + 12*e*Pi^2 + 145*e^2*Pi^2 + 
         (20*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi + 
         30*e*Pi^2 - 1369*e^2*Pi^2 - (57*I)*e^2*Pi^3 + 312*e^2*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((1980*I)*Pi + (7560*I)*e*Pi + (27185*I)*e^2*Pi + 
         4320*Pi^2 - 6840*e*Pi^2 - 28560*e^2*Pi^2 - (450*I)*e*Pi^3 - 
         (3795*I)*e^2*Pi^3 + 4959*e^2*Pi^4 + 19440*e*Zeta[3] - 
         48600*e^2*Zeta[3] - (15480*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*(-4140 - 31320*e - 180665*e^2 - (13140*I)*Pi - 
         (77310*I)*e*Pi - (363340*I)*e^2*Pi + 1620*Pi^2 + 18120*e*Pi^2 + 
         80495*e^2*Pi^2 - (450*I)*e*Pi^3 - (13275*I)*e^2*Pi^3 + 
         3114*e^2*Pi^4 + 3240*e*Zeta[3] - 14940*e^2*Zeta[3] - 
         (15480*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[(1 - x)^(-1)]*(-3000*e - 20140*e^2 - (12960*I)*e*Pi + 
         (69480*I)*e^2*Pi - 3240*Pi^2 + 15630*e*Pi^2 + 53770*e^2*Pi^2 + 
         (3600*I)*e*Pi^3 + (36720*I)*e^2*Pi^3 + 2241*e^2*Pi^4 - 
         51120*e*Zeta[3] + 145560*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3]))/
       135 - (2*(-9540 + 37380*e + 591860*e^2 - (7200*I)*Pi + 
         (33720*I)*e*Pi + (357820*I)*e^2*Pi - 39540*e*Pi^2 - 
         252770*e^2*Pi^2 - (5400*I)*e*Pi^3 - (40680*I)*e^2*Pi^3 + 
         3573*e^2*Pi^4 + 5760*e*Zeta[3] - 347880*e^2*Zeta[3] - 
         (133200*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(32400 + 253800*e + 1450740*e^2 + (18840*I)*e*Pi + 
         (71080*I)*e^2*Pi - 10800*Pi^2 - 9240*e*Pi^2 - 132580*e^2*Pi^2 - 
         (14040*I)*e*Pi^3 - (24420*I)*e^2*Pi^3 + 1773*e^2*Pi^4 - 
         90720*e*Zeta[3] - 66000*e^2*Zeta[3] - (433440*I)*e^2*Pi*Zeta[3]))/
       135)) + Nf*((4*((-210*I)*e*Pi^3 - (445*I)*e^2*Pi^3 + 336*e^2*Pi^4 + 
       1260*e*Zeta[3] + 2670*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
     (405*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((-29880*I)*Pi - (82020*I)*e*Pi - (229190*I)*e^2*Pi + 11880*e*Pi^2 + 
       59580*e^2*Pi^2 + (2160*I)*Pi^3 + (6480*I)*e*Pi^3 + 
       (98760*I)*e^2*Pi^3 - 792*e*Pi^4 + 19020*e^2*Pi^4 + (1845*I)*e^2*Pi^5 - 
       12960*Zeta[3] - 38880*e*Zeta[3] - 515880*e^2*Zeta[3] + 
       (51840*I)*e*Pi*Zeta[3] + (451440*I)*e^2*Pi*Zeta[3] + 
       28080*e^2*Pi^2*Zeta[3] - 168480*e^2*Zeta[5]))/1215 + 
    (2*RATIO[x]*(3240*Pi^2 + 26340*e*Pi^2 + 147560*e^2*Pi^2 + 
       (360*I)*e*Pi^3 + (1470*I)*e^2*Pi^3 - 714*e*Pi^4 - 993*e^2*Pi^4 - 
       (240*I)*e^2*Pi^5 + 18720*e*Zeta[3] + 132060*e^2*Zeta[3] - 
       (9000*I)*e^2*Pi*Zeta[3] - 1800*e^2*Pi^2*Zeta[3] - 57240*e^2*Zeta[5]))/
     405 + (RATIO[x^2]*(2160*Pi^2 + 8910*e*Pi^2 + 33225*e^2*Pi^2 + 
       (420*I)*e*Pi^3 + (1070*I)*e^2*Pi^3 + 260*e*Pi^4 + 439*e^2*Pi^4 + 
       (880*I)*e^2*Pi^5 + 7320*e*Zeta[3] + 22480*e^2*Zeta[3] + 
       (8640*I)*e*Pi*Zeta[3] + (240*I)*e^2*Pi*Zeta[3] + 
       4080*e^2*Pi^2*Zeta[3] - 25200*e^2*Zeta[5]))/135 - 
    ((2*I)/405)*RATIO[x^(-1)]*(2700*Pi + 17280*e*Pi + 77190*e^2*Pi - 
      (11700*I)*Pi^2 - (91170*I)*e*Pi^2 - (541805*I)*e^2*Pi^2 + 1080*Pi^3 + 
      8280*e*Pi^3 + 63510*e^2*Pi^3 - (5472*I)*e*Pi^4 - (25098*I)*e^2*Pi^4 + 
      1530*e^2*Pi^5 - (51840*I)*Zeta[3] - (92880*I)*e*Zeta[3] - 
      (68220*I)*e^2*Zeta[3] + 19440*e*Pi*Zeta[3] + 91800*e^2*Pi*Zeta[3] - 
      (58320*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
    ((-33120*I)*Pi - (92820*I)*e*Pi - (250250*I)*e^2*Pi + 79380*Pi^2 + 
      489600*e*Pi^2 + 2175600*e^2*Pi^2 + (5400*I)*Pi^3 - (27180*I)*e*Pi^3 - 
      (269310*I)*e^2*Pi^3 + 10656*e*Pi^4 + 92100*e^2*Pi^4 + 
      (6435*I)*e^2*Pi^5 + 64800*Zeta[3] + 276480*e*Zeta[3] + 
      916020*e^2*Zeta[3] + (110160*I)*e*Pi*Zeta[3] - 
      (179280*I)*e^2*Pi*Zeta[3] + 151200*e^2*Pi^2*Zeta[3] + 
      725760*e^2*Zeta[5])/1215) + 
  Nc*(((5464*I)/27)*Pi + ((54272*I)/81)*e*Pi + ((530248*I)/243)*e^2*Pi - 
    (212*Pi^2)/3 + (512*e*Pi^2)/3 + (104212*e^2*Pi^2)/27 + ((392*I)/9)*Pi^3 + 
    ((9256*I)/27)*e*Pi^3 + ((163970*I)/81)*e^2*Pi^3 + (152*Pi^4)/15 - 
    (2152*e*Pi^4)/45 - (9247*e^2*Pi^4)/45 + ((176*I)/15)*e*Pi^5 - 
    ((17137*I)/270)*e^2*Pi^5 + (5792*e^2*Pi^6)/945 + 272*Zeta[3] + 
    (5104*e*Zeta[3])/3 + 8124*e^2*Zeta[3] - (16*I)*Pi*Zeta[3] - 
    ((16*I)/3)*e*Pi*Zeta[3] + ((29600*I)/9)*e^2*Pi*Zeta[3] + 
    (1088*e*Pi^2*Zeta[3])/3 - (4520*e^2*Pi^2*Zeta[3])/3 + 
    (112*I)*e^2*Pi^3*Zeta[3] - (1904*e^2*Zeta[3]^2)/3 - 544*e*Zeta[5] - 
    (560*e^2*Zeta[5])/3 + (3856*I)*e^2*Pi*Zeta[5] - 
    (((2*I)/405)*(-2580*e*Pi^3 - 10280*e^2*Pi^3 - (432*I)*e*Pi^4 - 
       (3417*I)*e^2*Pi^4 + 1188*e^2*Pi^5 - (15480*I)*e*Zeta[3] - 
       (61680*I)*e^2*Zeta[3] + 6480*e*Pi*Zeta[3] + 10620*e^2*Pi*Zeta[3] - 
       (12780*I)*e^2*Pi^2*Zeta[3] - (17280*I)*e^2*Zeta[5]))/
     (-1 + RATIO[x])^2 + ((2*I)/135)*RATIO[x^(-1)]*(10980*Pi + 73980*e*Pi + 
      344290*e^2*Pi - (5580*I)*Pi^2 - (23670*I)*e*Pi^2 - 
      (113365*I)*e^2*Pi^2 + 720*Pi^3 + 840*e*Pi^3 + 2950*e^2*Pi^3 - 
      (5292*I)*e*Pi^4 - (19206*I)*e^2*Pi^4 + 1545*e^2*Pi^5 - 
      (51840*I)*Zeta[3] - (41040*I)*e*Zeta[3] + (24660*I)*e^2*Zeta[3] + 
      12240*e*Pi*Zeta[3] - 16440*e^2*Pi*Zeta[3] - (77040*I)*e^2*Pi^2*
       Zeta[3] - (466560*I)*e^2*Zeta[5]) + 
    (RATIO[x^2]*(-7020*Pi^2 - 23580*e*Pi^2 - 79080*e^2*Pi^2 - 
       (660*I)*e*Pi^3 - (1330*I)*e^2*Pi^3 - 828*e*Pi^4 - 961*e^2*Pi^4 - 
       (2156*I)*e^2*Pi^5 - 27240*e*Zeta[3] - 80960*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (8880*I)*e^2*Pi*Zeta[3] - 
       6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/135 + 
    RATIO[x]*(-120*Pi^2 - (8492*e*Pi^2)/9 - (145280*e^2*Pi^2)/27 - 
      ((580*I)/9)*e*Pi^3 - ((6928*I)/27)*e^2*Pi^3 + (152*Pi^4)/15 + 
      (242*e*Pi^4)/45 + (2093*e^2*Pi^4)/135 + ((76*I)/3)*e*Pi^5 - 
      ((1276*I)/135)*e^2*Pi^5 + (5792*e^2*Pi^6)/945 - (7448*e*Zeta[3])/9 - 
      (146120*e^2*Zeta[3])/27 + (96*I)*Pi*Zeta[3] - 
      ((352*I)/3)*e*Pi*Zeta[3] - ((4528*I)/9)*e^2*Pi*Zeta[3] + 
      (1088*e*Pi^2*Zeta[3])/3 - (1408*e^2*Pi^2*Zeta[3])/9 + 
      ((3568*I)/9)*e^2*Pi^3*Zeta[3] - (1904*e^2*Zeta[3]^2)/3 - 
      544*e*Zeta[5] + (7832*e^2*Zeta[5])/3 + (8064*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((3306240*I)*Pi + (11079600*I)*e*Pi + 
       (36686440*I)*e^2*Pi - 892080*e*Pi^2 - 4462920*e^2*Pi^2 + 
       (831600*I)*Pi^3 + (1496880*I)*e*Pi^3 - (4252920*I)*e^2*Pi^3 + 
       172368*Pi^4 - 704592*e*Pi^4 - 2794932*e^2*Pi^4 + (199584*I)*e*Pi^5 - 
       (984753*I)*e^2*Pi^5 + 104256*e^2*Pi^6 + 2993760*Zeta[3] + 
       7136640*e*Zeta[3] + 53333280*e^2*Zeta[3] - (272160*I)*Pi*Zeta[3] + 
       (907200*I)*e*Pi*Zeta[3] - (22362480*I)*e^2*Pi*Zeta[3] + 
       6168960*e*Pi^2*Zeta[3] - 22438080*e^2*Pi^2*Zeta[3] + 
       (1905120*I)*e^2*Pi^3*Zeta[3] - 10795680*e^2*Zeta[3]^2 - 
       9253440*e*Zeta[5] + 1088640*e^2*Zeta[5] + (65590560*I)*e^2*Pi*
        Zeta[5]))/17010) + 
  G[0, x]*(Nf*((((-2*I)/27)*(-108*Pi - 306*e*Pi - 1131*e^2*Pi - 
         (132*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 58*e^2*Pi^3 - 
         (504*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*(-29880 - 82020*e - 229190*e^2 + (19440*I)*Pi - 
         (55080*I)*e*Pi - (1263060*I)*e^2*Pi + 6480*Pi^2 - 36720*e*Pi^2 - 
         48240*e^2*Pi^2 - (50040*I)*e^2*Pi^3 - 891*e^2*Pi^4 + 
         129600*e*Zeta[3] + 54000*e^2*Zeta[3]))/1215 - 
      ((4*I)/81)*e*RATIO[x^2]*((-627*I)*Pi^2 - (2381*I)*e*Pi^2 + 72*Pi^3 + 
        240*e*Pi^3 - (2970*I)*e*Zeta[3] + 1728*e*Pi*Zeta[3]) + 
      (4*RATIO[x^(-1)]*((3420*I)*Pi + (29700*I)*e*Pi + (182545*I)*e^2*Pi + 
         1440*Pi^2 + 5940*e*Pi^2 + 21890*e^2*Pi^2 - (90*I)*e*Pi^3 + 
         (255*I)*e^2*Pi^3 + 2103*e^2*Pi^4 + 6480*e*Zeta[3] + 
         48600*e^2*Zeta[3] - (9000*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(-33120 - 92820*e - 250250*e^2 + (31320*I)*e*Pi + 
         (242100*I)*e^2*Pi + 4320*Pi^2 - 45360*e*Pi^2 - 386580*e^2*Pi^2 - 
         (7560*I)*e*Pi^3 - (22140*I)*e^2*Pi^3 + 11061*e^2*Pi^4 + 
         90720*e*Zeta[3] - 127440*e^2*Zeta[3] - (17280*I)*e^2*Pi*Zeta[3]))/
       1215 + (-46080 - 185700*e - 692330*e^2 + (51840*I)*Pi + 
        (417420*I)*e*Pi + (2341170*I)*e^2*Pi - 6480*Pi^2 - 224100*e*Pi^2 - 
        1226430*e^2*Pi^2 + (1620*I)*e*Pi^3 + (10260*I)*e^2*Pi^3 - 
        29889*e^2*Pi^4 + 90720*e*Zeta[3] - 581040*e^2*Zeta[3] + 
        (162000*I)*e^2*Pi*Zeta[3])/1215) + 
    Nc*((2*e*RATIO[x^2]*(7350*Pi^2 + 23795*e*Pi^2 + (360*I)*Pi^3 + 
         (1230*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 27960*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 + 
      (4*((-1080*I)*Pi - (3150*I)*e*Pi - (9255*I)*e^2*Pi + 1410*e*Pi^2 + 
         3815*e^2*Pi^2 + (90*I)*e*Pi^3 + (520*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 2910*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[x^(-1)]*((4140*I)*Pi + 
         (31320*I)*e*Pi + (180665*I)*e^2*Pi + 4320*Pi^2 + 14760*e*Pi^2 + 
         51270*e^2*Pi^2 - (450*I)*e*Pi^3 - (1005*I)*e^2*Pi^3 + 
         4959*e^2*Pi^4 + 19440*e*Zeta[3] + 126360*e^2*Zeta[3] - 
         (15480*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*(491760 + 1628160*e + 5302480*e^2 - (54000*I)*e*Pi - 
         (362520*I)*e^2*Pi - 47520*Pi^2 + 721080*e*Pi^2 + 5534040*e^2*Pi^2 - 
         (12960*I)*Pi^3 + (130680*I)*e*Pi^3 + (731880*I)*e^2*Pi^3 - 
         38016*e*Pi^4 - 102663*e^2*Pi^4 - (171018*I)*e^2*Pi^5 - 
         38880*Zeta[3] - 1283040*e*Zeta[3] + 2082240*e^2*Zeta[3] - 
         (2047680*I)*e*Pi*Zeta[3] + (190080*I)*e^2*Pi*Zeta[3] - 
         308880*e^2*Pi^2*Zeta[3] + 349920*e^2*Zeta[5]))/2430 - 
      (RATIO[(1 - x)^(-1)]*(472320 + 1582800*e + 5240920*e^2 - 
         (155520*I)*Pi + (1075680*I)*e*Pi + (15277680*I)*e^2*Pi - 
         118800*Pi^2 + 229680*e*Pi^2 - 256200*e^2*Pi^2 - (51840*I)*Pi^3 - 
         (295920*I)*e*Pi^3 - (92880*I)*e^2*Pi^3 - 38016*e*Pi^4 + 
         117009*e^2*Pi^4 - (98496*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         2617920*e*Zeta[3] - 3972240*e^2*Zeta[3] - (1244160*I)*e*Pi*Zeta[3] - 
         (760320*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430 + (867600 + 4246080*e + 17635360*e^2 - 
        (900720*I)*Pi - (6629040*I)*e*Pi - (35330400*I)*e^2*Pi - 
        157680*Pi^2 + 340920*e*Pi^2 - 18060*e^2*Pi^2 - (51840*I)*Pi^3 - 
        (318600*I)*e*Pi^3 - (1002960*I)*e^2*Pi^3 - 38016*e*Pi^4 + 
        160965*e^2*Pi^4 - (98496*I)*e^2*Pi^5 - 38880*Zeta[3] - 
        3058560*e*Zeta[3] - 5348160*e^2*Zeta[3] - (1244160*I)*e*Pi*Zeta[3] - 
        (1697760*I)*e^2*Pi*Zeta[3] - 308880*e^2*Pi^2*Zeta[3] + 
        349920*e^2*Zeta[5])/2430)) + 
  G[1, x]*(Nf*((((-128*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*e*RATIO[x^2]*(5070*Pi^2 + 18175*e*Pi^2 + 
         (360*I)*Pi^3 + (2910*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 
         23040*e*Zeta[3] + (41040*I)*e*Pi*Zeta[3]))/405 - 
      (8*RATIO[(1 - x)^(-1)]*((-60*I)*e*Pi - (470*I)*e^2*Pi - 30*e^2*Pi^2 - 
         (45*I)*e*Pi^3 - (125*I)*e^2*Pi^3 + 22*e^2*Pi^4 + 360*e*Zeta[3] + 
         900*e^2*Zeta[3] - (1020*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[x]*(-6624 - 18564*e - 50050*e^2 + (6264*I)*e*Pi + 
         (48420*I)*e^2*Pi + 864*Pi^2 + 8640*e*Pi^2 + 63300*e^2*Pi^2 + 
         (1080*I)*e*Pi^3 + (2268*I)*e^2*Pi^3 + 3141*e^2*Pi^4 + 
         23328*e*Zeta[3] + 117936*e^2*Zeta[3] + (66528*I)*e^2*Pi*Zeta[3]))/
       243 + (2*(432 + 3096*e + 14736*e^2 - (1296*I)*Pi - (13194*I)*e*Pi - 
         (72105*I)*e^2*Pi - 396*Pi^2 - 3972*e*Pi^2 - 12713*e^2*Pi^2 - 
         (108*I)*Pi^3 + (1170*I)*e*Pi^3 + (4956*I)*e^2*Pi^3 - 216*e*Pi^4 - 
         1260*e^2*Pi^4 - (153*I)*e^2*Pi^5 - 8856*e*Zeta[3] - 
         18216*e^2*Zeta[3] - (1944*I)*e*Pi*Zeta[3] + (6840*I)*e^2*Pi*
          Zeta[3] - 2376*e^2*Pi^2*Zeta[3] - 12960*e^2*Zeta[5]))/81 + 
      ((4*I)/135)*RATIO[x^(-1)]*(450*I + (2880*I)*e + (12865*I)*e^2 - 
        2520*Pi - 16290*e*Pi - 79235*e^2*Pi - (2640*I)*Pi^2 - 
        (17470*I)*e*Pi^2 - (85085*I)*e^2*Pi^2 + 180*Pi^3 - 1980*e*Pi^3 - 
        12205*e^2*Pi^3 - (774*I)*e*Pi^4 - (3503*I)*e^2*Pi^4 + 255*e^2*Pi^5 - 
        (6480*I)*Zeta[3] - (37440*I)*e*Zeta[3] - (89460*I)*e^2*Zeta[3] + 
        3240*e*Pi*Zeta[3] - 13860*e^2*Pi*Zeta[3] - (8280*I)*e^2*Pi^2*
         Zeta[3] - (63720*I)*e^2*Zeta[5]) - ((2*I)/405)*RATIO[x^(-2)]*
       (-11340*Pi - 132300*e*Pi - 930240*e^2*Pi + (3420*I)*Pi^2 + 
        (3690*I)*e*Pi^2 - (77555*I)*e^2*Pi^2 + 1080*Pi^3 - 5760*e*Pi^3 - 
        32070*e^2*Pi^3 - (5472*I)*e*Pi^4 - (12138*I)*e^2*Pi^4 + 
        1530*e^2*Pi^5 - (51840*I)*Zeta[3] - (2160*I)*e*Zeta[3] + 
        (316260*I)*e^2*Zeta[3] + 19440*e*Pi*Zeta[3] - 57240*e^2*Pi*Zeta[3] - 
        (58320*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5])) + 
    Nc*((4*e*RATIO[x^2]*(615*Pi^2 + 1936*e*Pi^2 + (54*I)*e*Pi^3 + 
         123*e*Pi^4 + 144*Zeta[3] + 2850*e*Zeta[3] + (3528*I)*e*Pi*Zeta[3]))/
       27 - (8*((60*I)*e*Pi^3 - (265*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 
         360*e*Zeta[3] + 1590*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - ((2*I)/135)*RATIO[x^(-1)]*
       (10980*I + (73980*I)*e + (344290*I)*e^2 + 10800*Pi + 152280*e*Pi + 
        1073130*e^2*Pi - (12060*I)*Pi^2 - (39030*I)*e*Pi^2 - 
        (32670*I)*e^2*Pi^2 + 720*Pi^3 - 18180*e*Pi^3 - 112870*e^2*Pi^3 - 
        (3222*I)*e*Pi^4 - (13160*I)*e^2*Pi^4 + 1545*e^2*Pi^5 - 
        (19440*I)*Zeta[3] - (104760*I)*e*Zeta[3] - (132600*I)*e^2*Zeta[3] + 
        12240*e*Pi*Zeta[3] - 266280*e^2*Pi*Zeta[3] - (55440*I)*e^2*Pi^2*
         Zeta[3] - (255960*I)*e^2*Zeta[5]) + ((2*I)/135)*RATIO[x^(-2)]*
       (4860*Pi + 8640*e*Pi - 66420*e^2*Pi + (5220*I)*Pi^2 + 
        (25110*I)*e*Pi^2 + (77585*I)*e^2*Pi^2 + 720*Pi^3 - 3480*e*Pi^3 - 
        19970*e^2*Pi^3 - (5292*I)*e*Pi^4 - (5706*I)*e^2*Pi^4 + 
        1545*e^2*Pi^5 - (51840*I)*Zeta[3] + (49680*I)*e*Zeta[3] + 
        (318420*I)*e^2*Zeta[3] + 12240*e*Pi*Zeta[3] - 58920*e^2*Pi*Zeta[3] - 
        (77040*I)*e^2*Pi^2*Zeta[3] - (466560*I)*e^2*Zeta[5]) - 
      (2*RATIO[(1 - x)^(-1)]*((-3000*I)*e*Pi - (20140*I)*e^2*Pi - 
         60*e^2*Pi^2 - (1800*I)*Pi^3 - (10050*I)*e*Pi^3 - 
         (20150*I)*e^2*Pi^3 - 1098*e*Pi^4 - 2988*e^2*Pi^4 - 
         (2259*I)*e^2*Pi^5 + 4320*Zeta[3] - 5040*e*Zeta[3] - 
         11400*e^2*Zeta[3] - (29520*I)*e*Pi*Zeta[3] - (194280*I)*e^2*Pi*
          Zeta[3] - 58500*e^2*Pi^2*Zeta[3] + 123120*e^2*Zeta[5]))/135 + 
      (RATIO[x]*(-491760 - 1628160*e - 5302480*e^2 + (54000*I)*e*Pi + 
         (362520*I)*e^2*Pi + 47520*Pi^2 + 685080*e*Pi^2 + 5277840*e^2*Pi^2 + 
         (11880*I)*e*Pi^3 + (42480*I)*e^2*Pi^3 + 72360*e*Pi^4 + 
         255915*e^2*Pi^4 + (195426*I)*e^2*Pi^5 + 116640*Zeta[3] + 
         1568160*e*Zeta[3] + 7847280*e^2*Zeta[3] + (2047680*I)*e*Pi*Zeta[3] + 
         (4514400*I)*e^2*Pi*Zeta[3] + 360720*e^2*Pi^2*Zeta[3] + 
         194400*e^2*Zeta[5]))/2430 + (-20880 - 145440*e - 685160*e^2 + 
        (29160*I)*Pi + (293520*I)*e*Pi + (1695760*I)*e^2*Pi - 13320*Pi^2 - 
        120660*e*Pi^2 - 883650*e^2*Pi^2 - (720*I)*Pi^3 - (27960*I)*e*Pi^3 - 
        (70840*I)*e^2*Pi^3 + 3240*e*Pi^4 + 4139*e^2*Pi^4 + 
        (1662*I)*e^2*Pi^5 - 30240*Zeta[3] - 168480*e*Zeta[3] - 
        1368600*e^2*Zeta[3] - (10080*I)*e*Pi*Zeta[3] - 
        (415920*I)*e^2*Pi*Zeta[3] + 27000*e^2*Pi^2*Zeta[3] + 
        511920*e^2*Zeta[5])/135))}


==> anc/H_gg_gg_+-+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, 1, x]*(Nc*(2432 + 384*RATIO[(1 - x)^(-1)] + 
      6080*RATIO[x^(-2)] - 10624*RATIO[x^(-1)]) + 
    Nc^3*(960 + 4704*RATIO[x^(-2)] - 4704*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(96 + 576*RATIO[x^(-2)] - 576*RATIO[x^(-1)]) + 
      (-192 - 1152*RATIO[x^(-2)] + 1152*RATIO[x^(-1)])/Nc) + 
    Nf*(-112 - 1280*RATIO[x^(-2)] + 1184*RATIO[x^(-1)] + 
      (-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-928 - 5312*RATIO[x^(-2)] + 5312*RATIO[x^(-1)]))) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(2752/3 + (4160*RATIO[(1 - x)^(-1)])/3 + 1152*RATIO[x^(-2)] - 
      1152*RATIO[x^(-1)] - (5440*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(2752/3 + (4160*RATIO[(1 - x)^(-1)])/3 + 1152*RATIO[x^(-2)] - 
      1152*RATIO[x^(-1)] - (5440*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
    Nc*(-512/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      384*RATIO[x^(-1)] - (4352*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
    Nc*(-512/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      384*RATIO[x^(-1)] - (4352*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(2944 - 2176*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-2)] - 
      384*RATIO[x^(-1)] - 1408*RATIO[x])) + G[0, 1, 1, 1, 0, 1, x]*
   (Nf*(-704 - 3456*RATIO[x^(-2)] + 2944*RATIO[x^(-1)]) + 
    Nc*(6400/3 + (4352*RATIO[(1 - x)^(-1)])/3 + 9088*RATIO[x^(-2)] - 
      5248*RATIO[x^(-1)] - 1216*RATIO[x])) + G[0, 1, 1, 1, 1, 0, x]*
   (Nf*(-704 - 3456*RATIO[x^(-2)] + 2944*RATIO[x^(-1)]) + 
    Nc*(6400/3 + (4352*RATIO[(1 - x)^(-1)])/3 + 9088*RATIO[x^(-2)] - 
      5248*RATIO[x^(-1)] - 1216*RATIO[x])) + G[0, 1, 1, 1, 1, 1, x]*
   (Nf*(800 + 4160*RATIO[x^(-2)] - 3520*RATIO[x^(-1)]) + 
    Nc*(-16064/3 + (2048*RATIO[(1 - x)^(-1)])/3 - 11456*RATIO[x^(-2)] + 
      6656*RATIO[x^(-1)] - 768*RATIO[x])) + G[0, 1, 1, 0, 0, 1, x]*
   (Nf*(192 + 1408*RATIO[x^(-2)] - 1152*RATIO[x^(-1)]) + 
    Nc*(-128/3 - (3328*RATIO[(1 - x)^(-1)])/3 - 4224*RATIO[x^(-2)] + 
      2304*RATIO[x^(-1)] - (2240*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(192 + 1408*RATIO[x^(-2)] - 
      1152*RATIO[x^(-1)]) + Nc*(-128/3 - (3328*RATIO[(1 - x)^(-1)])/3 - 
      4224*RATIO[x^(-2)] + 2304*RATIO[x^(-1)] - (2240*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(-1184 - 5616*RATIO[x^(-2)] + 
      5728*RATIO[x^(-1)]) + Nc*(16576/3 - (640*RATIO[(1 - x)^(-1)])/3 + 
      18688*RATIO[x^(-2)] - 20032*RATIO[x^(-1)] - (2176*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(-192 - 816*RATIO[x^(-2)] + 672*RATIO[x^(-1)]) + 
    Nc*(2176 - 448*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-2)] - 
      2112*RATIO[x^(-1)] - 512*RATIO[x])) + G[1, 0, 1, 1, 1, 0, x]*
   (Nf*(-192 - 816*RATIO[x^(-2)] + 672*RATIO[x^(-1)]) + 
    Nc*(2176 - 448*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-2)] - 
      2112*RATIO[x^(-1)] - 512*RATIO[x])) + G[1, 0, 0, 1, 1, 1, x]*
   (Nc^3*(192 + 96*RATIO[x^(-2)] - 96*RATIO[x^(-1)]) + 
    Nf*(48 + 1264*RATIO[x^(-2)] - 960*RATIO[x^(-1)] + 
      Nc^2*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)])) + 
    Nc*(1344 + 128*RATIO[(1 - x)^(-1)] - 4736*RATIO[x^(-2)] + 
      1856*RATIO[x^(-1)] - 512*RATIO[x])) + G[1, 1, 0, 0, 0, 1, x]*
   (Nf*(-1184 - 5472*RATIO[x^(-2)] + 5632*RATIO[x^(-1)]) + 
    Nc*(3520/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 17472*RATIO[x^(-2)] - 
      12480*RATIO[x^(-1)] - (1216*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-1184 - 5472*RATIO[x^(-2)] + 
      5632*RATIO[x^(-1)]) + Nc*(3520/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 
      17472*RATIO[x^(-2)] - 12480*RATIO[x^(-1)] - (1216*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-960 - 5312*RATIO[x^(-2)] + 
      4992*RATIO[x^(-1)] + (-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/
       Nc^2) + Nc*(512 - 512*RATIO[(1 - x)^(-1)] + 8448*RATIO[x^(-2)] - 
      384*RATIO[x])) + G[1, 0, 1, 1, 0, 0, x]*
   (Nf*(-336 - 2624*RATIO[x^(-2)] + 2592*RATIO[x^(-1)]) + 
    Nc*(5824 - 768*RATIO[(1 - x)^(-1)] + 17536*RATIO[x^(-2)] - 
      16640*RATIO[x^(-1)] - 384*RATIO[x])) + G[1, 0, 1, 0, 1, 1, x]*
   (Nc^3*(384 + 1248*RATIO[x^(-2)] - 1248*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(24 + 144*RATIO[x^(-2)] - 144*RATIO[x^(-1)]) + 
      (-48 - 288*RATIO[x^(-2)] + 288*RATIO[x^(-1)])/Nc) + 
    Nf*(-176 - 816*RATIO[x^(-2)] + 832*RATIO[x^(-1)] + 
      Nc^2*(-312 - 1488*RATIO[x^(-2)] + 1488*RATIO[x^(-1)])) + 
    Nc*(256 - 640*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
      1152*RATIO[x^(-1)] - 384*RATIO[x])) + G[0, 1, 0, 0, 1, 1, x]*
   (Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(1152 + 128*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)] - 384*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (Nf*(128 - 256*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(1216/3 - (2944*RATIO[(1 - x)^(-1)])/3 + 1536*RATIO[x^(-2)] - 
      576*RATIO[x^(-1)] - 384*RATIO[x])) + G[0, 0, 1, 1, 1, 0, x]*
   (Nf*(128 - 256*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(1216/3 - (2944*RATIO[(1 - x)^(-1)])/3 + 1536*RATIO[x^(-2)] - 
      576*RATIO[x^(-1)] - 384*RATIO[x])) + G[0, 0, 1, 1, 1, 1, x]*
   (Nf*(-224 + 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
    Nc*(-320/3 + (2432*RATIO[(1 - x)^(-1)])/3 - 1472*RATIO[x^(-2)] + 
      512*RATIO[x^(-1)] - 384*RATIO[x])) + G[1, 1, 1, 0, 0, 0, x]*
   (Nf*(-816 - 3344*RATIO[x^(-2)] + 4032*RATIO[x^(-1)]) + 
    Nc*(29440/3 + (3968*RATIO[(1 - x)^(-1)])/3 + 20224*RATIO[x^(-2)] - 
      37632*RATIO[x^(-1)] - (640*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
    Nc*(-3584/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 896*RATIO[x^(-2)] + 
      896*RATIO[x^(-1)] - (512*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
    Nc*(-3584/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 896*RATIO[x^(-2)] + 
      896*RATIO[x^(-1)] - (512*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(4096/3 + (512*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] - 128*RATIO[x])) + G[1, 1, 0, 1, 1, 1, x]*
   (Nf*(336 + 1488*RATIO[x^(-2)] - (32*RATIO[x^(-2)])/Nc^2 + 
      Nc^2*(560 + 2752*RATIO[x^(-2)] - 2848*RATIO[x^(-1)]) - 
      1344*RATIO[x^(-1)]) + Nc^3*(-448 - 2400*RATIO[x^(-2)] + 
      2144*RATIO[x^(-1)]) + 
    Nf^2*((128 + 576*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/Nc + 
      Nc*(-64 - 288*RATIO[x^(-2)] + 320*RATIO[x^(-1)])) + 
    Nc*(-3072 + 256*RATIO[(1 - x)^(-1)] - 8192*RATIO[x^(-2)] + 
      6400*RATIO[x^(-1)] - 128*RATIO[x])) + G[0, 1, 0, 1, 0, 1, x]*
   (Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(4096/3 - (1792*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      384*RATIO[x^(-1)] - (320*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(4096/3 - (1792*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      384*RATIO[x^(-1)] - (320*RATIO[x])/3)) + Nc*G[1, 0, 0, 0, 0, 0, x]*
   (4096/3 - (4096*RATIO[(1 - x)^(-1)])/3 - (8704*RATIO[x])/3) + 
  Nc*G[0, 1, 0, 0, 0, 0, x]*(640 - 640*RATIO[(1 - x)^(-1)] - 2176*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(-256 + 256*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x]) + Nc*G[0, 0, 0, 1, 0, 0, x]*
   (-1792 + 1792*RATIO[(1 - x)^(-1)] + 256*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(-3328 + 3328*RATIO[(1 - x)^(-1)] + 
    1792*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (-3328 + 3328*RATIO[(1 - x)^(-1)] + 1792*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(2816 - 2816*RATIO[(1 - x)^(-1)] + 
    2816*RATIO[x]) + G[0, 1, 1, 0, 1, 1, x]*
   (Nf*(-256 - 2048*RATIO[x^(-2)] + 1664*RATIO[x^(-1)]) + 
    Nc*(1600/3 + (896*RATIO[(1 - x)^(-1)])/3 + 5888*RATIO[x^(-2)] - 
      3008*RATIO[x^(-1)] + 128*RATIO[x])) + G[0, 0, 1, 1, 0, 0, x]*
   (Nf*(-320 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
    Nc*(1600 + 384*RATIO[(1 - x)^(-1)] - 2176*RATIO[x^(-2)] + 
      2176*RATIO[x^(-1)] + 128*RATIO[x])) + G[1, 0, 0, 1, 0, 0, x]*
   (Nf*(496 + 2720*RATIO[x^(-2)] - 2720*RATIO[x^(-1)]) + 
    Nc*(-16064/3 + (2048*RATIO[(1 - x)^(-1)])/3 - 9728*RATIO[x^(-2)] + 
      9728*RATIO[x^(-1)] + (512*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(256 + 512*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
    Nc*(-1088 - 448*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] + 192*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (Nf*(256 + 512*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
    Nc*(-1088 - 448*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] + 192*RATIO[x])) + G[1, 0, 1, 1, 1, 1, x]*
   (Nf*(664 + 3216*RATIO[x^(-2)] + Nc^2*(216 + 840*RATIO[x^(-2)] - 
        864*RATIO[x^(-1)]) + (4 - 8*RATIO[x^(-1)])/Nc^2 - 
      2768*RATIO[x^(-1)]) + Nc^3*(-256 - 672*RATIO[x^(-2)] + 
      608*RATIO[x^(-1)]) + Nf^2*((32 + 144*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/
       Nc + Nc*(-16 - 72*RATIO[x^(-2)] + 80*RATIO[x^(-1)])) + 
    Nc*(-5248 + 768*RATIO[(1 - x)^(-1)] - 10624*RATIO[x^(-2)] + 
      6656*RATIO[x^(-1)] + 256*RATIO[x])) + G[0, 1, 0, 1, 0, 0, x]*
   (Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 
    Nc*(-640 + 640*RATIO[(1 - x)^(-1)] + 384*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(704 + 2944*RATIO[x^(-2)] - 
      2560*RATIO[x^(-1)]) + Nc*(-3008 - 1664*RATIO[(1 - x)^(-1)] - 
      7808*RATIO[x^(-2)] + 4928*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(544 + 1616*RATIO[x^(-2)] + 
      (32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 1952*RATIO[x^(-1)]) + 
    Nc*(1792/3 - (3712*RATIO[(1 - x)^(-1)])/3 - 2176*RATIO[x^(-2)] + 
      1088*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(544 + 1616*RATIO[x^(-2)] + 
      (32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 1952*RATIO[x^(-1)]) + 
    Nc*(1792/3 - (3712*RATIO[(1 - x)^(-1)])/3 - 2176*RATIO[x^(-2)] + 
      1088*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(-544 - 2480*RATIO[x^(-2)] + 
      2528*RATIO[x^(-1)]) + Nc*(14272/3 - (832*RATIO[(1 - x)^(-1)])/3 + 
      15296*RATIO[x^(-2)] - 13760*RATIO[x^(-1)] + (1408*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(-544 - 2480*RATIO[x^(-2)] + 
      2528*RATIO[x^(-1)]) + Nc*(14272/3 - (832*RATIO[(1 - x)^(-1)])/3 + 
      15296*RATIO[x^(-2)] - 13760*RATIO[x^(-1)] + (1408*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 1, 1, x]*(Nc^3*(896 + 3168*RATIO[x^(-2)] - 
      2848*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(80 + 360*RATIO[x^(-2)] - 400*RATIO[x^(-1)]) + 
      (-160 - 720*RATIO[x^(-2)] + 800*RATIO[x^(-1)])/Nc) + 
    Nf*(-216 - 352*RATIO[x^(-2)] + 432*RATIO[x^(-1)] + 
      (-60 - 80*RATIO[x^(-2)] + 120*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-880 - 3800*RATIO[x^(-2)] + 3920*RATIO[x^(-1)])) + 
    Nc*(1152 + 9664*RATIO[x^(-2)] - 7104*RATIO[x^(-1)] + 512*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nf*(504 + 2176*RATIO[x^(-2)] + 
      Nc^2*(680 + 3400*RATIO[x^(-2)] - 3520*RATIO[x^(-1)]) + 
      (4 - 32*RATIO[x^(-2)] - 8*RATIO[x^(-1)])/Nc^2 - 1968*RATIO[x^(-1)]) + 
    Nc^3*(-512 - 2976*RATIO[x^(-2)] + 2656*RATIO[x^(-1)]) + 
    Nf^2*((160 + 720*RATIO[x^(-2)] - 800*RATIO[x^(-1)])/Nc + 
      Nc*(-80 - 360*RATIO[x^(-2)] + 400*RATIO[x^(-1)])) + 
    Nc*(-4096 - 512*RATIO[(1 - x)^(-1)] - 10176*RATIO[x^(-2)] + 
      8256*RATIO[x^(-1)] + 512*RATIO[x])) + G[0, 0, 0, 1, 1, 1, x]*
   (Nf*(-384 - 768*RATIO[x^(-2)] + 768*RATIO[x^(-1)]) + 
    Nc*(7168/3 - (2560*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] + 640*RATIO[x])) + G[0, 1, 0, 1, 1, 1, x]*
   (Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-128/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)] + 640*RATIO[x])) + G[1, 1, 1, 0, 0, 1, x]*
   (Nf*(464 + 800*RATIO[x^(-2)] + (32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/
       Nc^2 - 1504*RATIO[x^(-1)]) + 
    Nc*(-3776/3 - (6208*RATIO[(1 - x)^(-1)])/3 - 3520*RATIO[x^(-2)] + 
      10880*RATIO[x^(-1)] + (2176*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(464 + 800*RATIO[x^(-2)] + 
      (32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 1504*RATIO[x^(-1)]) + 
    Nc*(-3776/3 - (6208*RATIO[(1 - x)^(-1)])/3 - 3520*RATIO[x^(-2)] + 
      10880*RATIO[x^(-1)] + (2176*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(-640 - 2048*RATIO[x^(-2)] + 
      2048*RATIO[x^(-1)]) + Nc*(4160 + 1280*RATIO[(1 - x)^(-1)] + 
      5888*RATIO[x^(-2)] - 5888*RATIO[x^(-1)] + 896*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-352 - 1680*RATIO[x^(-2)] + 
      1568*RATIO[x^(-1)]) + Nc*(4864/3 - (1792*RATIO[(1 - x)^(-1)])/3 + 
      4800*RATIO[x^(-2)] - 2432*RATIO[x^(-1)] + (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-352 - 1680*RATIO[x^(-2)] + 
      1568*RATIO[x^(-1)]) + Nc*(4864/3 - (1792*RATIO[(1 - x)^(-1)])/3 + 
      4800*RATIO[x^(-2)] - 2432*RATIO[x^(-1)] + (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(192 - 384*RATIO[x^(-1)]) + 
    Nc*(-768 - 1280*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      1792*RATIO[x^(-1)] + 1408*RATIO[x])) + G[1, 0, 1, 0, 0, 0, x]*
   (Nf*(976 + 5600*RATIO[x^(-2)] - 5600*RATIO[x^(-1)]) + 
    Nc*(-34880/3 + (1664*RATIO[(1 - x)^(-1)])/3 - 34048*RATIO[x^(-2)] + 
      34048*RATIO[x^(-1)] + (4352*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(2336 + 13504*RATIO[x^(-2)] - 
      13504*RATIO[x^(-1)]) + Nc*(-28352/3 + (1280*RATIO[(1 - x)^(-1)])/3 - 
      45696*RATIO[x^(-2)] + 45696*RATIO[x^(-1)] + (4736*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nf*(752 + 3408*RATIO[x^(-2)] + 
      (16 + 32*RATIO[x^(-2)] - 32*RATIO[x^(-1)])/Nc^2 - 2944*RATIO[x^(-1)]) + 
    Nc*(-5376 - 1280*RATIO[(1 - x)^(-1)] - 11840*RATIO[x^(-2)] + 
      7360*RATIO[x^(-1)] + 1920*RATIO[x])) + G[1, 1, 1, 1, 1, 0, x]*
   (Nf*(752 + 3408*RATIO[x^(-2)] + (16 + 32*RATIO[x^(-2)] - 32*RATIO[x^(-1)])/
       Nc^2 - 2944*RATIO[x^(-1)]) + Nc*(-5376 - 1280*RATIO[(1 - x)^(-1)] - 
      11840*RATIO[x^(-2)] + 7360*RATIO[x^(-1)] + 1920*RATIO[x])) + 
  G[0, 1, 1, 1, 1, x]*(Nf^2*(Nc*(44 - 72*RATIO[x^(-1)]) + 
      (-88 + 144*RATIO[x^(-1)])/Nc) + 
    Nf*(-8/Nc^2 - ((32*I)/3)*(-119*I + 33*Pi) + (1952*RATIO[(1 - x)^(-1)])/
       3 - ((32*I)/3)*(-325*I + 66*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(-961*I + 132*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-1556/3 + (224*RATIO[(1 - x)^(-1)])/3 + 840*RATIO[x^(-1)] - 
        (32*RATIO[x])/3) - 512*RATIO[x]) + 
    Nc^3*(1520/3 - (704*RATIO[(1 - x)^(-1)])/3 - 672*RATIO[x^(-1)] + 
      (176*RATIO[x])/3) + Nc*((32*(261 + (124*I)*Pi))/3 + 
      ((1408*I)/3)*(9*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      (160*I)*(-47*I + 10*Pi)*RATIO[x^(-2)] - (32*I)*(-367*I + 50*Pi)*
       RATIO[x^(-1)] + 704*(4 - (3*I)*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((96*(139 + (10*I)*Pi))/5 + 
      (448*RATIO[(1 - x)^(-1)])/3 + (2752*RATIO[x^(-2)])/15 - 
      ((32*I)/15)*(-2441*I + 180*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/3) + 
    Nc*(((-32*I)/15)*(-3051*I + 440*Pi) + ((32*I)/3)*(143*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] - (19072*RATIO[x^(-2)])/15 + 
      ((128*I)/15)*(-2129*I + 120*Pi)*RATIO[x^(-1)] + 
      (352*(17 - (4*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*((8*(1171 + (660*I)*Pi))/15 - 448*RATIO[(1 - x)^(-1)] + 
      ((64*I)/5)*(-254*I + 55*Pi)*RATIO[x^(-2)] - 
      ((176*I)/15)*(-263*I + 60*Pi)*RATIO[x^(-1)] + (704*RATIO[x])/3) + 
    Nc*(((-64*I)/15)*(-317*I + 670*Pi) - ((128*I)/3)*(11*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(-574*I + 125*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-369*I + 125*Pi)*RATIO[x^(-1)] + 64*(11 - (6*I)*Pi)*
       RATIO[x])) + G[0, 1, 1, 0, 1, x]*
   (Nf*((8*(1171 + (540*I)*Pi))/15 - 448*RATIO[(1 - x)^(-1)] + 
      ((64*I)/5)*(-254*I + 45*Pi)*RATIO[x^(-2)] - 
      ((16*I)/15)*(-2893*I + 540*Pi)*RATIO[x^(-1)] + (704*RATIO[x])/3) + 
    Nc*(((-64*I)/15)*(-317*I + 350*Pi) - ((1408*I)/3)*(I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(-574*I + 95*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-369*I + 95*Pi)*RATIO[x^(-1)] + 
      (64*(33 - (8*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*((48*(278 + (35*I)*Pi))/5 + (448*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/15)*(-172*I + 1335*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(-2441*I + 720*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/3) + 
    Nc*(((-3616*I)/15)*(-27*I + 20*Pi) + ((32*I)/3)*(143*I + 38*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(-298*I + 1245*Pi)*RATIO[x^(-2)] + 
      ((128*I)/15)*(-2129*I + 900*Pi)*RATIO[x^(-1)] + 
      (352*(17 + (12*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nf*((-32*I)*(-203*I + 6*Pi) - 256*RATIO[(1 - x)^(-1)] - 
      (384*I)*Pi*RATIO[x^(-2)] + (64*I)*(-211*I + 6*Pi)*RATIO[x^(-1)] - 
      512*RATIO[x]) + Nc*((64*(1005 + (113*I)*Pi))/3 - 
      ((64*I)/3)*(66*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 
      (1152*I)*Pi*RATIO[x^(-2)] - (384*I)*(-119*I + 3*Pi)*RATIO[x^(-1)] + 
      (704*(12 - (13*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((256*(61 - (45*I)*Pi))/15 + 256*RATIO[(1 - x)^(-1)] - 
      ((1024*I)/15)*(-61*I + 30*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(-211*I + 540*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3) + 
    Nc*(((64*I)/15)*(2489*I + 1010*Pi) + ((64*I)/3)*(-33*I + 74*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/15)*(-2591*I + 1320*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(1729*I + 1770*Pi)*RATIO[x^(-1)] + 
      (64*(11 - (17*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*((8*(661 + (144*I)*Pi))/3 + ((8*I)/3)*(-1669*I + 270*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*(-1441*I + 162*Pi)*RATIO[x^(-1)] + 
      (32*(6 + I*Pi) + (64*I)*Pi*RATIO[x^(-2)] - (64*I)*(-6*I + Pi)*
         RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/3) + 
    Nc*((128*(167 + (67*I)*Pi))/3 + ((1216*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (64*I)*(59*I + 56*Pi)*RATIO[x^(-2)] - ((128*I)/3)*(92*I + 297*Pi)*
       RATIO[x^(-1)] + (64*(11 + (30*I)*Pi)*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*(512 - 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x]) + 
    Nc*((-256*I)*(-11*I + 7*Pi) + (256*I)*(-11*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] + (256*I)*(11*I + 13*Pi)*RATIO[x])) + 
  G[1, 0, 0, 1, 1, x]*(Nf^2*((1760/3 - (3520*RATIO[x^(-1)])/3)/Nc + 
      Nc*(-288 + 576*RATIO[x^(-1)])) + Nf*((16*(703 - (375*I)*Pi))/15 - 
      (832*RATIO[(1 - x)^(-1)])/3 - ((32*I)/15)*(-16*I + 285*Pi)*
       RATIO[x^(-2)] + (64 - 128*RATIO[x^(-1)])/Nc^2 + 
      ((32*I)/15)*(584*I + 375*Pi)*RATIO[x^(-1)] + 
      Nc^2*(8*(325 - (12*I)*Pi) - (192*I)*Pi*RATIO[x^(-2)] + 
        (16*I)*(325*I + 12*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3) - 
      32*RATIO[x]) + Nc^3*(((16*I)/3)*(419*I + 36*Pi) + 
      (96*I)*Pi*RATIO[x^(-2)] - ((32*I)/3)*(419*I + 9*Pi)*RATIO[x^(-1)] + 
      (176*RATIO[x])/3) + Nc*(((64*I)/15)*(1182*I + 845*Pi) + 
      ((128*I)/3)*(-55*I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/15)*(-89*I + 75*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(457*I + 270*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(22*I + 13*Pi)*
       RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   (Nc^3*((-512*I)*Pi - (2976*I)*Pi*RATIO[x^(-2)] + 
      (2656*I)*Pi*RATIO[x^(-1)]) + 
    Nf^2*(Nc*((-80*I)*Pi - (360*I)*Pi*RATIO[x^(-2)] + 
        (400*I)*Pi*RATIO[x^(-1)]) + ((32*I)*(2*I + 5*Pi) + 
        (16*I)*(22*I + 45*Pi)*RATIO[x^(-2)] - (160*I)*(2*I + 5*Pi)*
         RATIO[x^(-1)])/Nc) + Nf*(((8*I)/3)*(346*I + 195*Pi) + 
      (16*I)*(55*I + 98*Pi)*RATIO[x^(-2)] - ((16*I)/3)*(661*I + 411*Pi)*
       RATIO[x^(-1)] + Nc^2*((680*I)*Pi + (3400*I)*Pi*RATIO[x^(-2)] - 
        (3520*I)*Pi*RATIO[x^(-1)]) + ((4*I)*(4*I + 9*Pi) + 
        (32*I)*(-3*I + Pi)*RATIO[x^(-2)] - (8*I)*(-4*I + 9*Pi)*RATIO[x^(-1)])/
       Nc^2 - 64*RATIO[x]) + Nc*((64*(229 - (38*I)*Pi))/3 - 
      ((7744*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((32*I)/3)*(41*I + 672*Pi)*
       RATIO[x^(-2)] + ((32*I)/3)*(937*I + 1392*Pi)*RATIO[x^(-1)] + 
      ((64*I)/3)*(77*I + 16*Pi)*RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   (Nf*((-64*I)*(-2*I + 3*Pi) + 320*RATIO[(1 - x)^(-1)] - 
      (384*I)*Pi*RATIO[x^(-2)] + (384*I)*(I + Pi)*RATIO[x^(-1)] + 
      64*RATIO[x]) + Nc*(32*(103 + (40*I)*Pi) - (32*I)*(-121*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] + (384*I)*Pi*RATIO[x^(-2)] - 
      (384*I)*(3*I + Pi)*RATIO[x^(-1)] + (32*I)*(77*I + 16*Pi)*RATIO[x])) + 
  G[1, 1, 1, 1, 1, x]*(Nc^3*((32*I)*(45*I + 8*Pi) + (32*I)*(11*I + 89*Pi)*
       RATIO[x^(-2)] - (32*I)*(77*I + 79*Pi)*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(((4*I)/3)*(169*I + 60*Pi) + ((8*I)/3)*(4*I + 135*Pi)*
         RATIO[x^(-2)] - ((8*I)/3)*(139*I + 150*Pi)*RATIO[x^(-1)]) + 
      ((8*(209 - (60*I)*Pi))/3 - (16*I)*(38*I + 45*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(239*I + 150*Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*((8*I)*(57*I + 77*Pi) + ((4*I)/3)*(1145*I + 2412*Pi)*RATIO[x^(-2)] - 
      (8*I)*(39*I + 334*Pi)*RATIO[x^(-1)] + 
      (4*(25 - (11*I)*Pi) - (48*I)*Pi*RATIO[x^(-2)] + (8*I)*(15*I + 11*Pi)*
         RATIO[x^(-1)])/Nc^2 + Nc^2*((80*(71 - (24*I)*Pi))/3 - 
        ((4*I)/3)*(143*I + 2490*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*(1231*I + 1290*Pi)*RATIO[x^(-1)]) + 256*RATIO[x]) + 
    Nc*(((-32*I)/3)*(-53*I + 546*Pi) - (1280*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-20*I + 141*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(-841*I + 234*Pi)*RATIO[x^(-1)] + (128*I)*(11*I + 19*Pi)*
       RATIO[x])) + G[1, 1, 1, 1, 0, x]*
   ((Nf^2*(-64 - 352*RATIO[x^(-2)] + 320*RATIO[x^(-1)]))/Nc + 
    Nf*(((-16*I)/3)*(-173*I + 123*Pi) - (16*I)*(-55*I + 207*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*(-661*I + 624*Pi)*RATIO[x^(-1)] + 
      ((-16*I)*(-I + 5*Pi) - (32*I)*(3*I + 5*Pi)*RATIO[x^(-2)] + 
        (32*I)*(I + 5*Pi)*RATIO[x^(-1)])/Nc^2 - 64*RATIO[x]) + 
    Nc*((64*(229 - (15*I)*Pi))/3 - (1792*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-41*I + 294*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(937*I + 288*Pi)*
       RATIO[x^(-1)] + ((64*I)/3)*(77*I + 30*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*((64*I)*(2*I + 3*Pi) + 320*RATIO[(1 - x)^(-1)] + 
      (384*I)*Pi*RATIO[x^(-2)] - (384*I)*(-I + Pi)*RATIO[x^(-1)] + 
      64*RATIO[x]) + Nc*((32*(309 - (28*I)*Pi))/3 - 
      ((352*I)/3)*(-33*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      (384*I)*Pi*RATIO[x^(-2)] + (384*I)*(-3*I + Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-231*I + 100*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 1, x]*(Nc^3*(-176/3 + (176*RATIO[(1 - x)^(-1)])/3 - 
      (176*RATIO[x])/3) + Nc*(((-64*I)/3)*(-97*I + 22*Pi) + 
      ((1408*I)/3)*(-6*I + Pi)*RATIO[(1 - x)^(-1)] - (4160*RATIO[x^(-2)])/3 + 
      (1856*RATIO[x^(-1)])/3 + (128*(33 - (10*I)*Pi)*RATIO[x])/3) + 
    Nf*(-32/3 - 96*RATIO[(1 - x)^(-1)] + (3584*RATIO[x^(-2)])/3 - 
      (3584*RATIO[x^(-1)])/3 - 160*RATIO[x] + 
      Nc^2*(64/3 - (64*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x])/3))) + 
  G[1, 0, 1, 1, 1, x]*
   (Nf^2*(Nc*(16*(12 - I*Pi) - (8*I)*(4*I + 9*Pi)*RATIO[x^(-2)] + 
        (80*I)*(4*I + Pi)*RATIO[x^(-1)]) + 
      (((32*I)/3)*(35*I + 3*Pi) + ((16*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(64*I + 15*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^3*((16*(287 - (48*I)*Pi))/3 + (176*RATIO[(1 - x)^(-1)])/3 - 
      (32*I)*(11*I + 21*Pi)*RATIO[x^(-2)] + ((608*I)/3)*(13*I + 3*Pi)*
       RATIO[x^(-1)] - 176*RATIO[x]) + 
    Nf*((24*I)*(50*I + 9*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      (344*I)*(9*I + 4*Pi)*RATIO[x^(-2)] - (80*I)*(49*I + 15*Pi)*
       RATIO[x^(-1)] + ((4*I)*(4*I + Pi) - 96*RATIO[x^(-2)] - 
        (8*I)*(4*I + Pi)*RATIO[x^(-1)])/Nc^2 - 64*RATIO[x] + 
      Nc^2*(((8*I)/3)*(647*I + 81*Pi) - (32*RATIO[(1 - x)^(-1)])/3 + 
        (8*I)*(43*I + 105*Pi)*RATIO[x^(-2)] - (32*I)*(95*I + 27*Pi)*
         RATIO[x^(-1)] + (160*RATIO[x])/3) + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(32*(185 - (34*I)*Pi) + 
      ((320*I)/3)*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(1133*I + 624*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(1487*I + 252*Pi)*RATIO[x^(-1)] - (3872*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((64*(355 - (2*I)*Pi))/3 - 
      ((32*I)/3)*(-257*I + 164*Pi)*RATIO[(1 - x)^(-1)] - 
      (896*I)*Pi*RATIO[x^(-2)] + (128*I)*(76*I + 7*Pi)*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) - 
      ((32*I)/3)*(-121*I + 100*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((16*I)*(95*I + 12*Pi) + 
      192*RATIO[(1 - x)^(-1)] + (384*I)*Pi*RATIO[x^(-2)] - 
      (32*I)*(85*I + 12*Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      160/(3*(-1 + RATIO[x])^2) - (320*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 1, x]*
   (Nc*(((-32*I)/5)*(-743*I + 140*Pi) + ((64*I)/3)*(-121*I + 42*Pi)*
       RATIO[(1 - x)^(-1)] + (25792*RATIO[x^(-2)])/15 + 
      (197888*RATIO[x^(-1)])/15 - 1056*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(12728/15 + (128*RATIO[(1 - x)^(-1)])/3 - 
      (1024*RATIO[x^(-2)])/5 - (10736*RATIO[x^(-1)])/5 + 64*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nc*(((-32*I)/15)*(-2229*I + 110*Pi) + 
      ((64*I)/3)*(-121*I + 59*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/15)*(-403*I + 120*Pi)*RATIO[x^(-2)] - 
      ((256*I)/15)*(773*I + 30*Pi)*RATIO[x^(-1)] + ((352*I)/3)*(9*I + 4*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*(1591 - (240*I)*Pi))/15 + (128*RATIO[(1 - x)^(-1)])/3 - 
      ((256*I)/5)*(-4*I + 5*Pi)*RATIO[x^(-2)] + ((16*I)/5)*(671*I + 80*Pi)*
       RATIO[x^(-1)] + 64*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 0, x]*
   ((Nf^2*(-32/3 + (64*RATIO[x^(-1)])/3))/Nc + 
    Nc*(((64*I)/5)*(79*I + 545*Pi) - ((32*I)/3)*(143*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(454*I + 1315*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(649*I + 8370*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-143*I + 96*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((-8*I)/15)*(-989*I + 810*Pi) - 
      (640*RATIO[(1 - x)^(-1)])/3 - ((8*I)/5)*(1487*I + 1710*Pi)*
       RATIO[x^(-2)] + ((48*I)/5)*(47*I + 280*Pi)*RATIO[x^(-1)] + 
      (-64 + 128*RATIO[x^(-1)])/Nc^2 + 192*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc^3*((384*I)*Pi + (1248*I)*Pi*RATIO[x^(-2)] - 
      (1248*I)*Pi*RATIO[x^(-1)]) + 
    Nf^2*(Nc*((24*I)*Pi + (144*I)*Pi*RATIO[x^(-2)] - 
        (144*I)*Pi*RATIO[x^(-1)]) + (((-16*I)/3)*(-2*I + 9*Pi) - 
        (288*I)*Pi*RATIO[x^(-2)] + ((32*I)/3)*(-2*I + 27*Pi)*RATIO[x^(-1)])/
       Nc) + Nc*(((64*I)/15)*(237*I + 935*Pi) + ((32*I)/3)*(-143*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(454*I + 1055*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(649*I + 6570*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-143*I + 4*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((-8*I)/15)*(-989*I + 1170*Pi) - 
      (640*RATIO[(1 - x)^(-1)])/3 - ((8*I)/5)*(1487*I + 1620*Pi)*
       RATIO[x^(-2)] + ((48*I)/5)*(47*I + 290*Pi)*RATIO[x^(-1)] + 
      (-64 + 128*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*((-312*I)*Pi - (1488*I)*Pi*RATIO[x^(-2)] + 
        (1488*I)*Pi*RATIO[x^(-1)]) + 192*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nc^3*(-320/3 + (176*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-1)] + 
      (352*RATIO[x])/3) + Nc*(((64*I)/3)*(259*I + 38*Pi) - 
      ((64*I)/3)*(165*I + 26*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(37*I + 3*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-73*I + 6*Pi)*
       RATIO[x^(-1)] - ((32*I)/3)*(-11*I + 72*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*(361 + (24*I)*Pi))/3 - 672*RATIO[(1 - x)^(-1)] + 
      (128*I)*(-10*I + Pi)*RATIO[x^(-2)] - ((16*I)/3)*(-91*I + 24*Pi)*
       RATIO[x^(-1)] + Nc^2*(352/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
        192*RATIO[x^(-1)] - (128*RATIO[x])/3) + 320*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*(((-32*I)/15)*(-13991*I + 2230*Pi) - 
      ((704*I)/3)*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
      ((192*I)/5)*(-232*I + 445*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-2941*I + 1725*Pi)*RATIO[x^(-1)] + 
      ((32*I)/3)*(77*I + 50*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((8*(6559 + (1080*I)*Pi))/15 + 
      (256*RATIO[(1 - x)^(-1)])/3 + ((416*I)/15)*(68*I + 165*Pi)*
       RATIO[x^(-2)] - ((16*I)/15)*(-3947*I + 4140*Pi)*RATIO[x^(-1)] + 
      (1088*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nf*(8*(23 - (32*I)*Pi) + (832*RATIO[(1 - x)^(-1)])/3 - 
      ((64*I)/3)*(-31*I + 12*Pi)*RATIO[x^(-2)] + ((16*I)/3)*(167*I + 24*Pi)*
       RATIO[x^(-1)] - (1088*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((128*I)/3)*(10*I + 17*Pi) + 
      ((352*I)/3)*(-5*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
      (256*I)*(3*I + 2*Pi)*RATIO[x^(-2)] + (64*I)*(-61*I + 23*Pi)*
       RATIO[x^(-1)] + 32*(77 + (8*I)*Pi)*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 0, x]*
   (Nf*((16*(2102 + (345*I)*Pi))/15 + (320*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/5)*(971*I + 695*Pi)*RATIO[x^(-2)] - 
      ((1088*I)/5)*(-13*I + 10*Pi)*RATIO[x^(-1)] + (512*RATIO[x])/3 + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((-64*I)/15)*(-2058*I + 1535*Pi) + ((64*I)/3)*(44*I + 25*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(2422*I + 3585*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(-2363*I + 3945*Pi)*RATIO[x^(-1)] + 
      (352*(7 + (12*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 1, x]*
   (Nf*(184 + (832*RATIO[(1 - x)^(-1)])/3 - (1984*RATIO[x^(-2)])/3 - 
      (2672*RATIO[x^(-1)])/3 - (1088*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((-256*I)/3)*(-5*I + 13*Pi) + 
      ((32*I)/3)*(-55*I + 104*Pi)*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] + 
      3904*RATIO[x^(-1)] + (32*(231 + (20*I)*Pi)*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 1, 0, x]*((Nf^2*(-64/3 + (128*RATIO[x^(-1)])/3))/Nc + 
    Nf*(((-16*I)/5)*(-347*I + 90*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/15)*(587*I + 945*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(-193*I + 900*Pi)*RATIO[x^(-1)] + 
      ((32*I)*(2*I + Pi) + (64*I)*Pi*RATIO[x^(-2)] - (64*I)*(2*I + Pi)*
         RATIO[x^(-1)])/Nc^2 - (448*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((64*(1514 + (775*I)*Pi))/15 + 
      ((64*I)/3)*(-11*I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/15)*(-1019*I + 2295*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(-1401*I + 2060*Pi)*RATIO[x^(-1)] + 
      (32*(143 - (48*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc^3*((960*I)*Pi + (4704*I)*Pi*RATIO[x^(-2)] - 
      (4704*I)*Pi*RATIO[x^(-1)]) + 
    Nf^2*(Nc*((96*I)*Pi + (576*I)*Pi*RATIO[x^(-2)] - 
        (576*I)*Pi*RATIO[x^(-1)]) + (((-64*I)/3)*(-I + 9*Pi) - 
        (1152*I)*Pi*RATIO[x^(-2)] + ((128*I)/3)*(-I + 27*Pi)*RATIO[x^(-1)])/
       Nc) + Nf*(((-16*I)/5)*(-347*I + 295*Pi) - (128*RATIO[(1 - x)^(-1)])/
       3 - ((32*I)/15)*(587*I + 2235*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(-193*I + 2325*Pi)*RATIO[x^(-1)] + 
      Nc^2*((-928*I)*Pi - (5312*I)*Pi*RATIO[x^(-2)] + 
        (5312*I)*Pi*RATIO[x^(-1)]) + ((-32*I)*(-2*I + Pi) - 
        (64*I)*Pi*RATIO[x^(-2)] + (64*I)*(-2*I + Pi)*RATIO[x^(-1)])/Nc^2 - 
      (448*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((64*(1514 + (185*I)*Pi))/15 + ((64*I)/3)*(-11*I + 68*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/15)*(-1019*I + 3945*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(-1401*I + 2710*Pi)*RATIO[x^(-1)] + 
      (32*(143 - (56*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 1, x]*
   (Nf^2*((144 - 288*RATIO[x^(-1)])/Nc + Nc*(-72 + 144*RATIO[x^(-1)])) + 
    Nc^3*(-2048/3 + (176*RATIO[(1 - x)^(-1)])/3 + 1248*RATIO[x^(-1)] + 
      (352*RATIO[x])/3) + Nf*((8*(1699 + (120*I)*Pi))/15 - 
      224*RATIO[(1 - x)^(-1)] + ((128*I)/15)*(-59*I + 15*Pi)*RATIO[x^(-2)] - 
      ((16*I)/15)*(-1177*I + 120*Pi)*RATIO[x^(-1)] + 
      Nc^2*(2296/3 - (64*RATIO[(1 - x)^(-1)])/3 - 1488*RATIO[x^(-1)] - 
        (128*RATIO[x])/3) + (128*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((64*I)/15)*(883*I + 160*Pi) - 
      ((256*I)/3)*(-11*I + 17*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/15)*(-224*I + 45*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(-373*I + 90*Pi)*RATIO[x^(-1)] + 
      (32*(187 + (62*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nf*(((16*I)/3)*(503*I + 48*Pi) - (448*RATIO[(1 - x)^(-1)])/3 + 
      (512*I)*Pi*RATIO[x^(-2)] - (32*I)*(175*I + 16*Pi)*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) - 
      (1088*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(64*(275 + (9*I)*Pi) - (32*I)*(-17*I + 66*Pi)*RATIO[(1 - x)^(-1)] - 
      (768*I)*Pi*RATIO[x^(-2)] + (256*I)*(133*I + 3*Pi)*RATIO[x^(-1)] - 
      64/(3*(-1 + RATIO[x])^3) - 160/(3*(-1 + RATIO[x])^2) + 
      (32*(77 - (114*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf^2*(Nc*((4*(181 - (48*I)*Pi))/3 - ((32*I)/3)*(4*I + 27*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*(151*I + 120*Pi)*RATIO[x^(-1)]) + 
      (((8*I)/3)*(187*I + 48*Pi) + ((64*I)/3)*(16*I + 27*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*(193*I + 120*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^3*((64*(85 - (21*I)*Pi))/3 - (32*I)*(11*I + 75*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(301*I + 201*Pi)*RATIO[x^(-1)] - (352*RATIO[x])/3) + 
    Nc*((64*(446 + (19*I)*Pi))/3 - ((128*I)/3)*(-11*I + 23*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*(79*I + 92*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(1375*I + 432*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(275*I + 14*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((20*I)/3)*(199*I + 84*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*(473*I + 732*Pi)*RATIO[x^(-2)] - ((8*I)/3)*(1153*I + 852*Pi)*
       RATIO[x^(-1)] + ((8*I)*(3*I + 4*Pi) + (32*I)*(3*I + Pi)*
         RATIO[x^(-2)] - (32*I)*(I + 2*Pi)*RATIO[x^(-1)])/Nc^2 + 
      (448*RATIO[x])/3 + Nc^2*(((16*I)/3)*(394*I + 105*Pi) + 
        ((32*I)/3)*(31*I + 258*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*(689*I + 534*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3) - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*((4*(18517 + (288*I)*Pi))/9 + 
      ((8*I)/9)*(2639*I + 72*Pi)*RATIO[(1 - x)^(-1)] - 
      (384*I)*Pi*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^3 + 
      804/(-1 + RATIO[x])^2 + (16*(307 + (180*I)*Pi)*RATIO[x])/9 + 
      996*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((16*(-15511 + (1062*I)*Pi + 636*Pi^2))/9 - 
      (32*(-2126 + (693*I)*Pi + 318*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (1152*I)*Pi*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^3 - 
      2768/(-1 + RATIO[x])^2 - (32*(515 + (1089*I)*Pi + 186*Pi^2)*RATIO[x])/
       9 - 2960*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(Nc*((32*(-4196 + (13983*I)*Pi + 330*Pi^2))/45 + 
      (16*(719 + (1806*I)*Pi + 228*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*((403*I)*Pi + 75*Pi^2)*RATIO[x^(-2)])/15 - 
      (64*(-4702 + (4078*I)*Pi + 75*Pi^2)*RATIO[x^(-1)])/15 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/3)*(59*I + 10*Pi))/
       (-1 + RATIO[x])^2 - (16*(-431 + (88*I)*Pi + 52*Pi^2)*RATIO[x])/3 + 
      (5488*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((-8*(541 + (7077*I)*Pi + 540*Pi^2))/45 - ((64*I)/9)*(85*I + 33*Pi)*
       RATIO[(1 - x)^(-1)] - (64*((16*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/5 + 
      (16*(-1741 + (799*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/5 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(22*I + 5*Pi))/
       (-1 + RATIO[x])^2 - ((16*I)/3)*(-41*I + 32*Pi)*RATIO[x] - 
      (1564*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*((Nf^2*(((-16*I)/3)*(-15*I + 4*Pi) - 480*RATIO[x^(-2)] + 
       ((32*I)/3)*(-45*I + 4*Pi)*RATIO[x^(-1)]))/Nc + 
    Nf*((4*(-19847 + (4554*I)*Pi + 2050*Pi^2))/15 + ((128*I)/9)*(10*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(-3388 - (771*I)*Pi + 3225*Pi^2)*
        RATIO[x^(-2)])/45 - (8*(-58435 + (8166*I)*Pi + 13710*Pi^2)*
        RATIO[x^(-1)])/45 + ((-32*I)*(-5*I + 2*Pi) + 
        (128*I)*Pi*RATIO[x^(-1)])/Nc^2 + ((16*I)/9)*(73*I + 72*Pi)*RATIO[x] + 
      20*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((-16*(-38709 + (50268*I)*Pi + 4450*Pi^2))/45 + 
      (64*(206 - (33*I)*Pi + 62*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(18812 + (8724*I)*Pi + 9765*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-15520 + (28779*I)*Pi + 7080*Pi^2)*RATIO[x^(-1)])/45 - 
      96/(-1 + RATIO[x])^2 + (16*(-347 + (396*I)*Pi + 260*Pi^2)*RATIO[x])/9 - 
      464*RATIO[x^2] + 64*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nc*((32*(12489 + (7845*I)*Pi + 805*Pi^2))/45 + 
      (32*(-60 - (111*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      384*((2*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
      (64*(748 + (1455*I)*Pi + 165*Pi^2)*RATIO[x^(-1)])/15 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(-147*I + 5*Pi))/
       (-1 + RATIO[x])^2 - (32*(-932 - (429*I)*Pi + 62*Pi^2)*RATIO[x])/9 + 
      576*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((-4*(38357 + (15030*I)*Pi + 960*Pi^2))/45 + 
      ((16*I)/9)*(-415*I + 156*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*((31*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(1012 + (2075*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((20*I)/3)*(-57*I + 8*Pi))/
       (-1 + RATIO[x])^2 - ((8*I)/3)*(-141*I + 152*Pi)*RATIO[x] - 
      376*RATIO[x^2] + 64*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   (Nc^3*(((-176*I)/3)*Pi + ((176*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((176*I)/3)*Pi*RATIO[x]) + 
    Nc*((32*(12489 - (480*I)*Pi + 1660*Pi^2))/45 - 
      (64*(30 - (99*I)*Pi + 58*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*((-65*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
      (64*(748 - (325*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/15 + 
      1568/(-1 + RATIO[x])^2 - (64*(-466 + (99*I)*Pi + 13*Pi^2)*RATIO[x])/9 + 
      576*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((-4*(38357 + (1560*I)*Pi + 2160*Pi^2))/45 + 
      ((16*I)/9)*(-415*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*((-28*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
      (64*(253 - (280*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/15 - 
      380/(-1 + RATIO[x])^2 - (8*I)*(-47*I + 4*Pi)*RATIO[x] + 
      Nc^2*(((64*I)/3)*Pi - ((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((64*I)/3)*Pi*RATIO[x]) - 376*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[1, 0, 0, 0, x]*(Nc*((16*(-12067 + (25674*I)*Pi + 1700*Pi^2))/45 - 
      (32*(1025 - (33*I)*Pi + 176*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (128*((149*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 - 
      (128*(-3636 + (1921*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
      3184/(3*(-1 + RATIO[x])^2) + (32*(-318 + (1023*I)*Pi + 82*Pi^2)*
        RATIO[x])/9 + (3248*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((-16*(-4447 + (5784*I)*Pi + 240*Pi^2))/45 - 
      ((32*I)/9)*(299*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2752*I)/15)*Pi*RATIO[x^(-2)] + (32*(-4469 + (2269*I)*Pi + 80*Pi^2)*
        RATIO[x^(-1)])/15 - 1168/(3*(-1 + RATIO[x])^2) - 
      ((208*I)/3)*(-I + 4*Pi)*RATIO[x] - (1100*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(16*(9 - (4*I)*Pi) - ((176*I)/9)*(13*I + 18*Pi)*RATIO[x^(-2)] + 
       ((64*I)/3)*(22*I + 15*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/9))/Nc + 
    Nc*((16*(-21643 + (25830*I)*Pi + 8630*Pi^2))/45 + 
      (32*(-201 + 115*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(2464 - (4800*I)*Pi + 10455*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-2300 - (9*I)*Pi + 2910*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-51 + (132*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 960*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((-8*(-13996 - (6645*I)*Pi + 3735*Pi^2))/45 + 
      (320*RATIO[(1 - x)^(-1)])/3 - (8*(-8419 - (21825*I)*Pi + 12765*Pi^2)*
        RATIO[x^(-2)])/45 + (16*(-2819 - (3156*I)*Pi + 1530*Pi^2)*
        RATIO[x^(-1)])/9 + (-8*(1 - (22*I)*Pi + 2*Pi^2) - 
        16*(-5 - (6*I)*Pi + 2*Pi^2)*RATIO[x^(-2)] + 
        16*(-1 - (26*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/Nc^2 + 
      (8*(71 - (8*I)*Pi)*RATIO[x])/3 + 248*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[1, 1, 0, 1, x]*(Nc^3*((-32*Pi*(-170*I + Pi))/3 + 
      16*((22*I)*Pi + Pi^2)*RATIO[x^(-2)] + 
      (16*((-602*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((352*I)/3)*Pi*RATIO[x]) + 
    Nf^2*(Nc*((4*Pi*(181*I + 4*Pi))/3 + ((128*I)/3)*Pi*RATIO[x^(-2)] - 
        (8*((151*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3) + 
      ((-8*(-54 + (195*I)*Pi + 4*Pi^2))/3 - ((16*I)/9)*(143*I + 192*Pi)*
         RATIO[x^(-2)] + (16*(-88 + (201*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
        (64*RATIO[x])/9)/Nc) + Nc*((16*(-21643 + (36978*I)*Pi + 6770*Pi^2))/
       45 - (32*(201 + (66*I)*Pi + 155*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(2464 + (13119*I)*Pi + 3210*Pi^2)*RATIO[x^(-2)])/45 - 
      (64*(-5750 + (12327*I)*Pi + 2250*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(51 - (132*I)*Pi + 4*Pi^2)*RATIO[x])/3 - 960*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((-4*(-27992 + (23577*I)*Pi + 3840*Pi^2))/45 + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-8419 - (1689*I)*Pi + 6255*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-28190 + (11451*I)*Pi + 7350*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-8*(3 + (33*I)*Pi + 8*Pi^2))/3 - 16*(-5 + (6*I)*Pi + 2*Pi^2)*
         RATIO[x^(-2)] + (16*(-3 + (30*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3)/
       Nc^2 + (8*(71 + (24*I)*Pi)*RATIO[x])/3 + 
      Nc^2*((-32*Pi*(197*I + 3*Pi))/3 - (32*((31*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (16*((689*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
        ((128*I)/3)*Pi*RATIO[x]) + 248*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 0, 1, x]*(Nf^2*(Nc*((-72*I)*Pi + (144*I)*Pi*RATIO[x^(-1)]) + 
      ((16*(8 + (81*I)*Pi))/9 + (64*RATIO[(1 - x)^(-1)])/9 - 
        (288*I)*Pi*RATIO[x^(-1)] - (64*RATIO[x])/9)/Nc) + 
    Nc^3*(((-2048*I)/3)*Pi + ((176*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (1248*I)*Pi*RATIO[x^(-1)] + ((352*I)/3)*Pi*RATIO[x]) + 
    Nf*(96/Nc^2 + (16*(-1547 + (4185*I)*Pi + 75*Pi^2))/45 - 
      ((32*I)/9)*(23*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*(-70 - (18*I)*Pi + 13*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(-7211 + (4500*I)*Pi + 220*Pi^2)*RATIO[x^(-1)])/15 - 
      32/(-1 + RATIO[x])^2 + ((8*I)/3)*(23*I + 8*Pi)*RATIO[x] + 
      Nc^2*(((2296*I)/3)*Pi - ((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
        (1488*I)*Pi*RATIO[x^(-1)] - ((128*I)/3)*Pi*RATIO[x]) - 
      (8*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-32*(-1911 + (10020*I)*Pi + 905*Pi^2))/45 + 
      (32*(-886 + (33*I)*Pi + 190*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(200 - (54*I)*Pi + 81*Pi^2)*RATIO[x^(-2)])/9 + 
      (64*(-6286 + (9045*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 - (16*(333 - (264*I)*Pi + 148*Pi^2)*RATIO[x])/9 + 
      (992*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 1, 1, 0, x]*((Nf^2*(128/9 + (64*RATIO[(1 - x)^(-1)])/9 - 
       (64*RATIO[x])/9))/Nc + 
    Nf*(96/Nc^2 + (8*(-3094 + (7869*I)*Pi + 1410*Pi^2))/45 - 
      ((32*I)/9)*(23*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*(-350 - (658*I)*Pi + 395*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(-7211 + (2218*I)*Pi + 1900*Pi^2)*RATIO[x^(-1)])/15 - 
      32/(-1 + RATIO[x])^2 + ((8*I)/3)*(23*I + 40*Pi)*RATIO[x] - 
      (8*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-32*(-1911 + (14871*I)*Pi + 1820*Pi^2))/45 - 
      (32*(886 + (99*I)*Pi + 74*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(1000 - (5754*I)*Pi + 3615*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-12572 + (14316*I)*Pi + 5415*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 + (16*(-333 + (264*I)*Pi + 452*Pi^2)*RATIO[x])/
       9 + (992*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*((Nf^2*(((-32*I)/9)*(-4*I + 3*Pi) - 
       (256*RATIO[x^(-2)])/9 + ((64*I)/9)*(-4*I + 3*Pi)*RATIO[x^(-1)]))/Nc + 
    Nf*((4*(-19247 + (9210*I)*Pi + 3540*Pi^2))/45 - 
      ((32*I)/9)*(-149*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*(2174 - (6015*I)*Pi + 7215*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(-12602 + (3225*I)*Pi + 3975*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(1 - (4*I)*Pi) - 160*RATIO[x^(-2)] + (32*I)*(-5*I + 4*Pi)*
         RATIO[x^(-1)])/Nc^2 + 128/(-1 + RATIO[x])^2 + 
      40*(3 + (8*I)*Pi)*RATIO[x] + (8*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-16*(-29183 + (16260*I)*Pi + 5320*Pi^2))/45 + 
      (16*(1243 + (198*I)*Pi + 104*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-19924 - (7350*I)*Pi + 7215*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-39556 + (5775*I)*Pi + 7410*Pi^2)*RATIO[x^(-1)])/45 - 
      320/(-1 + RATIO[x])^2 + (32*(-482 - (363*I)*Pi + 6*Pi^2)*RATIO[x])/9 + 
      (1696*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 0, 1, x]*(Nf^2*(Nc*((-288*I)*Pi + (576*I)*Pi*RATIO[x^(-1)]) + 
      (((32*I)/9)*(4*I + 165*Pi) - (256*RATIO[x^(-2)])/9 - 
        ((64*I)/9)*(4*I + 165*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^3*((-16*Pi*(419*I + 12*Pi))/3 - 32*Pi^2*RATIO[x^(-2)] + 
      (32*((419*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + ((176*I)/3)*Pi*RATIO[x]) + 
    Nf*((4*(-19247 + (28380*I)*Pi + 3870*Pi^2))/45 - 
      ((32*I)/9)*(-149*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*(2174 - (1080*I)*Pi + 6915*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-6301 + (6075*I)*Pi + 1710*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(1 + (4*I)*Pi) - 160*RATIO[x^(-2)] - (32*I)*(5*I + 4*Pi)*
         RATIO[x^(-1)])/Nc^2 + 128/(-1 + RATIO[x])^2 + 
      (40*(9 - (4*I)*Pi)*RATIO[x])/3 + Nc^2*(8*Pi*(325*I + 4*Pi) + 
        64*Pi^2*RATIO[x^(-2)] - 16*((325*I)*Pi + 4*Pi^2)*RATIO[x^(-1)] - 
        ((64*I)/3)*Pi*RATIO[x]) + (8*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-112*(-4169 + (3030*I)*Pi + 1150*Pi^2))/45 + 
      (16*(1243 + (330*I)*Pi + 224*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-19924 - (270*I)*Pi + 4845*Pi^2)*RATIO[x^(-2)])/45 + 
      (128*(-9889 + (4485*I)*Pi + 945*Pi^2)*RATIO[x^(-1)])/45 - 
      320/(-1 + RATIO[x])^2 + (64*(-241 + (132*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 
      (1696*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*(Nc^3*((64*(127 - (5*I)*Pi))/3 + 
      ((16*I)/3)*(225*I + 11*Pi)*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-1)] + 576/(-1 + RATIO[x])^2 + 
      (16*(9 + (22*I)*Pi)*RATIO[x])/3 + 576*RATIO[x^2]) + 
    Nf^2*((-6032/9 + (1664*RATIO[(1 - x)^(-1)])/9 - 112/(-1 + RATIO[x])^2 + 
        (352*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(344 - 128*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2 - 
        16*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*((-4*(8023 - (8820*I)*Pi + 180*Pi^2))/45 - ((8*I)/3)*(211*I + 68*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(-407 - (54*I)*Pi + 39*Pi^2)*RATIO[x^(-2)])/
       9 - (32*(-1717 + (975*I)*Pi + 135*Pi^2)*RATIO[x^(-1)])/45 + 
      12/(-1 + RATIO[x])^2 - ((32*I)/9)*(-133*I + 36*Pi)*RATIO[x] + 
      Nc^2*(((32*I)/3)*(294*I + 11*Pi) - ((16*I)/3)*(249*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - (192*I)*Pi*RATIO[x^(-1)] - 
        696/(-1 + RATIO[x])^2 + (64*(3 - (2*I)*Pi)*RATIO[x])/3 - 
        696*RATIO[x^2]) - 104*RATIO[x^2] + (-76 - 24*RATIO[(1 - x)^(-1)] + 
        4/(-1 + RATIO[x])^2 + 16*RATIO[x] + 4*RATIO[x^2])/Nc^2 - 
      64*RATIO[x^3]) + Nc*((-16*(-7267 + (9000*I)*Pi + 1120*Pi^2))/45 + 
      (32*(-1485 + (495*I)*Pi + 76*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-1007 - (54*I)*Pi + 189*Pi^2)*RATIO[x^(-2)])/9 + 
      (32*(-2257 + (2430*I)*Pi + 495*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 + (32*(49 + (198*I)*Pi + 20*Pi^2)*RATIO[x])/3 + 
      1584*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*((-8*(-429 + (668*I)*Pi + 52*Pi^2))/3 - ((704*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] - (16*(-545 + (264*I)*Pi + 345*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(-190 + (612*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/
       3 + ((8*I)/3)*(133*I + 88*Pi)*RATIO[x] + 576*RATIO[x^2]) + 
    Nf^2*(((8*(-662 + (549*I)*Pi + 36*Pi^2))/9 + 
        (16*(-103 + (46*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(-500 + (531*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 + 32*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*((-4*(-364 + (543*I)*Pi + 36*Pi^2))/9 - 
        (8*(-110 + (48*I)*Pi + 81*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*(-106 + (453*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 - (80*RATIO[x])/3 + 
        72*RATIO[x^2])) + Nf*(-2*(-53 + (456*I)*Pi + 32*Pi^2) - 
      (4*(-1021 + (1409*I)*Pi + 108*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-1 + (1353*I)*Pi + 48*Pi^2)*RATIO[x^(-1)])/3 + 
      ((32*I)/9)*(137*I + 18*Pi)*RATIO[x] + 
      Nc^2*((-10819 + (18312*I)*Pi + 1104*Pi^2)/9 + ((128*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (2*(-761 + (582*I)*Pi + 980*Pi^2)*
          RATIO[x^(-2)])/3 - (2*(-1027 + (16140*I)*Pi + 3048*Pi^2)*
          RATIO[x^(-1)])/9 + (16*(37 - (8*I)*Pi)*RATIO[x])/3 - 
        696*RATIO[x^2]) - 376*RATIO[x^2] + (3*(-21 + (28*I)*Pi + 4*Pi^2) + 
        2*(-81 + (48*I)*Pi + 8*Pi^2)*RATIO[x^(-2)] - 
        2*(-97 + (76*I)*Pi + 12*Pi^2)*RATIO[x^(-1)] + 16*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 - 64*RATIO[x^3]) + 
    Nc*((-32*(-2068 - (726*I)*Pi + 153*Pi^2))/9 + 
      1536*Pi^2*RATIO[(1 - x)^(-1)] + (16*(793 - (1158*I)*Pi + 66*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(-6397 - (654*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-359 + (660*I)*Pi + 258*Pi^2)*RATIO[x])/9 + 2160*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc^3*((16*(-61 + (828*I)*Pi + 6*Pi^2))/9 + ((88*I)/9)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + 16*((22*I)*Pi + Pi^2)*RATIO[x^(-2)] + 
      (16*(-310 - (494*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/3 - 
      ((16*I)/3)*(-9*I + 44*Pi)*RATIO[x] - 576*RATIO[x^2]) + 
    Nf^2*(Nc*((8*(-92 + (216*I)*Pi + 3*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/
         9 + (32*I)*Pi*RATIO[x^(-2)] - (16*(22 + (60*I)*Pi + Pi^2)*
          RATIO[x^(-1)])/3 + 16*RATIO[x] - 72*RATIO[x^2]) + 
      ((-16*(-65 + (72*I)*Pi + Pi^2))/3 - ((32*I)/9)*(8*I + 33*Pi)*
         RATIO[x^(-2)] + (32*(-9 + (66*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (352*RATIO[x])/9 + 112*RATIO[x^2])/Nc) + 
    Nc*((16*(-9689 + (1952*I)*Pi + 160*Pi^2))/15 - 
      (32*(188 - (231*I)*Pi + 174*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(19729 - (6423*I)*Pi + 2565*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(30545 - (12468*I)*Pi + 2475*Pi^2)*RATIO[x^(-1)])/45 + 
      (128*(-20 - (165*I)*Pi + 6*Pi^2)*RATIO[x])/9 - (5968*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((4*(18073 - (14754*I)*Pi + 390*Pi^2))/45 + 
      (1024*RATIO[(1 - x)^(-1)])/9 + (16*(1193 - (96*I)*Pi + 720*Pi^2)*
        RATIO[x^(-2)])/45 - (8*(4925 - (3664*I)*Pi + 430*Pi^2)*RATIO[x^(-1)])/
       15 + (32*(41 + (16*I)*Pi)*RATIO[x])/3 + 
      ((-8*(-30 + (30*I)*Pi + Pi^2))/3 - (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] + 
        (16*(-48 + (30*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 16*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + (664*RATIO[x^2])/3 + 
      Nc^2*((-8*(-571 + (1929*I)*Pi + 27*Pi^2))/9 - ((32*I)/9)*(11*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - 8*((43*I)*Pi + 4*Pi^2)*RATIO[x^(-2)] + 
        (8*(529 + (1140*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/3 + 
        (64*I)*(I + Pi)*RATIO[x] + 696*RATIO[x^2]) + 64*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*(Nc^3*(((8*I)/3)*(469*I + 124*Pi) - 
      ((16*I)/3)*(15*I + 11*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(8*I + 21*Pi)*RATIO[x^(-1)] + (8*(133 - (44*I)*Pi)*RATIO[x])/3 - 
      576*RATIO[x^2]) + 
    Nf^2*(Nc*((4*I)*(40*I + 11*Pi) - (8*I)*(4*I + 9*Pi)*RATIO[x^(-1)] + 
        (80*RATIO[x])/3 - 72*RATIO[x^2]) + 
      ((8*(386 - (99*I)*Pi))/9 - (64*RATIO[(1 - x)^(-1)])/9 + 
        ((16*I)/3)*(22*I + 27*Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nc*((-32*(4965 - (1338*I)*Pi + 215*Pi^2))/45 - 
      (16*(-919 + (1452*I)*Pi + 340*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-1580 + (2127*I)*Pi + 2670*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(16120 - (6333*I)*Pi + 1545*Pi^2)*RATIO[x^(-1)])/45 + 
      (64*(-131 + (121*I)*Pi + 36*Pi^2)*RATIO[x])/3 - (6800*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((4*(14315 - (5694*I)*Pi + 1560*Pi^2))/45 + 
      ((32*I)/9)*(8*I + 33*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*(2120 + (867*I)*Pi + 990*Pi^2)*RATIO[x^(-2)])/45 - 
      (8*(7795 - (1464*I)*Pi + 1120*Pi^2)*RATIO[x^(-1)])/15 + 
      (32*(61 - (10*I)*Pi)*RATIO[x])/3 + ((-8*I)*Pi - 96*RATIO[x^(-1)] - 
        16*RATIO[x] - 4*RATIO[x^2])/Nc^2 + (1160*RATIO[x^2])/3 + 
      Nc^2*((4*(1008 - (365*I)*Pi))/3 + ((16*I)/3)*(3*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*(19*I + 105*Pi)*RATIO[x^(-1)] + 
        ((16*I)/3)*(37*I + 4*Pi)*RATIO[x] + 696*RATIO[x^2]) + 
      64*RATIO[x^3])) + G[0, 0, 0, x]*
   (Nf*((16*(-24399 + (7482*I)*Pi + 955*Pi^2))/45 - 
      (4*(-1797 + (10530*I)*Pi + 1960*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((16192*I)/15)*Pi*RATIO[x^(-1)] + (32*((-18*I)*Pi + Pi^2))/
       (9*(-1 + RATIO[x])^3) + (4*(-1569 + (2070*I)*Pi + 100*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (4*(1341 - (250*I)*Pi + 440*Pi^2)*RATIO[x])/
       45 - (4*(1569 - (4275*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9) + 
    Nc*((-128*((374*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 - 
      (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) - 
      (16*(1269 + (1080*I)*Pi + 25*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(-1269 - (4410*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(-189 + (8220*I)*Pi + 2035*Pi^2 + 
         (120*I)*Pi^3 - 6480*Zeta[3]))/45 + 
      (32*(39222 - (15286*I)*Pi - 3785*Pi^2 - (30*I)*Pi^3 - 3240*Zeta[3]))/
       45 + ((16*I)/45)*RATIO[(1 - x)^(-1)]*(-2727*I + 12020*Pi - 
        (3925*I)*Pi^2 + 60*Pi^3 - (6480*I)*Zeta[3]))) + 
  G[0, 1, 1, x]*(Nc^3*((16*(-5899 - (2292*I)*Pi + 108*Pi^2))/27 - 
      (8*(-2987 - (633*I)*Pi + 99*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (1072*RATIO[x^(-2)])/3 + (16*(67 + (48*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/
       3 + (8*(-2987 + (834*I)*Pi + 198*Pi^2)*RATIO[x])/27 - 
      (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(Nc*((-4*(2533 + (1104*I)*Pi + 36*Pi^2))/27 + 
        ((8*I)/27)*(-263*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
        (376*RATIO[x^(-2)])/3 + ((8*I)/3)*(-47*I + 12*Pi)*RATIO[x^(-1)] + 
        ((8*I)/27)*(263*I + 78*Pi)*RATIO[x] - (72*I)*Pi*RATIO[x^2]) + 
      ((8*(7649 + (6030*I)*Pi + 180*Pi^2))/135 - (10672*RATIO[(1 - x)^(-1)])/
         135 + 144*RATIO[x^(-2)] - ((16*I)/9)*(-65*I + 66*Pi)*RATIO[x^(-1)] + 
        (16*(309 - (110*I)*Pi)*RATIO[x])/45 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + 
    Nf*((4*(-6323 - (1080*I)*Pi + 1020*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 - (8*(-973 - (985*I)*Pi + 200*Pi^2)*
        RATIO[x])/15 + (4*(-4047 + (3060*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8*(12493 + (4668*I)*Pi + 120*Pi^2))/27 - 
        (16*(1355 + (93*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (2168*RATIO[x^(-2)])/3 - (8*(271 + (57*I)*Pi + 12*Pi^2)*
          RATIO[x^(-1)])/3 - (16*(-1355 + (267*I)*Pi + 12*Pi^2)*RATIO[x])/
         27 + (696*I)*Pi*RATIO[x^2]) + ((8*(-27 + (36*I)*Pi + 2*Pi^2))/3 + 
        4*RATIO[(1 - x)^(-1)] - 72*RATIO[x^(-2)] - (8*I)*(29*I + 12*Pi)*
         RATIO[x^(-1)] + (4*(5 - (12*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-2*I + 3*Pi)*RATIO[x^2])/Nc^2 - (32*Pi^2*RATIO[x^3])/9 - 
      ((4*I)/135)*(-34676*I - 3441*Pi - (4248*I)*Pi^2 + 4680*Pi^3 - 
        (5400*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-1)]*(-11825*I + 8844*Pi - 
        (18504*I)*Pi^2 + 4680*Pi^3 - (18360*I)*Zeta[3]) - 
      ((8*I)/135)*RATIO[x^(-2)]*(625*I - 12420*Pi - (21084*I)*Pi^2 + 
        4680*Pi^3 - (22680*I)*Zeta[3])) + 
    Nc*(((192*I)*Pi)/(-1 + RATIO[x])^2 - (16*(-4839 + (4590*I)*Pi + 5*Pi^2)*
        RATIO[x^2])/45 + (32*Pi^2*RATIO[x^3])/9 + 
      ((16*I)/45)*RATIO[(1 - x)^(-1)]*(-7616*I - 1715*Pi - (1870*I)*Pi^2 + 
        1620*Pi^3 - (1740*I)*Zeta[3]) - ((16*I)/45)*RATIO[x]*
       (-8211*I + 9075*Pi - (165*I)*Pi^2 + 1430*Pi^3 - (4920*I)*Zeta[3]) - 
      ((32*I)/135)*RATIO[x^(-1)]*(-45440*I - 8559*Pi - (12486*I)*Pi^2 + 
        2430*Pi^3 - (9180*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-2)]*
       (25960*I - 4455*Pi - (12126*I)*Pi^2 + 2430*Pi^3 - (17280*I)*Zeta[3]) + 
      (16*(79337 - (4719*I)*Pi - 3393*Pi^2 + (4860*I)*Pi^3 + 2340*Zeta[3]))/
       135)) + G[1, 0, 0, x]*
   ((Nf^2*((16*(135 - (8*I)*Pi))/9 - ((256*I)/9)*Pi*RATIO[x^(-2)] + 
       ((32*I)/9)*(135*I + 8*Pi)*RATIO[x^(-1)]))/Nc + 
    Nf*((-32*(-31 - (408*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((16*I)/45)*(1087*Pi - (222*I)*Pi^2 + 345*Pi^3)*RATIO[x^(-2)] - 
      (((8*I)/3)*(41*I + 74*Pi))/(-1 + RATIO[x])^2 - 
      (4*(201 - (2010*I)*Pi + 320*Pi^2)*RATIO[x])/45 + 
      (8*(1 + (2*I)*Pi) - 16*RATIO[(1 - x)^(-1)] - (160*I)*Pi*RATIO[x^(-2)] + 
        (160*I)*Pi*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 8*RATIO[x^2])/Nc^2 + 
      (4*(519 - (2115*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (4*(155588 + (33663*I)*Pi - 40116*Pi^2 - 
         (270*I)*Pi^3 - 2160*Zeta[3]))/135 - ((16*I)/45)*RATIO[x^(-1)]*
       (-3251*I + 15412*Pi + (5323*I)*Pi^2 + 225*Pi^3 + (360*I)*Zeta[3])) + 
    Nc*(((-32*I)/45)*(-19924*Pi + (399*I)*Pi^2 + 540*Pi^3)*RATIO[x^(-2)] + 
      (((8*I)/3)*(5*I + 218*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-1059 - (3060*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (8*(26441 + (62436*I)*Pi + 37968*Pi^2 + 
         (12180*I)*Pi^3 - 43560*Zeta[3]))/135 - ((32*I)/45)*RATIO[x^(-1)]*
       (-34502*I - 2486*Pi - (8059*I)*Pi^2 + 60*Pi^3 + (10980*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(3902 + (2949*I)*Pi - 792*Pi^2 + (372*I)*Pi^3 + 
         2232*Zeta[3]))/27 + (16*RATIO[x]*(-2751 - (10250*I)*Pi - 1815*Pi^2 - 
         (470*I)*Pi^3 + 2400*Zeta[3]))/45)) + 
  G[0, 1, 0, x]*((Nf^2*((4*(559 + (480*I)*Pi))/135 + 
       ((8*I)/135)*(-181*I + 120*Pi)*RATIO[(1 - x)^(-1)] - 
       (256*RATIO[x^(-1)])/9 - 196/(15*(-1 + RATIO[x])^2) - 
       ((32*I)/27)*(-13*I + 6*Pi)*RATIO[x] + (196*RATIO[x^2])/15))/Nc + 
    Nf*((4*(4151 + (7600*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((32*I)/15)*(-350*Pi - (163*I)*Pi^2 + 65*Pi^3)*RATIO[x^(-2)] - 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) - (4*(1059 + (2280*I)*Pi + 200*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (8*(1562 + (1905*I)*Pi + 120*Pi^2)*RATIO[x])/
       135 + (4*(2808 - (3915*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
      (12*(7 + (8*I)*Pi) - (8*RATIO[(1 - x)^(-1)])/3 - 160*RATIO[x^(-1)] - 
        4/(3*(-1 + RATIO[x])^2) - (16*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc^2 - 
      (64*Pi^2*RATIO[x^3])/9 + (4*(49682 + (7370*I)*Pi - 6233*Pi^2 + 
         (540*I)*Pi^3 - 1440*Zeta[3]))/45 - ((8*I)/45)*RATIO[x^(-1)]*
       (-5770*I + 14505*Pi + (4499*I)*Pi^2 + 900*Pi^3 + (1440*I)*Zeta[3])) + 
    Nc*(((-32*I)/45)*(1000*Pi - (1479*I)*Pi^2 + 585*Pi^3)*RATIO[x^(-2)] + 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) + (8*(5613 + (1950*I)*Pi + 100*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (16*(357 - (900*I)*Pi + 2*Pi^2)*RATIO[x^2])/
       9 + (64*Pi^2*RATIO[x^3])/9 + ((64*I)/45)*RATIO[x^(-1)]*
       (-13325*I + 8675*Pi + (2118*I)*Pi^2 + 405*Pi^3 + (1350*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(791 + (675*I)*Pi + 334*Pi^2 + (126*I)*Pi^3 + 
         288*Zeta[3]))/9 + (16*RATIO[x]*(4591 + (5835*I)*Pi + 4950*Pi^2 + 
         (810*I)*Pi^3 + 9720*Zeta[3]))/135 + 
      (8*(-116365 - (27950*I)*Pi + 8114*Pi^2 + (360*I)*Pi^3 + 11160*Zeta[3]))/
       45)) + G[0, 0, 1, x]*(Nc^3*((8*Pi*(1016*I + 17*Pi))/3 - 
      (8*((450*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      32*Pi^2*RATIO[x^(-1)] + ((576*I)*Pi)/(-1 + RATIO[x])^2 - 
      (8*Pi*(-18*I + 11*Pi)*RATIO[x])/3 + (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(((52*(43 - (1740*I)*Pi))/135 + ((8*I)/135)*(-181*I + 3120*Pi)*
         RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/9 - 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        ((32*I)/27)*(13*I + 33*Pi)*RATIO[x] + (28*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((344*I)*Pi - (128*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 - (16*I)*Pi*RATIO[x] + 
        (72*I)*Pi*RATIO[x^2])) + 
    Nf*((-4*(-4151 - (14510*I)*Pi + 1780*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((32*I)/9)*(-407*Pi - (207*I)*Pi^2 + 45*Pi^3)*RATIO[x^(-2)] - 
      (((4*I)/15)*(-353*I + 1140*Pi))/(-1 + RATIO[x])^2 + 
      (8*(-1562 - (11505*I)*Pi + 3210*Pi^2)*RATIO[x])/135 - 
      (16*(-702 + (855*I)*Pi + 10*Pi^2)*RATIO[x^2])/45 + 
      (4*(21 - (19*I)*Pi) - ((8*I)/3)*(-I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        160*RATIO[x^(-1)] + (((4*I)/3)*(I + 3*Pi))/(-1 + RATIO[x])^2 + 
        ((16*I)/3)*(I + 3*Pi)*RATIO[x] + (4*(1 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*((-64*Pi*(147*I + 2*Pi))/3 + 
        (16*((249*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        64*Pi^2*RATIO[x^(-1)] - ((696*I)*Pi)/(-1 + RATIO[x])^2 + 
        (32*Pi*(6*I + Pi)*RATIO[x])/3 - (696*I)*Pi*RATIO[x^2]) + 
      (64*Pi^2*RATIO[x^3])/9 - ((8*I)/9)*RATIO[x^(-1)]*
       (-1154*I - 1628*Pi + (539*I)*Pi^2 + 156*Pi^3 - (288*I)*Zeta[3]) + 
      (4*(49682 - (31740*I)*Pi - 2565*Pi^2 + (1140*I)*Pi^3 + 1440*Zeta[3]))/
       45) + Nc*(((-32*I)/9)*(-1007*Pi - (249*I)*Pi^2 + 3*Pi^3)*
       RATIO[x^(-2)] + (((8*I)/15)*(-1871*I + 3000*Pi))/(-1 + RATIO[x])^2 + 
      (16*(-357 + (900*I)*Pi + 2*Pi^2)*RATIO[x^2])/9 - 
      (64*Pi^2*RATIO[x^3])/9 + (8*(-23273 + (9136*I)*Pi + 678*Pi^2 - 
         696*Zeta[3]))/9 - ((32*I)/9)*RATIO[x^(-1)]*(5330*I + 1007*Pi - 
        (786*I)*Pi^2 + 42*Pi^3 + (540*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(1582 + (3387*I)*Pi - 66*Pi^2 + (264*I)*Pi^3 + 
         192*Zeta[3]))/9 + (16*RATIO[x]*(4591 + (23805*I)*Pi - 11880*Pi^2 + 
         (1380*I)*Pi^3 + 15480*Zeta[3]))/135)) + 
  G[1, 0, x]*((Nf^2*((-196*RATIO[(1 - x)^(-1)])/15 + 
       ((8*I)/135)*(-6721*Pi - (240*I)*Pi^2 + 660*Pi^3)*RATIO[x^(-2)] + 
       ((4*I)/135)*(171*I + 520*Pi)*RATIO[x] + 
       (2*(45 - (98*I)*Pi)*RATIO[x^2])/15 + 
       (4*(10732 - (2479*I)*Pi - 1630*Pi^2 + (300*I)*Pi^3 - 1080*Zeta[3]))/
        135 - ((8*I)/135)*RATIO[x^(-1)]*(-6241*I - 2911*Pi + (1630*I)*Pi^2 + 
         660*Pi^3 + (1080*I)*Zeta[3])))/Nc + 
    Nf*((-8*((-123*I)*Pi + 46*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (((-4*I)/3)*(-I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*((-41*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/3 + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (4*(23 + (4*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*Pi*RATIO[x^2] + (4*(23 - (78*I)*Pi + 2*Pi^2 - 144*Zeta[3]))/
         3 - (16*RATIO[x^(-1)]*(11 - (56*I)*Pi + 19*Pi^2 - 72*Zeta[3]))/3)/
       Nc^2 + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 5*Pi^2 + 720*Zeta[3]))/45 - 
      (4*RATIO[(1 - x)^(-1)]*(3297 - (2640*I)*Pi - 4540*Pi^2 + (960*I)*Pi^3 + 
         3600*Zeta[3]))/135 + (4*RATIO[x]*(22746 - (7499*I)*Pi - 1910*Pi^2 - 
         (480*I)*Pi^3 + 7920*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-12394*I)*Pi + 877*Pi^2 - (1456*I)*Pi^3 + 495*Pi^4 - 
         (540*I)*Pi*Zeta[3]))/45 + (8*RATIO[x^(-1)]*(36348 - (38280*I)*Pi - 
         11522*Pi^2 + (11067*I)*Pi^3 + 1569*Pi^4 + 89910*Zeta[3] + 
         (1620*I)*Pi*Zeta[3]))/135 - 
      (2*(166260 - (202074*I)*Pi - 6563*Pi^2 + (20358*I)*Pi^3 + 1518*Pi^4 + 
         185580*Zeta[3] - (3240*I)*Pi*Zeta[3]))/135) + 
    Nc*((40*((-3*I)*Pi + 20*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 2900*Pi^2 - 360*Zeta[3]))/45 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (16*RATIO[x^(-2)]*((-2186*I)*Pi - 18244*Pi^2 - (3653*I)*Pi^3 + 
         615*Pi^4 - (4140*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(60990 - (10642*I)*Pi - 16765*Pi^2 - (4620*I)*Pi^3 + 
         1986*Pi^4 + 33660*Zeta[3] - (13500*I)*Pi*Zeta[3]))/135 - 
      (8*(-126093 - (27102*I)*Pi + 19694*Pi^2 - (1284*I)*Pi^3 + 315*Pi^4 + 
         43020*Zeta[3] + (24540*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 - (35880*I)*Pi - 6995*Pi^2 + 
         (1650*I)*Pi^3 + 126*Pi^4 + 9900*Zeta[3] - (36540*I)*Pi*Zeta[3]))/
       135 - (16*RATIO[x^(-1)]*(175086 + (176898*I)*Pi - 72281*Pi^2 + 
         (13476*I)*Pi^3 + 2556*Pi^4 - 69480*Zeta[3] - (37260*I)*Pi*Zeta[3]))/
       135)) + G[0, 0, x]*
   ((Nf^2*(((2*I)/135)*(17145*I + 1118*Pi) + ((4*I)/135)*(-675*I + 362*Pi)*
        RATIO[(1 - x)^(-1)] - ((256*I)/9)*Pi*RATIO[x^(-1)] - 
       (((2*I)/15)*(-45*I + 98*Pi))/(-1 + RATIO[x])^2 - 
       ((8*I)/27)*(-27*I + 52*Pi)*RATIO[x] + ((2*I)/15)*(45*I + 98*Pi)*
        RATIO[x^2]))/Nc + 
    Nf*(((16*I)/45)*(-2885*Pi + (318*I)*Pi^2 + 345*Pi^3)*RATIO[x^(-1)] + 
      ((4*I)*(8*I + 21*Pi) - ((8*I)/3)*(12*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (160*I)*Pi*RATIO[x^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        ((16*I)/3)*(-6*I + Pi)*RATIO[x] + ((4*I)/3)*Pi*RATIO[x^2])/Nc^2 + 
      (2*(128985 - (258004*I)*Pi + 65326*Pi^2 + (300*I)*Pi^3 - 
         18000*Zeta[3]))/135 + (4*RATIO[x]*(-26103 + (6099*I)*Pi + 
         3470*Pi^2 + (480*I)*Pi^3 - 12240*Zeta[3]))/135 + 
      (2*(-5655 - (5616*I)*Pi + 4630*Pi^2 + (200*I)*Pi^3 - 3600*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
         (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - ((16*I)/135)*
       RATIO[(1 - x)^(-1)]*(10767*I - 3431*Pi - (3320*I)*Pi^2 + 240*Pi^3 + 
        (4140*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 1885*Pi^2 + 720*Zeta[3]))/45) + 
    Nc*(((-32*I)/45)*(-26650*Pi + (1389*I)*Pi^2 + 540*Pi^3)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 200*Pi^2 + 360*Zeta[3]))/45 + 
      (4*(3801 + (1428*I)*Pi - 1750*Pi^2 - (20*I)*Pi^3 + 360*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*(72834 - (13782*I)*Pi - 
         22855*Pi^2 - (2640*I)*Pi^3 + 1626*Pi^4 + 49500*Zeta[3] + 
         (7200*I)*Pi*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*
        (129849 + (12238*I)*Pi - 11125*Pi^2 + (2520*I)*Pi^3 + 1986*Pi^4 + 
         51660*Zeta[3] - (43920*I)*Pi*Zeta[3]))/135 + 
      (4*(-649425 + (122888*I)*Pi - 35588*Pi^2 - (2700*I)*Pi^3 + 3972*Pi^4 + 
         363600*Zeta[3] - (87840*I)*Pi*Zeta[3]))/135)) + 
  G[1, 1, 0, x]*((Nf^2*((4*(-10579 + (2160*I)*Pi + 1560*Pi^2))/135 + 
       (8*(-6721 - (3810*I)*Pi + 2640*Pi^2)*RATIO[x^(-2)])/135 - 
       (8*(-11011 - (180*I)*Pi + 3000*Pi^2)*RATIO[x^(-1)])/135 + 
       (32*(13 + (6*I)*Pi)*RATIO[x])/27 - (196*RATIO[x^2])/15))/Nc + 
    Nc*(((-96*I)*Pi)/(-1 + RATIO[x])^2 + (16*(399 - (630*I)*Pi + 2*Pi^2)*
        RATIO[x^2])/9 - (64*Pi^2*RATIO[x^3])/9 + ((16*I)/45)*RATIO[x^(-1)]*
       (-15738*I - 6900*Pi - (2243*I)*Pi^2 + 5400*Pi^3 - (8820*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-2)]*(-2186*I + 36056*Pi + (5727*I)*Pi^2 + 
        8070*Pi^3 - (11700*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*
        (-494 - (1035*I)*Pi + 165*Pi^2 - (264*I)*Pi^3 + 1548*Zeta[3]))/27 + 
      (8*(9965 + (124326*I)*Pi - 28008*Pi^2 - (7980*I)*Pi^3 + 6120*Zeta[3]))/
       135 + (16*RATIO[x]*(6119 + (255*I)*Pi - 5610*Pi^2 + (840*I)*Pi^3 + 
         12060*Zeta[3]))/135) + 
    Nf*((32*(-11 - (90*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*(1768 + (735*I)*Pi + 60*Pi^2)*RATIO[x])/135 - 
      (4*(1758 - (1755*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + ((8*I)/45)*RATIO[x^(-2)]*
       (-12394*I - 5553*Pi + (6969*I)*Pi^2 + 4650*Pi^3 - (37980*I)*Zeta[3]) - 
      ((8*I)/45)*RATIO[x^(-1)]*(-7878*I - 34025*Pi - (981*I)*Pi^2 + 
        4140*Pi^3 - (40500*I)*Zeta[3]) + 
      (4*(-42451 - (113667*I)*Pi + 24711*Pi^2 + (3240*I)*Pi^3 + 
         53460*Zeta[3]))/135 + ((16*RATIO[x])/3 + (20*RATIO[x^2])/3 - 
        (16*RATIO[x^(-2)]*(41 - (15*I)*Pi + 6*Pi^2 - 36*Zeta[3]))/3 - 
        (16*RATIO[x^(-1)]*(-56 + (3*I)*Pi + 6*Pi^2 + 36*Zeta[3]))/3 + 
        (8*(-42 - (63*I)*Pi + 10*Pi^2 + 36*Zeta[3]))/3)/Nc^2)) + 
  G[1, 1, 1, x]*(Nc*((16*(-5049 + (3240*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(4011 + (5705*I)*Pi + 605*Pi^2 + 
         (1120*I)*Pi^3 - 600*Zeta[3]))/45 - ((32*I)/9)*RATIO[(1 - x)^(-1)]*
       (201*Pi + 73*Pi^3 + (222*I)*Zeta[3]) - ((16*I)/135)*
       (-4592*I + 22929*Pi - (3300*I)*Pi^2 + 6900*Pi^3 - (7740*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^(-1)]*(212*I - 14865*Pi + (375*I)*Pi^2 + 
        23310*Pi^3 + (79650*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
       (81371*I - 68088*Pi - (7710*I)*Pi^2 + 59940*Pi^3 + 
        (135540*I)*Zeta[3])) + 
    Nf*(((8*I)/3)*(3*I + 40*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*(-1269 - (1675*I)*Pi + 300*Pi^2)*RATIO[x])/45 - 
      (4*(-2997 + (900*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + 
      Nc^2*((8*(361 + (132*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (16*(-1355 + (267*I)*Pi + 36*Pi^2)*RATIO[x])/27 - 
        (696*I)*Pi*RATIO[x^2] + ((2*I)/9)*RATIO[x^(-2)]*(784*I - 6507*Pi + 
          (258*I)*Pi^2 + 582*Pi^3 + (9396*I)*Zeta[3]) + 
        (I/27)*(8830*I - 46485*Pi + (12108*I)*Pi^2 + 828*Pi^3 + 
          (11664*I)*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
         (-27952*I - 14325*Pi + (10824*I)*Pi^2 + 1800*Pi^3 + 
          (29160*I)*Zeta[3])) + (2*(-58973 + (190437*I)*Pi + 4170*Pi^2 + 
         (20970*I)*Pi^3 - 76140*Zeta[3]))/135 + 
      (84 - (71*I)*Pi - 24*Pi^2 + (22*I)*Pi^3 + ((4*I)/3)*(5*I + 12*Pi)*
         RATIO[x] + ((4*I)/3)*(4*I + 3*Pi)*RATIO[x^2] + 
        ((2*I)/3)*RATIO[x^(-2)]*(-382*I - 123*Pi + (72*I)*Pi^2 + 64*Pi^3 + 
          (144*I)*Zeta[3]) - ((2*I)/3)*RATIO[x^(-1)]*(-436*I - 267*Pi + 
          (96*I)*Pi^2 + 66*Pi^3 + (180*I)*Zeta[3]) - 60*Zeta[3])/Nc^2 + 
      ((4*I)/135)*RATIO[x^(-2)]*(79444*I + 97779*Pi - (9555*I)*Pi^2 + 
        52020*Pi^3 + (162540*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
       (82571*I + 181680*Pi - (13440*I)*Pi^2 + 51210*Pi^3 + 
        (183060*I)*Zeta[3])) + 
    Nc^3*((-8*(1043 + (363*I)*Pi + 66*Pi^2 + (108*I)*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (8*(2987 - (834*I)*Pi - 462*Pi^2 + 
         (108*I)*Pi^3)*RATIO[x])/27 + (576*I)*Pi*RATIO[x^2] - 
      ((16*I)/9)*RATIO[x^(-2)]*(46*I - 1016*Pi + (33*I)*Pi^2 + 75*Pi^3 + 
        (999*I)*Zeta[3]) + ((16*I)/27)*RATIO[x^(-1)]*(-5020*I - 2595*Pi + 
        (1575*I)*Pi^2 + 207*Pi^3 + (2673*I)*Zeta[3]) + 
      (16*(338 + (4080*I)*Pi + 861*Pi^2 - (90*I)*Pi^3 + 486*Zeta[3]))/27) + 
    Nf^2*((((16*I)/45)*(309*I + 110*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15 + 
        (4*(7637 - (14730*I)*Pi - 2610*Pi^2 + (180*I)*Pi^3 - 3240*Zeta[3]))/
         135 + ((8*I)/135)*RATIO[x^(-2)]*(-5371*I - 4980*Pi - (990*I)*Pi^2 + 
          405*Pi^3 + (7290*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-1)]*
         (-12869*I - 6810*Pi + (1530*I)*Pi^2 + 450*Pi^3 + (8100*I)*Zeta[3]))/
       Nc + Nc*(((-32*I)/27)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*(263 - (78*I)*Pi)*RATIO[x])/27 + (72*I)*Pi*RATIO[x^2] - 
        ((4*I)/9)*RATIO[x^(-2)]*(19*I - 340*Pi + (12*I)*Pi^2 + 27*Pi^3 + 
          (486*I)*Zeta[3]) + ((8*I)/27)*RATIO[x^(-1)]*(-818*I - 468*Pi + 
          (261*I)*Pi^2 + 45*Pi^3 + (810*I)*Zeta[3]) + 
        (4*(14 + (1266*I)*Pi + 315*Pi^2 - (18*I)*Pi^3 + 324*Zeta[3]))/27))) + 
  G[1, 0, 1, x]*(Nc^3*((-88*Pi*(11*I + 8*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*Pi*(-54*I + 121*Pi)*RATIO[x])/9 - (576*I)*Pi*RATIO[x^2] + 
      ((16*I)/3)*RATIO[x^(-1)]*(-310*Pi - (25*I)*Pi^2 + 4*Pi^3 - 
        (684*I)*Zeta[3]) - ((8*I)/9)*(122*Pi - (89*I)*Pi^2 + 12*Pi^3 - 
        (1080*I)*Zeta[3]) - (32*RATIO[x^(-2)]*(11*Pi^2 + 342*Zeta[3]))/3) + 
    Nc*(((-320*I)*Pi)/(-1 + RATIO[x])^2 - (16*(-399 + (630*I)*Pi + 2*Pi^2)*
        RATIO[x^2])/9 + (64*Pi^2*RATIO[x^3])/9 + 
      (16*RATIO[x]*(6119 - (13695*I)*Pi + 10560*Pi^2 - (150*I)*Pi^3 - 
         6660*Zeta[3]))/135 + ((16*I)/45)*RATIO[x^(-1)]*
       (-15738*I - 16882*Pi - (6501*I)*Pi^2 + 2700*Pi^3 - 
        (10800*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-2)]*
       (-2186*I + 2970*Pi + (2559*I)*Pi^2 + 7200*Pi^3 - (19080*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-988 - (3405*I)*Pi + 1584*Pi^2 - 
         (948*I)*Pi^3 + 288*Zeta[3]))/27 + 
      (8*(9965 + (22626*I)*Pi - 21456*Pi^2 - (5160*I)*Pi^3 + 48240*Zeta[3]))/
       135) + Nf*((32*(-11 - (411*I)*Pi + 93*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 - (8*(1768 - (7665*I)*Pi + 2310*Pi^2)*
        RATIO[x])/135 + (8*(-879 + (630*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-84 + (72*I)*Pi + 36*Pi^2 - I*Pi^3))/3 + 
        (16*(-41 + 6*Pi^2)*RATIO[x^(-2)])/3 + ((8*I)/3)*
         (-112*I - 36*Pi + (36*I)*Pi^2 + Pi^3)*RATIO[x^(-1)] + 
        (16*(1 - (3*I)*Pi)*RATIO[x])/3 + (4*(5 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 - (64*Pi^2*RATIO[x^3])/9 - ((8*I)/45)*RATIO[x^(-1)]*
       (-7878*I - 14209*Pi - (1092*I)*Pi^2 + 1320*Pi^3 - (7560*I)*Zeta[3]) + 
      ((4*I)/45)*RATIO[x^(-2)]*(-24788*I + 8280*Pi + (12831*I)*Pi^2 + 
        3570*Pi^3 - (12960*I)*Zeta[3]) + 
      (4*(-42451 - (22542*I)*Pi + 17862*Pi^2 - (1170*I)*Pi^3 + 9720*Zeta[3]))/
       135 + Nc^2*((32*Pi*(11*I + 4*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (32*Pi*(18*I + 7*Pi)*RATIO[x])/9 + (696*I)*Pi*RATIO[x^2] + 
        ((8*I)/3)*RATIO[x^(-1)]*(529*Pi + (55*I)*Pi^2 + 3*Pi^3 + 
          (1602*I)*Zeta[3]) + (8*RATIO[x^(-2)]*(43*Pi^2 + 1602*Zeta[3]))/3 + 
        (4*((1142*I)*Pi + 295*Pi^2 - (9*I)*Pi^3 + 1890*Zeta[3]))/9)) + 
    Nf^2*(Nc*(((-32*I)/9)*Pi*RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2] - ((8*I)/3)*RATIO[x^(-1)]*(44*Pi + (4*I)*Pi^2 + 
          Pi^3 + (162*I)*Zeta[3]) + ((4*I)/9)*(-184*Pi + (36*I)*Pi^2 + 
          3*Pi^3 + (162*I)*Zeta[3]) - (16*RATIO[x^(-2)]*
          (2*Pi^2 + 81*Zeta[3]))/3) + ((32*(13 - (33*I)*Pi)*RATIO[x])/27 + 
        ((28*I)/15)*(7*I + 60*Pi)*RATIO[x^2] + ((8*I)/135)*RATIO[x^(-1)]*
         (-11011*I - 1140*Pi + (1500*I)*Pi^2 + 90*Pi^3 + (14580*I)*Zeta[3]) + 
        (4*(-10579 + (11220*I)*Pi + 1500*Pi^2 - (90*I)*Pi^3 + 4860*Zeta[3]))/
         135 + (8*RATIO[x^(-2)]*(-6721 + 1320*Pi^2 + 14580*Zeta[3]))/135)/
       Nc)) + G[0, 1, x]*(Nc^3*(((-1072*I)/3)*Pi*RATIO[x^(-2)] - 
      (96*Pi^2)/(-1 + RATIO[x])^2 + 96*Pi^2*RATIO[x^2] - 
      ((8*I)/27)*RATIO[x]*(2987*Pi - (63*I)*Pi^2 + 66*Pi^3 - 
        (594*I)*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*((-2987*I)*Pi - 222*Pi^2 - 
         (66*I)*Pi^3 + 594*Zeta[3]))/27 - 
      (16*RATIO[x^(-1)]*((-67*I)*Pi + 16*Pi^2 + 684*Zeta[3]))/3 + 
      (16*((-5899*I)*Pi + 123*Pi^2 + (3*I)*Pi^3 + 3375*Zeta[3]))/27) + 
    Nc*((-8*((-1871*I)*Pi + 880*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1820*Pi^2 + 360*Zeta[3]))/45 - 
      (16*RATIO[x]*(30495 + (12587*I)*Pi - 225*Pi^2 + (990*I)*Pi^3 + 
         2121*Pi^4 + 28710*Zeta[3] + (3150*I)*Pi*Zeta[3]))/135 + 
      (8*(126093 - (48507*I)*Pi - 4274*Pi^2 - (1818*I)*Pi^3 + 1280*Pi^4 + 
         16680*Zeta[3] + (9660*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 - (8504*I)*Pi + 36135*Pi^2 + 
         (7920*I)*Pi^3 + 3180*Pi^4 - 13860*Zeta[3] - (13860*I)*Pi*Zeta[3]))/
       135 + (16*RATIO[x^(-2)]*((-51920*I)*Pi + 9195*Pi^2 - (10422*I)*Pi^3 + 
         3465*Pi^4 + (26460*I)*Pi*Zeta[3]))/135 - 
      (16*RATIO[x^(-1)]*(175086 - (51920*I)*Pi - 25872*Pi^2 + (7578*I)*Pi^3 + 
         5535*Pi^4 + 85860*Zeta[3] + (42660*I)*Pi*Zeta[3]))/135) + 
    Nf*((2*((-706*I)*Pi + 455*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      ((2*(46 + (18*I)*Pi - 101*Pi^2 + (4*I)*Pi^3))/3 + 
        (4*(-1 + I*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (72*I)*Pi*RATIO[x^(-2)] + (8*(-22 + (27*I)*Pi + 12*Pi^2)*
          RATIO[x^(-1)])/3 - (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(23 + I*Pi + 2*Pi^2)*RATIO[x])/3 + (2*Pi*(-2*I + Pi)*RATIO[x^2])/
         3)/Nc^2 - ((4*I)/135)*RATIO[(1 - x)^(-1)]*(-3297*I + 4676*Pi - 
        (6685*I)*Pi^2 + 2160*Pi^3 + (2520*I)*Zeta[3]) + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 430*Pi^2 + 720*Zeta[3]))/45 + 
      (8*RATIO[x]*(11373 + (5515*I)*Pi - 140*Pi^2 + (480*I)*Pi^3 + 
         7020*Zeta[3]))/135 - (2*(55420 - (68180*I)*Pi - 11511*Pi^2 + 
         (418*I)*Pi^3 + 1268*Pi^4 + 26400*Zeta[3]))/45 - 
      (8*RATIO[x^(-2)]*((-625*I)*Pi - 6510*Pi^2 - (10944*I)*Pi^3 + 
         2430*Pi^4 + (8640*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*(72696 - (1250*I)*Pi - 77323*Pi^2 - (9258*I)*Pi^3 + 
         5964*Pi^4 + 61200*Zeta[3] + (25920*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(((2168*I)/3)*Pi*RATIO[x^(-2)] + (116*Pi^2)/(-1 + RATIO[x])^2 - 
        116*Pi^2*RATIO[x^2] + (8*((12493*I)*Pi + 120*Pi^2 + (39*I)*Pi^3 - 
           7425*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*((2710*I)*Pi + 
           597*Pi^2 + (12*I)*Pi^3 - 216*Zeta[3]))/27 + 
        (16*RATIO[x]*((1355*I)*Pi + 27*Pi^2 + (6*I)*Pi^3 + 108*Zeta[3]))/27 + 
        (8*RATIO[x^(-1)]*((-271*I)*Pi + 19*Pi^2 + 1602*Zeta[3]))/3)) + 
    Nf^2*(Nc*((8*((263*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((376*I)/3)*Pi*RATIO[x^(-2)] - (12*Pi^2)/(-1 + RATIO[x])^2 - 
        (8*Pi*(263*I + 9*Pi)*RATIO[x])/27 + 12*Pi^2*RATIO[x^2] - 
        (8*RATIO[x^(-1)]*((-47*I)*Pi + 4*Pi^2 + 162*Zeta[3]))/3 + 
        (4*((-2533*I)*Pi - 3*Pi^2 - (18*I)*Pi^3 + 1458*Zeta[3]))/27) + 
      ((-4*(441 + (2306*I)*Pi + 1120*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (144*I)*Pi*RATIO[x^(-2)] + (28*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) + (4*(-171 + (3188*I)*Pi + 380*Pi^2)*
          RATIO[x])/135 - (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (4*(10732 + (15857*I)*Pi - 1190*Pi^2 + (180*I)*Pi^3 - 14580*Zeta[3]))/
         135 + (8*RATIO[x^(-1)]*(-6241 - (2430*I)*Pi + 1320*Pi^2 + 
           14580*Zeta[3]))/135)/Nc)) + 
  G[1, 1, x]*(Nc^3*(-96*Pi^2*RATIO[x^2] + 
      (8*RATIO[x]*((2179*I)*Pi + 465*Pi^2 + (66*I)*Pi^3 + 36*Pi^4 + 
         594*Zeta[3] + (108*I)*Pi*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-2761 - (5337*I)*Pi + 1206*Pi^2 + 
         (594*I)*Pi^3 + 108*Pi^4 + 594*Zeta[3] + (324*I)*Pi*Zeta[3]))/81 - 
      (8*(-10727 + (3378*I)*Pi + 2990*Pi^2 - (258*I)*Pi^3 + 111*Pi^4 + 
         3894*Zeta[3] - (864*I)*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*(-298370 - (14820*I)*Pi + 109575*Pi^2 + 
         (2970*I)*Pi^3 + 15273*Pi^4 + 25740*Zeta[3] + (1620*I)*Pi*Zeta[3]))/
       405 + (4*RATIO[x^(-1)]*(-304910 + (351180*I)*Pi + 105645*Pi^2 - 
         (14670*I)*Pi^3 + 15273*Pi^4 + 207180*Zeta[3] - 
         (50220*I)*Pi*Zeta[3]))/405) + 
    Nc*((32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1600*Pi^2 + 360*Zeta[3]))/45 + 
      (16*RATIO[x]*(8191 + (4719*I)*Pi - 860*Pi^2 + 575*Pi^4 + 6930*Zeta[3] - 
         (900*I)*Pi*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*
        ((-2470*I)*Pi + 1005*Pi^2 + (825*I)*Pi^3 + 846*Pi^4 - 990*Zeta[3] + 
         (5760*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*(245571 - (57365*I)*Pi + 59983*Pi^2 - (21588*I)*Pi^3 + 
         18888*Pi^4 + 511488*Zeta[3] + (49140*I)*Pi*Zeta[3]))/135 - 
      (4*(847849 + (78748*I)*Pi - 25056*Pi^2 - (23016*I)*Pi^3 + 14298*Pi^4 + 
         223416*Zeta[3] + (64080*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(595413 + (139454*I)*Pi + 37560*Pi^2 - 
         (48978*I)*Pi^3 + 24594*Pi^4 + 533988*Zeta[3] + 
         (212220*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((8*RATIO[(1 - x)^(-1)])/3 - (16*(-153 + (797*I)*Pi + 95*Pi^2)*
          RATIO[x])/135 + (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (4*RATIO[x^(-2)]*(-22725 - (2520*I)*Pi + 3160*Pi^2 + (2040*I)*Pi^3 + 
           1188*Pi^4 + 3960*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(-35027 + (3896*I)*Pi + 2630*Pi^2 + (810*I)*Pi^3 + 
           1188*Pi^4 + 19620*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (2*(-44949 - (6424*I)*Pi + 5390*Pi^2 - (450*I)*Pi^3 + 396*Pi^4 + 
           20700*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((40*I)/81)*(I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*Pi*(263*I + 9*Pi)*RATIO[x])/27 - 12*Pi^2*RATIO[x^2] - 
        (4*RATIO[x^(-2)]*(-55940 - (4515*I)*Pi + 9390*Pi^2 + (360*I)*Pi^3 + 
           1782*Pi^4 - 1800*Zeta[3]))/405 - 
        (2*(-27065 + (760*I)*Pi + 3500*Pi^2 - (375*I)*Pi^3 + 198*Pi^4 + 
           8310*Zeta[3] + (2160*I)*Pi*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*(-59600 + (24480*I)*Pi + 9240*Pi^2 - (855*I)*Pi^3 + 
           1782*Pi^4 + 20070*Zeta[3] + (6480*I)*Pi*Zeta[3]))/405)) + 
    Nf*((4*RATIO[x]*(-19389 - (9630*I)*Pi + 880*Pi^2 - (960*I)*Pi^3 - 
         9720*Zeta[3]))/135 - (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 10*Pi^2 - 
         720*Zeta[3]))/45 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[(1 - x)^(-1)]*(99 + (34*I)*Pi - 240*Pi^2 - (240*I)*Pi^3 + 
         288*Zeta[3]))/27 + (2*(204767 - (116545*I)*Pi - 37372*Pi^2 - 
         (42357*I)*Pi^3 + 6252*Pi^4 + 232002*Zeta[3] + (72360*I)*Pi*Zeta[3]))/
       135 + (4*RATIO[x^(-2)]*(19392 - (2110*I)*Pi - 30569*Pi^2 - 
         (34071*I)*Pi^3 + 8415*Pi^4 + 188496*Zeta[3] + 
         (120960*I)*Pi*Zeta[3]))/135 - 
      (4*RATIO[x^(-1)]*(90978 - (21533*I)*Pi - 54205*Pi^2 - (67101*I)*Pi^3 + 
         10266*Pi^4 + 319086*Zeta[3] + (156600*I)*Pi*Zeta[3]))/135 + 
      ((-4*(22 + I*Pi + 2*Pi^2)*RATIO[x])/3 - (2*Pi*(-2*I + Pi)*RATIO[x^2])/
         3 - (2*RATIO[x^(-2)]*(-585 - (810*I)*Pi + 120*Pi^2 + (360*I)*Pi^3 + 
           44*Pi^4 - 10800*Zeta[3] - (2160*I)*Pi*Zeta[3]))/45 + 
        (2*RATIO[x^(-1)]*(735 + (180*I)*Pi - 720*Pi^2 + (2220*I)*Pi^3 + 
           44*Pi^4 - 15120*Zeta[3] - (3600*I)*Pi*Zeta[3]))/45 + 
        (2055 - (1260*I)*Pi + 1020*Pi^2 - (2040*I)*Pi^3 - 44*Pi^4 + 
          9000*Zeta[3] + (3600*I)*Pi*Zeta[3])/45)/Nc^2 + 
      Nc^2*(116*Pi^2*RATIO[x^2] - (4*RATIO[(1 - x)^(-1)]*(949 + (2406*I)*Pi - 
           360*Pi^2 - (216*I)*Pi^3 - 216*Zeta[3]))/81 - 
        ((16*I)/9)*RATIO[x]*(433*Pi - (19*I)*Pi^2 + 2*Pi^3 - 
          (36*I)*Zeta[3]) + (-93603 + (4102*I)*Pi + 16092*Pi^2 - 
          (1656*I)*Pi^3 + 858*Pi^4 + 35664*Zeta[3] + (2808*I)*Pi*Zeta[3])/
         27 + (2*RATIO[x^(-2)]*(-843215 - (60540*I)*Pi + 204630*Pi^2 + 
           (5040*I)*Pi^3 + 34254*Pi^4 + 46260*Zeta[3] + (3240*I)*Pi*Zeta[3]))/
         405 - (2*RATIO[x^(-1)]*(-868475 + (520740*I)*Pi + 199170*Pi^2 - 
           (22140*I)*Pi^3 + 34254*Pi^4 + 472320*Zeta[3] + 
           (42120*I)*Pi*Zeta[3]))/405))) + 
  Nc*(((-8*I)/135)*RATIO[x^(-1)]*(-47657*Pi + (174921*I)*Pi^2 - 61493*Pi^3 + 
      (10653*I)*Pi^4 + 714*Pi^5 - 22932*Pi*Zeta[3] + 
      (25380*I)*Pi^2*Zeta[3]) + (2*RATIO[x^2]*(57015*Pi^2 - (33678*I)*Pi^3 + 
       4903*Pi^4 - 68256*Zeta[3] + (34560*I)*Pi*Zeta[3] - 600*Pi^2*Zeta[3] - 
       7200*Zeta[5]))/135 - (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
    (4*((5688*I)*Pi^3 - 4291*Pi^4 - (120*I)*Pi^5 - 34128*Zeta[3] + 
       (21060*I)*Pi*Zeta[3] - 1200*Pi^2*Zeta[3] + 18000*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((138957*I)*Pi - 183204*Pi^2 - (468552*I)*Pi^3 + 53578*Pi^4 + 
       (77553*I)*Pi^5 + 3100*Pi^6 + 3688608*Zeta[3] + (149940*I)*Pi*Zeta[3] + 
       186480*Pi^2*Zeta[3] + (219240*I)*Pi^3*Zeta[3] + 703080*Zeta[3]^2 + 
       6599880*Zeta[5] + (483840*I)*Pi*Zeta[5]))/2835 - 
    (4*(-173628 + (650937*I)*Pi + 7321937*Pi^2 + (632037*I)*Pi^3 + 
       69538*Pi^4 + (78309*I)*Pi^5 + 3100*Pi^6 + 1184988*Zeta[3] + 
       (450072*I)*Pi*Zeta[3] + 1362060*Pi^2*Zeta[3] + 
       (219240*I)*Pi^3*Zeta[3] + 703080*Zeta[3]^2 + 21115080*Zeta[5] + 
       (483840*I)*Pi*Zeta[5]))/2835 + 
    (8*RATIO[x]*(607635*Pi^2 + (10465*I)*Pi^3 + 9352*Pi^4 - (5775*I)*Pi^5 + 
       12688*Pi^6 - 1127616*Zeta[3] - (17640*I)*Pi*Zeta[3] + 
       893970*Pi^2*Zeta[3] - (86940*I)*Pi^3*Zeta[3] - 351540*Zeta[3]^2 - 
       3451140*Zeta[5] + (650160*I)*Pi*Zeta[5]))/2835) + 
  Nc^3*((-8*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 - 
    (8*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(5*(-1 + RATIO[x])^2) + 
    ((4*I)/405)*RATIO[x^(-1)]*(262190*Pi + (3270*I)*Pi^2 - 20355*Pi^3 + 
      (990*I)*Pi^4 + 2259*Pi^5 + 45540*Pi*Zeta[3] + (1620*I)*Pi^2*Zeta[3]) - 
    (RATIO[x]*(-600823405 - (146606670*I)*Pi - 18840570*Pi^2 - 
       (27474930*I)*Pi^3 + 5801922*Pi^4 + 89388*Pi^6 + 560800800*Zeta[3] - 
       (21024360*I)*Pi*Zeta[3] + 5987520*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 + 49397040*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635 - 
    (RATIO[(1 - x)^(-1)]*(600823405 + (84811230*I)*Pi - 12469170*Pi^2 + 
       (457380*I)*Pi^3 - 9768654*Pi^4 + (37422*I)*Pi^5 - 89388*Pi^6 - 
       560800800*Zeta[3] + (154995120*I)*Pi*Zeta[3] + 748440*Pi^2*Zeta[3] - 
       (408240*I)*Pi^3*Zeta[3] + 13880160*Zeta[3]^2 - 49397040*Zeta[5] + 
       (14696640*I)*Pi*Zeta[5]))/229635 + 
    (877632805 - (208804050*I)*Pi - 238526400*Pi^2 + (10442250*I)*Pi^3 - 
      19501776*Pi^4 - (2524284*I)*Pi^5 - 89388*Pi^6 + 350595000*Zeta[3] - 
      (27079920*I)*Pi*Zeta[3] + 31978800*Pi^2*Zeta[3] - 
      (408240*I)*Pi^3*Zeta[3] + 13880160*Zeta[3]^2 + 171052560*Zeta[5] + 
      (14696640*I)*Pi*Zeta[5])/229635) + 
  G[0, x]*((Nf^2*(((8*I)/135)*(-6241*Pi - (240*I)*Pi^2 + 660*Pi^3)*
        RATIO[x^(-1)] + (2*((-27*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) - 
       (98*Pi^2*RATIO[x^2])/45 + (2*RATIO[x]*(-2931 - (2646*I)*Pi + 
          2744*Pi^2 + (240*I)*Pi^3 - 4320*Zeta[3]))/405 + 
       ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-2931*I + 1404*Pi + (4034*I)*Pi^2 + 
         240*Pi^3 - (4320*I)*Zeta[3]) + 
       (2*(-16077 + (12957*I)*Pi + 6989*Pi^2 - (4200*I)*Pi^3 + 8640*Zeta[3]))/
        405))/Nc + Nf*((272*Pi^4*RATIO[x^3])/135 + 
      ((4*(21 + (69*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*((-11*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/3 - 
        (2*Pi^2)/(9*(-1 + RATIO[x])^2) + (4*(-21 - (3*I)*Pi + 2*Pi^2)*
          RATIO[x])/9 - (14*Pi^2*RATIO[x^2])/9 - 
        (2*(58 + (2*I)*Pi + 75*Pi^2 - 432*Zeta[3]))/3)/Nc^2 - 
      (2*RATIO[x^2]*(3858*Pi^2 - (6075*I)*Pi^3 + 68*Pi^4 - 7830*Zeta[3]))/
       135 + (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (8*RATIO[x^(-1)]*((-12116*I)*Pi - 2075*Pi^2 - (1546*I)*Pi^3 + 
         495*Pi^4 - (540*I)*Pi*Zeta[3]))/45 + 
      (2*((-16965*I)*Pi + 8283*Pi^2 + (2280*I)*Pi^3 + 40*Pi^4 + 
         7830*Zeta[3] - (10800*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[x]*(-2427 - (19782*I)*Pi - 20359*Pi^2 + (210*I)*Pi^3 + 
         2568*Pi^4 + 70380*Zeta[3] + (30240*I)*Pi*Zeta[3]))/405 + 
      (2*(-58245 - (104985*I)*Pi - 53827*Pi^2 + (78822*I)*Pi^3 + 13590*Pi^4 + 
         515070*Zeta[3] - (76680*I)*Pi*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-2427 - (238266*I)*Pi + 33704*Pi^2 + 
         (25740*I)*Pi^3 + 3744*Pi^4 + 117360*Zeta[3] - 
         (125280*I)*Pi*Zeta[3]))/405) + 
    Nc*((-272*Pi^4*RATIO[x^3])/135 + 
      (8*RATIO[x^2]*(1575*Pi^2 - (5850*I)*Pi^3 + 17*Pi^4 + 19170*Zeta[3]))/
       135 - (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
      (16*RATIO[x^(-1)]*((-58362*I)*Pi - 23800*Pi^2 - (3743*I)*Pi^3 + 
         615*Pi^4 - (4140*I)*Pi*Zeta[3]))/45 - 
      (4*((-57015*I)*Pi + 25884*Pi^2 + (870*I)*Pi^3 + 20*Pi^4 - 
         38340*Zeta[3] - (5400*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-19851 + (70074*I)*Pi + 36650*Pi^2 + (2730*I)*Pi^3 - 
         14784*Pi^4 - (1800*I)*Pi^5 - 174600*Zeta[3] - 
         (201960*I)*Pi*Zeta[3] - 142560*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(-19851 + (708030*I)*Pi - 107944*Pi^2 - 
         (6030*I)*Pi^3 - 29682*Pi^4 + (3168*I)*Pi^5 + 55440*Zeta[3] + 
         (476280*I)*Pi*Zeta[3] + 1080*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
      (4*(113871 + (298269*I)*Pi + 317654*Pi^2 - (23796*I)*Pi^3 - 
         49248*Pi^4 + (3168*I)*Pi^5 - 180*Zeta[3] + (839160*I)*Pi*Zeta[3] + 
         1080*Pi^2*Zeta[3] + 87480*Zeta[5]))/405)) + 
  Nf^2*(Nc*(-(Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (-11*Pi^4 + (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(-129875 + (6768*I)*Pi + 19521*Pi^2 + 
         (1620*I)*Pi^3 + 5724*Pi^4 + 20952*Zeta[3] - (196344*I)*Pi*Zeta[3]))/
       6561 + (2*RATIO[x]*(1298750 + (485415*I)*Pi - 199260*Pi^2 + 
         (24300*I)*Pi^3 + 5211*Pi^4 - 209520*Zeta[3] + 
         (748440*I)*Pi*Zeta[3]))/32805 + ((2*I)/405)*RATIO[x^(-1)]*
       (86500*Pi + (3660*I)*Pi^2 - 4980*Pi^3 + (360*I)*Pi^4 + 567*Pi^5 + 
        23040*Pi*Zeta[3]) + (8576110 - (6845400*I)*Pi - 2880360*Pi^2 + 
        (264060*I)*Pi^3 - 301833*Pi^4 - (45927*I)*Pi^5 + 8533080*Zeta[3] - 
        (301320*I)*Pi*Zeta[3] - 524880*Pi^2*Zeta[3] - 3936600*Zeta[5])/
       32805) + ((14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - 
         (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(18505 + (5940*I)*Pi - 7362*Pi^2 + (896*I)*Pi^3 + 788*Pi^4 - 
         20784*Zeta[3] + (14400*I)*Pi*Zeta[3]))/405 - 
      (RATIO[(1 - x)^(-1)]*(-18505 - (5862*I)*Pi + 3150*Pi^2 + 
         (1500*I)*Pi^3 + 2464*Pi^4 + 31368*Zeta[3] - (80640*I)*Pi*Zeta[3]))/
       405 - ((4*I)/135)*RATIO[x^(-1)]*(5383*Pi + (6151*I)*Pi^2 - 2490*Pi^3 - 
        (660*I)*Pi^4 + 189*Pi^5 + 2880*Pi*Zeta[3]) + 
      (-23077 + (13830*I)*Pi - 24892*Pi^2 - (5238*I)*Pi^3 + 12622*Pi^4 + 
        (1134*I)*Pi^5 - 22884*Zeta[3] - (5040*I)*Pi*Zeta[3] + 
        12960*Pi^2*Zeta[3] + 97200*Zeta[5])/405)/Nc) + 
  Nf*(((-4*I)/135)*RATIO[x^(-1)]*(30406*Pi - (35793*I)*Pi^2 - 48709*Pi^3 - 
      (3906*I)*Pi^4 + 2433*Pi^5 + 23274*Pi*Zeta[3] - 
      (10260*I)*Pi^2*Zeta[3]) - (RATIO[(1 - x)^(-1)]*
      (1222525 + (124866*I)*Pi - 114228*Pi^2 - (522144*I)*Pi^3 + 
       107550*Pi^4 + (35136*I)*Pi^5 - 380712*Zeta[3] + 
       (1185840*I)*Pi*Zeta[3] + 367200*Pi^2*Zeta[3] - 367200*Zeta[5]))/2430 + 
    ((-9156*I)*Pi^3 + 5657*Pi^4 + (960*I)*Pi^5 + 54936*Zeta[3] + 
      (86400*I)*Pi*Zeta[3] + 9600*Pi^2*Zeta[3] - 144000*Zeta[5])/
     (270*(-1 + RATIO[x])^2) - (RATIO[x^2]*(16965*Pi^2 - (6354*I)*Pi^3 + 
       719*Pi^4 - 27468*Zeta[3] + (27540*I)*Pi*Zeta[3] - 1200*Pi^2*Zeta[3] - 
       14400*Zeta[5]))/135 + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 - 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
    (RATIO[x]*(1222525 + (387270*I)*Pi - 830052*Pi^2 + (164796*I)*Pi^3 + 
       59544*Pi^4 - (4176*I)*Pi^5 - 1369560*Zeta[3] + (812160*I)*Pi*Zeta[3] - 
       298080*Pi^2*Zeta[3] + 669600*Zeta[5]))/2430 + 
    (712981 + (853794*I)*Pi + 2401356*Pi^2 - (3113928*I)*Pi^3 + 162297*Pi^4 + 
      (114948*I)*Pi^5 - 3828720*Zeta[3] + (3514104*I)*Pi*Zeta[3] + 
      943920*Pi^2*Zeta[3] + 2820960*Zeta[5])/2430 + 
    (((-2*I)/3)*RATIO[x^(-1)]*(-19*Pi + (44*I)*Pi^2 + 69*Pi^3 - 
        144*Pi*Zeta[3]) - (RATIO[x^2]*((-60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 + ((-140*I)*Pi^3 - 11*Pi^4 + 840*Zeta[3] + 
        (360*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(715 - (420*I)*Pi - 20*Pi^2 - (100*I)*Pi^3 - 
         33*Pi^4 + 2820*Zeta[3] + (1080*I)*Pi*Zeta[3] - 3600*Zeta[5]))/45 - 
      (RATIO[x]*(-715 - (45*I)*Pi + 680*Pi^2 + (120*I)*Pi^3 + 22*Pi^4 - 
         1980*Zeta[3] + (720*I)*Pi*Zeta[3] + 3600*Zeta[5]))/45 + 
      (1700 - (2730*I)*Pi - 2380*Pi^2 + (1770*I)*Pi^3 - 319*Pi^4 - 
        960*Zeta[3] + (10440*I)*Pi*Zeta[3] + 1440*Pi^2*Zeta[3] + 
        3600*Zeta[5])/90)/Nc^2 + 
    Nc^2*((29*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/15 + 
      (29*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      ((2*I)/405)*RATIO[x^(-1)]*(696875*Pi + (12630*I)*Pi^2 - 43665*Pi^3 + 
        (2340*I)*Pi^4 + 4653*Pi^5 + 84960*Pi*Zeta[3] + 
        (3240*I)*Pi^2*Zeta[3]) - (RATIO[(1 - x)^(-1)]*
        (-64216855 - (7015050*I)*Pi + 9338820*Pi^2 + (666360*I)*Pi^3 + 
         2556360*Pi^4 - (36936*I)*Pi^5 + 39071160*Zeta[3] - 
         (78032160*I)*Pi*Zeta[3] + 311040*Pi^2*Zeta[3] + 13296960*Zeta[5]))/
       65610 + (RATIO[x]*(-64216855 - (19979640*I)*Pi + 7801440*Pi^2 - 
         (1834920*I)*Pi^3 + 193428*Pi^4 + (11664*I)*Pi^5 + 39071160*Zeta[3] - 
         (16524000*I)*Pi*Zeta[3] + 660960*Pi^2*Zeta[3] + 13296960*Zeta[5]))/
       65610 + (-165257065 + (103832640*I)*Pi + 59573400*Pi^2 - 
        (4550850*I)*Pi^3 + 5802354*Pi^4 + (716850*I)*Pi^5 - 
        143441280*Zeta[3] - (19128960*I)*Pi*Zeta[3] + 2935440*Pi^2*Zeta[3] + 
        36916560*Zeta[5])/65610)) + 
  G[1, x]*(Nc^3*(((4*I)/405)*RATIO[x^(-2)]*(298370*Pi + (3270*I)*Pi^2 - 
        20355*Pi^3 + (990*I)*Pi^4 + 2259*Pi^5 + 45540*Pi*Zeta[3] + 
        (1620*I)*Pi^2*Zeta[3]) + (2*(-3552685 + (7296120*I)*Pi + 
         1456890*Pi^2 - (12960*I)*Pi^3 + 118341*Pi^4 + (3402*I)*Pi^5 - 
         6165720*Zeta[3] + (581580*I)*Pi*Zeta[3] - 142560*Pi^2*Zeta[3] - 
         991440*Zeta[5]))/3645 - (2*RATIO[(1 - x)^(-1)]*
        (-1163545 + (811080*I)*Pi - 73515*Pi^2 - (93960*I)*Pi^3 + 
         26136*Pi^4 - (3078*I)*Pi^5 - 988200*Zeta[3] - 
         (124740*I)*Pi*Zeta[3] + 32400*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[x]*(-673105 + (811080*I)*Pi - 752790*Pi^2 - (159300*I)*Pi^3 + 
         15147*Pi^4 - (3078*I)*Pi^5 + 1690740*Zeta[3] - 
         (124740*I)*Pi*Zeta[3] + 32400*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 - 
      ((4*I)/405)*RATIO[x^(-1)]*(262190*I + 298370*Pi - (148505*I)*Pi^2 - 
        13095*Pi^3 - (13215*I)*Pi^4 + 2259*Pi^5 + (573660*I)*Zeta[3] + 
        45540*Pi*Zeta[3] + (14580*I)*Pi^2*Zeta[3] + (97200*I)*Zeta[5])) + 
    Nf*((-272*Pi^4*RATIO[x^3])/135 + (((64*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x^2]*(708*Pi^2 + (405*I)*Pi^3 + 68*Pi^4 + 
         810*Zeta[3]))/135 - (RATIO[(1 - x)^(-1)]*(-21515 + (13188*I)*Pi - 
         3530*Pi^2 + (12080*I)*Pi^3 - 1536*Pi^4 - 38880*Zeta[3] + 
         (8640*I)*Pi*Zeta[3]))/135 - 
      (RATIO[x]*(20811 - (39564*I)*Pi - 129548*Pi^2 - (36060*I)*Pi^3 + 
         4992*Pi^4 + 60840*Zeta[3] + (43200*I)*Pi*Zeta[3]))/405 - 
      ((4*I)/135)*RATIO[x^(-2)]*(-19392*Pi - (38667*I)*Pi^2 - 35089*Pi^3 - 
        (2016*I)*Pi^4 + 2433*Pi^5 + 2754*Pi*Zeta[3] - 
        (10260*I)*Pi^2*Zeta[3]) + 
      (-((-3 + (4*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (2*(-42 - (6*I)*Pi + 7*Pi^2)*RATIO[x])/9 - (22*Pi^2*RATIO[x^2])/9 - 
        ((2*I)/3)*RATIO[x^(-2)]*(-39*Pi + (164*I)*Pi^2 + 69*Pi^3 - 
          144*Pi*Zeta[3]) - (2*RATIO[x^(-1)]*(-285 + (585*I)*Pi + 3525*Pi^2 - 
           (795*I)*Pi^3 + 88*Pi^4 - 9360*Zeta[3] - (2160*I)*Pi*Zeta[3] - 
           360*Pi^2*Zeta[3] - 2700*Zeta[5]))/45 + 
        (330 + (3435*I)*Pi + 2835*Pi^2 + (1215*I)*Pi^3 + 88*Pi^4 - 
          15840*Zeta[3] - (6480*I)*Pi*Zeta[3] - 360*Pi^2*Zeta[3] - 
          2700*Zeta[5])/45)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(-77945 + (60624*I)*Pi - 133464*Pi^2 - 
            (12312*I)*Pi^3 + 972*Pi^4 + 198288*Zeta[3] - (9072*I)*Pi*
             Zeta[3]))/729 + (4*RATIO[(1 - x)^(-1)]*(-277495 + (75780*I)*Pi + 
           97590*Pi^2 - (3510*I)*Pi^3 + 2214*Pi^4 - 292680*Zeta[3] - 
           (11340*I)*Pi*Zeta[3]))/3645 - ((2*I)/405)*RATIO[x^(-2)]*
         (843215*Pi + (12630*I)*Pi^2 - 43665*Pi^3 + (2340*I)*Pi^4 + 
          4653*Pi^5 + 84960*Pi*Zeta[3] + (3240*I)*Pi^2*Zeta[3]) + 
        (7495525 - (13453245*I)*Pi - 2669475*Pi^2 + (83295*I)*Pi^3 - 
          271674*Pi^4 - (11259*I)*Pi^5 + 9954360*Zeta[3] - 
          (2216160*I)*Pi*Zeta[3] - 58320*Pi^2*Zeta[3] - 656100*Zeta[5])/
         3645 + ((2*I)/405)*RATIO[x^(-1)]*(696875*I + 843215*Pi - 
          (245915*I)*Pi^2 - 35415*Pi^3 - (30282*I)*Pi^4 + 4653*Pi^5 + 
          (972720*I)*Zeta[3] + 84960*Pi*Zeta[3] - (6480*I)*Pi^2*Zeta[3] - 
          (72900*I)*Zeta[5])) + (178839 + (222042*I)*Pi - 486046*Pi^2 + 
        (355338*I)*Pi^3 - 33699*Pi^4 - (6066*I)*Pi^5 - 626616*Zeta[3] - 
        (1103328*I)*Pi*Zeta[3] - 63720*Pi^2*Zeta[3] - 200880*Zeta[5])/405 + 
      ((2*I)/405)*RATIO[x^(-1)]*(182436*I - 116352*Pi - (464722*I)*Pi^2 - 
        388956*Pi^3 - (25977*I)*Pi^4 + 14382*Pi^5 - (183816*I)*Zeta[3] + 
        524664*Pi*Zeta[3] - (83160*I)*Pi^2*Zeta[3] - (200880*I)*Zeta[5])) + 
    Nc*((272*Pi^4*RATIO[x^3])/135 - (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (8*RATIO[x^2]*(2205*Pi^2 - (1800*I)*Pi^3 + 
         17*Pi^4 + 22950*Zeta[3]))/135 - ((8*I)/135)*RATIO[x^(-2)]*
       (245571*Pi + (12003*I)*Pi^2 - 53183*Pi^3 + (7413*I)*Pi^4 + 714*Pi^5 + 
        54828*Pi*Zeta[3] + (25380*I)*Pi^2*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-11679*I)*Pi + 1720*Pi^2 - (4645*I)*Pi^3 - 
         2057*Pi^4 - (874*I)*Pi^5 + 13350*Zeta[3] - (1980*I)*Pi*Zeta[3] - 
         12840*Pi^2*Zeta[3] - 27900*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
       (-142971*I + 736713*Pi + (473197*I)*Pi^2 - 37176*Pi^3 + 
        (31584*I)*Pi^4 + 909*Pi^5 + (356364*I)*Zeta[3] + 439884*Pi*Zeta[3] + 
        (123120*I)*Pi^2*Zeta[3] + (1020600*I)*Zeta[5]) + 
      (4*RATIO[x]*(19851 - (70074*I)*Pi - 161390*Pi^2 - (47310*I)*Pi^3 + 
         16632*Pi^4 - (3486*I)*Pi^5 + 118080*Zeta[3] + 
         (201960*I)*Pi*Zeta[3] + 25200*Pi^2*Zeta[3] + 50760*Zeta[5]))/405 + 
      (4*(-212802 - (260553*I)*Pi + 643366*Pi^2 - (75672*I)*Pi^3 + 
         26937*Pi^4 - (2184*I)*Pi^5 + 324684*Zeta[3] + 
         (341712*I)*Pi*Zeta[3] + 221040*Pi^2*Zeta[3] + 853200*Zeta[5]))/
       405) + Nf^2*(((98*Pi^2*RATIO[x^2])/45 + 
        (4*RATIO[(1 - x)^(-1)]*(-55 - (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 + 
        (2*RATIO[x]*(2931 + (2646*I)*Pi + 1036*Pi^2 - (240*I)*Pi^3 + 
           4320*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-2)]*
         (22725*Pi + (6631*I)*Pi^2 - 3810*Pi^3 - (660*I)*Pi^4 + 189*Pi^5 + 
          2880*Pi*Zeta[3]) + (2*(25422 - (70455*I)*Pi + 10261*Pi^2 + 
           (870*I)*Pi^3 - 4578*Pi^4 - (189*I)*Pi^5 + 34920*Zeta[3] - 
           (31320*I)*Pi*Zeta[3] - 3240*Pi^2*Zeta[3] - 24300*Zeta[5]))/405 + 
        ((4*I)/405)*RATIO[x^(-1)]*(16149*I + 68175*Pi + (17917*I)*Pi^2 - 
          7530*Pi^3 - (5658*I)*Pi^4 + 567*Pi^5 + (43560*I)*Zeta[3] + 
          11880*Pi*Zeta[3] - (3240*I)*Pi^2*Zeta[3] - (24300*I)*Zeta[5]))/Nc + 
      Nc*((-2*RATIO[(1 - x)^(-1)]*(-10787 + (2016*I)*Pi + 4554*Pi^2 + 
           (216*I)*Pi^3 - 14688*Zeta[3]))/729 + 
        (4*RATIO[x]*(752 + (1008*I)*Pi - 2727*Pi^2 - (108*I)*Pi^3 + 
           3456*Zeta[3]))/729 + ((2*I)/405)*RATIO[x^(-2)]*
         (111880*Pi + (3660*I)*Pi^2 - 4980*Pi^3 + (360*I)*Pi^4 + 567*Pi^5 + 
          23040*Pi*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*
         (86500*I + 111880*Pi - (21850*I)*Pi^2 - 3960*Pi^3 - (3204*I)*Pi^4 + 
          567*Pi^5 + (100800*I)*Zeta[3] + 23040*Pi*Zeta[3] - 
          (3240*I)*Pi^2*Zeta[3] - (24300*I)*Zeta[5]) + 
        (-919310 + (1446390*I)*Pi + 250830*Pi^2 - (4320*I)*Pi^3 + 
          28836*Pi^4 + (1701*I)*Pi^5 - 1054080*Zeta[3] + 
          (440640*I)*Pi*Zeta[3] + 29160*Pi^2*Zeta[3] + 218700*Zeta[5])/
         3645))), Nf^3*(20/81 - (40*RATIO[x^(-1)])/81) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(512 + 384*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-2)] - 2944*RATIO[x^(-1)]) + 
    Nc^3*(192 + 320*RATIO[x^(-2)] - 480*RATIO[x^(-1)]) + 
    Nf*(96 - 96*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 
      Nc^2*(-96 - 352*RATIO[x^(-2)] + 384*RATIO[x^(-1)]))) + 
  G[1, 1, 1, 1, 0, 1, x]*(Nf*(-544 - 1312*RATIO[x^(-2)] + 
      1280*RATIO[x^(-1)]) + Nc*(-1600 + 5120*RATIO[(1 - x)^(-1)] - 
      7360*RATIO[x^(-2)] + 2560*RATIO[x^(-1)] - 1792*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nf*(-544 - 1312*RATIO[x^(-2)] + 
      1280*RATIO[x^(-1)]) + Nc*(-1600 + 5120*RATIO[(1 - x)^(-1)] - 
      7360*RATIO[x^(-2)] + 2560*RATIO[x^(-1)] - 1792*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(-6400/3 + (6016*RATIO[(1 - x)^(-1)])/3 - 1280*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)] - (4736*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
    Nc*(-13312/3 + (6016*RATIO[(1 - x)^(-1)])/3 - 1216*RATIO[x^(-2)] + 
      1216*RATIO[x^(-1)] - (4352*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-512 - 1024*RATIO[x^(-2)] + 
      1024*RATIO[x^(-1)]) + Nc*(-1024 + 128*RATIO[(1 - x)^(-1)] - 
      4096*RATIO[x^(-2)] + 2176*RATIO[x^(-1)] - 1408*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(1216 + 704*RATIO[(1 - x)^(-1)] - 1472*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - (3904*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)]) + 
    Nc*(1216 + 704*RATIO[(1 - x)^(-1)] - 1472*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(224 + 672*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nc*(-7360 + 2176*RATIO[(1 - x)^(-1)] - 11712*RATIO[x^(-2)] + 
      6912*RATIO[x^(-1)] - 896*RATIO[x])) + G[0, 0, 0, 1, 0, 1, x]*
   (Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(1344 - 1344*RATIO[(1 - x)^(-1)] - (2176*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(1344 - 1344*RATIO[(1 - x)^(-1)] - (2176*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc^3*(384 + 640*RATIO[x^(-2)] - 
      960*RATIO[x^(-1)]) + Nf*(-528 - 3360*RATIO[x^(-2)] + 
      3168*RATIO[x^(-1)] + (-16 - 320*RATIO[x^(-2)] + 224*RATIO[x^(-1)])/
       Nc^2 + Nc^2*(-240 - 880*RATIO[x^(-2)] + 960*RATIO[x^(-1)])) + 
    Nc*(19264/3 + (128*RATIO[(1 - x)^(-1)])/3 + 11520*RATIO[x^(-2)] - 
      16384*RATIO[x^(-1)] - 640*RATIO[x])) + G[1, 1, 1, 0, 0, 0, x]*
   (Nf*(-208 + 1200*RATIO[x^(-2)] + Nc^2*(96 + 352*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)]) - 448*RATIO[x^(-1)]) + 
    Nc^3*(-192 - 320*RATIO[x^(-2)] + 480*RATIO[x^(-1)]) + 
    Nc*(-11648/3 - (640*RATIO[(1 - x)^(-1)])/3 - 8640*RATIO[x^(-2)] + 
      9728*RATIO[x^(-1)] - 640*RATIO[x])) + G[0, 1, 0, 1, 0, 1, x]*
   (Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
    Nc*(1856 + 192*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-2)] - 
      1024*RATIO[x^(-1)] - (1408*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
    Nc*(1856 + 192*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-2)] - 
      1024*RATIO[x^(-1)] - (1408*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(1344 - 832*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] - (1216*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(1344 - 832*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] - (1216*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(-488 - 2448*RATIO[x^(-2)] + 
      2608*RATIO[x^(-1)] + (-8 - 144*RATIO[x^(-2)] + 112*RATIO[x^(-1)])/
       Nc^2) + Nc*(3008 - 1280*RATIO[(1 - x)^(-1)] + 7744*RATIO[x^(-2)] - 
      7680*RATIO[x^(-1)] - 384*RATIO[x])) + G[1, 0, 1, 0, 1, 1, x]*
   ((Nf^2*(-16 - 144*RATIO[x^(-2)] + 128*RATIO[x^(-1)]))/Nc + 
    Nf*(216 - 336*RATIO[x^(-2)] + 48*RATIO[x^(-1)] + 
      (-8 - 208*RATIO[x^(-2)] + 112*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-1536 + 1024*RATIO[(1 - x)^(-1)] - 3136*RATIO[x^(-2)] + 
      64*RATIO[x^(-1)] - 384*RATIO[x])) + G[1, 1, 1, 0, 1, 1, x]*
   (Nf*(-224 - 896*RATIO[x^(-2)] + 832*RATIO[x^(-1)]) + 
    Nc*(-128 + 2048*RATIO[(1 - x)^(-1)] - 3904*RATIO[x^(-2)] + 
      1344*RATIO[x^(-1)] - 256*RATIO[x])) + G[1, 0, 1, 1, 0, 1, x]*
   (Nf*(512 + 1888*RATIO[x^(-2)] + (32*RATIO[x^(-2)])/Nc^2 - 
      1792*RATIO[x^(-1)]) + Nc*(-3264 - 256*RATIO[(1 - x)^(-1)] - 
      11008*RATIO[x^(-2)] + 7808*RATIO[x^(-1)] - 192*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(512 + 1888*RATIO[x^(-2)] + 
      (32*RATIO[x^(-2)])/Nc^2 - 1792*RATIO[x^(-1)]) + 
    Nc*(-3264 - 256*RATIO[(1 - x)^(-1)] - 11008*RATIO[x^(-2)] + 
      7808*RATIO[x^(-1)] - 192*RATIO[x])) + G[0, 1, 1, 0, 1, 1, x]*
   (Nf*(256 + 512*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
    Nc*(-6016/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 3072*RATIO[x^(-2)] - 
      1152*RATIO[x^(-1)] - (512*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc^3*(384 + 640*RATIO[x^(-2)] - 
      960*RATIO[x^(-1)]) + Nf*(-624 - 1176*RATIO[x^(-2)] + 
      (8 + 160*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 1968*RATIO[x^(-1)] + 
      Nc^2*(-168 - 616*RATIO[x^(-2)] + 672*RATIO[x^(-1)])) + 
    Nc*(15232/3 + (1280*RATIO[(1 - x)^(-1)])/3 + 3520*RATIO[x^(-2)] - 
      11008*RATIO[x^(-1)] - 128*RATIO[x])) + G[1, 1, 0, 0, 1, 1, x]*
   ((Nf^2*(-64 - 576*RATIO[x^(-2)] + 512*RATIO[x^(-1)]))/Nc + 
    Nf*(256 - 2048*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 
      (-32 - 704*RATIO[x^(-2)] + 448*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-2560 + 512*RATIO[(1 - x)^(-1)] + 2432*RATIO[x^(-2)] + 
      832*RATIO[x^(-1)] - 128*RATIO[x])) + Nc*G[1, 1, 1, 1, 1, 1, x]*
   (4608 + 12032*RATIO[x^(-2)] - 6912*RATIO[x^(-1)] - 2816*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(-640 + 640*RATIO[(1 - x)^(-1)] - 
    1920*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (-640 + 640*RATIO[(1 - x)^(-1)] - 1920*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(-512 + 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 0, 0, x]*(-1024 + 1024*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x]) - 512*Nc*G[0, 0, 0, 1, 0, 0, x]*RATIO[x] + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(-128 + 128*RATIO[(1 - x)^(-1)] + 128*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 0, 0, x]*(256/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
    768*RATIO[x]) + G[1, 0, 1, 0, 0, 1, x]*
   (Nf*(272 + 2832*RATIO[x^(-2)] + (16 + 336*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)])/Nc^2 - 2656*RATIO[x^(-1)]) + 
    Nc*(-1984 - 704*RATIO[(1 - x)^(-1)] - 5952*RATIO[x^(-2)] + 
      8640*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(272 + 2832*RATIO[x^(-2)] + 
      (16 + 336*RATIO[x^(-2)] - 224*RATIO[x^(-1)])/Nc^2 - 
      2656*RATIO[x^(-1)]) + Nc*(-1984 - 704*RATIO[(1 - x)^(-1)] - 
      5952*RATIO[x^(-2)] + 8640*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc^3*(-192 - 320*RATIO[x^(-2)] + 
      480*RATIO[x^(-1)]) + Nf*(-128 - 800*RATIO[x^(-2)] - 
      (64*RATIO[x^(-2)])/Nc^2 + Nc^2*(96 + 352*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)]) + 1024*RATIO[x^(-1)]) + 
    Nc*(1600/3 + (128*RATIO[(1 - x)^(-1)])/3 + 5056*RATIO[x^(-2)] - 
      4992*RATIO[x^(-1)] + 128*RATIO[x])) + G[1, 1, 0, 1, 0, 1, x]*
   (Nf*(-288 - 672*RATIO[x^(-2)] + (64*RATIO[x^(-2)])/Nc^2 + 
      1152*RATIO[x^(-1)]) + Nc*(-1280 - 768*RATIO[(1 - x)^(-1)] - 
      1920*RATIO[x^(-2)] + 448*RATIO[x^(-1)] + (512*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-288 - 672*RATIO[x^(-2)] + 
      (64*RATIO[x^(-2)])/Nc^2 + 1152*RATIO[x^(-1)]) + 
    Nc*(-1280 - 768*RATIO[(1 - x)^(-1)] - 1920*RATIO[x^(-2)] + 
      448*RATIO[x^(-1)] + (512*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-2176/3 + (3328*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + (640*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(896 - 896*RATIO[(1 - x)^(-1)] + 384*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc^3*(576 + 960*RATIO[x^(-2)] - 
      1440*RATIO[x^(-1)]) + Nf*(-896 - 7840*RATIO[x^(-2)] + 
      6784*RATIO[x^(-1)] + (-32 - 640*RATIO[x^(-2)] + 448*RATIO[x^(-1)])/
       Nc^2 + Nc^2*(-384 - 1408*RATIO[x^(-2)] + 1536*RATIO[x^(-1)])) + 
    Nc*(8704/3 + (1280*RATIO[(1 - x)^(-1)])/3 + 16896*RATIO[x^(-2)] - 
      15104*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 0, 1, 1, 0, 0, x]*
   (Nc^3*(-192 - 320*RATIO[x^(-2)] + 480*RATIO[x^(-1)]) + 
    Nf*(-536 - 3680*RATIO[x^(-2)] + Nc^2*(96 + 352*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)]) + 3376*RATIO[x^(-1)] + 
      (-8 - 208*RATIO[x^(-2)] + 112*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-512 - 256*RATIO[(1 - x)^(-1)] + 9152*RATIO[x^(-2)] - 
      4800*RATIO[x^(-1)] + 384*RATIO[x])) + G[0, 1, 0, 0, 1, 1, x]*
   (Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(1536 - 1152*RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 384*RATIO[x])) + G[0, 1, 0, 1, 0, 0, x]*
   (Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(768 - 1024*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 0, 0, 0, 1, x]*
   (Nf*(768 + 6048*RATIO[x^(-2)] + (32 + 608*RATIO[x^(-2)] - 
        448*RATIO[x^(-1)])/Nc^2 - 5376*RATIO[x^(-1)]) + 
    Nc*(-3200/3 - (4096*RATIO[(1 - x)^(-1)])/3 - 12224*RATIO[x^(-2)] + 
      8320*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 0, 0, 1, 0, x]*
   (Nf*(768 + 6048*RATIO[x^(-2)] + (32 + 608*RATIO[x^(-2)] - 
        448*RATIO[x^(-1)])/Nc^2 - 5376*RATIO[x^(-1)]) + 
    Nc*(-3200/3 - (4096*RATIO[(1 - x)^(-1)])/3 - 12224*RATIO[x^(-2)] + 
      8320*RATIO[x^(-1)] + 384*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (Nf*(32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
    Nc*(-640/3 - (2432*RATIO[(1 - x)^(-1)])/3 + 704*RATIO[x^(-2)] - 
      64*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
    Nc*(-640/3 - (2432*RATIO[(1 - x)^(-1)])/3 + 704*RATIO[x^(-2)] - 
      64*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(1216 - 960*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] + 512*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(1216 - 960*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] + 512*RATIO[x])) + G[0, 1, 1, 0, 0, 0, x]*
   (Nf*(384 + 1056*RATIO[x^(-2)] + Nc^2*(96 + 352*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)]) - 1152*RATIO[x^(-1)]) + 
    Nc^3*(-192 - 320*RATIO[x^(-2)] + 480*RATIO[x^(-1)]) + 
    Nc*(-2304 - 384*RATIO[(1 - x)^(-1)] - 1920*RATIO[x^(-2)] + 
      3840*RATIO[x^(-1)] + 512*RATIO[x])) + G[0, 0, 1, 0, 1, 1, x]*
   (Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 
    Nc*(-1408/3 - (2816*RATIO[(1 - x)^(-1)])/3 - 704*RATIO[x^(-2)] + 
      704*RATIO[x^(-1)] + (2176*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(160 + 528*RATIO[x^(-2)] - 
      (16*RATIO[x^(-2)])/Nc^2 - 896*RATIO[x^(-1)]) + 
    Nc*(1344 - 1856*RATIO[(1 - x)^(-1)] + 2944*RATIO[x^(-2)] + 
      1408*RATIO[x^(-1)] + (2240*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(160 + 528*RATIO[x^(-2)] - 
      (16*RATIO[x^(-2)])/Nc^2 - 896*RATIO[x^(-1)]) + 
    Nc*(1344 - 1856*RATIO[(1 - x)^(-1)] + 2944*RATIO[x^(-2)] + 
      1408*RATIO[x^(-1)] + (2240*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-2240/3 + (704*RATIO[(1 - x)^(-1)])/3 - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + 1216*RATIO[x])) + G[1, 0, 0, 0, 1, 0, x]*
   (Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-2240/3 + (704*RATIO[(1 - x)^(-1)])/3 - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + 1216*RATIO[x])) + G[1, 1, 0, 1, 1, 1, x]*
   (Nf*(32 - 160*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(2112 - 1024*RATIO[(1 - x)^(-1)] + 7232*RATIO[x^(-2)] - 
      3712*RATIO[x^(-1)] + 1280*RATIO[x])) + G[1, 1, 1, 1, 0, 0, x]*
   (Nc^3*(384 + 640*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) + 
    Nf*(2208 + 7424*RATIO[x^(-2)] - 9024*RATIO[x^(-1)] + 
      Nc^2*(-192 - 704*RATIO[x^(-2)] + 768*RATIO[x^(-1)])) + 
    Nc*(-4608 - 3584*RATIO[(1 - x)^(-1)] - 11712*RATIO[x^(-2)] + 
      19264*RATIO[x^(-1)] + 1408*RATIO[x])) + G[1, 1, 1, 0, 0, 1, x]*
   (Nf*(-432 - 2512*RATIO[x^(-2)] + 2880*RATIO[x^(-1)]) + 
    Nc*(2816 - 2048*RATIO[(1 - x)^(-1)] + 13056*RATIO[x^(-2)] - 
      13056*RATIO[x^(-1)] + (4352*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(-432 - 2512*RATIO[x^(-2)] + 
      2880*RATIO[x^(-1)]) + Nc*(2816 - 2048*RATIO[(1 - x)^(-1)] + 
      13056*RATIO[x^(-2)] - 13056*RATIO[x^(-1)] + (4352*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(544 + 1088*RATIO[x^(-2)] - 
      1088*RATIO[x^(-1)]) + Nc*(-640/3 - (1280*RATIO[(1 - x)^(-1)])/3 + 
      4544*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] + (5440*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(544 + 1088*RATIO[x^(-2)] - 
      1088*RATIO[x^(-1)]) + Nc*(-640/3 - (1280*RATIO[(1 - x)^(-1)])/3 + 
      4544*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] + (5440*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nf*(-416 - 1056*RATIO[x^(-2)] + 
      1024*RATIO[x^(-1)]) + Nc*(4672 - 2816*RATIO[(1 - x)^(-1)] + 
      12480*RATIO[x^(-2)] - 6400*RATIO[x^(-1)] + 2176*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nf*(-896 - 1792*RATIO[x^(-2)] + 
      1792*RATIO[x^(-1)]) + Nc*(7040/3 - (12800*RATIO[(1 - x)^(-1)])/3 - 
      7040*RATIO[x^(-2)] + 3840*RATIO[x^(-1)] + (8704*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 1, x]*(Nf*((32*(130 - (51*I)*Pi))/3 - 
      ((32*I)/3)*(286*I + 123*Pi)*RATIO[x^(-2)] + ((256*I)/3)*(16*I + 15*Pi)*
       RATIO[x^(-1)] - 512*RATIO[x]) + Nc*(((64*I)/3)*(145*I + 21*Pi) + 
      (5120*I)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(949*I + 159*Pi)*
       RATIO[x^(-2)] - ((128*I)/3)*(235*I + 72*Pi)*RATIO[x^(-1)] + 
      256*(11 - (13*I)*Pi)*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nf*(32*(5 - (3*I)*Pi) - 256*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + (192*I)*(-I + Pi)*RATIO[x^(-1)] + 
      64*RATIO[x]) + Nc*((64*I)*(9*I + 35*Pi) - (64*I)*(11*I + 35*Pi)*
       RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      (64*(77 - (16*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nc^3*((384*I)*Pi + (640*I)*Pi*RATIO[x^(-2)] - (960*I)*Pi*RATIO[x^(-1)]) + 
    Nf*((128*(28 + (45*I)*Pi))/3 + ((32*I)/3)*(-98*I + 621*Pi)*
       RATIO[x^(-2)] - ((32*I)/3)*(-365*I + 774*Pi)*RATIO[x^(-1)] + 
      Nc^2*((-192*I)*Pi - (704*I)*Pi*RATIO[x^(-2)] + 
        (768*I)*Pi*RATIO[x^(-1)]) - 64*RATIO[x]) + 
    Nc*(((-64*I)/3)*(-418*I + 201*Pi) - (64*I)*(25*I + 276*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*(-446*I + 987*Pi)*RATIO[x^(-1)] + 
      32*(77 - (16*I)*Pi)*RATIO[x])) + G[0, 0, 0, 0, 0, x]*
   (Nf*(-256 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x]) + 
    Nc*(128*(11 - (9*I)*Pi) + (128*I)*(11*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
      128*(11 - (19*I)*Pi)*RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   (Nf*(32*(5 + (3*I)*Pi) - 256*RATIO[(1 - x)^(-1)] + 
      (192*I)*Pi*RATIO[x^(-2)] - (192*I)*(I + Pi)*RATIO[x^(-1)] + 
      64*RATIO[x]) + Nc*((576*I)*(I + 2*Pi) - (64*I)*(11*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      (64*(77 - (30*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*((16*(224 - (75*I)*Pi))/3 - ((16*I)/3)*(196*I + 543*Pi)*
       RATIO[x^(-2)] + ((160*I)/3)*(73*I + 60*Pi)*RATIO[x^(-1)] - 
      64*RATIO[x]) + Nc*(((128*I)/3)*(209*I + 108*Pi) - 
      (1536*I)*Pi*RATIO[(1 - x)^(-1)] + (320*I)*(-5*I + 33*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*(446*I + 585*Pi)*RATIO[x^(-1)] + 
      (32*(231 + (100*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 0, x]*
   ((Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(((-32*I)/15)*(-737*I + 90*Pi) + (1600*RATIO[(1 - x)^(-1)])/3 - 
      ((384*I)/5)*(-17*I + 5*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(-1517*I + 180*Pi)*RATIO[x^(-1)] + 
      (16 + 32*RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/3) + 
    Nc*((128*(1069 - (145*I)*Pi))/15 - ((32*I)/3)*(-605*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/5)*(-523*I + 100*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(1907*I + 100*Pi)*RATIO[x^(-1)] + ((352*I)/3)*(17*I + 4*Pi)*
       RATIO[x])) + G[1, 0, 0, 0, 1, x]*
   ((Nf^2*(-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(((-8*I)/15)*(-4847*I + 915*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/15)*(-86*I + 2295*Pi)*RATIO[x^(-2)] + 
      ((16*I)/15)*(-6136*I + 2445*Pi)*RATIO[x^(-1)] + 
      ((-8*I)*(-18*I + Pi) - (144*I)*Pi*RATIO[x^(-2)] + 
        (16*I)*(-38*I + 7*Pi)*RATIO[x^(-1)])/Nc^2 - (704*RATIO[x])/3) + 
    Nc*((32*(2739 + (910*I)*Pi))/15 - ((2176*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((64*I)/5)*(-34*I + 585*Pi)*RATIO[x^(-2)] - 
      ((64*I)/5)*(-1349*I + 580*Pi)*RATIO[x^(-1)] + (64*I)*(11*I + 6*Pi)*
       RATIO[x])) + G[1, 0, 0, 1, 0, x]*
   ((Nf^2*(-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15))/Nc + 
    Nc^3*((384*I)*Pi + (640*I)*Pi*RATIO[x^(-2)] - (960*I)*Pi*RATIO[x^(-1)]) + 
    Nf*(((-8*I)/15)*(-4847*I + 1050*Pi) - (128*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/15)*(-172*I + 1575*Pi)*RATIO[x^(-2)] + 
      ((16*I)/15)*(-6136*I + 1185*Pi)*RATIO[x^(-1)] + 
      Nc^2*((-168*I)*Pi - (616*I)*Pi*RATIO[x^(-2)] + 
        (672*I)*Pi*RATIO[x^(-1)]) + ((8*I)*(18*I + Pi) + 
        (144*I)*Pi*RATIO[x^(-2)] - (16*I)*(38*I + 7*Pi)*RATIO[x^(-1)])/Nc^2 - 
      (704*RATIO[x])/3) + Nc*((352*(249 + (260*I)*Pi))/15 - 
      ((3328*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/5)*(-34*I + 505*Pi)*
       RATIO[x^(-2)] - ((64*I)/5)*(-1349*I + 750*Pi)*RATIO[x^(-1)] + 
      ((64*I)/3)*(33*I + 8*Pi)*RATIO[x])) + G[1, 1, 1, 0, 0, x]*
   (Nf^2*((-32*RATIO[x^(-2)])/(3*Nc) + Nc*(-32 - (352*RATIO[x^(-2)])/3 + 
        128*RATIO[x^(-1)])) + Nc^3*((-192*I)*(-7*I + Pi) - 
      ((320*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + (480*I)*(-5*I + Pi)*
       RATIO[x^(-1)] + (176*RATIO[x])/3) + 
    Nf*((-24*I)*(-267*I + 52*Pi) - ((16*I)/3)*(-1331*I + 618*Pi)*
       RATIO[x^(-2)] + (16*I)*(-923*I + 300*Pi)*RATIO[x^(-1)] + 
      Nc^2*(8*(107 + (12*I)*Pi) + ((32*I)/3)*(-131*I + 33*Pi)*RATIO[x^(-2)] - 
        (16*I)*(-145*I + 24*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3) + 
      160*RATIO[x]) + Nc*((1312*(43 + (4*I)*Pi))/3 + 
      ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-376*I + 201*Pi)*
       RATIO[x^(-2)] - ((128*I)/3)*(-760*I + 273*Pi)*RATIO[x^(-1)] + 
      ((128*I)/3)*(33*I + 10*Pi)*RATIO[x])) + 
  G[0, 1, 1, 0, 1, x]*((Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - 
       (32*RATIO[x^(-1)])/15))/Nc + Nf*(((-32*I)/15)*(-737*I + 75*Pi) + 
      (1600*RATIO[(1 - x)^(-1)])/3 - ((64*I)/5)*(-102*I + 25*Pi)*
       RATIO[x^(-2)] + ((32*I)/15)*(-1517*I + 150*Pi)*RATIO[x^(-1)] + 
      (16 + 32*RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/3) + 
    Nc*((64*(2138 - (185*I)*Pi))/15 + ((160*I)/3)*(121*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/5)*(523*I + 80*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(-1907*I + 80*Pi)*RATIO[x^(-1)] - 
      ((352*I)/3)*(-17*I + 12*Pi)*RATIO[x])) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(96*(18 - I*Pi) - (3712*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*(145*I + 18*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(121*I + 9*Pi)*
       RATIO[x^(-1)] + 512*RATIO[x]) + Nc*(((128*I)/3)*(280*I + 71*Pi) - 
      ((64*I)/3)*(649*I + 148*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(374*I + 3*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(-473*I + 3*Pi)*
       RATIO[x^(-1)] + ((704*I)/3)*(12*I + 13*Pi)*RATIO[x])) + 
  G[1, 0, 0, 1, 1, x]*((Nf^2*(3952/15 + (1792*RATIO[x^(-2)])/15 - 
       (10592*RATIO[x^(-1)])/15))/Nc + Nf*(((8*I)/15)*(2633*I + 900*Pi) + 
      256*RATIO[(1 - x)^(-1)] + ((8*I)/15)*(4133*I + 2610*Pi)*RATIO[x^(-2)] + 
      (96 - (16*I)*Pi*RATIO[x^(-2)] - 704*RATIO[x^(-1)])/Nc^2 - 
      ((32*I)/15)*(-83*I + 810*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3) + 
    Nc*((128*(779 - (765*I)*Pi))/15 + ((64*I)/3)*(44*I + 57*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(1573*I + 2010*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(-473*I + 1270*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(11*I + 17*Pi)*
       RATIO[x])) + G[0, 0, 0, 1, 1, x]*
   (Nf*((8*(415 - (36*I)*Pi))/3 + (320*RATIO[(1 - x)^(-1)])/3 - 
      ((64*I)/3)*(-28*I + 9*Pi)*RATIO[x^(-2)] + (40 - 144*RATIO[x^(-1)])/
       Nc^2 + ((16*I)/3)*(335*I + 36*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/3) + 
    Nc*(((-32*I)/3)*(-387*I + 62*Pi) + ((32*I)/3)*(-55*I + 98*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-11*I + 18*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*(709*I + 18*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 30*Pi)*
       RATIO[x])) + G[1, 0, 0, 0, 0, x]*
   (Nc^3*(-960 + 960*RATIO[x^(-1)] - (176*RATIO[x])/3) + 
    Nc*(((-64*I)/3)*(-345*I + 13*Pi) - ((704*I)/3)*(3*I + Pi)*
       RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
      (256*I)*(-66*I + Pi)*RATIO[x^(-1)] + (704*I)*(4*I + 3*Pi)*RATIO[x]) + 
    Nf*(16*(187 + (6*I)*Pi) - 128*RATIO[(1 - x)^(-1)] + 
      (192*I)*Pi*RATIO[x^(-2)] + (128 - 640*RATIO[x^(-1)])/Nc^2 - 
      (32*I)*(-245*I + 6*Pi)*RATIO[x^(-1)] + 512*RATIO[x] + 
      Nc^2*(832 - 1408*RATIO[x^(-1)] + (32*RATIO[x])/3))) + 
  G[0, 1, 1, 0, 0, x]*
   ((Nf^2*(-112/5 - (32*RATIO[x^(-2)])/5 + (32*RATIO[x^(-1)])/5))/Nc + 
    Nc^3*((-384*I)*Pi - (320*I)*(-3*I + 2*Pi)*RATIO[x^(-2)] + 
      (960*I)*(-I + Pi)*RATIO[x^(-1)] - (176*RATIO[x])/3) + 
    Nc*(((-64*I)/15)*(-1444*I + 585*Pi) + ((160*I)/3)*(-77*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(-248*I + 365*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-1483*I + 565*Pi)*RATIO[x^(-1)] + 
      (64*(22 - (13*I)*Pi)*RATIO[x])/3) + 
    Nf*((16*(709 + (130*I)*Pi))/5 - (1088*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/15)*(-1021*I + 660*Pi)*RATIO[x^(-2)] + 
      (8 - 208*RATIO[x^(-1)])/Nc^2 - ((64*I)/15)*(-1468*I + 375*Pi)*
       RATIO[x^(-1)] + 32*RATIO[x] + Nc^2*((192*I)*Pi + 
        (352*I)*(-3*I + 2*Pi)*RATIO[x^(-2)] - (768*I)*(-I + Pi)*
         RATIO[x^(-1)] + (64*RATIO[x])/3))) + 
  G[0, 1, 0, 1, 1, x]*((Nf^2*(728/15 - (32*RATIO[x^(-2)])/15 - 
       (2128*RATIO[x^(-1)])/15))/Nc + Nc*((64*(1747 - (575*I)*Pi))/15 + 
      ((32*I)/3)*(583*I + 182*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(259*I + 120*Pi)*RATIO[x^(-2)] + ((32*I)/5)*(943*I + 40*Pi)*
       RATIO[x^(-1)] - ((352*I)/3)*(-7*I + 12*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(-13856/15 + 576*RATIO[(1 - x)^(-1)] - (2912*RATIO[x^(-2)])/5 + 
      (8 - 208*RATIO[x^(-1)])/Nc^2 + (4336*RATIO[x^(-1)])/15 - 
      (512*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 0, 0, x]*(Nc^3*(-640 + 640*RATIO[x^(-1)] + 176*RATIO[x]) + 
    Nc*(((-32*I)/3)*(-809*I + 6*Pi) + ((32*I)/3)*(187*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
      (128*I)*(90*I + Pi)*RATIO[x^(-1)] + (3872*RATIO[x])/3 + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((16*(251 - (24*I)*Pi))/3 + (448*RATIO[(1 - x)^(-1)])/3 - 
      (256*I)*Pi*RATIO[x^(-2)] + (64 - 320*RATIO[x^(-1)])/Nc^2 + 
      (32*I)*(105*I + 8*Pi)*RATIO[x^(-1)] + 
      Nc^2*(520 - 880*RATIO[x^(-1)] - (160*RATIO[x])/3) + 64*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(((-64*I)/3)*(-15*I + 19*Pi) - 
      ((32*I)/3)*(341*I + 46*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(-11*I + 42*Pi)*RATIO[x^(-2)] + ((224*I)/3)*(-23*I + 6*Pi)*
       RATIO[x^(-1)] + ((32*I)/3)*(143*I + 48*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*I)*(27*I + 8*Pi) - 320*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-31*I + 12*Pi)*RATIO[x^(-2)] + (-8 - 16*RATIO[x^(-1)])/
       Nc^2 - (16*I)*(13*I + 8*Pi)*RATIO[x^(-1)] + (448*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc^3*((192*I)*Pi + (320*I)*Pi*RATIO[x^(-2)] - 
      (480*I)*Pi*RATIO[x^(-1)]) + Nc*(((-64*I)/3)*(-15*I + 46*Pi) + 
      ((32*I)/3)*(-341*I + 80*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(11*I + 162*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(161*I + 282*Pi)*
       RATIO[x^(-1)] + ((32*I)/3)*(143*I + 56*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*I)*(27*I + 20*Pi) - 320*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-31*I + 3*Pi)*RATIO[x^(-2)] + (-8 - 16*RATIO[x^(-1)])/
       Nc^2 + (16*I)*(-13*I + 4*Pi)*RATIO[x^(-1)] + 
      Nc^2*((-96*I)*Pi - (352*I)*Pi*RATIO[x^(-2)] + 
        (384*I)*Pi*RATIO[x^(-1)]) + (448*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 1, x]*
   (Nc*(((128*I)/3)*(185*I + 78*Pi) - (256*I)*(11*I + 13*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(697*I + 330*Pi)*RATIO[x^(-2)] + 
      (34688*RATIO[x^(-1)])/3 + ((32*I)/3)*(77*I + 114*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*(391 + (60*I)*Pi))/3 - 512*RATIO[(1 - x)^(-1)] + 
      ((32*I)*Pi*RATIO[x^(-2)])/Nc^2 + ((8*I)/3)*(-523*I + 360*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*(-289*I + 168*Pi)*RATIO[x^(-1)] + 
      (1088*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 1, x]*
   ((Nf^2*(((-32*I)/15)*(-37*I + 30*Pi) - ((64*I)/15)*(-56*I + 135*Pi)*
        RATIO[x^(-2)] + ((64*I)/15)*(-61*I + 120*Pi)*RATIO[x^(-1)]))/Nc + 
    Nc*(((-128*I)/15)*(-153*I + 335*Pi) + ((3584*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] - ((32*I)/15)*(2953*I + 4440*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(-79*I + 1030*Pi)*RATIO[x^(-1)] - (32*I)*(-77*I + 8*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((32*(599 + (375*I)*Pi))/15 + (256*RATIO[(1 - x)^(-1)])/3 - 
      ((96*I)*Pi*RATIO[x^(-2)])/Nc^2 + ((16*I)/15)*(-83*I + 3090*Pi)*
       RATIO[x^(-2)] - ((64*I)/5)*(-159*I + 305*Pi)*RATIO[x^(-1)] + 
      (1088*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 1, 0, x]*((Nf^2*(-1184/15 - (3584*RATIO[x^(-2)])/15 + 
       (3904*RATIO[x^(-1)])/15))/Nc + 
    Nc^3*((-192*I)*Pi - (320*I)*Pi*RATIO[x^(-2)] + 
      (480*I)*Pi*RATIO[x^(-1)]) + Nc*(((64*I)/15)*(306*I + 5*Pi) + 
      ((3968*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((32*I)/15)*(-2953*I + 1620*Pi)*
       RATIO[x^(-2)] - ((32*I)/5)*(79*I + 1110*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-231*I + 20*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((32*(599 - (300*I)*Pi))/15 + 
      (256*RATIO[(1 - x)^(-1)])/3 - ((16*I)/15)*(83*I + 2040*Pi)*
       RATIO[x^(-2)] + ((64*I)/5)*(159*I + 235*Pi)*RATIO[x^(-1)] + 
      Nc^2*((96*I)*Pi + (352*I)*Pi*RATIO[x^(-2)] - 
        (384*I)*Pi*RATIO[x^(-1)]) + (1088*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 0, x]*
   ((Nf^2*(-368/15 - (576*RATIO[x^(-2)])/5 + (1888*RATIO[x^(-1)])/15))/Nc + 
    Nc^3*((-192*I)*Pi - (320*I)*Pi*RATIO[x^(-2)] + 
      (480*I)*Pi*RATIO[x^(-1)]) + Nf*((8*(607 - (105*I)*Pi))/15 + 
      (640*RATIO[(1 - x)^(-1)])/3 - ((8*I)/5)*(-181*I + 1160*Pi)*
       RATIO[x^(-2)] + ((16*I)/15)*(521*I + 1545*Pi)*RATIO[x^(-1)] + 
      Nc^2*((96*I)*Pi + (352*I)*Pi*RATIO[x^(-2)] - 
        (384*I)*Pi*RATIO[x^(-1)]) + 
      (8*(4 - I*Pi) - (176*I)*Pi*RATIO[x^(-2)] + (16*I)*(-4*I + 7*Pi)*
         RATIO[x^(-1)])/Nc^2 - 64*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((64*(583 - (1035*I)*Pi))/15 + 
      ((64*I)/3)*(55*I + 42*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/5)*(947*I + 420*Pi)*RATIO[x^(-2)] + 
      ((128*I)/15)*(434*I + 375*Pi)*RATIO[x^(-1)] + 1056*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 1, 0, 1, x]*
   ((Nf^2*(((-16*I)/15)*(-23*I + 15*Pi) - ((144*I)/5)*(-4*I + 5*Pi)*
        RATIO[x^(-2)] + ((32*I)/15)*(-59*I + 60*Pi)*RATIO[x^(-1)]))/Nc + 
    Nf*((8*(607 + (855*I)*Pi))/15 + (640*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/5)*(181*I + 1520*Pi)*RATIO[x^(-2)] - 
      ((16*I)/15)*(-521*I + 2385*Pi)*RATIO[x^(-1)] + 
      (8*(4 + I*Pi) + (128*I)*Pi*RATIO[x^(-2)] - (16*I)*(4*I + 7*Pi)*
         RATIO[x^(-1)])/Nc^2 - 64*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((64*(583 - (975*I)*Pi))/15 + 
      ((64*I)/3)*(55*I + 81*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/5)*(947*I + 1550*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(868*I + 2085*Pi)*RATIO[x^(-1)] + 
      (352*(9 - (4*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 0, x]*
   ((Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(((8*I)/5)*(551*I + 20*Pi) - 192*RATIO[(1 - x)^(-1)] + 
      ((64*I)/5)*(-8*I + 5*Pi)*RATIO[x^(-2)] - ((16*I)/5)*(853*I + 20*Pi)*
       RATIO[x^(-1)] + (-56 + 336*RATIO[x^(-1)])/Nc^2 - 192*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((64*(81 + (140*I)*Pi))/5 + (8096*RATIO[(1 - x)^(-1)])/3 + 
      ((128*I)/5)*(32*I + 35*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(-1013*I + 210*Pi)*RATIO[x^(-1)] + 
      (32*(143 + (4*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 0, x]*
   (Nc^3*(-640 + 640*RATIO[x^(-1)] + (352*RATIO[x])/3) + 
    Nf*((4*(955 - (72*I)*Pi))/3 + (320*RATIO[(1 - x)^(-1)])/3 - 
      (192*I)*Pi*RATIO[x^(-2)] + (24*I)*(49*I + 8*Pi)*RATIO[x^(-1)] + 
      (-32 + 160*RATIO[x^(-1)])/Nc^2 + Nc^2*(364 - 616*RATIO[x^(-1)] - 
        (128*RATIO[x])/3) - (448*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((192*I)*(39*I + 7*Pi) - 
      (32*I)*(-55*I + 26*Pi)*RATIO[(1 - x)^(-1)] + (256*I)*Pi*RATIO[x^(-2)] - 
      (64*I)*(55*I + 4*Pi)*RATIO[x^(-1)] + (32*(275 - (14*I)*Pi)*RATIO[x])/
       3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*(((-16*I)/3)*(-239*I + 12*Pi) + 
      704*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-13*I + 6*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(-101*I + 12*Pi)*RATIO[x^(-1)] - (1088*RATIO[x])/3 + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((32*(903 - (100*I)*Pi))/3 + ((224*I)/3)*(99*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(22*I + 9*Pi)*RATIO[x^(-2)] + 
      (128*I)*(88*I + 3*Pi)*RATIO[x^(-1)] + (32*(77 - (50*I)*Pi)*RATIO[x])/
       3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 0, x]*
   (Nf^2*(Nc*(64 + (704*RATIO[x^(-2)])/3 - 256*RATIO[x^(-1)]) + 
      (448/15 + (448*RATIO[x^(-2)])/15 - (128*RATIO[x^(-1)])/15)/Nc) + 
    Nc^3*(2048 + (9920*RATIO[x^(-2)])/3 - 5120*RATIO[x^(-1)] - 
      (352*RATIO[x])/3) + Nf*((32*(7 + (165*I)*Pi))/15 - 
      (512*RATIO[(1 - x)^(-1)])/3 + ((16*I)/15)*(-799*I + 30*Pi)*
       RATIO[x^(-2)] - ((176*I)/15)*(41*I + 60*Pi)*RATIO[x^(-1)] + 
      (16 - (32*I)*(-3*I + Pi)*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 - 
      320*RATIO[x] + Nc^2*((-16*I)*(-83*I + 6*Pi) - 
        ((16*I)/3)*(-659*I + 66*Pi)*RATIO[x^(-2)] + (64*I)*(-71*I + 6*Pi)*
         RATIO[x^(-1)] + (128*RATIO[x])/3) + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((128*(971 - (235*I)*Pi))/15 - 
      ((128*I)/3)*(22*I + 31*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/5)*(27*I + 130*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(6449*I + 1320*Pi)*RATIO[x^(-1)] + 
      (32*(11 + (72*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 1, x]*
   ((Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(-4408/5 - 192*RATIO[(1 - x)^(-1)] + (512*RATIO[x^(-2)])/5 + 
      (13648*RATIO[x^(-1)])/5 + (-56 + 336*RATIO[x^(-1)])/Nc^2 - 
      192*RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((192*(27 + (50*I)*Pi))/5 - ((32*I)/3)*(253*I + 120*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(64*I + 25*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(-1013*I + 75*Pi)*RATIO[x^(-1)] + 
      (32*(143 + (96*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((8*(433 - (48*I)*Pi))/3 - (512*RATIO[(1 - x)^(-1)])/3 + 
      ((64*I)*Pi*RATIO[x^(-2)])/Nc^2 - ((8*I)/3)*(209*I + 216*Pi)*
       RATIO[x^(-2)] + (16*I)*(163*I + 64*Pi)*RATIO[x^(-1)] + 
      (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((32*I)*(249*I + 86*Pi) - (2816*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(409*I + 654*Pi)*RATIO[x^(-2)] - (64*I)*(151*I + 67*Pi)*
       RATIO[x^(-1)] + (32*(121 + (100*I)*Pi)*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 1, 0, 0, x]*
   (Nf^2*(Nc*(64 + (704*RATIO[x^(-2)])/3 - 256*RATIO[x^(-1)]) + 
      (-112/15 + (96*RATIO[x^(-2)])/5 + (32*RATIO[x^(-1)])/15)/Nc) + 
    Nc^3*(192*(9 + I*Pi) + ((320*I)/3)*(-22*I + 3*Pi)*RATIO[x^(-2)] - 
      (480*I)*(-8*I + Pi)*RATIO[x^(-1)] - (352*RATIO[x])/3) + 
    Nc*((32*(839 + (1480*I)*Pi))/15 - ((2368*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(2531*I + 2010*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(43*I + 1065*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-187*I + 62*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((4*(857 - (200*I)*Pi))/5 - 
      ((4*I)/15)*(5171*I + 180*Pi)*RATIO[x^(-2)] + 
      (-28 + (8*I)*(3*I + 2*Pi)*RATIO[x^(-2)] - 56*RATIO[x^(-1)])/Nc^2 - 
      ((32*I)/5)*(-289*I + 10*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3 + 
      Nc^2*((-8*I)*(-137*I + 18*Pi) - ((4*I)/3)*(-2033*I + 396*Pi)*
         RATIO[x^(-2)] + (8*I)*(-443*I + 72*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3) - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 0, 0, x]*(Nc^3*((-64*(110 + 3*Pi^2))/3 + 320*RATIO[(1 - x)^(-1)] - 
      (320*Pi^2*RATIO[x^(-2)])/3 + (160*(44 + 3*Pi^2)*RATIO[x^(-1)])/3 - 
      80/(-1 + RATIO[x])^2 + ((8*I)/3)*(229*I + 44*Pi)*RATIO[x] - 
      576*RATIO[x^2]) + Nf^2*(Nc*(-416/3 + (704*RATIO[x^(-1)])/3 + 
        (16*RATIO[x])/3 - 72*RATIO[x^2]) + 
      ((16*(6 - (7*I)*Pi))/15 - ((32*I)/15)*Pi*RATIO[x^(-2)] + 
        ((32*I)/15)*(-14*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*((8*(-11857 - (4941*I)*Pi + 510*Pi^2))/45 - 
      ((16*I)/9)*(-707*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*((-43*I)*Pi + 170*Pi^2)*RATIO[x^(-2)])/15 - 
      (16*(-4939 - (496*I)*Pi + 410*Pi^2)*RATIO[x^(-1)])/15 + 
      456/(-1 + RATIO[x])^2 + (32*(47 + (10*I)*Pi)*RATIO[x])/3 + 
      ((-16*I)*(-10*I + Pi) - (32*I)*(7*I + Pi)*RATIO[x^(-1)] - 16*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + (1544*RATIO[x^2])/3 + 
      Nc^2*((4*(1271 + (156*I)*Pi + 24*Pi^2))/3 - 208*RATIO[(1 - x)^(-1)] + 
        (352*Pi^2*RATIO[x^(-2)])/3 - (32*(214 + (33*I)*Pi + 12*Pi^2)*
          RATIO[x^(-1)])/3 + 88/(-1 + RATIO[x])^2 + 
        (16*(19 - (4*I)*Pi)*RATIO[x])/3 + 696*RATIO[x^2]) - 64*RATIO[x^3]) + 
    Nc*((-32*(-3634 - (9327*I)*Pi + 110*Pi^2))/45 + 
      (64*(887 + (33*I)*Pi + 23*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (128*((-17*I)*Pi + 55*Pi^2)*RATIO[x^(-2)])/5 + 
      (32*(-6381 - (1974*I)*Pi + 910*Pi^2)*RATIO[x^(-1)])/15 - 
      1552/(-1 + RATIO[x])^2 - (64*(169 + (121*I)*Pi + 36*Pi^2)*RATIO[x])/3 - 
      (7184*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(Nc^3*(((-80*I)/3)*(-73*I + 12*Pi) + 
      320*RATIO[(1 - x)^(-1)] + ((320*I)/3)*(-16*I + 3*Pi)*RATIO[x^(-1)] - 
      80/(-1 + RATIO[x])^2 + ((16*I)/3)*(39*I + 44*Pi)*RATIO[x] - 
      576*RATIO[x^2]) + Nf^2*(Nc*(-416/3 + (704*RATIO[x^(-1)])/3 + 
        16*RATIO[x] - 72*RATIO[x^2]) + ((16*(11 + (7*I)*Pi))/15 + 
        ((32*I)/15)*Pi*RATIO[x^(-2)] - ((32*I)/15)*(9*I + Pi)*RATIO[x^(-1)] - 
        32*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nf*((56*(-1391 + (63*I)*Pi + 30*Pi^2))/45 - (6544*RATIO[(1 - x)^(-1)])/
       9 + (32*((48*I)*Pi + 35*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-9101 + (564*I)*Pi + 280*Pi^2)*RATIO[x^(-1)])/15 + 
      120/(-1 + RATIO[x])^2 + (16*(419 - (96*I)*Pi)*RATIO[x])/9 + 
      (4*(21 + (2*I)*Pi) - 32*RATIO[(1 - x)^(-1)] + (8*I)*(23*I + 2*Pi)*
         RATIO[x^(-1)] - 16/(-1 + RATIO[x])^2 - 16*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + (1048*RATIO[x^2])/3 + Nc^2*((4*(1211 + (234*I)*Pi))/3 - 
        208*RATIO[(1 - x)^(-1)] - ((4*I)/3)*(-1571*I + 396*Pi)*
         RATIO[x^(-1)] + 88/(-1 + RATIO[x])^2 - (32*I)*(-I + 2*Pi)*RATIO[x] + 
        696*RATIO[x^2]) - 64*RATIO[x^3]) + 
    Nc*((32*(873 - (2469*I)*Pi + 10*Pi^2))/15 - 
      (16*(-703 - (176*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (256*((16*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/5 + 
      (32*(-4241 + (2774*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/15 - 
      432/(-1 + RATIO[x])^2 - (16*(1127 - (440*I)*Pi + 16*Pi^2)*RATIO[x])/3 - 
      (6352*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((Nf^2*(1216/15 - 192*RATIO[(1 - x)^(-1)] - 
       (32*RATIO[x^(-1)])/15 + 112/(-1 + RATIO[x])^2))/Nc + 
    Nc^3*(-32*Pi*(20*I + Pi) - (160*Pi^2*RATIO[x^(-2)])/3 + 
      80*((8*I)*Pi + Pi^2)*RATIO[x^(-1)] + ((352*I)/3)*Pi*RATIO[x]) + 
    Nf*((4*(14102 + (3845*I)*Pi + 80*Pi^2))/15 - ((256*I)/3)*(-4*I + Pi)*
       RATIO[(1 - x)^(-1)] + (16*((62*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(1012 + (2175*I)*Pi + 200*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*(32 - (5*I)*Pi) + (144*I)*Pi*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2)/
       Nc^2 + 392/(-1 + RATIO[x])^2 + (8*(167 - (72*I)*Pi)*RATIO[x])/9 + 
      Nc^2*(4*Pi*(91*I + 4*Pi) + (176*Pi^2*RATIO[x^(-2)])/3 - 
        8*((77*I)*Pi + 8*Pi^2)*RATIO[x^(-1)] - ((128*I)/3)*Pi*RATIO[x]) + 
      376*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((32*(-15301 - (10980*I)*Pi + 535*Pi^2))/45 - 
      (32*(-335 - (528*I)*Pi + 149*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*((11*I)*Pi + 54*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(384 + (2455*I)*Pi + 320*Pi^2)*RATIO[x^(-1)])/15 - 
      1536/(-1 + RATIO[x])^2 - (64*(323 - (99*I)*Pi + 3*Pi^2)*RATIO[x])/9 - 
      1088*RATIO[x^2] + 64*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*(1216/15 - 192*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/15 + 
       112/(-1 + RATIO[x])^2))/Nc + 
    Nf*((8*(7051 + (2315*I)*Pi + 240*Pi^2))/15 - ((64*I)/3)*(-16*I + Pi)*
       RATIO[(1 - x)^(-1)] + (256*((-7*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(506 + (1675*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*(32 + (5*I)*Pi) - (144*I)*Pi*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2)/
       Nc^2 + 392/(-1 + RATIO[x])^2 + (8*(167 + (24*I)*Pi)*RATIO[x])/9 + 
      376*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((-32*(15301 + (6615*I)*Pi + 155*Pi^2))/45 - 
      (32*(-335 - (363*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(384 + (3425*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
      1536/(-1 + RATIO[x])^2 + (64*(-323 + (99*I)*Pi + 60*Pi^2)*RATIO[x])/9 - 
      1088*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   ((Nf^2*((16*(91 + (240*I)*Pi))/15 + ((16*I)/45)*(67*I + 330*Pi)*
        RATIO[x^(-2)] - ((32*I)/5)*(-29*I + 110*Pi)*RATIO[x^(-1)]))/Nc + 
    Nc*((32*(-8266 + (11595*I)*Pi + 1265*Pi^2))/45 + 
      (32*(-1129 - (198*I)*Pi + 152*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-9407 + (19770*I)*Pi + 1860*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-5663 + (5180*I)*Pi + 1080*Pi^2)*RATIO[x^(-1)])/15 + 
      832/(-1 + RATIO[x])^2 - (64*(-278 + (66*I)*Pi + 113*Pi^2)*RATIO[x])/9 + 
      (1376*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((-4*(-3927 + (12400*I)*Pi + 730*Pi^2))/15 + 
      ((64*I)/9)*(-119*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*(-661 + (23910*I)*Pi + 6480*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-9791 + (14850*I)*Pi + 2220*Pi^2)*RATIO[x^(-1)])/45 + 
      (4*(29 - (12*I)*Pi) + (4*(249 + 10*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*I)*(-31*I + 6*Pi)*RATIO[x^(-1)])/Nc^2 - 256/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*(-23*I + 120*Pi)*RATIO[x] - (392*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nf^2*(Nc*((64*I)*Pi + ((704*I)/3)*Pi*RATIO[x^(-2)] - 
        (256*I)*Pi*RATIO[x^(-1)]) + ((16*(91 - (30*I)*Pi))/15 - 
        ((16*I)/45)*(-67*I + 270*Pi)*RATIO[x^(-2)] + 
        ((32*I)/5)*(29*I + 20*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^3*(96*Pi*(18*I + Pi) + (160*((44*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 - 
      240*((16*I)*Pi + Pi^2)*RATIO[x^(-1)] - ((352*I)/3)*Pi*RATIO[x]) + 
    Nc*((32*(-8266 + (45*I)*Pi + 1460*Pi^2))/45 + 
      (32*(-1129 - (264*I)*Pi + 116*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-9407 + (1530*I)*Pi + 12660*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-5663 + (155*I)*Pi + 2785*Pi^2)*RATIO[x^(-1)])/15 + 
      832/(-1 + RATIO[x])^2 + (64*(278 - (66*I)*Pi + 37*Pi^2)*RATIO[x])/9 + 
      (1376*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((-4*(-3927 - (6345*I)*Pi + 800*Pi^2))/15 + 
      ((64*I)/9)*(-119*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*(-661 - (14175*I)*Pi + 17370*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-9791 - (9825*I)*Pi + 4530*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-4*(-87 - (3*I)*Pi + 4*Pi^2))/3 - (4*(-249 + (18*I)*Pi + 86*Pi^2)*
          RATIO[x^(-2)])/3 + (8*(-186 + (3*I)*Pi + 28*Pi^2)*RATIO[x^(-1)])/3)/
       Nc^2 - 256/(-1 + RATIO[x])^2 - ((8*I)/9)*(-23*I + 24*Pi)*RATIO[x] + 
      Nc^2*(-8*Pi*(137*I + 4*Pi) - (4*((2033*I)*Pi + 88*Pi^2)*RATIO[x^(-2)])/
         3 + 8*((443*I)*Pi + 16*Pi^2)*RATIO[x^(-1)] + 
        ((128*I)/3)*Pi*RATIO[x]) - (392*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 1, 0, 1, x]*((Nf^2*((8*(128 + (105*I)*Pi))/15 - 
       ((144*I)/5)*(-4*I + 5*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/9))/Nc + 
    Nc*((-32*(3959 - (10920*I)*Pi + 1130*Pi^2))/45 + 
      (16*(-253 - (1980*I)*Pi + 116*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-287 + (42*I)*Pi + 141*Pi^2)*RATIO[x^(-2)])/9 + 
      (32*(3506 - (4610*I)*Pi + 185*Pi^2)*RATIO[x^(-1)])/15 - 
      288/(-1 + RATIO[x])^2 - (16*(-701 - (242*I)*Pi + 4*Pi^2)*RATIO[x])/3 + 
      (2080*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((4*(1289 - (18990*I)*Pi))/45 + ((16*I)/3)*(-3*I + 56*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(35*I + 22*Pi)*RATIO[x^(-2)] + 
      ((8*I)/45)*(5909*I + 15180*Pi)*RATIO[x^(-1)] + 
      ((-12*I)*(-I + 4*Pi) + 32*RATIO[(1 - x)^(-1)] + (16*I)*(-I + 8*Pi)*
         RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2)/Nc^2 + 80/(-1 + RATIO[x])^2 - 
      ((40*I)/9)*(-49*I + 72*Pi)*RATIO[x] - (376*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   ((Nf^2*((32*(32 - (7*I)*Pi))/15 - ((64*I)/15)*Pi*RATIO[x^(-2)] + 
       ((64*I)/15)*(27*I + Pi)*RATIO[x^(-1)] - (64*RATIO[x])/9))/Nc + 
    Nc^3*(256*Pi^2 + (320*((-9*I)*Pi + 4*Pi^2)*RATIO[x^(-2)])/3 - 
      320*((-3*I)*Pi + 2*Pi^2)*RATIO[x^(-1)] - ((176*I)/3)*Pi*RATIO[x]) + 
    Nc*((32*(-3959 + (3144*I)*Pi + 730*Pi^2))/45 + 
      (16*(-253 - (1320*I)*Pi + 332*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(1435 - (9006*I)*Pi + 4140*Pi^2)*RATIO[x^(-2)])/45 - 
      (64*(-1753 - (1711*I)*Pi + 1090*Pi^2)*RATIO[x^(-1)])/15 - 
      288/(-1 + RATIO[x])^2 - (16*(-701 + (176*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
      (2080*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*((-4*(-1289 - (9156*I)*Pi + 1500*Pi^2))/45 + ((16*I)/3)*(-3*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] - (32*(-175 - (524*I)*Pi + 305*Pi^2)*
        RATIO[x^(-2)])/15 + (8*(-5909 - (18828*I)*Pi + 4380*Pi^2)*
        RATIO[x^(-1)])/45 + ((12*I)*(I + 2*Pi) + 32*RATIO[(1 - x)^(-1)] - 
        (16*I)*(I + 11*Pi)*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2)/Nc^2 + 
      80/(-1 + RATIO[x])^2 + ((40*I)/9)*(49*I + 12*Pi)*RATIO[x] + 
      Nc^2*(-128*Pi^2 - (352*((-9*I)*Pi + 4*Pi^2)*RATIO[x^(-2)])/3 + 
        256*((-3*I)*Pi + 2*Pi^2)*RATIO[x^(-1)] + ((64*I)/3)*Pi*RATIO[x]) - 
      (376*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*((Nf^2*(-2592/5 + 384*RATIO[(1 - x)^(-1)] + 
       (1792*RATIO[x^(-1)])/15 - 224/(-1 + RATIO[x])^2 + (64*RATIO[x])/9))/
     Nc + Nc*((-16*(-16617 - (26010*I)*Pi + 1460*Pi^2))/45 + 
      (16*(2207 - (2244*I)*Pi + 508*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(173 - (99*I)*Pi + 30*Pi^2)*RATIO[x^(-2)])/9 - 
      ((32*I)/45)*(-1747*I + 13080*Pi)*RATIO[x^(-1)] + 
      1280/(-1 + RATIO[x])^2 - (64*(-774 + (99*I)*Pi + 65*Pi^2)*RATIO[x])/9 - 
      336*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((-8*(5768 + (7425*I)*Pi + 270*Pi^2))/45 + (16*I)*(65*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(-407 - (258*I)*Pi + 54*Pi^2)*RATIO[x^(-2)])/
       9 + (8*(-2069 + (5670*I)*Pi + 540*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-4*I)*(-71*I + 2*Pi) - 32*RATIO[(1 - x)^(-1)] - 
        (16*I)*(9*I + Pi)*RATIO[x^(-1)] - 112/(-1 + RATIO[x])^2)/Nc^2 - 
      224/(-1 + RATIO[x])^2 - ((16*I)/9)*(-187*I + 72*Pi)*RATIO[x] - 
      108*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   (Nc^3*((-1344*I)*Pi - ((3520*I)/3)*Pi*RATIO[x^(-2)] + 
      (2400*I)*Pi*RATIO[x^(-1)] + ((176*I)/3)*Pi*RATIO[x]) + 
    Nf^2*(Nc*((-32*I)*Pi - ((352*I)/3)*Pi*RATIO[x^(-2)] + 
        (128*I)*Pi*RATIO[x^(-1)]) + (-112/5 - ((16*I)/45)*(-47*I + 30*Pi)*
         RATIO[x^(-2)] + 32*RATIO[x^(-1)] + (64*RATIO[x])/9)/Nc) + 
    Nf*((8*(-3746 - (9815*I)*Pi + 1295*Pi^2))/15 - (640*RATIO[(1 - x)^(-1)])/
       3 + (8*(12383 - (32190*I)*Pi + 15015*Pi^2)*RATIO[x^(-2)])/45 + 
      (-32 + 48*RATIO[x^(-2)] - 16*RATIO[x^(-1)])/Nc^2 - 
      (8*(-463 - (4262*I)*Pi + 1244*Pi^2)*RATIO[x^(-1)])/3 + 
      ((8*I)/9)*(43*I + 36*Pi)*RATIO[x] + 
      Nc^2*((856*I)*Pi + ((4192*I)/3)*Pi*RATIO[x^(-2)] - 
        (2320*I)*Pi*RATIO[x^(-1)] - ((64*I)/3)*Pi*RATIO[x]) - 
      248*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((-16*(-29487 - (27270*I)*Pi + 10250*Pi^2))/45 - 
      (64*(-201 + 71*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(19999 - (13030*I)*Pi + 8290*Pi^2)*RATIO[x^(-2)])/15 + 
      (32*(730 - (2121*I)*Pi + 1162*Pi^2)*RATIO[x^(-1)])/3 + 
      (16*(-1203 + (396*I)*Pi + 52*Pi^2)*RATIO[x])/9 + 448*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*((16*(-21 - (74*I)*Pi + 10*Pi^2))/15 + 
       (16*(-47 - (672*I)*Pi + 270*Pi^2)*RATIO[x^(-2)])/45 - 
       (32*(-15 - (122*I)*Pi + 40*Pi^2)*RATIO[x^(-1)])/15 + (64*RATIO[x])/9))/
     Nc + Nf*((8*(-3746 + (4521*I)*Pi + 275*Pi^2))/15 - 
      ((128*I)/3)*(-5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-12383 - (5493*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/45 - 
      (8*(-2315 + (7786*I)*Pi + 880*Pi^2)*RATIO[x^(-1)])/15 + 
      ((-16*(6 + Pi^2))/3 - 16*(-3 + 8*Pi^2)*RATIO[x^(-2)] + 
        (16*(-3 + 14*Pi^2)*RATIO[x^(-1)])/3)/Nc^2 + ((8*I)/9)*(43*I + 456*Pi)*
       RATIO[x] - 248*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((-16*(-29487 + (26622*I)*Pi + 3890*Pi^2))/45 + 
      (64*(201 + 19*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(19999 + (1694*I)*Pi + 1220*Pi^2)*RATIO[x^(-2)])/15 + 
      (64*(1825 + (2451*I)*Pi + 825*Pi^2)*RATIO[x^(-1)])/15 + 
      (16*(-1203 - (858*I)*Pi + 124*Pi^2)*RATIO[x])/9 + 448*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc*((16*(4319 - (3456*I)*Pi + 264*Pi^2))/9 - 
      1792*Pi^2*RATIO[(1 - x)^(-1)] + (64*(5962 - (1680*I)*Pi + 249*Pi^2)*
        RATIO[x^(-2)])/9 - (64*(5461 - (2043*I)*Pi + 69*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(-601 + (1089*I)*Pi + 186*Pi^2)*RATIO[x])/9 - 
      2832*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((8*(-2107 + (1704*I)*Pi + 144*Pi^2))/9 + 
      (4*(-10963 + (7104*I)*Pi + 576*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*(-1091 + (1275*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/9 + 
      (320*(22 - (9*I)*Pi)*RATIO[x])/9 + 868*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*((Nf^2*(((112*I)/15)*Pi + ((32*I)/15)*Pi*RATIO[x^(-2)] - 
       ((32*I)/15)*Pi*RATIO[x^(-1)]))/Nc + 
    Nf*((-4*(-295 - (672*I)*Pi + 540*Pi^2))/45 - ((800*I)/9)*(I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - (32*(440 + (117*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/
       15 + (8*(8425 + (6444*I)*Pi + 540*Pi^2)*RATIO[x^(-1)])/45 + 
      ((16*I)*Pi + (32*I)*Pi*RATIO[x^(-1)])/Nc^2 + ((64*I)/3)*(11*I + 13*Pi)*
       RATIO[x] - (716*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-16*(1035 + (9894*I)*Pi + 1340*Pi^2))/45 - 
      (32*(-441 - (1815*I)*Pi + 94*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(8255 - (3573*I)*Pi + 1995*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(1175 + (179*I)*Pi + 415*Pi^2)*RATIO[x^(-1)])/15 - 
      (32*(366 + (1023*I)*Pi + 82*Pi^2)*RATIO[x])/9 + (2864*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   ((Nf^2*((16*(-84 - (23*I)*Pi + 5*Pi^2))/15 + 
       (16*(-628 - (324*I)*Pi + 135*Pi^2)*RATIO[x^(-2)])/45 - 
       (32*(-150 - (59*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/15 - (64*RATIO[x])/9))/
     Nc + Nf*((-4*(15319 - (14532*I)*Pi + 2310*Pi^2))/45 - 
      ((128*I)/9)*(-16*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-6877 - (5016*I)*Pi + 5040*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(4145 - (8316*I)*Pi + 4650*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-4*(27 - (24*I)*Pi + 2*Pi^2))/3 - 4*(83 + 16*Pi^2)*RATIO[x^(-2)] + 
        (16*(69 + (12*I)*Pi + 7*Pi^2)*RATIO[x^(-1)])/3)/Nc^2 + 
      ((16*I)/9)*(49*I + 96*Pi)*RATIO[x] - (1180*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nc*((16*(18043 - (15774*I)*Pi + 1140*Pi^2))/45 + 
      (64*(188 + (165*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-7244 - (4332*I)*Pi + 3825*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(-1475 - (23004*I)*Pi + 5790*Pi^2)*RATIO[x^(-1)])/45 + 
      (32*(-941 + (132*I)*Pi + 78*Pi^2)*RATIO[x])/9 + (5104*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (Nc^3*(32*(45 + (53*I)*Pi + 5*Pi^2) - 640*RATIO[(1 - x)^(-1)] + 
      (16*(-297 + (510*I)*Pi + 50*Pi^2)*RATIO[x^(-2)])/3 - 
      16*(-46 + (265*I)*Pi + 25*Pi^2)*RATIO[x^(-1)] + 160/(-1 + RATIO[x])^2 + 
      (16*(39 - (22*I)*Pi)*RATIO[x])/3 + 576*RATIO[x^2]) + 
    Nf^2*((((-16*I)/15)*(-77*I + 46*Pi) - ((16*I)/45)*(-689*I + 618*Pi)*
         RATIO[x^(-2)] + ((64*I)/15)*(-65*I + 59*Pi)*RATIO[x^(-1)] + 
        32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((8*(11 + (12*I)*Pi))/3 + ((8*I)/9)*(347*I + 132*Pi)*RATIO[x^(-2)] - 
        ((128*I)/3)*(4*I + 3*Pi)*RATIO[x^(-1)] - 16*RATIO[x] + 
        72*RATIO[x^2])) + Nc*((32*(-24488 + (816*I)*Pi + 2695*Pi^2))/45 + 
      (64*(-211 + (132*I)*Pi + 68*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(48481 + (20202*I)*Pi + 21120*Pi^2)*RATIO[x^(-2)])/45 - 
      (64*(-1795 + (1771*I)*Pi + 1785*Pi^2)*RATIO[x^(-1)])/15 + 
      192/(-1 + RATIO[x])^2 - (16*(-3247 + (1188*I)*Pi + 120*Pi^2)*RATIO[x])/
       9 + 1712*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((-8*(-36319 - (13872*I)*Pi + 2745*Pi^2))/45 - 
      ((32*I)/9)*(11*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-2422 - (1794*I)*Pi + 5065*Pi^2)*RATIO[x^(-2)])/15 + 
      (16*(-22505 - (9531*I)*Pi + 7650*Pi^2)*RATIO[x^(-1)])/45 - 
      16/(-1 + RATIO[x])^2 + ((16*I)/3)*(133*I + 24*Pi)*RATIO[x] + 
      Nc^2*(-16*(70 + (68*I)*Pi + 3*Pi^2) + 416*RATIO[(1 - x)^(-1)] - 
        (16*(-1333 + (1554*I)*Pi + 99*Pi^2)*RATIO[x^(-2)])/9 + 
        16*(-49 + (230*I)*Pi + 12*Pi^2)*RATIO[x^(-1)] - 
        176/(-1 + RATIO[x])^2 + (32*(3 + (4*I)*Pi)*RATIO[x])/3 - 
        696*RATIO[x^2]) - 232*RATIO[x^2] + ((-4*(9 - (12*I)*Pi + 8*Pi^2))/3 - 
        (8*(159 + (36*I)*Pi + 70*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(33 + (3*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/3 + 16*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 + 64*RATIO[x^3])) + 
  G[0, 0, 0, 0, x]*(Nc^3*(1200 - 960*RATIO[(1 - x)^(-1)] + 
      240/(-1 + RATIO[x])^2 + (8*(229 - (88*I)*Pi)*RATIO[x])/3 + 
      576*RATIO[x^2]) + Nf^2*((-80 + 192*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + 32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((-16*RATIO[x])/3 + 72*RATIO[x^2])) + 
    Nc*((-16*(-6941 - (72*I)*Pi + 348*Pi^2))/9 + 
      (64*(-860 + 87*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (256*I)*Pi*RATIO[x^(-1)] + 2224/(-1 + RATIO[x])^2 + 
      (32*(721 + (660*I)*Pi + 258*Pi^2)*RATIO[x])/9 + 2288*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((8*I)/9)*(4987*I + 36*Pi) - 
      ((64*I)/9)*(161*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
      (192*I)*Pi*RATIO[x^(-1)] - 632/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*(-115*I + 18*Pi)*RATIO[x] + 
      Nc^2*(-1112 + 688*RATIO[(1 - x)^(-1)] - 280/(-1 + RATIO[x])^2 + 
        ((16*I)/3)*(19*I + 8*Pi)*RATIO[x] - 696*RATIO[x^2]) - 
      504*RATIO[x^2] + (-248 - 16*RATIO[(1 - x)^(-1)] - 
        56/(-1 + RATIO[x])^2 + 16*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      64*RATIO[x^3])) + G[0, 0, 0, x]*
   (Nc^3*((80*(65 + 4*Pi^2))/3 - (4000*RATIO[(1 - x)^(-1)])/3 - 
      (320*Pi^2*RATIO[x^(-1)])/3 + 1360/(3*(-1 + RATIO[x])^2) + 
      (8*(-2987 + (1698*I)*Pi + 462*Pi^2 - (108*I)*Pi^3)*RATIO[x])/27 + 
      (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(((8*(261 + (2*I)*Pi))/15 - (2336*RATIO[(1 - x)^(-1)])/15 - 
        ((32*I)/15)*Pi*RATIO[x^(-1)] + 472/(15*(-1 + RATIO[x])^2) + 
        (16*(107 + (30*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*(592/3 - (416*RATIO[(1 - x)^(-1)])/3 + 
        176/(3*(-1 + RATIO[x])^2) - ((8*I)/27)*(-263*I + 30*Pi)*RATIO[x] + 
        (72*I)*Pi*RATIO[x^2])) + 
    Nf*((-4*(-56793 - (6206*I)*Pi + 4120*Pi^2))/45 + 
      (8*(-63 + (1550*I)*Pi + 620*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (32*((-253*I)*Pi + 170*Pi^2)*RATIO[x^(-1)])/15 - 
      (((4*I)/15)*(-671*I + 90*Pi))/(-1 + RATIO[x])^2 - 
      (8*(1599 + (1465*I)*Pi + 300*Pi^2)*RATIO[x])/45 + 
      (4*(2997 - (900*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((-16*(241 + (42*I)*Pi + 13*Pi^2))/3 + (16*I)*(-71*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (352*Pi^2*RATIO[x^(-1)])/3 - 
        ((8*I)*(-69*I + 2*Pi))/(-1 + RATIO[x])^2 - 
        (16*(-1355 + (105*I)*Pi + 36*Pi^2)*RATIO[x])/27 - 
        (696*I)*Pi*RATIO[x^2]) + (4*(75 + (2*I)*Pi) - 
        ((16*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + ((4*I)/3)*(11*I + 12*Pi)*
         RATIO[x] + ((4*I)/3)*(4*I + 3*Pi)*RATIO[x^2])/Nc^2 - 
      (32*Pi^2*RATIO[x^3])/9) + 
    Nc*((-128*((-32*I)*Pi + 55*Pi^2)*RATIO[x^(-1)])/5 - 
      (((224*I)/5)*(26*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (16*(5049 - (3240*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*(-867 + (1970*I)*Pi + 
         2695*Pi^2 - (900*I)*Pi^3 + 1440*Zeta[3]))/45 + 
      (16*(-36516 - (10612*I)*Pi + 6175*Pi^2 - (900*I)*Pi^3 + 1440*Zeta[3]))/
       45 + (16*RATIO[x]*(-1719 + (2100*I)*Pi - 605*Pi^2 - (1260*I)*Pi^3 + 
         1440*Zeta[3]))/45)) + G[0, 0, 1, x]*
   ((Nf^2*(((-16*I)/45)*(-623*I + 1230*Pi) + ((64*I)/5)*(-13*I + 15*Pi)*
        RATIO[(1 - x)^(-1)] + ((176*I)/9)*(I + 6*Pi)*RATIO[x^(-1)] - 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 + 
       ((64*I)/135)*(37*I + 15*Pi)*RATIO[x] - (196*RATIO[x^2])/15))/Nc + 
    Nf*((16*(-1373 - (3225*I)*Pi + 250*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (((4*I)/15)*(-701*I + 150*Pi))/(-1 + RATIO[x])^2 + 
      (8*(7024 - (3525*I)*Pi + 60*Pi^2)*RATIO[x])/135 + 
      (4*(-1758 + (1755*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-501 - (42*I)*Pi + 10*Pi^2))/3 - ((8*I)/3)*(7*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] + (4*(249 + (108*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/
         3 - (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
        (20*RATIO[x^2])/3)/Nc^2 - (64*Pi^2*RATIO[x^3])/9 + 
      Nc^2*((16*I)*(Pi^3 + (6*I)*Zeta[3]) + ((176*I)/3)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - (64*I)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3])) + (2*(-94361 + (40180*I)*Pi + 7000*Pi^2 - 
         (1440*I)*Pi^3 - 5040*Zeta[3]))/45 - ((16*I)/9)*RATIO[x^(-2)]*
       (-407*Pi - (275*I)*Pi^2 + 45*Pi^3 - (414*I)*Zeta[3]) + 
      ((4*I)/9)*RATIO[x^(-1)]*(-1721*I - 1082*Pi + (192*I)*Pi^2 + 144*Pi^3 - 
        (1872*I)*Zeta[3])) + Nc^3*(((-160*I)/3)*RATIO[x^(-2)]*
       (Pi^3 + (6*I)*Zeta[3]) + (80*I)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      32*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nc*((((8*I)/15)*(1879*I + 300*Pi))/(-1 + RATIO[x])^2 - 
      (16*(-399 + (630*I)*Pi + 2*Pi^2)*RATIO[x^2])/9 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(-17909 + (26595*I)*Pi + 
         5610*Pi^2 - (960*I)*Pi^3 - 11340*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(-3071 - (7137*I)*Pi + 429*Pi^2 - 
         (318*I)*Pi^3 - 1584*Zeta[3]))/27 - ((32*I)/9)*RATIO[x^(-2)]*
       (346*Pi - (33*I)*Pi^2 + 102*Pi^3 + (1188*I)*Zeta[3]) + 
      ((16*I)/9)*RATIO[x^(-1)]*(2731*I - 304*Pi - (850*I)*Pi^2 + 324*Pi^3 + 
        (2736*I)*Zeta[3]) + (16*(22735 - (2586*I)*Pi - 3915*Pi^2 - 
         (534*I)*Pi^3 + 2520*Zeta[3]))/27)) + 
  G[0, 1, 1, x]*((Nf^2*((-64*(-505 - (48*I)*Pi + 14*Pi^2))/45 - 
       224*RATIO[(1 - x)^(-1)] - (16*(-225 + Pi^2)*RATIO[x^(-2)])/45 + 
       (32*(-665 - (162*I)*Pi + 68*Pi^2)*RATIO[x^(-1)])/45 - 
       ((64*I)/9)*Pi*RATIO[x]))/Nc + 
    Nf*((-16*(-2644 - (1135*I)*Pi + 350*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 + (4*(-1071 - (3650*I)*Pi + 320*Pi^2)*
        RATIO[x])/45 + ((4*(327 - (9*I)*Pi + 4*Pi^2))/3 + 
        (16*I)*(7*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-2)] - 
        4*(125 - (4*I)*Pi + 16*Pi^2)*RATIO[x^(-1)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 8*RATIO[x^2])/Nc^2 - 
      (4*(-519 + (2115*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + ((8*I)/135)*RATIO[x^(-2)]*
       (-1375*I - 9330*Pi - (9972*I)*Pi^2 + 1620*Pi^3 - (3240*I)*Zeta[3]) - 
      ((8*I)/135)*RATIO[x^(-1)]*(3245*I + 852*Pi - (24192*I)*Pi^2 + 
        1620*Pi^3 - (3240*I)*Zeta[3]) + 
      (8*(27431 + (7296*I)*Pi + 8832*Pi^2 + (810*I)*Pi^3 + 1620*Zeta[3]))/
       135) + Nc*(((-288*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(1059 + (3060*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - ((32*I)/135)*RATIO[x^(-1)]*
       (-22985*I - 37704*Pi + (10404*I)*Pi^2 + 900*Pi^3 - (945*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x^(-2)]*(-32845*I - 33240*Pi - (12642*I)*Pi^2 + 
        1800*Pi^3 - (12690*I)*Zeta[3]) + 
      (16*RATIO[x]*(8319 + (4605*I)*Pi + 1815*Pi^2 - (410*I)*Pi^3 + 
         2880*Zeta[3]))/45 + (16*(-68078 - (23829*I)*Pi - 7998*Pi^2 + 
         (4260*I)*Pi^3 + 3960*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(44282 + (5865*I)*Pi - 6765*Pi^2 + 
         (660*I)*Pi^3 + 19620*Zeta[3]))/135)) + 
  G[1, 1, 1, x]*((Nf^2*(((-112*I)/5)*Pi - ((752*I)/45)*Pi*RATIO[x^(-2)] + 
       (32*I)*Pi*RATIO[x^(-1)] + ((64*I)/9)*Pi*RATIO[x]))/Nc + 
    Nc^3*(((-320*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (160*I)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      64*((-I)*Pi^3 + 6*Zeta[3])) + 
    Nc*((-16*(1269 + (4410*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (16*(-61357 + (114756*I)*Pi + 19275*Pi^2 + 
         (10260*I)*Pi^3 - 59940*Zeta[3]))/135 - 
      ((64*I)/3)*RATIO[(1 - x)^(-1)]*(-67*Pi + 9*Pi^3 + (72*I)*Zeta[3]) + 
      ((32*I)/135)*RATIO[x^(-2)]*(153356*I + 65907*Pi + (3120*I)*Pi^2 + 
        23265*Pi^3 + (130680*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*
       (320123*I + 207030*Pi - (16995*I)*Pi^2 + 49950*Pi^3 + 
        (289980*I)*Zeta[3]) + (16*RATIO[x]*(-8679 - (7975*I)*Pi - 2035*Pi^2 + 
         (620*I)*Pi^3 + 2040*Zeta[3]))/45) + 
    Nf*(((-640*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-32*I)*Pi + (48*I)*Pi*RATIO[x^(-2)] - (16*I)*Pi*RATIO[x^(-1)])/Nc^2 - 
      (4*(-2331 - (6210*I)*Pi + 440*Pi^2)*RATIO[x])/45 + 
      (4*(-1569 + (4275*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + Nc^2*((32*I)*(Pi^3 + (6*I)*Zeta[3]) + 
        ((352*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
        (128*I)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3])) - 
      ((4*I)/135)*RATIO[x^(-2)]*(164108*I + 78207*Pi - (14610*I)*Pi^2 + 
        59850*Pi^3 + (321300*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^(-1)]*
       (142237*I + 167790*Pi - (34890*I)*Pi^2 + 70560*Pi^3 + 
        (386640*I)*Zeta[3]) + (4*(32603 - (111678*I)*Pi - 5880*Pi^2 - 
         (15570*I)*Pi^3 + 78300*Zeta[3]))/135)) + 
  G[1, 0, 1, x]*(Nc^3*((32*I)*(Pi^3 + (6*I)*Zeta[3]) + 
      ((160*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      (80*I)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3])) + 
    (Nf^2*((64*(37 - (15*I)*Pi)*RATIO[x])/135 + (196*RATIO[x^2])/15 - 
       ((16*I)/45)*RATIO[x^(-1)]*(971*I - 378*Pi - (29*I)*Pi^2 + 60*Pi^3 - 
         (1080*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^(-2)]*(6991*I - 8340*Pi - 
         (3288*I)*Pi^2 + 810*Pi^3 - (14580*I)*Zeta[3]) + 
       (8*(-949 + (42*I)*Pi - 67*Pi^2 + (15*I)*Pi^3 + 270*Zeta[3]))/45))/Nc + 
    Nc*(((832*I)*Pi)/(-1 + RATIO[x])^2 + (16*(-357 + (900*I)*Pi + 2*Pi^2)*
        RATIO[x^2])/9 - (64*Pi^2*RATIO[x^3])/9 + 
      (16*RATIO[x]*(17099 - (16485*I)*Pi - 4950*Pi^2 - (1470*I)*Pi^3 - 
         5760*Zeta[3]))/135 + (32*(-30260 - (1746*I)*Pi + 9576*Pi^2 - 
         (855*I)*Pi^3 - 2700*Zeta[3]))/135 + ((32*I)/135)*RATIO[x^(-1)]*
       (73813*I + 46362*Pi + (5271*I)*Pi^2 + 10800*Pi^3 + 
        (11745*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-2)]*
       (38636*I + 32580*Pi - (2574*I)*Pi^2 + 7470*Pi^3 + (24975*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(763 + (3063*I)*Pi - 726*Pi^2 + (180*I)*Pi^3 + 
         594*Zeta[3]))/27) + 
    Nf*((-16*(-71 - (1284*I)*Pi + 192*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 + (8*(-7294 - (315*I)*Pi + 120*Pi^2)*
        RATIO[x])/135 - (4*(-2808 + (3915*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[(1 - x)^(-1)] - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3 + (2*(-15 + (120*I)*Pi + 16*Pi^2 + (2*I)*Pi^3 - 
           12*Zeta[3]))/3 - ((8*I)/3)*RATIO[x^(-1)]*(17*I + 48*Pi - 
          (48*I)*Pi^2 + 7*Pi^3 + (42*I)*Zeta[3]) + ((2*I)/3)*RATIO[x^(-2)]*
         (-13*I + 64*Pi^3 + (96*I)*Zeta[3]))/Nc^2 + 
      (2*(225703 + (14532*I)*Pi - 30222*Pi^2 + (10170*I)*Pi^3 - 
         39420*Zeta[3]))/135 - ((8*I)/45)*RATIO[x^(-1)]*
       (-1643*I + 17657*Pi + (1001*I)*Pi^2 + 5925*Pi^3 + (18990*I)*Zeta[3]) + 
      ((2*I)/45)*RATIO[x^(-2)]*(27053*I + 29670*Pi + (1274*I)*Pi^2 + 
        24000*Pi^3 + (67680*I)*Zeta[3]) + 
      Nc^2*(((-176*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (64*I)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        16*((-I)*Pi^3 + 6*Zeta[3])))) + 
  G[0, 1, 0, x]*(Nf^2*(Nc*(((-416*I)/3)*Pi + ((704*I)/3)*Pi*RATIO[x^(-1)] + 
        (16*I)*Pi*RATIO[x] - (72*I)*Pi*RATIO[x^2]) + 
      ((-8*(1246 - (450*I)*Pi + 21*Pi^2))/45 + (832*RATIO[(1 - x)^(-1)])/5 - 
        (16*Pi^2*RATIO[x^(-2)])/15 + (16*(-55 - (270*I)*Pi + 3*Pi^2)*
          RATIO[x^(-1)])/45 - 392/(15*(-1 + RATIO[x])^2) - 
        ((32*I)/135)*(-74*I + 165*Pi)*RATIO[x] + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc) + Nc^3*((320*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 - (8*Pi*(234*I + 121*Pi)*RATIO[x])/9 - 
      (576*I)*Pi*RATIO[x^2] + ((160*I)/3)*RATIO[x^(-2)]*
       ((-3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]) - ((80*I)/3)*RATIO[x^(-1)]*
       (-64*Pi - (2*I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3]) + 
      ((16*I)/3)*(-365*Pi + (20*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3])) + 
    Nc*((((-8*I)/15)*(-1879*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      (16*(399 - (630*I)*Pi + 2*Pi^2)*RATIO[x^2])/9 - 
      (64*Pi^2*RATIO[x^3])/9 + (16*(113675 + (20985*I)*Pi - 14304*Pi^2 - 
         (1710*I)*Pi^3 - 16740*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(-3071 - (4074*I)*Pi + 165*Pi^2 - 
         (558*I)*Pi^3 - 540*Zeta[3]))/27 + ((16*I)/135)*RATIO[x]*
       (17909*I - 19635*Pi + (10560*I)*Pi^2 + 1530*Pi^3 + (1620*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x^(-2)]*(2870*Pi - (5887*I)*Pi^2 + 1020*Pi^3 + 
        (10800*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*
       (-13655*I + 4740*Pi + (2883*I)*Pi^2 + 1620*Pi^3 + 
        (12600*I)*Zeta[3])) + 
    Nf*((16*(-1373 - (1340*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (((4*I)/15)*(-701*I + 270*Pi))/(-1 + RATIO[x])^2 + 
      (8*(7024 + (8475*I)*Pi + 2310*Pi^2)*RATIO[x])/135 - 
      (8*(879 - (630*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-501 + (108*I)*Pi + 26*Pi^2))/3 + (56*RATIO[(1 - x)^(-1)])/3 - 
        (4*(-249 + (126*I)*Pi + 86*Pi^2)*RATIO[x^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (16*(1 - (3*I)*Pi)*RATIO[x])/3 + 
        (4*(5 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + (64*Pi^2*RATIO[x^3])/9 - 
      ((16*I)/15)*RATIO[x^(-2)]*(-350*Pi - (278*I)*Pi^2 + 105*Pi^3 + 
        (630*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-8605*I + 20285*Pi + 
        (13334*I)*Pi^2 + 1440*Pi^3 + (8640*I)*Zeta[3]) + 
      (2*(-94361 - (57730*I)*Pi + 15018*Pi^2 - (720*I)*Pi^3 + 4320*Zeta[3]))/
       45 + Nc^2*((-208*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((88*I)*Pi)/(-1 + RATIO[x])^2 + (32*Pi*(-9*I + 7*Pi)*RATIO[x])/9 + 
        (696*I)*Pi*RATIO[x^2] - ((176*I)/3)*RATIO[x^(-2)]*
         ((-3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^(-1)]*
         (-1571*Pi - (52*I)*Pi^2 + 48*Pi^3 + (288*I)*Zeta[3]) + 
        (4*((1211*I)*Pi + 26*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3]))/3))) + 
  G[1, 1, 0, x]*(Nf^2*(((8*(-949 - (588*I)*Pi + 314*Pi^2))/45 + 
        (4*(-6991 - (8832*I)*Pi + 6804*Pi^2)*RATIO[x^(-2)])/135 - 
        (16*(-971 - (870*I)*Pi + 602*Pi^2)*RATIO[x^(-1)])/45 + 
        (32*(74 + (165*I)*Pi)*RATIO[x])/135 + (28*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((8*Pi*(11*I + 6*Pi))/3 + 
        (8*((-347*I)*Pi + 66*Pi^2)*RATIO[x^(-2)])/9 - 
        (64*((-8*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - (16*I)*Pi*RATIO[x] + 
        (72*I)*Pi*RATIO[x^2])) + Nc^3*((-640*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + (8*Pi*(78*I + 11*Pi)*RATIO[x])/3 + 
      (576*I)*Pi*RATIO[x^2] - ((32*I)/3)*(-135*Pi - (10*I)*Pi^2 + 3*Pi^3 - 
        (18*I)*Zeta[3]) - ((16*I)/3)*RATIO[x^(-2)]*(297*Pi - (60*I)*Pi^2 + 
        10*Pi^3 - (60*I)*Zeta[3]) + ((16*I)/3)*RATIO[x^(-1)]*
       (138*Pi - (80*I)*Pi^2 + 15*Pi^3 - (90*I)*Zeta[3])) + 
    Nc*(((192*I)*Pi)/(-1 + RATIO[x])^2 - (16*(357 - (900*I)*Pi + 2*Pi^2)*
        RATIO[x^2])/9 + (64*Pi^2*RATIO[x^3])/9 + 
      (16*RATIO[x]*(17099 + (25725*I)*Pi + 11880*Pi^2 - (1440*I)*Pi^3 - 
         15120*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(763 + (864*I)*Pi - 
         264*Pi^2 + (276*I)*Pi^3 - 1368*Zeta[3]))/27 - 
      ((16*I)/135)*RATIO[x^(-2)]*(77272*I + 28023*Pi - (36024*I)*Pi^2 + 
        9180*Pi^3 + (194670*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
       (147626*I + 116685*Pi + (9351*I)*Pi^2 + 21240*Pi^3 + 
        (252450*I)*Zeta[3]) + (16*(-60520 - (66492*I)*Pi + 37491*Pi^2 - 
         (6780*I)*Pi^3 + 74880*Zeta[3]))/135) + 
    Nf*((-16*(-71 + (54*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 - (8*(7294 + (11115*I)*Pi + 3210*Pi^2)*
        RATIO[x])/135 + (16*(702 - (855*I)*Pi + 10*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + (2*(225703 + (336732*I)*Pi - 115506*Pi^2 + 
         (9720*I)*Pi^3 - 176040*Zeta[3]))/135 - ((8*I)/45)*RATIO[x^(-1)]*
       (-1643*I + 40285*Pi + (13238*I)*Pi^2 + 3780*Pi^3 + 
        (50400*I)*Zeta[3]) + ((2*I)/45)*RATIO[x^(-2)]*(27053*I + 79436*Pi + 
        (1812*I)*Pi^2 + 13200*Pi^3 + (129240*I)*Zeta[3]) + 
      Nc^2*((416*I)*Pi*RATIO[(1 - x)^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 - 
        (32*Pi*(-3*I + Pi)*RATIO[x])/3 - (696*I)*Pi*RATIO[x^2] - 
        (8*I)*RATIO[x^(-1)]*(98*Pi - (33*I)*Pi^2 + 8*Pi^3 - (48*I)*Zeta[3]) + 
        ((16*I)/9)*RATIO[x^(-2)]*(1333*Pi - (105*I)*Pi^2 + 33*Pi^3 - 
          (198*I)*Zeta[3]) + 4*((-280*I)*Pi + 15*Pi^2 + (4*I)*Pi^3 + 
          24*Zeta[3])) + (16*RATIO[(1 - x)^(-1)] + ((16*I)/3)*(I + 3*Pi)*
         RATIO[x] + (4*(1 + (3*I)*Pi)*RATIO[x^2])/3 - 
        (2*(15 + (66*I)*Pi + 8*Pi^2 - 48*Zeta[3]))/3 + 
        ((2*I)/3)*RATIO[x^(-2)]*(-13*I - 564*Pi - (48*I)*Pi^2 + 24*Pi^3 - 
          (1008*I)*Zeta[3]) - (8*RATIO[x^(-1)]*(-17 - (126*I)*Pi + 4*Pi^2 + 
           168*Zeta[3]))/3)/Nc^2)) + 
  G[0, 0, x]*(Nf^2*(Nc*((2*(-2071 + (444*I)*Pi + 104*Pi^2))/9 - 
        ((4*I)/9)*(541*I + 156*Pi)*RATIO[(1 - x)^(-1)] - 
        (352*Pi^2*RATIO[x^(-1)])/9 + (((2*I)/9)*(479*I + 132*Pi))/
         (-1 + RATIO[x])^2 + (8*Pi*(-263*I + 9*Pi)*RATIO[x])/27 - 
        12*Pi^2*RATIO[x^2]) + ((-8*(1295 + (448*I)*Pi + 163*Pi^2))/45 + 
        (8*(487 + (30*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (16*((55*I)*Pi + 7*Pi^2)*RATIO[x^(-1)])/45 - 
        (8*(26 - (3*I)*Pi + 42*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (16*(423 - (815*I)*Pi + 45*Pi^2)*RATIO[x])/135 + 
        (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc^3*((-32*(-256 + (85*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-301 + (115*I)*Pi + 25*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      96*Pi^2*RATIO[x^2] - (320*RATIO[x^(-1)]*(8*Pi^2 + 9*Zeta[3]))/9 + 
      (8*(-4941 + (1485*I)*Pi + 665*Pi^2 + 360*Zeta[3]))/9 - 
      (8*RATIO[x]*((2179*I)*Pi + 609*Pi^2 + (132*I)*Pi^3 + 36*Pi^4 + 
         198*Zeta[3] + (108*I)*Pi*Zeta[3]))/27) + 
    Nc*((4*(-1997 - (10*I)*Pi + 690*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1360*Pi^2 - 360*Zeta[3]))/45 - 
      ((16*I)/45)*RATIO[x^(-1)]*(13655*Pi - (7637*I)*Pi^2 + 30*Pi^3 - 
        (42660*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[x]*(-62574 + (28242*I)*Pi + 9565*Pi^2 + 2046*Pi^4 + 
         41580*Zeta[3] - (21600*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(221241 + (37732*I)*Pi - 39075*Pi^2 + 
         (2640*I)*Pi^3 + 1686*Pi^4 - (34920*I)*Pi*Zeta[3]))/135 - 
      (4*(-247275 - (58228*I)*Pi - 194682*Pi^2 - (19020*I)*Pi^3 + 3372*Pi^4 - 
         173880*Zeta[3] - (69840*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*(-2669 - (246*I)*Pi + 936*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((2*(-137 - (12*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (7 - 12*Pi^2)/(-1 + RATIO[x])^2 - (4*(-4 + (7*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 - (2*Pi*(-2*I + Pi)*RATIO[x^2])/3 - 
        (4*I)*RATIO[x^(-1)]*(-83*Pi + (2*I)*Pi^2 + 6*Pi^3 + 
          (108*I)*Zeta[3]) + (I/3)*(521*I - 102*Pi + (264*I)*Pi^2 + 20*Pi^3 + 
          (360*I)*Zeta[3]))/Nc^2 - ((4*I)/45)*RATIO[x^(-1)]*
       (-8605*Pi + (2181*I)*Pi^2 + 120*Pi^3 + (57780*I)*Zeta[3]) - 
      ((2*I)/135)*(-15630*I - 46445*Pi - (108103*I)*Pi^2 + 3420*Pi^3 - 
        (157500*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 490*Pi^2 + 720*Zeta[3]))/45 + 
      (4*RATIO[x]*(-2887 - (222*I)*Pi + 1670*Pi^2 + (480*I)*Pi^3 + 
         2280*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*(31047 + (8702*I)*Pi - 
         7120*Pi^2 + (720*I)*Pi^3 + 2880*Zeta[3]))/135 + 
      Nc^2*((2*(-9227 + (3708*I)*Pi + 684*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8833 - (3276*I)*Pi - 612*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        116*Pi^2*RATIO[x^2] + (36665 - (8652*I)*Pi - 3418*Pi^2 - 
          1872*Zeta[3])/9 + (16*RATIO[x]*((433*I)*Pi + 10*Pi^2 + (6*I)*Pi^3 + 
           12*Zeta[3]))/9 + (4*RATIO[x^(-1)]*(721*Pi^2 + 792*Zeta[3]))/9))) + 
  G[1, 0, 0, x]*(Nf^2*(Nc*((-4*(-523 + (156*I)*Pi + 24*Pi^2))/9 + 
        (208*RATIO[(1 - x)^(-1)])/3 - (352*Pi^2*RATIO[x^(-2)])/9 + 
        (8*(-611 + (132*I)*Pi + 48*Pi^2)*RATIO[x^(-1)])/9 - 
        88/(3*(-1 + RATIO[x])^2) + (8*(263 + (30*I)*Pi)*RATIO[x])/27 - 
        (72*I)*Pi*RATIO[x^2]) + ((8*(952 + (552*I)*Pi + 21*Pi^2))/45 - 
        (16*RATIO[(1 - x)^(-1)])/3 - (16*((67*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/
         45 - (16*(779 + (468*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        8/(3*(-1 + RATIO[x])^2) - ((16*I)/15)*(-107*I + 30*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    Nc^3*(((160*I)/3)*(-23*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (((40*I)/3)*(-35*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (8*(-2987 + (1698*I)*Pi + 198*Pi^2)*RATIO[x])/27 - 
      (576*I)*Pi*RATIO[x^2] - (320*RATIO[x^(-2)]*(11*Pi^2 + 9*Zeta[3]))/9 - 
      (8*(-879 + (660*I)*Pi + 188*Pi^2 + 72*Zeta[3]))/3 + 
      (16*RATIO[x^(-1)]*(-737 + (330*I)*Pi + 160*Pi^2 + 90*Zeta[3]))/3) + 
    Nc*((((-304*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (16*(4839 - (4590*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (8*(233681 + (29526*I)*Pi - 110682*Pi^2 - 
         (11580*I)*Pi^3 - 38160*Zeta[3]))/135 + ((16*I)/45)*RATIO[x^(-1)]*
       (-68221*I - 1338*Pi - (32227*I)*Pi^2 + 2040*Pi^3 - 
        (35820*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-2)]*
       (9407*Pi - (10877*I)*Pi^2 + 30*Pi^3 - (42660*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(-233 - (825*I)*Pi + 33*Pi^2 - (111*I)*Pi^3 + 
         1278*Zeta[3]))/27 + (16*RATIO[x]*(2619 - (4130*I)*Pi + 165*Pi^2 + 
         (1530*I)*Pi^3 + 4320*Zeta[3]))/45) + 
    Nf*((-8*(-1117 + (330*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((12*I)*(13*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (8*(1149 + (2345*I)*Pi + 600*Pi^2)*RATIO[x])/45 - 
      (4*(4047 - (3060*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - ((4*I)/45)*RATIO[x^(-1)]*
       (12237*I - 23164*Pi - (36786*I)*Pi^2 + 990*Pi^3 - (57060*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(-661*Pi + (5421*I)*Pi^2 + 120*Pi^3 + 
        (57780*I)*Zeta[3]) + (4*(-166624 - (76689*I)*Pi + 57633*Pi^2 + 
         (1485*I)*Pi^3 + 28890*Zeta[3]))/135 + 
      (-16*RATIO[(1 - x)^(-1)] + (4*(11 - (12*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-2*I + 3*Pi)*RATIO[x^2] - (4*I)*RATIO[x^(-2)]*
         (-83*Pi + (2*I)*Pi^2 + 6*Pi^3 + (108*I)*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(90*I - 102*Pi + (71*I)*Pi^2 + 7*Pi^3 + 
          (126*I)*Zeta[3]) + (2*(-51 - (66*I)*Pi + 82*Pi^2 - (2*I)*Pi^3 + 
           36*Zeta[3]))/3)/Nc^2 + Nc^2*((-8*I)*(-149*I + 26*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)*(-135*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (16*(-1355 + (105*I)*Pi + 12*Pi^2)*RATIO[x])/27 + 
        (696*I)*Pi*RATIO[x^2] + (2*(-8969 + (5430*I)*Pi + 1140*Pi^2 + 
           432*Zeta[3]))/9 + (4*RATIO[x^(-2)]*(985*Pi^2 + 792*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(-11629 + (3444*I)*Pi + 1578*Pi^2 + 864*Zeta[3]))/
         9))) + G[0, 1, x]*
   ((Nf^2*(((-8*I)/15)*(-49*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
       ((16*I)/15)*(75*Pi + 2*Pi^3)*RATIO[x^(-2)] - (((392*I)/15)*Pi)/
        (-1 + RATIO[x])^2 + (4*(1251 - (592*I)*Pi + 200*Pi^2)*RATIO[x])/135 + 
       (2*(45 - (98*I)*Pi)*RATIO[x^2])/15 + 
       (2*(16469 + (33528*I)*Pi - 648*Pi^2 - (126*I)*Pi^3 - 11340*Zeta[3]))/
        135 + ((4*I)/135)*RATIO[x^(-1)]*(6403*I - 16620*Pi - (3288*I)*Pi^2 + 
         738*Pi^3 - (14580*I)*Zeta[3])))/Nc + 
    Nc^3*(((88*I)/9)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) - 
      (32*Pi*(19*Pi^3 + (180*I)*Zeta[3]))/15 + 
      (16*RATIO[x^(-1)]*((-30*I)*Pi^3 + 19*Pi^4 + 180*Zeta[3] + 
         (180*I)*Pi*Zeta[3]))/3 - (32*RATIO[x^(-2)]*((-45*I)*Pi^3 + 19*Pi^4 + 
         270*Zeta[3] + (180*I)*Pi*Zeta[3]))/9) + 
    Nc*((-8*((1879*I)*Pi + 120*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 3140*Pi^2 + 360*Zeta[3]))/45 - 
      (8*RATIO[(1 - x)^(-1)]*(10011 + (44194*I)*Pi - 22455*Pi^2 - 
         (6600*I)*Pi^3 + 3336*Pi^4 - 55440*Zeta[3] + (10080*I)*Pi*Zeta[3]))/
       135 + (16*RATIO[x]*(-25365 - (5357*I)*Pi - 7500*Pi^2 + (825*I)*Pi^3 + 
         1446*Pi^4 - 1980*Zeta[3] - (17010*I)*Pi*Zeta[3]))/135 - 
      (8*(144081 - (60029*I)*Pi - 20588*Pi^2 - (31536*I)*Pi^3 + 6360*Pi^4 + 
         114390*Zeta[3] + (29880*I)*Pi*Zeta[3]))/135 - 
      (16*RATIO[x^(-2)]*((-32845*I)*Pi - 3385*Pi^2 - (12633*I)*Pi^3 + 
         6072*Pi^4 + 78480*Zeta[3] + (40230*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[x^(-1)]*(129529 - (78430*I)*Pi - 44018*Pi^2 - 
         (36093*I)*Pi^3 + 8112*Pi^4 + 143190*Zeta[3] + (61830*I)*Pi*Zeta[3]))/
       135) + Nf*((4*((701*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(6009*I - 11572*Pi - (10270*I)*Pi^2 + 
        1200*Pi^3 - (11520*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
       3 + (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 475*Pi^2 + 720*Zeta[3]))/45 + 
      (4*RATIO[x]*(5304 + (17795*I)*Pi + 250*Pi^2 - (1620*I)*Pi^3 + 
         4680*Zeta[3]))/135 + (2*(32745 - (160239*I)*Pi - 15134*Pi^2 - 
         (37278*I)*Pi^3 + 2664*Pi^4 + 178740*Zeta[3] + (10800*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-2)]*((1375*I)*Pi - 2215*Pi^2 - (6432*I)*Pi^3 + 
         2358*Pi^4 + 35280*Zeta[3] + (15120*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(96501 - (54890*I)*Pi - 41678*Pi^2 - (103008*I)*Pi^3 + 
         10800*Pi^4 + 368640*Zeta[3] + (73440*I)*Pi*Zeta[3]))/135 + 
      ((-4*(11 + (70*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (24*I)*Pi*RATIO[x^(-2)] - (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((4*I)/3)*(5*I + 4*Pi)*RATIO[x] - 
        ((4*I)/3)*Pi*RATIO[x^2] + ((2*I)/3)*RATIO[x^(-1)]*
         (485*I - 252*Pi + (20*I)*Pi^2 + 64*Pi^3 + (96*I)*Zeta[3]) + 
        (2*(434 + (153*I)*Pi - 65*Pi^2 + (4*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((16*Pi*(19*Pi^3 + (180*I)*Zeta[3]))/15 + 
        (32*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9 - 
        (64*RATIO[x^(-1)]*((-30*I)*Pi^3 + 19*Pi^4 + 180*Zeta[3] + 
           (180*I)*Pi*Zeta[3]))/15 + (176*RATIO[x^(-2)]*((-45*I)*Pi^3 + 
           19*Pi^4 + 270*Zeta[3] + (180*I)*Pi*Zeta[3]))/45))) + 
  G[1, 0, x]*(Nf^2*(Nc*(((208*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*Pi*(-263*I + 9*Pi)*RATIO[x])/
         27 + 12*Pi^2*RATIO[x^2] - ((4*I)/9)*(-523*Pi - (63*I)*Pi^2 + 
          12*Pi^3 - (72*I)*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (-611*Pi - (12*I)*Pi^2 + 24*Pi^3 - (144*I)*Zeta[3]) - 
        ((4*I)/27)*RATIO[x^(-2)]*((347*I)*Pi^2 + 132*Pi^3 - 
          (792*I)*Zeta[3])) + (((-8*I)/15)*(-49*I + 10*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(1251 - (3260*I)*Pi + 180*Pi^2)*RATIO[x])/135 - 
        (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (2*(16469 + (36*I)*Pi - 4308*Pi^2 + (528*I)*Pi^3 - 6480*Zeta[3]))/
         135 + ((4*I)/135)*RATIO[x^(-2)]*(-6991*Pi - (2102*I)*Pi^2 + 
          624*Pi^3 + (12240*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
         (-6403*I - 2304*Pi + (3624*I)*Pi^2 + 744*Pi^3 + (12960*I)*Zeta[3]))/
       Nc) + Nc^3*(((3680*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (((1400*I)/3)*Pi)/(-1 + RATIO[x])^2 + 96*Pi^2*RATIO[x^2] + 
      (8*RATIO[x]*((2987*I)*Pi + 207*Pi^2 + (132*I)*Pi^3 + 198*Zeta[3]))/27 - 
      (8*RATIO[x^(-2)]*(-297*Pi^2 + (330*I)*Pi^3 + 19*Pi^4 + 240*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/9 - (8*((-13185*I)*Pi + 250*Pi^2 + 
         (690*I)*Pi^3 + 57*Pi^4 + 360*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (4*RATIO[x^(-1)]*((-8844*I)*Pi - 716*Pi^2 + (870*I)*Pi^3 + 57*Pi^4 + 
         360*Zeta[3] + (2160*I)*Pi*Zeta[3]))/9) + 
    Nc*((-16*((-38*I)*Pi + 117*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1580*Pi^2 - 360*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[(1 - x)^(-1)]*(10011 - (3060*I)*Pi - 42550*Pi^2 - 
         (3300*I)*Pi^3 + 882*Pi^4 + 11880*Zeta[3] - (14400*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x]*(-50730 + (25102*I)*Pi + 8875*Pi^2 + (1980*I)*Pi^3 + 
         906*Pi^4 + 57420*Zeta[3] - (26100*I)*Pi*Zeta[3]))/135 + 
      (8*(-144081 + (81476*I)*Pi - 21097*Pi^2 + (15762*I)*Pi^3 + 4929*Pi^4 - 
         362970*Zeta[3] + (46080*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-259058 - (131084*I)*Pi + 123588*Pi^2 - 
         (5058*I)*Pi^3 + 7077*Pi^4 - 327420*Zeta[3] - (49140*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-2)]*((154544*I)*Pi + 93221*Pi^2 - (19608*I)*Pi^3 + 
         3705*Pi^4 - 161460*Zeta[3] - (121500*I)*Pi*Zeta[3]))/135) + 
    Nf*((12*Pi*(-13*I + 16*Pi))/(-1 + RATIO[x])^2 - 
      (4*RATIO[(1 - x)^(-1)]*(-6009 - (8910*I)*Pi + 18680*Pi^2 + 
         (1200*I)*Pi^3 - 8640*Zeta[3]))/135 + 
      (8*RATIO[x]*(2652 - (367*I)*Pi - 2805*Pi^2 - (720*I)*Pi^3 - 
         5580*Zeta[3]))/135 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 50*Pi^2 + 720*Zeta[3]))/45 + 
      (21830 - (62950*I)*Pi + 25284*Pi^2 - (12144*I)*Pi^3 - 1675*Pi^4 + 
        296880*Zeta[3] + (3240*I)*Pi*Zeta[3])/45 - 
      (2*RATIO[x^(-2)]*((27053*I)*Pi + 24476*Pi^2 - (1128*I)*Pi^3 + 
         2209*Pi^4 - 110160*Zeta[3] - (68760*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^(-1)]*(-96501 + (43986*I)*Pi + 115664*Pi^2 + 
         (35076*I)*Pi^3 + 8967*Pi^4 - 618480*Zeta[3] - 
         (152280*I)*Pi*Zeta[3]))/135 + ((-44*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-5 + (7*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (2*Pi*(-2*I + Pi)*RATIO[x^2])/3 + (4340 - (660*I)*Pi - 370*Pi^2 + 
          (100*I)*Pi^3 + 3*Pi^4 - 1560*Zeta[3] + (360*I)*Pi*Zeta[3])/15 - 
        (2*RATIO[x^(-1)]*(2425 + (1460*I)*Pi - 1680*Pi^2 - (100*I)*Pi^3 + 
           21*Pi^4 - 5160*Zeta[3] + (2520*I)*Pi*Zeta[3]))/15 + 
        (2*RATIO[x^(-2)]*((195*I)*Pi - 3750*Pi^2 + (180*I)*Pi^3 + 41*Pi^4 - 
           1080*Zeta[3] + (10080*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      Nc^2*((-1192*I)*Pi*RATIO[(1 - x)^(-1)] + ((540*I)*Pi)/
         (-1 + RATIO[x])^2 - 116*Pi^2*RATIO[x^2] - ((16*I)/27)*RATIO[x]*
         (1355*Pi + 18*Pi^3 - (36*I)*Zeta[3]) + 
        (2*((-44845*I)*Pi + 2470*Pi^2 + (1680*I)*Pi^3 + 84*Pi^4 + 
           180*Zeta[3] + (4320*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^(-1)]*((-58145*I)*Pi - 1570*Pi^2 + (3630*I)*Pi^3 + 
           168*Pi^4 + 2520*Zeta[3] + (8640*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*(-13330*Pi^2 + (10545*I)*Pi^3 + 462*Pi^4 + 
           17190*Zeta[3] + (23760*I)*Pi*Zeta[3]))/135))) + 
  G[1, 1, x]*(Nc^3*((88*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
      8*RATIO[x^(-1)]*((-50*I)*Pi^3 + Pi^4 + 300*Zeta[3] + 
        (60*I)*Pi*Zeta[3]) - (16*((-70*I)*Pi^3 + Pi^4 + 420*Zeta[3] + 
         (60*I)*Pi*Zeta[3]))/5 - (16*RATIO[x^(-2)]*((-110*I)*Pi^3 + 3*Pi^4 + 
         660*Zeta[3] + (180*I)*Pi*Zeta[3]))/9) + 
    Nc*((-32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 40*Pi^2 + 360*Zeta[3]))/45 + 
      (32*RATIO[(1 - x)^(-1)]*((-763*I)*Pi - 201*Pi^2 + (528*I)*Pi^3 + 
         126*Pi^4 + (1152*I)*Pi*Zeta[3]))/27 - 
      (16*RATIO[x]*(-6481 - (2309*I)*Pi - 815*Pi^2 + (605*I)*Pi^3 + 
         259*Pi^4 + 1980*Zeta[3] - (4920*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-2)]*(67358 - (151145*I)*Pi + 33499*Pi^2 - (23254*I)*Pi^3 + 
         11175*Pi^4 + 146424*Zeta[3] + (197100*I)*Pi*Zeta[3]))/45 + 
      (4*(331931 - (425528*I)*Pi - 133804*Pi^2 - (117204*I)*Pi^3 + 
         24816*Pi^4 + 658584*Zeta[3] + (463680*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(425227 - (299904*I)*Pi - 12085*Pi^2 - 
         (131292*I)*Pi^3 + 36399*Pi^4 + 638712*Zeta[3] + 
         (731700*I)*Pi*Zeta[3]))/135) + 
    Nf*((2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 1405*Pi^2 - 720*Zeta[3]))/45 + 
      (4*RATIO[x]*(-1947 - (16395*I)*Pi + 2510*Pi^2 + (1620*I)*Pi^3 - 
         360*Zeta[3]))/135 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*
       (-71*Pi + (60*I)*Pi^2 + 120*Pi^3 + (144*I)*Zeta[3]) + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (2*(57478 - (278189*I)*Pi - 26356*Pi^2 - (98796*I)*Pi^3 + 8832*Pi^4 + 
         476136*Zeta[3] + (162000*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*(72435 - (141295*I)*Pi - 15820*Pi^2 - 
         (112248*I)*Pi^3 + 23718*Pi^4 + 475668*Zeta[3] + 
         (395280*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*(67797 - (243097*I)*Pi + 53411*Pi^2 - 
         (114966*I)*Pi^3 + 45642*Pi^4 + 426996*Zeta[3] + 
         (695520*I)*Pi*Zeta[3]))/135 + 
      ((-2*(9450 + (225*I)*Pi + 390*Pi^2 + 34*Pi^4))/45 + 
        (16*I)*Pi*RATIO[(1 - x)^(-1)] + (8*(4230 + (255*I)*Pi + 675*Pi^2 + 
           119*Pi^4)*RATIO[x^(-1)])/45 + (8*(3 - (2*I)*Pi)*RATIO[x])/3 + 
        ((4*I)/3)*Pi*RATIO[x^2] - (2*RATIO[x^(-2)]*(594 - (13*I)*Pi + 
           154*Pi^2 + 52*Pi^4 + (240*I)*Pi*Zeta[3]))/3)/Nc^2 + 
      Nc^2*(((32*I)/9)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (4*((-535*I)*Pi^3 + 6*Pi^4 + 3210*Zeta[3] + (360*I)*Pi*Zeta[3]))/15 - 
        (8*RATIO[x^(-1)]*((-725*I)*Pi^3 + 12*Pi^4 + 4350*Zeta[3] + 
           (720*I)*Pi*Zeta[3]))/15 + (8*RATIO[x^(-2)]*((-1310*I)*Pi^3 + 
           33*Pi^4 + 7860*Zeta[3] + (1980*I)*Pi*Zeta[3]))/45)) + 
    Nf^2*(Nc*(((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + ((176*I)/9)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((64*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3])) + 
      ((-8*(405 - (296*I)*Pi + 100*Pi^2)*RATIO[x])/135 + 
        ((2*I)/15)*(45*I + 98*Pi)*RATIO[x^2] + 
        (8*(-2767 - (949*I)*Pi + 311*Pi^2 - (74*I)*Pi^3 + 11*Pi^4 + 
           444*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 - 
        (16*RATIO[x^(-1)]*(-2122 - (971*I)*Pi + 385*Pi^2 - (122*I)*Pi^3 + 
           44*Pi^4 + 732*Zeta[3] - (1440*I)*Pi*Zeta[3]))/45 + 
        (2*RATIO[x^(-2)]*(-23259 - (13982*I)*Pi + 5908*Pi^2 - (2568*I)*Pi^3 + 
           1188*Pi^4 + 15408*Zeta[3] - (38880*I)*Pi*Zeta[3]))/135)/Nc)) + 
  Nf^2*(Nc*((((44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 - 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(611*Pi + (66*I)*Pi^2 + 52*Pi^3 + 
        (312*I)*Zeta[3]) - (4*RATIO[x^(-1)]*(-128 + 607*Pi^2 - (479*I)*Pi^3 + 
         33*Pi^4 + 1290*Zeta[3] + (1584*I)*Pi*Zeta[3]))/27 + 
      (-2734 + (8022*I)*Pi + 1169*Pi^2 - (602*I)*Pi^3 + 78*Pi^4 - 
        1716*Zeta[3] + (3744*I)*Pi*Zeta[3])/27 + 
      (2*RATIO[x]*(-1298750 - (485415*I)*Pi + 199260*Pi^2 - (237330*I)*Pi^3 + 
         25164*Pi^4 + 1487700*Zeta[3] - (340200*I)*Pi*Zeta[3]))/32805) + 
    ((8*RATIO[(1 - x)^(-1)]*((2*I)*Pi + 81*Pi^2 + (56*I)*Pi^3 + 18*Pi^4 + 
         294*Zeta[3] + (1080*I)*Pi*Zeta[3]))/45 - 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 
         392*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(-18505 - (5940*I)*Pi + 13842*Pi^2 - (6664*I)*Pi^3 + 
         1400*Pi^4 + 51936*Zeta[3] + (23040*I)*Pi*Zeta[3]))/405 + 
      (-13788 + (28410*I)*Pi - 40237*Pi^2 - (23760*I)*Pi^3 + 6810*Pi^4 + 
        (441*I)*Pi^5 - 216288*Zeta[3] - (95904*I)*Pi*Zeta[3] - 
        22680*Pi^2*Zeta[3] - 170100*Zeta[5])/405 - ((2*I)/405)*RATIO[x^(-1)]*
       (270*I + 19587*Pi + (19571*I)*Pi^2 - 12276*Pi^3 - (3378*I)*Pi^4 + 
        567*Pi^5 + (162360*I)*Zeta[3] + 53136*Pi*Zeta[3] + 
        (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5]))/Nc) + 
  Nc*((4*((-753*I)*Pi^3 + 454*Pi^4 + 4518*Zeta[3] + (8340*I)*Pi*Zeta[3]))/
     (15*(-1 + RATIO[x])^2) - (2*RATIO[x^2]*(-57015*Pi^2 + (33678*I)*Pi^3 + 
       2761*Pi^4 + 68256*Zeta[3] - (34560*I)*Pi*Zeta[3] - 600*Pi^2*Zeta[3] - 
       7200*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
     (-79749*Pi + (378487*I)*Pi^2 + 117294*Pi^3 + (20502*I)*Pi^4 + 
      10791*Pi^5 + (449550*I)*Zeta[3] - 82404*Pi*Zeta[3] + 
      (177120*I)*Pi^2*Zeta[3] + (447120*I)*Zeta[5]) - 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (4*(15696 + (34671*I)*Pi - 371149*Pi^2 + (246321*I)*Pi^3 - 104033*Pi^4 + 
       (19803*I)*Pi^5 + 2114*Pi^6 - 584976*Zeta[3] - (1509084*I)*Pi*Zeta[3] - 
       234720*Pi^2*Zeta[3] - (41040*I)*Pi^3*Zeta[3] - 64800*Zeta[3]^2 - 
       1992600*Zeta[5] + (444960*I)*Pi*Zeta[5]))/405 + 
    (2*RATIO[(1 - x)^(-1)]*((-59538*I)*Pi + 62046*Pi^2 + (253428*I)*Pi^3 - 
       32539*Pi^4 + (1320*I)*Pi^5 + 4228*Pi^6 + 567048*Zeta[3] - 
       (822960*I)*Pi*Zeta[3] + 316800*Pi^2*Zeta[3] - (82080*I)*Pi^3*Zeta[3] - 
       129600*Zeta[3]^2 - 142560*Zeta[5] + (889920*I)*Pi*Zeta[5]))/405 - 
    (4*RATIO[x]*(-1130850*Pi^2 + (270130*I)*Pi^3 + 439117*Pi^4 + 
       (25179*I)*Pi^5 + 22478*Pi^6 - 4178328*Zeta[3] + 
       (6090840*I)*Pi*Zeta[3] + 1787940*Pi^2*Zeta[3] - 
       (325080*I)*Pi^3*Zeta[3] - 317520*Zeta[3]^2 - 5114340*Zeta[5] + 
       (3515400*I)*Pi*Zeta[5]))/2835) + 
  Nc^3*((-32*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 - 
    (4*((-175*I)*Pi^3 + 3*Pi^4 + 1050*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((-2496*I)*Pi + 165*Pi^2 - (520*I)*Pi^3 + 12*Pi^4 + 2760*Zeta[3] + 
       (720*I)*Pi*Zeta[3]))/9 + (2*(-26608 + (94050*I)*Pi + 24450*Pi^2 - 
       (8712*I)*Pi^3 - 1125*Pi^4 - (36*I)*Pi^5 - 23328*Zeta[3] + 
       (22680*I)*Pi*Zeta[3] + 2160*Pi^2*Zeta[3] - 90720*Zeta[5]))/81 + 
    ((4*I)/81)*RATIO[x^(-1)]*(-337*I + (14334*I)*Pi^2 + 11286*Pi^3 - 
      (828*I)*Pi^4 + 18*Pi^5 + (34236*I)*Zeta[3] - 16200*Pi*Zeta[3] + 
      (1080*I)*Pi^2*Zeta[3] - (45360*I)*Zeta[5]) + 
    (RATIO[x]*(-600823405 - (146606670*I)*Pi - 18840570*Pi^2 - 
       (61347510*I)*Pi^3 + 1756944*Pi^4 - (411642*I)*Pi^5 + 89388*Pi^6 + 
       764036280*Zeta[3] - (147578760*I)*Pi*Zeta[3] + 35176680*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 - 38170440*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635) + 
  G[0, x]*(Nf^3*(-4/27 + (8*RATIO[x^(-1)])/27) + 
    Nf^2*(Nc*((-2*(611 - (950*I)*Pi + 156*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*((-479*I)*Pi + 66*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[x]*(-752 - (1008*I)*Pi + 2727*Pi^2 - (378*I)*Pi^3 - 
           540*Zeta[3]))/729 + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((4*I)/27)*RATIO[x^(-1)]*(-15*I - 6*Pi + (611*I)*Pi^2 + 132*Pi^3 - 
          (792*I)*Zeta[3]) + (2*(4260 - (5427*I)*Pi - 79*Pi^2 + 
           (156*I)*Pi^3 + 936*Zeta[3]))/27) + 
      (((2*I)/405)*RATIO[x]*(2931*I - 2646*Pi + (964*I)*Pi^2 + 1320*Pi^3 + 
          (10800*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^(-1)]*
         (-6403*Pi - (2150*I)*Pi^2 + 624*Pi^3 + (12240*I)*Zeta[3]) + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (8*((-130*I)*Pi + 81*Pi^2 + 630*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(-2 - (325*I)*Pi + 348*Pi^2 + 1080*Zeta[3]))/
         45 + (2*(-3535 + (1289*I)*Pi + 5918*Pi^2 - (864*I)*Pi^3 + 
           19080*Zeta[3]))/135)/Nc) + Nf*((-272*Pi^4*RATIO[x^3])/135 + 
      (8*RATIO[x^2]*(177*Pi^2 + (225*I)*Pi^3 + 17*Pi^4 - 540*Zeta[3]))/135 + 
      (((2*I)/45)*(13345*Pi + (2628*I)*Pi^2 + 960*Pi^3 - (720*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[(1 - x)^(-1)]*(26421 - (332820*I)*Pi + 
         23290*Pi^2 + (14700*I)*Pi^3 + 4740*Pi^4 + 268560*Zeta[3] + 
         (34560*I)*Pi*Zeta[3]))/405 - 
      (2*RATIO[x^(-1)]*((32167*I)*Pi + 35150*Pi^2 + (1152*I)*Pi^3 + 
         2209*Pi^4 - 9720*Zeta[3] - (68760*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(-20811 + (39564*I)*Pi + 136172*Pi^2 + (41100*I)*Pi^3 + 
         5628*Pi^4 - 311400*Zeta[3] + (194400*I)*Pi*Zeta[3]))/405 + 
      (-80094 + (86130*I)*Pi + 669751*Pi^2 + (132348*I)*Pi^3 + 24441*Pi^4 - 
        815220*Zeta[3] - (363960*I)*Pi*Zeta[3])/405 + 
      (((2*I)/9)*RATIO[x^2]*((11*I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3]) + 
        ((2*I)/9)*RATIO[x]*(42*I - 6*Pi + I*Pi^2 + 12*Pi^3 + 
          (72*I)*Zeta[3]) + (I/3)*RATIO[(1 - x)^(-1)]*(-65*I - 318*Pi - 
          (8*I)*Pi^2 + 24*Pi^3 - (96*I)*Zeta[3]) + 
        ((21*I)*Pi - 2*Pi^2 + (12*I)*Pi^3 + 192*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (-516 + (1041*I)*Pi + 1014*Pi^2 - 
          (138*I)*Pi^3 - 17*Pi^4 + 4140*Zeta[3] - (1008*I)*Pi*Zeta[3])/9 + 
        (2*RATIO[x^(-1)]*((-7275*I)*Pi - 3930*Pi^2 + (720*I)*Pi^3 + 41*Pi^4 - 
           10800*Zeta[3] + (10080*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      Nc^2*(116*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) + 
        ((8833*I)*Pi - 846*Pi^2 + (132*I)*Pi^3 + 792*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
          (-12109 + (16762*I)*Pi - 2244*Pi^2 + (312*I)*Pi^3 + 1872*Zeta[3]))/
         9 + (4*RATIO[x^(-1)]*(120 - (60*I)*Pi - 28105*Pi^2 + (8565*I)*Pi^3 + 
           462*Pi^4 + 17190*Zeta[3] + (23760*I)*Pi*Zeta[3]))/135 - 
        (RATIO[x]*(389725 - (303120*I)*Pi + 667320*Pi^2 + (42120*I)*Pi^3 + 
           13068*Pi^4 - 874800*Zeta[3] + (45360*I)*Pi*Zeta[3]))/3645 + 
        (-399300 + (506355*I)*Pi + 24925*Pi^2 - (17070*I)*Pi^3 - 1092*Pi^4 - 
          3420*Zeta[3] - (56160*I)*Pi*Zeta[3])/135)) + 
    Nc*((272*Pi^4*RATIO[x^3])/135 + 
      (4*((-9985*I)*Pi + 2209*Pi^2 - (590*I)*Pi^3 - 1740*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (8*RATIO[x^2]*(2205*Pi^2 - (1800*I)*Pi^3 + 
         17*Pi^4 + 22950*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*((259058*I)*Pi + 168965*Pi^2 - (13308*I)*Pi^3 + 
         3705*Pi^4 + 29700*Zeta[3] - (121500*I)*Pi*Zeta[3]))/135 - 
      (4*RATIO[(1 - x)^(-1)]*(29769 - (1265400*I)*Pi + 42826*Pi^2 + 
         (7920*I)*Pi^3 + 27489*Pi^4 - (2016*I)*Pi^5 + 504180*Zeta[3] + 
         (23760*I)*Pi*Zeta[3] - 44280*Pi^2*Zeta[3] - 29160*Zeta[5]))/405 + 
      (4*(-46059 - (111231*I)*Pi - 704996*Pi^2 - (71856*I)*Pi^3 - 3858*Pi^4 - 
         (2016*I)*Pi^5 + 314100*Zeta[3] - (45900*I)*Pi*Zeta[3] - 
         44280*Pi^2*Zeta[3] - 29160*Zeta[5]))/405 + 
      (4*RATIO[x]*(-19851 + (70074*I)*Pi + 165170*Pi^2 + (53670*I)*Pi^3 + 
         18150*Pi^4 - (828*I)*Pi^5 - 512640*Zeta[3] + (392040*I)*Pi*Zeta[3] + 
         75600*Pi^2*Zeta[3] + 29160*Zeta[5]))/405) + 
    Nc^3*((-8*RATIO[(1 - x)^(-1)]*(416 - (969*I)*Pi + 110*Pi^2 - 
         (20*I)*Pi^3 - 120*Zeta[3]))/3 + 
      (4*((-602*I)*Pi + 55*Pi^2 - (10*I)*Pi^3 - 60*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) + (96*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (4*(16225 - (27966*I)*Pi - 2307*Pi^2 + (1080*I)*Pi^3 + 114*Pi^4 - 
         180*Zeta[3] + (4320*I)*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(11 - (6*I)*Pi - 4422*Pi^2 + (1620*I)*Pi^3 + 
         114*Pi^4 + 1440*Zeta[3] + (4320*I)*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(673105 - (811080*I)*Pi + 752790*Pi^2 + (222480*I)*Pi^3 + 
         20790*Pi^4 + (3078*I)*Pi^5 - 2069820*Zeta[3] + 
         (231660*I)*Pi*Zeta[3] - 32400*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645)) + 
  Nf*((-2*((-1286*I)*Pi^3 + 795*Pi^4 + 7716*Zeta[3] + (13680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (51732 - (98826*I)*Pi - 49519*Pi^2 + 
      (375579*I)*Pi^3 - 183550*Pi^4 + (14151*I)*Pi^5 + 286374*Zeta[3] - 
      (2106252*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] - 1816560*Zeta[5])/405 + 
    (RATIO[x]*(-1222525 - (387270*I)*Pi - 179748*Pi^2 - (313104*I)*Pi^3 + 
       174948*Pi^4 + (24120*I)*Pi^5 - 965040*Zeta[3] + 
       (2522880*I)*Pi*Zeta[3] + 328320*Pi^2*Zeta[3] - 578880*Zeta[5]))/2430 - 
    (2*RATIO[(1 - x)^(-1)]*((-26421*I)*Pi + 19872*Pi^2 + (68754*I)*Pi^3 - 
       8315*Pi^4 + (1536*I)*Pi^5 + 15972*Zeta[3] - (140040*I)*Pi*Zeta[3] + 
       47520*Pi^2*Zeta[3] - 4320*Zeta[5]))/405 - (I/135)*RATIO[x^(-1)]*
     (-180*I - 25112*Pi + (109913*I)*Pi^2 + 193198*Pi^3 + (20795*I)*Pi^4 + 
      7998*Pi^5 + (168000*I)*Zeta[3] - 110448*Pi*Zeta[3] - 
      (54000*I)*Pi^2*Zeta[3] + (1075680*I)*Zeta[5]) + 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (RATIO[x^2]*(33930*Pi^2 - (12708*I)*Pi^3 + 1433*Pi^4 - 54936*Zeta[3] + 
       (55080*I)*Pi*Zeta[3] + 2400*Pi^2*Zeta[3] + 28800*Zeta[5]))/270 + 
    ((-2*RATIO[x^2]*((-15*I)*Pi^3 + 7*Pi^4 - 210*Zeta[3] + 
         (90*I)*Pi*Zeta[3]))/45 - (2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-975*I)*Pi - 330*Pi^2 + (40*I)*Pi^3 + 156*Pi^4 - 
         4200*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(715 + (45*I)*Pi - 140*Pi^2 + (150*I)*Pi^3 + 56*Pi^4 + 
         2280*Zeta[3] + (720*I)*Pi*Zeta[3] - 3600*Zeta[5]))/45 - 
      (I/45)*RATIO[x^(-1)]*(2190*Pi + (7355*I)*Pi^2 - 690*Pi^3 - 
        (310*I)*Pi^4 + 344*Pi^5 + (21780*I)*Zeta[3] + 22320*Pi*Zeta[3] - 
        (6120*I)*Pi^2*Zeta[3] + (9000*I)*Zeta[5]) + 
      (630 + (240*I)*Pi - 14765*Pi^2 + (2820*I)*Pi^3 - 885*Pi^4 + 
        (48*I)*Pi^5 - 44640*Zeta[3] + (25200*I)*Pi*Zeta[3] + 
        3960*Pi^2*Zeta[3] + 9000*Zeta[5])/90)/Nc^2 + 
    Nc^2*((116*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/15 + 
      (2*((-675*I)*Pi^3 + 11*Pi^4 + 4050*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-60545*I)*Pi + 
         4230*Pi^2 - (10260*I)*Pi^3 + 156*Pi^4 + 53640*Zeta[3] + 
         (9360*I)*Pi*Zeta[3]))/45 + (RATIO[x]*(64216855 + (19979640*I)*Pi - 
         7801440*Pi^2 + (10615320*I)*Pi^3 - 523908*Pi^4 + (23328*I)*Pi^5 - 
         91753560*Zeta[3] + (16407360*I)*Pi*Zeta[3] - 2760480*Pi^2*Zeta[3] - 
         7698240*Zeta[5]))/65610 - ((2*I)/135)*RATIO[x^(-1)]*
       (-2370*I + (60090*I)*Pi^2 + 47750*Pi^3 - (1209*I)*Pi^4 + 396*Pi^5 + 
        (149340*I)*Zeta[3] - 85140*Pi*Zeta[3] + (3960*I)*Pi^2*Zeta[3] - 
        (106920*I)*Zeta[5]) + (226890 - (768420*I)*Pi - 126315*Pi^2 + 
        (38750*I)*Pi^3 + 3786*Pi^4 + (936*I)*Pi^5 + 193020*Zeta[3] - 
        (138600*I)*Pi*Zeta[3] - 9360*Pi^2*Zeta[3] + 252720*Zeta[5])/270)) + 
  G[1, x]*(Nc*((-272*Pi^4*RATIO[x^3])/135 + 
      (((320*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^2]*(1575*Pi^2 - (5850*I)*Pi^3 + 17*Pi^4 + 19170*Zeta[3]))/
       135 + (4*(14358 + (110067*I)*Pi + 555776*Pi^2 + (194598*I)*Pi^3 - 
         75999*Pi^4 + (9714*I)*Pi^5 - 448596*Zeta[3] - 
         (2167668*I)*Pi*Zeta[3] - 259560*Pi^2*Zeta[3] - 938520*Zeta[5]))/
       405 + (4*RATIO[x]*(19851 - (70074*I)*Pi - 99830*Pi^2 - 
         (98250*I)*Pi^3 - 22242*Pi^4 + (918*I)*Pi^5 + 456120*Zeta[3] - 
         (392040*I)*Pi*Zeta[3] - 6480*Pi^2*Zeta[3] - 178200*Zeta[5]))/405 - 
      (8*RATIO[(1 - x)^(-1)]*((10011*I)*Pi - 800*Pi^2 + (12170*I)*Pi^3 + 
         2134*Pi^4 + (362*I)*Pi^5 - 43980*Zeta[3] + (31680*I)*Pi*Zeta[3] + 
         9660*Pi^2*Zeta[3] - 11700*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-2)]*
       (606222*Pi - (177884*I)*Pi^2 + 38184*Pi^3 - (27045*I)*Pi^4 + 
        10791*Pi^5 + (297810*I)*Zeta[3] - 205524*Pi*Zeta[3] + 
        (177120*I)*Pi^2*Zeta[3] + (447120*I)*Zeta[5]) - 
      ((4*I)/405)*RATIO[x^(-1)]*(-159498*I + 998004*Pi + (41216*I)*Pi^2 + 
        224562*Pi^3 + (57519*I)*Pi^4 + 29934*Pi^5 + (1582812*I)*Zeta[3] - 
        2793528*Pi*Zeta[3] + (570240*I)*Pi^2*Zeta[3] + 
        (2368440*I)*Zeta[5])) + 
    Nc^3*(((320*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) - 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      96*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) - 
      (2*RATIO[x]*((52*I)*Pi^3 + 11*Pi^4 - 312*Zeta[3] - (88*I)*Pi*Zeta[3]))/
       3 + ((8*I)/9)*RATIO[x^(-2)]*(297*Pi^3 - (103*I)*Pi^4 + Pi^5 + 
        (1782*I)*Zeta[3] - 900*Pi*Zeta[3] + (60*I)*Pi^2*Zeta[3] - 
        (2520*I)*Zeta[5]) - ((4*I)/9)*RATIO[x^(-1)]*
       (276*Pi^3 - (305*I)*Pi^4 + 3*Pi^5 + (1656*I)*Zeta[3] - 
        2340*Pi*Zeta[3] + (180*I)*Pi^2*Zeta[3] - (7560*I)*Zeta[5]) + 
      (8*((-1350*I)*Pi^3 + 275*Pi^4 + (3*I)*Pi^5 + 8100*Zeta[3] - 
         (2340*I)*Pi*Zeta[3] - 180*Pi^2*Zeta[3] + 7560*Zeta[5]))/45) + 
    Nf*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(1929*Pi^2 - (2790*I)*Pi^3 + 34*Pi^4 - 5400*Zeta[3]))/
       135 - ((40*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[(1 - x)^(-1)]*((6009*I)*Pi + 1130*Pi^2 + (6220*I)*Pi^3 + 
         336*Pi^4 - 26760*Zeta[3] + (10080*I)*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(2427 + (19782*I)*Pi + 45271*Pi^2 + (38790*I)*Pi^3 + 
         4974*Pi^4 - 129420*Zeta[3] + (105840*I)*Pi*Zeta[3]))/405 + 
      ((-4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*RATIO[x^2]*(-7*Pi^2 - (3*I)*Pi^3 + 18*Zeta[3]))/9 + 
        (4*RATIO[x]*(21 + (3*I)*Pi + 2*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3]))/9 + 
        (2700 - (5880*I)*Pi + 3975*Pi^2 - (540*I)*Pi^3 + 210*Pi^4 - 
          (14*I)*Pi^5 - 5400*Zeta[3] - (3240*I)*Pi*Zeta[3] - 
          360*Pi^2*Zeta[3])/45 + ((2*I)/45)*RATIO[x^(-1)]*
         (1095*I + 9645*Pi + (2170*I)*Pi^2 - 660*Pi^3 + (742*I)*Pi^4 + 
          98*Pi^5 - (1800*I)*Zeta[3] - 3240*Pi*Zeta[3] - 
          (2520*I)*Pi^2*Zeta[3]) - (I/45)*RATIO[x^(-2)]*
         (17820*Pi - (505*I)*Pi^2 - 2130*Pi^3 - (228*I)*Pi^4 + 344*Pi^5 + 
          (180*I)*Zeta[3] + 2160*Pi*Zeta[3] - (6120*I)*Pi^2*Zeta[3] + 
          (9000*I)*Zeta[5]))/Nc^2 + Nc^2*(((-208*I)/3)*RATIO[(1 - x)^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) + (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (116*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*RATIO[x]*((-2*I)*Pi^3 + Pi^4 + 12*Zeta[3] - (8*I)*Pi*Zeta[3]))/3 + 
        ((2800*I)*Pi^3 - 441*Pi^4 - (24*I)*Pi^5 - 16800*Zeta[3] + 
          (3720*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] - 6480*Zeta[5])/15 + 
        ((2*I)/15)*RATIO[x^(-1)]*(980*Pi^3 - (789*I)*Pi^4 + 48*Pi^5 + 
          (5880*I)*Zeta[3] - 8160*Pi*Zeta[3] + (480*I)*Pi^2*Zeta[3] - 
          (12960*I)*Zeta[5]) - ((2*I)/135)*RATIO[x^(-2)]*
         (26660*Pi^3 - (5301*I)*Pi^4 + 396*Pi^5 + (159960*I)*Zeta[3] - 
          85140*Pi*Zeta[3] + (3960*I)*Pi^2*Zeta[3] - (106920*I)*Zeta[5])) - 
      (I/135)*RATIO[x^(-2)]*(135594*Pi - (77459*I)*Pi^2 + 152398*Pi^3 - 
        (11323*I)*Pi^4 + 7998*Pi^5 + (134160*I)*Zeta[3] - 402048*Pi*Zeta[3] - 
        (54000*I)*Pi^2*Zeta[3] + (1075680*I)*Zeta[5]) + 
      ((2*I)/405)*RATIO[x^(-1)]*(-37668*I + 145467*Pi - (190837*I)*Pi^2 + 
        311508*Pi^3 + (103329*I)*Pi^4 + 11538*Pi^5 + (243108*I)*Zeta[3] - 
        2508192*Pi*Zeta[3] + (9720*I)*Pi^2*Zeta[3] + (1710720*I)*Zeta[5]) + 
      (-26832 - (139038*I)*Pi - 654211*Pi^2 - (469074*I)*Pi^3 + 136854*Pi^4 - 
        (5004*I)*Pi^5 + 1047528*Zeta[3] + (2765664*I)*Pi*Zeta[3] + 
        45360*Pi^2*Zeta[3] + 670680*Zeta[5])/405) + 
    Nf^2*(Nc*(((8*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        12*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) - 
        (4*((11*I)*Pi^3 + 3*Pi^4 - 66*Zeta[3] + (144*I)*Pi*Zeta[3]))/9 + 
        (16*RATIO[x^(-1)]*((-16*I)*Pi^3 + 3*Pi^4 + 96*Zeta[3] + 
           (144*I)*Pi*Zeta[3]))/9 - (4*RATIO[x^(-2)]*((-347*I)*Pi^3 + 
           33*Pi^4 + 2082*Zeta[3] + (1584*I)*Pi*Zeta[3]))/27) + 
      (((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + ((14*I)/45)*RATIO[x^2]*
         ((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x]*(2931 + (2646*I)*Pi - 2816*Pi^2 - (1320*I)*Pi^3 + 
           10800*Zeta[3]))/405 + ((2*I)/135)*RATIO[x^(-1)]*
         (6529*I + 38122*Pi + (12868*I)*Pi^2 - 9168*Pi^3 - (2382*I)*Pi^4 + 
          168*Pi^5 + (32832*I)*Zeta[3] - 21168*Pi*Zeta[3] + 
          (8640*I)*Pi^2*Zeta[3] + (64800*I)*Zeta[5]) - 
        ((2*I)/405)*RATIO[x^(-2)]*(69777*Pi + (32255*I)*Pi^2 - 15156*Pi^3 - 
          (3378*I)*Pi^4 + 567*Pi^5 + (88920*I)*Zeta[3] + 53136*Pi*Zeta[3] + 
          (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5]) + 
        (2*(8450 - (16735*I)*Pi + 3202*Pi^2 + (3492*I)*Pi^3 - 819*Pi^4 - 
           (21*I)*Pi^5 + 5976*Zeta[3] + (9288*I)*Pi*Zeta[3] + 
           1080*Pi^2*Zeta[3] + 8100*Zeta[5]))/135)/Nc)), 
 Nf^3*(-20/81 + (40*RATIO[x^(-1)])/81) + G[1, 1, 1, 0, 0, 1, x]*
   (Nc^3*(-160 - 1600*RATIO[x^(-2)] + 800*RATIO[x^(-1)]) + 
    Nf*(48 + 1392*RATIO[x^(-2)] + Nc^2*(224 + 1232*RATIO[x^(-2)] - 
        1120*RATIO[x^(-1)]) - 1248*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2) + 
    Nc*(4736/3 + (11584*RATIO[(1 - x)^(-1)])/3 - 4480*RATIO[x^(-2)] - 
      3200*RATIO[x^(-1)] - 2240*RATIO[x])) + G[1, 1, 1, 0, 1, 0, x]*
   (Nc^3*(-160 - 1600*RATIO[x^(-2)] + 800*RATIO[x^(-1)]) + 
    Nf*(48 + 1392*RATIO[x^(-2)] + Nc^2*(224 + 1232*RATIO[x^(-2)] - 
        1120*RATIO[x^(-1)]) - 1248*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2) + 
    Nc*(4736/3 + (11584*RATIO[(1 - x)^(-1)])/3 - 4480*RATIO[x^(-2)] - 
      3200*RATIO[x^(-1)] - 2240*RATIO[x])) + G[1, 0, 0, 1, 0, 1, x]*
   (Nc^3*(-256 + 192*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)]) + Nf*(200 + 968*RATIO[x^(-2)] + 
      Nc^2*(112 + 616*RATIO[x^(-2)] - 560*RATIO[x^(-1)]) - 
      544*RATIO[x^(-1)] + (-40 - 144*RATIO[x^(-2)] + 176*RATIO[x^(-1)])/
       Nc^2) + Nc*(-9472/3 + (5440*RATIO[(1 - x)^(-1)])/3 - 
      6208*RATIO[x^(-2)] + 3072*RATIO[x^(-1)] - 1856*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nc^3*(-256 + 192*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x^(-2)] + 320*RATIO[x^(-1)]) + 
    Nf*(200 + 968*RATIO[x^(-2)] + Nc^2*(112 + 616*RATIO[x^(-2)] - 
        560*RATIO[x^(-1)]) - 544*RATIO[x^(-1)] + 
      (-40 - 144*RATIO[x^(-2)] + 176*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-9472/3 + (5440*RATIO[(1 - x)^(-1)])/3 - 6208*RATIO[x^(-2)] + 
      3072*RATIO[x^(-1)] - 1856*RATIO[x])) + G[0, 1, 1, 0, 0, 0, x]*
   (Nf*(288 + 1056*RATIO[x^(-2)] + Nc^2*(64 + 352*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)]) - 960*RATIO[x^(-1)]) + 
    Nc^3*(-32 - 320*RATIO[x^(-2)] + 160*RATIO[x^(-1)]) + 
    Nc*(-1152 + 384*RATIO[(1 - x)^(-1)] - 1920*RATIO[x^(-2)] - 
      1536*RATIO[x])) + G[1, 0, 1, 1, 1, 1, x]*
   ((Nf^2*(32 + 144*RATIO[x^(-2)] - 160*RATIO[x^(-1)]))/Nc + 
    Nc^3*(32 + 320*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) + 
    Nf*(-192 - 1992*RATIO[x^(-2)] + (16 + 16*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)])/Nc^2 + 1584*RATIO[x^(-1)] + 
      Nc^2*(-48 - 264*RATIO[x^(-2)] + 240*RATIO[x^(-1)])) + 
    Nc*(4352 + 768*RATIO[(1 - x)^(-1)] + 7552*RATIO[x^(-2)] - 
      4480*RATIO[x^(-1)] - 1536*RATIO[x])) + G[1, 1, 1, 1, 0, 0, x]*
   (Nc^3*(-64 - 640*RATIO[x^(-2)] + 320*RATIO[x^(-1)]) + 
    Nf*(-1808 - 3816*RATIO[x^(-2)] + Nc^2*(48 + 264*RATIO[x^(-2)] - 
        240*RATIO[x^(-1)]) + 5968*RATIO[x^(-1)] + 
      (-448 - 1072*RATIO[x^(-2)] + 1472*RATIO[x^(-1)])/Nc^2) + 
    Nc*(4544 + 3072*RATIO[(1 - x)^(-1)] + 4800*RATIO[x^(-2)] - 
      15616*RATIO[x^(-1)] - 1152*RATIO[x])) + G[1, 1, 1, 1, 0, 1, x]*
   (Nc^3*(-32 - 320*RATIO[x^(-2)] + 160*RATIO[x^(-1)]) + 
    Nf*(-32 - 1544*RATIO[x^(-2)] + Nc^2*(144 + 792*RATIO[x^(-2)] - 
        720*RATIO[x^(-1)]) + (48 + 48*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/
       Nc^2 + 1072*RATIO[x^(-1)]) + Nc*(5760 - 1280*RATIO[(1 - x)^(-1)] + 
      7104*RATIO[x^(-2)] - 4544*RATIO[x^(-1)] - 1152*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 0, x]*(Nc^3*(-32 - 320*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)]) + Nf*(-32 - 1544*RATIO[x^(-2)] + 
      Nc^2*(144 + 792*RATIO[x^(-2)] - 720*RATIO[x^(-1)]) + 
      (48 + 48*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/Nc^2 + 1072*RATIO[x^(-1)]) + 
    Nc*(5760 - 1280*RATIO[(1 - x)^(-1)] + 7104*RATIO[x^(-2)] - 
      4544*RATIO[x^(-1)] - 1152*RATIO[x])) + G[1, 0, 0, 0, 1, 1, x]*
   (Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(328 + 2448*RATIO[x^(-2)] + (40 + 144*RATIO[x^(-2)] - 
        176*RATIO[x^(-1)])/Nc^2 - 2288*RATIO[x^(-1)]) + 
    Nc*(-2944 + 2176*RATIO[(1 - x)^(-1)] - 7232*RATIO[x^(-2)] + 
      7296*RATIO[x^(-1)] - 1152*RATIO[x])) + G[1, 1, 0, 0, 0, 1, x]*
   (Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(544 + 416*RATIO[x^(-2)] + Nc^2*(64 + 352*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)]) + (32 + 32*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/
       Nc^2 - 1088*RATIO[x^(-1)]) + Nc*(-1920 + 1856*RATIO[(1 - x)^(-1)] - 
      704*RATIO[x^(-2)] + 4352*RATIO[x^(-1)] - (2944*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(544 + 416*RATIO[x^(-2)] + Nc^2*(64 + 352*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)]) + (32 + 32*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/
       Nc^2 - 1088*RATIO[x^(-1)]) + Nc*(-1920 + 1856*RATIO[(1 - x)^(-1)] - 
      704*RATIO[x^(-2)] + 4352*RATIO[x^(-1)] - (2944*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc^3*(96 + 960*RATIO[x^(-2)] - 480*RATIO[x^(-1)]) + 
    Nf*(-1952 - 7840*RATIO[x^(-2)] + 8896*RATIO[x^(-1)] + 
      (-224 - 640*RATIO[x^(-2)] + 832*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-256 - 1408*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])) + 
    Nc*(6016 - 896*RATIO[(1 - x)^(-1)] + 16896*RATIO[x^(-2)] - 
      18688*RATIO[x^(-1)] - (2560*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nc^3*(-64 - 640*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)]) + Nf*(-200 - 904*RATIO[x^(-2)] + 
      Nc^2*(80 + 440*RATIO[x^(-2)] - 400*RATIO[x^(-1)]) + 
      (8 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 736*RATIO[x^(-1)]) + 
    Nc*(6464/3 + (6784*RATIO[(1 - x)^(-1)])/3 + 3008*RATIO[x^(-2)] - 
      4032*RATIO[x^(-1)] - 832*RATIO[x])) + G[1, 1, 0, 1, 1, 0, x]*
   (Nc^3*(-64 - 640*RATIO[x^(-2)] + 320*RATIO[x^(-1)]) + 
    Nf*(-200 - 904*RATIO[x^(-2)] + Nc^2*(80 + 440*RATIO[x^(-2)] - 
        400*RATIO[x^(-1)]) + (8 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/
       Nc^2 + 736*RATIO[x^(-1)]) + 
    Nc*(6464/3 + (6784*RATIO[(1 - x)^(-1)])/3 + 3008*RATIO[x^(-2)] - 
      4032*RATIO[x^(-1)] - 832*RATIO[x])) + G[1, 0, 1, 0, 0, 1, x]*
   (Nc^3*(-224 + 192*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)]) + Nf*(336 + 176*RATIO[x^(-2)] + 
      Nc^2*(96 + 528*RATIO[x^(-2)] - 480*RATIO[x^(-1)]) - 288*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-9280/3 + (2944*RATIO[(1 - x)^(-1)])/3 - 4288*RATIO[x^(-2)] + 
      4032*RATIO[x^(-1)] - 704*RATIO[x])) + G[1, 0, 1, 0, 1, 0, x]*
   (Nc^3*(-224 + 192*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)]) + Nf*(336 + 176*RATIO[x^(-2)] + 
      Nc^2*(96 + 528*RATIO[x^(-2)] - 480*RATIO[x^(-1)]) - 288*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2) + 
    Nc*(-9280/3 + (2944*RATIO[(1 - x)^(-1)])/3 - 4288*RATIO[x^(-2)] + 
      4032*RATIO[x^(-1)] - 704*RATIO[x])) + G[0, 0, 0, 1, 1, 1, x]*
   (Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(288 + 576*RATIO[x^(-2)] - 576*RATIO[x^(-1)]) + 
    Nc*(-1280/3 + (128*RATIO[(1 - x)^(-1)])/3 - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - (2048*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 1, x]*
   ((Nf^2*(128 + 576*RATIO[x^(-2)] - 640*RATIO[x^(-1)]))/Nc + 
    Nc^3*(32 + 320*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) + 
    Nf*(-224 - 984*RATIO[x^(-2)] + (80 + 80*RATIO[x^(-2)] - 
        160*RATIO[x^(-1)])/Nc^2 + 784*RATIO[x^(-1)] + 
      Nc^2*(-16 - 88*RATIO[x^(-2)] + 80*RATIO[x^(-1)])) + 
    Nc*(2304 + 256*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-2)] + 
      1408*RATIO[x^(-1)] - 640*RATIO[x])) + G[0, 0, 1, 1, 0, 0, x]*
   (Nc^3*(32 + 320*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) + 
    Nf*(192 - 96*RATIO[x^(-2)] + Nc^2*(-64 - 352*RATIO[x^(-2)] + 
        320*RATIO[x^(-1)])) + Nc*(-1408 + 384*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-2)] + 896*RATIO[x^(-1)] - 512*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*
   ((Nf^2*(160 + 720*RATIO[x^(-2)] - 800*RATIO[x^(-1)]))/Nc + 
    Nc^3*(64 + 640*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
    Nf*(-64 - 656*RATIO[x^(-2)] + (128 + 128*RATIO[x^(-2)] - 
        256*RATIO[x^(-1)])/Nc^2 + 416*RATIO[x^(-1)] + 
      Nc^2*(-32 - 176*RATIO[x^(-2)] + 160*RATIO[x^(-1)])) + 
    Nc*(3008 - 512*RATIO[(1 - x)^(-1)] - 1152*RATIO[x^(-2)] + 
      2112*RATIO[x^(-1)] - 512*RATIO[x])) + G[0, 1, 1, 1, 1, 1, x]*
   (Nc^3*(160 + 1600*RATIO[x^(-2)] - 800*RATIO[x^(-1)]) + 
    Nf*(-64 - 2528*RATIO[x^(-2)] + 2048*RATIO[x^(-1)] + 
      Nc^2*(-320 - 1760*RATIO[x^(-2)] + 1600*RATIO[x^(-1)])) + 
    Nc*(11008/3 + (2048*RATIO[(1 - x)^(-1)])/3 + 14336*RATIO[x^(-2)] - 
      7936*RATIO[x^(-1)] - (1280*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 
    Nc*(-1024 + 768*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - 384*RATIO[x])) + G[0, 1, 0, 0, 0, 1, x]*
   (Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(-1024 + 1280*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] - 320*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(-1024 + 1280*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] - 320*RATIO[x])) + G[0, 1, 0, 0, 1, 1, x]*
   (Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-2304 + 1408*RATIO[(1 - x)^(-1)] - 448*RATIO[x^(-2)] + 
      448*RATIO[x^(-1)] - 256*RATIO[x])) + G[0, 1, 1, 1, 0, 1, x]*
   (Nf*(288 + 2496*RATIO[x^(-2)] + Nc^2*(256 + 1408*RATIO[x^(-2)] - 
        1280*RATIO[x^(-1)]) - 2112*RATIO[x^(-1)]) + 
    Nc^3*(-128 - 1280*RATIO[x^(-2)] + 640*RATIO[x^(-1)]) + 
    Nc*(-896/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 10176*RATIO[x^(-2)] + 
      5056*RATIO[x^(-1)] - (704*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(288 + 2496*RATIO[x^(-2)] + 
      Nc^2*(256 + 1408*RATIO[x^(-2)] - 1280*RATIO[x^(-1)]) - 
      2112*RATIO[x^(-1)]) + Nc^3*(-128 - 1280*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)]) + Nc*(-896/3 - (1792*RATIO[(1 - x)^(-1)])/3 - 
      10176*RATIO[x^(-2)] + 5056*RATIO[x^(-1)] - (704*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc^3*(64 + 640*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
    Nf*(-720 - 3360*RATIO[x^(-2)] + 3552*RATIO[x^(-1)] + 
      (-112 - 320*RATIO[x^(-2)] + 416*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-160 - 880*RATIO[x^(-2)] + 800*RATIO[x^(-1)])) + 
    Nc*(1472 + 128*RATIO[(1 - x)^(-1)] + 11520*RATIO[x^(-2)] - 
      6656*RATIO[x^(-1)] - (640*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc^3*(64 + 640*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
    Nf*(168 - 1176*RATIO[x^(-2)] + (56 + 160*RATIO[x^(-2)] - 
        208*RATIO[x^(-1)])/Nc^2 + 384*RATIO[x^(-1)] + 
      Nc^2*(-112 - 616*RATIO[x^(-2)] + 560*RATIO[x^(-1)])) + 
    Nc*(-1856 - 128*RATIO[(1 - x)^(-1)] + 3520*RATIO[x^(-2)] + 
      3968*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nc*(-1664/3 + (2816*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] - (128*RATIO[x])/3)) + Nc*G[0, 0, 0, 0, 0, 0, x]*
   (-512 + 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 0, 0, x]*(-256 + 256*RATIO[(1 - x)^(-1)] + 
    (1280*RATIO[x])/3) + Nc*G[0, 0, 0, 1, 0, 0, x]*
   (1024 - 1024*RATIO[(1 - x)^(-1)] + 512*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 0, x]*(384 - 384*RATIO[(1 - x)^(-1)] + 640*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(2432 - 2432*RATIO[(1 - x)^(-1)] + 
    1152*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (2432 - 2432*RATIO[(1 - x)^(-1)] + 1152*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 0, 0, x]*(768 - 768*RATIO[(1 - x)^(-1)] + 1536*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc^3*(-160 + 192*RATIO[(1 - x)^(-1)] + 
      320*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) + 
    Nf*(1560 + 7160*RATIO[x^(-2)] + (232 + 544*RATIO[x^(-2)] - 
        752*RATIO[x^(-1)])/Nc^2 - 7680*RATIO[x^(-1)] + 
      Nc^2*(-16 - 88*RATIO[x^(-2)] + 80*RATIO[x^(-1)])) + 
    Nc*(-6976 + 896*RATIO[(1 - x)^(-1)] - 18944*RATIO[x^(-2)] + 
      22912*RATIO[x^(-1)] + (128*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(96 + 1632*RATIO[x^(-2)] + 
      Nc^2*(192 + 1056*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) - 
      1344*RATIO[x^(-1)]) + Nc^3*(-96 - 960*RATIO[x^(-2)] + 
      480*RATIO[x^(-1)]) + Nc*(2944/3 - (640*RATIO[(1 - x)^(-1)])/3 - 
      6912*RATIO[x^(-2)] + 3072*RATIO[x^(-1)] + (256*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc*(8320/3 - (256*RATIO[(1 - x)^(-1)])/3 + 1344*RATIO[x^(-2)] - 
      1344*RATIO[x^(-1)] + (640*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(320 - 832*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + (704*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(320 - 832*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + (704*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(1072 + 6616*RATIO[x^(-2)] + 
      (160 + 368*RATIO[x^(-2)] - 512*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(80 + 440*RATIO[x^(-2)] - 400*RATIO[x^(-1)]) - 
      6512*RATIO[x^(-1)]) + Nc^3*(-224 + 192*RATIO[(1 - x)^(-1)] - 
      320*RATIO[x^(-2)] + 160*RATIO[x^(-1)]) + 
    Nc*(-4864 + 1152*RATIO[(1 - x)^(-1)] - 21376*RATIO[x^(-2)] + 
      17216*RATIO[x^(-1)] + 256*RATIO[x])) + G[1, 0, 1, 1, 0, 1, x]*
   (Nf*(-352 - 1144*RATIO[x^(-2)] + 1232*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-16 - 88*RATIO[x^(-2)] + 80*RATIO[x^(-1)])) + 
    Nc*(960*RATIO[(1 - x)^(-1)] + 3200*RATIO[x^(-2)] - 2880*RATIO[x^(-1)] + 
      320*RATIO[x])) + G[1, 0, 1, 1, 1, 0, x]*
   (Nf*(-352 - 1144*RATIO[x^(-2)] + 1232*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-16 - 88*RATIO[x^(-2)] + 80*RATIO[x^(-1)])) + 
    Nc*(960*RATIO[(1 - x)^(-1)] + 3200*RATIO[x^(-2)] - 2880*RATIO[x^(-1)] + 
      320*RATIO[x])) + G[1, 0, 1, 0, 1, 1, x]*
   ((Nf^2*(-32 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)]))/Nc + 
    Nf*(-128 + 672*RATIO[x^(-2)] - 512*RATIO[x^(-1)] + 
      Nc^2*(-32 - 176*RATIO[x^(-2)] + 160*RATIO[x^(-1)])) + 
    Nc*(64 + 384*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 1, 1, 1, 1, x]*
   (Nc^3*(192 + 1920*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) + 
    (Nf^2*(-160 - 720*RATIO[x^(-2)] + 800*RATIO[x^(-1)]))/Nc + 
    Nf*(-352 - 712*RATIO[x^(-2)] + 944*RATIO[x^(-1)] + 
      (-80 - 80*RATIO[x^(-2)] + 160*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-464 - 2552*RATIO[x^(-2)] + 2320*RATIO[x^(-1)])) + 
    Nc*(1152 + 9664*RATIO[x^(-2)] - 7104*RATIO[x^(-1)] + 512*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nc^3*(-32 - 320*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)]) + (Nf^2*(-128 - 576*RATIO[x^(-2)] + 
       640*RATIO[x^(-1)]))/Nc + Nf*(-424 + 1936*RATIO[x^(-2)] - 
      592*RATIO[x^(-1)] + (-168 - 272*RATIO[x^(-2)] + 432*RATIO[x^(-1)])/
       Nc^2) + Nc*(576 - 128*RATIO[(1 - x)^(-1)] - 4608*RATIO[x^(-2)] + 
      2176*RATIO[x^(-1)] + 512*RATIO[x])) + G[1, 1, 1, 0, 0, 0, x]*
   (Nc^3*(192*RATIO[(1 - x)^(-1)] + 1920*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) + 
    Nf*(1264 + 3472*RATIO[x^(-2)] + (336 + 960*RATIO[x^(-2)] - 
        1248*RATIO[x^(-1)])/Nc^2 - 4928*RATIO[x^(-1)] + 
      Nc^2*(-288 - 1584*RATIO[x^(-2)] + 1440*RATIO[x^(-1)])) + 
    Nc*(-6912 - 640*RATIO[(1 - x)^(-1)] - 6336*RATIO[x^(-2)] + 
      23552*RATIO[x^(-1)] + (2048*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 
    Nc*(-6976/3 + (832*RATIO[(1 - x)^(-1)])/3 - 1024*RATIO[x^(-2)] + 
      1024*RATIO[x^(-1)] + 704*RATIO[x])) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc^3*(-192 + 192*RATIO[(1 - x)^(-1)]) + 
    Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 
    Nc*(-6976/3 + (832*RATIO[(1 - x)^(-1)])/3 - 1024*RATIO[x^(-2)] + 
      1024*RATIO[x^(-1)] + 704*RATIO[x])) + G[0, 0, 1, 0, 0, 1, x]*
   (Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(-2752/3 + (4288*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] + 832*RATIO[x])) + G[0, 0, 1, 0, 1, 0, x]*
   (Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(-2752/3 + (4288*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] + 832*RATIO[x])) + G[0, 0, 1, 1, 1, 1, x]*
   (Nc^3*(32 + 320*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) + 
    Nf*(256 + 32*RATIO[x^(-2)] - 128*RATIO[x^(-1)] + 
      Nc^2*(-64 - 352*RATIO[x^(-2)] + 320*RATIO[x^(-1)])) + 
    Nc*(6784/3 - (5248*RATIO[(1 - x)^(-1)])/3 + 2688*RATIO[x^(-2)] - 
      1408*RATIO[x^(-1)] + (2560*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-128 + 224*RATIO[x^(-2)] + 
      Nc^2*(64 + 352*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) - 
      128*RATIO[x^(-1)]) + Nc^3*(-224 + 192*RATIO[(1 - x)^(-1)] - 
      320*RATIO[x^(-2)] + 160*RATIO[x^(-1)]) + 
    Nc*(64/3 + (2624*RATIO[(1 - x)^(-1)])/3 - 1984*RATIO[x^(-2)] + 
      704*RATIO[x^(-1)] + (2944*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-128 + 224*RATIO[x^(-2)] + 
      Nc^2*(64 + 352*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) - 
      128*RATIO[x^(-1)]) + Nc^3*(-224 + 192*RATIO[(1 - x)^(-1)] - 
      320*RATIO[x^(-2)] + 160*RATIO[x^(-1)]) + 
    Nc*(64/3 + (2624*RATIO[(1 - x)^(-1)])/3 - 1984*RATIO[x^(-2)] + 
      704*RATIO[x^(-1)] + (2944*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    Nc*(-1920 + 1920*RATIO[(1 - x)^(-1)] + 1152*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nc^3*(-96 + 192*RATIO[(1 - x)^(-1)] + 
      960*RATIO[x^(-2)] - 480*RATIO[x^(-1)]) + 
    Nf*(-288 - 2016*RATIO[x^(-2)] + 1728*RATIO[x^(-1)] + 
      Nc^2*(-192 - 1056*RATIO[x^(-2)] + 960*RATIO[x^(-1)])) + 
    Nc*(2304 + 1024*RATIO[(1 - x)^(-1)] + 8960*RATIO[x^(-2)] - 
      5120*RATIO[x^(-1)] + 1152*RATIO[x])) + G[1, 0, 0, 1, 1, 1, x]*
   (Nc^3*(64 + 640*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
    Nf*(-384 - 2024*RATIO[x^(-2)] + 1776*RATIO[x^(-1)] + 
      (-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-112 - 616*RATIO[x^(-2)] + 560*RATIO[x^(-1)])) + 
    Nc*(1088 - 1152*RATIO[(1 - x)^(-1)] + 6656*RATIO[x^(-2)] - 
      3136*RATIO[x^(-1)] + 1536*RATIO[x])) + G[0, 1, 1, 0, 0, 1, x]*
   (Nc^3*(-128 + 192*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-2)] - 
      320*RATIO[x^(-1)]) + Nf*(-64 - 1088*RATIO[x^(-2)] + 896*RATIO[x^(-1)] + 
      Nc^2*(-128 - 704*RATIO[x^(-2)] + 640*RATIO[x^(-1)])) + 
    Nc*(-3328/3 - (128*RATIO[(1 - x)^(-1)])/3 + 4288*RATIO[x^(-2)] - 
      1728*RATIO[x^(-1)] + 1856*RATIO[x])) + G[0, 1, 1, 0, 1, 0, x]*
   (Nc^3*(-128 + 192*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-2)] - 
      320*RATIO[x^(-1)]) + Nf*(-64 - 1088*RATIO[x^(-2)] + 896*RATIO[x^(-1)] + 
      Nc^2*(-128 - 704*RATIO[x^(-2)] + 640*RATIO[x^(-1)])) + 
    Nc*(-3328/3 - (128*RATIO[(1 - x)^(-1)])/3 + 4288*RATIO[x^(-2)] - 
      1728*RATIO[x^(-1)] + 1856*RATIO[x])) + G[0, 0, 0, 1, 0, 1, x]*
   (Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(-4864/3 + (4864*RATIO[(1 - x)^(-1)])/3 + 2240*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc*(-4864/3 + (4864*RATIO[(1 - x)^(-1)])/3 + 2240*RATIO[x])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*(-256 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x]) + 
    Nc*(128*(11 + (15*I)*Pi) - (128*I)*(-11*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
      128*(11 + (5*I)*Pi)*RATIO[x])) + G[0, 1, 1, 1, 0, x]*
   (Nc^3*(-176/3 + (176*RATIO[(1 - x)^(-1)])/3 + 960*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)]) + (Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - 
       (32*RATIO[x^(-1)])/15))/Nc + Nf*((4*(3779 - (600*I)*Pi))/15 - 
      (352*RATIO[(1 - x)^(-1)])/3 - ((32*I)/5)*(-319*I + 50*Pi)*
       RATIO[x^(-2)] + (24 - 16*RATIO[x^(-1)])/Nc^2 + 
      ((8*I)/5)*(39*I + 200*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-196/3 - (128*RATIO[(1 - x)^(-1)])/3 - 1056*RATIO[x^(-2)] + 
        904*RATIO[x^(-1)]) - (640*RATIO[x])/3) + 
    Nc*(((224*I)/15)*(387*I + 220*Pi) - ((64*I)/3)*(121*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/15)*(-3331*I + 720*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(1339*I + 720*Pi)*RATIO[x^(-1)] + 
      (256*(11 + (7*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nc^3*(-176 - 1760*RATIO[x^(-2)] + 880*RATIO[x^(-1)]) + 
    Nf*((4*(4423 + (912*I)*Pi))/3 + ((4*I)/3)*(-1981*I + 2712*Pi)*
       RATIO[x^(-2)] + Nc^2*(280 + 1516*RATIO[x^(-2)] - 1416*RATIO[x^(-1)]) - 
      ((16*I)/3)*(-1673*I + 978*Pi)*RATIO[x^(-1)] + 
      (4*(249 + (80*I)*Pi) + (8*I)*(-15*I + 118*Pi)*RATIO[x^(-2)] - 
        (8*I)*(-159*I + 152*Pi)*RATIO[x^(-1)])/Nc^2 - (448*RATIO[x])/3) + 
    Nc*(((-64*I)/3)*(-1049*I + 127*Pi) + ((1600*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] - (32*I)*(-327*I + 160*Pi)*RATIO[x^(-2)] + 
      ((224*I)/3)*(-323*I + 192*Pi)*RATIO[x^(-1)] + 
      (352*(17 - (10*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc^3*(-352/3 - (352*RATIO[(1 - x)^(-1)])/3 - (7040*RATIO[x^(-2)])/3 + 
      (2560*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(-128/3 - (704*RATIO[x^(-2)])/3 + (640*RATIO[x^(-1)])/3) + 
      ((16*(7 - (30*I)*Pi))/15 - ((16*I)/15)*(92*I + 135*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(31*I + 75*Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*((4*(423 + (140*I)*Pi))/5 + ((4*I)/15)*(7181*I + 660*Pi)*
       RATIO[x^(-2)] + Nc^2*(1048/3 + (64*RATIO[(1 - x)^(-1)])/3 + 
        (8132*RATIO[x^(-2)])/3 - (6424*RATIO[x^(-1)])/3) - 
      ((32*I)/5)*(114*I + 35*Pi)*RATIO[x^(-1)] + 
      ((-4*I)*(-11*I + 4*Pi) - (8*I)*(3*I + 2*Pi)*RATIO[x^(-2)] + 
        (8*I)*(-9*I + 4*Pi)*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x]) + 
    Nc*(((-32*I)/15)*(-1109*I + 790*Pi) - ((32*I)/3)*(-77*I + 82*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(-202*I + 615*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(11*I + 280*Pi)*RATIO[x^(-1)] + 
      (64*(77 + (12*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc^3*(-176 - 2720*RATIO[x^(-2)] + 880*RATIO[x^(-1)]) + 
    Nf^2*((256/15 + (3296*RATIO[x^(-2)])/15 - (2816*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-64/3 - (352*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3)) + 
    Nf*(((16*I)/15)*(7*I + 1125*Pi) - (128*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/5)*(409*I + 1545*Pi)*RATIO[x^(-2)] + 
      Nc^2*(728/3 + (8288*RATIO[x^(-2)])/3 - (6064*RATIO[x^(-1)])/3) - 
      ((32*I)/15)*(536*I + 2745*Pi)*RATIO[x^(-1)] + 
      (24*(3 + (10*I)*Pi) + (16*I)*(-6*I + 41*Pi)*RATIO[x^(-2)] - 
        (16*I)*(-11*I + 54*Pi)*RATIO[x^(-1)])/Nc^2 - (640*RATIO[x])/3) + 
    Nc*(((-224*I)/15)*(-401*I + 220*Pi) + ((64*I)/3)*(-11*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/15)*(-3077*I + 5400*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-277*I + 1255*Pi)*RATIO[x^(-1)] + 
      (64*(121 + (17*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nc^3*(-176/3 + (176*RATIO[(1 - x)^(-1)])/3 + 960*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)]) + (Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - 
       (32*RATIO[x^(-1)])/15))/Nc + Nf*((4*(3779 - (480*I)*Pi))/15 - 
      (352*RATIO[(1 - x)^(-1)])/3 - ((32*I)/5)*(-319*I + 40*Pi)*
       RATIO[x^(-2)] + (24 - 16*RATIO[x^(-1)])/Nc^2 + 
      ((8*I)/5)*(39*I + 160*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-196/3 - (128*RATIO[(1 - x)^(-1)])/3 - 1056*RATIO[x^(-2)] + 
        904*RATIO[x^(-1)]) - (640*RATIO[x])/3) + 
    Nc*(((96*I)/5)*(301*I + 60*Pi) - ((64*I)/3)*(121*I + 42*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/15)*(-3331*I + 60*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(1339*I + 60*Pi)*RATIO[x^(-1)] + 
      (256*(11 + (19*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 1, x]*
   ((Nf^2*(5072/15 - (576*RATIO[x^(-2)])/5 - (7072*RATIO[x^(-1)])/15))/Nc + 
    Nc^3*(176 - 176*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)]) + 
    Nf*((8*(2317 - (345*I)*Pi))/15 + (64*RATIO[(1 - x)^(-1)])/3 + 
      Nc^2*(-32 + 32*RATIO[(1 - x)^(-1)]) - ((8*I)/5)*(1399*I + 660*Pi)*
       RATIO[x^(-2)] + ((112*I)/15)*(8*I + 165*Pi)*RATIO[x^(-1)] + 
      (8*(37 - (7*I)*Pi) - (160*I)*Pi*RATIO[x^(-2)] + (16*I)*(17*I + 13*Pi)*
         RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/3) + 
    Nc*(((-32*I)/15)*(-4319*I + 790*Pi) - ((64*I)/3)*(-77*I + 41*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/5)*(-287*I + 5*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(-2429*I + 240*Pi)*RATIO[x^(-1)] + 
      (32*(77 - (30*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc^3*(-176 - 2720*RATIO[x^(-2)] + 880*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(-64/3 - (352*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3) + 
      ((128*(2 - (15*I)*Pi))/15 - ((32*I)/15)*(103*I + 270*Pi)*
         RATIO[x^(-2)] + ((128*I)/15)*(22*I + 75*Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*(((-8*I)/15)*(-14*I + 75*Pi) - (128*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/5)*(409*I + 325*Pi)*RATIO[x^(-2)] + 
      Nc^2*(728/3 + (8288*RATIO[x^(-2)])/3 - (6064*RATIO[x^(-1)])/3) - 
      ((16*I)/15)*(1072*I + 555*Pi)*RATIO[x^(-1)] + 
      (8*(9 - (17*I)*Pi) - (48*I)*(2*I + 5*Pi)*RATIO[x^(-2)] + 
        (16*I)*(11*I + 23*Pi)*RATIO[x^(-1)])/Nc^2 - (640*RATIO[x])/3) + 
    Nc*(((32*I)/15)*(2807*I + 90*Pi) - ((64*I)/3)*(11*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/15)*(-3077*I + 420*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-277*I + 290*Pi)*RATIO[x^(-1)] + 
      (64*(121 + (32*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nc^3*(352 - (704*RATIO[(1 - x)^(-1)])/3 + (6400*RATIO[x^(-2)])/3 - 
      (3680*RATIO[x^(-1)])/3) + 
    (Nf^2*((8*I)*(63*I + 16*Pi) + (32*I)*(11*I + 18*Pi)*RATIO[x^(-2)] - 
       (80*I)*(13*I + 8*Pi)*RATIO[x^(-1)]))/Nc + 
    Nf*(((-88*I)/3)*(-13*I + 9*Pi) + (256*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*(43*I + 64*Pi)*RATIO[x^(-2)] + (16*I)*(-16*I + 51*Pi)*
       RATIO[x^(-1)] + Nc^2*(-1336/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        (6032*RATIO[x^(-2)])/3 + (6256*RATIO[x^(-1)])/3) + 
      ((8*I)*(30*I + 11*Pi) + (96*I)*(I + 2*Pi)*RATIO[x^(-2)] - 
        (16*I)*(18*I + 17*Pi)*RATIO[x^(-1)])/Nc^2 - (704*RATIO[x])/3) + 
    Nc*(((64*I)/3)*(2*I + 47*Pi) + ((128*I)/3)*(11*I + 59*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(203*I + 27*Pi)*RATIO[x^(-2)] - 
      (64*I)*(-97*I + 5*Pi)*RATIO[x^(-1)] + 32*(77 - (34*I)*Pi)*RATIO[x])) + 
  G[1, 0, 1, 0, 0, x]*
   (Nf^2*(Nc*(128/3 + (704*RATIO[x^(-2)])/3 - (640*RATIO[x^(-1)])/3) + 
      (208/15 + (96*RATIO[x^(-2)])/5 - (608*RATIO[x^(-1)])/15)/Nc) + 
    Nc^3*(176/3 + 176*RATIO[(1 - x)^(-1)] + (7040*RATIO[x^(-2)])/3 - 
      (3520*RATIO[x^(-1)])/3) + Nf*(((-4*I)/5)*(-4603*I + 480*Pi) - 
      (320*RATIO[(1 - x)^(-1)])/3 - ((4*I)/15)*(5171*I + 10140*Pi)*
       RATIO[x^(-2)] + ((16*I)/15)*(-5441*I + 2700*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-1448/3 - 32*RATIO[(1 - x)^(-1)] - (8132*RATIO[x^(-2)])/3 + 
        (7480*RATIO[x^(-1)])/3) + ((-4*I)*(-123*I + 32*Pi) - 
        (24*I)*(-I + 14*Pi)*RATIO[x^(-2)] + (8*I)*(-73*I + 56*Pi)*
         RATIO[x^(-1)])/Nc^2 - (320*RATIO[x])/3) + 
    Nc*((32*(2249 - (160*I)*Pi))/15 + ((128*I)/3)*(-33*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/15)*(2531*I + 2790*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(-1097*I + 765*Pi)*RATIO[x^(-1)] + 
      (32*(121 - (38*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc^3*(-352/3 - (352*RATIO[(1 - x)^(-1)])/3 - (7040*RATIO[x^(-2)])/3 + 
      (2560*RATIO[x^(-1)])/3) + 
    Nf^2*((112/15 + (1472*RATIO[x^(-2)])/15 - (992*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-128/3 - (704*RATIO[x^(-2)])/3 + (640*RATIO[x^(-1)])/3)) + 
    Nf*((12*(141 + (260*I)*Pi))/5 + ((4*I)/15)*(7181*I + 18000*Pi)*
       RATIO[x^(-2)] + Nc^2*(1048/3 + (64*RATIO[(1 - x)^(-1)])/3 + 
        (8132*RATIO[x^(-2)])/3 - (6424*RATIO[x^(-1)])/3) - 
      ((96*I)/5)*(38*I + 245*Pi)*RATIO[x^(-1)] + 
      ((4*I)*(11*I + 36*Pi) + (8*I)*(-3*I + 44*Pi)*RATIO[x^(-2)] - 
        (24*I)*(3*I + 20*Pi)*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x]) + 
    Nc*(((-32*I)/15)*(-1109*I + 1650*Pi) - ((32*I)/3)*(-77*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(-202*I + 3795*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(11*I + 1065*Pi)*RATIO[x^(-1)] + 
      (64*(77 + (54*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 1, 1, x]*
   (Nc^3*(1232/3 - 176*RATIO[(1 - x)^(-1)] + (7040*RATIO[x^(-2)])/3 - 
      (3520*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(128/3 + (704*RATIO[x^(-2)])/3 - (640*RATIO[x^(-1)])/3) + 
      ((32*I)*(11*I + Pi) + (48*I)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
        (160*I)*(4*I + Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*((-4*I)*(-81*I + 80*Pi) + 256*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(1103*I + 1656*Pi)*RATIO[x^(-2)] + (16*I)*(101*I + 124*Pi)*
       RATIO[x^(-1)] + (-132 - 24*RATIO[x^(-2)] + 120*RATIO[x^(-1)])/Nc^2 + 
      Nc^2*(-1640/3 + 32*RATIO[(1 - x)^(-1)] - (8132*RATIO[x^(-2)])/3 + 
        (7480*RATIO[x^(-1)])/3) - (832*RATIO[x])/3) + 
    Nc*((32*(247 + (144*I)*Pi))/3 + ((64*I)/3)*(55*I + 81*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(151*I + 648*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*(76*I + 225*Pi)*RATIO[x^(-1)] + 
      (32*(253 - (114*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nf^2*(Nc*(128/3 + (704*RATIO[x^(-2)])/3 - (640*RATIO[x^(-1)])/3) + 
      (256/5 + (448*RATIO[x^(-2)])/15 - (256*RATIO[x^(-1)])/5)/Nc) + 
    Nc^3*(704/3 + (9920*RATIO[x^(-2)])/3 - (3520*RATIO[x^(-1)])/3) + 
    Nf*(((-32*I)/15)*(-2113*I + 570*Pi) + (256*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/15)*(799*I + 5250*Pi)*RATIO[x^(-2)] + 
      ((16*I)/5)*(-1677*I + 1960*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-1112/3 - (10544*RATIO[x^(-2)])/3 + (7984*RATIO[x^(-1)])/3) + 
      ((-48*I)*(-17*I + 4*Pi) - (32*I)*(-3*I + 19*Pi)*RATIO[x^(-2)] + 
        (32*I)*(-35*I + 24*Pi)*RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/3) + 
    Nc*((64*(1139 + (440*I)*Pi))/5 + ((64*I)/3)*(22*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/5)*(27*I + 1930*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(-3109*I + 7620*Pi)*RATIO[x^(-1)] + 
      (32*(121 - (160*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 1, x]*
   ((Nf^2*(-88 + 144*RATIO[x^(-1)]))/Nc + 
    Nc^3*(1408/3 - (1408*RATIO[(1 - x)^(-1)])/3 - 960*RATIO[x^(-2)] + 
      960*RATIO[x^(-1)]) + Nf*(((28*I)/3)*(59*I + 48*Pi) + 
      (1952*RATIO[(1 - x)^(-1)])/3 + (224*I)*(-9*I + 4*Pi)*RATIO[x^(-2)] + 
      Nc^2*(404/3 + (352*RATIO[(1 - x)^(-1)])/3 + 1056*RATIO[x^(-2)] - 
        1256*RATIO[x^(-1)]) - (8*I)*(-317*I + 112*Pi)*RATIO[x^(-1)] + 
      (-24 + 16*RATIO[x^(-1)])/Nc^2) + Nc*((160*(87 - (28*I)*Pi))/3 - 
      ((128*I)/3)*(-99*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      (832*I)*(-14*I + Pi)*RATIO[x^(-2)] + (64*I)*(-152*I + 13*Pi)*
       RATIO[x^(-1)] - ((64*I)/3)*Pi*RATIO[x])) + 
  G[1, 0, 0, 0, 0, x]*(Nc^3*(880/3 - (880*RATIO[(1 - x)^(-1)])/3 + 
      960*RATIO[x^(-1)]) + Nf*(16*(287 + (6*I)*Pi) + 
      384*RATIO[(1 - x)^(-1)] + (192*I)*Pi*RATIO[x^(-2)] + 
      Nc^2*(1568/3 + (160*RATIO[(1 - x)^(-1)])/3 - 1408*RATIO[x^(-1)]) + 
      (512 - 640*RATIO[x^(-1)])/Nc^2 - (32*I)*(-245*I + 6*Pi)*
       RATIO[x^(-1)]) + Nc*((-64*I)*(-127*I + 5*Pi) - 
      (192*I)*(-11*I + Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
      (256*I)*(-66*I + Pi)*RATIO[x^(-1)] + ((64*I)/3)*Pi*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nc^3*(352 - (704*RATIO[(1 - x)^(-1)])/3 + 
      (3520*RATIO[x^(-2)])/3 - (3680*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(-64/3 - (352*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3) + 
      (-224/3 - (1088*RATIO[x^(-2)])/3 + (1024*RATIO[x^(-1)])/3)/Nc) + 
    Nf*(((-4*I)/3)*(-421*I + 1308*Pi) - ((20*I)/3)*(17*I + 684*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*(-119*I + 1212*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-1448/3 + (128*RATIO[(1 - x)^(-1)])/3 - 764*RATIO[x^(-2)] + 
        1480*RATIO[x^(-1)]) + ((-4*I)*(-33*I + 100*Pi) - 
        (8*I)*(-15*I + 128*Pi)*RATIO[x^(-2)] + (8*I)*(-31*I + 172*Pi)*
         RATIO[x^(-1)])/Nc^2 + 128*RATIO[x]) + 
    Nc*(((64*I)/3)*(19*I + 255*Pi) + (1792*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-93*I + 148*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-208*I + 831*Pi)*
       RATIO[x^(-1)] - (1152*I)*Pi*RATIO[x])) + 
  G[0, 0, 0, 0, 1, x]*(Nc^3*(704/3 - (704*RATIO[(1 - x)^(-1)])/3) + 
    Nf*((32*I)*(I + 3*Pi) - 64*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-128/3 + (128*RATIO[(1 - x)^(-1)])/3) + 
      (192*I)*Pi*RATIO[x^(-2)] - (192*I)*(I + Pi)*RATIO[x^(-1)] - 
      128*RATIO[x]) + Nc*(((-128*I)/3)*(-52*I + 15*Pi) + 
      ((640*I)/3)*(-11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      (1152*I)*Pi*RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   (Nc^3*(352 - (704*RATIO[(1 - x)^(-1)])/3 + (3520*RATIO[x^(-2)])/3 - 
      (3680*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(-64/3 - (352*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3) + 
      (((32*I)/3)*(7*I + 15*Pi) + ((16*I)/3)*(68*I + 135*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(32*I + 75*Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*(((4*I)/3)*(421*I + 60*Pi) + ((4*I)/3)*(-85*I + 1152*Pi)*
       RATIO[x^(-2)] - ((16*I)/3)*(119*I + 264*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-1448/3 + (128*RATIO[(1 - x)^(-1)])/3 - 764*RATIO[x^(-2)] + 
        1480*RATIO[x^(-1)]) + ((4*I)*(33*I + 28*Pi) + (8*I)*(15*I + 14*Pi)*
         RATIO[x^(-2)] - (8*I)*(31*I + 28*Pi)*RATIO[x^(-1)])/Nc^2 + 
      128*RATIO[x]) + Nc*(((-64*I)/3)*(-19*I + 13*Pi) + 
      ((10048*I)/3)*Pi*RATIO[(1 - x)^(-1)] - (192*I)*(31*I + 42*Pi)*
       RATIO[x^(-2)] + ((64*I)/3)*(208*I + 63*Pi)*RATIO[x^(-1)] - 
      (1600*I)*Pi*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nc^3*(704/3 - (704*RATIO[(1 - x)^(-1)])/3) + 
    Nf*((-32*I)*(-I + 3*Pi) - 64*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-128/3 + (128*RATIO[(1 - x)^(-1)])/3) - 
      (192*I)*Pi*RATIO[x^(-2)] + (192*I)*(-I + Pi)*RATIO[x^(-1)] - 
      128*RATIO[x]) + Nc*(((-128*I)/3)*(-52*I + 41*Pi) + 
      ((128*I)/3)*(-55*I + 41*Pi)*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      (1600*I)*Pi*RATIO[x])) + G[1, 1, 1, 1, 1, x]*
   (Nc^3*(-176/3 - (1760*RATIO[x^(-2)])/3 + (6640*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(128/3 + (704*RATIO[x^(-2)])/3 - (640*RATIO[x^(-1)])/3) + 
      (8*(71 - (20*I)*Pi) - (16*I)*(38*I + 45*Pi)*RATIO[x^(-2)] + 
        (16*I)*(81*I + 50*Pi)*RATIO[x^(-1)])/Nc) + 
    Nf*(((-4*I)/3)*(-227*I + 168*Pi) - ((4*I)/3)*(-1469*I + 1572*Pi)*
       RATIO[x^(-2)] + Nc^2*(888 + 12*RATIO[x^(-2)] - 2248*RATIO[x^(-1)]) + 
      ((32*I)/3)*(-56*I + 159*Pi)*RATIO[x^(-1)] + 
      (4*(45 - (8*I)*Pi) - (8*I)*(15*I + 4*Pi)*RATIO[x^(-2)] + 
        (8*I)*(35*I + 8*Pi)*RATIO[x^(-1)])/Nc^2 + 256*RATIO[x]) + 
    Nc*((32*(19 + (498*I)*Pi))/3 - (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-34*I + 303*Pi)*RATIO[x^(-2)] - 
      ((224*I)/3)*(79*I + 126*Pi)*RATIO[x^(-1)] - (128*I)*(-11*I + 5*Pi)*
       RATIO[x])) + G[1, 0, 0, 0, 1, x]*
   (Nc^3*(-704/3 + (704*RATIO[(1 - x)^(-1)])/3) + 
    (Nf^2*(-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(((8*I)/15)*(787*I + 615*Pi) - (320*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/15)*(86*I + 2295*Pi)*RATIO[x^(-2)] - 
      ((16*I)/5)*(-108*I + 715*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-304/3 - (128*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-1)]) + 
      ((8*I)*(6*I + 5*Pi) + (144*I)*Pi*RATIO[x^(-2)] - (16*I)*(2*I + 11*Pi)*
         RATIO[x^(-1)])/Nc^2 + (640*RATIO[x])/3) + 
    Nc*((32*(619 - (780*I)*Pi))/15 + ((64*I)/3)*(-77*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(34*I + 585*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-281*I + 590*Pi)*RATIO[x^(-1)] - ((256*I)/3)*(-11*I + 7*Pi)*
       RATIO[x])) + G[0, 0, 0, 1, 1, x]*
   (Nc^3*(-352 + 352*RATIO[(1 - x)^(-1)]) + 
    Nf*(((8*I)/3)*(431*I + 36*Pi) + Nc^2*(64 - 64*RATIO[(1 - x)^(-1)]) - 
      (64*RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*(28*I + 9*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(559*I + 36*Pi)*RATIO[x^(-1)] + (-104 + 144*RATIO[x^(-1)])/
       Nc^2 + (448*RATIO[x])/3) + Nc*((64*(259 + (12*I)*Pi))/3 - 
      ((64*I)/3)*(-77*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(11*I + 18*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(683*I + 18*Pi)*
       RATIO[x^(-1)] + ((352*I)/3)*(17*I + 10*Pi)*RATIO[x])) + 
  G[0, 1, 0, 1, 0, x]*(Nc^3*(-352/3 + (352*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-1)]) + (Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - 
       (32*RATIO[x^(-1)])/15))/Nc + Nf*(((8*I)/15)*(263*I + 180*Pi) + 
      (512*RATIO[(1 - x)^(-1)])/3 + ((64*I)/5)*(-8*I + 15*Pi)*RATIO[x^(-2)] + 
      (24 - 16*RATIO[x^(-1)])/Nc^2 - ((16*I)/5)*(-17*I + 60*Pi)*
       RATIO[x^(-1)] + Nc^2*(-216 + 528*RATIO[x^(-1)]) + 128*RATIO[x]) + 
    Nc*((32*(1841 - (790*I)*Pi))/15 - ((64*I)/3)*(-154*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/5)*(-32*I + 45*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(943*I + 270*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-77*I + 12*Pi)*
       RATIO[x])) + G[0, 0, 1, 0, 1, x]*
   (Nc^3*(-704/3 + (704*RATIO[(1 - x)^(-1)])/3 - 640*RATIO[x^(-1)]) + 
    Nf*((4*(35 - (48*I)*Pi))/3 + 64*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(31*I + 12*Pi)*RATIO[x^(-2)] + (104 - 144*RATIO[x^(-1)])/
       Nc^2 + ((8*I)/3)*(-187*I + 48*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-692/3 - (64*RATIO[(1 - x)^(-1)])/3 + 616*RATIO[x^(-1)]) + 
      (640*RATIO[x])/3) + Nc*(64*(11 + (6*I)*Pi) + ((64*I)/3)*(77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 42*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*(-445*I + 42*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-121*I + 17*Pi)*
       RATIO[x])) + G[1, 0, 0, 1, 0, x]*
   (Nc^3*(-704/3 + (704*RATIO[(1 - x)^(-1)])/3) + 
    (Nf^2*(-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(((8*I)/15)*(787*I + 510*Pi) - (320*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/15)*(-86*I + 375*Pi)*RATIO[x^(-2)] + ((32*I)/5)*(54*I + 5*Pi)*
       RATIO[x^(-1)] + Nc^2*(-304/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        352*RATIO[x^(-1)]) + ((16*I)*(3*I + Pi) + (16*I)*Pi*RATIO[x^(-2)] - 
        (32*I)*(I + Pi)*RATIO[x^(-1)])/Nc^2 + (640*RATIO[x])/3) + 
    Nc*((32*(619 - (1900*I)*Pi))/15 + ((64*I)/3)*(-77*I + 34*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/5)*(17*I + 105*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(-281*I + 550*Pi)*RATIO[x^(-1)] - 
      ((256*I)/3)*(-11*I + 19*Pi)*RATIO[x])) + 
  G[0, 1, 1, 0, 0, x]*
   ((Nf^2*(-112/5 - (32*RATIO[x^(-2)])/5 + (32*RATIO[x^(-1)])/5))/Nc + 
    Nc^3*(-960*RATIO[x^(-2)] + 320*RATIO[x^(-1)]) + 
    Nf*(((4*I)/15)*(13867*I + 1320*Pi) + (416*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/15)*(-1021*I + 330*Pi)*RATIO[x^(-2)] + 
      Nc^2*(-68 + 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
        552*RATIO[x^(-1)]) - ((8*I)/5)*(3427*I + 440*Pi)*RATIO[x^(-1)] + 
      (-328 + 368*RATIO[x^(-1)])/Nc^2 + (64*RATIO[x])/3) + 
    Nc*((64*(3571 - (50*I)*Pi))/15 - ((512*I)/3)*(-22*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(248*I + 85*Pi)*RATIO[x^(-2)] - 
      ((64*I)/5)*(-1962*I + 185*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(77*I + 30*Pi)*
       RATIO[x])) + G[0, 0, 1, 1, 0, x]*
   (Nc^3*(-704/3 + (704*RATIO[(1 - x)^(-1)])/3 - 640*RATIO[x^(-1)]) + 
    Nf*((4*(35 + (72*I)*Pi))/3 + 64*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-31*I + 18*Pi)*RATIO[x^(-2)] + (104 - 144*RATIO[x^(-1)])/
       Nc^2 - ((8*I)/3)*(187*I + 72*Pi)*RATIO[x^(-1)] + 
      Nc^2*(-692/3 - (64*RATIO[(1 - x)^(-1)])/3 + 616*RATIO[x^(-1)]) + 
      (640*RATIO[x])/3) + Nc*((704*(3 + (2*I)*Pi))/3 - 
      ((448*I)/3)*(-11*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(-11*I + 90*Pi)*RATIO[x^(-2)] + ((160*I)/3)*(89*I + 30*Pi)*
       RATIO[x^(-1)] - ((64*I)/3)*(-121*I + 32*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 0, x]*(Nc^3*(352/3 - (352*RATIO[(1 - x)^(-1)])/3 + 
      640*RATIO[x^(-1)]) + Nf*(12*(7 - (8*I)*Pi) - 320*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + Nc^2*(252 - 616*RATIO[x^(-1)]) + 
      (24*I)*(49*I + 8*Pi)*RATIO[x^(-1)] + (-128 + 160*RATIO[x^(-1)])/Nc^2 + 
      64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) + 
      (704*RATIO[x])/3) + Nc*((32*(195 - (86*I)*Pi))/3 + 
      ((32*I)/3)*(-345*I + 134*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*I)*Pi*RATIO[x^(-2)] - (64*I)*(55*I + 4*Pi)*RATIO[x^(-1)] - 
      64/(3*(-1 + RATIO[x])^3) - 160/(3*(-1 + RATIO[x])^2) + 
      (32*I)*(77*I + 34*Pi)*RATIO[x])) + G[0, 1, 0, 1, 1, x]*
   (Nc^3*(176/3 - (176*RATIO[(1 - x)^(-1)])/3) + 
    (Nf^2*(1208/15 - (32*RATIO[x^(-2)])/15 - (2128*RATIO[x^(-1)])/15))/Nc + 
    Nf*((8*(111 - (40*I)*Pi))/5 - 384*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(37*I + 60*Pi)*RATIO[x^(-2)] + 
      Nc^2*(248/3 - (32*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-1)]) + 
      ((128*I)/5)*(-19*I + 5*Pi)*RATIO[x^(-1)] + (320*RATIO[x])/3) + 
    Nc*(((32*I)/15)*(1931*I + 510*Pi) - ((64*I)/3)*(187*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/5)*(-133*I + 80*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(611*I + 240*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(121*I + 38*Pi)*
       RATIO[x])) + G[0, 1, 0, 0, 1, x]*
   (Nc^3*(-352/3 + (352*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-1)]) + 
    (Nf^2*(112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15))/Nc + 
    Nf*(-2104/15 + (512*RATIO[(1 - x)^(-1)])/3 + (512*RATIO[x^(-2)])/5 + 
      (24 - 16*RATIO[x^(-1)])/Nc^2 - (272*RATIO[x^(-1)])/5 + 
      Nc^2*(-216 + 528*RATIO[x^(-1)]) + 128*RATIO[x]) + 
    Nc*((32*(1841 - (780*I)*Pi))/15 + ((128*I)/3)*(77*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(-64*I + 25*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(943*I + 75*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-77*I + 54*Pi)*
       RATIO[x])) + G[0, 1, 0, 0, 0, x]*
   (Nc^3*(176/3 - (176*RATIO[(1 - x)^(-1)])/3 + 640*RATIO[x^(-1)]) + 
    Nf*((16*(361 - (24*I)*Pi))/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      (256*I)*Pi*RATIO[x^(-2)] + Nc^2*(1112/3 - (32*RATIO[(1 - x)^(-1)])/3 - 
        880*RATIO[x^(-1)]) + (256 - 320*RATIO[x^(-1)])/Nc^2 + 
      (32*I)*(105*I + 8*Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      160/(3*(-1 + RATIO[x])^2) + (832*RATIO[x])/3) + 
    Nc*((-64*I)*(-45*I + 4*Pi) + (32*I)*(-61*I + 16*Pi)*RATIO[(1 - x)^(-1)] + 
      (128*I)*Pi*RATIO[x^(-2)] - (128*I)*(90*I + Pi)*RATIO[x^(-1)] + 
      64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*(253*I + 114*Pi)*RATIO[x])) + 
  G[0, 0, 1, 1, 1, x]*(Nc^3*(704/3 - (704*RATIO[(1 - x)^(-1)])/3 + 
      640*RATIO[x^(-1)]) + Nf*(476 - 64*RATIO[(1 - x)^(-1)] - 
      (3008*RATIO[x^(-2)])/3 + Nc^2*(692/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        616*RATIO[x^(-1)]) + (24 - 16*RATIO[x^(-1)])/Nc^2 - 
      680*RATIO[x^(-1)] + (64*RATIO[x])/3) + 
    Nc*((32*(83 + (94*I)*Pi))/3 - ((64*I)/3)*(-22*I + 35*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 3*Pi)*RATIO[x^(-2)] - 
      (64*I)*(75*I + 2*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(121*I + 160*Pi)*
       RATIO[x])) + G[0, 0, 0, 0, x]*
   (Nf^2*(Nc*(200/3 - (416*RATIO[(1 - x)^(-1)])/3 + 72/(-1 + RATIO[x])^2) + 
      (-80 + 192*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2 + 32*RATIO[x] - 
        112*RATIO[x^2])/Nc) + Nf*(((-40*I)/9)*(-1073*I + 36*Pi) + 
      ((16*I)/9)*(-689*I + 36*Pi)*RATIO[(1 - x)^(-1)] + 
      (192*I)*Pi*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^3 - 
      312/(-1 + RATIO[x])^2 + (16*(67 - (144*I)*Pi)*RATIO[x])/9 + 
      Nc^2*(-4504/3 + (4480*RATIO[(1 - x)^(-1)])/3 - 696/(-1 + RATIO[x])^2 - 
        128*RATIO[x] - 280*RATIO[x^2]) + (-300 - 24*RATIO[(1 - x)^(-1)] + 
        4/(-1 + RATIO[x])^2 + 128*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 
      632*RATIO[x^2]) + Nc^3*(5000/3 - (5288*RATIO[(1 - x)^(-1)])/3 + 
      576/(-1 + RATIO[x])^2 + 480*RATIO[x] + 240*RATIO[x^2]) + 
    Nc*((-16*(-7445 + (852*I)*Pi + 132*Pi^2))/9 + 
      (64*(-977 + (231*I)*Pi + 33*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (256*I)*Pi*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^3 + 
      2096/(-1 + RATIO[x])^2 - (32*(-469 - (198*I)*Pi + 138*Pi^2)*RATIO[x])/
       9 + 2224*RATIO[x^2])) + G[1, 1, 1, 1, x]*
   (Nf^2*(Nc*(-976/9 - (2776*RATIO[x^(-2)])/9 + (4016*RATIO[x^(-1)])/9) + 
      ((8*(-230 + (181*I)*Pi + 12*Pi^2))/3 + (16*(-103 + (44*I)*Pi + 27*Pi^2)*
          RATIO[x^(-2)])/3 - (16*(-172 + (175*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
         3 + 32*RATIO[x] - 112*RATIO[x^2])/Nc) + 
    Nf*((-8*(-2587 + (522*I)*Pi + 114*Pi^2))/9 - 
      (4*(-3343 + (988*I)*Pi + 151*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-12871 + (1980*I)*Pi + 510*Pi^2)*RATIO[x^(-1)])/9 + 
      ((32*I)/9)*(29*I + 72*Pi)*RATIO[x] + Nc^2*((-4*(563 + 186*Pi^2))/9 - 
        (124*(-172 + 33*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(-5819 + 930*Pi^2)*RATIO[x^(-1)])/9 - 128*RATIO[x] - 
        280*RATIO[x^2]) + (4*(-39 + (12*I)*Pi + 2*Pi^2) + 
        4*(1 + 2*Pi^2)*RATIO[x^(-2)] - 16*(-5 + (2*I)*Pi + Pi^2)*
         RATIO[x^(-1)] + 128*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 
      632*RATIO[x^2]) + Nc^3*((16*(156 + 7*Pi^2))/3 + 
      (16*(-297 + 70*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(-136 + 35*Pi^2)*RATIO[x^(-1)])/3 + 480*RATIO[x] + 
      240*RATIO[x^2]) + Nc*((-32*(1901 + (546*I)*Pi + 81*Pi^2))/9 - 
      256*Pi^2*RATIO[(1 - x)^(-1)] - (16*(7865 - (3240*I)*Pi + 366*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(8903 + (744*I)*Pi + 504*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(1007 - (198*I)*Pi + 138*Pi^2)*RATIO[x])/9 + 
      2224*RATIO[x^2])) + G[1, 1, 0, 1, x]*
   (Nc^3*((8*(-275 + 18*Pi^2))/9 - (968*RATIO[(1 - x)^(-1)])/9 + 
      16*(99 + 10*Pi^2)*RATIO[x^(-2)] - (16*(26 + 15*Pi^2)*RATIO[x^(-1)])/
       3) + Nf^2*(Nc*(64 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (2776*RATIO[x^(-2)])/9 - (2960*RATIO[x^(-1)])/9) + 
      ((-8*(-1114 + (2679*I)*Pi + 120*Pi^2))/45 - 
        (16*(-803 + (342*I)*Pi + 270*Pi^2)*RATIO[x^(-2)])/45 + 
        (16*(-1540 + (2337*I)*Pi + 300*Pi^2)*RATIO[x^(-1)])/45)/Nc) + 
    Nc*((-32*(3914 + (3756*I)*Pi + 2705*Pi^2))/45 - 
      (32*(201 + (66*I)*Pi + 35*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(-2882 - (567*I)*Pi + 1845*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(5105 - (19368*I)*Pi + 7200*Pi^2)*RATIO[x^(-1)])/45 - 
      (32*(-81 - (1221*I)*Pi + 43*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((4*(-8836 - (7554*I)*Pi + 1245*Pi^2))/45 + ((64*I)/3)*(-5*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(-45419 - (14844*I)*Pi + 9615*Pi^2)*
        RATIO[x^(-2)])/45 - (4*(-53765 - (27144*I)*Pi + 6360*Pi^2)*
        RATIO[x^(-1)])/45 - ((16*I)/9)*(-85*I + 252*Pi)*RATIO[x] + 
      24*RATIO[x^2] + ((-4*(-135 + (126*I)*Pi + 23*Pi^2))/3 - 
        (4*(-33 + 62*Pi^2)*RATIO[x^(-2)])/3 + (8*(-72 + (42*I)*Pi + 41*Pi^2)*
          RATIO[x^(-1)])/3 - 32*RATIO[x] + 8*RATIO[x^2])/Nc^2 + 
      Nc^2*((-4*(119 + 66*Pi^2))/9 + (352*RATIO[(1 - x)^(-1)])/9 - 
        (4*(5332 + 363*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(4127 + 330*Pi^2)*RATIO[x^(-1)])/9 + 32*RATIO[x] + 
        16*RATIO[x^2]))) + G[1, 1, 1, 0, x]*
   (Nc^3*((8*(-275 + 48*Pi^2))/9 - (968*RATIO[(1 - x)^(-1)])/9 + 
      (16*(297 + 80*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(13 + 20*Pi^2)*RATIO[x^(-1)])/3) + 
    Nf^2*(Nc*(64 - (32*RATIO[(1 - x)^(-1)])/9 + (2776*RATIO[x^(-2)])/9 - 
        (2960*RATIO[x^(-1)])/9) + ((16*(557 - (180*I)*Pi))/45 - 
        ((176*I)/45)*(73*I + 90*Pi)*RATIO[x^(-2)] + ((64*I)/9)*(77*I + 45*Pi)*
         RATIO[x^(-1)])/Nc) + Nc*((-32*(3914 + (27315*I)*Pi + 1925*Pi^2))/
       45 - (32*(201 + 197*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-5764 + (2070*I)*Pi + 2385*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(1021 + (8694*I)*Pi + 2040*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(81 + (363*I)*Pi + 191*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((-8*(4418 - (28425*I)*Pi + 720*Pi^2))/45 + (320*RATIO[(1 - x)^(-1)])/
       3 - (4*(45419 - (23130*I)*Pi + 6180*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(10753 - (16368*I)*Pi + 1908*Pi^2)*RATIO[x^(-1)])/9 - 
      ((16*I)/9)*(-85*I + 12*Pi)*RATIO[x] + 24*RATIO[x^2] + 
      ((-4*(-135 - (648*I)*Pi + 44*Pi^2))/3 - 
        (4*(-33 + 122*Pi^2)*RATIO[x^(-2)])/3 + 
        (64*(-9 - (48*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/3 - 32*RATIO[x] + 
        8*RATIO[x^2])/Nc^2 + Nc^2*((-4*(119 + 156*Pi^2))/9 + 
        (352*RATIO[(1 - x)^(-1)])/9 - (8*(2666 + 429*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(4127 + 780*Pi^2)*RATIO[x^(-1)])/9 + 32*RATIO[x] + 
        16*RATIO[x^2]))) + G[0, 0, 0, 1, x]*
   (Nf^2*(Nc*(-568/9 + (1216*RATIO[(1 - x)^(-1)])/9 - 72/(-1 + RATIO[x])^2) + 
      (1216/15 - 192*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/15 + 
        112/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-9712/9 + (14896*RATIO[(1 - x)^(-1)])/9 - 576/(-1 + RATIO[x])^2) + 
    Nc*((64*(464 + (1105*I)*Pi + 35*Pi^2))/15 - 
      (64*(-143 + (33*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(-384 + (3535*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
      1152/(-1 + RATIO[x])^2 - (32*(323 + (363*I)*Pi + 191*Pi^2)*RATIO[x])/
       9 + 224*RATIO[x^2]) + Nf*((8*(433 - (6465*I)*Pi + 360*Pi^2))/45 - 
      ((8*I)/9)*(-473*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      (128*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(506 - (2795*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/15 + 
      80/(-1 + RATIO[x])^2 + (64*(32 + (3*I)*Pi)*RATIO[x])/9 + 
      24*RATIO[x^2] + ((-4*I)*(-I + 26*Pi) + 24*RATIO[(1 - x)^(-1)] + 
        (144*I)*Pi*RATIO[x^(-1)] - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        8*RATIO[x^2])/Nc^2 + Nc^2*(8408/9 - (13088*RATIO[(1 - x)^(-1)])/9 + 
        696/(-1 + RATIO[x])^2 + 32*RATIO[x] + 16*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*
   (Nf^2*(Nc*(-568/9 + (1216*RATIO[(1 - x)^(-1)])/9 - 72/(-1 + RATIO[x])^2) + 
      (1216/15 - 192*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/15 + 
        112/(-1 + RATIO[x])^2)/Nc) + Nc^3*((16*(-607 + 3*Pi^2))/9 + 
      (14896*RATIO[(1 - x)^(-1)])/9 + (160*Pi^2*RATIO[x^(-2)])/3 - 
      (80*Pi^2*RATIO[x^(-1)])/3 - 576/(-1 + RATIO[x])^2) + 
    Nc*((-32*(-928 - (1965*I)*Pi + 90*Pi^2))/15 - 
      (32*(-286 - (59*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*((-11*I)*Pi + 30*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(-384 + (575*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/15 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(-108*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (32*(-323 - (1221*I)*Pi + 43*Pi^2)*RATIO[x])/9 + 
      224*RATIO[x^2]) + Nf*((8*(433 + (915*I)*Pi + 330*Pi^2))/45 - 
      ((8*I)/9)*(-473*I + 216*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((62*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(506 + (815*I)*Pi + 50*Pi^2)*RATIO[x^(-1)])/15 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((80*I)/3)*(-3*I + 2*Pi))/
       (-1 + RATIO[x])^2 + (64*(32 + (63*I)*Pi)*RATIO[x])/9 + 24*RATIO[x^2] + 
      ((-4*I)*(-I + 6*Pi) + 24*RATIO[(1 - x)^(-1)] + 
        (16*I)*Pi*RATIO[x^(-1)] - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        8*RATIO[x^2])/Nc^2 + Nc^2*((-8*(-1051 + 12*Pi^2))/9 - 
        (13088*RATIO[(1 - x)^(-1)])/9 - (176*Pi^2*RATIO[x^(-2)])/3 + 
        (160*Pi^2*RATIO[x^(-1)])/3 + 696/(-1 + RATIO[x])^2 + 32*RATIO[x] + 
        16*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nf^2*(Nc*(-112/9 - (2776*RATIO[x^(-2)])/9 + (1904*RATIO[x^(-1)])/9) + 
      (((16*I)/45)*(41*I + 162*Pi) + ((16*I)/45)*(689*I + 672*Pi)*
         RATIO[x^(-2)] - ((64*I)/45)*(130*I + 153*Pi)*RATIO[x^(-1)] + 
        32*RATIO[x] - 112*RATIO[x^2])/Nc) + 
    Nc*((32*(4934 + (4252*I)*Pi + 15*Pi^2))/15 - 
      (64*(-5 + (33*I)*Pi + 102*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-48481 + (15978*I)*Pi + 660*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-30355 - (4881*I)*Pi + 960*Pi^2)*RATIO[x^(-1)])/45 - 
      96/(-1 + RATIO[x])^2 + (16*(-3387 + (1914*I)*Pi + 164*Pi^2)*RATIO[x])/
       9 - 368*RATIO[x^2]) + Nc^3*((32*(121 + 12*Pi^2))/9 - 
      (32*(67 + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-297 + 40*Pi^2)*RATIO[x^(-2)])/3 - 
      (64*(21 + 5*Pi^2)*RATIO[x^(-1)])/3 - 160*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*((-4*(5349 + (16712*I)*Pi + 140*Pi^2))/15 + ((128*I)/9)*(-5*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (8*(2422 - (826*I)*Pi + 625*Pi^2)*RATIO[x^(-2)])/
       15 - (4*(31735 - (66156*I)*Pi + 3300*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(571 - (132*I)*Pi)*RATIO[x])/9 + (8*(-61 - (93*I)*Pi + 4*Pi^2) + 
        (8*(-159 + 38*Pi^2)*RATIO[x^(-2)])/3 - 8*(-57 - (118*I)*Pi + 16*Pi^2)*
         RATIO[x^(-1)] + 192*RATIO[x] - 72*RATIO[x^2])/Nc^2 + 88*RATIO[x^2] + 
      Nc^2*((-4*(247 + 120*Pi^2))/9 + (320*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-1333 + 165*Pi^2)*RATIO[x^(-2)])/9 + 
        (20*(-487 + 120*Pi^2)*RATIO[x^(-1)])/9 + 72*RATIO[x^2]))) + 
  G[0, 0, 1, 1, x]*
   (Nf^2*(Nc*(536/9 - (1184*RATIO[(1 - x)^(-1)])/9 + 72/(-1 + RATIO[x])^2) + 
      (-14128/45 + (1664*RATIO[(1 - x)^(-1)])/9 - (576*RATIO[x^(-1)])/5 - 
        112/(-1 + RATIO[x])^2 + 32*RATIO[x] - 112*RATIO[x^2])/Nc) + 
    Nc*((32*(3146 - (135*I)*Pi + 430*Pi^2))/45 - 
      (64*(684 + (66*I)*Pi + 61*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(-173 - (99*I)*Pi + 105*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*(-3233 + (300*I)*Pi + 450*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 - (16*(2605 + (1914*I)*Pi + 164*Pi^2)*RATIO[x])/
       9 - 368*RATIO[x^2]) + Nc^3*((8*(1181 + 36*Pi^2))/9 - 
      (8*(2009 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (320*Pi^2*RATIO[x^(-2)])/
       3 - (160*Pi^2*RATIO[x^(-1)])/3 + 576/(-1 + RATIO[x])^2 - 
      160*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*((4*(13049 + (8040*I)*Pi + 600*Pi^2))/45 - ((8*I)/3)*(203*I + 32*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(-407 + (150*I)*Pi + 30*Pi^2)*RATIO[x^(-2)])/
       9 + (8*(-4799 - (3300*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
      12/(-1 + RATIO[x])^2 + (32*(89 + (22*I)*Pi)*RATIO[x])/3 + 
      (8*(3 + (16*I)*Pi) - 24*RATIO[(1 - x)^(-1)] - (16*I)*(-9*I + 10*Pi)*
         RATIO[x^(-1)] + 4/(-1 + RATIO[x])^2 + 192*RATIO[x] - 72*RATIO[x^2])/
       Nc^2 + 88*RATIO[x^2] + Nc^2*((-8*(283 + 8*Pi^2))/3 + 
        (4352*RATIO[(1 - x)^(-1)])/3 - (352*Pi^2*RATIO[x^(-2)])/3 + 
        (320*Pi^2*RATIO[x^(-1)])/3 - 696/(-1 + RATIO[x])^2 + 
        72*RATIO[x^2]))) + G[0, 1, 0, 0, x]*
   (Nc*((32*(259 + (1323*I)*Pi + 270*Pi^2))/45 + 
      (16*(-1531 - (1410*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*((-32*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/5 - 
      (32*(4241 - (2914*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/3)*(23*I + 10*Pi))/
       (-1 + RATIO[x])^2 + (16*(2035 - (1914*I)*Pi + 84*Pi^2)*RATIO[x])/9 - 
      880*RATIO[x^2]) + Nc^3*(-2656/9 + (2656*RATIO[(1 - x)^(-1)])/9 + 
      (5120*RATIO[x^(-1)])/3 + 160*RATIO[x] + 80*RATIO[x^2]) + 
    Nf*((4*(10087 + (5834*I)*Pi + 220*Pi^2))/15 + ((16*I)/3)*(-23*I + 44*Pi)*
       RATIO[(1 - x)^(-1)] + (32*((48*I)*Pi + 55*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-9101 + (11004*I)*Pi + 440*Pi^2)*RATIO[x^(-1)])/15 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((160*I)/3)*(2*I + Pi))/
       (-1 + RATIO[x])^2 + ((80*I)/9)*(79*I + 36*Pi)*RATIO[x] + 
      Nc^2*(7832/9 - (848*RATIO[(1 - x)^(-1)])/9 - (6284*RATIO[x^(-1)])/3 - 
        72*RATIO[x^2]) + 296*RATIO[x^2] + 
      (4*(117 + (70*I)*Pi) - (8*I)*(-23*I + 42*Pi)*RATIO[x^(-1)] - 
        192*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-928/9 + (64*RATIO[(1 - x)^(-1)])/9 + (704*RATIO[x^(-1)])/3) + 
      (((16*I)/15)*(29*I + 7*Pi) + ((32*I)/15)*Pi*RATIO[x^(-2)] - 
        ((32*I)/15)*(9*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*
   (Nc^3*((8*(-149 + 12*Pi^2))/9 - (968*RATIO[(1 - x)^(-1)])/9 + 
      (320*Pi^2*RATIO[x^(-2)])/3 - (160*(-44 + Pi^2)*RATIO[x^(-1)])/3 + 
      160*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*((-32*(-649 + (15303*I)*Pi + 360*Pi^2))/45 + 
      (32*(-245 - (66*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*((17*I)*Pi + 65*Pi^2)*RATIO[x^(-2)])/5 - 
      (32*(6381 - (7806*I)*Pi + 530*Pi^2)*RATIO[x^(-1)])/15 + 
      464/(3*(-1 + RATIO[x])^2) + (32*(1107 - (198*I)*Pi + 130*Pi^2)*
        RATIO[x])/9 + 240*RATIO[x^2]) + 
    Nf*((-8*(-2798 - (20199*I)*Pi + 90*Pi^2))/45 + ((32*I)/9)*(-59*I + 66*Pi)*
       RATIO[(1 - x)^(-1)] - (32*((43*I)*Pi + 170*Pi^2)*RATIO[x^(-2)])/15 + 
      (16*(4939 - (5964*I)*Pi + 270*Pi^2)*RATIO[x^(-1)])/15 - 
      176/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*(105*I + 32*Pi)*RATIO[x] + 
      Nc^2*((-4*(-1901 + 48*Pi^2))/9 + (352*RATIO[(1 - x)^(-1)])/9 - 
        (352*Pi^2*RATIO[x^(-2)])/3 + (64*(-107 + 5*Pi^2)*RATIO[x^(-1)])/3 - 
        72*RATIO[x^2]) - 40*RATIO[x^2] + 
      (16*(16 + (29*I)*Pi) - (32*I)*(7*I + 19*Pi)*RATIO[x^(-1)] - 
        128*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-832/9 - (32*RATIO[(1 - x)^(-1)])/9 + (704*RATIO[x^(-1)])/3) + 
      (((-16*I)/15)*(-34*I + 7*Pi) - ((32*I)/15)*Pi*RATIO[x^(-2)] + 
        ((32*I)/15)*(-14*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*
   (Nc^3*((8*(31 + 30*Pi^2))/9 - (248*RATIO[(1 - x)^(-1)])/9 + 
      (800*Pi^2*RATIO[x^(-2)])/3 - (80*(-64 + 5*Pi^2)*RATIO[x^(-1)])/3 + 
      160*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*((16*(-13005 - (4974*I)*Pi + 1580*Pi^2))/45 + 
      (16*(919 - (264*I)*Pi + 344*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(3275 - (2487*I)*Pi + 3675*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(1145 - (12387*I)*Pi + 2175*Pi^2)*RATIO[x^(-1)])/45 - 
      (32*(-837 - (198*I)*Pi + 130*Pi^2)*RATIO[x])/9 + 240*RATIO[x^2]) + 
    Nf*((-8*(1900 - (687*I)*Pi + 220*Pi^2))/15 + ((64*I)/9)*(4*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - (16*(1600 + (1032*I)*Pi + 1785*Pi^2)*
        RATIO[x^(-2)])/45 + (4*(28315 - (20232*I)*Pi + 6240*Pi^2)*
        RATIO[x^(-1)])/45 - ((32*I)/3)*(-45*I + 16*Pi)*RATIO[x] + 
      Nc^2*((-8*(-847 + 60*Pi^2))/9 + (208*RATIO[(1 - x)^(-1)])/9 - 
        (880*Pi^2*RATIO[x^(-2)])/3 + (4*(-1571 + 200*Pi^2)*RATIO[x^(-1)])/3 - 
        72*RATIO[x^2]) - 40*RATIO[x^2] + (40 - 8*RATIO[x^(-1)] - 
        128*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-832/9 - (32*RATIO[(1 - x)^(-1)])/9 + (704*RATIO[x^(-1)])/3) + 
      ((8*(1750 - (453*I)*Pi))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
        ((32*I)/15)*Pi*RATIO[x^(-2)] + ((16*I)/15)*(90*I + 133*Pi)*
         RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((-32*(-1383 - (1371*I)*Pi + 290*Pi^2))/15 + 
      (32*(-188 - (429*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-14926 - (123*I)*Pi + 750*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-38015 - (7296*I)*Pi + 1740*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*(-239 - (638*I)*Pi + 28*Pi^2)*RATIO[x])/3 - 880*RATIO[x^2]) + 
    Nc^3*(-224/9 - (1936*RATIO[(1 - x)^(-1)])/9 + (3520*RATIO[x^(-1)])/3 + 
      160*RATIO[x] + 80*RATIO[x^2]) + 
    Nf*((4*(-853 - (1046*I)*Pi + 560*Pi^2))/15 + ((128*I)/9)*(-8*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(-24196 - (10278*I)*Pi + 6105*Pi^2)*
        RATIO[x^(-2)])/45 - (8*(-15730 + (126*I)*Pi + 2895*Pi^2)*
        RATIO[x^(-1)])/45 - ((32*I)/9)*(-139*I + 90*Pi)*RATIO[x] + 
      Nc^2*((-4*(-625 + 6*Pi^2))/9 + (704*RATIO[(1 - x)^(-1)])/9 - 
        (44*Pi^2*RATIO[x^(-2)])/3 + (8*(-292 + 5*Pi^2)*RATIO[x^(-1)])/3 - 
        72*RATIO[x^2]) + 296*RATIO[x^2] + 
      ((-4*(-21 + (132*I)*Pi + 2*Pi^2))/3 - (4*(249 + 2*Pi^2)*RATIO[x^(-2)])/
         3 + (8*(153 + (72*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 192*RATIO[x] + 
        72*RATIO[x^2])/Nc^2) + Nf^2*(Nc*(64/9 - (64*RATIO[(1 - x)^(-1)])/9) + 
      ((-16*(-426 + (323*I)*Pi + 10*Pi^2))/15 - 
        (16*(-254 - (2*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 + 
        (32*(-220 + (269*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/15 - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 1, 1, 0, x]*
   (Nf^2*(Nc*(896/9 - (32*RATIO[(1 - x)^(-1)])/9 - (704*RATIO[x^(-1)])/3) + 
      (((-32*I)/45)*(-34*I + 21*Pi) + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((64*I)/15)*Pi*RATIO[x^(-2)] + ((64*I)/15)*(-23*I + Pi)*
         RATIO[x^(-1)])/Nc) + Nc*((-16*(371 - (9336*I)*Pi + 480*Pi^2))/15 + 
      (32*(173 - (99*I)*Pi + 132*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-1435 - (5694*I)*Pi + 1710*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-1487 - (30924*I)*Pi + 2910*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 - (32*(531 - (33*I)*Pi + 257*Pi^2)*RATIO[x])/9 - 
      832*RATIO[x^2]) + Nc^3*((8*(299 + 24*Pi^2))/9 - 
      (8*(479 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (5120*RATIO[x^(-1)])/3 - 
      320*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-8*(-209 + (4674*I)*Pi + 220*Pi^2))/15 - ((32*I)/9)*(-23*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - (32*(-175 - (179*I)*Pi + 110*Pi^2)*
        RATIO[x^(-2)])/15 + (4*(-27413 + (52944*I)*Pi + 2640*Pi^2)*
        RATIO[x^(-1)])/45 - 32/(-1 + RATIO[x])^2 + 
      (16*(121 - (84*I)*Pi)*RATIO[x])/9 + ((-16*I)*(-7*I + 19*Pi) + 
        (8*I)*(-21*I + 44*Pi)*RATIO[x^(-1)] + 32*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 + 120*RATIO[x^2] + Nc^2*(-2072/3 + (272*RATIO[(1 - x)^(-1)])/3 + 
        (6284*RATIO[x^(-1)])/3 + 32*RATIO[x] + 160*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*
   (Nf^2*(Nc*(400/9 + (32*RATIO[(1 - x)^(-1)])/9 - (352*RATIO[x^(-1)])/3) + 
      (((32*I)/45)*(131*I + 30*Pi) + ((16*I)/45)*(67*I + 330*Pi)*
         RATIO[x^(-2)] - ((64*I)/45)*(152*I + 75*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc*((16*(-15127 + (8820*I)*Pi + 5990*Pi^2))/45 - 
      (16*(-439 - (198*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-9407 - (17940*I)*Pi + 5100*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-9089 + (4095*I)*Pi + 3135*Pi^2)*RATIO[x^(-1)])/45 - 
      320/(-1 + RATIO[x])^2 - (32*(127 - (825*I)*Pi + 85*Pi^2)*RATIO[x])/9 - 
      832*RATIO[x^2]) + Nc^3*((8*(79 + 14*Pi^2))/3 - 
      (8*(49 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 160*Pi^2*RATIO[x^(-2)] - 
      80*(22 + Pi^2)*RATIO[x^(-1)] - 320*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-16*(-2249 + (8670*I)*Pi + 240*Pi^2))/45 - 
      ((32*I)/9)*(-89*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(661 - (4110*I)*Pi + 2310*Pi^2)*RATIO[x^(-2)])/45 - 
      (8*(3869 - (10230*I)*Pi + 400*Pi^2)*RATIO[x^(-1)])/15 + 
      128/(-1 + RATIO[x])^2 - ((64*I)/9)*(-23*I + 39*Pi)*RATIO[x] + 
      ((8*Pi*(-201*I + 10*Pi))/3 + (4*(249 + 46*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(147 - (246*I)*Pi + 32*Pi^2)*RATIO[x^(-1)])/3 + 32*RATIO[x] - 
        8*RATIO[x^2])/Nc^2 + 120*RATIO[x^2] + 
      Nc^2*((-4*(991 + 84*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        (616*Pi^2*RATIO[x^(-2)])/3 + (112*(41 + 5*Pi^2)*RATIO[x^(-1)])/3 + 
        32*RATIO[x] + 160*RATIO[x^2]))) + G[1, 0, 0, 1, x]*
   (Nf^2*(Nc*(400/9 + (32*RATIO[(1 - x)^(-1)])/9 - (352*RATIO[x^(-1)])/3) + 
      (((32*I)/45)*(131*I + 465*Pi) - ((16*I)/45)*(-67*I + 330*Pi)*
         RATIO[x^(-2)] - ((128*I)/45)*(76*I + 165*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc*((16*(-15127 - (20220*I)*Pi + 8870*Pi^2))/45 - 
      (16*(-439 + (132*I)*Pi + 250*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-9407 - (19770*I)*Pi + 13470*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-9089 - (15030*I)*Pi + 5730*Pi^2)*RATIO[x^(-1)])/45 - 
      320/(-1 + RATIO[x])^2 + (32*(-127 - (33*I)*Pi + 257*Pi^2)*RATIO[x])/9 - 
      832*RATIO[x^2]) + Nc^3*((8*(79 + 20*Pi^2))/3 - 
      (8*(49 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 320*Pi^2*RATIO[x^(-2)] - 
      160*(11 + Pi^2)*RATIO[x^(-1)] - 320*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-4*(-8996 - (12120*I)*Pi + 1485*Pi^2))/45 - 
      ((32*I)/9)*(-89*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*(-661 - (26070*I)*Pi + 5835*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-3869 - (2780*I)*Pi + 600*Pi^2)*RATIO[x^(-1)])/15 + 
      128/(-1 + RATIO[x])^2 + ((64*I)/9)*(23*I + 21*Pi)*RATIO[x] + 
      ((4*Pi*(186*I + 19*Pi))/3 + (4*(249 + 58*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(147 + (90*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 + 32*RATIO[x] - 
        8*RATIO[x^2])/Nc^2 + 120*RATIO[x^2] + 
      Nc^2*((-4*(991 + 126*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 - 
        308*Pi^2*RATIO[x^(-2)] + (56*(82 + 15*Pi^2)*RATIO[x^(-1)])/3 + 
        32*RATIO[x] + 160*RATIO[x^2]))) + G[0, 1, 0, 1, x]*
   (Nf^2*(Nc*(896/9 - (32*RATIO[(1 - x)^(-1)])/9 - (704*RATIO[x^(-1)])/3) + 
      (((8*I)/45)*(136*I + 495*Pi) + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((16*I)/15)*(92*I + 135*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc*((16*(-371 + (290*I)*Pi + 960*Pi^2))/15 - 
      (32*(-173 - (429*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(287 + (42*I)*Pi + 183*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*(1487 + (3450*I)*Pi + 615*Pi^2)*RATIO[x^(-1)])/45 + 
      192/(-1 + RATIO[x])^2 + (32*(-531 - (825*I)*Pi + 85*Pi^2)*RATIO[x])/9 - 
      832*RATIO[x^2]) + Nc^3*((8*(299 + 30*Pi^2))/9 - 
      (8*(479 + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (160*Pi^2*RATIO[x^(-2)])/
       3 - (80*(64 + Pi^2)*RATIO[x^(-1)])/3 - 320*RATIO[x] - 
      160*RATIO[x^2]) + Nf*((-8*(-209 - (440*I)*Pi + 60*Pi^2))/15 - 
      ((32*I)/9)*(-23*I + 78*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(-70 - (80*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-27413 - (3180*I)*Pi + 1440*Pi^2)*RATIO[x^(-1)])/45 - 
      32/(-1 + RATIO[x])^2 + (16*(121 + (156*I)*Pi)*RATIO[x])/9 + 
      ((8*I)*(14*I + 3*Pi) - (8*I)*(21*I + 2*Pi)*RATIO[x^(-1)] + 
        32*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 120*RATIO[x^2] + 
      Nc^2*((-8*(259 + 4*Pi^2))/3 + (272*RATIO[(1 - x)^(-1)])/3 - 
        (176*Pi^2*RATIO[x^(-2)])/3 + (4*(1571 + 40*Pi^2)*RATIO[x^(-1)])/3 + 
        32*RATIO[x] + 160*RATIO[x^2]))) + 
  G[0, 0, 0, x]*(Nc^3*((-8*(107 + 132*Pi^2))/27 + 
      (8*(2987 + 132*Pi^2)*RATIO[(1 - x)^(-1)])/27 + (320*Pi^2*RATIO[x^(-1)])/
       3 + (1280*RATIO[x])/3 + (1360*RATIO[x^2])/3) + 
    Nf^2*(Nc*(1064/27 + (2104*RATIO[(1 - x)^(-1)])/27 + (64*RATIO[x])/3 + 
        (176*RATIO[x^2])/3) + ((8*(291 + (2*I)*Pi))/15 - 
        (832*RATIO[(1 - x)^(-1)])/5 - ((32*I)/15)*Pi*RATIO[x^(-1)] + 
        392/(15*(-1 + RATIO[x])^2) + (16*(29 + (10*I)*Pi)*RATIO[x])/5 + 
        (8*(59 - (210*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(54453 - (41984*I)*Pi + 580*Pi^2))/45 + 
      (8*(-1398 + (3985*I)*Pi + 340*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((253*I)*Pi + 170*Pi^2)*RATIO[x^(-1)])/15 - 
      (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) - 
      (4*(-2997 + (2070*I)*Pi + 100*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(1038 + (1245*I)*Pi + 50*Pi^2)*RATIO[x])/45 + 
      Nc^2*((8*(343 + 198*Pi^2))/27 - (16*(1355 + 18*Pi^2)*
          RATIO[(1 - x)^(-1)])/27 - (352*Pi^2*RATIO[x^(-1)])/3 - 
        32*RATIO[x] - 552*RATIO[x^2]) - ((4*I)/15)*(-671*I + 1470*Pi)*
       RATIO[x^2] + (4*(63 - (76*I)*Pi) + (76*RATIO[(1 - x)^(-1)])/3 - 
        16/(3*(-1 + RATIO[x])^2) + (8*(11 + (36*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2) + 
    Nc*((128*((32*I)*Pi + 65*Pi^2)*RATIO[x^(-1)])/5 + 
      (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) + 
      (16*(-5049 + (2520*I)*Pi + 25*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (64*(91 + (120*I)*Pi)*RATIO[x^2])/5 + 
      (16*RATIO[x]*(-7419 - (5290*I)*Pi + 715*Pi^2 + (660*I)*Pi^3 + 
         1440*Zeta[3]))/45 + (16*(-39141 + (38608*I)*Pi + 1200*Pi^2 + 
         (840*I)*Pi^3 + 1440*Zeta[3]))/45 - 
      (16*RATIO[(1 - x)^(-1)]*(-11817 + (12040*I)*Pi + 2055*Pi^2 + 
         (840*I)*Pi^3 + 1440*Zeta[3]))/45)) + 
  G[0, 1, 0, x]*(Nf^2*(Nc*(520/27 - (2104*RATIO[(1 - x)^(-1)])/27 - 
        (32*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
      ((-4*(623 + (1860*I)*Pi + 126*Pi^2))/135 + ((8*I)/135)*
         (-2071*I + 120*Pi)*RATIO[(1 - x)^(-1)] - (16*Pi^2*RATIO[x^(-2)])/
         15 + (16*(-55 + (330*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        196/(15*(-1 + RATIO[x])^2) + (32*(1 - (3*I)*Pi)*RATIO[x])/3 + 
        ((8*I)/3)*(I + 42*Pi)*RATIO[x^2])/Nc) + 
    Nf*((-16*(-474 + (515*I)*Pi + 195*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) + (4*(-1059 + (1560*I)*Pi + 200*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (8*(6857 + (10080*I)*Pi + 2100*Pi^2)*
        RATIO[x])/135 + ((4*I)/3)*(41*I + 258*Pi)*RATIO[x^2] + 
      ((-2*(423 - (534*I)*Pi + 82*Pi^2))/3 - (20*RATIO[(1 - x)^(-1)])/3 + 
        (4*(249 - (12*I)*Pi + 46*Pi^2)*RATIO[x^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2) - (8*I)*(-I + 20*Pi)*RATIO[x] + 
        (64*I)*Pi*RATIO[x^2])/Nc^2 + 
      Nc^2*((16*(433 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 96*RATIO[x] + 
        364*RATIO[x^2] + (4*(-604 + 223*Pi^2 - 144*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(139*Pi^2 - 120*Zeta[3]))/3 + 
        176*RATIO[x^(-2)]*(Pi^2 - 2*Zeta[3])) - ((32*I)/15)*RATIO[x^(-2)]*
       (-175*Pi - (24*I)*Pi^2 + 15*Pi^3 - (315*I)*Zeta[3]) - 
      ((2*I)/45)*(-23993*I - 54750*Pi - (3262*I)*Pi^2 + 360*Pi^3 - 
        (2160*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-8605*I + 4690*Pi - 
        (3466*I)*Pi^2 + 360*Pi^3 - (6480*I)*Zeta[3])) + 
    Nc^3*((-880*RATIO[x])/3 - (920*RATIO[x^2])/3 + 
      (160*RATIO[x^(-1)]*(5*Pi^2 - 3*Zeta[3]))/3 - 160*RATIO[x^(-2)]*
       (Pi^2 - 2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*(2179 + 198*Pi^2 + 
         108*Zeta[3]))/27 + (8*(-251 + 198*Pi^2 + 216*Zeta[3]))/27) + 
    Nc*((-64*Pi^2)/(9*(-1 + RATIO[x])^3) - 
      (8*(-5613 + (510*I)*Pi + 100*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(5 - (528*I)*Pi)*RATIO[x^2])/3 + 
      (16*RATIO[x]*(18641 + (24975*I)*Pi + 14355*Pi^2 - (1080*I)*Pi^3 - 
         1080*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(1032 + (339*I)*Pi - 
         400*Pi^2 + (6*I)*Pi^3 - 72*Zeta[3]))/9 + ((16*I)/45)*RATIO[x^(-1)]*
       (13655*I - 28750*Pi - (10823*I)*Pi^2 + 540*Pi^3 + (9000*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-2)]*(-2870*Pi - (3913*I)*Pi^2 + 240*Pi^3 + 
        (10800*I)*Zeta[3]) + (16*(10065 - (3685*I)*Pi - 8363*Pi^2 + 
         (420*I)*Pi^3 + 2160*Zeta[3]))/45)) + 
  G[1, 1, 0, x]*
   (Nf^2*(Nc*((4*(-1867 + 72*Pi^2))/27 + (160*RATIO[(1 - x)^(-1)])/27 + 
        (176*Pi^2*RATIO[x^(-2)])/3 - (8*(-611 + 60*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
      ((4*(-8197 + (5652*I)*Pi + 24*Pi^2))/135 - 
        (4*(6991 - (1368*I)*Pi + 1116*Pi^2)*RATIO[x^(-2)])/135 + 
        (8*(6169 - (5940*I)*Pi + 408*Pi^2)*RATIO[x^(-1)])/135 + 
        (32*(1 + (3*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-I + 42*Pi)*RATIO[x^2])/
       Nc) + Nc*(((-96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (40*(1 + (12*I)*Pi)*RATIO[x^2])/3 + 
      (16*(184390 + (68373*I)*Pi + 8406*Pi^2 + (10710*I)*Pi^3 - 
         30240*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(-494 + (171*I)*Pi + 
         165*Pi^2 + (108*I)*Pi^3 - 864*Zeta[3]))/27 - 
      ((16*I)/135)*RATIO[x]*(-28541*I + 45255*Pi - (17985*I)*Pi^2 + 
        1500*Pi^3 - (6840*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-2)]*
       (-38636*I + 93276*Pi + (3942*I)*Pi^2 + 15975*Pi^3 + 
        (8775*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*(-62542*I + 55950*Pi + 
        (6743*I)*Pi^2 + 10110*Pi^3 + (26550*I)*Zeta[3])) + 
    Nc^3*((-880*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      (16*RATIO[x^(-1)]*(-2211 + 110*Pi^2 - 450*Zeta[3]))/9 + 
      (8*(-1043 + 110*Pi^2 - 144*Zeta[3]))/9 + 
      (1600*RATIO[x^(-2)]*(4*Pi^2 - 9*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(-593 + 66*Pi^2 + 36*Zeta[3]))/9) + 
    Nf*((8*(-17 + (360*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(8477 + (15360*I)*Pi + 3180*Pi^2)*RATIO[x])/135 + 
      ((4*I)/3)*(41*I + 30*Pi)*RATIO[x^2] + 
      Nc^2*((8*(-401 + 36*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 128*RATIO[x] + 
        364*RATIO[x^2] - (2*(-33977 + 894*Pi^2 - 4320*Zeta[3]))/27 - 
        (4*RATIO[x^(-2)]*(1817*Pi^2 - 3960*Zeta[3]))/9 + 
        (4*RATIO[x^(-1)]*(-11629 + 1240*Pi^2 - 3600*Zeta[3]))/9) - 
      ((2*I)/45)*RATIO[x^(-2)]*(-27053*I + 60934*Pi + (26738*I)*Pi^2 + 
        33300*Pi^3 + (25920*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*
       (-12737*I + 18250*Pi + (24564*I)*Pi^2 + 17190*Pi^3 + 
        (46620*I)*Zeta[3]) + (2*(-69791 - (142158*I)*Pi + 73344*Pi^2 - 
         (18630*I)*Pi^3 + 113940*Zeta[3]))/135 + 
      (8*(1 + (20*I)*Pi)*RATIO[x] - (64*I)*Pi*RATIO[x^2] + 
        ((8*I)/3)*RATIO[x^(-1)]*(58*I + 99*Pi + (56*I)*Pi^2 + 45*Pi^3 + 
          (534*I)*Zeta[3]) - ((2*I)/3)*RATIO[x^(-2)]*(13*I + 570*Pi - 
          (12*I)*Pi^2 + 132*Pi^3 + (1656*I)*Zeta[3]) + 
        4*(15 - (77*I)*Pi + 32*Pi^2 - (9*I)*Pi^3 + 94*Zeta[3]))/Nc^2)) + 
  G[0, 0, 1, x]*(Nf^2*(Nc*(520/27 - (2104*RATIO[(1 - x)^(-1)])/27 - 
        (32*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
      (((-4*I)/135)*(-623*I + 7860*Pi) - ((8*I)/135)*(2071*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] - ((176*I)/9)*(-I + 6*Pi)*RATIO[x^(-1)] - 
        196/(15*(-1 + RATIO[x])^2) + (32*(1 + (3*I)*Pi)*RATIO[x])/3 - 
        ((8*I)/3)*(-I + 42*Pi)*RATIO[x^2])/Nc) + 
    Nc^3*((8*(-251 + 132*Pi^2))/27 - (880*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      320*RATIO[x^(-2)]*Zeta[3] + 160*RATIO[x^(-1)]*(2*Pi^2 + Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*(2179 + 132*Pi^2 + 108*Zeta[3]))/27) + 
    Nc*((((-8*I)/15)*(1871*I + 2100*Pi))/(-1 + RATIO[x])^2 + 
      (40*(1 + (12*I)*Pi)*RATIO[x^2])/3 + 
      (16*(2013 + (1754*I)*Pi - 549*Pi^2 + (140*I)*Pi^3 - 504*Zeta[3]))/9 + 
      ((32*I)/9)*RATIO[x^(-2)]*(-346*Pi - (99*I)*Pi^2 + 60*Pi^3 + 
        (1188*I)*Zeta[3]) - ((16*I)/9)*RATIO[x^(-1)]*(-2731*I - 1688*Pi + 
        (2188*I)*Pi^2 + 180*Pi^3 + (2016*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(2064 + (513*I)*Pi - 154*Pi^2 + (68*I)*Pi^3 + 
         504*Zeta[3]))/9 + (16*RATIO[x]*(18641 - (38385*I)*Pi + 17985*Pi^2 + 
         (1950*I)*Pi^3 + 4140*Zeta[3]))/135) + 
    Nf*((32*(237 - (145*I)*Pi + 95*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (((4*I)/15)*(353*I + 585*Pi))/(-1 + RATIO[x])^2 - 
      (8*(6857 - (18000*I)*Pi + 3180*Pi^2)*RATIO[x])/135 + 
      ((4*I)/3)*(41*I + 30*Pi)*RATIO[x^2] + 
      (-2*(141 - (10*I)*Pi + 30*Pi^2) - (20*RATIO[(1 - x)^(-1)])/3 + 
        (4*(249 - (108*I)*Pi + 58*Pi^2)*RATIO[x^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2) + (8*I)*(I + 20*Pi)*RATIO[x] - 
        (64*I)*Pi*RATIO[x^2])/Nc^2 - ((16*I)/9)*RATIO[x^(-2)]*
       (-407*Pi - (139*I)*Pi^2 + 42*Pi^3 + (414*I)*Zeta[3]) + 
      ((4*I)/9)*RATIO[x^(-1)]*(-1721*I - 2174*Pi + (583*I)*Pi^2 + 168*Pi^3 + 
        (1440*I)*Zeta[3]) + (2*(-23993 + (19550*I)*Pi - 2715*Pi^2 - 
         (840*I)*Pi^3 + 2880*Zeta[3]))/45 + 
      Nc^2*((6928*RATIO[(1 - x)^(-1)])/9 + 96*RATIO[x] + 364*RATIO[x^2] + 
        352*RATIO[x^(-2)]*Zeta[3] - 4*RATIO[x^(-1)]*(77*Pi^2 + 80*Zeta[3]) + 
        (2*(-1208 + 567*Pi^2 + 288*Zeta[3]))/9))) + 
  G[0, 1, 1, x]*(Nf^2*(Nc*(-2264/27 + (2264*RATIO[(1 - x)^(-1)])/27) + 
      ((16*(-143 + (2421*I)*Pi + 237*Pi^2))/135 - (10672*RATIO[(1 - x)^(-1)])/
         135 - (16*(-225 + Pi^2)*RATIO[x^(-2)])/45 - 
        (32*(-495 - (3*I)*Pi + 67*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(103 - (30*I)*Pi)*RATIO[x])/15 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + Nc^3*(160*RATIO[x^2] + 
      (8*(-3326 + 297*Pi^2 - 108*Zeta[3]))/27 - 320*RATIO[x^(-2)]*
       (Pi^2 + 2*Zeta[3]) + (320*RATIO[x^(-1)]*(2*Pi^2 + 3*Zeta[3]))/3 - 
      (8*RATIO[(1 - x)^(-1)]*(-4766 + 297*Pi^2 + 108*Zeta[3]))/27) + 
    Nc*(((192*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-1117*I + 270*Pi)*
       RATIO[x^2] - (16*RATIO[(1 - x)^(-1)]*(-7616 - (8875*I)*Pi + 
         4400*Pi^2 + (1360*I)*Pi^3 - 1980*Zeta[3]))/45 + 
      ((32*I)/135)*RATIO[x^(-1)]*(-22600*I - 7011*Pi - (759*I)*Pi^2 + 
        2160*Pi^3 - (7155*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-2)]*
       (32845*I - 35940*Pi - (25578*I)*Pi^2 + 4320*Pi^3 - 
        (35910*I)*Zeta[3]) + (16*RATIO[x]*(5139 + (5310*I)*Pi - 495*Pi^2 + 
         (920*I)*Pi^3 + 2640*Zeta[3]))/45 + 
      (16*(-66433 - (53004*I)*Pi + 17652*Pi^2 - (4560*I)*Pi^3 + 
         4320*Zeta[3]))/135) + 
    Nf*((4*(-6233 - (2920*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(-738 - (835*I)*Pi + 230*Pi^2)*
        RATIO[x])/45 + (4*(1081 + (30*I)*Pi)*RATIO[x^2])/15 + 
      (4*(38 - (18*I)*Pi + Pi^2) + 4*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-2)] - 
        (4*(159 - (120*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*(37 - (36*I)*Pi)*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + ((8*I)/135)*RATIO[x^(-2)]*(-1375*I - 3090*Pi - (11652*I)*Pi^2 + 
        3060*Pi^3 - (20520*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
       (-53900*I + 8694*Pi + (6291*I)*Pi^2 + 6120*Pi^3 - (34560*I)*Zeta[3]) + 
      (2*(27488 - (39756*I)*Pi - 23337*Pi^2 + (6120*I)*Pi^3 + 8640*Zeta[3]))/
       135 + Nc^2*((8*(-1037 + 26*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        16*RATIO[x] - 176*RATIO[x^2] + 352*RATIO[x^(-2)]*(Pi^2 + 2*Zeta[3]) - 
        (4*RATIO[x^(-1)]*(259*Pi^2 + 480*Zeta[3]))/3 + 
        (2*(3584 + 139*Pi^2 + 576*Zeta[3]))/9))) + 
  G[0, 0, x]*
   (Nf^2*(Nc*((8*(-367 + 5*Pi^2))/9 - (400*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
        (352*Pi^2*RATIO[x^(-1)])/9 + (24*Pi^2)/(-1 + RATIO[x])^2 - 
        (248*RATIO[x])/9 - (958*RATIO[x^2])/9) + 
      ((-2*(15045 - (8870*I)*Pi + 2196*Pi^2))/135 + 
        (4*(2097 - (1474*I)*Pi + 2160*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-55*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(45 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (8*(227 - (642*I)*Pi + 30*Pi^2)*RATIO[x])/45 + 
        (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Nc^3*((192*Pi^2)/(-1 + RATIO[x])^2 + (16*(-211 + 10*Pi^2)*RATIO[x])/3 + 
      (8*(-301 + 10*Pi^2)*RATIO[x^2])/3 + 
      (4*(-5544 + 799*Pi^2 - 132*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(1171*Pi^2 - 132*Zeta[3]))/9 + 
      (320*RATIO[x^(-1)]*(8*Pi^2 + 9*Zeta[3]))/9) + 
    Nc*((4*(-9985 + (3758*I)*Pi + 360*Pi^2)*RATIO[x^2])/15 + 
      (4*(3801 - (1596*I)*Pi + 466*Pi^2 + (20*I)*Pi^3 - 360*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
         (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + ((16*I)/45)*RATIO[x^(-1)]*
       (-13655*Pi - (5663*I)*Pi^2 + 1770*Pi^3 - (42660*I)*Zeta[3]) + 
      (8*RATIO[(1 - x)^(-1)]*(-119589 - (11878*I)*Pi + 12295*Pi^2 - 
         (2430*I)*Pi^3 + 786*Pi^4 + 43740*Zeta[3] + (14040*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x]*(131376 + (3112*I)*Pi - 23655*Pi^2 - (4950*I)*Pi^3 + 
         66*Pi^4 + (27360*I)*Pi*Zeta[3]))/135 - 
      (4*(-782055 + (270742*I)*Pi + 161798*Pi^2 + (19260*I)*Pi^3 + 
         1572*Pi^4 + 422280*Zeta[3] + (28080*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*(-13345 + (4206*I)*Pi + 1170*Pi^2)*RATIO[x^2])/45 - 
      (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - 
      ((4*I)/45)*RATIO[x^(-1)]*(-8605*Pi - (909*I)*Pi^2 + 1800*Pi^3 - 
        (57780*I)*Zeta[3]) + (2*(-5655 + (3516*I)*Pi - 580*Pi^2 - 
         (200*I)*Pi^3 + 3600*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-12813 - (1750*I)*Pi + 750*Pi^2 - 
         (1200*I)*Pi^3 + 5580*Zeta[3]))/135 + 
      (4*RATIO[x]*(22059 - (3858*I)*Pi - 9290*Pi^2 - (1800*I)*Pi^3 + 
         5760*Zeta[3]))/135 + (2*(-134070 + (234239*I)*Pi + 45807*Pi^2 + 
         (4740*I)*Pi^3 + 193500*Zeta[3]))/135 + 
      ((-8*(2 - (7*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*Pi*(-5*I + Pi))/(3*(-1 + RATIO[x])^2) - 
        (8*(-29 - (8*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
        ((21 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3 - (4*I)*RATIO[x^(-1)]*
         (-83*Pi - (2*I)*Pi^2 + 6*Pi^3 - (108*I)*Zeta[3]) + 
        (2*(-379 - (45*I)*Pi + 100*Pi^2 + (26*I)*Pi^3 + 468*Zeta[3]))/3)/
       Nc^2 + Nc^2*((-232*Pi^2)/(-1 + RATIO[x])^2 - 
        (4*(-197 + 36*Pi^2)*RATIO[x])/9 - ((-8833 + 288*Pi^2)*RATIO[x^2])/9 - 
        (2*(-13522 + 985*Pi^2 - 744*Zeta[3]))/9 + 
        (8*RATIO[(1 - x)^(-1)]*(535*Pi^2 - 24*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(721*Pi^2 + 792*Zeta[3]))/9))) + 
  G[1, 0, 0, x]*
   (Nf^2*(Nc*((4*(477 + 16*Pi^2))/9 + (352*Pi^2*RATIO[x^(-2)])/9 - 
        (8*(611 + 40*Pi^2)*RATIO[x^(-1)])/9) + 
      ((8*(597 - (638*I)*Pi + 41*Pi^2))/45 + (16*((-67*I)*Pi + 13*Pi^2)*
          RATIO[x^(-2)])/45 - (16*(779 - (662*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/
         45 - ((16*I)/15)*(-107*I + 30*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    Nc^3*(160*RATIO[x^2] + (320*RATIO[x^(-2)]*(11*Pi^2 + 9*Zeta[3]))/9 - 
      (16*RATIO[x^(-1)]*(2211 + 50*Pi^2 + 90*Zeta[3]))/9 - 
      (8*RATIO[(1 - x)^(-1)]*(-808 + 231*Pi^2 + 108*Zeta[3]))/27 + 
      (8*(-448 + 363*Pi^2 + 216*Zeta[3]))/27) + 
    Nc*((((-8*I)/3)*(-5*I + 122*Pi))/(-1 + RATIO[x])^2 - 
      ((16*I)/15)*(-1117*I + 270*Pi)*RATIO[x^2] + 
      (16*RATIO[x]*(8649 + (12050*I)*Pi + 495*Pi^2 - (440*I)*Pi^3 - 
         5520*Zeta[3]))/45 - (16*RATIO[(1 - x)^(-1)]*(-2374 - (1731*I)*Pi + 
         660*Pi^2 + (360*I)*Pi^3 - 3348*Zeta[3]))/27 + 
      ((16*I)/45)*RATIO[x^(-2)]*(-9407*Pi - (9983*I)*Pi^2 + 1770*Pi^3 - 
        (42660*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*
       (68221*I + 17138*Pi - (17973*I)*Pi^2 + 2880*Pi^3 - 
        (49500*I)*Zeta[3]) + (16*(-250037 - (72372*I)*Pi + 30759*Pi^2 + 
         (3690*I)*Pi^3 + 35640*Zeta[3]))/135) + 
    Nf*((32*(-380 - (312*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (((8*I)/3)*(-41*I + 50*Pi))/(-1 + RATIO[x])^2 - 
      (16*(768 + (2125*I)*Pi + 230*Pi^2)*RATIO[x])/45 + 
      (4*(1081 + (30*I)*Pi)*RATIO[x^2])/15 + 
      (-16*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-17*I + 36*Pi)*RATIO[x] + (4*(1 + (36*I)*Pi)*RATIO[x^2])/
         3 + (2*(39 + (384*I)*Pi - 122*Pi^2 - (10*I)*Pi^3 - 180*Zeta[3]))/3 - 
        (4*I)*RATIO[x^(-2)]*(-83*Pi - (2*I)*Pi^2 + 6*Pi^3 - 
          (108*I)*Zeta[3]) + ((8*I)/3)*RATIO[x^(-1)]*(90*I - 63*Pi - 
          (43*I)*Pi^2 + 11*Pi^3 - (198*I)*Zeta[3]))/Nc^2 + 
      ((4*I)/15)*RATIO[x^(-1)]*(-4079*I + 13038*Pi - (5108*I)*Pi^2 + 
        810*Pi^3 - (19500*I)*Zeta[3]) - ((4*I)/135)*(-23854*I - 44106*Pi - 
        (20502*I)*Pi^2 + 1485*Pi^3 - (31050*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(-661*Pi - (6309*I)*Pi^2 + 1800*Pi^3 - 
        (57780*I)*Zeta[3]) + Nc^2*((112*(-8 + 3*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - 16*RATIO[x] - 176*RATIO[x^2] + 
        (4*RATIO[x^(-1)]*(11629 + 392*Pi^2 + 720*Zeta[3]))/9 - 
        (4*RATIO[x^(-2)]*(985*Pi^2 + 792*Zeta[3]))/9 - 
        (2*(26849 + 30*Pi^2 + 864*Zeta[3]))/27))) + 
  G[1, 1, 1, x]*
   (Nf^2*(Nc*((4*(2183 + 48*Pi^2))/27 + (160*RATIO[(1 - x)^(-1)])/27 + 
        (352*Pi^2*RATIO[x^(-2)])/9 - (8*(611 + 40*Pi^2)*RATIO[x^(-1)])/9 + 
        (64*RATIO[x])/3 + (176*RATIO[x^2])/3) + 
      (((16*I)/5)*(41*I + 10*Pi)*RATIO[x] + (8*(59 - (210*I)*Pi)*RATIO[x^2])/
         15 + (8*(4696 - (6738*I)*Pi - 1245*Pi^2 + (90*I)*Pi^3 - 
           1620*Zeta[3]))/135 - ((16*I)/135)*RATIO[x^(-1)]*
         (-6472*I - 3030*Pi + (705*I)*Pi^2 + 225*Pi^3 + (4050*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^(-2)]*(-5641*I - 4452*Pi - (1050*I)*Pi^2 + 
          405*Pi^3 + (7290*I)*Zeta[3]))/Nc) + 
    Nc^3*((8*(1043 + 66*Pi^2)*RATIO[(1 - x)^(-1)])/27 + (2240*RATIO[x])/3 + 
      (1360*RATIO[x^2])/3 - (8*(-1837 + 132*Pi^2 - 108*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(-2211 + 175*Pi^2 - 90*Zeta[3]))/9 - 
      (320*RATIO[x^(-2)]*(Pi^2 - 9*Zeta[3]))/9) + 
    Nc*((64*(91 + (120*I)*Pi)*RATIO[x^2])/5 + 
      (16*RATIO[x]*(231 + (4130*I)*Pi - 715*Pi^2 - (870*I)*Pi^3 - 
         180*Zeta[3]))/45 + ((16*I)/135)*RATIO[x^(-1)]*
       (137012*I + 88050*Pi - (1485*I)*Pi^2 + 12510*Pi^3 + 
        (141210*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
       (222311*I + 98592*Pi - (9240*I)*Pi^2 + 5760*Pi^3 + 
        (257580*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*
        ((201*I)*Pi - (55*I)*Pi^3 + 438*Zeta[3]))/9 + 
      (16*(48103 - (22794*I)*Pi + 9270*Pi^2 - (1830*I)*Pi^3 + 36360*Zeta[3]))/
       135) + Nf*(((8*I)/3)*(-3*I + 40*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(72 + (445*I)*Pi + 50*Pi^2)*RATIO[x])/45 - 
      ((4*I)/15)*(-671*I + 1470*Pi)*RATIO[x^2] + 
      (((8*I)/3)*(31*I + 36*Pi)*RATIO[x] - ((4*I)/3)*(-I + 36*Pi)*
         RATIO[x^2] + 2*(7 + (12*I)*Pi - Pi^2 + (40*I)*Pi^3 - 208*Zeta[3]) + 
        ((4*I)/3)*RATIO[x^(-2)]*(31*I + 36*Pi - (15*I)*Pi^2 + 138*Pi^3 + 
          (780*I)*Zeta[3]) - ((4*I)/3)*RATIO[x^(-1)]*(73*I + 84*Pi - 
          (19*I)*Pi^2 + 192*Pi^3 + (1056*I)*Zeta[3]))/Nc^2 + 
      (2*(-101678 + (48144*I)*Pi + 10155*Pi^2 + (16560*I)*Pi^3 - 
         118800*Zeta[3]))/135 - ((8*I)/135)*RATIO[x^(-1)]*
       (47818*I + 3975*Pi - (11085*I)*Pi^2 + 14490*Pi^3 + 
        (130680*I)*Zeta[3]) + ((2*I)/135)*RATIO[x^(-2)]*
       (159518*I - 1404*Pi - (4185*I)*Pi^2 + 30600*Pi^3 + 
        (407160*I)*Zeta[3]) + Nc^2*((-8*(361 + 12*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - 416*RATIO[x] - 552*RATIO[x^2] + 
        (2*(-38381 + 1770*Pi^2 - 864*Zeta[3]))/27 - 
        (4*RATIO[x^(-1)]*(-11629 + 607*Pi^2 - 720*Zeta[3]))/9 - 
        (2*RATIO[x^(-2)]*(299*Pi^2 + 1584*Zeta[3]))/9))) + 
  G[1, 0, 1, x]*(Nc^3*((-880*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      (8*RATIO[x^(-1)]*(-1474 + 145*Pi^2 - 180*Zeta[3]))/3 + 
      (8*(-1043 + 154*Pi^2 - 72*Zeta[3]))/9 + 80*RATIO[x^(-2)]*
       (11*Pi^2 - 12*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        (-593 + 55*Pi^2 + 36*Zeta[3]))/9) + 
    Nc*(((-320*I)*Pi)/(-1 + RATIO[x])^2 + (8*(5 - (528*I)*Pi)*RATIO[x^2])/3 + 
      (16*(184390 - (17442*I)*Pi + 2307*Pi^2 + (6720*I)*Pi^3 - 
         20880*Zeta[3]))/135 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*
       (988*I - 993*Pi + (396*I)*Pi^2 + 462*Pi^3 + (1476*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-1)]*(-62542*I + 20182*Pi + (391*I)*Pi^2 + 
        9870*Pi^3 + (27630*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-2)]*
       (-77272*I + 67860*Pi + (10833*I)*Pi^2 + 40590*Pi^3 + 
        (94230*I)*Zeta[3]) + (16*RATIO[x]*(-28541 + (10065*I)*Pi - 
         14355*Pi^2 - (180*I)*Pi^3 + 8640*Zeta[3]))/135) + 
    Nf*((8*(-17 - (924*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(8477 - (10320*I)*Pi + 2100*Pi^2)*
        RATIO[x])/135 + ((4*I)/3)*(41*I + 258*Pi)*RATIO[x^2] + 
      Nc^2*((8*(-401 + 30*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 128*RATIO[x] + 
        364*RATIO[x^2] - (2*RATIO[x^(-2)]*(4693*Pi^2 - 4752*Zeta[3]))/9 - 
        (2*(-33977 + 2076*Pi^2 - 2592*Zeta[3]))/27 + 
        (4*RATIO[x^(-1)]*(-11629 + 1861*Pi^2 - 2160*Zeta[3]))/9) + 
      ((4*I)/45)*RATIO[x^(-1)]*(-12737*I + 4466*Pi + (1498*I)*Pi^2 + 
        15540*Pi^3 + (31680*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-2)]*
       (-27053*I + 46230*Pi + (25601*I)*Pi^2 + 31920*Pi^3 + 
        (55800*I)*Zeta[3]) + (2*(-69791 + (45762*I)*Pi - 57*Pi^2 - 
         (10440*I)*Pi^3 + 43200*Zeta[3]))/135 + 
      (8*(1 - (20*I)*Pi)*RATIO[x] + (64*I)*Pi*RATIO[x^2] + 
        ((4*I)/3)*RATIO[x^(-1)]*(116*I + 12*Pi + (57*I)*Pi^2 + 80*Pi^3 + 
          (384*I)*Zeta[3]) - ((2*I)/3)*RATIO[x^(-2)]*(13*I - (6*I)*Pi^2 + 
          108*Pi^3 + (552*I)*Zeta[3]) + 
        (2*(90 + (42*I)*Pi + 99*Pi^2 - (56*I)*Pi^3 + 240*Zeta[3]))/3)/Nc^2) + 
    Nf^2*(Nc*((4*(-1867 + 120*Pi^2))/27 + (160*RATIO[(1 - x)^(-1)])/27 + 
        (880*Pi^2*RATIO[x^(-2)])/9 - (8*(-611 + 100*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
      ((32*(1 - (3*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(I + 42*Pi)*RATIO[x^2] + 
        ((8*I)/135)*RATIO[x^(-1)]*(-6169*I - 4092*Pi + (1614*I)*Pi^2 + 
          450*Pi^3 + (8100*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-2)]*
         (-6991*I - 8340*Pi - (372*I)*Pi^2 + 810*Pi^3 + (14580*I)*Zeta[3]) + 
        (4*(-8197 + (11652*I)*Pi + 2118*Pi^2 - (180*I)*Pi^3 + 3240*Zeta[3]))/
         135)/Nc)) + G[0, 1, x]*
   (Nf^2*(Nc*((-4*(-6115 + 621*Pi^2))/81 - 
        (64*(7 + 27*Pi^2)*RATIO[(1 - x)^(-1)])/81 + 
        (8*(1 + 110*Pi^2)*RATIO[x^(-1)])/9 + (12*Pi^2)/(-1 + RATIO[x])^2 - 
        (16*RATIO[x])/9 + (958*RATIO[x^2])/9) + 
      ((4*(-441 + (1474*I)*Pi + 1040*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        ((16*I)/15)*(75*Pi + 2*Pi^3)*RATIO[x^(-2)] - 
        (28*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (8*(65 + (618*I)*Pi + 30*Pi^2)*RATIO[x])/45 - 
        (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 + 
        (2*(10059 - (2030*I)*Pi - 4408*Pi^2 + (1494*I)*Pi^3 - 17820*Zeta[3]))/
         135 - ((4*I)/135)*RATIO[x^(-1)]*(-6403*I - 11220*Pi - (372*I)*Pi^2 + 
          882*Pi^3 + (14580*I)*Zeta[3]))/Nc) + 
    Nc^3*((96*Pi^2)/(-1 + RATIO[x])^2 + (8*(367 + 40*Pi^2)*RATIO[x])/3 + 
      (8*(301 + 20*Pi^2)*RATIO[x^2])/3 + 
      (64*RATIO[x^(-2)]*(2*Pi^4 + 135*Zeta[3]))/9 - 
      (8*RATIO[x^(-1)]*(-1 - 690*Pi^2 + 8*Pi^4 + 1800*Zeta[3]))/9 - 
      (4*(-94700 - 2965*Pi^2 + 9*Pi^4 + 2310*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*(-15020 - 4855*Pi^2 + 57*Pi^4 + 2310*Zeta[3]))/
       135) + Nc*((8*((1871*I)*Pi + 820*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(9985 - (3758*I)*Pi + 780*Pi^2)*RATIO[x^2])/15 + 
      (8*(-418166 - (86121*I)*Pi + 53358*Pi^2 - (34554*I)*Pi^3 + 4140*Pi^4 + 
         151290*Zeta[3] - (4860*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 - (22964*I)*Pi - 45855*Pi^2 - 
         (7260*I)*Pi^3 + 1116*Pi^4 - 37620*Zeta[3] + (16740*I)*Pi*Zeta[3]))/
       135 + (16*RATIO[x^(-2)]*((32845*I)*Pi - 19675*Pi^2 - (8907*I)*Pi^3 + 
         3822*Pi^4 + 78480*Zeta[3] + (18090*I)*Pi*Zeta[3]))/135 - 
      (16*RATIO[x^(-1)]*(-129529 - (12740*I)*Pi + 2823*Pi^2 - 
         (55017*I)*Pi^3 + 4482*Pi^4 + 167670*Zeta[3] + (28890*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x]*(121035 + (78016*I)*Pi - 2965*Pi^2 + (330*I)*Pi^3 + 
         1680*Pi^4 + 59400*Zeta[3] + (42840*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*((706*I)*Pi + 695*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*(13345 - (4206*I)*Pi + 450*Pi^2)*RATIO[x^2])/45 + 
      ((-4*(1 + (2*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (24*I)*Pi*RATIO[x^(-2)] + (2*Pi*(-2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-69 + (68*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        ((21 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3 + 
        (2*(462 - (195*I)*Pi + 69*Pi^2 + (106*I)*Pi^3 - 492*Zeta[3]))/3 - 
        ((2*I)/3)*RATIO[x^(-1)]*(-485*I - 180*Pi - (122*I)*Pi^2 + 108*Pi^3 + 
          (552*I)*Zeta[3]))/Nc^2 + (4*RATIO[x]*(-3087 - (4838*I)*Pi + 
         276*Pi^2 + (120*I)*Pi^3 - 3456*Zeta[3]))/27 + 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(3297*I - 11441*Pi - (16145*I)*Pi^2 + 
        3360*Pi^3 - (10800*I)*Zeta[3]) + 
      (8*RATIO[x^(-2)]*((1375*I)*Pi - 4295*Pi^2 - (4782*I)*Pi^3 + 162*Pi^4 - 
         35280*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 + 
      (2*(159645 - (34851*I)*Pi - 14989*Pi^2 + (43842*I)*Pi^3 + 1044*Pi^4 - 
         139320*Zeta[3] - (10800*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(96501 + (65890*I)*Pi - 99513*Pi^2 + (86472*I)*Pi^3 + 
         936*Pi^4 - 297000*Zeta[3] - (21600*I)*Pi*Zeta[3]))/135 + 
      Nc^2*((-116*Pi^2)/(-1 + RATIO[x])^2 - (8*(-113 + 18*Pi^2)*RATIO[x])/9 - 
        ((8833 + 504*Pi^2)*RATIO[x^2])/9 + (8*RATIO[(1 - x)^(-1)]*
          (842 + 2163*Pi^2 + 90*Zeta[3]))/81 - 
        (352*RATIO[x^(-2)]*(2*Pi^4 + 135*Zeta[3]))/45 + 
        (2*RATIO[x^(-1)]*(-8 - 3571*Pi^2 + 64*Pi^4 + 9216*Zeta[3]))/9 - 
        (2*(597610 - 25185*Pi^2 + 576*Pi^4 + 118440*Zeta[3]))/405))) + 
  G[1, 0, x]*(Nc^3*((8*(367 + 40*Pi^2)*RATIO[x])/3 + 
      (8*(301 + 20*Pi^2)*RATIO[x^2])/3 + (8*(9470 + 10*Pi^2 - 231*Zeta[3]))/
       27 + (8*RATIO[x^(-2)]*(-297*Pi^2 + 19*Pi^4 + 240*Zeta[3]))/9 - 
      (4*RATIO[x^(-1)]*(-2 - 1252*Pi^2 + 19*Pi^4 + 2040*Zeta[3]))/9 + 
      (4*RATIO[(1 - x)^(-1)]*(-15020 + 530*Pi^2 + 57*Pi^4 + 6270*Zeta[3]))/
       135) + Nc*((40*((-3*I)*Pi + 88*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(9985 - (3758*I)*Pi + 780*Pi^2)*RATIO[x^2])/15 + 
      (8*RATIO[x]*(121035 + (4712*I)*Pi - 14175*Pi^2 - (8910*I)*Pi^3 + 
         1794*Pi^4 - 7920*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(11679 + (26880*I)*Pi - 22595*Pi^2 - 
         (3630*I)*Pi^3 + 2370*Pi^4 + 23760*Zeta[3] + (34740*I)*Pi*Zeta[3]))/
       135 - (8*(418166 + (144939*I)*Pi - 100128*Pi^2 + (9318*I)*Pi^3 + 
         5925*Pi^4 - 369270*Zeta[3] - (49500*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(259058 + (51084*I)*Pi + 29122*Pi^2 + (31728*I)*Pi^3 + 
         10413*Pi^4 - 303300*Zeta[3] - (144180*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-154544*I)*Pi + 49829*Pi^2 - (23892*I)*Pi^3 + 
         6225*Pi^4 - 161460*Zeta[3] - (186300*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(Nc*((-16*(28 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/81 - (16*RATIO[x])/9 + 
        (958*RATIO[x^2])/9 - (4*RATIO[x^(-2)]*(347*Pi^2 - 792*Zeta[3]))/27 - 
        (4*(-6115 + 492*Pi^2 - 432*Zeta[3]))/81 + 
        (8*RATIO[x^(-1)]*(3 + 317*Pi^2 - 360*Zeta[3]))/27) + 
      ((-196*RATIO[(1 - x)^(-1)])/15 + (8*(65 - (642*I)*Pi + 30*Pi^2)*
          RATIO[x])/45 - (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 - 
        ((4*I)/135)*RATIO[x^(-1)]*(-6403*I - 2990*Pi + (4*I)*Pi^2 + 
          624*Pi^3 - (11520*I)*Zeta[3]) + ((4*I)/135)*RATIO[x^(-2)]*
         (-6991*Pi + (1298*I)*Pi^2 + 684*Pi^3 - (12240*I)*Zeta[3]) + 
        (2*(10059 - (8870*I)*Pi + 512*Pi^2 + (408*I)*Pi^3 + 5040*Zeta[3]))/
         135)/Nc) + Nf*((-8*((-123*I)*Pi + 170*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (2*(13345 - (4206*I)*Pi + 450*Pi^2)*RATIO[x^2])/45 + 
      ((4*I)/135)*RATIO[(1 - x)^(-1)]*(3297*I - 13800*Pi - (14140*I)*Pi^2 + 
        2160*Pi^3 + (5040*I)*Zeta[3]) + 
      (4*RATIO[x]*(-15435 + (6118*I)*Pi + 9410*Pi^2 + (1800*I)*Pi^3 + 
         2880*Zeta[3]))/135 + (106430 - (71906*I)*Pi - 28646*Pi^2 + 
        (29556*I)*Pi^3 + 2935*Pi^4 - 236040*Zeta[3] - (3600*I)*Pi*Zeta[3])/
       45 + (2*RATIO[x^(-2)]*((-27053*I)*Pi + 22314*Pi^2 - (6742*I)*Pi^3 + 
         4729*Pi^4 - 110160*Zeta[3] - (59040*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^(-1)]*(96501 - (140124*I)*Pi + 66406*Pi^2 + (83484*I)*Pi^3 + 
         17067*Pi^4 - 425880*Zeta[3] - (120960*I)*Pi*Zeta[3]))/135 + 
      Nc^2*((-8*(-113 + 18*Pi^2)*RATIO[x])/9 - ((8833 + 504*Pi^2)*RATIO[x^2])/
         9 + (8*RATIO[(1 - x)^(-1)]*(842 + 93*Pi^2 - 342*Zeta[3]))/81 - 
        (8*RATIO[x^(-2)]*(-6665*Pi^2 + 231*Pi^4 + 8595*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*(-12 - 5305*Pi^2 + 84*Pi^4 + 10116*Zeta[3]))/27 - 
        (4*(298805 - 15030*Pi^2 + 252*Pi^4 + 55440*Zeta[3]))/405) + 
      (((-4*I)/3)*(-I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (4*(-69 - (28*I)*Pi + 12*Pi^2)*
          RATIO[x])/3 - ((21 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3 + 
        (2772 + (774*I)*Pi - 690*Pi^2 + (684*I)*Pi^3 + 67*Pi^4 - 
          7632*Zeta[3] + (144*I)*Pi*Zeta[3])/9 + 
        (2*RATIO[x^(-2)]*((195*I)*Pi - 3720*Pi^2 + 499*Pi^4 + 1080*Zeta[3] + 
           (360*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^(-1)]*(7275 + (8880*I)*Pi - 
           4020*Pi^2 + (1980*I)*Pi^3 + 641*Pi^4 - 23040*Zeta[3] + 
           (720*I)*Pi*Zeta[3]))/45)/Nc^2)) + 
  G[1, 1, x]*(Nc^3*((32*(-78 + 5*Pi^2)*RATIO[x])/3 + 
      (8*(-301 + 10*Pi^2)*RATIO[x^2])/3 + 
      (88*RATIO[(1 - x)^(-1)]*(-251 + 54*Zeta[3]))/81 - 
      (16*RATIO[x^(-2)]*(297*Pi^2 + 13*Pi^4 + 1980*Zeta[3]))/9 + 
      (8*RATIO[x^(-1)]*(272*Pi^2 + 13*Pi^4 + 2340*Zeta[3]))/9 - 
      (8*(96085 - 5265*Pi^2 + 117*Pi^4 + 20790*Zeta[3]))/405) + 
    Nc*((4*(-9985 + (3758*I)*Pi + 360*Pi^2)*RATIO[x^2])/15 + 
      (32*RATIO[(1 - x)^(-1)]*((2470*I)*Pi + 2010*Pi^2 - (825*I)*Pi^3 + 
         531*Pi^4 + 990*Zeta[3] + (2340*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(110694 + (79616*I)*Pi - 20485*Pi^2 - (3630*I)*Pi^3 + 
         2220*Pi^4 + 51480*Zeta[3] + (9360*I)*Pi*Zeta[3]))/135 - 
      (4*(-897941 - (949022*I)*Pi + 59364*Pi^2 - (92616*I)*Pi^3 + 6762*Pi^4 + 
         371016*Zeta[3] + (316800*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(-496707 - (649456*I)*Pi - 4395*Pi^2 - 
         (66198*I)*Pi^3 + 10020*Pi^4 + 154008*Zeta[3] + 
         (379080*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*(-202074 - (382300*I)*Pi + 46163*Pi^2 - 
         (22938*I)*Pi^3 + 17034*Pi^4 - 25812*Zeta[3] + 
         (424440*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*(-13345 + (4206*I)*Pi + 1170*Pi^2)*RATIO[x^2])/45 - 
      (4*RATIO[(1 - x)^(-1)]*(-99 + (88*I)*Pi + 480*Pi^2 - (240*I)*Pi^3 + 
         288*Zeta[3]))/27 + (4*RATIO[x]*(2937 + (7310*I)*Pi - 1220*Pi^2 - 
         (200*I)*Pi^3 + 2880*Zeta[3]))/45 + 
      (-370868 - (357938*I)*Pi + 14782*Pi^2 - (139728*I)*Pi^3 + 6531*Pi^4 + 
        696168*Zeta[3] + (248400*I)*Pi*Zeta[3])/135 + 
      (2*RATIO[x^(-2)]*(-67797 - (244637*I)*Pi + 100059*Pi^2 - 
         (49884*I)*Pi^3 + 27363*Pi^4 + 121644*Zeta[3] + 
         (506520*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(-183486 - (273454*I)*Pi + 68575*Pi^2 - 
         (109584*I)*Pi^3 + 27429*Pi^4 + 499464*Zeta[3] + 
         (572400*I)*Pi*Zeta[3]))/135 + 
      Nc^2*((-4*(649 + 36*Pi^2)*RATIO[x])/9 - ((-8833 + 288*Pi^2)*RATIO[x^2])/
         9 - (4*RATIO[(1 - x)^(-1)]*(-949 + 216*Zeta[3]))/81 - 
        (2*RATIO[x^(-1)]*(9619*Pi^2 + 72*Pi^4 + 57312*Zeta[3]))/27 + 
        (8*RATIO[x^(-2)]*(13330*Pi^2 + 99*Pi^4 + 75375*Zeta[3]))/135 + 
        (4*(261430 + 1815*Pi^2 + 108*Pi^4 + 93690*Zeta[3]))/405) + 
      ((-16*(-20 + (14*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
        ((21 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3 - 
        (2*RATIO[x^(-1)]*(-1030 + (86*I)*Pi - 246*Pi^2 - (276*I)*Pi^3 + 
           65*Pi^4 + 1440*Zeta[3] + (1776*I)*Pi*Zeta[3]))/3 + 
        (-6290 + (1110*I)*Pi - 1020*Pi^2 - (2460*I)*Pi^3 + 203*Pi^4 + 
          12960*Zeta[3] + (6000*I)*Pi*Zeta[3])/15 + 
        (2*RATIO[x^(-2)]*(-8910 - (735*I)*Pi - 2280*Pi^2 + 701*Pi^4 - 
           1080*Zeta[3] + (18360*I)*Pi*Zeta[3]))/45)/Nc^2) + 
    Nf^2*(Nc*((40*RATIO[(1 - x)^(-1)])/81 + (280*RATIO[x])/9 - 
        (958*RATIO[x^2])/9 + (80*RATIO[x^(-1)]*(37*Pi^2 + 144*Zeta[3]))/27 - 
        (16*(1357 + 102*Pi^2 + 432*Zeta[3]))/81 - 
        (8*RATIO[x^(-2)]*(347*Pi^2 + 1584*Zeta[3]))/27) + 
      ((-8*RATIO[(1 - x)^(-1)])/3 - (8*(-97 + (618*I)*Pi + 30*Pi^2)*RATIO[x])/
         45 + (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 + 
        (2*(-12453 + (2030*I)*Pi + 632*Pi^2 + (42*I)*Pi^3 + 264*Pi^4 + 
           14508*Zeta[3] + (8640*I)*Pi*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(-10601 + (13550*I)*Pi - 2920*Pi^2 + (2166*I)*Pi^3 + 
           660*Pi^4 + 8244*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*(-23259 + (8582*I)*Pi - 892*Pi^2 + (6552*I)*Pi^3 + 
           1188*Pi^4 - 10512*Zeta[3] + (38880*I)*Pi*Zeta[3]))/135)/Nc)) + 
  Nc^3*((136*Pi^4)/(5*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^2]*(-602*Pi^2 + 3*Pi^4 - 700*Zeta[3]))/3 + 
    (4*RATIO[x]*(-367*Pi^2 + 3*Pi^4 - 220*Zeta[3]))/3 + 
    (-747869185 - 243837510*Pi^2 + 11991861*Pi^4 + 89388*Pi^6 + 
      418052880*Zeta[3] + 21704760*Pi^2*Zeta[3] - 13880160*Zeta[3]^2 - 
      38170440*Zeta[5])/229635 - (RATIO[(1 - x)^(-1)]*
      (-600823405 + 12469170*Pi^2 + 15839523*Pi^4 + 89388*Pi^6 + 
       764036280*Zeta[3] + 21704760*Pi^2*Zeta[3] - 13880160*Zeta[3]^2 - 
       38170440*Zeta[5]))/229635 + 
    (4*RATIO[x^(-1)]*(-337 + 14334*Pi^2 + 72*Pi^4 + 34236*Zeta[3] + 
       4320*Pi^2*Zeta[3] - 45360*Zeta[5]))/81) + 
  Nc*((-2*RATIO[x^2]*(9985*Pi^2 - (3758*I)*Pi^3 + 827*Pi^4 - 9036*Zeta[3] + 
       (20160*I)*Pi*Zeta[3]))/15 + 
    (4*((5688*I)*Pi^3 + 997*Pi^4 + (120*I)*Pi^5 - 34128*Zeta[3] - 
       (63180*I)*Pi*Zeta[3] + 1200*Pi^2*Zeta[3] - 18000*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 - ((8*I)/405)*RATIO[x^(-1)]*
     (79749*Pi - (398192*I)*Pi^2 + 330111*Pi^3 + (23535*I)*Pi^4 + 5994*Pi^5 + 
      (449550*I)*Zeta[3] + 28944*Pi*Zeta[3] + (2160*I)*Pi^2*Zeta[3] + 
      (447120*I)*Zeta[5]) - (2*RATIO[x]*(726210*Pi^2 + (174880*I)*Pi^3 - 
       105307*Pi^4 - (12870*I)*Pi^5 + 2428*Pi^6 + 1054992*Zeta[3] - 
       (1186920*I)*Pi*Zeta[3] + 221760*Pi^2*Zeta[3] + 
       (17280*I)*Pi^3*Zeta[3] - 129600*Zeta[3]^2 - 142560*Zeta[5] - 
       (870480*I)*Pi*Zeta[5]))/405 + 
    (4*RATIO[(1 - x)^(-1)]*((138957*I)*Pi - 314244*Pi^2 - (585732*I)*Pi^3 + 
       78253*Pi^4 - (99267*I)*Pi^5 + 2318*Pi^6 - 2744952*Zeta[3] - 
       (1260*I)*Pi*Zeta[3] - 1267560*Pi^2*Zeta[3] - (189000*I)*Pi^3*Zeta[3] - 
       317520*Zeta[3]^2 - 4811940*Zeta[5] - (3447360*I)*Pi*Zeta[5]))/2835 - 
    (2*(219744 - (1754046*I)*Pi - 16919896*Pi^2 - (7257726*I)*Pi^3 + 
       2523017*Pi^4 - (342426*I)*Pi^5 + 4636*Pi^6 - 8202684*Zeta[3] + 
       (17207064*I)*Pi*Zeta[3] - 236880*Pi^2*Zeta[3] - 
       (378000*I)*Pi^3*Zeta[3] - 635040*Zeta[3]^2 - 24456600*Zeta[5] - 
       (6894720*I)*Pi*Zeta[5]))/2835) + 
  G[0, x]*(Nf^3*(4/27 - (8*RATIO[x^(-1)])/27) + 
    Nf^2*(((2*(-13464 - (14418*I)*Pi + 8543*Pi^2 - (1932*I)*Pi^3 - 
           20520*Zeta[3]))/405 + ((8*I)/45)*RATIO[x]*(2*I - 147*Pi + 
          (135*I)*Pi^2 + 30*Pi^3 + (180*I)*Zeta[3]) + 
        ((4*I)/135)*RATIO[x^(-1)]*(-6403*Pi + (1490*I)*Pi^2 + 684*Pi^3 - 
          (12240*I)*Zeta[3]) + ((2*I)/405)*RATIO[(1 - x)^(-1)]*
         (-2931*I + 9936*Pi + (7922*I)*Pi^2 + 240*Pi^3 + (34560*I)*Zeta[3]) + 
        (4*RATIO[x^2]*(Pi^2 - (14*I)*Pi^3 + 84*Zeta[3]))/3 + 
        (2*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2))/
       Nc + Nc*((2*(611 + 24*Pi^2)*RATIO[x])/9 + (44*Pi^2*RATIO[x^2])/3 + 
        (2*(63215 + 13743*Pi^2 - 44820*Zeta[3]))/729 - 
        (4*RATIO[x^(-1)]*(-15 + 611*Pi^2 - 792*Zeta[3]))/27 - 
        (72*Zeta[3])/(-1 + RATIO[x])^2 + (8*RATIO[(1 - x)^(-1)]*
          (376 + 2457*Pi^2 + 13392*Zeta[3]))/729)) + 
    Nf*((2*RATIO[x^2]*(41*Pi^2 - (182*I)*Pi^3 + 48*Zeta[3]))/3 - 
      (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (2*((16965*I)*Pi + 849*Pi^2 + (4800*I)*Pi^3 + 40*Pi^4 + 2160*Zeta[3] - 
         (10800*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^(-1)]*((-32167*I)*Pi + 21180*Pi^2 - (3862*I)*Pi^3 + 
         4729*Pi^4 - 9720*Zeta[3] - (59040*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(26421 - (36054*I)*Pi - 92630*Pi^2 - (27360*I)*Pi^3 + 
         60*Pi^4 + 281520*Zeta[3] - (69120*I)*Pi*Zeta[3]))/405 - 
      (RATIO[(1 - x)^(-1)]*(20811 - (267228*I)*Pi - 14888*Pi^2 - 
         (26400*I)*Pi^3 + 2100*Pi^4 + 285480*Zeta[3] + 
         (319680*I)*Pi*Zeta[3]))/405 + (-6441 + (144990*I)*Pi - 578177*Pi^2 - 
        (321042*I)*Pi^3 - 57597*Pi^4 + 208260*Zeta[3] + 
        (475200*I)*Pi*Zeta[3])/405 + 
      Nc^2*(-(RATIO[x]*(12109 + 480*Pi^2 - 288*Zeta[3]))/9 - 
        2*RATIO[x^2]*(91*Pi^2 - 44*Zeta[3]) + (696*Zeta[3])/
         (-1 + RATIO[x])^2 - (4*RATIO[x^(-1)]*(120 - 28105*Pi^2 + 462*Pi^4 + 
           17190*Zeta[3]))/135 + (-6253720 - 1011975*Pi^2 + 26784*Pi^4 + 
          4738500*Zeta[3])/3645 - (RATIO[(1 - x)^(-1)]*
          (-389725 + 1012620*Pi^2 + 6372*Pi^4 + 5948640*Zeta[3]))/3645) + 
      ((-4*RATIO[(1 - x)^(-1)]*(-21 + (15*I)*Pi + 2*Pi^2 - 54*Zeta[3]))/9 + 
        (2*(7*Pi^2 - 18*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (I/3)*RATIO[x]*(65*I - 44*Pi + (24*I)*Pi^2 + 80*Pi^3 + 
          (480*I)*Zeta[3]) + (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (-675 + (830*I)*Pi + 1400*Pi^2 - (1010*I)*Pi^3 - 261*Pi^4 + 
          840*Zeta[3] - (360*I)*Pi*Zeta[3])/15 + 
        (2*RATIO[x^(-1)]*((-7275*I)*Pi - 3540*Pi^2 + (540*I)*Pi^3 + 
           499*Pi^4 + 10800*Zeta[3] + (360*I)*Pi*Zeta[3]))/45)/Nc^2) + 
    Nc^3*((8*RATIO[x]*(416 + 55*Pi^2 - 60*Zeta[3]))/3 + 
      (20*RATIO[x^2]*(23*Pi^2 - 12*Zeta[3]))/3 - 
      (576*Zeta[3])/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^(-1)]*(11 - 4422*Pi^2 + 114*Pi^4 + 1440*Zeta[3]))/27 - 
      (2*(-605825 - 4974*Pi^2 + 2970*Pi^4 + 623916*Zeta[3] + 
         648*Pi^2*Zeta[3] - 23328*Zeta[5]))/729 + 
      (2*RATIO[(1 - x)^(-1)]*(-134621 + 106806*Pi^2 + 2970*Pi^4 + 
         833868*Zeta[3] + 648*Pi^2*Zeta[3] - 23328*Zeta[5]))/729) + 
    Nc*(((4*I)/3)*RATIO[x^2]*((5*I)*Pi^2 + 332*Pi^3 + (348*I)*Zeta[3]) + 
      (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
      (4*((57015*I)*Pi - 10764*Pi^2 + (6450*I)*Pi^3 + 20*Pi^4 - 
         45900*Zeta[3] - (5400*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[x^(-1)]*((-259058*I)*Pi + 104045*Pi^2 - (11832*I)*Pi^3 + 
         6225*Pi^4 + 29700*Zeta[3] - (186300*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(29769 - (60066*I)*Pi - 249650*Pi^2 - (62550*I)*Pi^3 + 
         8679*Pi^4 + (1908*I)*Pi^5 + 598140*Zeta[3] - (47520*I)*Pi*Zeta[3] + 
         113400*Pi^2*Zeta[3] - 29160*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(-19851 + (646470*I)*Pi - 186244*Pi^2 - 
         (12870*I)*Pi^3 + 11268*Pi^4 + (720*I)*Pi^5 - 788040*Zeta[3] - 
         (606960*I)*Pi*Zeta[3] + 150120*Pi^2*Zeta[3] + 29160*Zeta[5]))/405 + 
      (4*(-95679 - (154371*I)*Pi + 663059*Pi^2 + (143154*I)*Pi^3 + 
         55035*Pi^4 + (720*I)*Pi^5 - 709200*Zeta[3] - (903420*I)*Pi*Zeta[3] + 
         150120*Pi^2*Zeta[3] + 29160*Zeta[5]))/405)) + 
  Nf*((RATIO[x^2]*(13345*Pi^2 - (4206*I)*Pi^3 + 945*Pi^4 - 15432*Zeta[3] + 
       (28800*I)*Pi*Zeta[3]))/45 + Nc^2*((-493*Pi^4)/(15*(-1 + RATIO[x])^2) - 
      (RATIO[x^2]*(-44165*Pi^2 + 258*Pi^4 - 48600*Zeta[3]))/90 - 
      (4*RATIO[x]*(565*Pi^2 + 24*Pi^4 - 1260*Zeta[3]))/45 + 
      (23409497 + 19689495*Pi^2 - 493290*Pi^4 + 11506212*Zeta[3] + 
        917568*Pi^2*Zeta[3] - 10042704*Zeta[5])/13122 - 
      (RATIO[(1 - x)^(-1)]*(64216855 - 9338820*Pi^2 - 4083372*Pi^4 - 
         91753560*Zeta[3] - 1710720*Pi^2*Zeta[3] - 7698240*Zeta[5]))/65610 - 
      (4*RATIO[x^(-1)]*(-395 + 10015*Pi^2 + 191*Pi^4 + 24890*Zeta[3] + 
         2640*Pi^2*Zeta[3] - 17820*Zeta[5]))/45) + 
    (2*RATIO[x]*(46305*Pi^2 + (11954*I)*Pi^3 - 23780*Pi^4 - (1620*I)*Pi^5 + 
       154860*Zeta[3] - (371880*I)*Pi*Zeta[3] - 4320*Pi^2*Zeta[3] - 
       4320*Zeta[5]))/405 - (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
       (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + (I/135)*RATIO[x^(-1)]*
     (-180*I + 25112*Pi - (82849*I)*Pi^2 - 15568*Pi^3 + (7661*I)*Pi^4 + 
      16656*Pi^5 + (168000*I)*Zeta[3] - 24912*Pi*Zeta[3] - 
      (61560*I)*Pi^2*Zeta[3] + (1075680*I)*Zeta[5]) + 
    ((-9156*I)*Pi^3 + 3037*Pi^4 - (960*I)*Pi^5 + 54936*Zeta[3] + 
      (46440*I)*Pi*Zeta[3] - 9600*Pi^2*Zeta[3] + 144000*Zeta[5])/
     (270*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-1222525 - (29124*I)*Pi - 127476*Pi^2 - (335304*I)*Pi^3 + 654*Pi^4 - 
       (54864*I)*Pi^5 + 23808*Zeta[3] + (393120*I)*Pi*Zeta[3] - 
       946080*Pi^2*Zeta[3] + 457920*Zeta[5]))/2430 + 
    (-915373 - (320148*I)*Pi - 2357322*Pi^2 + (879534*I)*Pi^3 + 989385*Pi^4 - 
      (199476*I)*Pi^5 + 3246636*Zeta[3] + (10975608*I)*Pi*Zeta[3] - 
      437400*Pi^2*Zeta[3] + 8195040*Zeta[5])/2430 + 
    (((-140*I)*Pi^3 + 17*Pi^4 + 840*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
      (2*RATIO[x]*(-345*Pi^2 + (20*I)*Pi^3 + 116*Pi^4 + 680*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/15 + (RATIO[x^2]*(105*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30 + 
      (I/45)*RATIO[x^(-1)]*(-2190*Pi - (7195*I)*Pi^2 + 1080*Pi^3 + 
        (950*I)*Pi^4 + 114*Pi^5 + (21780*I)*Zeta[3] - 720*Pi*Zeta[3] + 
        (4320*I)*Pi^2*Zeta[3] + (9000*I)*Zeta[5]) - 
      (RATIO[(1 - x)^(-1)]*(-715 - (420*I)*Pi - 40*Pi^2 - (100*I)*Pi^3 + 
         51*Pi^4 - 1440*Zeta[3] + 3600*Zeta[5]))/45 + 
      (-800 - (1860*I)*Pi - 15465*Pi^2 - (630*I)*Pi^3 + 3440*Pi^4 - 
        (146*I)*Pi^5 + 3480*Zeta[3] + (39240*I)*Pi*Zeta[3] + 
        7920*Pi^2*Zeta[3] + 34200*Zeta[5])/90)/Nc^2) + 
  Nf^2*(Nc*((17*Pi^4)/(5*(-1 + RATIO[x])^2) + 
      (-1059446 - 1009341*Pi^2 + 1269*Pi^4 - 813348*Zeta[3])/6561 + 
      (8*RATIO[x]*(Pi^2 - 12*Zeta[3]))/9 - 
      (RATIO[x^2]*(479*Pi^2 + 264*Zeta[3]))/9 + 
      (4*RATIO[x^(-1)]*(-128 + 607*Pi^2 + 33*Pi^4 + 1290*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-649375 + 97605*Pi^2 + 45873*Pi^4 + 
         743850*Zeta[3]))/32805) + 
    ((-14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (4*RATIO[x]*(65*Pi^2 - (222*I)*Pi^3 + 39*Pi^4 + 1116*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/45 - (RATIO[(1 - x)^(-1)]*
        (18505 - (5862*I)*Pi - 8442*Pi^2 + (1500*I)*Pi^3 - 3584*Pi^4 - 
         41352*Zeta[3] - (2880*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^2]*(-260*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 528*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 - ((2*I)/405)*RATIO[x^(-1)]*
       (-270*I + 19587*Pi + (18847*I)*Pi^2 - 1716*Pi^3 - (690*I)*Pi^4 + 
        567*Pi^5 - (162360*I)*Zeta[3] - 22464*Pi*Zeta[3] - 
        (29160*I)*Pi^2*Zeta[3] - (218700*I)*Zeta[5]) + 
      (5257 - (17388*I)*Pi - 24999*Pi^2 + (19770*I)*Pi^3 + 2500*Pi^4 + 
        (693*I)*Pi^5 + 92460*Zeta[3] + (95616*I)*Pi*Zeta[3] + 
        35640*Pi^2*Zeta[3] + 267300*Zeta[5])/405)/Nc) + 
  G[1, x]*(Nf^2*(Nc*((2*(-611 + 24*Pi^2)*RATIO[x])/9 + (44*Pi^2*RATIO[x^2])/
         3 + (2*RATIO[(1 - x)^(-1)]*(-10787 + 4554*Pi^2 - 13392*Zeta[3]))/
         729 + (4*RATIO[x^(-2)]*(11*Pi^4 + 694*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(677*Pi^2 + 15*Pi^4 + 2298*Zeta[3]))/27 + 
        (2*(-48019 + 33030*Pi^2 + 324*Pi^4 + 87912*Zeta[3]))/729) + 
      ((4*RATIO[x^2]*(Pi^2 + (14*I)*Pi^3 - 84*Zeta[3]))/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-55 + (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 + 
        (8*RATIO[x]*(2 + (147*I)*Pi + 75*Pi^2 - (30*I)*Pi^3 + 180*Zeta[3]))/
         45 + (2*(2340 - (8262*I)*Pi + 18367*Pi^2 - (9444*I)*Pi^3 - 
           2409*Pi^4 - (126*I)*Pi^5 + 29448*Zeta[3] - (71496*I)*Pi*Zeta[3] - 
           6480*Pi^2*Zeta[3] - 48600*Zeta[5]))/405 - 
        ((2*I)/405)*RATIO[x^(-2)]*(69777*Pi + (9691*I)*Pi^2 - 4956*Pi^3 - 
          (690*I)*Pi^4 + 567*Pi^5 - (88920*I)*Zeta[3] - 22464*Pi*Zeta[3] - 
          (29160*I)*Pi^2*Zeta[3] - (218700*I)*Zeta[5]) + 
        ((2*I)/405)*RATIO[x^(-1)]*(19587*I + 25188*Pi + (7538*I)*Pi^2 + 
          16296*Pi^3 - (4098*I)*Pi^4 + 630*Pi^5 - (3744*I)*Zeta[3] + 
          96336*Pi*Zeta[3] - (32400*I)*Pi^2*Zeta[3] - (243000*I)*Zeta[5]))/
       Nc) + Nc^3*((8*RATIO[x]*(-416 + 55*Pi^2 - 60*Zeta[3]))/3 + 
      (20*RATIO[x^2]*(23*Pi^2 - 12*Zeta[3]))/3 + 
      (2*(-1046945 + 272505*Pi^2 + 297*Pi^4 + 588060*Zeta[3] + 
         35640*Pi^2*Zeta[3] - 291600*Zeta[5]))/3645 + 
      (2*RATIO[(1 - x)^(-1)]*(-1163545 + 144645*Pi^2 + 8613*Pi^4 - 
         792180*Zeta[3] + 3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (8*RATIO[x^(-2)]*(7*Pi^4 + 1782*Zeta[3] + 240*Pi^2*Zeta[3] - 
         2520*Zeta[5]))/9 - (4*RATIO[x^(-1)]*(3168*Pi^2 + 11*Pi^4 + 
         7272*Zeta[3] + 240*Pi^2*Zeta[3] - 2520*Zeta[5]))/9) + 
    Nc*((((-112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-5*Pi^2 + (136*I)*Pi^3 + 828*Zeta[3]))/3 + 
      (4*(223938 + (194367*I)*Pi - 2066249*Pi^2 - (352602*I)*Pi^3 + 
         71061*Pi^4 - (7380*I)*Pi^5 - 419436*Zeta[3] + 
         (1429812*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] - 417960*Zeta[5]))/405 - 
      ((8*I)/405)*RATIO[x^(-2)]*(-606222*Pi - (657851*I)*Pi^2 + 256401*Pi^3 - 
        (18072*I)*Pi^4 + 5994*Pi^5 + (297810*I)*Zeta[3] - 421416*Pi*Zeta[3] + 
        (2160*I)*Pi^2*Zeta[3] + (447120*I)*Zeta[5]) + 
      ((4*I)/405)*RATIO[x^(-1)]*(159498*I - 1426884*Pi - (2712766*I)*Pi^2 + 
        472308*Pi^3 + (103617*I)*Pi^4 + 16488*Pi^5 - (284652*I)*Zeta[3] - 
        3406752*Pi*Zeta[3] + (164160*I)*Pi^2*Zeta[3] - (579960*I)*Zeta[5]) - 
      (8*RATIO[(1 - x)^(-1)]*((-11679*I)*Pi + 1420*Pi^2 - (4645*I)*Pi^3 - 
         176*Pi^4 + (270*I)*Pi^5 + 13350*Zeta[3] - (27720*I)*Pi*Zeta[3] + 
         14040*Pi^2*Zeta[3] + 31320*Zeta[5]))/135 + 
      (4*RATIO[x]*(-29769 + (60066*I)*Pi + 309050*Pi^2 + (200310*I)*Pi^3 - 
         1881*Pi^4 + (5694*I)*Pi^5 - 420300*Zeta[3] + (190080*I)*Pi*Zeta[3] - 
         14760*Pi^2*Zeta[3] + 79920*Zeta[5]))/405) + 
    Nf*((2*RATIO[x^2]*(41*Pi^2 - (106*I)*Pi^3 - 408*Zeta[3]))/3 + 
      (((64*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*(21515 + (13188*I)*Pi + 9130*Pi^2 + 
         (12080*I)*Pi^3 + 2880*Pi^4 - 63840*Zeta[3] + (31680*I)*Pi*Zeta[3]))/
       135 - (2*RATIO[x]*(-26421 + (36054*I)*Pi + 102350*Pi^2 + 
         (63840*I)*Pi^3 + 2172*Pi^4 - 202320*Zeta[3] + (86400*I)*Pi*Zeta[3]))/
       405 + (-((3 + (4*I)*Pi - 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((32*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (RATIO[x]*(65 + (44*I)*Pi + 24*Pi^2 - (80*I)*Pi^3 + 480*Zeta[3]))/3 + 
        (1140 - (5010*I)*Pi + 795*Pi^2 + (1950*I)*Pi^3 - 1225*Pi^4 + 
          (23*I)*Pi^5 - 1800*Zeta[3] - (34920*I)*Pi*Zeta[3] - 
          1980*Pi^2*Zeta[3] - 9000*Zeta[5])/45 - ((2*I)/45)*RATIO[x^(-1)]*
         (-1095*I - 8175*Pi - (425*I)*Pi^2 + 900*Pi^3 + (661*I)*Pi^4 + 
          65*Pi^5 - (8820*I)*Zeta[3] - 18360*Pi*Zeta[3] + 
          (3060*I)*Pi^2*Zeta[3] + (9000*I)*Zeta[5]) + (I/45)*RATIO[x^(-2)]*
         (-17820*Pi - (115*I)*Pi^2 + 2160*Pi^3 - (48*I)*Pi^4 + 114*Pi^5 + 
          (180*I)*Zeta[3] + (4320*I)*Pi^2*Zeta[3] + (9000*I)*Zeta[5]))/Nc^2 + 
      (35193 - (143214*I)*Pi + 1089677*Pi^2 + (134886*I)*Pi^3 - 110256*Pi^4 + 
        (11043*I)*Pi^5 - 971892*Zeta[3] - (2102976*I)*Pi*Zeta[3] - 
        17820*Pi^2*Zeta[3] - 476280*Zeta[5])/405 + (I/135)*RATIO[x^(-2)]*
       (-135594*Pi - (247697*I)*Pi^2 + 5852*Pi^3 - (19417*I)*Pi^4 + 
        16656*Pi^5 + (134160*I)*Zeta[3] - 335952*Pi*Zeta[3] - 
        (61560*I)*Pi^2*Zeta[3] + (1075680*I)*Zeta[5]) - 
      ((2*I)/405)*RATIO[x^(-1)]*(37668*I - 261315*Pi - (683789*I)*Pi^2 - 
        72138*Pi^3 + (72915*I)*Pi^4 + 24975*Pi^5 + (362412*I)*Zeta[3] - 
        2109888*Pi*Zeta[3] - (8100*I)*Pi^2*Zeta[3] + (1516320*I)*Zeta[5]) + 
      Nc^2*((-4*RATIO[(1 - x)^(-1)]*(-277495 + 112710*Pi^2 + 621*Pi^4 - 
           257040*Zeta[3]))/3645 - (RATIO[x]*(-12109 + 528*Pi^2 - 
           288*Zeta[3]))/9 - 2*RATIO[x^2]*(91*Pi^2 - 44*Zeta[3]) + 
        (2*RATIO[x^(-1)]*(126685*Pi^2 + 63*Pi^4 + 352140*Zeta[3] + 
           14400*Pi^2*Zeta[3] - 97200*Zeta[5]))/135 - 
        (4*RATIO[x^(-2)]*(169*Pi^4 + 26660*Zeta[3] + 2640*Pi^2*Zeta[3] - 
           17820*Zeta[5]))/45 + (871909 - 570954*Pi^2 + 189*Pi^4 - 
          1177956*Zeta[3] - 31104*Pi^2*Zeta[3] + 209952*Zeta[5])/729))), 
 G[1, 1, 1, 1, 1, 1, x]*(13824 + 62720*RATIO[x^(-2)] - 42240*RATIO[x^(-1)] + 
    Nc^2*(1024 + 512*RATIO[x^(-2)] - 512*RATIO[x^(-1)] - 512*RATIO[x]) - 
    3584*RATIO[x]) + G[1, 0, 0, 0, 0, 0, x]*
   (7168/3 - (7168*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] - (512*RATIO[x])/3) - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (128/3 + (6400*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-2)] - 
    512*RATIO[x^(-1)] + Nf*((32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc + 
      Nc*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)])) + 
    Nc^2*(3200/3 - (512*RATIO[(1 - x)^(-1)])/3 + 448*RATIO[x^(-2)] - 
      448*RATIO[x^(-1)] - (1024*RATIO[x])/3) - (6656*RATIO[x])/3) + 
  G[1, 1, 1, 1, 0, 1, x]*(-2432 + 5120*RATIO[(1 - x)^(-1)] - 
    24192*RATIO[x^(-2)] + 10752*RATIO[x^(-1)] + 
    Nf*((128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc + 
      Nc*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)])) + 
    Nc^2*(1280 + 1280*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-2)] - 
      1280*RATIO[x^(-1)] - 1152*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-2432 + 5120*RATIO[(1 - x)^(-1)] - 
    24192*RATIO[x^(-2)] + 10752*RATIO[x^(-1)] + 
    Nf*((128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc + 
      Nc*(-192 - 384*RATIO[x^(-2)] + 384*RATIO[x^(-1)])) + 
    Nc^2*(1280 + 1280*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-2)] - 
      1280*RATIO[x^(-1)] - 1152*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 
    9088*RATIO[x^(-2)] + Nf*((192*RATIO[x^(-2)])/Nc + 
      Nc*(192 + 576*RATIO[x^(-2)] - 768*RATIO[x^(-1)])) + 384*RATIO[x^(-1)] + 
    Nc^2*(-1088 + 192*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      2752*RATIO[x^(-1)] - (1472*RATIO[x])/3) - (6016*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, 0, x]*(-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 
    9088*RATIO[x^(-2)] + Nf*((192*RATIO[x^(-2)])/Nc + 
      Nc*(192 + 576*RATIO[x^(-2)] - 768*RATIO[x^(-1)])) + 384*RATIO[x^(-1)] + 
    Nc^2*(-1088 + 192*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      2752*RATIO[x^(-1)] - (1472*RATIO[x])/3) - (6016*RATIO[x])/3) + 
  G[0, 1, 0, 0, 0, 0, x]*(768 - 768*RATIO[(1 - x)^(-1)] + 
    Nc^2*(384 - 384*RATIO[(1 - x)^(-1)] - 384*RATIO[x]) - 1792*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-10240/3 + (7936*RATIO[(1 - x)^(-1)])/3 - 
    384*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nf*((-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])) + 
    Nc^2*(-1408/3 + (1408*RATIO[(1 - x)^(-1)])/3 - (1408*RATIO[x])/3) - 
    (3584*RATIO[x])/3) + G[1, 1, 0, 1, 0, 0, x]*
   (-5504/3 + (4352*RATIO[(1 - x)^(-1)])/3 + 9600*RATIO[x^(-2)] - 
    4224*RATIO[x^(-1)] + Nf*((-32 - 544*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/
       Nc + Nc*(-512 - 2944*RATIO[x^(-2)] + 3328*RATIO[x^(-1)])) + 
    Nc^2*(-384 + 384*RATIO[(1 - x)^(-1)] + 1088*RATIO[x^(-2)] - 
      960*RATIO[x^(-1)] - (512*RATIO[x])/3) - (3328*RATIO[x])/3) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nc^2*(-384 + 384*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x]) - 1024*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*
   (-2432 + 1536*RATIO[(1 - x)^(-1)] - 6784*RATIO[x^(-2)] + 
    Nc^2*(2432 + 384*RATIO[(1 - x)^(-1)] + 9920*RATIO[x^(-2)] - 
      11776*RATIO[x^(-1)]) + Nf^2*(16 + 144*RATIO[x^(-2)] + 
      (32 + 288*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc^2 - 
      128*RATIO[x^(-1)]) - 1664*RATIO[x^(-1)] + 
    Nf*((64*RATIO[x^(-2)])/Nc + Nc*(-568 - 4176*RATIO[x^(-2)] + 
        4304*RATIO[x^(-1)])) - 768*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    1280*RATIO[x^(-2)] - 1280*RATIO[x^(-1)] + 
    Nc^2*(512 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)] - (1664*RATIO[x])/3) - 
    (2176*RATIO[x])/3) + G[1, 0, 0, 0, 1, 0, x]*
   (2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-2)] - 
    1280*RATIO[x^(-1)] + Nc^2*(512 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)] - 
      (1664*RATIO[x])/3) - (2176*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, 1, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] - 4992*RATIO[x^(-1)] + 
    Nf*((-32 - 544*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 2752*RATIO[x^(-2)] + 3008*RATIO[x^(-1)])) + 
    Nc^2*(5632/3 + (896*RATIO[(1 - x)^(-1)])/3 + 3392*RATIO[x^(-2)] - 
      4736*RATIO[x^(-1)] - 320*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 0, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] - 4992*RATIO[x^(-1)] + 
    Nf*((-32 - 544*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 2752*RATIO[x^(-2)] + 3008*RATIO[x^(-1)])) + 
    Nc^2*(5632/3 + (896*RATIO[(1 - x)^(-1)])/3 + 3392*RATIO[x^(-2)] - 
      4736*RATIO[x^(-1)] - 320*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-2432 + 2048*RATIO[(1 - x)^(-1)] - 
    30464*RATIO[x^(-2)] + Nf*((96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/
       Nc + Nc*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)])) + 
    23424*RATIO[x^(-1)] + Nc^2*(128 + 512*RATIO[(1 - x)^(-1)] + 
      320*RATIO[x^(-2)] - 320*RATIO[x^(-1)] - 256*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(896 - 2048*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(1920 + 8448*RATIO[x^(-2)] - 9216*RATIO[x^(-1)]) + 
      (160 + 1920*RATIO[x^(-2)] - 1472*RATIO[x^(-1)])/Nc) + 
    7296*RATIO[x^(-1)] + Nc^2*(128 - 2112*RATIO[x^(-2)] + 
      1856*RATIO[x^(-1)]) - 256*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*
   (-1408 - 768*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-2)] + 
    2816*RATIO[x^(-1)] + Nc^2*(-2048 + 128*RATIO[(1 - x)^(-1)] - 
      3136*RATIO[x^(-2)] + 4992*RATIO[x^(-1)]) + 
    Nf*(Nc*(160 + 352*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
      (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc) - 256*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(1408 + 2560*RATIO[(1 - x)^(-1)] + 
    4096*RATIO[x^(-2)] - 4096*RATIO[x^(-1)] + 
    Nc*Nf*(-320 - 640*RATIO[x^(-2)] + 640*RATIO[x^(-1)]) + 
    Nc^2*(896 + 384*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)] - 384*RATIO[x]) - 256*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*(Nc*(416 + 1728*RATIO[x^(-2)] - 1984*RATIO[x^(-1)]) + 
      (-32 + 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-6656/3 + (128*RATIO[(1 - x)^(-1)])/3 - 2880*RATIO[x^(-2)] + 
      4160*RATIO[x^(-1)] - 64*RATIO[x]) - 256*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*(Nc*(416 + 1728*RATIO[x^(-2)] - 1984*RATIO[x^(-1)]) + 
      (-32 + 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-6656/3 + (128*RATIO[(1 - x)^(-1)])/3 - 2880*RATIO[x^(-2)] + 
      4160*RATIO[x^(-1)] - 64*RATIO[x]) - 256*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 1, x]*(6272 - 512*RATIO[(1 - x)^(-1)] + 
    10112*RATIO[x^(-2)] - 10752*RATIO[x^(-1)] + 
    Nf*((-32 - 320*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-928 - 3296*RATIO[x^(-2)] + 3584*RATIO[x^(-1)])) + 
    Nc^2*(8512/3 + (1856*RATIO[(1 - x)^(-1)])/3 + 3968*RATIO[x^(-2)] - 
      5568*RATIO[x^(-1)] - 640*RATIO[x]) - 128*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(6272 - 512*RATIO[(1 - x)^(-1)] + 
    10112*RATIO[x^(-2)] - 10752*RATIO[x^(-1)] + 
    Nf*((-32 - 320*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-928 - 3296*RATIO[x^(-2)] + 3584*RATIO[x^(-1)])) + 
    Nc^2*(8512/3 + (1856*RATIO[(1 - x)^(-1)])/3 + 3968*RATIO[x^(-2)] - 
      5568*RATIO[x^(-1)] - 640*RATIO[x]) - 128*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-12800/3 + (5888*RATIO[(1 - x)^(-1)])/3 - 
    5376*RATIO[x^(-2)] + 5376*RATIO[x^(-1)] + 
    Nf*((16 - 144*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-112 - 880*RATIO[x^(-2)] + 896*RATIO[x^(-1)])) + 
    Nc^2*(-1408 + 256*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-2)] + 
      1536*RATIO[x^(-1)] - (128*RATIO[x])/3) - (256*RATIO[x])/3) + 
  G[0, 0, 0, 0, 1, 1, x]*(3840 - 2304*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 256*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-3456 - 1024*RATIO[(1 - x)^(-1)] - 
    5888*RATIO[x^(-2)] + Nc^2*(384 + 128*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 3968*RATIO[x^(-1)] + 
    Nc*Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 256*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(7424/3 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    1536*RATIO[x^(-2)] - 1536*RATIO[x^(-1)] + 
    Nc*Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc^2*(1280/3 - (128*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] - (1024*RATIO[x])/3) + (1024*RATIO[x])/3) + 
  G[1, 0, 0, 1, 0, 1, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(864 + 3584*RATIO[x^(-2)] - 4032*RATIO[x^(-1)]) + 
      (416*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc) + 4096*RATIO[x^(-1)] + 
    Nc^2*(-9536/3 - (64*RATIO[(1 - x)^(-1)])/3 - 5248*RATIO[x^(-2)] + 
      7552*RATIO[x^(-1)] - 256*RATIO[x]) + 384*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(864 + 3584*RATIO[x^(-2)] - 4032*RATIO[x^(-1)]) + 
      (416*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc) + 4096*RATIO[x^(-1)] + 
    Nc^2*(-9536/3 - (64*RATIO[(1 - x)^(-1)])/3 - 5248*RATIO[x^(-2)] + 
      7552*RATIO[x^(-1)] - 256*RATIO[x]) + 384*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 0, x]*(896 + 256*RATIO[(1 - x)^(-1)] + 
    10624*RATIO[x^(-2)] - 8448*RATIO[x^(-1)] + 
    Nf*((-64 - 512*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/Nc + 
      Nc*(-832 - 3456*RATIO[x^(-2)] + 3968*RATIO[x^(-1)])) + 
    Nc^2*(2304 + 384*RATIO[(1 - x)^(-1)] + 4160*RATIO[x^(-2)] - 
      5568*RATIO[x^(-1)] - 256*RATIO[x]) + 512*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-1792 + 768*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-2)] + Nc^2*(-128 + 384*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 512*RATIO[x^(-1)] + 
    Nc*Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 768*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(896 + 1536*RATIO[(1 - x)^(-1)] + 
    7808*RATIO[x^(-2)] + Nf^2*(64 + 576*RATIO[x^(-2)] + 
      (128 + 1152*RATIO[x^(-2)] - 1024*RATIO[x^(-1)])/Nc^2 - 
      512*RATIO[x^(-1)]) - 15232*RATIO[x^(-1)] + 
    Nf*((32 + 672*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc + 
      Nc*(-1088 - 10240*RATIO[x^(-2)] + 9472*RATIO[x^(-1)])) + 
    Nc^2*(4736 + 128*RATIO[(1 - x)^(-1)] + 27008*RATIO[x^(-2)] - 
      27968*RATIO[x^(-1)] - 128*RATIO[x]) + 768*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-1792 - 256*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-2)] + Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
    1024*RATIO[x^(-1)] + Nc^2*(-128 - 128*RATIO[(1 - x)^(-1)] - 
      128*RATIO[x^(-2)] + 128*RATIO[x^(-1)] - 64*RATIO[x]) + 768*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 0, x]*(-1792 - 256*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-2)] + Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
    1024*RATIO[x^(-1)] + Nc^2*(-128 - 128*RATIO[(1 - x)^(-1)] - 
      128*RATIO[x^(-2)] + 128*RATIO[x^(-1)] - 64*RATIO[x]) + 768*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(-2944/3 + (5632*RATIO[(1 - x)^(-1)])/3 + 
    4096*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*(Nc*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
      (-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc) + (256*RATIO[x])/3 + 
    Nc^2*(-2944/3 + (640*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      384*RATIO[x^(-1)] + (128*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 0, 1, x]*(-2176 + 512*RATIO[(1 - x)^(-1)] - 
    13312*RATIO[x^(-2)] + 5632*RATIO[x^(-1)] + 
    Nf*(Nc*(160 + 320*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
      (-32 - 128*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) - 768*RATIO[x] + 
    Nc^2*(-192 - 192*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-2)] - 
      576*RATIO[x^(-1)] + 64*RATIO[x])) + G[1, 0, 1, 1, 1, 0, x]*
   (-2176 + 512*RATIO[(1 - x)^(-1)] - 13312*RATIO[x^(-2)] + 
    5632*RATIO[x^(-1)] + 
    Nf*(Nc*(160 + 320*RATIO[x^(-2)] - 320*RATIO[x^(-1)]) + 
      (-32 - 128*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) - 768*RATIO[x] + 
    Nc^2*(-192 - 192*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-2)] - 
      576*RATIO[x^(-1)] + 64*RATIO[x])) + G[0, 1, 0, 1, 0, 1, x]*
   (1792 - 256*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] + 
    Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) - 768*RATIO[x^(-1)] + 
    256*RATIO[x] + Nc^2*(-704/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 64*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(1792 - 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] + Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) - 
    768*RATIO[x^(-1)] + 256*RATIO[x] + 
    Nc^2*(-704/3 - (64*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] + 64*RATIO[x])) + G[0, 0, 1, 1, 0, 0, x]*
   (1408 + 2304*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 
    Nc*Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) - 768*RATIO[x] + 
    Nc^2*(512 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)] + 128*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(3968/3 - (17408*RATIO[(1 - x)^(-1)])/3 - 
    8320*RATIO[x^(-2)] + 5120*RATIO[x^(-1)] + 
    Nf*((160 + 320*RATIO[x^(-2)] - 320*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)])) + 
    (10240*RATIO[x])/3 + Nc^2*(10112/3 - (2048*RATIO[(1 - x)^(-1)])/3 + 
      1344*RATIO[x^(-2)] - 1344*RATIO[x^(-1)] + (512*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(2048/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    512*RATIO[x^(-2)] - 512*RATIO[x^(-1)] + 
    Nc*Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + (3328*RATIO[x])/3 + 
    Nc^2*(512/3 + (640*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + (512*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 0, x]*(-1536 + 1536*RATIO[(1 - x)^(-1)] + 512*RATIO[x] + 
    Nc^2*(-256 + 256*RATIO[(1 - x)^(-1)] + 256*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(128 - 896*RATIO[(1 - x)^(-1)] - 
    2816*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + 
    Nc*Nf*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) - 384*RATIO[x] + 
    Nc^2*(1216/3 - (832*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-2)] - 
      64*RATIO[x^(-1)] + 256*RATIO[x])) + G[0, 1, 1, 0, 1, 0, x]*
   (128 - 896*RATIO[(1 - x)^(-1)] - 2816*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + 
    Nc*Nf*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) - 384*RATIO[x] + 
    Nc^2*(1216/3 - (832*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-2)] - 
      64*RATIO[x^(-1)] + 256*RATIO[x])) + G[0, 1, 0, 0, 1, 1, x]*
   (768 + 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc*Nf*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) - 512*RATIO[x] + 
    Nc^2*(128*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)] + 
      256*RATIO[x])) + G[0, 0, 1, 0, 0, 1, x]*(-1536 - 768*RATIO[x^(-2)] + 
    Nc*Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 768*RATIO[x^(-1)] + 
    512*RATIO[x] + Nc^2*(-1472/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 320*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(-1536 - 768*RATIO[x^(-2)] + 
    Nc*Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 768*RATIO[x^(-1)] + 
    512*RATIO[x] + Nc^2*(-1472/3 - (64*RATIO[(1 - x)^(-1)])/3 - 
      256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 320*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(-5888/3 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    10496*RATIO[x^(-2)] - 8704*RATIO[x^(-1)] + 
    Nf*((-1152*RATIO[x^(-2)] + 1152*RATIO[x^(-1)])/Nc + 
      Nc*(-704 - 4320*RATIO[x^(-2)] + 5056*RATIO[x^(-1)])) - 
    (1024*RATIO[x])/3 + Nc^2*(-512 - 384*RATIO[(1 - x)^(-1)] + 
      2624*RATIO[x^(-2)] - 3008*RATIO[x^(-1)] + (1024*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(-3200/3 - (256*RATIO[(1 - x)^(-1)])/3 - 
    23808*RATIO[x^(-2)] + 
    Nf*(Nc*(2176 + 9344*RATIO[x^(-2)] - 10496*RATIO[x^(-1)]) + 
      (-64 + 576*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc) + 
    23808*RATIO[x^(-1)] + (6656*RATIO[x])/3 + 
    Nc^2*(-5376 - 512*RATIO[(1 - x)^(-1)] - 13056*RATIO[x^(-2)] + 
      19072*RATIO[x^(-1)] + (1024*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, 1, x]*(7552 - 2560*RATIO[(1 - x)^(-1)] + 
    18816*RATIO[x^(-2)] - 8448*RATIO[x^(-1)] + 
    Nf*((128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc + 
      Nc*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)])) + 1792*RATIO[x] + 
    Nc^2*(768 - 768*RATIO[(1 - x)^(-1)] + 384*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(-9856 + 2304*RATIO[(1 - x)^(-1)] - 
    19584*RATIO[x^(-2)] + 11264*RATIO[x^(-1)] + 
    Nf*(Nc*(224 + 448*RATIO[x^(-2)] - 448*RATIO[x^(-1)]) + 
      (-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + 256*RATIO[x] + 
    Nc^2*(-1536 - 768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(-22400/3 + (4352*RATIO[(1 - x)^(-1)])/3 - 
    22016*RATIO[x^(-2)] + 
    Nf*(Nc*(1216 + 4736*RATIO[x^(-2)] - 5504*RATIO[x^(-1)]) + 
      (-32 + 288*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc) + 
    22016*RATIO[x^(-1)] + (3584*RATIO[x])/3 + 
    Nc^2*(-5120 - 8960*RATIO[x^(-2)] + 12928*RATIO[x^(-1)] + 
      (1408*RATIO[x])/3)) + G[0, 0, 1, 1, 0, 1, x]*
   (1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 512*RATIO[x^(-2)] + 
    Nc*Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 128*RATIO[x^(-1)] + 
    (6016*RATIO[x])/3 + Nc^2*(-256/3 - (896*RATIO[(1 - x)^(-1)])/3 - 
      192*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + (1472*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    512*RATIO[x^(-2)] + Nc*Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    128*RATIO[x^(-1)] + (6016*RATIO[x])/3 + 
    Nc^2*(-256/3 - (896*RATIO[(1 - x)^(-1)])/3 - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] + (1472*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, 0, x]*(3584 - 3584*RATIO[(1 - x)^(-1)] + 3584*RATIO[x] + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] - 4352*RATIO[x^(-1)] + 
    Nf*(Nc*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
      (-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + (2176*RATIO[x])/3 + 
    Nc^2*(-1024/3 - (1664*RATIO[(1 - x)^(-1)])/3 - 448*RATIO[x^(-2)] + 
      448*RATIO[x^(-1)] + (1664*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] - 4352*RATIO[x^(-1)] + 
    Nf*(Nc*(192 + 384*RATIO[x^(-2)] - 384*RATIO[x^(-1)]) + 
      (-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + (2176*RATIO[x])/3 + 
    Nc^2*(-1024/3 - (1664*RATIO[(1 - x)^(-1)])/3 - 448*RATIO[x^(-2)] + 
      448*RATIO[x^(-1)] + (1664*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 1, x]*(-896 - 640*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 128*RATIO[x] + 
    Nc^2*(64/3 - (64*RATIO[(1 - x)^(-1)])/3 + 640*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(-896 - 640*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 128*RATIO[x] + 
    Nc^2*(64/3 - (64*RATIO[(1 - x)^(-1)])/3 + 640*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 1, x]*(2688 - 1024*RATIO[(1 - x)^(-1)] - 
    3200*RATIO[x^(-2)] + 
    Nf*(Nc*(320 + 640*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
      (64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc) + 8192*RATIO[x^(-1)] + 
    1024*RATIO[x] + Nc^2*(-1024 - 256*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 640*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 2048*RATIO[x] + 
    Nc^2*(-128 + 128*RATIO[(1 - x)^(-1)] + 1152*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 2048*RATIO[x] + 
    Nc^2*(-128 + 128*RATIO[(1 - x)^(-1)] + 1152*RATIO[x])) + 
  G[1, 0, 1, 1, 0, x]*(((-64*I)/5)*(-139*I + 150*Pi) + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/15)*(-287*I + 960*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 480*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-272/15 - (352*RATIO[x^(-2)])/15 + 
      (64 + (704*RATIO[x^(-2)])/3 - 256*RATIO[x^(-1)])/Nc^2 + 
      (352*RATIO[x^(-1)])/15) + 
    Nf*((48*(1 - (2*I)*Pi) - (32*I)*(9*I + 20*Pi)*RATIO[x^(-2)] + 
        (32*I)*(25*I + 18*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(397 - (315*I)*Pi))/15 + (64*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/5)*(-221*I + 490*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(67*I + 1710*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + Nc^2*(((32*I)/5)*(207*I + 340*Pi) + 
      ((32*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(-2329*I + 2070*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(-2119*I + 2880*Pi)*RATIO[x^(-1)] + (5632*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((-64*I)/15)*(-391*I + 880*Pi) + 
    ((256*I)/3)*(-11*I + 32*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/5)*(-319*I + 505*Pi)*RATIO[x^(-2)] - 
    ((256*I)/5)*(-192*I + 275*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((32*I)/15)*(23*I + 30*Pi) + ((64*I)/15)*(29*I + 135*Pi)*
       RATIO[x^(-2)] - ((64*I)/15)*(29*I + 120*Pi)*RATIO[x^(-1)] + 
      (128*(1 + I*Pi) + ((128*I)/3)*(-11*I + 27*Pi)*RATIO[x^(-2)] - 
        (512*I)*(-I + 2*Pi)*RATIO[x^(-1)])/Nc^2) + 
    Nf*((16*(1 + (2*I)*Pi) + (160*I)*(-3*I + 5*Pi)*RATIO[x^(-2)] - 
        (32*I)*(-25*I + 8*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((16*(369 - (340*I)*Pi))/5 + (128*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/15)*(-1339*I + 4860*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(-329*I + 4440*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + Nc^2*(((64*I)/15)*(389*I + 960*Pi) + 
      ((64*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(-4427*I + 12120*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(-1569*I + 4090*Pi)*RATIO[x^(-1)] + 
      (640*(11 - (2*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 0, 1, x]*
   (((-64*I)/5)*(-139*I + 290*Pi) + ((256*I)/3)*(11*I + 21*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/15)*(287*I + 450*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 720*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((16*I)/15)*(17*I + 15*Pi) + ((16*I)/15)*(22*I + 135*Pi)*
       RATIO[x^(-2)] - ((32*I)/15)*(11*I + 60*Pi)*RATIO[x^(-1)] + 
      (32*(2 + I*Pi) + ((32*I)/3)*(-22*I + 27*Pi)*RATIO[x^(-2)] - 
        (256*I)*(-I + Pi)*RATIO[x^(-1)])/Nc^2) + 
    Nf*((16*(3 - (2*I)*Pi) + (32*I)*(-9*I + 4*Pi)*RATIO[x^(-2)] + 
        (32*I)*(25*I + 2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((8*(1588 - (285*I)*Pi))/15 + (64*RATIO[(1 - x)^(-1)])/3 - 
        ((272*I)/5)*(-26*I + 45*Pi)*RATIO[x^(-2)] + 
        ((16*I)/15)*(134*I + 2175*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
    (128*(55 - (12*I)*Pi)*RATIO[x])/3 + Nc^2*(((32*I)/15)*(621*I + 130*Pi) + 
      ((32*I)/3)*(11*I + 34*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(-2329*I + 3300*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(-2119*I + 3570*Pi)*RATIO[x^(-1)] + 
      (128*(44 + (3*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 1, x]*
   (((128*I)/3)*(208*I + 165*Pi) - (1536*I)*Pi*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(749*I + 438*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(461*I + 348*Pi)*
     RATIO[x^(-1)] + Nf^2*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
    Nf*(((16*I)*(15*I + 2*Pi) - (96*I)*(-I + 2*Pi)*RATIO[x^(-2)] - 
        (32*I)*(15*I + 2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(127 - (90*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/3)*(136*I + 315*Pi)*RATIO[x^(-2)] + (64*I)*(41*I + 57*Pi)*
         RATIO[x^(-1)] - (832*RATIO[x])/3)) + (64*(77 - (18*I)*Pi)*RATIO[x])/
     3 + Nc^2*(((64*I)/3)*(290*I + 151*Pi) + ((64*I)/3)*(22*I + 53*Pi)*
       RATIO[(1 - x)^(-1)] + ((736*I)/3)*(13*I + 18*Pi)*RATIO[x^(-2)] - 
      (32*I)*(239*I + 188*Pi)*RATIO[x^(-1)] + 224*(11 - (4*I)*Pi)*
       RATIO[x])) + G[0, 1, 1, 1, 1, x]*(((256*I)/3)*(106*I + 67*Pi) - 
    ((128*I)/3)*(253*I + 68*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-361*I + 66*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(757*I + 66*Pi)*
     RATIO[x^(-1)] + Nf^2*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
    Nf*(((16*I)*(13*I + 6*Pi) + (192*I)*(I + Pi)*RATIO[x^(-2)] - 
        (32*I)*(17*I + 6*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(32*(48 - (13*I)*Pi) - 512*RATIO[(1 - x)^(-1)] - 
        (32*I)*(53*I + 26*Pi)*RATIO[x^(-2)] + (64*I)*(38*I + 13*Pi)*
         RATIO[x^(-1)] - (64*RATIO[x])/3)) + ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*(((128*I)/3)*(120*I + 71*Pi) - ((128*I)/3)*(66*I + 23*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(57*I + 32*Pi)*RATIO[x^(-2)] - 
      (32*I)*(97*I + 32*Pi)*RATIO[x^(-1)] + (352*(1 + (4*I)*Pi)*RATIO[x])/
       3)) + G[1, 1, 0, 1, 0, x]*(((64*I)/15)*(391*I + 20*Pi) + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/5)*(-319*I + 135*Pi)*RATIO[x^(-2)] - ((768*I)/5)*(-64*I + 55*Pi)*
     RATIO[x^(-1)] + Nf^2*(-736/15 - (1856*RATIO[x^(-2)])/15 + 
      (128 + (1408*RATIO[x^(-2)])/3 - 512*RATIO[x^(-1)])/Nc^2 + 
      (1856*RATIO[x^(-1)])/15) + 
    Nf*((16*(1 - (4*I)*Pi) - (96*I)*(5*I + 12*Pi)*RATIO[x^(-2)] + 
        (32*I)*(25*I + 28*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((144*(41 - (50*I)*Pi))/5 + (128*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/15)*(-1339*I + 3000*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(-329*I + 3330*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
    (128*(77 - (17*I)*Pi)*RATIO[x])/3 + Nc^2*(((64*I)/15)*(389*I + 455*Pi) + 
      ((64*I)/3)*(11*I + 29*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(-4427*I + 2400*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(-1569*I + 1040*Pi)*RATIO[x^(-1)] + 
      (128*(55 - (7*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 1, x]*
   ((-128*I)*(-54*I + Pi) + (5120*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (128*I)*(307*I + 161*Pi)*RATIO[x^(-2)] - (128*I)*(389*I + 156*Pi)*
     RATIO[x^(-1)] + Nf*(((128*I)*Pi + (256*I)*Pi*RATIO[x^(-2)] - 
        (256*I)*Pi*RATIO[x^(-1)])/Nc + Nc*(64*(8 - (3*I)*Pi) - 
        (128*I)*(2*I + 3*Pi)*RATIO[x^(-2)] + (128*I)*(2*I + 3*Pi)*
         RATIO[x^(-1)] - 256*RATIO[x])) - (3072*I)*Pi*RATIO[x] + 
    Nc^2*((256*I)*(11*I + 9*Pi) + (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (128*I)*(17*I + 14*Pi)*RATIO[x^(-2)] - (128*I)*(15*I + 14*Pi)*
       RATIO[x^(-1)] + 128*(11 - (13*I)*Pi)*RATIO[x])) + 
  G[0, 1, 0, 1, 1, x]*(((-64*I)/15)*(-203*I + 320*Pi) + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-119*I + 30*Pi)*RATIO[x^(-2)] + 
    ((256*I)/15)*(368*I + 15*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-1048/15 - (608*RATIO[x^(-2)])/15 + (2768*RATIO[x^(-1)])/15 + 
      (-112 + 288*RATIO[x^(-1)])/Nc^2) + 
    Nf*(Nc*((8*(1549 + (20*I)*Pi))/5 + (832*RATIO[(1 - x)^(-1)])/3 + 
        ((64*I)/15)*(-74*I + 15*Pi)*RATIO[x^(-2)] - 
        ((16*I)/15)*(-4681*I + 60*Pi)*RATIO[x^(-1)] - (512*RATIO[x])/3) + 
      (16*(1 - (2*I)*Pi) - (64*I)*Pi*RATIO[x^(-2)] + (32*I)*(I + 2*Pi)*
         RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc) - ((64*I)/3)*(-11*I + 32*Pi)*
     RATIO[x] + Nc^2*(((-32*I)/15)*(-3139*I + 270*Pi) + 
      ((32*I)/3)*(143*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/5)*(-43*I + 20*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(-4879*I + 60*Pi)*RATIO[x^(-1)] + 
      (64*(55 - (13*I)*Pi)*RATIO[x])/3)) + G[0, 0, 1, 0, 0, x]*
   ((64*(203 + (36*I)*Pi))/3 - ((64*I)/3)*(-77*I + 108*Pi)*
     RATIO[(1 - x)^(-1)] - (768*I)*Pi*RATIO[x^(-2)] + 
    (768*I)*(7*I + Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((8*(55 + (48*I)*Pi))/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 
        (256*I)*Pi*RATIO[x^(-2)] - (16*I)*(-55*I + 16*Pi)*RATIO[x^(-1)] - 
        64/(3*(-1 + RATIO[x])^3) - 160/(3*(-1 + RATIO[x])^2) - 
        (512*RATIO[x])/3) + (-152/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        144*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc) - 
    ((64*I)/3)*(-77*I + 12*Pi)*RATIO[x] + 
    Nc^2*((64*(116 - (41*I)*Pi))/3 + ((1088*I)/3)*(4*I + Pi)*
       RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
      (64*I)*(15*I + 4*Pi)*RATIO[x^(-1)] + 64/(3*(-1 + RATIO[x])^3) + 
      160/(3*(-1 + RATIO[x])^2) + (64*(11 - (15*I)*Pi)*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 0, x]*((64*(333 + (178*I)*Pi))/3 + 
    ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-169*I + 660*Pi)*
     RATIO[x^(-2)] - (64*I)*(-137*I + 312*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-160/3 - 192*RATIO[x^(-2)] + (704*RATIO[x^(-1)])/3) + 
    Nf*(Nc*(((-16*I)/3)*(-719*I + 414*Pi) - ((32*I)/3)*(-67*I + 912*Pi)*
         RATIO[x^(-2)] + ((64*I)/3)*(-301*I + 513*Pi)*RATIO[x^(-1)] - 
        (128*RATIO[x])/3) + (((-16*I)/3)*(-115*I + 6*Pi) - 
        (16*I)*(-31*I + 104*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(-175*I + 114*Pi)*
         RATIO[x^(-1)] - (64*RATIO[x])/3)/Nc) + 
    (64*(77 - (10*I)*Pi)*RATIO[x])/3 + Nc^2*(((32*I)/3)*(359*I + 326*Pi) + 
      ((704*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((32*I)/3)*(433*I + 798*Pi)*
       RATIO[x^(-2)] - ((32*I)/3)*(817*I + 1074*Pi)*RATIO[x^(-1)] + 
      (32*(55 - (28*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 0, x]*
   (((1664*I)/3)*(16*I + 3*Pi) - ((64*I)/3)*(749*I + 474*Pi)*RATIO[x^(-2)] + 
    ((64*I)/3)*(461*I + 600*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
    Nf*(((16*I)*(15*I + 16*Pi) + (96*I)*(I + 22*Pi)*RATIO[x^(-2)] - 
        (32*I)*(15*I + 52*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(127 + (153*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        ((64*I)/3)*(-68*I + 369*Pi)*RATIO[x^(-2)] - (64*I)*(-41*I + 135*Pi)*
         RATIO[x^(-1)] - (832*RATIO[x])/3)) + (64*(77 - (96*I)*Pi)*RATIO[x])/
     3 + Nc^2*(((128*I)/3)*(145*I + 39*Pi) + ((128*I)/3)*(11*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-299*I + 66*Pi)*RATIO[x^(-2)] + 
      (32*I)*(-239*I + 14*Pi)*RATIO[x^(-1)] + 32*(77 - (36*I)*Pi)*
       RATIO[x])) + G[1, 0, 0, 1, 0, x]*((64*(307 - (1300*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/15)*(-47*I + 180*Pi)*RATIO[x^(-2)] + 
    ((256*I)/15)*(-527*I + 600*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 - (928*RATIO[x^(-2)])/15 + (928*RATIO[x^(-1)])/15) + 
    Nf*((16*(6 + I*Pi) + (272*I)*Pi*RATIO[x^(-2)] - (64*I)*(3*I + 2*Pi)*
         RATIO[x^(-1)])/Nc + Nc*(((16*I)/5)*(38*I + 235*Pi) + 
        (64*RATIO[(1 - x)^(-1)])/3 + ((16*I)/15)*(-386*I + 2535*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-23*I + 1470*Pi)*RATIO[x^(-1)] - 
        (832*RATIO[x])/3)) + (64*(33 - (4*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-64*I)/15)*(-7*I + 1075*Pi) + ((352*I)/3)*(I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/5)*(-34*I + 485*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(I + 710*Pi)*RATIO[x^(-1)] + (32*(187 - (40*I)*Pi)*RATIO[x])/
       3)) + G[0, 1, 0, 0, 0, x]*((64*(571 + (24*I)*Pi))/3 - 
    ((320*I)/3)*(-11*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
    (1024*I)*Pi*RATIO[x^(-2)] + (512*I)*(43*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((32*I)*(101*I + 2*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        (128*I)*Pi*RATIO[x^(-2)] - (128*I)*(37*I + Pi)*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) - 
        (832*RATIO[x])/3) + (-80/3 + (128*RATIO[(1 - x)^(-1)])/3 + 
        288*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc) - (3520*RATIO[x])/3 + 
    Nc^2*((256*(103 + (3*I)*Pi))/3 - ((32*I)/3)*(-29*I + 48*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*Pi*RATIO[x^(-2)] + 
      (128*I)*(70*I + Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      160/(3*(-1 + RATIO[x])^2) + (32*(121 - (42*I)*Pi)*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, x]*((64*(307 - (310*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
    (12032*RATIO[x^(-2)])/15 + ((256*I)/15)*(-527*I + 135*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 - (928*RATIO[x^(-2)])/15 + (928*RATIO[x^(-1)])/15) + 
    Nf*((96 - (224*I)*Pi*RATIO[x^(-2)] + (192*I)*(-I + Pi)*RATIO[x^(-1)])/
       Nc + Nc*(((32*I)/5)*(19*I + 25*Pi) + (64*RATIO[(1 - x)^(-1)])/3 + 
        ((32*I)/15)*(-193*I + 165*Pi)*RATIO[x^(-2)] - 
        ((32*I)/15)*(-23*I + 240*Pi)*RATIO[x^(-1)] - (832*RATIO[x])/3)) + 
    (64*(33 - (64*I)*Pi)*RATIO[x])/3 + Nc^2*(((-64*I)/15)*(-7*I + 360*Pi) + 
      ((32*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/5)*(-34*I + 225*Pi)*RATIO[x^(-2)] + ((64*I)/5)*(I + 370*Pi)*
       RATIO[x^(-1)] + (32*(187 - (64*I)*Pi)*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, x]*(((-64*I)/5)*(-1189*I + 720*Pi) + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(29*I + 1890*Pi)*RATIO[x^(-2)] + 
    ((128*I)/15)*(-2381*I + 1755*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-2672/15 + (1568*RATIO[x^(-2)])/15 + (7072*RATIO[x^(-1)])/15 + 
      (-512 - (704*RATIO[x^(-2)])/3 + 1408*RATIO[x^(-1)])/Nc^2) + 
    Nf*(Nc*((272*(89 + (20*I)*Pi))/5 + (64*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/5)*(-223*I + 1260*Pi)*RATIO[x^(-2)] - 
        ((32*I)/15)*(-5867*I + 2100*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3) + 
      (16*(1 - (2*I)*Pi) + ((32*I)/3)*(25*I + 33*Pi)*RATIO[x^(-2)] - 
        (64*I)*(13*I + 2*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3)/Nc) + 
    (64*(11 + (30*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/15)*(-7151*I + 2210*Pi) - ((32*I)/3)*(-11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/5)*(-577*I + 940*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(-5427*I + 1300*Pi)*RATIO[x^(-1)] + 
      (32*I)*(11*I + 4*Pi)*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   ((64*(47 + (18*I)*Pi))/3 - ((64*I)/3)*(-77*I + 90*Pi)*
     RATIO[(1 - x)^(-1)] - (768*I)*Pi*RATIO[x^(-2)] + 
    (256*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 18*Pi)*
     RATIO[x] + Nc*Nf*(-64 + 64*RATIO[(1 - x)^(-1)] + (832*RATIO[x])/3) + 
    Nc^2*((32*(21 - (22*I)*Pi))/3 + ((352*I)/3)*(3*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + (224*I)*(11*I + 4*Pi)*
       RATIO[x])) + G[0, 0, 1, 1, 1, x]*((128*(234 + (35*I)*Pi))/3 - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/3)*(-26*I + 3*Pi)*RATIO[x^(-2)] + ((256*I)/3)*(188*I + 3*Pi)*
     RATIO[x^(-1)] + Nf^2*(-64/3 - (128*RATIO[x^(-2)])/3 + 
      (128*RATIO[x^(-1)])/3) + 
    Nf*(Nc*((16*(17 - (18*I)*Pi))/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        ((64*I)/3)*(40*I + 9*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(49*I + 18*Pi)*
         RATIO[x^(-1)]) + (16*(1 + (2*I)*Pi) + (64*I)*Pi*RATIO[x^(-2)] - 
        (32*I)*(-I + 2*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc) + 
    ((64*I)/3)*(55*I + 38*Pi)*RATIO[x] + 
    Nc^2*(((32*I)/3)*(11*I + 104*Pi) - ((64*I)/3)*(-11*I + 28*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(19*I + 6*Pi)*RATIO[x^(-2)] - 
      (128*I)*(3*I + 2*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(11*I + 13*Pi)*
       RATIO[x])) + G[0, 0, 0, 0, 0, x]*((-2048*I)*Pi + 
    (2048*I)*Pi*RATIO[(1 - x)^(-1)] + (3072*I)*Pi*RATIO[x] + 
    Nc*Nf*(256 - 256*RATIO[(1 - x)^(-1)] + 256*RATIO[x]) + 
    Nc^2*((128*I)*(11*I + 3*Pi) - (128*I)*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (128*I)*(11*I + 13*Pi)*RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   ((64*(47 + (168*I)*Pi))/3 - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[(1 - x)^(-1)] + (768*I)*Pi*RATIO[x^(-2)] - 
    (256*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc*Nf*(-64 + 64*RATIO[(1 - x)^(-1)] + (832*RATIO[x])/3) + 
    Nc^2*(32*(7 - (4*I)*Pi) + (32*I)*(11*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] + (32*I)*(77*I + 36*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, 0, x]*((128*(279 + (85*I)*Pi))/3 - 
    ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] + (1280*I)*Pi*RATIO[x^(-2)] - 
    (256*I)*(-93*I + 5*Pi)*RATIO[x^(-1)] - ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*((32*(1033 + (96*I)*Pi))/3 - ((32*I)/3)*(143*I + 48*Pi)*
       RATIO[(1 - x)^(-1)] + (256*I)*Pi*RATIO[x^(-2)] - 
      (256*I)*(-51*I + Pi)*RATIO[x^(-1)] - ((352*I)/3)*(-I + 4*Pi)*
       RATIO[x]) + Nf*((32 + 576*RATIO[x^(-1)])/Nc + 
      Nc*(-16640/3 - (832*RATIO[(1 - x)^(-1)])/3 + 9344*RATIO[x^(-1)] + 
        (64*RATIO[x])/3))) + G[0, 0, 0, 1, 1, x]*
   (((-64*I)/3)*(-63*I + 82*Pi) + ((64*I)/3)*(-165*I + 82*Pi)*
     RATIO[(1 - x)^(-1)] - 2304*RATIO[x^(-2)] + 1792*RATIO[x^(-1)] + 
    Nf^2*(-32/3 - (64*RATIO[x^(-2)])/3 + (64*RATIO[x^(-1)])/3) + 
    ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*((64*(151 + (21*I)*Pi))/3 - (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(11*I + 18*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(-289*I + 18*Pi)*
       RATIO[x^(-1)] + ((32*I)/3)*(55*I + 28*Pi)*RATIO[x]) + 
    Nf*((80 - 224*RATIO[x^(-1)] + (64*RATIO[x])/3)/Nc + 
      Nc*(((-32*I)/3)*(-25*I + 9*Pi) - ((32*I)/3)*(13*I + 18*Pi)*
         RATIO[x^(-2)] + ((64*I)/3)*(-13*I + 9*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3))) + G[1, 1, 0, 0, 0, x]*
   (((-64*I)/15)*(-3273*I + 530*Pi) - ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
    ((128*I)/5)*(-723*I + 305*Pi)*RATIO[x^(-2)] + 
    Nf^2*(2272/15 + (2624*RATIO[x^(-2)])/5 - (9152*RATIO[x^(-1)])/15) + 
    ((128*I)/5)*(-1348*I + 675*Pi)*RATIO[x^(-1)] + 
    (64*(55 - (38*I)*Pi)*RATIO[x])/3 + Nc^2*((32*(181 - (3030*I)*Pi))/15 - 
      ((64*I)/3)*(22*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(6281*I + 6960*Pi)*RATIO[x^(-2)] + 
      ((352*I)/15)*(551*I + 930*Pi)*RATIO[x^(-1)] + 
      (64*(11 - (13*I)*Pi)*RATIO[x])/3) + 
    Nf*(Nc*((16*(2071 + (2220*I)*Pi))/15 - (256*RATIO[(1 - x)^(-1)])/3 + 
        ((64*I)/15)*(1486*I + 2325*Pi)*RATIO[x^(-2)] - 
        ((704*I)/15)*(31*I + 240*Pi)*RATIO[x^(-1)]) + 
      ((64*(11 - (3*I)*Pi))/3 + (96*I)*(3*I + 8*Pi)*RATIO[x^(-2)] - 
        ((64*I)/3)*(-25*I + 12*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc)) + 
  G[0, 1, 1, 0, 0, x]*(((128*I)/15)*(362*I + 375*Pi) + 
    (704*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/15)*(-1103*I + 480*Pi)*RATIO[x^(-2)] - 
    ((256*I)/15)*(146*I + 315*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-464/15 - (1504*RATIO[x^(-2)])/15 + (1504*RATIO[x^(-1)])/15) - 
    ((64*I)/3)*(-11*I + 30*Pi)*RATIO[x] + 
    Nc^2*(((64*I)/15)*(1531*I + 305*Pi) + ((160*I)/3)*(-11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(52*I + 55*Pi)*RATIO[x^(-2)] - 
      ((64*I)/5)*(427*I + 55*Pi)*RATIO[x^(-1)] + 32*(11 - (4*I)*Pi)*
       RATIO[x]) + Nf*((976/3 - (256*RATIO[(1 - x)^(-1)])/3 - 
        544*RATIO[x^(-1)] + (64*RATIO[x])/3)/Nc + 
      Nc*((32*(1534 - (165*I)*Pi))/15 - 192*RATIO[(1 - x)^(-1)] - 
        ((32*I)/15)*(359*I + 330*Pi)*RATIO[x^(-2)] + 
        ((64*I)/15)*(1147*I + 165*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3))) + 
  G[0, 1, 0, 1, 0, x]*((128*(49 - (30*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/15)*(-19*I + 60*Pi)*RATIO[x^(-2)] + 
    Nf^2*(368/15 + (928*RATIO[x^(-2)])/15 - (928*RATIO[x^(-1)])/15) - 
    ((512*I)/15)*(284*I + 15*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(55*I + 12*Pi)*
     RATIO[x] + Nc^2*((64*(952 - (115*I)*Pi))/15 + ((32*I)/3)*(-33*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + (4096*RATIO[x^(-2)])/5 - 
      (60608*RATIO[x^(-1)])/15 - ((128*I)/3)*(-44*I + 3*Pi)*RATIO[x]) + 
    Nf*((112 + 96*RATIO[x^(-1)])/Nc + Nc*(-8512/5 - 64*RATIO[(1 - x)^(-1)] - 
        (13216*RATIO[x^(-2)])/15 + (14912*RATIO[x^(-1)])/5 + 
        (256*RATIO[x])/3))) + G[0, 1, 0, 0, 1, x]*
   ((128*(49 - (150*I)*Pi))/15 + ((64*I)/3)*(-187*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (2432*RATIO[x^(-2)])/15 + 
    Nf^2*(368/15 + (928*RATIO[x^(-2)])/15 - (928*RATIO[x^(-1)])/15) + 
    (145408*RATIO[x^(-1)])/15 + Nc^2*((256*(238 - (15*I)*Pi))/15 + 
      (32*I)*(-11*I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/5)*(64*I + 5*Pi)*
       RATIO[x^(-2)] + ((64*I)/15)*(947*I + 15*Pi)*RATIO[x^(-1)] - 
      (5632*RATIO[x])/3) - ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nf*((112 + 96*RATIO[x^(-1)])/Nc + Nc*(((32*I)/5)*(266*I + 5*Pi) - 
        64*RATIO[(1 - x)^(-1)] + ((32*I)/15)*(413*I + 30*Pi)*RATIO[x^(-2)] - 
        ((64*I)/5)*(233*I + 5*Pi)*RATIO[x^(-1)] + (256*RATIO[x])/3))) + 
  G[0, 0, 1, 1, 0, x]*(((256*I)/3)*(I + 5*Pi) + ((128*I)/3)*(-121*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-25*I + 12*Pi)*RATIO[x^(-2)] + 
    Nf^2*(32/3 + (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3) + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(77*I + 8*Pi)*
     RATIO[x] + Nc^2*((32*(481 + (28*I)*Pi))/3 - ((512*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*(-497*I + 6*Pi)*RATIO[x^(-1)] + ((640*I)/3)*(11*I + 2*Pi)*
       RATIO[x]) + Nf*((16 + 416*RATIO[x^(-1)])/Nc + 
      Nc*(((-16*I)/3)*(-433*I + 6*Pi) - ((32*I)/3)*(-13*I + 6*Pi)*
         RATIO[x^(-2)] + ((32*I)/3)*(-343*I + 6*Pi)*RATIO[x^(-1)] + 
        (256*RATIO[x])/3))) + G[0, 0, 1, 0, 1, x]*
   (((-128*I)/3)*(-2*I + 53*Pi) + ((128*I)/3)*(-121*I + 53*Pi)*
     RATIO[(1 - x)^(-1)] + (3200*RATIO[x^(-2)])/3 + 
    Nf^2*(32/3 + (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3) + 
    (5248*RATIO[x^(-1)])/3 + ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nc^2*((32*(481 - (42*I)*Pi))/3 + (320*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(497*I + 6*Pi)*
       RATIO[x^(-1)] + ((128*I)/3)*(55*I + 7*Pi)*RATIO[x]) + 
    Nf*((16 + 416*RATIO[x^(-1)])/Nc + Nc*(((16*I)/3)*(433*I + 6*Pi) + 
        ((32*I)/3)*(13*I + 6*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(343*I + 6*Pi)*
         RATIO[x^(-1)] + (256*RATIO[x])/3))) + 
  G[1, 1, 0, 1, 1, x]*(64*(47 + (130*I)*Pi) - ((512*I)/3)*(-11*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] + (64*I)*(-157*I + 16*Pi)*RATIO[x^(-2)] + 
    Nf^2*(32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) - 
    (67264*RATIO[x^(-1)])/3 + (64*(77 + (12*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((256*I)/3)*(8*I + 13*Pi) + ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (64*I)*(4*I + 45*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(149*I + 396*Pi)*
       RATIO[x^(-1)] + ((64*I)/3)*(11*I + 15*Pi)*RATIO[x]) + 
    Nf*((-312 - ((8*I)/3)*(-43*I + 180*Pi)*RATIO[x^(-2)] + 
        (96*I)*(-5*I + 2*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(((-8*I)/3)*(-83*I + 192*Pi) - (8*I)*(-13*I + 288*Pi)*
         RATIO[x^(-2)] + ((32*I)/3)*(11*I + 240*Pi)*RATIO[x^(-1)] + 
        (512*RATIO[x])/3))) + G[1, 0, 1, 0, 0, x]*
   (((-128*I)/15)*(-514*I + 875*Pi) + ((256*I)/3)*(-11*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-109*I + 1185*Pi)*RATIO[x^(-2)] + 
    Nf^2*(2192/15 + (6752*RATIO[x^(-2)])/15 - (8032*RATIO[x^(-1)])/15) + 
    ((128*I)/15)*(-1309*I + 2115*Pi)*RATIO[x^(-1)] + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + Nc^2*((32*(3491 - (3440*I)*Pi))/15 + 
      ((32*I)/3)*(33*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/15)*(3563*I + 2775*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(4658*I + 4005*Pi)*RATIO[x^(-1)] + 
      ((64*I)/3)*(55*I + 13*Pi)*RATIO[x]) + 
    Nf*(((8*(115 - (24*I)*Pi))/3 + (8*I)*(9*I + 44*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(-35*I + 6*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(((8*I)/15)*(133*I + 3060*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        ((8*I)/5)*(4231*I + 4040*Pi)*RATIO[x^(-2)] - 
        ((64*I)/15)*(1036*I + 1755*Pi)*RATIO[x^(-1)] + (512*RATIO[x])/3))) + 
  G[1, 0, 1, 1, 1, x]*((128*(31 + (177*I)*Pi))/3 - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
    (64*I)*(-95*I + 118*Pi)*RATIO[x^(-2)] + 
    Nf^2*(32/3 + (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3) - 
    ((64*I)/3)*(-251*I + 198*Pi)*RATIO[x^(-1)] + (3520*RATIO[x])/3 + 
    Nc^2*((32*I)*(I + 26*Pi) - ((64*I)/3)*(44*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] + (128*I)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*(-113*I + 66*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(121*I + 42*Pi)*
       RATIO[x]) + Nf*(((32*I)*(7*I + 2*Pi) + ((16*I)/3)*(35*I + 12*Pi)*
         RATIO[x^(-2)] - (32*I)*(13*I + 4*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*(-608/3 - (512*RATIO[(1 - x)^(-1)])/3 + 
        192*RATIO[x^(-2)] + (992*RATIO[x^(-1)])/3 + (832*RATIO[x])/3))) + 
  G[0, 1, 1, 1, 0, x]*((64*(933 - (380*I)*Pi))/15 - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-841*I + 165*Pi)*RATIO[x^(-2)] + 
    Nf^2*(208/15 + (608*RATIO[x^(-2)])/15 - (608*RATIO[x^(-1)])/15) + 
    ((128*I)/15)*(1084*I + 165*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(33*I + 64*Pi)*RATIO[x] + 
    Nc^2*((32*(449 + (80*I)*Pi))/15 - ((1664*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(329*I + 90*Pi)*RATIO[x^(-2)] + ((32*I)/15)*(469*I + 90*Pi)*
       RATIO[x^(-1)] + ((32*I)/3)*(187*I + 64*Pi)*RATIO[x]) + 
    Nf*((16*(1 - (2*I)*Pi) - (64*I)*Pi*RATIO[x^(-2)] + (32*I)*(5*I + 2*Pi)*
         RATIO[x^(-1)])/Nc + Nc*(((16*I)/15)*(611*I + 60*Pi) + 
        ((128*I)/5)*(29*I + 5*Pi)*RATIO[x^(-2)] - ((32*I)/15)*(653*I + 60*Pi)*
         RATIO[x^(-1)] + (832*RATIO[x])/3))) + 
  G[0, 1, 1, 0, 1, x]*((64*(933 - (530*I)*Pi))/15 - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-841*I + 135*Pi)*RATIO[x^(-2)] + 
    Nf^2*(208/15 + (608*RATIO[x^(-2)])/15 - (608*RATIO[x^(-1)])/15) + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(33*I + 4*Pi)*RATIO[x] + 
    Nc^2*((32*(449 - (210*I)*Pi))/15 - (192*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(329*I + 150*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(469*I + 150*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(187*I + 40*Pi)*
       RATIO[x]) + Nf*((16*(1 - (6*I)*Pi) - (192*I)*Pi*RATIO[x^(-2)] + 
        (32*I)*(5*I + 6*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((16*I)/15)*(611*I + 60*Pi) + ((128*I)/5)*(29*I + 5*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(653*I + 60*Pi)*RATIO[x^(-1)] + 
        (832*RATIO[x])/3))) + G[1, 0, 0, 0, x]*
   ((32*(-3501 + (13722*I)*Pi + 760*Pi^2))/45 - 
    (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(((-16*I)/45)*(-958*I + 69*Pi) - (64*RATIO[(1 - x)^(-1)])/9 - 
      ((928*I)/15)*Pi*RATIO[x^(-2)] + ((32*I)/15)*(-246*I + 29*Pi)*
       RATIO[x^(-1)] - (64*RATIO[x])/3) - 672/(-1 + RATIO[x])^2 - 
    (64*(225 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf*(Nc*((-16*(-15001 + (16002*I)*Pi + 150*Pi^2))/45 - 
        ((64*I)/9)*(-41*I + 33*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*((-193*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
        (32*(-5492 + (4357*I)*Pi + 110*Pi^2)*RATIO[x^(-1)])/15 + 
        608/(3*(-1 + RATIO[x])^2) + (832*(2 - I*Pi)*RATIO[x])/3 - 
        144*RATIO[x^2]) + (((8*I)/3)*(53*I + 48*Pi) + 
        64*RATIO[(1 - x)^(-1)] + (192*I)*(3*I + 4*Pi)*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 - 128*RATIO[x] - 56*RATIO[x^2])/Nc) + 
    Nc^2*((-32*(8353 - (5206*I)*Pi + 10*Pi^2))/15 + 
      (16*(-189 + (242*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (64*((-34*I)*Pi + 35*Pi^2)*RATIO[x^(-2)])/5 - 
      (32*(-10781 + (6126*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/15 + 
      352/(3*(-1 + RATIO[x])^2) + (16*(-615 + (1122*I)*Pi + 292*Pi^2)*
        RATIO[x])/9 - 32*RATIO[x^2]) - 2144*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((-64*(11985 + (6096*I)*Pi + 95*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[x^(-1)])/45 + 
    (64*(-315 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(250 + (9*I)*Pi))/45 - (128*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/45)*(-280*I + 27*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(-250*I + 27*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/3) + 
    Nf*(Nc*((-16*(655 - (614*I)*Pi + 5*Pi^2))/15 - ((64*I)/9)*(71*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] - (32*(4325 - (951*I)*Pi + 15*Pi^2)*
          RATIO[x^(-2)])/45 + (32*(4160 - (996*I)*Pi + 15*Pi^2)*
          RATIO[x^(-1)])/45 + ((64*I)/3)*(2*I + 13*Pi)*RATIO[x] - 
        144*RATIO[x^2]) + ((8*(61 - (54*I)*Pi + 4*Pi^2))/3 + 
        (64*(-3 - (9*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(29 - (54*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 56*RATIO[x^2])/Nc) + 
    Nc^2*((-16*(-1235 + (9906*I)*Pi + 1340*Pi^2))/45 + 
      (64*(-215 + (396*I)*Pi + 76*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(3955 - (1248*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(4105 - (2148*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*(-471 + (1122*I)*Pi + 292*Pi^2)*RATIO[x])/9 - 32*RATIO[x^2]) - 
    2144*RATIO[x^2]) + G[0, 0, 1, 0, x]*
   ((128*(-14 + (1380*I)*Pi + 535*Pi^2))/45 - 
    (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((25*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*((16*(29 + (10*I)*Pi))/15 + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
      ((32*I)/15)*(-29*I + 10*Pi)*RATIO[x^(-1)]) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf*((((-8*I)/3)*(-18*I + 13*Pi) + ((32*I)/3)*(-9*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (272*I)*Pi*RATIO[x^(-1)] + 
        48/(-1 + RATIO[x])^2 - ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-8*(-2072 + (12045*I)*Pi + 540*Pi^2))/45 + 
        ((16*I)/9)*(551*I + 180*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*((13*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 + 
        (16*(506 + (2605*I)*Pi + 180*Pi^2)*RATIO[x^(-1)])/15 - 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/3)*(36*I + 5*Pi))/
         (-1 + RATIO[x])^2 - ((64*I)/3)*(-18*I + 7*Pi)*RATIO[x] - 
        16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((32*(-794 + (10530*I)*Pi + 855*Pi^2))/45 - 
      (32*(-562 + (375*I)*Pi + 63*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*((11*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(384 + (2935*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/15 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((160*I)/3)*(9*I + Pi))/
       (-1 + RATIO[x])^2 + (32*(752 - (495*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
      64*RATIO[x^2])) + G[1, 1, 0, 1, x]*
   ((-64*(-8 - (1422*I)*Pi + 1265*Pi^2))/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*(43541 - (23424*I)*Pi + 4620*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((-16*(-293 - (12*I)*Pi + 30*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 - (16*(-367 + (48*I)*Pi + 270*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-115 + (8*I)*Pi + 40*Pi^2)*RATIO[x^(-1)])/15 + 
      ((-64*(-2 - (6*I)*Pi + Pi^2))/3 - (64*(-2 - (66*I)*Pi + 27*Pi^2)*
          RATIO[x^(-2)])/9 + (128*(-1 - (12*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
         3 - (128*RATIO[x])/9)/Nc^2) + (64*(-444 + (594*I)*Pi + 25*Pi^2)*
      RATIO[x])/9 + Nf*((8*(38 - (31*I)*Pi + 4*Pi^2) + 
        (8*(-36 + (137*I)*Pi + 122*Pi^2)*RATIO[x^(-2)])/3 - 
        32*(6 + (13*I)*Pi + 5*Pi^2)*RATIO[x^(-1)] + ((128*I)/3)*Pi*RATIO[x])/
       Nc + Nc*((8*(-18232 + (4107*I)*Pi + 4650*Pi^2))/45 - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*(-13378 - (18453*I)*Pi + 24450*Pi^2)*RATIO[x^(-2)])/45 - 
        (32*(-7375 - (1347*I)*Pi + 6240*Pi^2)*RATIO[x^(-1)])/45 + 
        (64*(18 + (7*I)*Pi)*RATIO[x])/3 - 16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((-16*(-36543 + (4788*I)*Pi + 5630*Pi^2))/45 - 
      (16*(-281 - (132*I)*Pi + 110*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-16267 - (27162*I)*Pi + 19980*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-22435 - (13026*I)*Pi + 11850*Pi^2)*RATIO[x^(-1)])/45 - 
      (32*(873 - (495*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*((-64*(-8 + (765*I)*Pi + 2735*Pi^2))/45 - 
    (14336*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
    (32*(43541 - (25350*I)*Pi + 8730*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(293 - (180*I)*Pi))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/45)*(367*I + 600*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(23*I + 24*Pi)*
       RATIO[x^(-1)] + (128/3 + (128*RATIO[x^(-2)])/9 - 
        (128*RATIO[x^(-1)])/3 - (128*RATIO[x])/9)/Nc^2) + 
    (64*(-444 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf*(((-16*(-57 + (151*I)*Pi + 2*Pi^2))/3 + 
        (16*(-18 - (111*I)*Pi + 94*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(18 - (211*I)*Pi + 16*Pi^2)*RATIO[x^(-1)])/3 - 
        ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((16*(-9116 - (7620*I)*Pi + 3675*Pi^2))/45 - 
        (256*RATIO[(1 - x)^(-1)])/9 + (16*(-6689 + (1170*I)*Pi + 13995*Pi^2)*
          RATIO[x^(-2)])/45 - (32*(-1475 - (1173*I)*Pi + 1554*Pi^2)*
          RATIO[x^(-1)])/9 + 128*(3 - (2*I)*Pi)*RATIO[x] - 16*RATIO[x^2])) - 
    576*RATIO[x^2] + Nc^2*((-16*(-36543 + (26370*I)*Pi + 9950*Pi^2))/45 - 
      (16*(-281 + 434*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-16267 + (20640*I)*Pi + 16950*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-4487 + (4374*I)*Pi + 2388*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-873 + (759*I)*Pi + 190*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*((64*(-28 - (465*I)*Pi + 1715*Pi^2))/45 - 
    (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    768*((-3*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*((16*(29 - (10*I)*Pi))/15 - ((64*I)/3)*Pi*RATIO[x^(-2)] + 
      ((32*I)/15)*(29*I + 10*Pi)*RATIO[x^(-1)]) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf*(((16*I)*(3*I + 5*Pi) + 96*RATIO[(1 - x)^(-1)] - 
        (224*I)*Pi*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 + 
        ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((32*(518 - (435*I)*Pi + 45*Pi^2))/45 + ((16*I)/9)*(551*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] + (32*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(-253 - (130*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 + 
        384/(-1 + RATIO[x])^2 + (128*I)*(3*I + 2*Pi)*RATIO[x] - 
        16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((-32*(794 - (4680*I)*Pi + 45*Pi^2))/45 - 
      (32*(-562 + (66*I)*Pi + 27*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(-384 - (1325*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
      480/(-1 + RATIO[x])^2 - (32*(-752 + (759*I)*Pi + 190*Pi^2)*RATIO[x])/
       9 + 64*RATIO[x^2])) + G[1, 0, 1, 1, x]*
   ((-64*(1363 + (846*I)*Pi + 60*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (64*(-12047 + (2214*I)*Pi + 510*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[x^(-1)])/45 + 
    (32*(-1325 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*((-16*(-337 + (21*I)*Pi + 15*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/
       9 - (16*(-713 + (6*I)*Pi + 135*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-500 + (3*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-32*(-17 - (6*I)*Pi + Pi^2))/3 - (32*(-131 - (66*I)*Pi + 27*Pi^2)*
          RATIO[x^(-2)])/9 + (64*(-31 - (12*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
         3 + (128*RATIO[x])/9)/Nc^2) + 
    Nf*(Nc*((8*(-33173 + (3714*I)*Pi + 825*Pi^2))/45 - 
        ((64*I)/3)*(2*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*(-19816 - (3438*I)*Pi + 3495*Pi^2)*RATIO[x^(-2)])/45 - 
        (8*(-72865 - (1356*I)*Pi + 6870*Pi^2)*RATIO[x^(-1)])/45 + 
        (64*(59 + (24*I)*Pi)*RATIO[x])/9 - 208*RATIO[x^2]) + 
      ((8*(127 - (48*I)*Pi + 10*Pi^2))/3 + (8*(141 + (38*I)*Pi + 28*Pi^2)*
          RATIO[x^(-2)])/3 - (8*(271 + (180*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/
         3 + ((32*I)/3)*(3*I + 4*Pi)*RATIO[x] - 56*RATIO[x^2])/Nc) - 
    2336*RATIO[x^2] + Nc^2*((-16*(-5763 + (444*I)*Pi + 280*Pi^2))/5 + 
      (16*(13 + (594*I)*Pi + 204*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-46483 - (13254*I)*Pi + 8310*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-91915 - (17064*I)*Pi + 9750*Pi^2)*RATIO[x^(-1)])/45 - 
      (32*(185 - (66*I)*Pi + 10*Pi^2)*RATIO[x])/3 + 224*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*((64*(-1318 + (7899*I)*Pi + 630*Pi^2))/45 - 
    (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((19*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(((16*I)/15)*(291*I + 23*Pi) + ((928*I)/15)*Pi*RATIO[x^(-2)] - 
      ((32*I)/15)*(211*I + 29*Pi)*RATIO[x^(-1)]) - 480/(-1 + RATIO[x])^2 - 
    (32*(53 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf*(Nc*((-16*(-1927 + (4566*I)*Pi + 60*Pi^2))/15 - 
        ((32*I)/3)*(-11*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*((413*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*(-3761 + (4824*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/5 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(I + 5*Pi))/
         (-1 + RATIO[x])^2 + (64*(13 - (24*I)*Pi)*RATIO[x])/9 - 
        208*RATIO[x^2]) + (((16*I)/3)*(67*I + 16*Pi) + 
        ((32*I)/3)*(-15*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        (24*I)*(-3*I + 16*Pi)*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2 - 
        ((32*I)/3)*(-9*I + 4*Pi)*RATIO[x] - 56*RATIO[x^2])/Nc) - 
    2336*RATIO[x^2] + Nc^2*(((112*I)/15)*(1963*I + 1674*Pi) + 
      (32*(32 + (37*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (128*((32*I)*Pi + 5*Pi^2)*RATIO[x^(-2)])/5 - 
      (64*(-3818 + (3047*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((160*I)/3)*(2*I + Pi))/
       (-1 + RATIO[x])^2 + (64*(302 - (99*I)*Pi + 15*Pi^2)*RATIO[x])/9 + 
      224*RATIO[x^2])) + G[1, 0, 0, 1, x]*
   ((64*(-1238 - (9120*I)*Pi + 1675*Pi^2))/45 + 
    (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 + (270*I)*Pi + 2820*Pi^2)*RATIO[x^(-2)])/45 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((16*(317 - (540*I)*Pi))/45 + ((16*I)/45)*(-127*I + 180*Pi)*
       RATIO[x^(-2)] + ((32*I)/45)*(269*I + 720*Pi)*RATIO[x^(-1)] + 
      ((-64*I)*(-3*I + 8*Pi) - ((64*I)/9)*(4*I + 33*Pi)*RATIO[x^(-2)] + 
        (128*I)*(-3*I + 11*Pi)*RATIO[x^(-1)])/Nc^2) + 384/(-1 + RATIO[x])^2 + 
    (64*(-53 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nc^2*((16*(-7613 - (44460*I)*Pi + 9520*Pi^2))/45 - 
      (32*(293 + (33*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(8071 - (5640*I)*Pi + 6990*Pi^2)*RATIO[x^(-2)])/45 - 
      (64*(-38 - (24780*I)*Pi + 5055*Pi^2)*RATIO[x^(-1)])/45 + 
      320/(-1 + RATIO[x])^2 + (32*(-752 + (363*I)*Pi + 88*Pi^2)*RATIO[x])/9 - 
      64*RATIO[x^2]) + 384*RATIO[x^2] + 
    Nf*(((16*(-48 + (15*I)*Pi + 2*Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] - 
        (8*(129 + (100*I)*Pi + 98*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(48 + (90*I)*Pi + 7*Pi^2)*RATIO[x^(-1)])/3 - 
        32/(-1 + RATIO[x])^2 - ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-32*(-137 - (790*I)*Pi + 125*Pi^2))/5 + ((64*I)/9)*(-112*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (8*(20473 - (5550*I)*Pi + 17130*Pi^2)*
          RATIO[x^(-2)])/45 + (32*(-512 - (18465*I)*Pi + 4815*Pi^2)*
          RATIO[x^(-1)])/45 - 352/(-1 + RATIO[x])^2 + 128*(3 - (2*I)*Pi)*
         RATIO[x] + 16*RATIO[x^2]))) + G[1, 0, 1, 0, x]*
   ((64*(-1238 - (3675*I)*Pi + 1795*Pi^2))/45 + 
    (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 - (855*I)*Pi + 1665*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((16*(317 + (390*I)*Pi))/45 + ((16*I)/45)*(-127*I + 1260*Pi)*
       RATIO[x^(-2)] - ((32*I)/45)*(-269*I + 750*Pi)*RATIO[x^(-1)] + 
      ((64*I)*(3*I + Pi) + ((64*I)/9)*(-4*I + 33*Pi)*RATIO[x^(-2)] - 
        (128*I)*(3*I + 2*Pi)*RATIO[x^(-1)])/Nc^2) + 384/(-1 + RATIO[x])^2 - 
    (64*(53 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nc^2*((16*(-7613 + (15750*I)*Pi + 9520*Pi^2))/45 - 
      (32*(293 + (99*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(8071 + (28530*I)*Pi + 6900*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-76 + (33570*I)*Pi + 10005*Pi^2)*RATIO[x^(-1)])/45 + 
      320/(-1 + RATIO[x])^2 - (32*(752 - (99*I)*Pi + 56*Pi^2)*RATIO[x])/9 - 
      64*RATIO[x^2]) + 384*RATIO[x^2] + 
    Nf*(((8*(-96 + (121*I)*Pi + 20*Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] - 
        (8*(129 - (81*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/3 - 
        (64*(-24 + (58*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/3 - 
        32/(-1 + RATIO[x])^2 + ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-8*(-548 - (695*I)*Pi + 450*Pi^2))/5 + ((64*I)/9)*(-112*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - (8*(20473 + (46815*I)*Pi + 15240*Pi^2)*
          RATIO[x^(-2)])/45 + (32*(-512 + (5220*I)*Pi + 4365*Pi^2)*
          RATIO[x^(-1)])/45 - 352/(-1 + RATIO[x])^2 + 
        (64*(18 + (7*I)*Pi)*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((-32*(5209 - (4554*I)*Pi + 3620*Pi^2))/45 + 
    (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1870 - (2442*I)*Pi + 1185*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[x^(-1)])/45 + 
    192/(-1 + RATIO[x])^2 - (64*(-354 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((-16*I)/15)*(-29*I + 26*Pi) + (128*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/45)*(-70*I + 57*Pi)*RATIO[x^(-2)] + 
      ((32*I)/45)*(-107*I + 114*Pi)*RATIO[x^(-1)] + 
      (-416/3 + (704*RATIO[x^(-1)])/3 + (128*RATIO[x])/9)/Nc^2) + 
    Nc^2*((-32*(15286 + (7839*I)*Pi + 900*Pi^2))/45 + 
      (32*(-15 + (33*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(1435 + (114*I)*Pi + 285*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(15347 + (6444*I)*Pi + 285*Pi^2)*RATIO[x^(-1)])/45 + 
      96/(-1 + RATIO[x])^2 - (32*(-873 + (363*I)*Pi + 88*Pi^2)*RATIO[x])/9 - 
      64*RATIO[x^2]) + 384*RATIO[x^2] + 
    Nf*(((16*(-33 + (64*I)*Pi + 2*Pi^2))/3 - ((32*I)/3)*(-9*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] + (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(27 + (132*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
        32/(-1 + RATIO[x])^2 + ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((16*(11354 + (7536*I)*Pi + 315*Pi^2))/45 - 
        ((32*I)/9)*(11*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*(540 + (76*I)*Pi + 105*Pi^2)*RATIO[x^(-2)])/15 - 
        (16*(16343 + (10236*I)*Pi + 630*Pi^2)*RATIO[x^(-1)])/45 - 
        64/(-1 + RATIO[x])^2 + (128*I)*(3*I + 2*Pi)*RATIO[x] + 
        16*RATIO[x^2]))) + G[0, 1, 0, 1, x]*
   ((-32*(5209 - (2670*I)*Pi + 1190*Pi^2))/45 + 
    (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-374 - (54*I)*Pi + 39*Pi^2)*RATIO[x^(-2)])/9 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
    192/(-1 + RATIO[x])^2 + (64*(354 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((-8*I)/15)*(-58*I + 105*Pi) + (128*RATIO[(1 - x)^(-1)])/9 - 
      (896*RATIO[x^(-2)])/9 + ((16*I)/45)*(-214*I + 405*Pi)*RATIO[x^(-1)] + 
      (((-16*I)/3)*(-26*I + 21*Pi) + ((32*I)/3)*(-22*I + 27*Pi)*
         RATIO[x^(-1)] + (128*RATIO[x])/9)/Nc^2) + 
    Nc^2*((32*(-15286 - (3705*I)*Pi + 510*Pi^2))/45 - 
      (32*(15 + (132*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-287 + (120*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*(-15347 - (9120*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/45 + 
      96/(-1 + RATIO[x])^2 + (32*(873 - (99*I)*Pi + 56*Pi^2)*RATIO[x])/9 - 
      64*RATIO[x^2]) + 384*RATIO[x^2] + 
    Nf*(((16*(-33 + (24*I)*Pi + 2*Pi^2))/3 - 96*RATIO[(1 - x)^(-1)] + 
        (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 - (16*(27 - (12*I)*Pi + 4*Pi^2)*
          RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 - ((128*I)/3)*Pi*RATIO[x])/
       Nc + Nc*((-8*(-22708 - (4695*I)*Pi + 120*Pi^2))/45 + 
        ((32*I)/9)*(-11*I + 72*Pi)*RATIO[(1 - x)^(-1)] - 
        (128*(-27 + (10*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        (16*(-16343 - (6045*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 - 
        64/(-1 + RATIO[x])^2 - ((64*I)/3)*(-18*I + 7*Pi)*RATIO[x] + 
        16*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   ((32*(19337 - (23124*I)*Pi + 1030*Pi^2))/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(29669 - (6612*I)*Pi + 465*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((32*(88 + (69*I)*Pi))/45 + ((32*I)/45)*(583*I + 294*Pi)*
       RATIO[x^(-2)] - ((32*I)/45)*(385*I + 354*Pi)*RATIO[x^(-1)] + 
      (32*(5 + (4*I)*Pi) + ((32*I)/3)*(-45*I + 44*Pi)*RATIO[x^(-2)] - 
        (128*I)*(-5*I + 4*Pi)*RATIO[x^(-1)])/Nc^2) + 
    (32*(-487 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nc^2*((32*(32023 - (6231*I)*Pi + 1770*Pi^2))/45 - 
      (64*(84 - (11*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(24352 + (27339*I)*Pi + 4605*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(45890 + (23244*I)*Pi + 7065*Pi^2)*RATIO[x^(-1)])/45 + 
      416/(-1 + RATIO[x])^2 + (64*(-369 + (330*I)*Pi + 61*Pi^2)*RATIO[x])/9 + 
      160*RATIO[x^2]) + Nf*(((8*(97 + (70*I)*Pi + 6*Pi^2))/3 - 
        (32*(-108 - (18*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(87 + (274*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        (32*(9 + (4*I)*Pi)*RATIO[x])/3 + 56*RATIO[x^2])/Nc + 
      Nc*((-16*(10297 - (13659*I)*Pi + 1305*Pi^2))/45 - 
        ((128*I)/3)*(9*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (16*(7011 + (7052*I)*Pi + 1875*Pi^2)*RATIO[x^(-2)])/15 + 
        (64*(8390 - (1041*I)*Pi + 1620*Pi^2)*RATIO[x^(-1)])/45 - 
        128/(-1 + RATIO[x])^2 - ((64*I)/3)*(-I + 2*Pi)*RATIO[x] + 
        112*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-128*(-7544 - (4185*I)*Pi + 430*Pi^2))/45 + 
    (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-105 - (18*I)*Pi + 13*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(5216/15 - (2048*RATIO[(1 - x)^(-1)])/9 + (896*RATIO[x^(-2)])/9 + 
      (224*RATIO[x^(-1)])/45 + (2624/3 - 384*RATIO[(1 - x)^(-1)] - 
        (704*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 - (128*RATIO[x])/9)/
       Nc^2 + 144/(-1 + RATIO[x])^2) + 3328/(-1 + RATIO[x])^2 - 
    (32*(-785 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nc^2*((-64*(-14997 - (3855*I)*Pi + 80*Pi^2))/45 + 
      (32*(-3115 - (132*I)*Pi + 74*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(346 - (162*I)*Pi + 21*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*(2153 + (7080*I)*Pi + 105*Pi^2)*RATIO[x^(-1)])/45 + 
      5088/(-1 + RATIO[x])^2 - (32*(-689 + (660*I)*Pi + 122*Pi^2)*RATIO[x])/
       9 + 160*RATIO[x^2]) + 
    Nf*(((-16*(-65 - (6*I)*Pi + 2*Pi^2))/3 - 256*RATIO[(1 - x)^(-1)] - 
        (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 + (32*(-1 + (36*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/3 + 144/(-1 + RATIO[x])^2 + 
        (32*(3 - (4*I)*Pi)*RATIO[x])/3 + 56*RATIO[x^2])/Nc + 
      Nc*((-8*(16129 + (4430*I)*Pi + 90*Pi^2))/15 + 
        ((32*I)/9)*(-1217*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*(383 - (162*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/9 + 
        (16*(4127 + (9210*I)*Pi + 270*Pi^2)*RATIO[x^(-1)])/45 - 
        2272/(-1 + RATIO[x])^2 + ((64*I)/3)*(23*I + 2*Pi)*RATIO[x] + 
        112*RATIO[x^2]))) + G[1, 1, 1, 1, x]*
   ((-32*(-1551 + (1032*I)*Pi + 68*Pi^2))/3 - 1024*Pi^2*RATIO[(1 - x)^(-1)] + 
    (64*(2796 - (773*I)*Pi + 116*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[x^(-1)])/3 + 
    Nf^2*((32*(16 - (9*I)*Pi))/9 - ((64*I)/9)*(5*I + 9*Pi)*RATIO[x^(-2)] + 
      ((64*I)/9)*(I + 9*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/3) + 
    (64*(255 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nc^2*((-32*(-299 + (2400*I)*Pi + 516*Pi^2))/9 - 
      (128*((11*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(-843 + (962*I)*Pi + 292*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-425 + (5250*I)*Pi + 876*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-739 + (2046*I)*Pi + 696*Pi^2)*RATIO[x])/9 - 352*RATIO[x^2]) + 
    3104*RATIO[x^2] + Nf*((-48*(2 + (5*I)*Pi + 2*Pi^2) - 
        24*(1 + (4*I)*Pi + 8*Pi^2)*RATIO[x^(-2)] + 
        32*(2 + (15*I)*Pi + 6*Pi^2)*RATIO[x^(-1)] + 56*RATIO[x^2])/Nc + 
      Nc*((16*(-73 + (334*I)*Pi + 54*Pi^2))/3 + ((256*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (64*(-38 + (234*I)*Pi + 81*Pi^2)*
          RATIO[x^(-2)])/9 - (64*(26 + (133*I)*Pi + 27*Pi^2)*RATIO[x^(-1)])/
         3 + (64*(16 - (69*I)*Pi)*RATIO[x])/9 + 240*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*((32*(-375 + (94*I)*Pi + 52*Pi^2))/3 - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (1280*I)*Pi*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(-225 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nf^2*(64/3 - (64*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x])/3) + 
    Nc^2*((16*(-4949 - (534*I)*Pi + 24*Pi^2))/9 - 
      (16*(-1709 - (462*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (256*I)*Pi*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^3 - 
      704/(-1 + RATIO[x])^2 - (16*(-883 + (2046*I)*Pi + 696*Pi^2)*RATIO[x])/
       9 - 352*RATIO[x^2]) + 3104*RATIO[x^2] + 
    Nf*((240 + 64*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2 + 128*RATIO[x] + 
        56*RATIO[x^2])/Nc + Nc*((32*(1381 + (42*I)*Pi))/9 - 
        ((64*I)/9)*(-65*I + 21*Pi)*RATIO[(1 - x)^(-1)] - 
        64/(-1 + RATIO[x])^3 + 160/(-1 + RATIO[x])^2 + 
        ((64*I)/9)*(88*I + 69*Pi)*RATIO[x] + 240*RATIO[x^2]))) + 
  G[0, 0, 0, x]*((-256*((182*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    (((64*I)/5)*(169*I + 45*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*((8*(6271 + (762*I)*Pi))/135 - ((16*I)/135)*(-1421*I + 120*Pi)*
       RATIO[(1 - x)^(-1)] - ((928*I)/15)*Pi*RATIO[x^(-1)] + 
      296/(5*(-1 + RATIO[x])^2) + (32*(31 + (60*I)*Pi)*RATIO[x])/135 + 
      (136*RATIO[x^2])/5) + 
    Nf*(((16*(-165 + (108*I)*Pi + 4*Pi^2))/9 - 
        (32*(51 - (45*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (((32*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (8*(-21 + (144*I)*Pi + 8*Pi^2)*RATIO[x])/9 + ((8*I)/3)*(5*I + 21*Pi)*
         RATIO[x^2])/Nc + Nc*((8*(-164987 + (90396*I)*Pi + 3330*Pi^2))/135 - 
        (16*(-18337 + (12825*I)*Pi + 540*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (32*((-253*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/15 + 
        (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) + 
        (8*(-4221 + (3060*I)*Pi + 50*Pi^2))/(45*(-1 + RATIO[x])^2) - 
        (64*(-584 + (1965*I)*Pi + 420*Pi^2)*RATIO[x])/135 + 
        ((8*I)/5)*(99*I + 140*Pi)*RATIO[x^2])) + 
    Nc^2*((64*((-64*I)*Pi + 35*Pi^2)*RATIO[x^(-1)])/5 - 
      (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) - 
      (16*(-5574 + (3330*I)*Pi + 25*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(433 - (270*I)*Pi)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(-19633 + (33990*I)*Pi + 19470*Pi^2 - (1440*I)*Pi^3 - 
         4320*Zeta[3]))/135 + (16*(174218 - (80814*I)*Pi - 6915*Pi^2 + 
         (1800*I)*Pi^3 - 4320*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(65021 - (44310*I)*Pi - 2370*Pi^2 + 
         (1800*I)*Pi^3 - 4320*Zeta[3]))/135) + 
    (32*(2787 - (2576*I)*Pi - 195*Pi^2 - (120*I)*Pi^3 - 3600*Zeta[3]))/45 - 
    (32*RATIO[(1 - x)^(-1)]*(-15411 + (1990*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 - 
       3600*Zeta[3]))/45 + (32*RATIO[x]*(-9327 + (5030*I)*Pi + 2145*Pi^2 - 
       (480*I)*Pi^3 - 3600*Zeta[3]))/45) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) - 
  (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 589*Pi^4 + 6132*Zeta[3] + 
     (12480*I)*Pi*Zeta[3]))/15 + ((16*I)/135)*RATIO[x^(-1)]*
   (-5509*Pi + (83972*I)*Pi^2 - 9446*Pi^3 - (11664*I)*Pi^4 + 885*Pi^5 - 
    14184*Pi*Zeta[3] + (32940*I)*Pi^2*Zeta[3]) + 
  G[0, 1, 0, x]*(((-64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 195*Pi^3)*
     RATIO[x^(-2)] - (((48*I)/5)*(207*I + 10*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((-4*(7897 + (11880*I)*Pi + 234*Pi^2))/135 + 
      ((8*I)/135)*(-719*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*((280*I)*Pi + 57*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(475 + (1540*I)*Pi + 57*Pi^2)*RATIO[x^(-1)])/45 - 
      124/(15*(-1 + RATIO[x])^2) + ((104*(83 - (60*I)*Pi))/45 - 
        (272*RATIO[(1 - x)^(-1)])/5 + ((64*I)/9)*(-4*I + 33*Pi)*
         RATIO[x^(-1)] + 392/(15*(-1 + RATIO[x])^2) + 
        (32*(139 + (60*I)*Pi)*RATIO[x])/135)/Nc^2 - 16*RATIO[x^2]) + 
    16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf*(Nc*((8*(7042 + (93990*I)*Pi + 35079*Pi^2 + (270*I)*Pi^3))/135 + 
        (8*(27857 + (5700*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        ((32*I)/45)*(1620*Pi - (832*I)*Pi^2 + 45*Pi^3)*RATIO[x^(-2)] - 
        ((8*I)/45)*(-27745*I + 67315*Pi - (19898*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] - (64*Pi^2)/(9*(-1 + RATIO[x])^3) - 
        (4*(5979 + (2820*I)*Pi + 200*Pi^2))/(45*(-1 + RATIO[x])^2) - 
        (32*(-181 + (180*I)*Pi + 12*Pi^2)*RATIO[x])/27 + 
        16*(7 - (12*I)*Pi)*RATIO[x^2]) + 
      ((-4*(-137 + (388*I)*Pi + 110*Pi^2))/3 + ((32*I)/3)*(5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-2)] - 
        (8*(129 + (27*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/3 - 
        (((8*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 + 
        (32*Pi*(-9*I + Pi)*RATIO[x])/3 - ((8*I)/3)*(-4*I + 21*Pi)*RATIO[x^2])/
       Nc) + ((64*I)/45)*RATIO[x^(-1)]*(-12995*I + 605*Pi - (2617*I)*Pi^2 + 
      270*Pi^3 + (900*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(7867 + (2010*I)*Pi - 231*Pi^2 + (234*I)*Pi^3 + 
       756*Zeta[3]))/27 + (32*RATIO[x]*(5323 + (11175*I)*Pi + 8745*Pi^2 + 
       (1260*I)*Pi^3 + 7020*Zeta[3]))/135 + 
    (16*(-61355 - (63990*I)*Pi - 54444*Pi^2 + (180*I)*Pi^3 + 12960*Zeta[3]))/
     135 + Nc^2*(((-16*I)/45)*(2870*Pi - (1607*I)*Pi^2 + 90*Pi^3)*
       RATIO[x^(-2)] + ((16*I)/45)*(-20390*I + 76840*Pi - (16237*I)*Pi^2 + 
        90*Pi^3)*RATIO[x^(-1)] + (64*Pi^2)/(9*(-1 + RATIO[x])^3) + 
      (16*(2769 + (1020*I)*Pi + 50*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*(34*I + 15*Pi)*RATIO[x^2] + 
      (32*(-9416 - (104565*I)*Pi - 23073*Pi^2 - (225*I)*Pi^3 + 2160*Zeta[3]))/
       135 + (16*RATIO[x]*(-2762 + (40680*I)*Pi + 10065*Pi^2 - (540*I)*Pi^3 + 
         2700*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*(37202 + (3870*I)*Pi + 
         1605*Pi^2 + (90*I)*Pi^3 + 4320*Zeta[3]))/135)) + 
  G[0, 0, 1, x]*(((-64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 15*Pi^3)*
     RATIO[x^(-2)] + (((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((-4*(7897 - (12420*I)*Pi + 360*Pi^2))/135 - 
      ((8*I)/135)*(719*I + 3840*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(95 - (20*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 + 
      (((4*I)/15)*(31*I + 540*Pi))/(-1 + RATIO[x])^2 + 
      ((8*(1079 + (4920*I)*Pi))/45 - ((16*I)/5)*(-17*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] - ((64*I)/9)*(4*I + 33*Pi)*RATIO[x^(-1)] + 
        (((56*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (32*(139 - (60*I)*Pi)*RATIO[x])/135)/Nc^2 - 16*RATIO[x^2]) + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf*(Nc*((8*(7042 - (147765*I)*Pi + 34005*Pi^2 - (270*I)*Pi^3))/135 - 
        (8*(-27857 - (63510*I)*Pi + 1440*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((32*I)/9)*(383*Pi - (15*I)*Pi^2 + 9*Pi^3)*RATIO[x^(-2)] + 
        ((8*I)/9)*(5549*I + 2102*Pi + (3274*I)*Pi^2 + 36*Pi^3)*
         RATIO[x^(-1)] - (((4*I)/15)*(-1993*I + 7740*Pi))/(-1 + RATIO[x])^2 - 
        (32*(-181 + (672*I)*Pi + 36*Pi^2)*RATIO[x])/27 + 
        16*(7 + (6*I)*Pi)*RATIO[x^2]) + 
      ((-4*(-137 - (236*I)*Pi + 38*Pi^2))/3 - ((32*I)/3)*(-5*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
        (8*(129 + (4*I)*Pi + 102*Pi^2)*RATIO[x^(-1)])/3 + 
        (((8*I)/3)*(5*I + 66*Pi))/(-1 + RATIO[x])^2 + 
        (32*Pi*(3*I + Pi)*RATIO[x])/3 + ((8*I)/3)*(4*I + 21*Pi)*RATIO[x^2])/
       Nc) - ((16*I)/27)*(-12271*I - 32760*Pi - (9090*I)*Pi^2 + 228*Pi^3 - 
      (72*I)*Zeta[3]) + ((64*I)/9)*RATIO[x^(-1)]*(-2599*I - 315*Pi - 
      (733*I)*Pi^2 + 30*Pi^3 - (180*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(7867 + (4563*I)*Pi - 231*Pi^2 + (678*I)*Pi^3 + 
       504*Zeta[3]))/27 + (32*RATIO[x]*(5323 + (12015*I)*Pi + 11715*Pi^2 + 
       (2370*I)*Pi^3 + 8280*Zeta[3]))/135 + 
    Nc^2*(((32*I)/9)*(346*Pi - (21*I)*Pi^2 + 9*Pi^3)*RATIO[x^(-2)] - 
      ((32*I)/9)*(2039*I + 628*Pi + (1333*I)*Pi^2 + 9*Pi^3)*RATIO[x^(-1)] + 
      (((16*I)/15)*(-923*I + 4470*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(34*I + 21*Pi)*RATIO[x^2] - 
      (32*RATIO[(1 - x)^(-1)]*(18601 + (40995*I)*Pi - 1980*Pi^2 + 
         (255*I)*Pi^3 + 810*Zeta[3]))/135 + 
      (16*(-18832 + (181455*I)*Pi - 44700*Pi^2 + (1050*I)*Pi^3 + 
         1620*Zeta[3]))/135 + (16*RATIO[x]*(-2762 + (39600*I)*Pi + 
         16665*Pi^2 - (780*I)*Pi^3 + 4500*Zeta[3]))/135)) + 
  G[1, 1, 0, x]*(Nf^2*((4*(-9343 + (3588*I)*Pi + 1536*Pi^2))/135 + 
      (320*RATIO[(1 - x)^(-1)])/27 + (4*(-3359 - (11628*I)*Pi + 4656*Pi^2)*
        RATIO[x^(-2)])/135 - (8*(-2447 - (880*I)*Pi + 896*Pi^2)*
        RATIO[x^(-1)])/45 + ((-8*(-1811 - (1140*I)*Pi + 600*Pi^2))/45 - 
        (8*(-6721 - (8340*I)*Pi + 6600*Pi^2)*RATIO[x^(-2)])/135 + 
        (16*(-1933 - (1920*I)*Pi + 1200*Pi^2)*RATIO[x^(-1)])/45 - 
        ((32*I)/135)*(-139*I + 60*Pi)*RATIO[x])/Nc^2 - 16*RATIO[x^2]) + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf*((-16*RATIO[(1 - x)^(-1)] - (32*Pi*(-9*I + Pi)*RATIO[x])/3 + 
        ((8*I)/3)*(4*I + 21*Pi)*RATIO[x^2] + 
        (4*(71 + (386*I)*Pi + 80*Pi^2 + (4*I)*Pi^3 - 144*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-1)]*(-201*I + 258*Pi + (224*I)*Pi^2 + 40*Pi^3 + 
          (648*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^(-2)]*(-375*I + 816*Pi + 
          (142*I)*Pi^2 + 108*Pi^3 + (1896*I)*Zeta[3]))/Nc + 
      Nc*((-16*(541 - (468*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (32*(-181 + (240*I)*Pi + 36*Pi^2)*
          RATIO[x])/27 + 16*(7 + (6*I)*Pi)*RATIO[x^2] - 
        ((32*I)/45)*RATIO[x^(-1)]*(8554*I - 22085*Pi + (2323*I)*Pi^2 + 
          2760*Pi^3 + (19935*I)*Zeta[3]) + ((8*I)/135)*(18062*I - 102018*Pi + 
          (43551*I)*Pi^2 + 7380*Pi^3 + (53190*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^(-2)]*(80996*I - 152802*Pi - (48219*I)*Pi^2 + 
          29160*Pi^3 + (219240*I)*Zeta[3]))) - 
    (64*RATIO[(1 - x)^(-1)]*(-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x]*(-5323*I + 19275*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-2)]*
     (147986*I - 50361*Pi - (26727*I)*Pi^2 + 1440*Pi^3 + 
      (142020*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-1)]*
     (288038*I - 71865*Pi - (17607*I)*Pi^2 + 7110*Pi^3 + 
      (146340*I)*Zeta[3]) + (16*(257705 + (128088*I)*Pi + 63786*Pi^2 - 
       (120*I)*Pi^3 + 95400*Zeta[3]))/135 + 
    Nc^2*(((416*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*(34*I + 21*Pi)*
       RATIO[x^2] + (16*RATIO[x]*(2762 - (44700*I)*Pi - 16665*Pi^2 + 
         (600*I)*Pi^3 - 3420*Zeta[3]))/135 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*
       (1277*I + 1818*Pi + (132*I)*Pi^2 + 360*Pi^3 + (1188*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x^(-1)]*(50462*I - 129855*Pi - (11342*I)*Pi^2 + 
        9750*Pi^3 + (25290*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
       (226909*I - 376776*Pi - (129702*I)*Pi^2 + 40860*Pi^3 + 
        (122580*I)*Zeta[3]) + (32*(13396 + (140976*I)*Pi + 22857*Pi^2 - 
         (5400*I)*Pi^3 + 12960*Zeta[3]))/135)) + 
  G[0, 0, x]*(((64*I)/45)*(12995*Pi - (402*I)*Pi^2 + 330*Pi^3)*
     RATIO[x^(-1)] + (8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-56835 - (70*I)*Pi + 3076*Pi^2))/135 - 
      (4*(-10023 + (2086*I)*Pi + 200*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-475*I)*Pi + 143*Pi^2)*RATIO[x^(-1)])/45 + 
      (((2*I)/15)*(655*I + 222*Pi))/(-1 + RATIO[x])^2 + 
      (8*(561 + (124*I)*Pi)*RATIO[x])/135 + 
      ((4*(3375 + (2158*I)*Pi))/45 - ((8*I)/5)*(-45*I + 34*Pi)*
         RATIO[(1 - x)^(-1)] + ((256*I)/9)*Pi*RATIO[x^(-1)] + 
        (((4*I)/15)*(-45*I + 98*Pi))/(-1 + RATIO[x])^2 + 
        ((32*I)/135)*(135*I + 139*Pi)*RATIO[x])/Nc^2 + 
      ((8*I)/15)*(30*I + 11*Pi)*RATIO[x^2]) - 
    (16*RATIO[x]*(-4032 + (45136*I)*Pi + 8765*Pi^2 - (2310*I)*Pi^3 + 
       486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 - 
    (8*(-379905 + (89626*I)*Pi + 2704*Pi^2 + (2940*I)*Pi^3 + 972*Pi^4 - 
       115200*Zeta[3] + (46080*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 - 
      (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + 
      ((16*I)/45)*RATIO[x^(-1)]*(20390*Pi + (6893*I)*Pi^2 + 1470*Pi^3 + 
        (18900*I)*Zeta[3]) + (8*(-8475 + (14541*I)*Pi + 1700*Pi^2 - 
         (50*I)*Pi^3 + 900*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (16*RATIO[x]*(-221 + (7465*I)*Pi + 7960*Pi^2 - (110*I)*Pi^3 + 
         454*Pi^4 - 3630*Zeta[3] + (2460*I)*Pi*Zeta[3]))/45 - 
      (8*(242370 - (260777*I)*Pi - 65974*Pi^2 + (16920*I)*Pi^3 + 1644*Pi^4 - 
         124920*Zeta[3] + (27000*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(143034 - (176726*I)*Pi - 32275*Pi^2 + 
         (7380*I)*Pi^3 + 1644*Pi^4 - 18000*Zeta[3] + (27000*I)*Pi*Zeta[3]))/
       135) + Nf*(Nc*((-32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
        (2*(414675 - (543940*I)*Pi - 121022*Pi^2 + (8760*I)*Pi^3 - 
           250920*Zeta[3]))/135 + (2*(18015 - (24642*I)*Pi - 4280*Pi^2 + 
           (200*I)*Pi^3 - 3600*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (8*RATIO[x]*(-779 + (2764*I)*Pi + 2300*Pi^2 + (280*I)*Pi^3 - 
           1200*Zeta[3]))/45 + (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
           (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - ((4*I)/135)*
         RATIO[(1 - x)^(-1)]*(-100701*I - 107102*Pi + (22720*I)*Pi^2 + 
          3120*Pi^3 + (11520*I)*Zeta[3]) - ((8*I)/45)*RATIO[x^(-1)]*
         (27745*Pi + (5417*I)*Pi^2 + 240*Pi^3 + (30780*I)*Zeta[3])) + 
      ((-8*(-10 - (11*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 + 
        (4*(1245 - (249*I)*Pi - 67*Pi^2 - (26*I)*Pi^3 - 636*Zeta[3]))/9 - 
        (16*RATIO[(1 - x)^(-1)]*(-99 + (132*I)*Pi + 51*Pi^2 + (4*I)*Pi^3 - 
           24*Zeta[3]))/9 + ((8*I)/3)*RATIO[x^(-1)]*(-129*Pi - (9*I)*Pi^2 + 
          10*Pi^3 - (396*I)*Zeta[3]) + (8*RATIO[x]*(39 - (21*I)*Pi - 
           30*Pi^2 + (8*I)*Pi^3 + 24*Zeta[3]))/9)/Nc)) + 
  G[0, 1, 1, x]*(((192*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((8*(-8189 + (378*I)*Pi + 186*Pi^2))/135 - 
      ((16*I)/135)*(1037*I + 180*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(3610 + 147*Pi^2)*RATIO[x^(-2)])/135 - 
      (32*(-2510 + (9*I)*Pi + 129*Pi^2)*RATIO[x^(-1)])/135 + 
      ((32*I)/135)*(131*I + 60*Pi)*RATIO[x] + 
      ((16*(-658 - (78*I)*Pi + 21*Pi^2))/9 + 224*RATIO[(1 - x)^(-1)] - 
        128*RATIO[x^(-2)] - (32*(-260 - (66*I)*Pi + 27*Pi^2)*RATIO[x^(-1)])/
         9 + ((128*I)/9)*Pi*RATIO[x])/Nc^2 + (24*RATIO[x^2])/5) - 
    ((64*I)/45)*RATIO[x^(-1)]*(-15275*I - 13084*Pi - (441*I)*Pi^2 + 
      390*Pi^3 - (990*I)*Zeta[3]) + ((64*I)/45)*RATIO[x^(-2)]*
     (-2295*I - 1035*Pi - (1886*I)*Pi^2 + 390*Pi^3 - (1890*I)*Zeta[3]) + 
    (32*RATIO[x]*(5247 + (840*I)*Pi + 1155*Pi^2 - (920*I)*Pi^3 + 
       600*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(-1414 - (15615*I)*Pi + 
       825*Pi^2 - (120*I)*Pi^3 + 8460*Zeta[3]))/135 + 
    (32*(-55174 - (81552*I)*Pi + 6261*Pi^2 + (4560*I)*Pi^3 + 10620*Zeta[3]))/
     135 + Nc^2*(((96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(247 - (90*I)*Pi)*RATIO[x^2])/15 + ((16*I)/135)*RATIO[x^(-2)]*
       (32395*I + 7440*Pi + (2412*I)*Pi^2 + 1080*Pi^3 - (810*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x^(-1)]*(180115*I - 75132*Pi - (19968*I)*Pi^2 + 
        1080*Pi^3 - (810*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-41027 + (12435*I)*Pi + 2145*Pi^2 - (120*I)*Pi^3 + 3780*Zeta[3]))/
       135 + (16*(-298582 - (97761*I)*Pi + 14028*Pi^2 + (2040*I)*Pi^3 + 
         5400*Zeta[3]))/135 + (16*RATIO[x]*(7583 + (31440*I)*Pi + 
         12870*Pi^2 - (1860*I)*Pi^3 + 7200*Zeta[3]))/135) + 
    Nf*(((-32*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (8*(-141 + 8*Pi^2)*RATIO[x])/9 + 
        (8*(13 - (21*I)*Pi)*RATIO[x^2])/3 + ((16*I)/3)*RATIO[x^(-2)]*
         (-3*I - (12*I)*Pi^2 + 4*Pi^3 - (24*I)*Zeta[3]) - 
        ((8*I)/3)*RATIO[x^(-1)]*(121*I + 124*Pi + (10*I)*Pi^2 + 8*Pi^3 - 
          (48*I)*Zeta[3]) + (8*(-282 - (23*I)*Pi - 7*Pi^2 + (4*I)*Pi^3 + 
           24*Zeta[3]))/3)/Nc + 
      Nc*((16*(-18439 + (3930*I)*Pi + 390*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 - (32*(713 + (1470*I)*Pi + 720*Pi^2)*
          RATIO[x])/135 - ((8*I)/5)*(-41*I + 80*Pi)*RATIO[x^2] - 
        ((16*I)/135)*RATIO[x^(-2)]*(34250*I + 7440*Pi + (3099*I)*Pi^2 + 
          900*Pi^3 + (270*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
         (99800*I - 32859*Pi - (6051*I)*Pi^2 + 900*Pi^3 + (270*I)*Zeta[3]) + 
        (8*(254098 + (64824*I)*Pi - 6957*Pi^2 - (900*I)*Pi^3 + 270*Zeta[3]))/
         135))) + G[1, 0, 0, x]*
   (((64*I)/45)*(10517*Pi + (48*I)*Pi^2 + 330*Pi^3)*RATIO[x^(-2)] - 
    ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((-8*(-3458 + (502*I)*Pi + 81*Pi^2))/45 - ((64*I)/9)*(9*I + Pi)*
       RATIO[(1 - x)^(-1)] - (16*((-127*I)*Pi + 143*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-2696 + (398*I)*Pi + 183*Pi^2)*RATIO[x^(-1)])/45 + 
      ((-16*I)*(-25*I + 12*Pi) + ((256*I)/9)*Pi*RATIO[x^(-2)] + 
        (96*I)*(-5*I + 4*Pi)*RATIO[x^(-1)])/Nc^2 - 64/(3*(-1 + RATIO[x])^2) - 
      ((32*I)/135)*(-31*I + 60*Pi)*RATIO[x] + (24*RATIO[x^2])/5) + 
    Nc^2*((((8*I)/3)*(345*I + 224*Pi))/(-1 + RATIO[x])^2 + 
      (16*(247 - (90*I)*Pi)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(20713 - (29970*I)*Pi - 12870*Pi^2 + (1500*I)*Pi^3 - 
         5040*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*(-1596 + (1513*I)*Pi + 
         121*Pi^2 + (126*I)*Pi^3 - 288*Zeta[3]))/9 + 
      ((16*I)/45)*(6021*I - 45746*Pi + (6288*I)*Pi^2 + 1530*Pi^3 + 
        (7920*I)*Zeta[3]) + ((16*I)/45)*RATIO[x^(-2)]*
       (16142*Pi + (5993*I)*Pi^2 + 1470*Pi^3 + (18900*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-1)]*(1394*I - 55268*Pi + (12553*I)*Pi^2 + 
        2340*Pi^3 + (27540*I)*Zeta[3])) + 
    ((32*I)/45)*(39992*I - 8797*Pi + (1866*I)*Pi^2 + 1330*Pi^3 + 
      (1740*I)*Zeta[3]) - ((64*I)/45)*RATIO[x^(-1)]*
     (33719*I + 6752*Pi - (932*I)*Pi^2 + 480*Pi^3 + (4140*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(177 - (72*I)*Pi - 11*Pi^2 + (85*I)*Pi^3 + 
       240*Zeta[3]))/9 + (32*RATIO[x]*(8517 - (2330*I)*Pi - 1155*Pi^2 + 
       (620*I)*Pi^3 + 1200*Zeta[3]))/45 + 
    Nf*((((-32*I)/3)*(10*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*(-11*I + 6*Pi))/(-1 + RATIO[x])^2 - 
        (8*(-21 + (144*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (8*(13 - (21*I)*Pi)*RATIO[x^2])/3 - 
        (8*(-45 + (429*I)*Pi + 104*Pi^2 - 108*Zeta[3]))/9 + 
        ((8*I)/3)*RATIO[x^(-2)]*(-129*Pi - (9*I)*Pi^2 + 10*Pi^3 - 
          (396*I)*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*(1215*I + 72*Pi - 
          (278*I)*Pi^2 + 36*Pi^3 - (864*I)*Zeta[3]))/Nc + 
      Nc*((32*(-120 + (259*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (((8*I)/3)*(45*I + 122*Pi))/(-1 + RATIO[x])^2 + 
        (32*(-1303 + (3630*I)*Pi + 720*Pi^2)*RATIO[x])/135 - 
        ((8*I)/5)*(-41*I + 80*Pi)*RATIO[x^2] - ((8*I)/45)*RATIO[x^(-2)]*
         (20473*Pi + (5057*I)*Pi^2 + 240*Pi^3 + (30780*I)*Zeta[3]) + 
        ((8*I)/45)*RATIO[x^(-1)]*(4701*I - 58532*Pi + (15132*I)*Pi^2 + 
          360*Pi^3 + (34920*I)*Zeta[3]) + 
        (16*(5162 + (11887*I)*Pi + 3556*Pi^2 - (90*I)*Pi^3 + 3600*Zeta[3]))/
         45))) + G[1, 1, 1, x]*(((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*((8*(73 + (746*I)*Pi + 60*Pi^2))/45 - ((64*I)/9)*Pi*
       RATIO[(1 - x)^(-1)] + (16*(107 + (1281*I)*Pi + 180*Pi^2)*
        RATIO[x^(-2)])/135 - (32*(183 + (335*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
       45 + (32*(131 - (60*I)*Pi)*RATIO[x])/135 + 
      (((128*I)/3)*Pi + ((128*I)/9)*Pi*RATIO[x^(-2)] - 
        ((128*I)/3)*Pi*RATIO[x^(-1)] - ((128*I)/9)*Pi*RATIO[x])/Nc^2 + 
      (136*RATIO[x^2])/5) + (32*(-17846 + (69033*I)*Pi + 25245*Pi^2 + 
       (1530*I)*Pi^3 - 31320*Zeta[3]))/135 - (512*I)*RATIO[(1 - x)^(-1)]*
     (Pi^3 + (3*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-2)]*
     (154871*I + 116562*Pi + (14715*I)*Pi^2 + 13680*Pi^3 + 
      (64800*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-1)]*
     (182899*I + 133845*Pi - (15885*I)*Pi^2 + 14130*Pi^3 + 
      (69120*I)*Zeta[3]) + (32*RATIO[x]*(-1479 + (620*I)*Pi - 715*Pi^2 + 
       (290*I)*Pi^3 + 420*Zeta[3]))/15 + 
    Nc^2*((16*(433 - (270*I)*Pi)*RATIO[x^2])/15 + 
      (16*(29149 + (37113*I)*Pi + 17065*Pi^2 + (370*I)*Pi^3 - 1500*Zeta[3]))/
       45 - ((16*I)/9)*RATIO[(1 - x)^(-1)]*(-281*Pi + 230*Pi^3 + 
        (84*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*(-16451*I + 45125*Pi - 
        (20510*I)*Pi^2 + 2310*Pi^3 + (16740*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[x^(-2)]*(66191*I + 160272*Pi - (47550*I)*Pi^2 + 
        10080*Pi^3 + (77760*I)*Zeta[3]) + 
      (16*RATIO[x]*(-8663 - (35460*I)*Pi - 19470*Pi^2 + (1800*I)*Pi^3 + 
         2160*Zeta[3]))/135) + 
    Nf*(((-8*(-141 + 8*Pi^2)*RATIO[x])/9 + ((8*I)/3)*(5*I + 21*Pi)*
         RATIO[x^2] + ((8*I)/3)*RATIO[x^(-1)]*(39*I - 48*Pi + (152*I)*Pi^2 + 
          108*Pi^3 + (600*I)*Zeta[3]) - ((8*I)/9)*RATIO[x^(-2)]*
         (-129*I + 135*Pi + (116*I)*Pi^2 + 456*Pi^3 + (2592*I)*Zeta[3]) + 
        (16*(11 + (39*I)*Pi + 40*Pi^2 - (9*I)*Pi^3 + 42*Zeta[3]))/3)/Nc + 
      Nc*(((-256*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        (64*(424 + (885*I)*Pi + 420*Pi^2)*RATIO[x])/135 + 
        ((8*I)/5)*(99*I + 140*Pi)*RATIO[x^2] + ((16*I)/45)*RATIO[x^(-1)]*
         (-14042*I + 12630*Pi - (6305*I)*Pi^2 + 5520*Pi^3 + 
          (34560*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
         (-12233*I + 40974*Pi - (18540*I)*Pi^2 + 30150*Pi^3 + 
          (189540*I)*Zeta[3]) + (16*(-10548 - (9331*I)*Pi - 3190*Pi^2 - 
           (1095*I)*Pi^3 + 7290*Zeta[3]))/45))) + 
  G[1, 0, 1, x]*(((64*I)/9)*(-75*I - 288*Pi - (44*I)*Pi^2 + 21*Pi^3)*
     RATIO[(1 - x)^(-1)] + ((384*I)*Pi)/(-1 + RATIO[x])^2 + 
    16*(11 - (116*I)*Pi)*RATIO[x^2] + Nf^2*((320*RATIO[(1 - x)^(-1)])/27 - 
      16*RATIO[x^2] + (((32*I)/135)*(139*I + 60*Pi)*RATIO[x] + 
        (8*(1811 - (60*I)*Pi + 120*Pi^2 - (30*I)*Pi^3 - 540*Zeta[3]))/45 + 
        ((16*I)/45)*RATIO[x^(-1)]*(1933*I - 780*Pi - (60*I)*Pi^2 + 120*Pi^3 - 
          (2160*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*(6721*I - 8340*Pi - 
          (3300*I)*Pi^2 + 810*Pi^3 - (14580*I)*Zeta[3]))/Nc^2 + 
      (4*(-9343 + (5808*I)*Pi + 1602*Pi^2 - (90*I)*Pi^3 - 1620*Zeta[3]))/
       135 + ((8*I)/45)*RATIO[x^(-1)]*(-2447*I - 2356*Pi + (642*I)*Pi^2 + 
        120*Pi^3 - (2160*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-2)]*
       (-3359*I - 8040*Pi + (612*I)*Pi^2 + 810*Pi^3 - (14580*I)*Zeta[3])) + 
    (16*(257705 - (19242*I)*Pi + 21462*Pi^2 + (4860*I)*Pi^3 - 4320*Zeta[3]))/
     135 - ((32*I)/135)*RATIO[x]*(-5323*I + 20115*Pi - (8745*I)*Pi^2 + 
      1800*Pi^3 - (3780*I)*Zeta[3]) + ((64*I)/135)*RATIO[x^(-1)]*
     (144019*I - 9234*Pi - (5067*I)*Pi^2 + 45*Pi^3 - (45900*I)*Zeta[3]) + 
    ((64*I)/135)*RATIO[x^(-2)]*(-73993*I - 3105*Pi + (4152*I)*Pi^2 + 
      2025*Pi^3 + (50760*I)*Zeta[3]) + Nc^2*(((320*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(34*I + 15*Pi)*RATIO[x^2] + 
      (16*(26792 + (112947*I)*Pi + 27468*Pi^2 - (7800*I)*Pi^3 - 
         44460*Zeta[3]))/135 + (16*RATIO[x]*(2762 - (35580*I)*Pi - 
         10065*Pi^2 + (720*I)*Pi^3 - 3780*Zeta[3]))/135 + 
      ((32*I)/45)*RATIO[x^(-1)]*(25231*I - 42484*Pi - (157*I)*Pi^2 + 
        3555*Pi^3 - (38565*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
       (226909*I - 362700*Pi - (72114*I)*Pi^2 + 36180*Pi^3 - 
        (408780*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1277 + (1356*I)*Pi + 
         231*Pi^2 + (60*I)*Pi^3 + 720*Zeta[3]))/27) + 
    Nf*(((-16*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 - (32*Pi*(3*I + Pi)*RATIO[x])/3 - 
        ((8*I)/3)*(-4*I + 21*Pi)*RATIO[x^2] + 
        (4*(71 + (26*I)*Pi - 8*Pi^2 + (24*I)*Pi^3 - 72*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-1)]*(-201*I + 91*Pi + (182*I)*Pi^2 + 48*Pi^3 + 
          (216*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^(-2)]*(-375*I + 48*Pi + 
          (124*I)*Pi^2 + 104*Pi^3 + (672*I)*Zeta[3]))/Nc + 
      Nc*((16*(-541 + (1284*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (32*(-181 + (612*I)*Pi + 12*Pi^2)*
          RATIO[x])/27 + 16*(7 - (12*I)*Pi)*RATIO[x^2] - 
        ((8*I)/45)*RATIO[x^(-1)]*(34216*I - 62537*Pi + (12014*I)*Pi^2 + 
          8535*Pi^3 - (47970*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-2)]*
         (80996*I - 166785*Pi - (22278*I)*Pi^2 + 24165*Pi^3 - 
          (149310*I)*Zeta[3]) + (4*(-36124 - (140526*I)*Pi - 54774*Pi^2 + 
           (9135*I)*Pi^3 + 35370*Zeta[3]))/135))) + 
  G[1, 0, x]*((-32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (440*I)*Pi^3 + 
       538*Pi^4 + 7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 - 
    (32*RATIO[x^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 - (4917*I)*Pi^3 + 
       888*Pi^4 - 81540*Zeta[3] + (10260*I)*Pi*Zeta[3]))/135 + 
    (32*RATIO[x^(-2)]*((147986*I)*Pi - 33036*Pi^2 - (8817*I)*Pi^3 + 
       585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 - 
    (16*(183968 - (17843*I)*Pi - 19949*Pi^2 - (10296*I)*Pi^3 + 1941*Pi^4 + 
       122760*Zeta[3] - (21960*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(9315 + (40456*I)*Pi + 11465*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*((1035*I)*Pi + 602*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(-436 + (1565*I)*Pi + 1592*Pi^2 + (110*I)*Pi^3 + 44*Pi^4 + 
         1914*Zeta[3] - (444*I)*Pi*Zeta[3]))/9 - 
      (8*(-41233 - (67143*I)*Pi - 6592*Pi^2 - (14808*I)*Pi^3 + 3165*Pi^4 + 
         129120*Zeta[3] + (23580*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(1894 + (41520*I)*Pi + 36085*Pi^2 + 
         (5610*I)*Pi^3 + 2673*Pi^4 - 11550*Zeta[3] + (26820*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-2)]*((226909*I)*Pi - 129886*Pi^2 - (47472*I)*Pi^3 + 
         1293*Pi^4 + 55080*Zeta[3] - (58860*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-82015 + (311418*I)*Pi - 23318*Pi^2 - 
         (19932*I)*Pi^3 + 1671*Pi^4 - 16740*Zeta[3] - (102060*I)*Pi*Zeta[3]))/
       135) + Nf^2*((-4*(3397 - (6480*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/
       405 - (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/135)*(-375*I + 62*Pi)*RATIO[x] + 
      (8*(30 - (11*I)*Pi)*RATIO[x^2])/15 + 
      (2*(128873 + (92790*I)*Pi - 19056*Pi^2 - (3024*I)*Pi^3 - 
         25920*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-2)]*
       (3359*Pi + (2448*I)*Pi^2 + 1344*Pi^3 - (11520*I)*Zeta[3]) + 
      ((4*I)/135)*RATIO[x^(-1)]*(13727*I - 21150*Pi - (2156*I)*Pi^2 + 
        1584*Pi^3 - (12960*I)*Zeta[3]) + ((392*RATIO[(1 - x)^(-1)])/15 + 
        (32*(135 - (139*I)*Pi)*RATIO[x])/135 - ((8*I)/135)*RATIO[x^(-2)]*
         (-6721*Pi - (1750*I)*Pi^2 + 660*Pi^3 + (11880*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^(-1)]*(-6241*I - 3498*Pi + (3600*I)*Pi^2 + 
          720*Pi^3 + (12960*I)*Zeta[3]) + 
        (4*(-14957 - (2634*I)*Pi + 4500*Pi^2 - (360*I)*Pi^3 + 6480*Zeta[3]))/
         135)/Nc^2) + 
    Nf*(((8*(-5 + (22*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*((-11*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 + 
        (8*RATIO[x]*(-12 + (21*I)*Pi + 30*Pi^2 - (8*I)*Pi^3 - 24*Zeta[3]))/
         9 - 4*RATIO[x^(-2)]*((-125*I)*Pi - 8*Pi^2 + (2*I)*Pi^3 + 11*Pi^4 - 
          232*Zeta[3] - (64*I)*Pi*Zeta[3]) - 
        (4*(4980 - (1875*I)*Pi - 1890*Pi^2 + (260*I)*Pi^3 + 43*Pi^4 - 
           6060*Zeta[3] - (1080*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^(-1)]*(9855 + (6480*I)*Pi - 120*Pi^2 + (1300*I)*Pi^3 + 
           452*Pi^4 - 31920*Zeta[3] - (2160*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((8*((135*I)*Pi + 476*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 - 
        (4*RATIO[(1 - x)^(-1)]*(43811 + (66060*I)*Pi + 102780*Pi^2 + 
           (6120*I)*Pi^3 - 12600*Zeta[3]))/405 + 
        (32*RATIO[x]*(350 - (736*I)*Pi - 575*Pi^2 - (70*I)*Pi^3 - 
           420*Zeta[3]))/45 + (8*RATIO[x^(-1)]*(27667 + (106755*I)*Pi + 
           24054*Pi^2 + (6966*I)*Pi^3 + 4407*Pi^4 - 206640*Zeta[3] - 
           (18900*I)*Pi*Zeta[3]))/135 - (4*RATIO[x^(-2)]*
          ((161992*I)*Pi - 117174*Pi^2 - (42348*I)*Pi^3 + 7989*Pi^4 - 
           41220*Zeta[3] - (27000*I)*Pi*Zeta[3]))/135 - 
        (2*(433481 + (55260*I)*Pi + 52578*Pi^2 + (149112*I)*Pi^3 + 
           11160*Pi^4 - 1577520*Zeta[3] - (35640*I)*Pi*Zeta[3]))/405))) + 
  G[1, 1, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    (64*RATIO[(1 - x)^(-1)]*((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + 
       (52*I)*Pi*Zeta[3]))/3 - (16*RATIO[x]*(22662 + (37448*I)*Pi - 
       20215*Pi^2 + 324*Pi^4 + 21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-2)]*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (8412*I)*Pi^3 + 
       799*Pi^4 + 15468*Zeta[3] - (39240*I)*Pi*Zeta[3]))/45 + 
    (8*(382023 + (444746*I)*Pi - 168112*Pi^2 - (1572*I)*Pi^3 + 3756*Pi^4 + 
       64152*Zeta[3] + (82800*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-1)]*(326521 + (210098*I)*Pi - 45250*Pi^2 - (16116*I)*Pi^3 + 
       1785*Pi^4 - 49284*Zeta[3] + (140400*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(12417 - (5901*I)*Pi + 26545*Pi^2 - (1650*I)*Pi^3 + 
         318*Pi^4 - 2970*Zeta[3] - (1800*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[(1 - x)^(-1)]*((6385*I)*Pi - 6030*Pi^2 + (660*I)*Pi^3 + 
         432*Pi^4 - 1980*Zeta[3] + (7740*I)*Pi*Zeta[3]))/135 + 
      (8*(438976 + (577239*I)*Pi - 729384*Pi^2 + (89946*I)*Pi^3 + 3150*Pi^4 - 
         445896*Zeta[3] + (442800*I)*Pi*Zeta[3]))/405 + 
      (16*RATIO[x^(-1)]*(-557257 - (577767*I)*Pi + 536595*Pi^2 - 
         (125928*I)*Pi^3 + 2088*Pi^4 + 678528*Zeta[3] - 
         (899910*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^(-2)]*(-649298 - (472359*I)*Pi + 500781*Pi^2 - 
         (149706*I)*Pi^3 + 14976*Pi^4 + 876456*Zeta[3] - 
         (1686420*I)*Pi*Zeta[3]))/405) + 
    Nf^2*(((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(939 + (524*I)*Pi)*RATIO[x])/135 + ((8*I)/15)*(30*I + 11*Pi)*
       RATIO[x^2] - (2*(11347 + (21650*I)*Pi + 5692*Pi^2 - (288*I)*Pi^3 + 
         132*Pi^4 + 4608*Zeta[3] - (4320*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*(97 + (2794*I)*Pi + 3396*Pi^2 - (416*I)*Pi^3 + 
         396*Pi^4 + 4416*Zeta[3] - (12960*I)*Pi*Zeta[3]))/45 + 
      (4*RATIO[x^(-1)]*(6569 + (13410*I)*Pi + 7780*Pi^2 - (864*I)*Pi^3 + 
         528*Pi^4 + 8064*Zeta[3] - (17280*I)*Pi*Zeta[3]))/135 + 
      ((32*(-135 - (139*I)*Pi + 50*Pi^2)*RATIO[x])/135 - 
        (4*(-10735 - (3622*I)*Pi + 1240*Pi^2 - (240*I)*Pi^3 + 44*Pi^4 + 
           1440*Zeta[3] - (1440*I)*Pi*Zeta[3]))/45 + 
        (8*RATIO[x^(-1)]*(-8365 - (3866*I)*Pi + 1520*Pi^2 - (480*I)*Pi^3 + 
           176*Pi^4 + 2880*Zeta[3] - (5760*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^(-2)]*(-22845 - (13442*I)*Pi + 5800*Pi^2 - (2640*I)*Pi^3 + 
           1188*Pi^4 + 15840*Zeta[3] - (38880*I)*Pi*Zeta[3]))/135)/Nc^2) + 
    Nf*(((-16*I)*Pi*RATIO[(1 - x)^(-1)] - (4*(-17 + (18*I)*Pi + 7*Pi^2)*
          RATIO[x^2])/3 + (8*RATIO[x]*(-15 + (141*I)*Pi + 6*Pi^2 + 
           (4*I)*Pi^3 - 96*Zeta[3]))/9 - 
        (4*(-6435 - (1725*I)*Pi + 2030*Pi^2 - (1645*I)*Pi^3 + 66*Pi^4 + 
           5910*Zeta[3] + (1440*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^(-2)]*(-2388 - (867*I)*Pi - 393*Pi^2 - (447*I)*Pi^3 + 
           173*Pi^4 + 2106*Zeta[3] + (2736*I)*Pi*Zeta[3]))/9 + 
        (8*RATIO[x^(-1)]*(-8790 - (3600*I)*Pi + 460*Pi^2 - (2980*I)*Pi^3 + 
           249*Pi^4 + 14820*Zeta[3] + (5760*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 - 
        ((16*I)/27)*RATIO[(1 - x)^(-1)]*(541*Pi + (180*I)*Pi^2 + 24*Pi^3 + 
          (72*I)*Zeta[3]) + ((8*I)/45)*RATIO[x]*(2021*I - 76*Pi + 
          (1820*I)*Pi^2 + 100*Pi^3 + (1080*I)*Zeta[3]) - 
        (2*(453823 + (849600*I)*Pi - 811872*Pi^2 - (122022*I)*Pi^3 + 
           12240*Pi^4 + 690372*Zeta[3] + (826200*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x^(-1)]*(327121 + (1056000*I)*Pi - 849240*Pi^2 - 
           (43056*I)*Pi^3 + 21204*Pi^4 + 356976*Zeta[3] + 
           (2303640*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x^(-2)]*(310079 + (1077768*I)*Pi - 966228*Pi^2 + 
           (127458*I)*Pi^3 + 23184*Pi^4 - 664668*Zeta[3] + 
           (4542480*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*((-48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (32*RATIO[x^(-2)]*((4590*I)*Pi - 2365*Pi^2 - (2232*I)*Pi^3 + 405*Pi^4 + 
       (1440*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x]*(9315 + (42128*I)*Pi - 17515*Pi^2 + 330*Pi^4 - 
       1980*Zeta[3] + (2520*I)*Pi*Zeta[3]))/135 + 
    (16*(-183968 - (171613*I)*Pi + 61124*Pi^2 - (8472*I)*Pi^3 + 1620*Pi^4 + 
       86940*Zeta[3] - (5760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[x^(-1)]*(-83972 + (13770*I)*Pi + 20969*Pi^2 - (11346*I)*Pi^3 + 
       1905*Pi^4 + 110340*Zeta[3] + (9720*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-16*((-923*I)*Pi + 905*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (16*RATIO[x^(-2)]*((-32395*I)*Pi + 5215*Pi^2 - (903*I)*Pi^3 + 
         597*Pi^4 - 4500*Zeta[3] + (270*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-82015 - (465560*I)*Pi + 159654*Pi^2 + 
         (35334*I)*Pi^3 + 1194*Pi^4 + 397980*Zeta[3] + (540*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[(1 - x)^(-1)]*(1894 - (11480*I)*Pi + 46775*Pi^2 + 
         (7920*I)*Pi^3 + 2649*Pi^4 + 33990*Zeta[3] - (1620*I)*Pi*Zeta[3]))/
       135 - (8*(-41233 + (585143*I)*Pi - 115312*Pi^2 - (24264*I)*Pi^3 + 
         261*Pi^4 - 242220*Zeta[3] - (2700*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[x]*(-6540 + (4821*I)*Pi - 26545*Pi^2 - (330*I)*Pi^3 + 
         141*Pi^4 - 36630*Zeta[3] + (11520*I)*Pi*Zeta[3]))/135) + 
    Nf^2*((4*(-3397 + (15558*I)*Pi + 3600*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      ((32*I)/135)*(-1805*Pi - (420*I)*Pi^2 + 126*Pi^3)*RATIO[x^(-2)] - 
      (4*((31*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      ((16*I)/135)*(-375*I + 262*Pi)*RATIO[x] + 
      (8*(30 - (11*I)*Pi)*RATIO[x^2])/15 - ((4*I)/135)*RATIO[x^(-1)]*
       (-13727*I - 22300*Pi - (2748*I)*Pi^2 + 1818*Pi^3 - 
        (14580*I)*Zeta[3]) + (2*(128873 - (121290*I)*Pi - 8136*Pi^2 + 
         (3618*I)*Pi^3 + 34020*Zeta[3]))/405 + 
      ((8*(49 + (318*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (128*I)*Pi*RATIO[x^(-2)] - (56*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (32*(-135 - (139*I)*Pi + 50*Pi^2)*RATIO[x])/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(6241*I - 16080*Pi - (3300*I)*Pi^2 + 
          810*Pi^3 - (14580*I)*Zeta[3]) + 
        (4*(-14957 - (33006*I)*Pi - 240*Pi^2 + (630*I)*Pi^3 + 11340*Zeta[3]))/
         135)/Nc^2) + 
    Nf*(Nc*((4*((-1993*I)*Pi + 1980*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
        (32*RATIO[x]*(350 + (64*I)*Pi + 455*Pi^2 - (25*I)*Pi^3 + 
           990*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*(43811 + (44526*I)*Pi + 
           112980*Pi^2 + (7200*I)*Pi^3 + 45720*Zeta[3]))/405 - 
        (16*RATIO[x^(-2)]*((-34250*I)*Pi + 6325*Pi^2 - (651*I)*Pi^3 + 
           597*Pi^4 - 4500*Zeta[3] + (2430*I)*Pi*Zeta[3]))/135 + 
        (8*RATIO[x^(-1)]*(27667 - (264625*I)*Pi + 82023*Pi^2 + 
           (25083*I)*Pi^3 + 1194*Pi^4 + 147690*Zeta[3] + 
           (4860*I)*Pi*Zeta[3]))/135 - (2*(433481 - (2923500*I)*Pi + 
           373188*Pi^2 + (174006*I)*Pi^3 + 7164*Pi^4 + 804420*Zeta[3] + 
           (29160*I)*Pi*Zeta[3]))/405) + 
      ((8*Pi*(-5*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 + 
        (8*RATIO[x]*(-12 - (141*I)*Pi - 6*Pi^2 - (4*I)*Pi^3 + 96*Zeta[3]))/
         9 - (8*RATIO[(1 - x)^(-1)]*(15 - (84*I)*Pi - 132*Pi^2 - 
           (16*I)*Pi^3 + 96*Zeta[3]))/9 - 16*RATIO[x^(-2)]*
         ((-I)*Pi + 2*Pi^2 + (16*I)*Pi*Zeta[3]) + 
        (4*(-996 - (1209*I)*Pi + 261*Pi^2 - (176*I)*Pi^3 + 516*Zeta[3] - 
           (288*I)*Pi*Zeta[3]))/9 + ((4*I)/3)*RATIO[x^(-1)]*
         (-657*I + 8*Pi - (110*I)*Pi^2 + 112*Pi^3 + (552*I)*Zeta[3] + 
          192*Pi*Zeta[3]))/Nc)) - 
  (4*(13176 + (4746*I)*Pi - 1067444*Pi^2 - (363594*I)*Pi^3 + 172233*Pi^4 + 
     (13062*I)*Pi^5 + 5776*Pi^6 - 2003196*Zeta[3] - (431424*I)*Pi*Zeta[3] - 
     114120*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 - 
     1446120*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 - (47796*I)*Pi^3 + 
     5127*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 + 836664*Zeta[3] - 
     (780480*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(55890*Pi^2 + (246080*I)*Pi^3 + 14811*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 + 505536*Zeta[3] + (563400*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 + 
  Nc^2*((4*RATIO[x^2]*(-695*Pi^2 - (34*I)*Pi^3 + 7*Pi^4 - 2348*Zeta[3] + 
       (720*I)*Pi*Zeta[3]))/15 - 
    (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 + ((4*I)/405)*RATIO[x^(-1)]*
     (629680*Pi + (239651*I)*Pi^2 - 73488*Pi^3 - (113211*I)*Pi^4 + 
      34344*Pi^5 + (4369140*I)*Zeta[3] + 242928*Pi*Zeta[3] + 
      (811080*I)*Pi^2*Zeta[3] + (6327720*I)*Zeta[5]) + 
    (4*((10713*I)*Pi^3 - 2464*Pi^4 - (120*I)*Pi^5 - 64278*Zeta[3] + 
       (156600*I)*Pi*Zeta[3] - 1200*Pi^2*Zeta[3] + 18000*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[x]*(-39240*Pi^2 + (103542*I)*Pi^3 + 
       39395*Pi^4 + (3234*I)*Pi^5 + 1186*Pi^6 + 57852*Zeta[3] + 
       (694800*I)*Pi*Zeta[3] + 196020*Pi^2*Zeta[3] - (15120*I)*Pi^3*Zeta[3] + 
       16200*Zeta[3]^2 + 700920*Zeta[5] - (37800*I)*Pi*Zeta[5]))/405 - 
    (4*(88920 - (1571485*I)*Pi + 789426*Pi^2 - (3717588*I)*Pi^3 + 
       1241154*Pi^4 + (334854*I)*Pi^5 + 28494*Pi^6 - 33970482*Zeta[3] - 
       (17874324*I)*Pi*Zeta[3] - 2353860*Pi^2*Zeta[3] - 
       (220320*I)*Pi^3*Zeta[3] + 145800*Zeta[3]^2 - 34437960*Zeta[5] + 
       (58320*I)*Pi*Zeta[5]))/3645 + 
    (4*RATIO[(1 - x)^(-1)]*((-2788231*I)*Pi - 360207*Pi^2 - (872652*I)*Pi^3 + 
       98217*Pi^4 + (89910*I)*Pi^5 + 28494*Pi^6 + 6370920*Zeta[3] - 
       (7235460*I)*Pi*Zeta[3] + 1772280*Pi^2*Zeta[3] - 
       (220320*I)*Pi^3*Zeta[3] + 145800*Zeta[3]^2 - 1297620*Zeta[5] + 
       (58320*I)*Pi*Zeta[5]))/3645) + 
  Nf*((-(RATIO[x^2]*(-170*Pi^2 + (180*I)*Pi^3 + 91*Pi^4 + 680*Zeta[3] + 
          (1680*I)*Pi*Zeta[3]))/15 - 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(990 + (5045*I)*Pi + 15150*Pi^2 - 
         (1815*I)*Pi^3 - 4398*Pi^4 + (571*I)*Pi^5 + 31950*Zeta[3] - 
         (1680*I)*Pi*Zeta[3] - 3420*Pi^2*Zeta[3] - 59040*Zeta[5]))/135 - 
      ((2*I)/135)*RATIO[(1 - x)^(-1)]*(9995*Pi + (2100*I)*Pi^2 + 1080*Pi^3 + 
        (804*I)*Pi^4 + 88*Pi^5 + (10800*I)*Zeta[3] + 8400*Pi*Zeta[3] + 
        (2880*I)*Zeta[5]) - ((2*I)/45)*RATIO[x^(-1)]*
       (-3090*Pi - (9475*I)*Pi^2 + 2160*Pi^3 + (1027*I)*Pi^4 + 390*Pi^5 + 
        (15300*I)*Zeta[3] - 2880*Pi*Zeta[3] + (2040*I)*Pi^2*Zeta[3] + 
        (37440*I)*Zeta[5]) + (4*RATIO[x]*(180*Pi^2 + (495*I)*Pi^3 - 
         333*Pi^4 + (14*I)*Pi^5 + 4230*Zeta[3] - (5400*I)*Pi*Zeta[3] - 
         600*Pi^2*Zeta[3] + 1080*Zeta[5]))/135)/Nc + 
    Nc*((-2*RATIO[x^2]*(-800*Pi^2 - (16*I)*Pi^3 + 127*Pi^4 - 1332*Zeta[3] + 
         (2640*I)*Pi*Zeta[3]))/15 + (-280764 - (108914*I)*Pi + 4316733*Pi^2 - 
        (7931460*I)*Pi^3 + 421857*Pi^4 + (544455*I)*Pi^5 - 51014880*Zeta[3] - 
        (47410272*I)*Pi*Zeta[3] - 6810480*Pi^2*Zeta[3] - 66684060*Zeta[5])/
       3645 - (2*RATIO[(1 - x)^(-1)]*((-1525318*I)*Pi - 474903*Pi^2 - 
         (498930*I)*Pi^3 + 13302*Pi^4 + (39312*I)*Pi^5 + 3323052*Zeta[3] - 
         (7409880*I)*Pi*Zeta[3] + 686880*Pi^2*Zeta[3] - 1185840*Zeta[5]))/
       3645 + (2*((-7329*I)*Pi^3 + 938*Pi^4 + (240*I)*Pi^5 + 43974*Zeta[3] - 
         (153360*I)*Pi*Zeta[3] + 2400*Pi^2*Zeta[3] - 36000*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
         (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 - ((2*I)/405)*RATIO[x^(-1)]*
       (299819*Pi - (151576*I)*Pi^2 - 193212*Pi^3 - (71148*I)*Pi^4 + 
        46431*Pi^5 + (4365000*I)*Zeta[3] - 1008*Pi*Zeta[3] + 
        (920160*I)*Pi^2*Zeta[3] + (7379100*I)*Zeta[5]) + 
      (8*RATIO[x]*(-2100*Pi^2 + (2816*I)*Pi^3 + 1469*Pi^4 + (117*I)*Pi^5 - 
         768*Zeta[3] + (25560*I)*Pi*Zeta[3] + 2640*Pi^2*Zeta[3] + 
         8820*Zeta[5]))/135)) + 
  G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + (516*I)*Zeta[3]) + 
    (((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + (860*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (32*RATIO[x^(-1)]*((83972*I)*Pi - 38940*Pi^2 - 
       (11967*I)*Pi^3 + 585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 + 
    Nf^2*((2*((-1965*I)*Pi + 271*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      8*Pi^2*RATIO[x^2] + (8*RATIO[x]*(13007 - (7713*I)*Pi + 2700*Pi^2 + 
         (540*I)*Pi^3 - 17280*Zeta[3]))/3645 - ((4*I)/135)*RATIO[x^(-1)]*
       (13727*Pi + (3480*I)*Pi^2 + 1344*Pi^3 - (11520*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(60479 - (487296*I)*Pi + 64062*Pi^2 + 
         (10800*I)*Pi^3 + 21600*Zeta[3]))/3645 + 
      (2*(221696 - (398088*I)*Pi + 31203*Pi^2 + (60048*I)*Pi^3 + 
         410400*Zeta[3]))/3645 + 
      ((4*(-53 - (172*I)*Pi + 170*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (4*((-27*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(2668 - (4832*I)*Pi - 3145*Pi^2 + (780*I)*Pi^3 - 14040*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(-6241*Pi - (1750*I)*Pi^2 + 
          660*Pi^3 + (11880*I)*Zeta[3]) + 
        (16*RATIO[x]*(75 - 139*Pi^2 - (12*I)*Pi^3 + 216*Zeta[3]))/81)/Nc^2) + 
    Nf*(((4*RATIO[x^2]*(4*Pi^2 + (7*I)*Pi^3 - 42*Zeta[3]))/3 + 
        (8*((30*I)*Pi + 2*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (4*RATIO[x^(-1)]*((-657*I)*Pi - 6*Pi^2 + 
           (26*I)*Pi^3 + 33*Pi^4 + 96*Zeta[3] - (192*I)*Pi*Zeta[3]))/3 + 
        (2*(2917 + (1710*I)*Pi + 705*Pi^2 + (984*I)*Pi^3 + 231*Pi^4 - 
           8004*Zeta[3] - (1440*I)*Pi*Zeta[3]))/27 - 
        (2*RATIO[x]*(-10085 - (1620*I)*Pi - 1170*Pi^2 - (1080*I)*Pi^3 + 
           204*Pi^4 + 11040*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
        (2*RATIO[(1 - x)^(-1)]*(-9995 + (10980*I)*Pi + 7680*Pi^2 - 
           (720*I)*Pi^3 + 72*Pi^4 + 240*Zeta[3] + (2880*I)*Pi*Zeta[3]))/135)/
       Nc + Nc*((8*I)*RATIO[x^2]*((7*I)*Pi^2 + 6*Pi^3 + (12*I)*Zeta[3]) + 
        (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) + 
        (2*((54045*I)*Pi + 32829*Pi^2 + (11280*I)*Pi^3 + 40*Pi^4 + 
           15120*Zeta[3] - (10800*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[x^(-1)]*((-55334*I)*Pi - 102480*Pi^2 - (44868*I)*Pi^3 + 
           7989*Pi^4 + 143460*Zeta[3] - (27000*I)*Pi*Zeta[3]))/135 + 
        (4*RATIO[(1 - x)^(-1)]*(762659 - (3178926*I)*Pi - 1301253*Pi^2 - 
           (284580*I)*Pi^3 + 12690*Pi^4 - 536220*Zeta[3] + 
           (719280*I)*Pi*Zeta[3]))/3645 - 
        (2*RATIO[x]*(1216681 - (360144*I)*Pi + 660480*Pi^2 + 
           (178200*I)*Pi^3 + 51948*Pi^4 - 2572560*Zeta[3] + 
           (1134000*I)*Pi*Zeta[3]))/3645 + 
        (2*(-3185197 + (7709796*I)*Pi + 3104544*Pi^2 + (444744*I)*Pi^3 + 
           234225*Pi^4 + 119880*Zeta[3] - (2575800*I)*Pi*Zeta[3]))/3645)) + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 47830*Pi^2 - (6150*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 89100*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 - 
    (8*RATIO[(1 - x)^(-1)]*(-9933 + (89100*I)*Pi - 251362*Pi^2 - 
       (10980*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 228420*Zeta[3] - 
       (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*(-27867 + (32667*I)*Pi + 275717*Pi^2 + (47502*I)*Pi^3 + 1929*Pi^4 + 
       (1872*I)*Pi^5 - 395280*Zeta[3] - (110160*I)*Pi*Zeta[3] + 
       106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    Nc^2*((16*RATIO[x^2]*(34*Pi^2 - (17*I)*Pi^3 - 42*Zeta[3]))/3 - 
      (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (4*((50850*I)*Pi + 31941*Pi^2 + (9780*I)*Pi^3 + 20*Pi^4 + 
         19440*Zeta[3] - (5400*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*((82015*I)*Pi - 97090*Pi^2 - (56832*I)*Pi^3 + 
         1293*Pi^4 + 168480*Zeta[3] - (58860*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[x]*(2329339 - (1196316*I)*Pi + 1436070*Pi^2 - (22140*I)*Pi^3 + 
         267894*Pi^4 + (15066*I)*Pi^5 - 6301260*Zeta[3] + 
         (4508460*I)*Pi*Zeta[3] + 492480*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645 - (4*RATIO[(1 - x)^(-1)]*(2788231 - (8360982*I)*Pi - 
         4011864*Pi^2 - (658530*I)*Pi^3 + 66393*Pi^4 + (22680*I)*Pi^5 - 
         2534760*Zeta[3] + (3217320*I)*Pi*Zeta[3] + 1299240*Pi^2*Zeta[3] + 
         116640*Zeta[5]))/3645 + (4*(8173219 - (11107098*I)*Pi - 
         895551*Pi^2 + (1164294*I)*Pi^3 + 11394*Pi^4 + (22680*I)*Pi^5 - 
         10320480*Zeta[3] + (7051860*I)*Pi*Zeta[3] + 1299240*Pi^2*Zeta[3] + 
         116640*Zeta[5]))/3645)) + 
  Nf^2*(((4*I)/15)*RATIO[x^2]*((30*I)*Pi^2 + 11*Pi^3 + (78*I)*Zeta[3]) + 
    (8*RATIO[x]*(1125*Pi^2 + (386*I)*Pi^3 + 12*Pi^4 + 1572*Zeta[3] - 
       (720*I)*Pi*Zeta[3]))/405 - 
    (2*((-49*I)*Pi^3 + 99*Pi^4 + 294*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      ((-60479*I)*Pi + 65691*Pi^2 + (17910*I)*Pi^3 + 12240*Pi^4 + 
       99036*Zeta[3] - (423360*I)*Pi*Zeta[3]))/3645 + 
    ((2*I)/405)*RATIO[x^(-1)]*(37797*Pi - (37003*I)*Pi^2 + 27084*Pi^3 + 
      (2634*I)*Pi^4 + 567*Pi^5 + (154440*I)*Zeta[3] - 63504*Pi*Zeta[3] + 
      (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5]) + 
    (64152 - (308288*I)*Pi - 1356489*Pi^2 - (376830*I)*Pi^3 - 10332*Pi^4 - 
      (3969*I)*Pi^5 + 1422900*Zeta[3] + (2254176*I)*Pi*Zeta[3] + 
      204120*Pi^2*Zeta[3] + 1530900*Zeta[5])/3645 + 
    ((-28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (16*RATIO[x]*(-405*Pi^2 + (139*I)*Pi^3 + 
         49*Pi^4 - 834*Zeta[3] + (720*I)*Pi*Zeta[3]))/405 + 
      (4*RATIO[(1 - x)^(-1)]*((-159*I)*Pi + 175*Pi^2 - (102*I)*Pi^3 + 
         132*Pi^4 + 612*Zeta[3] - (4320*I)*Pi*Zeta[3]))/45 + 
      ((4*I)/405)*RATIO[x^(-1)]*(18129*Pi + (20945*I)*Pi^2 - 12000*Pi^3 - 
        (3234*I)*Pi^4 + 567*Pi^5 + (167040*I)*Zeta[3] + 47520*Pi*Zeta[3] + 
        (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5]) + 
      (2*(5076 - (25944*I)*Pi + 28075*Pi^2 + (25314*I)*Pi^3 - 8376*Pi^4 - 
         (441*I)*Pi^5 + 172836*Zeta[3] + (92880*I)*Pi*Zeta[3] + 
         22680*Pi^2*Zeta[3] + 170100*Zeta[5]))/405)/Nc^2) + 
  G[1, x]*(((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    ((16*I)/135)*RATIO[x^(-2)]*(158577*Pi + (147986*I)*Pi^2 - 19556*Pi^3 - 
      (10404*I)*Pi^4 + 885*Pi^5 + 17136*Pi*Zeta[3] + 
      (32940*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi - (2430*I)*Pi^2 + 480*Pi^3)*
       RATIO[(1 - x)^(-1)] + 8*Pi^2*RATIO[x^2] + 
      (8*RATIO[x]*(-13007 + (7713*I)*Pi - 2700*Pi^2 - (540*I)*Pi^3 + 
         17280*Zeta[3]))/3645 + 
      ((-56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (16*RATIO[x]*(-75 + 139*Pi^2 + (12*I)*Pi^3 - 216*Zeta[3]))/81 + 
        (4*(-6992 + (17248*I)*Pi - 1585*Pi^2 - (3480*I)*Pi^3 + 756*Pi^4 + 
           (21*I)*Pi^5 - 6480*Zeta[3] - (10800*I)*Pi*Zeta[3] - 
           1080*Pi^2*Zeta[3] - 8100*Zeta[5]))/135 - ((4*I)/135)*RATIO[x^(-1)]*
         (6043*I + 37708*Pi + (12670*I)*Pi^2 - 9960*Pi^3 - (2364*I)*Pi^4 + 
          168*Pi^5 + (32400*I)*Zeta[3] - 21600*Pi*Zeta[3] + 
          (8640*I)*Pi^2*Zeta[3] + (64800*I)*Zeta[5]) + 
        ((4*I)/405)*RATIO[x^(-2)]*(68535*Pi + (31445*I)*Pi^2 - 15960*Pi^3 - 
          (3234*I)*Pi^4 + 567*Pi^5 + (95760*I)*Zeta[3] + 47520*Pi*Zeta[3] + 
          (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5]))/Nc^2 + 
      (2*(-41760 + (92852*I)*Pi + 66653*Pi^2 + (1044*I)*Pi^3 + 591*Pi^4 + 
         (63*I)*Pi^5 - 74808*Zeta[3] - (55944*I)*Pi*Zeta[3] - 
         3240*Pi^2*Zeta[3] - 24300*Zeta[5]))/405 - ((2*I)/405)*RATIO[x^(-1)]*
       (37797*I + 41508*Pi - (102742*I)*Pi^2 + 9096*Pi^3 - (570*I)*Pi^4 + 
        504*Pi^5 + (283536*I)*Zeta[3] - 197424*Pi*Zeta[3] + 
        (25920*I)*Pi^2*Zeta[3] + (194400*I)*Zeta[5]) + 
      ((2*I)/405)*RATIO[x^(-2)]*(-873*Pi - (37939*I)*Pi^2 + 13404*Pi^3 + 
        (2634*I)*Pi^4 + 567*Pi^5 + (223560*I)*Zeta[3] - 63504*Pi*Zeta[3] + 
        (29160*I)*Pi^2*Zeta[3] + (218700*I)*Zeta[5])) + 
    (8*(25494 + (43881*I)*Pi - 867107*Pi^2 - (233676*I)*Pi^3 + 21999*Pi^4 + 
       (150*I)*Pi^5 - 543348*Zeta[3] - (396144*I)*Pi*Zeta[3] - 
       43920*Pi^2*Zeta[3] - 503280*Zeta[5]))/405 + 
    (8*RATIO[x]*(9933 - (80082*I)*Pi + 47830*Pi^2 + (54750*I)*Pi^3 - 
       7491*Pi^4 + (3126*I)*Pi^5 + 153900*Zeta[3] + 3960*Pi^2*Zeta[3] - 
       47520*Zeta[5]))/405 - (16*RATIO[(1 - x)^(-1)]*
      ((-13347*I)*Pi + 2340*Pi^2 + (2880*I)*Pi^3 - 99*Pi^4 - (242*I)*Pi^5 - 
       17280*Zeta[3] + (1980*I)*Pi*Zeta[3] + 10860*Pi^2*Zeta[3] - 
       8280*Zeta[5]))/135 - ((16*I)/405)*RATIO[x^(-1)]*
     (-16527*I + 475731*Pi + (903794*I)*Pi^2 - 86697*Pi^3 - (54633*I)*Pi^4 + 
      5814*Pi^5 + (577368*I)*Zeta[3] - 133272*Pi*Zeta[3] + 
      (79920*I)*Pi^2*Zeta[3] + (453600*I)*Zeta[5]) + 
    Nc^2*((16*RATIO[x^2]*(34*Pi^2 - (19*I)*Pi^3 - 30*Zeta[3]))/3 - 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*(-710366 + (1094150*I)*Pi + 145834*Pi^2 - (751338*I)*Pi^3 + 
         61281*Pi^4 + (12762*I)*Pi^5 - 1624284*Zeta[3] - 
         (1993752*I)*Pi*Zeta[3] - 133920*Pi^2*Zeta[3] - 2073600*Zeta[5]))/
       405 + ((4*I)/405)*RATIO[x^(-2)]*(1298596*Pi + (917783*I)*Pi^2 - 
        409908*Pi^3 - (113805*I)*Pi^4 + 34344*Pi^5 + (3304260*I)*Zeta[3] - 
        113472*Pi*Zeta[3] + (811080*I)*Pi^2*Zeta[3] + (6327720*I)*Zeta[5]) - 
      ((4*I)/405)*RATIO[x^(-1)]*(629680*I + 1723048*Pi + (1161004*I)*Pi^2 - 
        1130052*Pi^3 - (208977*I)*Pi^4 + 44604*Pi^5 + (4967748*I)*Zeta[3] - 
        3921552*Pi*Zeta[3] + (861840*I)*Pi^2*Zeta[3] + (6878520*I)*Zeta[5]) - 
      (4*RATIO[(1 - x)^(-1)]*((-3788*I)*Pi + 11220*Pi^2 - (1390*I)*Pi^3 + 
         6941*Pi^4 - (750*I)*Pi^5 + 9240*Zeta[3] + (38940*I)*Pi*Zeta[3] + 
         35280*Pi^2*Zeta[3] + 19440*Zeta[5]))/135 + 
      (4*RATIO[x]*(-2329339 + (1196316*I)*Pi - 1436070*Pi^2 + 
         (94500*I)*Pi^3 - 183546*Pi^4 - (18522*I)*Pi^5 + 5867100*Zeta[3] - 
         (1728540*I)*Pi*Zeta[3] - 19440*Pi^2*Zeta[3] + 505440*Zeta[5]))/
       3645) + Nf*(((((-16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(5*Pi + I*Pi^2 + 4*Pi^3 + 
          (24*I)*Zeta[3]) + (4*RATIO[x^2]*(4*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/
         3 + (2*RATIO[x]*(-10085 - (1620*I)*Pi - 1170*Pi^2 - (1080*I)*Pi^3 + 
           204*Pi^4 + 11040*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
        ((4*I)/45)*RATIO[x^(-1)]*(-1545*I - 7725*Pi - (7150*I)*Pi^2 + 
          1005*Pi^3 + (776*I)*Pi^4 + 178*Pi^5 - (1350*I)*Zeta[3] - 
          13920*Pi*Zeta[3] + (1080*I)*Pi^2*Zeta[3] + (18720*I)*Zeta[5]) - 
        ((2*I)/45)*RATIO[x^(-2)]*(-23880*Pi - (8575*I)*Pi^2 + 2940*Pi^3 + 
          (37*I)*Pi^4 + 390*Pi^5 + (12420*I)*Zeta[3] - 14400*Pi*Zeta[3] + 
          (2040*I)*Pi^2*Zeta[3] + (37440*I)*Zeta[5]) + 
        (2*(-3180 + (2550*I)*Pi - 3805*Pi^2 - (1630*I)*Pi^3 + 72*Pi^4 - 
           (76*I)*Pi^5 + 8880*Zeta[3] + (7080*I)*Pi*Zeta[3] + 7920*Zeta[5]))/
         45)/Nc + Nc*(-8*RATIO[x^2]*(7*Pi^2 - 24*Zeta[3]) - 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (4*RATIO[(1 - x)^(-1)]*((-43811*I)*Pi + 52020*Pi^2 + (11340*I)*Pi^3 + 
           3786*Pi^4 - 48960*Zeta[3] + (21240*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x]*(1216681 - (360144*I)*Pi + 660480*Pi^2 + 
           (156600*I)*Pi^3 + 48924*Pi^4 - 2442960*Zeta[3] + 
           (745200*I)*Pi*Zeta[3]))/3645 + ((2*I)/405)*RATIO[x^(-1)]*
         (299819*I + 964226*Pi + (528916*I)*Pi^2 - 1007298*Pi^3 - 
          (95712*I)*Pi^4 + 49527*Pi^5 + (4665132*I)*Zeta[3] - 
          4882608*Pi*Zeta[3] + (910440*I)*Pi^2*Zeta[3] + 
          (7327260*I)*Zeta[5]) - ((2*I)/405)*RATIO[x^(-2)]*
         (310079*Pi + (680912*I)*Pi^2 - 458892*Pi^3 - (104754*I)*Pi^4 + 
          46431*Pi^5 + (3396240*I)*Zeta[3] - 221328*Pi*Zeta[3] + 
          (920160*I)*Pi^2*Zeta[3] + (7379100*I)*Zeta[5]) + 
        (686600 - (1756728*I)*Pi - 765272*Pi^2 + (734544*I)*Pi^3 + 
          7098*Pi^4 - (22797*I)*Pi^5 + 4041792*Zeta[3] + 
          (4598496*I)*Pi*Zeta[3] + 301320*Pi^2*Zeta[3] + 2710260*Zeta[5])/
         405))), G[1, 1, 1, 1, 1, 1, x]*(13824 + 62720*RATIO[x^(-2)] - 
    42240*RATIO[x^(-1)] + Nc^2*(1024 + 512*RATIO[x^(-2)] - 
      512*RATIO[x^(-1)] - 512*RATIO[x]) - 3584*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(7168/3 - (7168*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*(6656/3 - (6656*RATIO[(1 - x)^(-1)])/3 - (6656*RATIO[x])/3) - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (128/3 + (6400*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-2)] - 
    512*RATIO[x^(-1)] + Nf*((-64 - 64*RATIO[x^(-2)] + 128*RATIO[x^(-1)])/Nc + 
      Nc*(-128 - 704*RATIO[x^(-2)] + 640*RATIO[x^(-1)])) + 
    Nc^2*(4544/3 + (3328*RATIO[(1 - x)^(-1)])/3 + 1920*RATIO[x^(-2)] - 
      1600*RATIO[x^(-1)] - 1664*RATIO[x]) - (6656*RATIO[x])/3) + 
  G[1, 1, 0, 0, 0, 1, x]*(-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 
    9088*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nf*(Nc*(1216 + 2432*RATIO[x^(-2)] - 3200*RATIO[x^(-1)]) + 
      (-64 - 512*RATIO[x^(-2)] + 896*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-10624/3 + (4288*RATIO[(1 - x)^(-1)])/3 - 3840*RATIO[x^(-2)] + 
      5376*RATIO[x^(-1)] - (2048*RATIO[x])/3) - (6016*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, 0, x]*(-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 
    9088*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nf*(Nc*(1216 + 2432*RATIO[x^(-2)] - 3200*RATIO[x^(-1)]) + 
      (-64 - 512*RATIO[x^(-2)] + 896*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-10624/3 + (4288*RATIO[(1 - x)^(-1)])/3 - 3840*RATIO[x^(-2)] + 
      5376*RATIO[x^(-1)] - (2048*RATIO[x])/3) - (6016*RATIO[x])/3) + 
  G[0, 1, 0, 0, 0, 0, x]*(768 - 768*RATIO[(1 - x)^(-1)] + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x]) - 1792*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-10240/3 + (7936*RATIO[(1 - x)^(-1)])/3 - 
    384*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nc^2*(-2176/3 + (640*RATIO[(1 - x)^(-1)])/3 - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] - 384*RATIO[x]) - (3584*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, 0, x]*(-5504/3 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    9600*RATIO[x^(-2)] - 4224*RATIO[x^(-1)] + 
    Nf*(Nc*(896 + 3584*RATIO[x^(-2)] - 3328*RATIO[x^(-1)]) + 
      (160 - 224*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-10240/3 + (6016*RATIO[(1 - x)^(-1)])/3 - 4288*RATIO[x^(-2)] + 
      4736*RATIO[x^(-1)] - (2816*RATIO[x])/3) - (3328*RATIO[x])/3) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nc^2*(256 - 256*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x]) - 1024*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*
   (-2432 + 1536*RATIO[(1 - x)^(-1)] - 6784*RATIO[x^(-2)] + 
    Nf*(Nc*(448 + 2560*RATIO[x^(-2)] - 2432*RATIO[x^(-1)]) + 
      (128 + 416*RATIO[x^(-2)] - 448*RATIO[x^(-1)])/Nc) - 
    1664*RATIO[x^(-1)] + Nc^2*(896 - 128*RATIO[(1 - x)^(-1)] - 
      1216*RATIO[x^(-2)] + 1152*RATIO[x^(-1)]) - 768*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-2176 + 512*RATIO[(1 - x)^(-1)] - 
    13312*RATIO[x^(-2)] + 
    Nf*(Nc*(64 + 704*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
      (128 + 64*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc) + 5632*RATIO[x^(-1)] + 
    Nc^2*(1856 - 320*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      640*RATIO[x]) - 768*RATIO[x]) + G[1, 0, 1, 1, 1, 0, x]*
   (-2176 + 512*RATIO[(1 - x)^(-1)] - 13312*RATIO[x^(-2)] + 
    Nf*(Nc*(64 + 704*RATIO[x^(-2)] - 512*RATIO[x^(-1)]) + 
      (128 + 64*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc) + 5632*RATIO[x^(-1)] + 
    Nc^2*(1856 - 320*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      640*RATIO[x]) - 768*RATIO[x]) + G[0, 0, 1, 1, 0, 0, x]*
   (1408 + 2304*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 
    Nf*((-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)])/Nc + 
      Nc*(-320 - 1408*RATIO[x^(-2)] + 1408*RATIO[x^(-1)])) + 
    Nc^2*(1728 + 2304*RATIO[(1 - x)^(-1)] + 3072*RATIO[x^(-2)] - 
      3072*RATIO[x^(-1)] - 512*RATIO[x]) - 768*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    1280*RATIO[x^(-2)] - 1280*RATIO[x^(-1)] + 
    Nc^2*(-2944/3 + (7552*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] - (2432*RATIO[x])/3) - (2176*RATIO[x])/3) + 
  G[1, 0, 0, 0, 1, 0, x]*(2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 
    1280*RATIO[x^(-2)] - 1280*RATIO[x^(-1)] + 
    Nc^2*(-2944/3 + (7552*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] - (2432*RATIO[x])/3) - (2176*RATIO[x])/3) + 
  G[0, 1, 0, 0, 1, 1, x]*(768 + 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] - 
    768*RATIO[x^(-1)] + Nc^2*(384 + 640*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-2)] - 512*RATIO[x^(-1)] - 384*RATIO[x]) - 512*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(128 - 896*RATIO[(1 - x)^(-1)] - 
    2816*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + 
    Nf*((-128 - 128*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc + 
      Nc*(-256 - 1408*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])) + 
    Nc^2*(-1600/3 + (1984*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)] - (1024*RATIO[x])/3) - 384*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(128 - 896*RATIO[(1 - x)^(-1)] - 
    2816*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + 
    Nf*((-128 - 128*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc + 
      Nc*(-256 - 1408*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])) + 
    Nc^2*(-1600/3 + (1984*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)] - (1024*RATIO[x])/3) - 384*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-5888/3 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    10496*RATIO[x^(-2)] - 8704*RATIO[x^(-1)] + 
    Nf*((64 - 1280*RATIO[x^(-2)] + 1024*RATIO[x^(-1)])/Nc + 
      Nc*(-448 - 1984*RATIO[x^(-2)] + 2816*RATIO[x^(-1)])) + 
    Nc^2*(-11776/3 + (8320*RATIO[(1 - x)^(-1)])/3 - 1280*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] - (896*RATIO[x])/3) - (1024*RATIO[x])/3) + 
  G[1, 1, 1, 1, 0, 0, x]*(896 - 2048*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(2944 + 13248*RATIO[x^(-2)] - 13952*RATIO[x^(-1)]) + 
      (512 + 2304*RATIO[x^(-2)] - 2176*RATIO[x^(-1)])/Nc) + 
    7296*RATIO[x^(-1)] + Nc^2*(704 - 2560*RATIO[(1 - x)^(-1)] - 
      8832*RATIO[x^(-2)] + 8896*RATIO[x^(-1)]) - 256*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-1408 - 768*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-2)] + 2816*RATIO[x^(-1)] + 
    Nf*((160 - 320*RATIO[x^(-1)])/Nc + Nc*(-256 + 512*RATIO[x^(-1)])) + 
    Nc^2*(960 - 256*RATIO[(1 - x)^(-1)] - 1408*RATIO[x^(-1)] - 
      256*RATIO[x]) - 256*RATIO[x]) + G[1, 0, 1, 0, 0, 1, x]*
   (-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*(Nc*(256 - 192*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
      (-64 - 384*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-4480/3 + (2368*RATIO[(1 - x)^(-1)])/3 - 768*RATIO[x^(-2)] + 
      1216*RATIO[x^(-1)] - (640*RATIO[x])/3) - 256*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*(Nc*(256 - 192*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 
      (-64 - 384*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-4480/3 + (2368*RATIO[(1 - x)^(-1)])/3 - 768*RATIO[x^(-2)] + 
      1216*RATIO[x^(-1)] - (640*RATIO[x])/3) - 256*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-12800/3 + (5888*RATIO[(1 - x)^(-1)])/3 - 
    5376*RATIO[x^(-2)] + 5376*RATIO[x^(-1)] + 
    Nf*((-224 - 832*RATIO[x^(-2)] + 832*RATIO[x^(-1)])/Nc + 
      Nc*(-1024 - 5120*RATIO[x^(-2)] + 5120*RATIO[x^(-1)])) + 
    Nc^2*(-448/3 + (6784*RATIO[(1 - x)^(-1)])/3 + 4224*RATIO[x^(-2)] - 
      4224*RATIO[x^(-1)] - (896*RATIO[x])/3) - (256*RATIO[x])/3) + 
  G[0, 1, 1, 0, 1, 1, x]*(-2944/3 + (5632*RATIO[(1 - x)^(-1)])/3 + 
    4096*RATIO[x^(-2)] + 
    Nf*(Nc*(384 + 2112*RATIO[x^(-2)] - 1920*RATIO[x^(-1)]) + 
      (192 + 192*RATIO[x^(-2)] - 384*RATIO[x^(-1)])/Nc) - 
    2176*RATIO[x^(-1)] + Nc^2*(1856/3 - (896*RATIO[(1 - x)^(-1)])/3 - 
      1664*RATIO[x^(-2)] + 704*RATIO[x^(-1)] - 256*RATIO[x]) + 
    (256*RATIO[x])/3) + G[0, 0, 0, 1, 0, 1, x]*
   (-896 - 640*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 
    Nc^2*(-9664/3 + (5056*RATIO[(1 - x)^(-1)])/3 - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] - (1216*RATIO[x])/3) + 128*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 0, x]*(-896 - 640*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 
    Nc^2*(-9664/3 + (5056*RATIO[(1 - x)^(-1)])/3 - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] - (1216*RATIO[x])/3) + 128*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-3456 - 1024*RATIO[(1 - x)^(-1)] - 
    5888*RATIO[x^(-2)] + 3968*RATIO[x^(-1)] + 
    Nc^2*(-2368 + 512*RATIO[(1 - x)^(-1)] + 896*RATIO[x^(-2)] + 
      64*RATIO[x^(-1)]) + Nf*((-192 - 192*RATIO[x^(-2)] + 384*RATIO[x^(-1)])/
       Nc + Nc*(-384 - 2112*RATIO[x^(-2)] + 1920*RATIO[x^(-1)])) + 
    256*RATIO[x]) + G[0, 1, 0, 1, 0, 1, x]*(1792 - 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc^2*(3584/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] - (64*RATIO[x])/3) + 256*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 0, x]*(1792 - 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc^2*(3584/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] - (64*RATIO[x])/3) + 256*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] + 
    Nf*(Nc*(512 + 2816*RATIO[x^(-2)] - 2560*RATIO[x^(-1)]) + 
      (256 + 256*RATIO[x^(-2)] - 512*RATIO[x^(-1)])/Nc) - 
    4352*RATIO[x^(-1)] + Nc^2*(7808/3 - (896*RATIO[(1 - x)^(-1)])/3 - 
      1280*RATIO[x^(-2)] - 640*RATIO[x]) + (2176*RATIO[x])/3) + 
  G[0, 1, 1, 1, 1, 0, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] + 
    Nf*(Nc*(512 + 2816*RATIO[x^(-2)] - 2560*RATIO[x^(-1)]) + 
      (256 + 256*RATIO[x^(-2)] - 512*RATIO[x^(-1)])/Nc) - 
    4352*RATIO[x^(-1)] + Nc^2*(7808/3 - (896*RATIO[(1 - x)^(-1)])/3 - 
      1280*RATIO[x^(-2)] - 640*RATIO[x]) + (2176*RATIO[x])/3) + 
  G[0, 0, 1, 0, 1, 1, x]*(2048/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*(-640/3 + (640*RATIO[(1 - x)^(-1)])/3) + 512*RATIO[x^(-2)] - 
    512*RATIO[x^(-1)] + (3328*RATIO[x])/3) + G[1, 1, 1, 0, 0, 1, x]*
   (6272 - 512*RATIO[(1 - x)^(-1)] + 10112*RATIO[x^(-2)] - 
    10752*RATIO[x^(-1)] + Nf*((64 - 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/
       Nc + Nc*(-448 - 1408*RATIO[x^(-2)] + 1664*RATIO[x^(-1)])) - 
    128*RATIO[x] + Nc^2*(11648/3 - (7232*RATIO[(1 - x)^(-1)])/3 + 
      1472*RATIO[x^(-2)] - 2752*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(6272 - 512*RATIO[(1 - x)^(-1)] + 
    10112*RATIO[x^(-2)] - 10752*RATIO[x^(-1)] + 
    Nf*((64 - 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc + 
      Nc*(-448 - 1408*RATIO[x^(-2)] + 1664*RATIO[x^(-1)])) - 128*RATIO[x] + 
    Nc^2*(11648/3 - (7232*RATIO[(1 - x)^(-1)])/3 + 1472*RATIO[x^(-2)] - 
      2752*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 1, x]*(2688 - 1024*RATIO[(1 - x)^(-1)] - 
    3200*RATIO[x^(-2)] + 8192*RATIO[x^(-1)] + 
    Nf*((-128 - 128*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc + 
      Nc*(-256 - 1408*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])) + 1024*RATIO[x] + 
    Nc^2*(128 - 256*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-2)] - 
      512*RATIO[x^(-1)] + 128*RATIO[x])) + G[1, 0, 0, 1, 1, 1, x]*
   (-9856 + 2304*RATIO[(1 - x)^(-1)] - 19584*RATIO[x^(-2)] + 
    11264*RATIO[x^(-1)] + Nf*((-128 - 128*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/
       Nc + Nc*(-256 - 1408*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])) + 
    256*RATIO[x] + Nc^2*(-1408 + 1024*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-2)] - 384*RATIO[x^(-1)] + 128*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(-1792 - 256*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)] + 768*RATIO[x] + 
    Nc^2*(-2368 + 832*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] + 192*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (-1792 - 256*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-2)] + 
    1024*RATIO[x^(-1)] + 768*RATIO[x] + 
    Nc^2*(-2368 + 832*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] + 192*RATIO[x])) + G[1, 1, 0, 0, 0, 0, x]*
   (-3200/3 - (256*RATIO[(1 - x)^(-1)])/3 - 23808*RATIO[x^(-2)] + 
    23808*RATIO[x^(-1)] + Nf*((-448 + 640*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/
       Nc + Nc*(-2624 - 9088*RATIO[x^(-2)] + 9088*RATIO[x^(-1)])) + 
    (6656*RATIO[x])/3 + Nc^2*(22976/3 + (2944*RATIO[(1 - x)^(-1)])/3 + 
      13824*RATIO[x^(-2)] - 13824*RATIO[x^(-1)] + (640*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 1, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] - 4992*RATIO[x^(-1)] + 
    Nf*((32 - 480*RATIO[x^(-2)] + 128*RATIO[x^(-1)])/Nc + 
      Nc*(-896 - 3264*RATIO[x^(-2)] + 3712*RATIO[x^(-1)])) - 512*RATIO[x] + 
    Nc^2*(8384/3 - (3968*RATIO[(1 - x)^(-1)])/3 + 2432*RATIO[x^(-2)] - 
      4096*RATIO[x^(-1)] + (704*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] - 4992*RATIO[x^(-1)] + 
    Nf*((32 - 480*RATIO[x^(-2)] + 128*RATIO[x^(-1)])/Nc + 
      Nc*(-896 - 3264*RATIO[x^(-2)] + 3712*RATIO[x^(-1)])) - 512*RATIO[x] + 
    Nc^2*(8384/3 - (3968*RATIO[(1 - x)^(-1)])/3 + 2432*RATIO[x^(-2)] - 
      4096*RATIO[x^(-1)] + (704*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, 1, x]*(3840 - 2304*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 256*RATIO[x] + 
    Nc^2*(1280 + 256*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] - 
      768*RATIO[x^(-1)] + 256*RATIO[x])) + G[1, 1, 1, 0, 1, 1, x]*
   (-2432 + 2048*RATIO[(1 - x)^(-1)] - 30464*RATIO[x^(-2)] + 
    23424*RATIO[x^(-1)] + Nf*((-192 - 192*RATIO[x^(-2)] + 384*RATIO[x^(-1)])/
       Nc + Nc*(-384 - 2112*RATIO[x^(-2)] + 1920*RATIO[x^(-1)])) - 
    512*RATIO[x] + Nc^2*(-832 + 512*RATIO[(1 - x)^(-1)] + 
      1664*RATIO[x^(-2)] - 704*RATIO[x^(-1)] + 256*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(1408 + 2560*RATIO[(1 - x)^(-1)] + 
    4096*RATIO[x^(-2)] + 
    Nf*(Nc*(320 + 1408*RATIO[x^(-2)] - 1408*RATIO[x^(-1)]) + 
      (64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc) - 4096*RATIO[x^(-1)] - 
    256*RATIO[x] + Nc^2*(-960 + 1024*RATIO[(1 - x)^(-1)] - 
      1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)] + 256*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(576 + 2560*RATIO[x^(-2)] - 2688*RATIO[x^(-1)]) + 
      (96 + 416*RATIO[x^(-2)] - 384*RATIO[x^(-1)])/Nc) + 4096*RATIO[x^(-1)] + 
    384*RATIO[x] + Nc^2*(1856/3 - (1280*RATIO[(1 - x)^(-1)])/3 - 
      1472*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + (896*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 
    Nf*(Nc*(576 + 2560*RATIO[x^(-2)] - 2688*RATIO[x^(-1)]) + 
      (96 + 416*RATIO[x^(-2)] - 384*RATIO[x^(-1)])/Nc) + 4096*RATIO[x^(-1)] + 
    384*RATIO[x] + Nc^2*(1856/3 - (1280*RATIO[(1 - x)^(-1)])/3 - 
      1472*RATIO[x^(-2)] + 1536*RATIO[x^(-1)] + (896*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(-22400/3 + (4352*RATIO[(1 - x)^(-1)])/3 - 
    22016*RATIO[x^(-2)] + 22016*RATIO[x^(-1)] + 
    Nf*((-64 + 640*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)])) + 
    (3584*RATIO[x])/3 + Nc^2*(3968/3 + (4864*RATIO[(1 - x)^(-1)])/3 + 
      3584*RATIO[x^(-2)] - 3584*RATIO[x^(-1)] + (1024*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 1, x]*(7424/3 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    1536*RATIO[x^(-2)] - 1536*RATIO[x^(-1)] + (1024*RATIO[x])/3 + 
    Nc^2*(11264/3 - (2048*RATIO[(1 - x)^(-1)])/3 + 1536*RATIO[x^(-2)] - 
      1536*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 1, 1, 0, 1, x]*
   (-2432 + 5120*RATIO[(1 - x)^(-1)] - 24192*RATIO[x^(-2)] + 
    10752*RATIO[x^(-1)] + Nf*((-256 - 256*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/
       Nc + Nc*(-512 - 2816*RATIO[x^(-2)] + 2560*RATIO[x^(-1)])) - 
    2048*RATIO[x] + Nc^2*(-1792 + 1280*RATIO[(1 - x)^(-1)] + 
      2176*RATIO[x^(-2)] - 896*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 0, x]*(-2432 + 5120*RATIO[(1 - x)^(-1)] - 
    24192*RATIO[x^(-2)] + 10752*RATIO[x^(-1)] + 
    Nf*((-256 - 256*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 2816*RATIO[x^(-2)] + 2560*RATIO[x^(-1)])) - 2048*RATIO[x] + 
    Nc^2*(-1792 + 1280*RATIO[(1 - x)^(-1)] + 2176*RATIO[x^(-2)] - 
      896*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 0, 1, 1, 0, 0, x]*
   (896 + 256*RATIO[(1 - x)^(-1)] + 10624*RATIO[x^(-2)] - 
    8448*RATIO[x^(-1)] + 
    Nf*(Nc*(320 + 1664*RATIO[x^(-2)] - 1408*RATIO[x^(-1)]) + 
      (64 - 32*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + 512*RATIO[x] + 
    Nc^2*(-3584 + 768*RATIO[(1 - x)^(-1)] - 2880*RATIO[x^(-2)] + 
      3328*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 0, 0, 1, 1, x]*
   (896 + 1536*RATIO[(1 - x)^(-1)] + 7808*RATIO[x^(-2)] + 
    Nf*(Nc*(1152 + 7872*RATIO[x^(-2)] - 7296*RATIO[x^(-1)]) + 
      (480 + 1632*RATIO[x^(-2)] - 1920*RATIO[x^(-1)])/Nc) - 
    15232*RATIO[x^(-1)] + 768*RATIO[x] + 
    Nc^2*(-192 - 384*RATIO[(1 - x)^(-1)] - 4800*RATIO[x^(-2)] + 
      3648*RATIO[x^(-1)] + 384*RATIO[x])) + G[0, 0, 1, 0, 0, 1, x]*
   (-1536 - 768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 512*RATIO[x] + 
    Nc^2*(-4864/3 + (3328*RATIO[(1 - x)^(-1)])/3 - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] + (1280*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(-1536 - 768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 
    512*RATIO[x] + Nc^2*(-4864/3 + (3328*RATIO[(1 - x)^(-1)])/3 - 
      256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + (1280*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 0, x]*(-1536 + 1536*RATIO[(1 - x)^(-1)] + 512*RATIO[x] + 
    Nc^2*(-512 + 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(-1792 + 768*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-2)] + 512*RATIO[x^(-1)] + 768*RATIO[x] + 
    Nc^2*(-2048 + 512*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-2)] + 
      768*RATIO[x^(-1)] + 768*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 512*RATIO[x^(-2)] + 
    Nf*(Nc*(128 + 704*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
      (64 + 64*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc) + 128*RATIO[x^(-1)] + 
    (6016*RATIO[x])/3 + Nc^2*(-1408/3 - (3392*RATIO[(1 - x)^(-1)])/3 - 
      1408*RATIO[x^(-2)] + 1088*RATIO[x^(-1)] + 832*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    512*RATIO[x^(-2)] + 
    Nf*(Nc*(128 + 704*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
      (64 + 64*RATIO[x^(-2)] - 128*RATIO[x^(-1)])/Nc) + 128*RATIO[x^(-1)] + 
    (6016*RATIO[x])/3 + Nc^2*(-1408/3 - (3392*RATIO[(1 - x)^(-1)])/3 - 
      1408*RATIO[x^(-2)] + 1088*RATIO[x^(-1)] + 832*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 1, x]*(7552 - 2560*RATIO[(1 - x)^(-1)] + 
    18816*RATIO[x^(-2)] - 8448*RATIO[x^(-1)] + 
    Nf*((-256 - 256*RATIO[x^(-2)] + 512*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 2816*RATIO[x^(-2)] + 2560*RATIO[x^(-1)])) + 1792*RATIO[x] + 
    Nc^2*(-768 - 768*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      384*RATIO[x^(-1)] + 896*RATIO[x])) + G[0, 1, 1, 1, 1, 1, x]*
   (3968/3 - (17408*RATIO[(1 - x)^(-1)])/3 - 8320*RATIO[x^(-2)] + 
    5120*RATIO[x^(-1)] + Nf*((-320 - 320*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/
       Nc + Nc*(-640 - 3520*RATIO[x^(-2)] + 3200*RATIO[x^(-1)])) + 
    (10240*RATIO[x])/3 + Nc^2*(-3136/3 - (2048*RATIO[(1 - x)^(-1)])/3 + 
      2176*RATIO[x^(-2)] - 576*RATIO[x^(-1)] + 1024*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 2048*RATIO[x] + 
    Nc^2*(-1280 + 1280*RATIO[(1 - x)^(-1)] + 1280*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 2048*RATIO[x] + 
    Nc^2*(-1280 + 1280*RATIO[(1 - x)^(-1)] + 1280*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*(3584 - 3584*RATIO[(1 - x)^(-1)] + 3584*RATIO[x] + 
    Nc^2*(2560 - 2560*RATIO[(1 - x)^(-1)] + 2560*RATIO[x])) + 
  G[1, 1, 1, 1, 1, x]*((-128*I)*(-54*I + Pi) + 
    (5120*I)*Pi*RATIO[(1 - x)^(-1)] + (128*I)*(307*I + 161*Pi)*
     RATIO[x^(-2)] - (128*I)*(389*I + 156*Pi)*RATIO[x^(-1)] + 
    Nf*(((-256*I)*Pi - (256*I)*Pi*RATIO[x^(-2)] + (512*I)*Pi*RATIO[x^(-1)])/
       Nc + Nc*(512*(1 - I*Pi) - (256*I)*(I + 11*Pi)*RATIO[x^(-2)] + 
        (256*I)*(I + 10*Pi)*RATIO[x^(-1)] - 256*RATIO[x])) - 
    (3072*I)*Pi*RATIO[x] + Nc^2*((-256*I)*(-11*I + 3*Pi) + 
      (1280*I)*Pi*RATIO[(1 - x)^(-1)] + (128*I)*(17*I + 21*Pi)*
       RATIO[x^(-2)] - (128*I)*(15*I + 11*Pi)*RATIO[x^(-1)] + 
      128*(11 - I*Pi)*RATIO[x])) + G[1, 1, 1, 0, 0, x]*
   ((64*(333 + (178*I)*Pi))/3 + ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-169*I + 660*Pi)*RATIO[x^(-2)] - (64*I)*(-137*I + 312*Pi)*
     RATIO[x^(-1)] + 
    Nf*((-3904/3 - ((64*I)/3)*(-49*I + 81*Pi)*RATIO[x^(-2)] + 
        ((128*I)/3)*(-67*I + 27*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((-16*I)*(-443*I + 108*Pi) - ((16*I)/3)*(-1319*I + 1296*Pi)*
         RATIO[x^(-2)] + (384*I)*(-47*I + 21*Pi)*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)) + (64*(77 - (10*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((32*(301 - (52*I)*Pi))/3 + ((3392*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((320*I)/3)*(-35*I + 27*Pi)*RATIO[x^(-2)] - 
      ((64*I)/3)*(-604*I + 243*Pi)*RATIO[x^(-1)] + 
      (64*(11 + (3*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 0, x]*
   ((64*(933 - (380*I)*Pi))/15 - ((64*I)/3)*(-319*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-841*I + 165*Pi)*RATIO[x^(-2)] + 
    ((128*I)/15)*(1084*I + 165*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 + 
    Nf*((-320 - 192*RATIO[x^(-2)] + 384*RATIO[x^(-1)])/Nc + 
      Nc*(-1024/3 + 512*RATIO[(1 - x)^(-1)] - (5312*RATIO[x^(-2)])/3 + 
        (7040*RATIO[x^(-1)])/3 - 320*RATIO[x])) + ((64*I)/3)*(33*I + 64*Pi)*
     RATIO[x] + Nc^2*(((-64*I)/15)*(-351*I + 320*Pi) + 
      ((256*I)/3)*(33*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/5)*(-117*I + 40*Pi)*RATIO[x^(-2)] + ((64*I)/5)*(-97*I + 40*Pi)*
       RATIO[x^(-1)] + 32*(55 - (4*I)*Pi)*RATIO[x])) + 
  G[0, 0, 0, 0, 0, x]*((-2048*I)*Pi + (2048*I)*Pi*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(-512 + 512*RATIO[(1 - x)^(-1)] - 512*RATIO[x]) + 
    (3072*I)*Pi*RATIO[x] + Nc^2*(256*(11 - (5*I)*Pi) + 
      (256*I)*(11*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 256*(11 + (5*I)*Pi)*
       RATIO[x])) + G[1, 0, 0, 1, 0, x]*((64*(307 - (1300*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/15)*(-47*I + 180*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(224/15 + (64*RATIO[x^(-2)])/15 - (64*RATIO[x^(-1)])/15))/Nc^2 + 
    ((256*I)/15)*(-527*I + 600*Pi)*RATIO[x^(-1)] + 
    Nf*((128*(5 - I*Pi) - (416*I)*Pi*RATIO[x^(-2)] + (64*I)*(8*I + 7*Pi)*
         RATIO[x^(-1)])/Nc + Nc*(((-32*I)/3)*(-143*I + 42*Pi) - 
        (512*RATIO[(1 - x)^(-1)])/3 - (128*I)*(I + 20*Pi)*RATIO[x^(-2)] + 
        (128*I)*(-18*I + 19*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3)) + 
    (64*(33 - (4*I)*Pi)*RATIO[x])/3 + Nc^2*((128*(203 + (160*I)*Pi))/15 - 
      ((256*I)/3)*(11*I + 7*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/15)*(-16*I + 465*Pi)*RATIO[x^(-2)] - 
      ((128*I)/15)*(-548*I + 225*Pi)*RATIO[x^(-1)] + 
      (128*(11 + (6*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 0, 1, x]*
   ((64*(933 - (530*I)*Pi))/15 - ((64*I)/3)*(-319*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-841*I + 135*Pi)*RATIO[x^(-2)] + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 + 
    Nf*((-320 - 192*RATIO[x^(-2)] + 384*RATIO[x^(-1)])/Nc + 
      Nc*(-1024/3 + 512*RATIO[(1 - x)^(-1)] - (5312*RATIO[x^(-2)])/3 + 
        (7040*RATIO[x^(-1)])/3 - 320*RATIO[x])) + ((64*I)/3)*(33*I + 4*Pi)*
     RATIO[x] + Nc^2*(((-64*I)/15)*(-351*I + 355*Pi) + 
      ((64*I)/3)*(132*I + 23*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/5)*(-117*I + 40*Pi)*RATIO[x^(-2)] + ((64*I)/5)*(-97*I + 40*Pi)*
       RATIO[x^(-1)] + (32*(165 - (8*I)*Pi)*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, x]*(((-64*I)/5)*(-1189*I + 720*Pi) + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(29*I + 1890*Pi)*RATIO[x^(-2)] + 
    ((128*I)/15)*(-2381*I + 1755*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 + 
    Nf*(((-16*I)*(-69*I + 2*Pi) + (288*I)*Pi*RATIO[x^(-2)] - 
        (32*I)*(51*I + 4*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((80*I)*(45*I + 4*Pi) + (704*RATIO[(1 - x)^(-1)])/3 + 
        (1152*I)*Pi*RATIO[x^(-2)] - ((32*I)/3)*(733*I + 132*Pi)*
         RATIO[x^(-1)] - (128*RATIO[x])/3)) + (64*(11 + (30*I)*Pi)*RATIO[x])/
     3 + Nc^2*((64*(544 - (245*I)*Pi))/15 + ((32*I)/3)*(121*I + 80*Pi)*
       RATIO[(1 - x)^(-1)] - ((448*I)/15)*(-13*I + 15*Pi)*RATIO[x^(-2)] + 
      ((128*I)/5)*(169*I + 45*Pi)*RATIO[x^(-1)] + 
      (64*(11 + (8*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 1, x]*
   ((64*(307 - (310*I)*Pi))/15 + ((64*I)/3)*(-11*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] - (12032*RATIO[x^(-2)])/15 + 
    (Nf^2*(224/15 + (64*RATIO[x^(-2)])/15 - (64*RATIO[x^(-1)])/15))/Nc^2 + 
    ((256*I)/15)*(-527*I + 135*Pi)*RATIO[x^(-1)] + 
    Nf*((160*(4 + I*Pi) - (64*I)*(-8*I + 5*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((-32*I)/3)*(-143*I + 24*Pi) - (512*RATIO[(1 - x)^(-1)])/3 + 
        128*RATIO[x^(-2)] + (256*I)*(-9*I + 2*Pi)*RATIO[x^(-1)] - 
        (256*RATIO[x])/3)) + (64*(33 - (64*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*(406 + (205*I)*Pi))/15 - ((256*I)/3)*(11*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-2)])/15 - 
      ((128*I)/15)*(-548*I + 165*Pi)*RATIO[x^(-1)] + 
      (128*(11 - (19*I)*Pi)*RATIO[x])/3)) + G[0, 0, 0, 1, 0, x]*
   ((64*(47 + (18*I)*Pi))/3 + Nc*Nf*(512/3 - (512*RATIO[(1 - x)^(-1)])/3) - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
    (768*I)*Pi*RATIO[x^(-2)] + (256*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(77*I + 18*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/3)*(-62*I + 55*Pi) - ((64*I)/3)*(44*I + 17*Pi)*
       RATIO[(1 - x)^(-1)] - (768*I)*Pi*RATIO[x^(-2)] + 
      (768*I)*(-I + Pi)*RATIO[x^(-1)] - ((1216*I)/3)*Pi*RATIO[x])) + 
  G[0, 0, 0, 0, 1, x]*((64*(47 + (168*I)*Pi))/3 + 
    Nc*Nf*(512/3 - (512*RATIO[(1 - x)^(-1)])/3) - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[(1 - x)^(-1)] + (768*I)*Pi*RATIO[x^(-2)] - 
    (256*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc^2*(((128*I)/3)*(31*I + 60*Pi) - ((256*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (768*I)*Pi*RATIO[x^(-2)] - 
      (768*I)*(I + Pi)*RATIO[x^(-1)] + (1024*I)*Pi*RATIO[x])) + 
  G[0, 1, 1, 0, 0, x]*(((128*I)/15)*(362*I + 375*Pi) + 
    (704*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/15)*(-1103*I + 480*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(224/5 + (64*RATIO[x^(-2)])/5 - (64*RATIO[x^(-1)])/5))/Nc^2 - 
    ((256*I)/15)*(146*I + 315*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 30*Pi)*
     RATIO[x] + Nc^2*((64*(953 - (5*I)*Pi))/15 + ((32*I)/3)*(-231*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-91*I + 90*Pi)*RATIO[x^(-2)] + 
      ((704*I)/15)*(23*I + 30*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-33*I + 16*Pi)*
       RATIO[x]) + Nf*((592/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
        (128*I)*(-3*I + Pi)*RATIO[x^(-2)] - 416*RATIO[x^(-1)])/Nc + 
      Nc*((96*I)*(3*I + 4*Pi) - (1600*RATIO[(1 - x)^(-1)])/3 + 
        ((128*I)/3)*(-86*I + 33*Pi)*RATIO[x^(-2)] - 
        ((128*I)/3)*(-47*I + 36*Pi)*RATIO[x^(-1)] + 128*RATIO[x]))) + 
  G[1, 1, 1, 0, 1, x]*(((128*I)/3)*(208*I + 165*Pi) - 
    (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(749*I + 438*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*(461*I + 348*Pi)*RATIO[x^(-1)] + 
    (64*(77 - (18*I)*Pi)*RATIO[x])/3 + Nc^2*((128*(73 + (82*I)*Pi))/3 - 
      ((64*I)/3)*(-22*I + 89*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(-70*I + 129*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(88*I + 159*Pi)*
       RATIO[x^(-1)] + ((32*I)/3)*(77*I + 10*Pi)*RATIO[x]) + 
    Nf*((32*(15 - (2*I)*Pi) - (64*I)*(3*I + 4*Pi)*RATIO[x^(-2)] + 
        (64*I)*(9*I + 2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(53 - (66*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
        ((128*I)/3)*(19*I + 66*Pi)*RATIO[x^(-2)] + ((128*I)/3)*(80*I + 69*Pi)*
         RATIO[x^(-1)] + (448*RATIO[x])/3))) + 
  G[1, 1, 1, 1, 0, x]*(((1664*I)/3)*(16*I + 3*Pi) - 
    ((64*I)/3)*(749*I + 474*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(461*I + 600*Pi)*
     RATIO[x^(-1)] + (64*(77 - (96*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((128*(73 - (15*I)*Pi))/3 - ((128*I)/3)*(-11*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] - ((640*I)/3)*(7*I + 33*Pi)*RATIO[x^(-2)] + 
      ((128*I)/3)*(-44*I + 189*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(77*I + 12*Pi)*
       RATIO[x]) + Nf*((160*(3 + (2*I)*Pi) + (192*I)*(-I + 11*Pi)*
         RATIO[x^(-2)] - (64*I)*(-9*I + 28*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(53 + (240*I)*Pi))/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        ((128*I)/3)*(-19*I + 261*Pi)*RATIO[x^(-2)] - 
        ((256*I)/3)*(-40*I + 141*Pi)*RATIO[x^(-1)] + (448*RATIO[x])/3))) + 
  G[0, 0, 0, 1, 1, x]*(((-64*I)/3)*(-63*I + 82*Pi) + 
    ((64*I)/3)*(-165*I + 82*Pi)*RATIO[(1 - x)^(-1)] - 2304*RATIO[x^(-2)] + 
    1792*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/3)*(-84*I + 29*Pi) + ((64*I)/3)*(-22*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] - (6208*RATIO[x^(-2)])/3 + 
      (6208*RATIO[x^(-1)])/3 - ((64*I)/3)*(-55*I + Pi)*RATIO[x]) + 
    Nf*(-320/Nc + Nc*(512 - (256*RATIO[(1 - x)^(-1)])/3 - 
        (128*RATIO[x^(-2)])/3 + (128*RATIO[x^(-1)])/3 + (640*RATIO[x])/3))) + 
  G[0, 1, 1, 1, 1, x]*(((256*I)/3)*(106*I + 67*Pi) - 
    ((128*I)/3)*(253*I + 68*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-361*I + 66*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(757*I + 66*Pi)*
     RATIO[x^(-1)] + ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*((64*(75 + (82*I)*Pi))/3 - ((128*I)/3)*(66*I + 17*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*(-33*I + 8*Pi)*RATIO[x^(-2)] - 
      (64*I)*(I + 8*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(253*I + 12*Pi)*
       RATIO[x]) + Nf*((480 + 192*RATIO[x^(-2)] - 576*RATIO[x^(-1)])/Nc + 
      Nc*(1184 - 512*RATIO[(1 - x)^(-1)] + 1728*RATIO[x^(-2)] - 
        4416*RATIO[x^(-1)] + (1472*RATIO[x])/3))) + 
  G[1, 0, 0, 0, 0, x]*((128*(279 + (85*I)*Pi))/3 - 
    ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] + (1280*I)*Pi*RATIO[x^(-2)] - 
    (256*I)*(-93*I + 5*Pi)*RATIO[x^(-1)] - ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*(((32*I)/3)*(461*I + 140*Pi) + ((32*I)/3)*(187*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + (768*I)*Pi*RATIO[x^(-2)] - 
      (768*I)*(18*I + Pi)*RATIO[x^(-1)] - ((32*I)/3)*(-275*I + 116*Pi)*
       RATIO[x]) + Nf*((-320 + 640*RATIO[x^(-1)])/Nc + 
      Nc*(12544/3 + (1088*RATIO[(1 - x)^(-1)])/3 - 9088*RATIO[x^(-1)] + 
        (1600*RATIO[x])/3))) + G[0, 0, 1, 1, 1, x]*
   ((128*(234 + (35*I)*Pi))/3 - ((64*I)/3)*(-407*I + 94*Pi)*
     RATIO[(1 - x)^(-1)] - ((256*I)/3)*(-26*I + 3*Pi)*RATIO[x^(-2)] + 
    ((256*I)/3)*(188*I + 3*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(55*I + 38*Pi)*
     RATIO[x] + Nf*((192 - 128*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(-1216/3 + 640*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-2)])/3 - 
        (3712*RATIO[x^(-1)])/3 - (1024*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*((64*(229 - (29*I)*Pi))/3 - 
      ((64*I)/3)*(-165*I + 19*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-41*I + 12*Pi)*RATIO[x^(-2)] + ((256*I)/3)*(-37*I + 6*Pi)*
       RATIO[x^(-1)] + 64*(33 - I*Pi)*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 1, x]*(64*(47 + (130*I)*Pi) - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
    (64*I)*(-157*I + 16*Pi)*RATIO[x^(-2)] - (67264*RATIO[x^(-1)])/3 + 
    (64*(77 + (12*I)*Pi)*RATIO[x])/3 + 
    Nf*((32*(16 - I*Pi) - ((32*I)/3)*(22*I + 51*Pi)*RATIO[x^(-2)] + 
        (128*I)*(5*I + 2*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(16*(65 - (64*I)*Pi) - (16*I)*(63*I + 248*Pi)*RATIO[x^(-2)] + 
        (32*I)*(93*I + 136*Pi)*RATIO[x^(-1)] - (256*RATIO[x])/3 + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((128*I)/3)*(3*I + 79*Pi) - ((4736*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-19*I + 75*Pi)*RATIO[x^(-2)] - (64*I)*(24*I + 71*Pi)*
       RATIO[x^(-1)] + (64*(11 + (5*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 1, x]*
   (((-64*I)/5)*(-139*I + 290*Pi) + ((256*I)/3)*(11*I + 21*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/15)*(287*I + 450*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 720*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 + 
    (128*(55 - (12*I)*Pi)*RATIO[x])/3 + 
    Nf*((-336 - ((32*I)/3)*(-22*I + 3*Pi)*RATIO[x^(-2)] + 
        (32*I)*(I + 6*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*((64*(61 + (27*I)*Pi))/3 + 192*RATIO[(1 - x)^(-1)] + 
        (16*I)*(113*I + 104*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-71*I + 90*Pi)*
         RATIO[x^(-1)] - (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-256*I)/15)*(-64*I + 95*Pi) + 
      ((32*I)/3)*(99*I + 116*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/15)*(-71*I + 375*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(-851*I + 540*Pi)*RATIO[x^(-1)] + 
      (32*(77 - (8*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 1, x]*((128*(49 - (150*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    (2432*RATIO[x^(-2)])/15 + (145408*RATIO[x^(-1)])/15 + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 - 
    ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nf*((320 - 384*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(448/3 - (448*RATIO[(1 - x)^(-1)])/3 + 128*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)] - (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/15)*(-767*I + 120*Pi) + 
      ((32*I)/3)*(-77*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
      (22144*RATIO[x^(-2)])/15 + (10624*RATIO[x^(-1)])/15 + 
      32*(11 - (12*I)*Pi)*RATIO[x] - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 0, x]*
   (((-64*I)/5)*(-139*I + 150*Pi) + ((256*I)/3)*(11*I + 12*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/15)*(-287*I + 960*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 480*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + (64*RATIO[x^(-1)])/15))/Nc^2 + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + 
    Nf*(((16*I)*(21*I + 8*Pi) - ((32*I)/3)*(-22*I + 3*Pi)*RATIO[x^(-2)] - 
        (32*I)*(-I + 2*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*((64*(61 + (12*I)*Pi))/3 + 192*RATIO[(1 - x)^(-1)] + 
        (16*I)*(113*I + 104*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-71*I + 60*Pi)*
         RATIO[x^(-1)] - (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-64*I)/15)*(-256*I + 645*Pi) + 
      (32*I)*(33*I + 32*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/15)*(-71*I + 585*Pi)*RATIO[x^(-2)] + 
      ((64*I)/15)*(-851*I + 540*Pi)*RATIO[x^(-1)] + 
      (32*(77 - (12*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 0, 0, x]*
   (((-64*I)/15)*(-3273*I + 530*Pi) - ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
    ((128*I)/5)*(-723*I + 305*Pi)*RATIO[x^(-2)] + 
    ((128*I)/5)*(-1348*I + 675*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-896/15 - (256*RATIO[x^(-2)])/15 + (256*RATIO[x^(-1)])/15))/Nc^2 + 
    (64*(55 - (38*I)*Pi)*RATIO[x])/3 + 
    Nf*(((64*(41 - (15*I)*Pi))/3 + ((128*I)/3)*(-29*I + 12*Pi)*
         RATIO[x^(-2)] - ((128*I)/3)*(-53*I + 3*Pi)*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)/Nc + Nc*((448*(13 - (3*I)*Pi))/3 - 
        (256*RATIO[(1 - x)^(-1)])/3 - (128*I)*(55*I + 19*Pi)*RATIO[x^(-2)] + 
        (64*I)*(97*I + 26*Pi)*RATIO[x^(-1)] - (1408*RATIO[x])/3 + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((128*I)/15)*(222*I + 475*Pi) - ((64*I)/3)*(22*I + 19*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/15)*(1319*I + 1260*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(359*I + 900*Pi)*RATIO[x^(-1)] + 
      (128*(55 - (14*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 0, x]*((128*(49 - (30*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/15)*(-19*I + 60*Pi)*RATIO[x^(-2)] - ((512*I)/15)*(284*I + 15*Pi)*
     RATIO[x^(-1)] + (Nf^2*(-224/15 - (64*RATIO[x^(-2)])/15 + 
       (64*RATIO[x^(-1)])/15))/Nc^2 + ((128*I)/3)*(55*I + 12*Pi)*RATIO[x] + 
    Nf*((320 - 384*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(448/3 - (448*RATIO[(1 - x)^(-1)])/3 + 128*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)] - (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((32*I)/15)*(767*I + 410*Pi) - 
      ((32*I)/3)*(77*I + 34*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/15)*(173*I + 30*Pi)*RATIO[x^(-2)] - 
      ((128*I)/15)*(83*I + 30*Pi)*RATIO[x^(-1)] + 
      (32*(33 + (52*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 0, x]*((64*(203 + (36*I)*Pi))/3 - 
    ((64*I)/3)*(-77*I + 108*Pi)*RATIO[(1 - x)^(-1)] - 
    (768*I)*Pi*RATIO[x^(-2)] + (768*I)*(7*I + Pi)*RATIO[x^(-1)] - 
    ((64*I)/3)*(-77*I + 12*Pi)*RATIO[x] + 
    Nf*((1120/3 + (128*RATIO[(1 - x)^(-1)])/3 - 832*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*(2528 - 5120*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^3) + 160/(3*(-1 + RATIO[x])^2) + 
        (640*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((32*I)/3)*(199*I + 64*Pi) - ((128*I)/3)*(I + 28*Pi)*
       RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
      (128*I)*(-33*I + 2*Pi)*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
      160/(3*(-1 + RATIO[x])^2) + ((256*I)/3)*(11*I + 2*Pi)*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 0, x]*((64*(-1318 + (7899*I)*Pi + 630*Pi^2))/45 - 
    (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((19*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 - 
    480/(-1 + RATIO[x])^2 - (32*(53 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*((160*RATIO[x])/9 + (((-32*I)/15)*(-I + 7*Pi) - 
        ((64*I)/15)*Pi*RATIO[x^(-2)] + ((64*I)/15)*(-I + Pi)*RATIO[x^(-1)] + 
        64*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2336*RATIO[x^2] + Nf*((((-16*I)/3)*(-233*I + 20*Pi) + 
        ((128*I)/3)*(-6*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)/3)*(-61*I + 18*Pi)*RATIO[x^(-1)] + 80/(-1 + RATIO[x])^2 - 
        96*RATIO[x^2])/Nc + Nc*(((-32*I)/3)*(-189*I + 41*Pi) + 
        ((32*I)/3)*(187*I + 26*Pi)*RATIO[(1 - x)^(-1)] + 
        (128*I)*Pi*RATIO[x^(-2)] + (32*I)*(-277*I + 2*Pi)*RATIO[x^(-1)] - 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/3)*(149*I + 10*Pi))/
         (-1 + RATIO[x])^2 + (32*(205 + (42*I)*Pi)*RATIO[x])/9 + 
        (9664*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((64*(-408 - (121*I)*Pi + 170*Pi^2))/15 - 
      (32*(-442 + (103*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (128*((-173*I)*Pi + 30*Pi^2)*RATIO[x^(-2)])/15 - 
      (128*(957 - (263*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/3)*(112*I + 5*Pi))/
       (-1 + RATIO[x])^2 - (32*(453 + (77*I)*Pi + 34*Pi^2)*RATIO[x])/3 - 
      (18976*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 0, 0, x]*((32*(-3501 + (13722*I)*Pi + 760*Pi^2))/45 - 
    (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 - 
    672/(-1 + RATIO[x])^2 - (64*(225 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(64/9 - (64*RATIO[(1 - x)^(-1)])/9 + (32*RATIO[x])/3 + 
      ((32*(4 + (7*I)*Pi))/15 + ((64*I)/15)*Pi*RATIO[x^(-2)] - 
        ((64*I)/15)*(-4*I + Pi)*RATIO[x^(-1)] + 64*RATIO[x] - 224*RATIO[x^2])/
       Nc^2 - 144*RATIO[x^2]) - 2144*RATIO[x^2] + 
    Nf*(((-16*(161 - (24*I)*Pi + 8*Pi^2))/3 + 160*RATIO[(1 - x)^(-1)] + 
        (128*(17 + (12*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        80/(-1 + RATIO[x])^2 - 96*RATIO[x] - 96*RATIO[x^2])/Nc + 
      Nc*((16*(-1069 + (294*I)*Pi + 24*Pi^2))/9 + ((32*I)/9)*(781*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        (256*(-111 + (30*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        3472/(3*(-1 + RATIO[x])^2) + (32*(63 + (16*I)*Pi)*RATIO[x])/3 + 
        (8576*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((16*(-5361 - (2148*I)*Pi + 1360*Pi^2))/45 - 
      (16*(-3585 + (660*I)*Pi + 392*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((1024*I)/15)*Pi*RATIO[x^(-2)] + (64*(-2399 + (1064*I)*Pi + 100*Pi^2)*
        RATIO[x^(-1)])/15 - 4960/(3*(-1 + RATIO[x])^2) - 
      (16*(2301 + (528*I)*Pi + 188*Pi^2)*RATIO[x])/9 - (17600*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((64*(-28 - (465*I)*Pi + 1715*Pi^2))/45 - 
    (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    768*((-3*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(-112 + 256*RATIO[(1 - x)^(-1)] + 
      (-2432/15 + 384*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2 - 
      (128*RATIO[x])/9) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 - 576*RATIO[x^2] + 
    Nf*(((-16*I)*(-37*I + 20*Pi) + 416*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 - 160*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*((128*(289 + (36*I)*Pi))/9 - ((16*I)/9)*(-3257*I + 48*Pi)*
         RATIO[(1 - x)^(-1)] - ((128*I)/3)*Pi*RATIO[x^(-2)] + 
        ((128*I)/3)*(-3*I + Pi)*RATIO[x^(-1)] + 2832/(-1 + RATIO[x])^2 + 
        (16*(189 + (16*I)*Pi)*RATIO[x])/3 + 1184*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((32*(-12098 - (2520*I)*Pi + 3305*Pi^2))/45 - 
      (32*(-3526 - (132*I)*Pi + 229*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*((-97*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 - 
      (64*(344 - (485*I)*Pi + 180*Pi^2)*RATIO[x^(-1)])/15 - 
      5504/(-1 + RATIO[x])^2 + (32*(-1583 - (132*I)*Pi + 23*Pi^2)*RATIO[x])/
       9 - 2016*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((128*(-14 + (1380*I)*Pi + 535*Pi^2))/45 - 
    (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((25*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(-112 + 256*RATIO[(1 - x)^(-1)] + 
      (-2432/15 + 384*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2 - 
      (128*RATIO[x])/9) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 - 576*RATIO[x^2] + 
    Nf*(((-16*(111 - (37*I)*Pi + 2*Pi^2))/3 + ((32*I)/3)*(-39*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (32*((-39*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
        80/(-1 + RATIO[x])^2 - 160*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*((32*(1156 + (441*I)*Pi + 3*Pi^2))/9 - ((16*I)/9)*(-3257*I + 108*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        (64*(-6 + (126*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/3)*(-531*I + 10*Pi))/
         (-1 + RATIO[x])^2 + (16*(189 + (68*I)*Pi)*RATIO[x])/3 + 
        1184*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((32*(-12098 - (4245*I)*Pi + 530*Pi^2))/45 - 
      (32*(-3526 - (309*I)*Pi + 121*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (832*I)*Pi*RATIO[x^(-2)] + (64*(-344 + (210*I)*Pi + 25*Pi^2)*
        RATIO[x^(-1)])/15 - (((64*I)/3)*Pi)/(-1 + RATIO[x])^3 - 
      (((32*I)/3)*(-516*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (32*(1583 + (561*I)*Pi + 49*Pi^2)*RATIO[x])/9 - 2016*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   ((-64*(11985 + (6096*I)*Pi + 95*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[x^(-1)])/45 + 
    (64*(-315 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(128/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
      (((-224*I)/15)*Pi - ((64*I)/15)*Pi*RATIO[x^(-2)] + 
        ((64*I)/15)*Pi*RATIO[x^(-1)])/Nc^2 + (64*RATIO[x])/3) - 
    2144*RATIO[x^2] + Nf*(((-32*(58 - (6*I)*Pi + 5*Pi^2))/3 - 
        (160*Pi^2*RATIO[x^(-2)])/3 + (64*(17 - (6*I)*Pi + 5*Pi^2)*
          RATIO[x^(-1)])/3 + 224*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-16*(1111 - (504*I)*Pi + 60*Pi^2))/9 + (4544*RATIO[(1 - x)^(-1)])/
         9 - (32*(-256 - (36*I)*Pi + 165*Pi^2)*RATIO[x^(-2)])/9 + 
        (32*(665 - (432*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/9 + 
        ((32*I)/3)*(53*I + 6*Pi)*RATIO[x] - (1280*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((-32*(4670 + (2496*I)*Pi + 295*Pi^2))/45 - 
      (64*(215 + 23*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(-5890 - (498*I)*Pi + 225*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-8270 - (2616*I)*Pi + 75*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(555 - (66*I)*Pi + 40*Pi^2)*RATIO[x])/3 + (1952*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   ((-64*(1363 + (846*I)*Pi + 60*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (64*(-12047 + (2214*I)*Pi + 510*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[x^(-1)])/45 + 
    (32*(-1325 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-64/9 - (64*RATIO[(1 - x)^(-1)])/9 - (128*RATIO[x^(-2)])/9 - 
      (128*RATIO[x^(-1)])/9 + (((-32*I)/15)*(-I + 7*Pi) - 
        ((32*I)/15)*(-9*I + 2*Pi)*RATIO[x^(-2)] + ((64*I)/15)*(-5*I + Pi)*
         RATIO[x^(-1)])/Nc^2 + (64*RATIO[x])/3) - 2336*RATIO[x^2] + 
    Nf*((((-16*I)/3)*(-44*I + 3*Pi) + (16*(207 + 14*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(205 + (102*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 192*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*((32*(26 + (657*I)*Pi))/9 - 
        ((64*I)/3)*(2*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (16*(3481 + (81*I)*Pi + 84*Pi^2)*RATIO[x^(-2)])/9 - 
        (32*(1480 + (1149*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 - 
        ((32*I)/9)*(-83*I + 6*Pi)*RATIO[x] - (640*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((16*(-1197 - (2834*I)*Pi + 160*Pi^2))/15 - 
      (16*(-13 - (66*I)*Pi + 192*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(9677 + (816*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/45 + 
      (64*(4160 + (2763*I)*Pi + 105*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(859 + (66*I)*Pi + 96*Pi^2)*RATIO[x])/9 + (1984*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((-64*(-8 - (1422*I)*Pi + 1265*Pi^2))/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*(43541 - (23424*I)*Pi + 4620*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[x^(-1)])/45 + 
    (64*(-444 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-256/9 - (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-2)])/3 + 
      (64*RATIO[x^(-1)])/9 + ((32*(1 + (14*I)*Pi))/15 + 
        ((32*I)/15)*(-9*I + 4*Pi)*RATIO[x^(-2)] - ((64*I)/15)*(-5*I + 2*Pi)*
         RATIO[x^(-1)])/Nc^2 + (64*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nf*(((16*(-183 - (18*I)*Pi + 11*Pi^2))/3 + 
        (16*(-78 - (72*I)*Pi + 85*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(-105 - (6*I)*Pi + 32*Pi^2)*RATIO[x^(-1)])/3 + 288*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*((16*(-1268 + (993*I)*Pi + 318*Pi^2))/9 - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*(-1277 - (1305*I)*Pi + 1482*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(-971 + (220*I)*Pi + 512*Pi^2)*RATIO[x^(-1)])/3 + 
        ((16*I)/9)*(271*I + 24*Pi)*RATIO[x] - 608*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((-32*(4452 + (4173*I)*Pi + 715*Pi^2))/45 - 
      (16*(-281 - (132*I)*Pi + 158*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(4901 - (6144*I)*Pi + 5160*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(895 + (3456*I)*Pi + 6780*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(595 - (44*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 1248*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((-64*(-8 + (765*I)*Pi + 2735*Pi^2))/45 - (14336*Pi^2*RATIO[(1 - x)^(-1)])/
     9 - (32*(43541 - (25350*I)*Pi + 8730*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(-444 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-256/9 - (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-2)])/3 + 
      (32/15 + (96*RATIO[x^(-2)])/5 - (64*RATIO[x^(-1)])/3)/Nc^2 + 
      (64*RATIO[x^(-1)])/9 + (64*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nf*(((16*(-183 - (172*I)*Pi + 6*Pi^2))/3 + 
        (32*(-39 - (80*I)*Pi + 50*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(-105 - (220*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 288*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*((16*(-1268 - (3639*I)*Pi + 558*Pi^2))/9 - 
        (256*RATIO[(1 - x)^(-1)])/9 + (16*(-1277 - (3429*I)*Pi + 2166*Pi^2)*
          RATIO[x^(-2)])/9 - (16*(-971 - (2852*I)*Pi + 792*Pi^2)*
          RATIO[x^(-1)])/3 + ((16*I)/9)*(271*I + 24*Pi)*RATIO[x] - 
        608*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((-32*(4452 - (6255*I)*Pi + 2035*Pi^2))/45 - 
      (16*(-281 + 50*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(4901 - (11640*I)*Pi + 8430*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(179 - (6012*I)*Pi + 2412*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(595 - (44*I)*Pi + 18*Pi^2)*RATIO[x])/3 + 1248*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, 0, x]*
   (((-128*I)/15)*(-514*I + 875*Pi) + ((256*I)/3)*(-11*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-109*I + 1185*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(224/15 + (64*RATIO[x^(-2)])/15 - (64*RATIO[x^(-1)])/15))/Nc^2 + 
    ((128*I)/15)*(-1309*I + 2115*Pi)*RATIO[x^(-1)] + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + Nc^2*(((64*I)/15)*(319*I + 95*Pi) - 
      ((32*I)/3)*(55*I + 14*Pi)*RATIO[(1 - x)^(-1)] + 
      ((256*I)/5)*(62*I + 15*Pi)*RATIO[x^(-2)] - ((64*I)/5)*(-197*I + 25*Pi)*
       RATIO[x^(-1)] + 128*(11 + (2*I)*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*(((16*(77 - (12*I)*Pi))/3 + ((128*I)/3)*(-11*I + 9*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(-59*I + 24*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(((16*I)/3)*(73*I + 12*Pi) - (320*RATIO[(1 - x)^(-1)])/3 + 
        (96*I)*(-39*I + 2*Pi)*RATIO[x^(-2)] - (32*I)*(17*I + 16*Pi)*
         RATIO[x^(-1)] - (896*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 1, 0, 1, 1, x]*
   (((-64*I)/15)*(-203*I + 320*Pi) + ((64*I)/3)*(297*I + 40*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-119*I + 30*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(224/15 + (64*RATIO[x^(-2)])/15 - (64*RATIO[x^(-1)])/15))/Nc^2 + 
    ((256*I)/15)*(368*I + 15*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 32*Pi)*
     RATIO[x] + Nc^2*((64*(571 - (100*I)*Pi))/15 + ((32*I)/3)*(143*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] + (5824*RATIO[x^(-2)])/15 - 
      (29824*RATIO[x^(-1)])/15 + (64*(33 - (7*I)*Pi)*RATIO[x])/3 + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((-240 + 416*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(-4192/3 + (832*RATIO[(1 - x)^(-1)])/3 + 2560*RATIO[x^(-1)] - 
        (256*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 0, 1, 1, 1, x]*((128*(31 + (177*I)*Pi))/3 - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
    (64*I)*(-95*I + 118*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-251*I + 198*Pi)*
     RATIO[x^(-1)] + (3520*RATIO[x])/3 + 
    Nc^2*(((32*I)/3)*(71*I + 144*Pi) - ((64*I)/3)*(44*I + 51*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*(-9*I + 20*Pi)*RATIO[x^(-2)] - 
      ((640*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - (2464*RATIO[x])/3 + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((32*(13 - (2*I)*Pi) - ((64*I)/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + 
        (64*I)*(9*I + 2*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*((64*(52 - (15*I)*Pi))/3 - (512*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/3)*(175*I + 132*Pi)*RATIO[x^(-2)] + 
        ((32*I)/3)*(299*I + 132*Pi)*RATIO[x^(-1)] + (320*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 1, 0, 1, 0, x]*(((64*I)/15)*(391*I + 20*Pi) + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/5)*(-319*I + 135*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(448/15 + (128*RATIO[x^(-2)])/15 - (128*RATIO[x^(-1)])/15))/Nc^2 - 
    ((768*I)/5)*(-64*I + 55*Pi)*RATIO[x^(-1)] + 
    (128*(77 - (17*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/15)*(-451*I + 920*Pi) + ((64*I)/3)*(11*I + 71*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(577*I + 105*Pi)*RATIO[x^(-2)] - 
      ((448*I)/5)*(-7*I + 5*Pi)*RATIO[x^(-1)] - ((32*I)/3)*(-77*I + 30*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((64*I)*(8*I + Pi) - ((64*I)/3)*(-29*I + 42*Pi)*RATIO[x^(-2)] + 
        (640*I)*(-I + Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(224*(3 - (2*I)*Pi) + (128*RATIO[(1 - x)^(-1)])/3 - 
        (128*I)*(-27*I + 14*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(-115*I + 228*Pi)*
         RATIO[x^(-1)] + 192*RATIO[x] - (32*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[1, 1, 0, 0, 1, x]*
   (((-64*I)/15)*(-391*I + 880*Pi) + ((256*I)/3)*(-11*I + 32*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/5)*(-319*I + 505*Pi)*RATIO[x^(-2)] + 
    (Nf^2*(448/15 + (128*RATIO[x^(-2)])/15 - (128*RATIO[x^(-1)])/15))/Nc^2 - 
    ((256*I)/5)*(-192*I + 275*Pi)*RATIO[x^(-1)] + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/15)*(-451*I + 2380*Pi) + ((704*I)/3)*(I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/15)*(577*I + 1695*Pi)*RATIO[x^(-2)] + 
      ((64*I)/5)*(49*I + 620*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(77*I + 8*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((32*I)*(16*I + 9*Pi) + ((928*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
        (128*I)*(5*I + 6*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(96*(7 + (20*I)*Pi) + (128*RATIO[(1 - x)^(-1)])/3 + 
        (128*I)*(27*I + 64*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(115*I + 792*Pi)*
         RATIO[x^(-1)] + 192*RATIO[x] - (32*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 0, 1, 0, 1, x]*
   (((-128*I)/3)*(-2*I + 53*Pi) + ((128*I)/3)*(-121*I + 53*Pi)*
     RATIO[(1 - x)^(-1)] + (3200*RATIO[x^(-2)])/3 + (5248*RATIO[x^(-1)])/3 + 
    ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/3)*(-104*I + 35*Pi) + ((32*I)/3)*(-187*I + 70*Pi)*
       RATIO[(1 - x)^(-1)] + 832*RATIO[x^(-2)] - 2560*RATIO[x^(-1)] + 
      ((160*I)/3)*(33*I + 2*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((-176 + 416*RATIO[x^(-1)] - (128*RATIO[x])/3)/
       Nc + Nc*(-2368/3 - (1088*RATIO[(1 - x)^(-1)])/3 + 128*RATIO[x^(-2)] + 
        2432*RATIO[x^(-1)] + (832*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 0, 1, 1, 0, x]*
   (((256*I)/3)*(I + 5*Pi) + ((128*I)/3)*(-121*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-25*I + 12*Pi)*RATIO[x^(-2)] + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(77*I + 8*Pi)*
     RATIO[x] + Nc^2*(((128*I)/3)*(52*I + 55*Pi) + 
      ((32*I)/3)*(-187*I + 56*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-13*I + 30*Pi)*RATIO[x^(-2)] - (320*I)*(-8*I + 7*Pi)*
       RATIO[x^(-1)] - 1760*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((-176 - (64*I)*Pi*RATIO[x^(-2)] + 416*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)/Nc + Nc*(((-64*I)/3)*(-37*I + 9*Pi) - 
        (1088*RATIO[(1 - x)^(-1)])/3 - (64*I)*(2*I + 11*Pi)*RATIO[x^(-2)] + 
        (128*I)*(-19*I + 6*Pi)*RATIO[x^(-1)] + (832*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 1, 0, 0, 0, x]*((64*(571 + (24*I)*Pi))/3 - ((320*I)/3)*(-11*I + 24*Pi)*
     RATIO[(1 - x)^(-1)] - (1024*I)*Pi*RATIO[x^(-2)] + 
    (512*I)*(43*I + 2*Pi)*RATIO[x^(-1)] - (3520*RATIO[x])/3 + 
    Nc^2*(((-64*I)/3)*(-23*I + 27*Pi) - ((160*I)/3)*(-25*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - (768*I)*Pi*RATIO[x^(-2)] + 
      (256*I)*(-14*I + 3*Pi)*RATIO[x^(-1)] + 64/(3*(-1 + RATIO[x])^3) + 
      160/(3*(-1 + RATIO[x])^2) + ((32*I)/3)*(209*I + 42*Pi)*RATIO[x] + 
      (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((-1088/3 + (128*RATIO[(1 - x)^(-1)])/3 + 640*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*(224 + 320*RATIO[(1 - x)^(-1)] - 
        1024*RATIO[x^(-1)] - 64/(3*(-1 + RATIO[x])^3) - 
        160/(3*(-1 + RATIO[x])^2) + 448*RATIO[x] - (32*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 0, 0, 0, x]*
   ((32*(-375 + (94*I)*Pi + 52*Pi^2))/3 - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (1280*I)*Pi*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(-225 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 3104*RATIO[x^2] + 
    Nf^2*(400/3 - (832*RATIO[(1 - x)^(-1)])/3 + 144/(-1 + RATIO[x])^2 - 
      (32*RATIO[x])/3 + 144*RATIO[x^2] + (160 - 384*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 64*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*((16*(15361 - (216*I)*Pi + 264*Pi^2))/9 - 
      (16*(16603 + 264*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (768*I)*Pi*RATIO[x^(-1)] - 64/(-1 + RATIO[x])^3 + 
      9056/(-1 + RATIO[x])^2 + (16*(6307 + (528*I)*Pi + 408*Pi^2)*RATIO[x])/
       9 + 9248*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((896 - 544*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        608*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*(-100768/9 + (103072*RATIO[(1 - x)^(-1)])/9 + 64/(-1 + RATIO[x])^3 - 
        4736/(-1 + RATIO[x])^2 - ((32*I)/9)*(-503*I + 48*Pi)*RATIO[x] - 
        4928*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*((32*(19337 - (23124*I)*Pi + 1030*Pi^2))/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(29669 - (6612*I)*Pi + 465*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[x^(-1)])/45 + 
    (32*(-487 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nf^2*((-160*RATIO[x])/9 + 144*RATIO[x^2] + 
      (((-32*I)/15)*(-3*I + 14*Pi) - ((32*I)/15)*(-27*I + 4*Pi)*
         RATIO[x^(-2)] + ((64*I)/15)*(-15*I + 2*Pi)*RATIO[x^(-1)] - 
        64*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*((32*(-9089 - (3837*I)*Pi + 1370*Pi^2))/45 + 
      (64*(-453 + (33*I)*Pi + 52*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(-8048 - (1731*I)*Pi + 1485*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-26605 - (3882*I)*Pi + 4275*Pi^2)*RATIO[x^(-1)])/45 + 
      416/(-1 + RATIO[x])^2 + (32*(76 + (231*I)*Pi + 38*Pi^2)*RATIO[x])/9 + 
      4096*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*(((16*(417 + (92*I)*Pi + 4*Pi^2))/3 - 
        (16*(-363 - (116*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(553 + (352*I)*Pi + 32*Pi^2)*RATIO[x^(-1)])/3 - 384*RATIO[x] + 
        192*RATIO[x^2])/Nc + Nc*((-16*(-6083 - (2118*I)*Pi + 390*Pi^2))/9 - 
        ((128*I)/3)*(14*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (16*(-6763 - (1944*I)*Pi + 1086*Pi^2)*RATIO[x^(-2)])/9 + 
        (32*(-5924 - (2157*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/9 - 
        128/(-1 + RATIO[x])^2 + (32*(1 - (42*I)*Pi)*RATIO[x])/9 - 
        1760*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[0, 0, 1, 1, x]*((-128*(-7544 - (4185*I)*Pi + 430*Pi^2))/45 + 
    (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-105 - (18*I)*Pi + 13*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(752/9 - (2048*RATIO[(1 - x)^(-1)])/9 + 
      (2432/15 - 384*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/15 + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2 - 
      (64*RATIO[x])/3) + 3328/(-1 + RATIO[x])^2 - 
    (32*(-785 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nc^2*((-64*(-2214 - (1065*I)*Pi + 35*Pi^2))/45 + 
      (32*(-3115 - (165*I)*Pi + 164*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(-31 + (54*I)*Pi + 66*Pi^2)*RATIO[x^(-2)])/9 - 
      (64*(28 + (495*I)*Pi + 255*Pi^2)*RATIO[x^(-1)])/45 + 
      5088/(-1 + RATIO[x])^2 - (16*(-209 + (22*I)*Pi + 96*Pi^2)*RATIO[x])/3 + 
      608*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*(((-16*(-234 - (3*I)*Pi + 4*Pi^2))/3 - 256*RATIO[(1 - x)^(-1)] - 
        (64*Pi^2*RATIO[x^(-2)])/3 + (32*((27*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
         3 + 144/(-1 + RATIO[x])^2 - 192*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*((-32*(-479 + (264*I)*Pi + 12*Pi^2))/9 + 
        ((32*I)/9)*(-1217*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
        (64*(-46 + 33*Pi^2)*RATIO[x^(-2)])/9 + 
        (128*(-23 + (81*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/9 - 
        2272/(-1 + RATIO[x])^2 + ((32*I)/3)*(5*I + 2*Pi)*RATIO[x] - 
        192*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[0, 1, 0, 1, x]*((-32*(5209 - (2670*I)*Pi + 1190*Pi^2))/45 + 
    (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-374 - (54*I)*Pi + 39*Pi^2)*RATIO[x^(-2)])/9 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*(-128/9 + (128*RATIO[(1 - x)^(-1)])/9 + 
      (32/15 - (64*RATIO[x^(-1)])/15)/Nc^2 - (64*RATIO[x])/9) + 
    192/(-1 + RATIO[x])^2 + (64*(354 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nc^2*((-16*(-9271 - (4590*I)*Pi + 1790*Pi^2))/45 + 
      (160*(-9 + 22*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*(-661 - (54*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + 
      (32*(-2266 - (2970*I)*Pi + 105*Pi^2)*RATIO[x^(-1)])/45 + 
      96/(-1 + RATIO[x])^2 - (16*(345 - (264*I)*Pi + 74*Pi^2)*RATIO[x])/9 - 
      (224*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((-8*(-187 - (66*I)*Pi + 4*Pi^2))/3 - 96*RATIO[(1 - x)^(-1)] - 
        (32*Pi^2*RATIO[x^(-2)])/3 + (32*(-61 - (3*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 - 160*RATIO[x])/Nc + 
      Nc*((-8*(-267 + (408*I)*Pi + 8*Pi^2))/3 + (352*RATIO[(1 - x)^(-1)])/9 - 
        (32*(164 + 33*Pi^2)*RATIO[x^(-2)])/9 + 
        (16*(-2129 + (936*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/9 - 
        64/(-1 + RATIO[x])^2 + (16*(55 - (48*I)*Pi)*RATIO[x])/9 - 
        (64*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[0, 1, 1, 0, x]*((-32*(5209 - (4554*I)*Pi + 3620*Pi^2))/45 + 
    (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1870 - (2442*I)*Pi + 1185*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*(-128/9 + (128*RATIO[(1 - x)^(-1)])/9 + 
      ((32*(1 + (14*I)*Pi))/15 + ((128*I)/15)*Pi*RATIO[x^(-2)] - 
        ((64*I)/15)*(-I + 2*Pi)*RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/9) + 
    192/(-1 + RATIO[x])^2 - (64*(-354 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nc^2*((16*(9271 + (9564*I)*Pi + 1000*Pi^2))/45 + 
      (32*(-45 + (99*I)*Pi + 68*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(3305 - (564*I)*Pi + 630*Pi^2)*RATIO[x^(-2)])/45 - 
      (64*(1133 + (471*I)*Pi + 930*Pi^2)*RATIO[x^(-1)])/45 + 
      96/(-1 + RATIO[x])^2 - (16*(345 - (264*I)*Pi + 62*Pi^2)*RATIO[x])/9 - 
      (224*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((8*(187 - (10*I)*Pi))/3 - ((32*I)/3)*(-9*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] - (64*((-9*I)*Pi + 4*Pi^2)*RATIO[x^(-2)])/3 - 
        ((32*I)/3)*(-61*I + 9*Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 - 
        160*RATIO[x])/Nc + Nc*((-8*(-267 + (176*I)*Pi + 96*Pi^2))/3 - 
        ((32*I)/9)*(11*I + 42*Pi)*RATIO[(1 - x)^(-1)] - 
        (64*(82 - (249*I)*Pi + 132*Pi^2)*RATIO[x^(-2)])/9 + 
        (16*(-2129 - (132*I)*Pi + 576*Pi^2)*RATIO[x^(-1)])/9 - 
        64/(-1 + RATIO[x])^2 + (16*(55 - (48*I)*Pi)*RATIO[x])/9 - 
        (64*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 0, 1, 0, x]*((64*(-1238 - (3675*I)*Pi + 1795*Pi^2))/45 + 
    (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 - (855*I)*Pi + 1665*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[x^(-1)])/45 + 
    384/(-1 + RATIO[x])^2 - (64*(53 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nf^2*((-32/15 + (96*RATIO[x^(-2)])/5 - (64*RATIO[x^(-1)])/5)/Nc^2 + 
      (128*RATIO[x])/9) + 384*RATIO[x^2] + 
    Nc^2*((16*(-671 - (5070*I)*Pi + 1750*Pi^2))/45 + 
      (32*(-695 - (99*I)*Pi + 107*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*(2446 - (1950*I)*Pi + 885*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-907 - (3270*I)*Pi + 2460*Pi^2)*RATIO[x^(-1)])/45 + 
      320/(-1 + RATIO[x])^2 + (32*(143 + (495*I)*Pi + 9*Pi^2)*RATIO[x])/9 - 
      (928*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((8*(43 + (88*I)*Pi + 4*Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] - 
        (16*(207 - (44*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(-139 + (160*I)*Pi + 16*Pi^2)*RATIO[x^(-1)])/3 - 
        32/(-1 + RATIO[x])^2 - 96*RATIO[x])/Nc + 
      Nc*((-8*(-47 - (1878*I)*Pi + 408*Pi^2))/9 + ((64*I)/9)*(-142*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - (16*(3281 - (1017*I)*Pi + 576*Pi^2)*
          RATIO[x^(-2)])/9 + (16*(653 - (1662*I)*Pi + 696*Pi^2)*
          RATIO[x^(-1)])/9 - 352/(-1 + RATIO[x])^2 - (80*I)*(-3*I + 4*Pi)*
         RATIO[x] + (160*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 0, 0, 1, x]*((64*(-1238 - (9120*I)*Pi + 1675*Pi^2))/45 + 
    (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 + (270*I)*Pi + 2820*Pi^2)*RATIO[x^(-2)])/45 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[x^(-1)])/45 + 
    384/(-1 + RATIO[x])^2 + (64*(-53 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nf^2*((-32/15 + (96*RATIO[x^(-2)])/5 - (64*RATIO[x^(-1)])/5)/Nc^2 + 
      (128*RATIO[x])/9) + 384*RATIO[x^2] + 
    Nc^2*((-16*(671 - (13230*I)*Pi + 2180*Pi^2))/45 + 
      (32*(-695 - (66*I)*Pi + 227*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(4892 + (540*I)*Pi + 1335*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(-907 + (10950*I)*Pi + 1530*Pi^2)*RATIO[x^(-1)])/45 + 
      320/(-1 + RATIO[x])^2 + (32*(143 + (66*I)*Pi + 51*Pi^2)*RATIO[x])/9 - 
      (928*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((-8*(-43 + (114*I)*Pi + 18*Pi^2))/3 - 64*RATIO[(1 - x)^(-1)] - 
        (16*(207 + 43*Pi^2)*RATIO[x^(-2)])/3 + 
        (16*(139 + (174*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/3 - 
        32/(-1 + RATIO[x])^2 - 96*RATIO[x])/Nc + 
      Nc*((-8*(-47 + (4914*I)*Pi + 396*Pi^2))/9 + ((128*I)/9)*(-71*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (16*(3281 + 852*Pi^2)*RATIO[x^(-2)])/9 + 
        (16*(653 + (4578*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/9 - 
        352/(-1 + RATIO[x])^2 - ((16*I)/3)*(-45*I + 8*Pi)*RATIO[x] + 
        (160*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*((-32*(-1551 + (1032*I)*Pi + 68*Pi^2))/3 - 
    1024*Pi^2*RATIO[(1 - x)^(-1)] + (64*(2796 - (773*I)*Pi + 116*Pi^2)*
      RATIO[x^(-2)])/3 + (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[x^(-1)])/
     3 + Nf^2*(512/9 + (320*RATIO[x^(-2)])/9 - (64*RATIO[x^(-1)])/9 - 
      (64*RATIO[x])/3) + (64*(255 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    3104*RATIO[x^2] + Nc^2*((-32*(-1757 - (216*I)*Pi + 12*Pi^2))/9 - 
      ((1408*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
      (16*(-1053 + (84*I)*Pi + 4*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-2729 + (2004*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(1711 - (198*I)*Pi + 24*Pi^2)*RATIO[x])/9 - 768*RATIO[x^2] - 
      64*RATIO[x^3]) + 
    Nf*((16*(31 + (30*I)*Pi) + (32*I)*(-7*I + 6*Pi)*RATIO[x^(-2)] - 
        (32*I)*(-19*I + 18*Pi)*RATIO[x^(-1)] - 96*RATIO[x] - 16*RATIO[x^2])/
       Nc + Nc*(((16*I)/3)*(199*I + 186*Pi) + ((256*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/9)*(125*I + 576*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(-37*I + 340*Pi)*RATIO[x^(-1)] + 
        (32*(149 - (18*I)*Pi)*RATIO[x])/9 + 224*RATIO[x^2] + 
        64*RATIO[x^3]))) + G[0, 0, 0, x]*
   ((-256*((182*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    (((64*I)/5)*(169*I + 45*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*(((16*I)/27)*(119*I + 24*Pi) - ((16*I)/27)*(47*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] + 128/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/27)*(-191*I + 54*Pi)*RATIO[x] + (16*(8 + (27*I)*Pi)*RATIO[x^2])/
       3 + (((-16*I)/15)*(-271*I + 2*Pi) + (1664*RATIO[(1 - x)^(-1)])/5 + 
        ((64*I)/15)*Pi*RATIO[x^(-1)] - 784/(15*(-1 + RATIO[x])^2) - 
        ((32*I)/15)*(-107*I + 30*Pi)*RATIO[x] + ((112*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf*(((8*(-273 + (396*I)*Pi + 104*Pi^2))/9 - 
        (16*(-261 + (18*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (((8*I)/3)*(5*I + 24*Pi))/(-1 + RATIO[x])^2 + 
        (64*(-69 + (36*I)*Pi + Pi^2)*RATIO[x])/9 + 
        (40*(1 + (6*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-37415 + (11502*I)*Pi + 750*Pi^2))/27 + 
        (16*(-8200 + (5373*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (128*I)*Pi*RATIO[x^(-1)] - (32*((-18*I)*Pi + Pi^2))/
         (9*(-1 + RATIO[x])^3) - (8*(-1275 + (1116*I)*Pi + 10*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (16*(-4375 + (213*I)*Pi + 120*Pi^2)*
          RATIO[x])/27 + (8*(1275 - (3186*I)*Pi + 2*Pi^2)*RATIO[x^2])/9 - 
        (32*Pi^2*RATIO[x^3])/9)) + Nc^2*(((-22016*I)/15)*Pi*RATIO[x^(-1)] + 
      (32*((-18*I)*Pi + Pi^2))/(9*(-1 + RATIO[x])^3) + 
      (16*(-5307 + (5130*I)*Pi + 25*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(5307 - (15480*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*
        (-122953 + (79890*I)*Pi + 6660*Pi^2 - (900*I)*Pi^3 - 12960*Zeta[3]))/
       135 + (16*(-181534 + (89592*I)*Pi + 10215*Pi^2 - (900*I)*Pi^3 - 
         12960*Zeta[3]))/135 + (16*RATIO[x]*(-91111 + (12900*I)*Pi + 
         3630*Pi^2 - (1980*I)*Pi^3 - 12960*Zeta[3]))/135) + 
    (32*(2787 - (2576*I)*Pi - 195*Pi^2 - (120*I)*Pi^3 - 3600*Zeta[3]))/45 - 
    (32*RATIO[(1 - x)^(-1)]*(-15411 + (1990*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 - 
       3600*Zeta[3]))/45 + (32*RATIO[x]*(-9327 + (5030*I)*Pi + 2145*Pi^2 - 
       (480*I)*Pi^3 - 3600*Zeta[3]))/45) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) - 
  (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 589*Pi^4 + 6132*Zeta[3] + 
     (12480*I)*Pi*Zeta[3]))/15 + ((16*I)/135)*RATIO[x^(-1)]*
   (-5509*Pi + (83972*I)*Pi^2 - 9446*Pi^3 - (11664*I)*Pi^4 + 885*Pi^5 - 
    14184*Pi*Zeta[3] + (32940*I)*Pi^2*Zeta[3]) + 
  G[1, 0, 1, x]*(((64*I)/9)*(-75*I - 288*Pi - (44*I)*Pi^2 + 21*Pi^3)*
     RATIO[(1 - x)^(-1)] + ((384*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nf^2*((4*(4159 + (480*I)*Pi))/135 + (320*RATIO[(1 - x)^(-1)])/27 + 
      (10168*RATIO[x^(-2)])/135 - ((8*I)/135)*(-1511*I + 480*Pi)*
       RATIO[x^(-1)] + ((64*I)/27)*(25*I + 12*Pi)*RATIO[x] + 
      ((8*(87 - (24*I)*Pi + 14*Pi^2))/45 + (16*(45 + 2*Pi^2)*RATIO[x^(-2)])/
         45 - (16*(9 - (24*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/45 - 
        (32*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 - (148*RATIO[x^2])/5) + 
    16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf*(((8*(107 - (33*I)*Pi - 15*Pi^2 - (4*I)*Pi^3))/3 - 
        (16*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)*Pi)/
         (-1 + RATIO[x])^2 - (16*(141 - (18*I)*Pi + 8*Pi^2)*RATIO[x])/9 - 
        (88*RATIO[x^2])/3 - ((8*I)/3)*RATIO[x^(-1)]*(137*I + 132*Pi + 
          (114*I)*Pi^2 + 4*Pi^3 + (72*I)*Zeta[3]) + ((8*I)/9)*RATIO[x^(-2)]*
         (291*I - (124*I)*Pi^2 + 6*Pi^3 + (540*I)*Zeta[3]))/Nc + 
      Nc*((-16*(541 - (1644*I)*Pi + 102*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (16*(1034 - (447*I)*Pi + 96*Pi^2)*
          RATIO[x])/27 - (4*(-12321 - (1620*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 - ((4*I)/15)*(-6487*I + 710*Pi - 
          (4380*I)*Pi^2 + 200*Pi^3 - (3600*I)*Zeta[3]) + 
        ((16*I)/135)*RATIO[x^(-1)]*(-41281*I - 30885*Pi - (16545*I)*Pi^2 + 
          1980*Pi^3 - (32400*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
         (-73082*I + (13005*I)*Pi^2 + 4680*Pi^3 - (55080*I)*Zeta[3]))) + 
    (16*(257705 - (19242*I)*Pi + 21462*Pi^2 + (4860*I)*Pi^3 - 4320*Zeta[3]))/
     135 - ((32*I)/135)*RATIO[x]*(-5323*I + 20115*Pi - (8745*I)*Pi^2 + 
      1800*Pi^3 - (3780*I)*Zeta[3]) + ((64*I)/135)*RATIO[x^(-1)]*
     (144019*I - 9234*Pi - (5067*I)*Pi^2 + 45*Pi^3 - (45900*I)*Zeta[3]) + 
    ((64*I)/135)*RATIO[x^(-2)]*(-73993*I - 3105*Pi + (4152*I)*Pi^2 + 
      2025*Pi^3 + (50760*I)*Zeta[3]) + Nc^2*(((320*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(-14541 - (1260*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + (16*(86639 + (12669*I)*Pi + 7401*Pi^2 + 
         (4650*I)*Pi^3 - 1440*Zeta[3]))/135 - ((32*I)/135)*RATIO[x]*
       (-25069*I - 2280*Pi - (1650*I)*Pi^2 + 825*Pi^3 - (180*I)*Zeta[3]) + 
      ((16*I)/45)*RATIO[x^(-2)]*(-23021*I - 3240*Pi - (552*I)*Pi^2 + 
        1650*Pi^3 - (4320*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*
       (-33945*I - 9364*Pi - (6642*I)*Pi^2 + 1860*Pi^3 - (7560*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-1277 + (3768*I)*Pi - 561*Pi^2 - 
         (222*I)*Pi^3 + 684*Zeta[3]))/27)) + 
  Nf^2*(((-4*I)/135)*(-1913*Pi - (1391*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    (2*((49*I)*Pi^3 + 153*Pi^4 - 294*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(655*Pi^2 - (62*I)*Pi^3 + 168*Pi^4 + 196*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/15 + 
    (2*RATIO[x]*(-1251*Pi^2 - (3332*I)*Pi^3 + 1028*Pi^4 + 23448*Zeta[3] + 
       (13680*I)*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((60479*I)*Pi + 11745*Pi^2 - (17910*I)*Pi^3 + 
       24048*Pi^4 + 163404*Zeta[3] - (43200*I)*Pi*Zeta[3]))/3645 + 
    (2*(-6966 + (87695*I)*Pi + 49104*Pi^2 - (16479*I)*Pi^3 + 11655*Pi^4 + 
       290898*Zeta[3] - (43200*I)*Pi*Zeta[3]))/3645 + 
    ((28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*((159*I)*Pi + 469*Pi^2 + (102*I)*Pi^3 + 
         204*Pi^4 + 1908*Zeta[3]))/45 + 
      (4*(144 + (483*I)*Pi + 574*Pi^2 - (23*I)*Pi^3 + 82*Pi^4 + 
         2154*Zeta[3] - (72*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-1)]*((81*I)*Pi - 27*Pi^2 + (68*I)*Pi^3 + 3*Pi^4 + 
         (72*I)*Pi*Zeta[3]))/45 + (4*RATIO[x]*(919*Pi^2 - (432*I)*Pi^3 + 
         56*Pi^4 + 2496*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  G[0, 0, 1, x]*(((-64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 15*Pi^3)*
     RATIO[x^(-2)] + (((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + Nf^2*((4*(3701 - (960*I)*Pi))/135 + 
      ((8*I)/135)*(1711*I + 480*Pi)*RATIO[(1 - x)^(-1)] - 
      124/(15*(-1 + RATIO[x])^2) + (64*(7 - (12*I)*Pi)*RATIO[x])/27 - 
      (196*RATIO[x^2])/15 + (1256/5 - (1392*RATIO[(1 - x)^(-1)])/5 + 
        (32*RATIO[x^(-1)])/3 + 392/(15*(-1 + RATIO[x])^2) + 
        (32*RATIO[x])/15 + (392*RATIO[x^2])/15)/Nc^2) - 
    ((16*I)/27)*(-12271*I - 32760*Pi - (9090*I)*Pi^2 + 228*Pi^3 - 
      (72*I)*Zeta[3]) + ((64*I)/9)*RATIO[x^(-1)]*(-2599*I - 315*Pi - 
      (733*I)*Pi^2 + 30*Pi^3 - (180*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(7867 + (4563*I)*Pi - 231*Pi^2 + (678*I)*Pi^3 + 
       504*Zeta[3]))/27 + (32*RATIO[x]*(5323 + (12015*I)*Pi + 11715*Pi^2 + 
       (2370*I)*Pi^3 + 8280*Zeta[3]))/135 + 
    Nc^2*(((-64*I)/9)*(31*Pi - (150*I)*Pi^2 + 81*Pi^3)*RATIO[x^(-2)] - 
      (((16*I)/15)*(923*I + 240*Pi))/(-1 + RATIO[x])^2 - 
      (8*(-7221 + (1440*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + ((32*I)/9)*RATIO[x^(-1)]*
       (-1120*I + 62*Pi - (591*I)*Pi^2 + 177*Pi^3 + (180*I)*Zeta[3]) - 
      (32*RATIO[(1 - x)^(-1)]*(25726 - (9495*I)*Pi + 4785*Pi^2 + 
         (2385*I)*Pi^3 + 2610*Zeta[3]))/135 + 
      (32*RATIO[x]*(21649 - (7335*I)*Pi + 2970*Pi^2 + (2145*I)*Pi^3 + 
         4680*Zeta[3]))/135 + (16*(56171 - (53220*I)*Pi + 9795*Pi^2 - 
         (3690*I)*Pi^3 + 7920*Zeta[3]))/135) + 
    Nf*(Nc*((8*(46997 - (21270*I)*Pi + 3480*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        ((32*I)/9)*(92*Pi + (24*I)*Pi^2 + 33*Pi^3)*RATIO[x^(-2)] + 
        (((4*I)/15)*(1993*I + 1440*Pi))/(-1 + RATIO[x])^2 - 
        (16*(863 - (831*I)*Pi + 192*Pi^2)*RATIO[x])/27 + 
        (4*(-8871 + (4320*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9 + (4*(-88867 + (161820*I)*Pi + 15720*Pi^2 + 
           (1080*I)*Pi^3 - 2160*Zeta[3]))/135 - ((16*I)/9)*RATIO[x^(-1)]*
         (-3281*I + 184*Pi - (804*I)*Pi^2 + 72*Pi^3 + (72*I)*Zeta[3])) + 
      (((16*I)/3)*(49*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
        ((32*I)/3)*Pi^3*RATIO[x^(-2)] + (((8*I)/3)*(5*I + 18*Pi))/
         (-1 + RATIO[x])^2 + (32*(66 - (63*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
        (48*I)*Pi*RATIO[x^2] + (8*(278 + (228*I)*Pi + 29*Pi^2 + 24*Zeta[3]))/
         3 - (16*RATIO[x^(-1)]*(207 + 43*Pi^2 + 24*Zeta[3]))/3)/Nc)) + 
  G[1, 0, 0, x]*(((64*I)/45)*(10517*Pi + (48*I)*Pi^2 + 330*Pi^3)*
     RATIO[x^(-2)] - ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*(((64*I)/9)*(6*I + Pi) - ((64*I)/9)*(9*I + Pi)*RATIO[(1 - x)^(-1)] - 
      64/(3*(-1 + RATIO[x])^2) + (16*(263 + (54*I)*Pi)*RATIO[x])/27 - 
      (144*I)*Pi*RATIO[x^2] + ((-16*(-21 - (6*I)*Pi + 7*Pi^2))/15 - 
        (32*((-9*I)*Pi + Pi^2)*RATIO[x^(-2)])/15 + 
        (32*(-17 - (14*I)*Pi + Pi^2)*RATIO[x^(-1)])/15 + 
        (32*(107 + (30*I)*Pi)*RATIO[x])/15 + (112*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + ((32*I)/45)*(39992*I - 8797*Pi + (1866*I)*Pi^2 + 
      1330*Pi^3 + (1740*I)*Zeta[3]) - ((64*I)/45)*RATIO[x^(-1)]*
     (33719*I + 6752*Pi - (932*I)*Pi^2 + 480*Pi^3 + (4140*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(177 - (72*I)*Pi - 11*Pi^2 + (85*I)*Pi^3 + 
       240*Zeta[3]))/9 + (32*RATIO[x]*(8517 - (2330*I)*Pi - 1155*Pi^2 + 
       (620*I)*Pi^3 + 1200*Zeta[3]))/45 + 
    Nc^2*(((32*I)/45)*(4892*Pi + (543*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] - 
      (((40*I)/3)*(-69*I + 88*Pi))/(-1 + RATIO[x])^2 + 
      (16*(8967 - (14130*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + ((32*I)/45)*RATIO[x^(-1)]*
       (286*I - 11057*Pi - (3783*I)*Pi^2 + 60*Pi^3 - (2340*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-1888 - (2639*I)*Pi + 77*Pi^2 + (134*I)*Pi^3 + 
         732*Zeta[3]))/9 + (8*(6751 - (16864*I)*Pi - 12202*Pi^2 + 
         (1760*I)*Pi^3 + 2640*Zeta[3]))/45 + 
      (16*RATIO[x]*(90931 - (6810*I)*Pi - 2970*Pi^2 - (30*I)*Pi^3 + 
         3600*Zeta[3]))/135) + 
    Nf*((((64*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-207*Pi + 14*Pi^3)*RATIO[x^(-2)] + 
        (((8*I)/3)*(11*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (16*(-321 + (36*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 16*(1 - (8*I)*Pi)*
         RATIO[x^2] - ((8*I)/9)*(-684*I + 891*Pi - (170*I)*Pi^2 + 6*Pi^3 - 
          (252*I)*Zeta[3]) - ((16*I)/9)*RATIO[x^(-1)]*(501*I - 825*Pi - 
          (106*I)*Pi^2 + 30*Pi^3 + (252*I)*Zeta[3]))/Nc + 
      Nc*((32*(-44 - (440*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((16*I)/9)*(-3281*Pi + 84*Pi^3)*RATIO[x^(-2)] + 
        (((8*I)/3)*(-45*I + 236*Pi))/(-1 + RATIO[x])^2 + 
        (16*(-3628 - (51*I)*Pi + 96*Pi^2)*RATIO[x])/27 - 
        (16*(810 - (1296*I)*Pi + Pi^2)*RATIO[x^2])/9 + (32*Pi^2*RATIO[x^3])/
         9 - ((16*I)/9)*RATIO[x^(-1)]*(3049*I - 5909*Pi - (1162*I)*Pi^2 + 
          96*Pi^3 - (576*I)*Zeta[3]) + (8*(-6716 - (3237*I)*Pi + 1608*Pi^2 + 
           (24*I)*Pi^3 + 576*Zeta[3]))/9))) + 
  G[1, 1, 0, x]*(16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf^2*((4*(4159 - (240*I)*Pi))/135 + (320*RATIO[(1 - x)^(-1)])/27 - 
      ((8*I)/135)*(1271*I + 120*Pi)*RATIO[x^(-2)] - 
      ((8*I)/135)*(-1511*I + 120*Pi)*RATIO[x^(-1)] - 
      ((160*I)/27)*(-10*I + 3*Pi)*RATIO[x] + ((4*I)/5)*(37*I + 180*Pi)*
       RATIO[x^2] + ((-8*(-87 + (24*I)*Pi + 28*Pi^2))/45 - 
        (16*(-45 + (108*I)*Pi + 4*Pi^2)*RATIO[x^(-2)])/45 + 
        (16*(-9 + (120*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/45 - 
        ((32*I)/15)*(-I + 30*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2) - (64*RATIO[(1 - x)^(-1)]*
      (-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x]*(-5323*I + 19275*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-2)]*
     (147986*I - 50361*Pi - (26727*I)*Pi^2 + 1440*Pi^3 + 
      (142020*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-1)]*
     (288038*I - 71865*Pi - (17607*I)*Pi^2 + 7110*Pi^3 + 
      (146340*I)*Zeta[3]) + (16*(257705 + (128088*I)*Pi + 63786*Pi^2 - 
       (120*I)*Pi^3 + 95400*Zeta[3]))/135 + 
    Nc^2*(((416*I)*Pi)/(-1 + RATIO[x])^2 - 
      (8*(14541 - (26820*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (32*RATIO[x]*(-25069 + (8220*I)*Pi + 
         330*Pi^2 - (330*I)*Pi^3 - 3060*Zeta[3]))/135 + 
      ((16*I)/45)*RATIO[x^(-2)]*(-23021*I - 30763*Pi + (1424*I)*Pi^2 + 
        2550*Pi^3 - (40320*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*
       (-33945*I - 45015*Pi - (4486*I)*Pi^2 + 2160*Pi^3 - 
        (45360*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1277 + (4230*I)*Pi - 
         132*Pi^2 - (48*I)*Pi^3 + 36*Zeta[3]))/27 + 
      (16*(86639 - (55791*I)*Pi + 15078*Pi^2 + (4080*I)*Pi^3 + 
         35820*Zeta[3]))/135) + 
    Nf*(Nc*((-16*(541 - (828*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 - (16*(-1034 + (351*I)*Pi + 48*Pi^2)*
          RATIO[x])/27 + (4*(12321 - (23220*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9 - ((4*I)/45)*(-19461*I - 92660*Pi - 
          (18720*I)*Pi^2 + 1440*Pi^3 - (51120*I)*Zeta[3]) - 
        ((16*I)/135)*RATIO[x^(-2)]*(-36541*I - 79290*Pi + (8835*I)*Pi^2 + 
          5040*Pi^3 - (184140*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
         (-41281*I - 130305*Pi - (17610*I)*Pi^2 + 4320*Pi^3 - 
          (190080*I)*Zeta[3])) + (-16*RATIO[(1 - x)^(-1)] - 
        (16*(141 + (90*I)*Pi + 8*Pi^2)*RATIO[x])/9 + ((88*I)/3)*(I + 6*Pi)*
         RATIO[x^2] + (8*(107 + (480*I)*Pi + 16*Pi^2 - (18*I)*Pi^3 - 
           276*Zeta[3]))/3 + ((8*I)/9)*RATIO[x^(-2)]*(291*I + 1710*Pi - 
          (160*I)*Pi^2 + 42*Pi^3 + (4500*I)*Zeta[3]) + 
        (8*RATIO[x^(-1)]*(137 - (686*I)*Pi + 112*Pi^2 + 1344*Zeta[3]))/3)/
       Nc)) + G[0, 1, 0, x]*(((-64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 
      195*Pi^3)*RATIO[x^(-2)] - (((48*I)/5)*(207*I + 10*Pi))/
     (-1 + RATIO[x])^2 + 16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf^2*((4*(3701 - (480*I)*Pi))/135 + ((8*I)/135)*(1711*I + 240*Pi)*
       RATIO[(1 - x)^(-1)] - 124/(15*(-1 + RATIO[x])^2) + 
      (32*(14 + (15*I)*Pi)*RATIO[x])/27 - ((4*I)/15)*(-49*I + 540*Pi)*
       RATIO[x^2] + ((8*(471 + 14*Pi^2))/15 - (1392*RATIO[(1 - x)^(-1)])/5 + 
        (32*Pi^2*RATIO[x^(-2)])/15 - (32*(-5 + Pi^2)*RATIO[x^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) + (32*(1 + (30*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    ((64*I)/45)*RATIO[x^(-1)]*(-12995*I + 605*Pi - (2617*I)*Pi^2 + 270*Pi^3 + 
      (900*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*(7867 + (2010*I)*Pi - 
       231*Pi^2 + (234*I)*Pi^3 + 756*Zeta[3]))/27 + 
    (32*RATIO[x]*(5323 + (11175*I)*Pi + 8745*Pi^2 + (1260*I)*Pi^3 + 
       7020*Zeta[3]))/135 + (16*(-61355 - (63990*I)*Pi - 54444*Pi^2 + 
       (180*I)*Pi^3 + 12960*Zeta[3]))/135 + 
    Nc^2*(((32*I)/45)*(6610*Pi - (3*I)*Pi^2 + 150*Pi^3)*RATIO[x^(-2)] - 
      (64*Pi^2)/(9*(-1 + RATIO[x])^3) - (16*(-2769 + (2640*I)*Pi + 50*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (8*(7221 - (29520*I)*Pi + 20*Pi^2)*
        RATIO[x^2])/45 - (64*Pi^2*RATIO[x^3])/9 - ((32*I)/45)*RATIO[x^(-1)]*
       (5600*I + 11320*Pi + (1347*I)*Pi^2 + 225*Pi^3 + (900*I)*Zeta[3]) + 
      (16*(56171 + (5925*I)*Pi - 5277*Pi^2 + (1890*I)*Pi^3 + 540*Zeta[3]))/
       135 - (16*RATIO[(1 - x)^(-1)]*(51452 - (45090*I)*Pi + 2355*Pi^2 + 
         (1350*I)*Pi^3 + 3240*Zeta[3]))/135 + 
      (32*RATIO[x]*(21649 - (11265*I)*Pi - 660*Pi^2 + (675*I)*Pi^3 + 
         5670*Zeta[3]))/135) + 
    Nf*((((16*I)/3)*(49*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)/3)*Pi^3*RATIO[x^(-2)] + (((8*I)/3)*(5*I + 12*Pi))/
         (-1 + RATIO[x])^2 + (32*(66 - (9*I)*Pi + 4*Pi^2)*RATIO[x])/9 - 
        (128*I)*Pi*RATIO[x^2] - (16*RATIO[x^(-1)]*(207 - (122*I)*Pi + 
           14*Pi^2 - 24*Zeta[3]))/3 - (8*(-278 + (297*I)*Pi + 30*Pi^2 + 
           24*Zeta[3]))/3)/Nc + 
      Nc*((8*(46997 - (29580*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((32*I)/9)*(164*Pi + 33*Pi^3)*RATIO[x^(-2)] + 
        (64*Pi^2)/(9*(-1 + RATIO[x])^3) + 
        (4*(-5979 + (6240*I)*Pi + 200*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (16*(-863 + (615*I)*Pi + 72*Pi^2)*RATIO[x])/27 - 
        (4*(8871 - (29160*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 + ((16*I)/9)*RATIO[x^(-1)]*
         (3281*I + 2785*Pi + (552*I)*Pi^2 + 72*Pi^3 + (72*I)*Zeta[3]) + 
        (4*(-88867 - (78390*I)*Pi + 22620*Pi^2 - (1080*I)*Pi^3 + 
           2160*Zeta[3]))/135))) + G[0, 1, 1, x]*
   (((192*I)*Pi)/(-1 + RATIO[x])^2 + Nf^2*(((8*I)/135)*(2029*I + 360*Pi) - 
      ((16*I)/135)*(1037*I + 180*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*RATIO[x^(-2)])/3 - (80*RATIO[x^(-1)])/9 + 
      ((16*(-750 + (6*I)*Pi + 7*Pi^2))/45 + 224*RATIO[(1 - x)^(-1)] + 
        (32*(-45 + Pi^2)*RATIO[x^(-2)])/45 - (32*(-30 + (6*I)*Pi + Pi^2)*
          RATIO[x^(-1)])/45)/Nc^2 + ((32*I)/135)*(131*I + 30*Pi)*RATIO[x] - 
      (248*RATIO[x^2])/15) + (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 - 
    ((64*I)/45)*RATIO[x^(-1)]*(-15275*I - 13084*Pi - (441*I)*Pi^2 + 
      390*Pi^3 - (990*I)*Zeta[3]) + ((64*I)/45)*RATIO[x^(-2)]*
     (-2295*I - 1035*Pi - (1886*I)*Pi^2 + 390*Pi^3 - (1890*I)*Zeta[3]) + 
    (32*RATIO[x]*(5247 + (840*I)*Pi + 1155*Pi^2 - (920*I)*Pi^3 + 
       600*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(-1414 - (15615*I)*Pi + 
       825*Pi^2 - (120*I)*Pi^3 + 8460*Zeta[3]))/135 + 
    (32*(-55174 - (81552*I)*Pi + 6261*Pi^2 + (4560*I)*Pi^3 + 10620*Zeta[3]))/
     135 + Nc^2*(((96*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(-1914 + 5*Pi^2)*RATIO[x^2])/45 - (32*Pi^2*RATIO[x^3])/9 + 
      (16*(-23377 + (18978*I)*Pi + 3771*Pi^2 + (3060*I)*Pi^3 - 180*Zeta[3]))/
       135 + ((64*I)/135)*RATIO[x^(-2)]*(-18560*I - 2430*Pi - (1074*I)*Pi^2 + 
        540*Pi^3 + (2835*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-1)]*
       (-62335*I - 3222*Pi - (2238*I)*Pi^2 + 1080*Pi^3 + (2970*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x]*(-37147*I - 7185*Pi - (5940*I)*Pi^2 + 2190*Pi^3 - 
        (9000*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-41027 + (12435*I)*Pi - 
         5775*Pi^2 - (1260*I)*Pi^3 + 1980*Zeta[3]))/135) + 
    Nf*(((-32*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(-51 + 4*Pi^2)*RATIO[x])/9 - 
        (40*RATIO[x^2])/3 + 32*RATIO[x^(-2)]*(-1 + 2*Pi^2 + 4*Zeta[3]) - 
        16*RATIO[x^(-1)]*(-71 + (18*I)*Pi + 2*Pi^2 + 16*Zeta[3]) + 
        (8*(-522 - (33*I)*Pi + 2*Pi^2 + 48*Zeta[3]))/3)/Nc + 
      Nc*((-16*(18439 - (3930*I)*Pi + 1050*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + (16*(7079 - (1665*I)*Pi + 1140*Pi^2)*
          RATIO[x])/135 - (16*(-1248 + (405*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
        (32*Pi^2*RATIO[x^3])/9 - (8*(5559 + (7285*I)*Pi + 70*Pi^2 - 
           1440*Zeta[3]))/45 - (16*RATIO[x^(-1)]*(-11950 + (1701*I)*Pi + 
           708*Pi^2 + 2160*Zeta[3]))/27 + 
        (16*RATIO[x^(-2)]*(-1507 + 1032*Pi^2 + 2376*Zeta[3]))/27))) + 
  G[1, 1, 1, x]*(((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*(-9016/45 - ((64*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (14128*RATIO[x^(-2)])/135 + ((32*I)/45)*(-177*I + 20*Pi)*
       RATIO[x^(-1)] + (((32*I)/15)*Pi + ((96*I)/5)*Pi*RATIO[x^(-2)] - 
        ((64*I)/3)*Pi*RATIO[x^(-1)])/Nc^2 + (32*(311 - (30*I)*Pi)*RATIO[x])/
       135 + (296*RATIO[x^2])/5) + 
    (32*(-17846 + (69033*I)*Pi + 25245*Pi^2 + (1530*I)*Pi^3 - 31320*Zeta[3]))/
     135 - (512*I)*RATIO[(1 - x)^(-1)]*(Pi^3 + (3*I)*Zeta[3]) + 
    ((32*I)/135)*RATIO[x^(-2)]*(154871*I + 116562*Pi + (14715*I)*Pi^2 + 
      13680*Pi^3 + (64800*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-1)]*
     (182899*I + 133845*Pi - (15885*I)*Pi^2 + 14130*Pi^3 + 
      (69120*I)*Zeta[3]) + (32*RATIO[x]*(-1479 + (620*I)*Pi - 715*Pi^2 + 
       (290*I)*Pi^3 + 420*Zeta[3]))/15 + 
    Nc^2*((-16*(-5574 - (1350*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - ((16*I)/9)*RATIO[(1 - x)^(-1)]*
       (-281*Pi + 22*Pi^3 + (348*I)*Zeta[3]) + 
      ((16*I)/45)*(35276*I + 6246*Pi + (1335*I)*Pi^2 + 1580*Pi^3 + 
        (8760*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*(51439*I + 10880*Pi + 
        (180*I)*Pi^2 + 6090*Pi^3 + (30780*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[x^(-2)]*(231971*I + 52164*Pi + (5280*I)*Pi^2 + 
        37260*Pi^3 + (156600*I)*Zeta[3]) + 
      (16*RATIO[x]*(51007 + (2925*I)*Pi + 3300*Pi^2 + (1050*I)*Pi^3 + 
         4500*Zeta[3]))/135) + 
    Nf*(((-64*(-6 - (27*I)*Pi + Pi^2)*RATIO[x])/9 + 
        (16*(8 - (9*I)*Pi)*RATIO[x^2])/3 + ((64*I)/3)*RATIO[x^(-1)]*
         (28*I + 24*Pi + I*Pi^2 + 21*Pi^3 + (90*I)*Zeta[3]) - 
        ((8*I)/9)*RATIO[x^(-2)]*(309*I + 216*Pi + (8*I)*Pi^2 + 516*Pi^3 + 
          (2664*I)*Zeta[3]) + (8*(71 - (180*I)*Pi + 8*Pi^2 - (48*I)*Pi^3 + 
           144*Zeta[3]))/3)/Nc + Nc*(((-256*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        (16*(12524 + (255*I)*Pi + 660*Pi^2)*RATIO[x])/135 + 
        (8*(-4221 - (2160*I)*Pi + 10*Pi^2)*RATIO[x^2])/45 - 
        (32*Pi^2*RATIO[x^3])/9 + ((16*I)/45)*RATIO[x^(-1)]*
         (19348*I + 12895*Pi + (195*I)*Pi^2 + 8820*Pi^3 + 
          (42120*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
         (88117*I + 38340*Pi + (1080*I)*Pi^2 + 51120*Pi^3 + 
          (235440*I)*Zeta[3]) + (16*(4174 - (2815*I)*Pi + 120*Pi^2 - 
           (630*I)*Pi^3 + 3060*Zeta[3]))/15))) + 
  G[0, 0, x]*(((64*I)/45)*(12995*Pi - (402*I)*Pi^2 + 330*Pi^3)*
     RATIO[x^(-1)] + (8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-10515 - (238*I)*Pi + 2920*Pi^2))/135 - 
      (4*(-8745 + (322*I)*Pi + 3080*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (2*(-655 + (98*I)*Pi + 360*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(-285 - (398*I)*Pi + 50*Pi^2)*RATIO[x])/27 - 
      (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      ((4*(645 - (142*I)*Pi + 204*Pi^2))/15 - 
        (8*(293 - (102*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (32*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(45 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (32*(62 - (106*I)*Pi + 5*Pi^2)*RATIO[x])/15 - 
        (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) - 
    (16*RATIO[x]*(-4032 + (45136*I)*Pi + 8765*Pi^2 - (2310*I)*Pi^3 + 
       486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 - 
    (8*(-379905 + (89626*I)*Pi + 2704*Pi^2 + (2940*I)*Pi^3 + 972*Pi^4 - 
       115200*Zeta[3] + (46080*I)*Pi*Zeta[3]))/135 + 
    Nc^2*(((32*I)/45)*(5600*Pi + (183*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (8*(-8475 - (7221*I)*Pi + 11560*Pi^2 + (50*I)*Pi^3 - 900*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 
         1400*Pi^2 - 180*Zeta[3]))/45 + 
      (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (16*RATIO[x]*(-7509 - (34838*I)*Pi + 8075*Pi^2 - (825*I)*Pi^3 + 
         438*Pi^4 - 13860*Zeta[3] - (1980*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(-65868 - (129922*I)*Pi + 82615*Pi^2 + 
         (2430*I)*Pi^3 + 876*Pi^4 - 29880*Zeta[3] - (25200*I)*Pi*Zeta[3]))/
       135 + (8*(57795 - (201511*I)*Pi + 62173*Pi^2 + (3600*I)*Pi^3 + 
         876*Pi^4 - 180*Zeta[3] - (25200*I)*Pi*Zeta[3]))/135) + 
    Nf*((((16*I)/3)*(-207*Pi + 14*Pi^3)*RATIO[x^(-1)] + 
        (8*(10 + 7*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (8*(-10 - (5*I)*Pi + 17*Pi^2)*RATIO[x^2])/3 - 
        (8*RATIO[(1 - x)^(-1)]*(-165 - (264*I)*Pi + 222*Pi^2 + (8*I)*Pi^3 - 
           48*Zeta[3]))/9 + (8*RATIO[x]*(-75 - (108*I)*Pi + 30*Pi^2 - 
           16*Zeta[3]))/3 + (8*(192 + (453*I)*Pi - 77*Pi^2 - (10*I)*Pi^3 + 
           456*Zeta[3]))/9)/Nc + Nc*(((16*I)/9)*(-3281*Pi + 84*Pi^3)*
         RATIO[x^(-1)] + (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 440*Pi^2 - 
           720*Zeta[3]))/45 - (((32*I)/9)*((-6*I)*Pi^2 + Pi^3 + 
           (18*I)*Zeta[3]))/(-1 + RATIO[x])^3 + ((4*I)/135)*
         RATIO[(1 - x)^(-1)]*(35325*I - 70486*Pi - (74980*I)*Pi^2 + 
          840*Pi^3 + (12960*I)*Zeta[3]) - ((2*I)/135)*(-45255*I - 507086*Pi - 
          (146720*I)*Pi^2 + 7800*Pi^3 - (49680*I)*Zeta[3]) + 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (16*RATIO[x]*(-936 + (2906*I)*Pi - 425*Pi^2 + (30*I)*Pi^3 + 
           432*Zeta[3]))/27 + (2*(18015 + (17742*I)*Pi - 24400*Pi^2 - 
           (200*I)*Pi^3 + 3600*Zeta[3]))/(45*(-1 + RATIO[x])^2)))) + 
  G[0, 1, x]*((-48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(-1676 - (591*I)*Pi + 2610*Pi^2))/405 - 
      (4*(3397 - (978*I)*Pi + 5040*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      ((16*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/135)*(-1301*I + 90*Pi)*
       RATIO[x^(-1)] + (4*((-31*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(1851 + (232*I)*Pi + 120*Pi^2)*RATIO[x])/135 + 
      (2*(655 - (62*I)*Pi)*RATIO[x^2])/15 + 
      ((8*(-252 - (87*I)*Pi + 148*Pi^2 - (84*I)*Pi^3))/45 - 
        (8*(-49 + (102*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((32*I)/15)*(15*Pi + 2*Pi^3)*RATIO[x^(-2)] + 
        ((16*I)/45)*(-27*I + 90*Pi - (2*I)*Pi^2 + 12*Pi^3)*RATIO[x^(-1)] + 
        (56*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((8*I)/15)*(199*I + 4*Pi)*RATIO[x] + ((4*I)/15)*(45*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + (32*RATIO[x^(-2)]*((4590*I)*Pi - 2365*Pi^2 - 
       (2232*I)*Pi^3 + 405*Pi^4 + (1440*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x]*(9315 + (42128*I)*Pi - 17515*Pi^2 + 330*Pi^4 - 
       1980*Zeta[3] + (2520*I)*Pi*Zeta[3]))/135 + 
    (16*(-183968 - (171613*I)*Pi + 61124*Pi^2 - (8472*I)*Pi^3 + 1620*Pi^4 + 
       86940*Zeta[3] - (5760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[x^(-1)]*(-83972 + (13770*I)*Pi + 20969*Pi^2 - (11346*I)*Pi^3 + 
       1905*Pi^4 + 110340*Zeta[3] + (9720*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((923*I)*Pi + 665*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 950*Pi^2 - 180*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[(1 - x)^(-1)]*(1894 - (39980*I)*Pi - 32605*Pi^2 - 
         (7260*I)*Pi^3 + 837*Pi^4 + 10230*Zeta[3] - (1260*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x]*(-26817 - (6752*I)*Pi - 19515*Pi^2 - (3630*I)*Pi^3 + 
         168*Pi^4 - 31680*Zeta[3] - (7380*I)*Pi*Zeta[3]))/135 - 
      (32*RATIO[x^(-2)]*((-37120*I)*Pi + 15240*Pi^2 + (3483*I)*Pi^3 + 
         360*Pi^4 + (12150*I)*Pi*Zeta[3]))/135 + 
      (32*RATIO[x^(-1)]*(42987 - (37120*I)*Pi + 9093*Pi^2 + (4608*I)*Pi^3 + 
         705*Pi^4 + 12960*Zeta[3] + (14850*I)*Pi*Zeta[3]))/135 - 
      (8*(141487 - (57268*I)*Pi + 29186*Pi^2 + (21342*I)*Pi^3 + 1437*Pi^4 + 
         55590*Zeta[3] + (65700*I)*Pi*Zeta[3]))/135) + 
    Nf*(((8*Pi*(-5*I + 17*Pi))/(3*(-1 + RATIO[x])^2) - ((40*I)/3)*(-2*I + Pi)*
         RATIO[x^2] + (8*RATIO[x^(-1)]*(4755 + (180*I)*Pi + 1850*Pi^2 + 
           (90*I)*Pi^3 + 32*Pi^4 - 1260*Zeta[3]))/45 + 
        (16*RATIO[x]*(35 + (30*I)*Pi + 7*Pi^2 - 8*Zeta[3]))/3 - 
        (8*RATIO[(1 - x)^(-1)]*(15 + (150*I)*Pi - 12*Pi^2 - (16*I)*Pi^3 + 
           96*Zeta[3]))/9 - (4*(6720 + (6600*I)*Pi + 445*Pi^2 + 
           (190*I)*Pi^3 + 32*Pi^4 + 1020*Zeta[3]))/45 + 
        (32*RATIO[x^(-2)]*((-3*I)*Pi - (3*I)*Pi^3 + Pi^4 + 
           (12*I)*Pi*Zeta[3]))/3)/Nc + 
      Nc*((-4*((1993*I)*Pi + 1080*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*RATIO[x]*(1683 + (12436*I)*Pi - 6300*Pi^2 - (1320*I)*Pi^3 - 
           12960*Zeta[3]))/135 - (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 
           920*Pi^2 - 720*Zeta[3]))/45 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 - (4*RATIO[(1 - x)^(-1)]*(43811 - (70314*I)*Pi - 67380*Pi^2 - 
           (9360*I)*Pi^3 + 19800*Zeta[3]))/405 + 
        (16*RATIO[x^(-2)]*((-1507*I)*Pi + 768*Pi^2 - (342*I)*Pi^3 + 
           198*Pi^4 + (2376*I)*Pi*Zeta[3]))/27 - 
        (8*RATIO[x^(-1)]*(-15448 - (15070*I)*Pi - 28905*Pi^2 + (900*I)*Pi^3 + 
           2256*Pi^4 + 59400*Zeta[3] + (25920*I)*Pi*Zeta[3]))/135 + 
        (4*(40712 - (320463*I)*Pi + 435*Pi^2 + (17640*I)*Pi^3 + 3528*Pi^4 + 
           256320*Zeta[3] + (38880*I)*Pi*Zeta[3]))/405))) + 
  G[1, 0, x]*((-32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-4*(1676 - (8637*I)*Pi + 1440*Pi^2))/405 - 
      (4*(3397 - (6480*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (8*((-1271*I)*Pi + 120*Pi^2)*RATIO[x^(-2)])/135 + 
      (8*(1301 - (1271*I)*Pi + 200*Pi^2)*RATIO[x^(-1)])/135 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-1851 - (3980*I)*Pi + 500*Pi^2)*
        RATIO[x])/135 + (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      (((-8*I)/45)*(-252*I - 213*Pi - (2*I)*Pi^2 + 28*Pi^3) + 
        (392*RATIO[(1 - x)^(-1)])/15 - ((16*I)/45)*(-45*Pi - (27*I)*Pi^2 + 
          4*Pi^3)*RATIO[x^(-2)] + ((16*I)/45)*(-27*I - 111*Pi - (26*I)*Pi^2 + 
          4*Pi^3)*RATIO[x^(-1)] - (8*(199 - (424*I)*Pi + 20*Pi^2)*RATIO[x])/
         15 + (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (440*I)*Pi^3 + 
       538*Pi^4 + 7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 - 
    (32*RATIO[x^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 - (4917*I)*Pi^3 + 
       888*Pi^4 - 81540*Zeta[3] + (10260*I)*Pi*Zeta[3]))/135 + 
    (32*RATIO[x^(-2)]*((147986*I)*Pi - 33036*Pi^2 - (8817*I)*Pi^3 + 
       585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 - 
    (16*(183968 - (17843*I)*Pi - 19949*Pi^2 - (10296*I)*Pi^3 + 1941*Pi^4 + 
       122760*Zeta[3] - (21960*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(9315 + (40456*I)*Pi + 11465*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((8*((-1035*I)*Pi + 62*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 4660*Pi^2 - 180*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (16*RATIO[x^(-1)]*(85974 - (86721*I)*Pi + 16828*Pi^2 + (10182*I)*Pi^3 + 
         177*Pi^4 + 110160*Zeta[3]))/135 - 
      (16*RATIO[x^(-2)]*((-23021*I)*Pi + 8057*Pi^2 + (454*I)*Pi^3 + 30*Pi^4 - 
         (3240*I)*Pi*Zeta[3]))/45 - (8*RATIO[x]*(-26817 - (76036*I)*Pi + 
         580*Pi^2 + (330*I)*Pi^3 + 192*Pi^4 - 11880*Zeta[3] - 
         (3780*I)*Pi*Zeta[3]))/135 - 
      (8*(141487 - (185211*I)*Pi + 13466*Pi^2 + (4374*I)*Pi^3 + 900*Pi^4 + 
         120030*Zeta[3] - (5580*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(1894 + (50280*I)*Pi - 5435*Pi^2 - 
         (3630*I)*Pi^3 + 453*Pi^4 - 9570*Zeta[3] - (12060*I)*Pi*Zeta[3]))/
       135) + Nf*(((8*(-5 + (22*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*((-11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (8*(-10 - (5*I)*Pi + 11*Pi^2)*RATIO[x^2])/3 - 
        (16*RATIO[x]*(-35 - (63*I)*Pi + 3*Pi^2 - 8*Zeta[3]))/3 - 
        (8*RATIO[x^(-2)]*((291*I)*Pi - 621*Pi^2 + (8*I)*Pi^3 + 42*Pi^4 + 
           (900*I)*Pi*Zeta[3]))/9 - (4*(6720 + (2910*I)*Pi - 2945*Pi^2 - 
           (250*I)*Pi^3 + 29*Pi^4 - 16140*Zeta[3] + (2880*I)*Pi*Zeta[3]))/
         45 + (8*RATIO[x^(-1)]*(4755 + (7065*I)*Pi - 3385*Pi^2 - 
           (190*I)*Pi^3 + 209*Pi^4 - 19380*Zeta[3] + (6120*I)*Pi*Zeta[3]))/
         45)/Nc + Nc*((8*((135*I)*Pi + 118*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(43811 + (38700*I)*Pi + 18900*Pi^2 - 
           (3960*I)*Pi^3 - 10440*Zeta[3]))/405 + 
        (4*RATIO[x]*(1683 - (50500*I)*Pi + 3820*Pi^2 + (120*I)*Pi^3 - 
           2880*Zeta[3]))/135 - (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 
           7360*Pi^2 - 720*Zeta[3]))/45 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 - (4*(-40712 + (733389*I)*Pi - 133725*Pi^2 - (25290*I)*Pi^3 + 
           1116*Pi^4 - 1090620*Zeta[3] + (12960*I)*Pi*Zeta[3]))/405 + 
        (8*RATIO[x^(-1)]*(15448 + (168032*I)*Pi - 37285*Pi^2 - 
           (12000*I)*Pi^3 + 1452*Pi^4 - 347580*Zeta[3] + 
           (36720*I)*Pi*Zeta[3]))/135 - (8*RATIO[x^(-2)]*
          ((73082*I)*Pi - 52215*Pi^2 + (1200*I)*Pi^3 + 1260*Pi^4 + 
           (46440*I)*Pi*Zeta[3]))/135))) + 
  G[1, 1, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(17339 - (1846*I)*Pi + 800*Pi^2))/135 + 
      ((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + 
      (4*(309 - (18*I)*Pi + 16*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(7417 - (26*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*(213 + (58*I)*Pi + 30*Pi^2)*RATIO[x])/135 + 
      ((2*I)/15)*(655*I + 62*Pi)*RATIO[x^2] + 
      ((16*(75 - (2*I)*Pi)*RATIO[x])/15 + (4*(45 - (98*I)*Pi)*RATIO[x^2])/
         15 + (4*(333 + (174*I)*Pi - 4*Pi^2 + (56*I)*Pi^3 - 336*Zeta[3]))/
         45 + ((8*I)/45)*RATIO[x^(-2)]*(-69*I + 90*Pi + (18*I)*Pi^2 + 
          8*Pi^3 + (48*I)*Zeta[3]) - ((8*I)/45)*RATIO[x^(-1)]*
         (-123*I + 18*Pi + (20*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]))/Nc^2) + 
    (64*RATIO[(1 - x)^(-1)]*((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + 
       (52*I)*Pi*Zeta[3]))/3 - (16*RATIO[x]*(22662 + (37448*I)*Pi - 
       20215*Pi^2 + 324*Pi^4 + 21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-2)]*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (8412*I)*Pi^3 + 
       799*Pi^4 + 15468*Zeta[3] - (39240*I)*Pi*Zeta[3]))/45 + 
    (8*(382023 + (444746*I)*Pi - 168112*Pi^2 - (1572*I)*Pi^3 + 3756*Pi^4 + 
       64152*Zeta[3] + (82800*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-1)]*(326521 + (210098*I)*Pi - 45250*Pi^2 - (16116*I)*Pi^3 + 
       1785*Pi^4 - 49284*Zeta[3] + (140400*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*RATIO[x^2]*(8475 + (5538*I)*Pi + 970*Pi^2 - 180*Zeta[3]))/45 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (16*RATIO[(1 - x)^(-1)]*((-6385*I)*Pi - (660*I)*Pi^3 + 162*Pi^4 + 
         1980*Zeta[3] + (1980*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(38616 + (13112*I)*Pi + 13485*Pi^2 + (1650*I)*Pi^3 + 
         174*Pi^4 + 15840*Zeta[3] + (5400*I)*Pi*Zeta[3]))/135 + 
      (8*(742924 - (80769*I)*Pi + 72462*Pi^2 - (39798*I)*Pi^3 + 5868*Pi^4 + 
         326088*Zeta[3] + (219240*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^(-2)]*(547976 - (242325*I)*Pi + 21513*Pi^2 - (8028*I)*Pi^3 + 
         9000*Pi^4 + 118548*Zeta[3] + (405000*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^(-1)]*(1069280 - (230142*I)*Pi - 2595*Pi^2 - 
         (128808*I)*Pi^3 + 16056*Pi^4 + 562428*Zeta[3] + 
         (482760*I)*Pi*Zeta[3]))/405) + 
    Nf*(((-16*I)*Pi*RATIO[(1 - x)^(-1)] + (40*(2 + I*Pi)*RATIO[x^2])/3 - 
        (8*RATIO[x]*(65 + (78*I)*Pi + 14*Pi^2 - 16*Zeta[3]))/3 + 
        (4*(12060 + (5340*I)*Pi + 3430*Pi^2 + (2980*I)*Pi^3 + 87*Pi^4 - 
           10680*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^(-2)]*(-2586 - (36*I)*Pi - 924*Pi^2 - (320*I)*Pi^3 + 
           35*Pi^4 + 1152*Zeta[3] + (3744*I)*Pi*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(11220 + (1305*I)*Pi + 3590*Pi^2 + (3100*I)*Pi^3 + 
           108*Pi^4 - 13560*Zeta[3] - (7200*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1000*Pi^2 - 720*Zeta[3]))/
         45 - ((16*I)/27)*RATIO[(1 - x)^(-1)]*(541*Pi + 24*Pi^3 + 
          (72*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (8*RATIO[x]*(7677 - (10028*I)*Pi + 2250*Pi^2 + (300*I)*Pi^3 + 
           3600*Zeta[3]))/135 - (2*(227059 - (455406*I)*Pi - 59580*Pi^2 - 
           (321300*I)*Pi^3 + 16956*Pi^4 + 1719720*Zeta[3] + 
           (492480*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x^(-2)]*(-172115 - (60210*I)*Pi - 163200*Pi^2 - 
           (97830*I)*Pi^3 + 21294*Pi^4 + 472860*Zeta[3] + 
           (1036800*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x^(-1)]*(-255323 - (146676*I)*Pi - 228960*Pi^2 - 
           (374040*I)*Pi^3 + 28296*Pi^4 + 1765080*Zeta[3] + 
           (1114560*I)*Pi*Zeta[3]))/405))) - 
  (4*(13176 + (4746*I)*Pi - 1067444*Pi^2 - (363594*I)*Pi^3 + 172233*Pi^4 + 
     (13062*I)*Pi^5 + 5776*Pi^6 - 2003196*Zeta[3] - (431424*I)*Pi*Zeta[3] - 
     114120*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 - 
     1446120*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 - (47796*I)*Pi^3 + 
     5127*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 + 836664*Zeta[3] - 
     (780480*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(55890*Pi^2 + (246080*I)*Pi^3 + 14811*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 + 505536*Zeta[3] + (563400*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 + 
  Nc^2*(((-8*I)/405)*RATIO[x^(-1)]*(-123836*Pi - (260652*I)*Pi^2 - 
      30462*Pi^3 - (2313*I)*Pi^4 + 7038*Pi^5 + 71532*Pi*Zeta[3] - 
      (46980*I)*Pi^2*Zeta[3]) + 
    (4*((10713*I)*Pi^3 + 6604*Pi^4 + (120*I)*Pi^5 - 64278*Zeta[3] + 
       (23760*I)*Pi*Zeta[3] + 1200*Pi^2*Zeta[3] - 18000*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[x^2]*(25425*Pi^2 + (16614*I)*Pi^3 + 
       11861*Pi^4 + 64278*Zeta[3] + (176040*I)*Pi*Zeta[3] - 
       300*Pi^2*Zeta[3] - 3600*Zeta[5]))/135 + 
    (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + (150*I)*Zeta[5]))/
     (-1 + RATIO[x])^3 - (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 
       240*Zeta[5]))/9 + (4*RATIO[(1 - x)^(-1)]*((-2788231*I)*Pi - 
       276939*Pi^2 - (182532*I)*Pi^3 - 394209*Pi^4 - (62586*I)*Pi^5 + 
       15084*Pi^6 + 1365120*Zeta[3] - (1947780*I)*Pi*Zeta[3] - 
       738720*Pi^2*Zeta[3] - (336960*I)*Pi^3*Zeta[3] - 466560*Zeta[3]^2 + 
       388800*Zeta[5] - (155520*I)*Pi*Zeta[5]))/3645 - 
    (4*(443214 - (3055513*I)*Pi - 2422206*Pi^2 + (833775*I)*Pi^3 - 
       196380*Pi^4 - (120582*I)*Pi^5 + 15084*Pi^6 - 1017738*Zeta[3] - 
       (4180788*I)*Pi*Zeta[3] - 1210140*Pi^2*Zeta[3] - 
       (336960*I)*Pi^3*Zeta[3] - 466560*Zeta[3]^2 + 680400*Zeta[5] - 
       (155520*I)*Pi*Zeta[5]))/3645 + 
    (2*RATIO[x]*(-170154*Pi^2 - (212168*I)*Pi^3 + 20129*Pi^4 - 
       (2970*I)*Pi^5 + 1040*Pi^6 + 467976*Zeta[3] - (348120*I)*Pi*Zeta[3] - 
       31680*Pi^2*Zeta[3] - (28080*I)*Pi^3*Zeta[3] + 103680*Zeta[3]^2 + 
       (341280*I)*Pi*Zeta[5]))/405) + 
  Nf*(((2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x^2]*(-300*Pi^2 - (150*I)*Pi^3 + 
         299*Pi^4 + 360*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45 + 
      ((4*I)/45)*RATIO[x^(-1)]*(3060*Pi + (4755*I)*Pi^2 - 1660*Pi^3 - 
        (580*I)*Pi^4 + 191*Pi^5 + 8760*Pi*Zeta[3] - (4860*I)*Pi^2*Zeta[3]) + 
      (2*(2070 + (10355*I)*Pi + 32220*Pi^2 + (10710*I)*Pi^3 - 1506*Pi^4 - 
         (611*I)*Pi^5 + 113220*Zeta[3] - (91500*I)*Pi*Zeta[3] - 
         14220*Pi^2*Zeta[3] - 11520*Zeta[5]))/135 - 
      (2*RATIO[(1 - x)^(-1)]*((9995*I)*Pi + 1200*Pi^2 + (2520*I)*Pi^3 + 
         372*Pi^4 + (88*I)*Pi^5 - 1080*Zeta[3] - (6720*I)*Pi*Zeta[3] - 
         2880*Zeta[5]))/135 + (4*RATIO[x]*(-775*Pi^2 - (1320*I)*Pi^3 + 
         106*Pi^4 + 180*Zeta[3] + (2520*I)*Pi*Zeta[3] - 240*Pi^2*Zeta[3] - 
         480*Zeta[5]))/45)/Nc + 
    Nc*(((4*I)/405)*RATIO[x^(-1)]*(61367*Pi + (41604*I)*Pi^2 - 192870*Pi^3 - 
        (23400*I)*Pi^4 + 14940*Pi^5 + 279900*Pi*Zeta[3] - 
        (174960*I)*Pi^2*Zeta[3]) + (RATIO[x^2]*(54045*Pi^2 + (35874*I)*Pi^3 + 
         21044*Pi^4 + 87948*Zeta[3] + (336960*I)*Pi*Zeta[3] - 
         1200*Pi^2*Zeta[3] - 14400*Zeta[5]))/135 + 
      (2*RATIO[x]*(-3393*Pi^2 + (7384*I)*Pi^3 - 9592*Pi^4 + (540*I)*Pi^5 - 
         371976*Zeta[3] - (25200*I)*Pi*Zeta[3] + 1440*Pi^2*Zeta[3] - 
         8640*Zeta[5]))/405 - (((64*I)/45)*(Pi^5 - (10*I)*Pi^2*Zeta[3] + 
         (150*I)*Zeta[5]))/(-1 + RATIO[x])^3 + 
      (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
      (2*((-7329*I)*Pi^3 - 7238*Pi^4 - (240*I)*Pi^5 + 43974*Zeta[3] - 
         (49680*I)*Pi*Zeta[3] - 2400*Pi^2*Zeta[3] + 36000*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (2*(268992 - (1608010*I)*Pi + 1379772*Pi^2 + 
         (3157923*I)*Pi^3 - 505908*Pi^4 - (141588*I)*Pi^5 + 5730534*Zeta[3] - 
         (11853540*I)*Pi*Zeta[3] - 1769040*Pi^2*Zeta[3] + 349920*Zeta[5]))/
       3645 - (2*RATIO[(1 - x)^(-1)]*((-1525318*I)*Pi - 445095*Pi^2 + 
         (259230*I)*Pi^3 - 406170*Pi^4 - (24624*I)*Pi^5 - 973188*Zeta[3] - 
         (2666520*I)*Pi*Zeta[3] - 311040*Pi^2*Zeta[3] + 699840*Zeta[5]))/
       3645)) + G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + 
      (516*I)*Zeta[3]) + (((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + 
       (860*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*RATIO[x^(-1)]*((83972*I)*Pi - 38940*Pi^2 - (11967*I)*Pi^3 + 
       585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 + 
    Nf^2*((-8*((-1301*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/135 - 
      (2*RATIO[(1 - x)^(-1)]*(60479 - (418284*I)*Pi + 8334*Pi^2 + 
         (10800*I)*Pi^3 - 444960*Zeta[3]))/3645 + 
      (2*(227933 - (308313*I)*Pi - 8541*Pi^2 + (10800*I)*Pi^3 - 
         182520*Zeta[3]))/3645 + (2*RATIO[x^2]*(209*Pi^2 + (540*I)*Pi^3 - 
         3240*Zeta[3]))/45 + (2*((-393*I)*Pi + 79*Pi^2 - 648*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(60479 - (61146*I)*Pi + 
         28044*Pi^2 - (11880*I)*Pi^3 + 79920*Zeta[3]))/3645 + 
      (((-16*I)/45)*(-27*Pi - (15*I)*Pi^2 + 4*Pi^3)*RATIO[x^(-1)] + 
        (4*(969 + (1431*I)*Pi - 871*Pi^2 + (8*I)*Pi^3 - 1800*Zeta[3]))/45 + 
        ((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[x]*(159 + (294*I)*Pi + 416*Pi^2 - (120*I)*Pi^3 + 
           720*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*(-53 - (488*I)*Pi + 
           314*Pi^2 + 1440*Zeta[3]))/15 - 
        (4*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2))/
       Nc^2) + Nf*(((4*RATIO[x^2]*(11*Pi^2 + (30*I)*Pi^3 - 432*Zeta[3]))/9 + 
        (8*((30*I)*Pi + 13*Pi^2 - (15*I)*Pi^3 - 216*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(9995 - (900*I)*Pi - 1020*Pi^2 + 
           (2520*I)*Pi^3 + 168*Pi^4 + 10560*Zeta[3]))/135 - 
        (8*RATIO[x^(-1)]*((-951*I)*Pi - 621*Pi^2 + (104*I)*Pi^3 + 42*Pi^4 + 
           (900*I)*Pi*Zeta[3]))/9 + (2*RATIO[(1 - x)^(-1)]*
          (-9995 + (9000*I)*Pi + 1800*Pi^2 - (2880*I)*Pi^3 + 72*Pi^4 + 
           15360*Zeta[3] + (2880*I)*Pi*Zeta[3]))/135 + 
        (2*(29075 - (26640*I)*Pi - 14670*Pi^2 + (2160*I)*Pi^3 + 1176*Pi^4 - 
           121560*Zeta[3] + (43560*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((-272*Pi^4*RATIO[x^3])/135 + 
        (2*RATIO[x^2]*(5421*Pi^2 - (35100*I)*Pi^3 + 68*Pi^4 + 
           118800*Zeta[3]))/135 - (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^3) - (2*((-10809*I)*Pi + 1911*Pi^2 + 
           (1608*I)*Pi^3 + 8*Pi^4 - 23760*Zeta[3] - (2160*I)*Pi*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (8*RATIO[x^(-1)]*((-15448*I)*Pi - 
           52215*Pi^2 + (5700*I)*Pi^3 + 1260*Pi^4 + (46440*I)*Pi*Zeta[3]))/
         135 - (4*RATIO[x]*(762659 + (394299*I)*Pi + 218334*Pi^2 + 
           (46170*I)*Pi^3 + 7074*Pi^4 + 105300*Zeta[3] + (139320*I)*Pi*
            Zeta[3]))/3645 + (4*RATIO[(1 - x)^(-1)]*
          (762659 - (1413774*I)*Pi - 137121*Pi^2 + (332640*I)*Pi^3 + 
           13986*Pi^4 - 3102300*Zeta[3] - (427680*I)*Pi*Zeta[3]))/3645 + 
        (2*(-709756 - (244269*I)*Pi - 1125303*Pi^2 - (841860*I)*Pi^3 + 
           61452*Pi^4 - 13021560*Zeta[3] + (2138400*I)*Pi*Zeta[3]))/3645)) + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 47830*Pi^2 - (6150*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 89100*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 - 
    (8*RATIO[(1 - x)^(-1)]*(-9933 + (89100*I)*Pi - 251362*Pi^2 - 
       (10980*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 228420*Zeta[3] - 
       (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*(-27867 + (32667*I)*Pi + 275717*Pi^2 + (47502*I)*Pi^3 + 1929*Pi^4 + 
       (1872*I)*Pi^5 - 395280*Zeta[3] - (110160*I)*Pi*Zeta[3] + 
       106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    Nc^2*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(-99*Pi^2 - (32220*I)*Pi^3 + 34*Pi^4 + 152280*Zeta[3]))/
       135 + (32*(Pi^4 - (270*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^3) - 
      (16*RATIO[x^(-1)]*((-28658*I)*Pi + 8405*Pi^2 + (334*I)*Pi^3 + 30*Pi^4 - 
         (3240*I)*Pi*Zeta[3]))/45 + 
      (4*((-50850*I)*Pi + 11583*Pi^2 + (7260*I)*Pi^3 + 20*Pi^4 - 
         152280*Zeta[3] - (5400*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(2788231 + (102276*I)*Pi - 42162*Pi^2 + (435240*I)*Pi^3 + 
         51381*Pi^4 - (162*I)*Pi^5 - 901800*Zeta[3] + (766260*I)*Pi*Zeta[3] + 
         171720*Pi^2*Zeta[3] + 1691280*Zeta[5]))/3645 + 
      (4*(5840473 - (4568238*I)*Pi + 873921*Pi^2 + (1138698*I)*Pi^3 + 
         83565*Pi^4 + (22032*I)*Pi^5 - 581040*Zeta[3] - 
         (1428840*I)*Pi*Zeta[3] + 541080*Pi^2*Zeta[3] + 1691280*Zeta[5]))/
       3645 - (4*RATIO[(1 - x)^(-1)]*(2788231 - (4194018*I)*Pi + 
         373800*Pi^2 + (896670*I)*Pi^3 + 69633*Pi^4 + (22032*I)*Pi^5 - 
         9124920*Zeta[3] - (2041200*I)*Pi*Zeta[3] + 541080*Pi^2*Zeta[3] + 
         1691280*Zeta[5]))/3645)) + 
  G[1, x]*(((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    ((16*I)/135)*RATIO[x^(-2)]*(158577*Pi + (147986*I)*Pi^2 - 19556*Pi^3 - 
      (10404*I)*Pi^4 + 885*Pi^5 + 17136*Pi*Zeta[3] + 
      (32940*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi + (2430*I)*Pi^2 + 480*Pi^3)*
       RATIO[(1 - x)^(-1)] - ((4*I)/135)*(-4635*Pi - (1631*I)*Pi^2 + 40*Pi^3)*
       RATIO[x^(-2)] + (2*RATIO[x]*(-60479 + (61146*I)*Pi + 54576*Pi^2 + 
         (11880*I)*Pi^3 - 79920*Zeta[3]))/3645 + ((4*I)/405)*RATIO[x^(-1)]*
       (-5739*I - 13905*Pi - (5497*I)*Pi^2 + 360*Pi^3 - (5760*I)*Zeta[3]) + 
      ((2*I)/405)*(14502*I + 47405*Pi + (23221*I)*Pi^2 + 240*Pi^3 + 
        (5760*I)*Zeta[3]) + (2*RATIO[x^2]*(271*Pi^2 - (540*I)*Pi^3 + 
         3240*Zeta[3]))/45 + ((56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/
         15 + (4*RATIO[x]*(-159 - (294*I)*Pi + 4*Pi^2 + (120*I)*Pi^3 - 
           720*Zeta[3]))/45 + (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 
           360*Zeta[3]))/45 + (8*RATIO[x^(-2)]*((23*I)*Pi - 15*Pi^2 + 
           (36*I)*Pi^3 + Pi^4 + (24*I)*Pi*Zeta[3]))/15 - 
        (8*RATIO[x^(-1)]*(-81 + (69*I)*Pi - 33*Pi^2 + (112*I)*Pi^3 + 3*Pi^4 + 
           48*Zeta[3] + (72*I)*Pi*Zeta[3]))/45 + 
        (4*(-486 - (171*I)*Pi - 539*Pi^2 + (16*I)*Pi^3 + 21*Pi^4 + 
           48*Zeta[3] + (504*I)*Pi*Zeta[3]))/45)/Nc^2) + 
    Nc^2*((-272*Pi^4*RATIO[x^3])/135 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (4*RATIO[x^2]*(21861*Pi^2 - (24120*I)*Pi^3 + 
         34*Pi^4 + 149040*Zeta[3]))/135 - ((8*I)/405)*RATIO[x^(-2)]*
       (-547976*Pi - (226794*I)*Pi^2 - 101022*Pi^3 + (1467*I)*Pi^4 + 
        7038*Pi^5 - 132588*Pi*Zeta[3] - (46980*I)*Pi^2*Zeta[3]) + 
      (4*RATIO[x]*(-2788231 - (102276*I)*Pi + 1436982*Pi^2 - (34020*I)*Pi^3 - 
         45441*Pi^4 + (2862*I)*Pi^5 + 827280*Zeta[3] - 
         (552420*I)*Pi*Zeta[3] - 29160*Pi^2*Zeta[3] - 981720*Zeta[5]))/3645 - 
      (4*RATIO[(1 - x)^(-1)]*((-3788*I)*Pi - 23940*Pi^2 - (1390*I)*Pi^3 - 
         1177*Pi^4 - (646*I)*Pi^5 + 9240*Zeta[3] + (11220*I)*Pi*Zeta[3] - 
         9600*Pi^2*Zeta[3] - 26280*Zeta[5]))/135 + ((8*I)/405)*RATIO[x^(-1)]*
       (-123836*I - 547976*Pi - (266363*I)*Pi^2 - 142788*Pi^3 + 
        (3771*I)*Pi^4 + 6849*Pi^5 - (91188*I)*Zeta[3] + 168732*Pi*Zeta[3] - 
        (50760*I)*Pi^2*Zeta[3] + (32400*I)*Zeta[5]) - 
      ((4*I)/405)*(-277370*I - 611666*Pi - (619754*I)*Pi^2 - 139554*Pi^3 - 
        (14295*I)*Pi^4 + 8814*Pi^5 - (321048*I)*Zeta[3] + 804564*Pi*Zeta[3] - 
        (60120*I)*Pi^2*Zeta[3] - (46440*I)*Zeta[5])) + 
    (8*(25494 + (43881*I)*Pi - 867107*Pi^2 - (233676*I)*Pi^3 + 21999*Pi^4 + 
       (150*I)*Pi^5 - 543348*Zeta[3] - (396144*I)*Pi*Zeta[3] - 
       43920*Pi^2*Zeta[3] - 503280*Zeta[5]))/405 + 
    (8*RATIO[x]*(9933 - (80082*I)*Pi + 47830*Pi^2 + (54750*I)*Pi^3 - 
       7491*Pi^4 + (3126*I)*Pi^5 + 153900*Zeta[3] + 3960*Pi^2*Zeta[3] - 
       47520*Zeta[5]))/405 - (16*RATIO[(1 - x)^(-1)]*
      ((-13347*I)*Pi + 2340*Pi^2 + (2880*I)*Pi^3 - 99*Pi^4 - (242*I)*Pi^5 - 
       17280*Zeta[3] + (1980*I)*Pi*Zeta[3] + 10860*Pi^2*Zeta[3] - 
       8280*Zeta[5]))/135 - ((16*I)/405)*RATIO[x^(-1)]*
     (-16527*I + 475731*Pi + (903794*I)*Pi^2 - 86697*Pi^3 - (54633*I)*Pi^4 + 
      5814*Pi^5 + (577368*I)*Zeta[3] - 133272*Pi*Zeta[3] + 
      (79920*I)*Pi^2*Zeta[3] + (453600*I)*Zeta[5]) + 
    Nf*(Nc*((272*Pi^4*RATIO[x^3])/135 - (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - (2*RATIO[x^2]*(15771*Pi^2 - (17280*I)*Pi^3 + 
           68*Pi^4 + 133920*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*
          ((43811*I)*Pi + 29160*Pi^2 - (11340*I)*Pi^3 + 642*Pi^4 + 
           48960*Zeta[3] - (6120*I)*Pi*Zeta[3]))/405 + 
        (4*RATIO[x]*(762659 + (394299*I)*Pi - 338136*Pi^2 - (35910*I)*Pi^3 + 
           5994*Pi^4 + 72900*Zeta[3] + (100440*I)*Pi*Zeta[3]))/3645 + 
        ((4*I)/405)*RATIO[x^(-2)]*(172115*Pi - (234246*I)*Pi^2 - 
          230310*Pi^3 - (3960*I)*Pi^4 + 14940*Pi^5 - 141300*Pi*Zeta[3] - 
          (174960*I)*Pi^2*Zeta[3]) + (2*(-113546 - (142815*I)*Pi + 
           327197*Pi^2 - (417210*I)*Pi^3 + 25269*Pi^4 + (5760*I)*Pi^5 + 
           877140*Zeta[3] + (1179720*I)*Pi*Zeta[3] + 54000*Pi^2*Zeta[3] - 
           12960*Zeta[5]))/405 - ((4*I)/405)*RATIO[x^(-1)]*
         (61367*I + 172115*Pi - (221954*I)*Pi^2 - 331980*Pi^3 - 
          (11637*I)*Pi^4 + 14184*Pi^5 + (65340*I)*Zeta[3] + 
          762120*Pi*Zeta[3] - (170640*I)*Pi^2*Zeta[3] + (12960*I)*Zeta[5])) + 
      ((((-16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(5*Pi + (17*I)*Pi^2 + 4*Pi^3 + 
          (24*I)*Zeta[3]) + (8*RATIO[x^2]*(11*Pi^2 - (42*I)*Pi^3 + 
           180*Zeta[3]))/9 - (2*RATIO[x]*(9995 - (900*I)*Pi - 2460*Pi^2 - 
           (3960*I)*Pi^3 + 168*Pi^4 + 1920*Zeta[3]))/135 + 
        ((4*I)/45)*RATIO[x^(-2)]*(12930*Pi - (1455*I)*Pi^2 - 2580*Pi^3 - 
          (40*I)*Pi^4 + 191*Pi^5 - 1680*Pi*Zeta[3] - (4860*I)*Pi^2*Zeta[3]) - 
        ((4*I)/45)*RATIO[x^(-1)]*(3060*I + 12930*Pi + (1235*I)*Pi^2 - 
          3160*Pi^3 - (111*I)*Pi^4 + 212*Pi^5 + (10440*I)*Zeta[3] + 
          13200*Pi*Zeta[3] - (4800*I)*Pi^2*Zeta[3] - (1440*I)*Zeta[5]) + 
        (2*(-6240 + (10320*I)*Pi - 8310*Pi^2 - (6270*I)*Pi^3 - 247*Pi^4 + 
           (170*I)*Pi^5 + 7260*Zeta[3] + (10320*I)*Pi*Zeta[3] + 
           1560*Pi^2*Zeta[3] + 1440*Zeta[5]))/45)/Nc)), 
 G[1, 1, 1, 1, 1, 1, x]*(13824 + 62720*RATIO[x^(-2)] + 
    Nf^2*(160 + 720*RATIO[x^(-2)] + (320 + 1440*RATIO[x^(-2)] - 
        1600*RATIO[x^(-1)])/Nc^2 - 800*RATIO[x^(-1)]) - 42240*RATIO[x^(-1)] + 
    Nf*((-1344 - 2512*RATIO[x^(-2)] + 3168*RATIO[x^(-1)])/Nc + 
      Nc*(-7992 - 45696*RATIO[x^(-2)] + 42480*RATIO[x^(-1)])) + 
    Nc^2*(18304 + 92224*RATIO[x^(-2)] - 64064*RATIO[x^(-1)] - 
      2560*RATIO[x]) - 3584*RATIO[x]) + G[1, 0, 0, 0, 0, 0, x]*
   (7168/3 - (7168*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*(-1024/3 + (1024*RATIO[(1 - x)^(-1)])/3 - 1024*RATIO[x]) - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (128/3 + (6400*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-2)] + 
    Nf*(Nc*(320 + 640*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
      (32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc) - 512*RATIO[x^(-1)] + 
    Nc^2*(-7040/3 + (3584*RATIO[(1 - x)^(-1)])/3 - 576*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] - (640*RATIO[x])/3) - (6656*RATIO[x])/3) + 
  G[1, 1, 1, 1, 0, 1, x]*(-2432 + 5120*RATIO[(1 - x)^(-1)] - 
    24192*RATIO[x^(-2)] + 
    Nf*(Nc*(1952 + 15472*RATIO[x^(-2)] - 13024*RATIO[x^(-1)]) + 
      (608 + 1296*RATIO[x^(-2)] - 1696*RATIO[x^(-1)])/Nc) + 
    10752*RATIO[x^(-1)] + Nc^2*(-2112 + 2560*RATIO[(1 - x)^(-1)] - 
      29568*RATIO[x^(-2)] + 13888*RATIO[x^(-1)] - 1280*RATIO[x]) - 
    2048*RATIO[x]) + G[1, 1, 1, 1, 1, 0, x]*
   (-2432 + 5120*RATIO[(1 - x)^(-1)] - 24192*RATIO[x^(-2)] + 
    Nf*(Nc*(1952 + 15472*RATIO[x^(-2)] - 13024*RATIO[x^(-1)]) + 
      (608 + 1296*RATIO[x^(-2)] - 1696*RATIO[x^(-1)])/Nc) + 
    10752*RATIO[x^(-1)] + Nc^2*(-2112 + 2560*RATIO[(1 - x)^(-1)] - 
      29568*RATIO[x^(-2)] + 13888*RATIO[x^(-1)] - 1280*RATIO[x]) - 
    2048*RATIO[x]) + G[1, 1, 0, 0, 0, 1, x]*
   (-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 9088*RATIO[x^(-2)] + 
    384*RATIO[x^(-1)] + Nf*((-448 - 768*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])/
       Nc + Nc*(-1088 - 10048*RATIO[x^(-2)] + 8704*RATIO[x^(-1)])) + 
    Nc^2*(-448/3 - (896*RATIO[(1 - x)^(-1)])/3 + 14720*RATIO[x^(-2)] - 
      7744*RATIO[x^(-1)] - 832*RATIO[x]) - (6016*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, 0, x]*(-10880/3 + (512*RATIO[(1 - x)^(-1)])/3 + 
    9088*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nf*((-448 - 768*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])/Nc + 
      Nc*(-1088 - 10048*RATIO[x^(-2)] + 8704*RATIO[x^(-1)])) + 
    Nc^2*(-448/3 - (896*RATIO[(1 - x)^(-1)])/3 + 14720*RATIO[x^(-2)] - 
      7744*RATIO[x^(-1)] - 832*RATIO[x]) - (6016*RATIO[x])/3) + 
  G[0, 1, 0, 0, 0, 0, x]*(768 - 768*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-128 + 128*RATIO[(1 - x)^(-1)] - 896*RATIO[x]) - 1792*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-10240/3 + (7936*RATIO[(1 - x)^(-1)])/3 - 
    384*RATIO[x^(-2)] + 384*RATIO[x^(-1)] + 
    Nf*(Nc*(32 + 64*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc) + 
    Nc^2*(-6656/3 + (5888*RATIO[(1 - x)^(-1)])/3 - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - (1024*RATIO[x])/3) - (3584*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, 0, x]*(-5504/3 + (4352*RATIO[(1 - x)^(-1)])/3 + 
    9600*RATIO[x^(-2)] + Nc^2*(-448/3 + (640*RATIO[(1 - x)^(-1)])/3 + 
      12800*RATIO[x^(-2)] - 6080*RATIO[x^(-1)]) - 4224*RATIO[x^(-1)] + 
    Nf*((-256 + 112*RATIO[x^(-2)] + 224*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 5392*RATIO[x^(-2)] + 4640*RATIO[x^(-1)])) - 
    (3328*RATIO[x])/3) + G[0, 0, 1, 0, 0, 0, x]*
   (Nc^2*(128 - 128*RATIO[(1 - x)^(-1)] - 128*RATIO[x]) - 1024*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(-2432 + 1536*RATIO[(1 - x)^(-1)] - 
    6784*RATIO[x^(-2)] + 
    Nf*(Nc*(616 + 4944*RATIO[x^(-2)] - 3632*RATIO[x^(-1)]) + 
      (352 + 256*RATIO[x^(-2)] - 704*RATIO[x^(-1)])/Nc) + 
    Nf^2*(32 + 144*RATIO[x^(-2)] + (64 + 288*RATIO[x^(-2)] - 
        320*RATIO[x^(-1)])/Nc^2 - 160*RATIO[x^(-1)]) - 1664*RATIO[x^(-1)] + 
    Nc^2*(-3456 + 1280*RATIO[(1 - x)^(-1)] - 8000*RATIO[x^(-2)] + 
      1472*RATIO[x^(-1)] - 768*RATIO[x]) - 768*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(1408 + 2304*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 
    Nc*Nf*(-128 - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)]) + 
    Nc^2*(512 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)] - 384*RATIO[x]) - 
    768*RATIO[x]) + G[1, 0, 1, 1, 0, 1, x]*(-2176 + 512*RATIO[(1 - x)^(-1)] - 
    13312*RATIO[x^(-2)] + 
    Nf*(Nc*(864 + 6224*RATIO[x^(-2)] - 5280*RATIO[x^(-1)]) + 
      (224 - 16*RATIO[x^(-2)] - 352*RATIO[x^(-1)])/Nc) + 5632*RATIO[x^(-1)] + 
    Nc^2*(-3840 + 1024*RATIO[(1 - x)^(-1)] - 13568*RATIO[x^(-2)] + 
      7168*RATIO[x^(-1)] - 192*RATIO[x]) - 768*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 0, x]*(-2176 + 512*RATIO[(1 - x)^(-1)] - 
    13312*RATIO[x^(-2)] + 
    Nf*(Nc*(864 + 6224*RATIO[x^(-2)] - 5280*RATIO[x^(-1)]) + 
      (224 - 16*RATIO[x^(-2)] - 352*RATIO[x^(-1)])/Nc) + 5632*RATIO[x^(-1)] + 
    Nc^2*(-3840 + 1024*RATIO[(1 - x)^(-1)] - 13568*RATIO[x^(-2)] + 
      7168*RATIO[x^(-1)] - 192*RATIO[x]) - 768*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-2432 + 2048*RATIO[(1 - x)^(-1)] - 
    30464*RATIO[x^(-2)] + 
    Nf*(Nc*(3928 + 24080*RATIO[x^(-2)] - 23696*RATIO[x^(-1)]) + 
      (192 + 1120*RATIO[x^(-2)] - 960*RATIO[x^(-1)])/Nc) + 
    23424*RATIO[x^(-1)] + Nf^2*(-160 - 720*RATIO[x^(-2)] + 
      800*RATIO[x^(-1)] + (-320 - 1440*RATIO[x^(-2)] + 1600*RATIO[x^(-1)])/
       Nc^2) + Nc^2*(-4416 + 1024*RATIO[(1 - x)^(-1)] - 46464*RATIO[x^(-2)] + 
      38464*RATIO[x^(-1)] - 512*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] + 
    Nf*(Nc*(672 + 4880*RATIO[x^(-2)] - 4128*RATIO[x^(-1)]) + 
      (224 - 176*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc) - 
    4992*RATIO[x^(-1)] + Nc^2*(-2112 + 1536*RATIO[(1 - x)^(-1)] - 
      11840*RATIO[x^(-2)] + 5760*RATIO[x^(-1)] - (1280*RATIO[x])/3) - 
    512*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*(2944 + 512*RATIO[(1 - x)^(-1)] - 
    2176*RATIO[x^(-2)] + 
    Nf*(Nc*(672 + 4880*RATIO[x^(-2)] - 4128*RATIO[x^(-1)]) + 
      (224 - 176*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc) - 
    4992*RATIO[x^(-1)] + Nc^2*(-2112 + 1536*RATIO[(1 - x)^(-1)] - 
      11840*RATIO[x^(-2)] + 5760*RATIO[x^(-1)] - (1280*RATIO[x])/3) - 
    512*RATIO[x]) + G[0, 1, 0, 0, 1, 1, x]*(768 + 768*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc*Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    Nc^2*(-768 + 1152*RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] - 384*RATIO[x]) - 512*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(128 - 896*RATIO[(1 - x)^(-1)] - 
    2816*RATIO[x^(-2)] + Nc*Nf*(160 + 320*RATIO[x^(-2)] - 
      320*RATIO[x^(-1)]) + 1536*RATIO[x^(-1)] + 
    Nc^2*(-512 - 128*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)] - (896*RATIO[x])/3) - 384*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(128 - 896*RATIO[(1 - x)^(-1)] - 
    2816*RATIO[x^(-2)] + Nc*Nf*(160 + 320*RATIO[x^(-2)] - 
      320*RATIO[x^(-1)]) + 1536*RATIO[x^(-1)] + 
    Nc^2*(-512 - 128*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)] - (896*RATIO[x])/3) - 384*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-5888/3 + (2816*RATIO[(1 - x)^(-1)])/3 + 
    10496*RATIO[x^(-2)] - 8704*RATIO[x^(-1)] + 
    Nf*((-384 + 288*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc + 
      Nc*(-1184 - 9120*RATIO[x^(-2)] + 7936*RATIO[x^(-1)])) + 
    Nc^2*(3968/3 - (896*RATIO[(1 - x)^(-1)])/3 + 18752*RATIO[x^(-2)] - 
      9152*RATIO[x^(-1)] - 384*RATIO[x]) - (1024*RATIO[x])/3) + 
  G[1, 0, 0, 0, 1, 1, x]*(-1408 - 768*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-2)] + Nc^2*(-1472 + 512*RATIO[(1 - x)^(-1)] + 
      2624*RATIO[x^(-2)] - 768*RATIO[x^(-1)]) + 2816*RATIO[x^(-1)] + 
    Nf*((32 + 224*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc + 
      Nc*(-352*RATIO[x^(-2)] + 192*RATIO[x^(-1)])) - 256*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(896 - 2048*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 7296*RATIO[x^(-1)] + 
    Nf*((160 - 336*RATIO[x^(-2)] + 160*RATIO[x^(-1)])/Nc + 
      Nc*(-448 - 5712*RATIO[x^(-2)] + 4448*RATIO[x^(-1)])) + 
    Nc^2*(1984 + 512*RATIO[(1 - x)^(-1)] + 14016*RATIO[x^(-2)] - 
      7296*RATIO[x^(-1)] - 256*RATIO[x]) - 256*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(1408 + 2560*RATIO[(1 - x)^(-1)] + 
    4096*RATIO[x^(-2)] - 4096*RATIO[x^(-1)] + 
    Nc*Nf*(-320 - 640*RATIO[x^(-2)] + 640*RATIO[x^(-1)]) + 
    Nc^2*(128 + 1152*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-2)] - 
      640*RATIO[x^(-1)] - 128*RATIO[x]) - 256*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-896 - 640*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 
    Nc^2*(2304 - 2304*RATIO[(1 - x)^(-1)] - (320*RATIO[x])/3) + 
    128*RATIO[x]) + G[0, 0, 0, 1, 1, 0, x]*(-896 - 640*RATIO[(1 - x)^(-1)] - 
    768*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 
    Nc^2*(2304 - 2304*RATIO[(1 - x)^(-1)] - (320*RATIO[x])/3) + 
    128*RATIO[x]) + G[0, 0, 0, 0, 1, 1, x]*
   (3840 + Nc^2*(2560 - 2560*RATIO[(1 - x)^(-1)]) - 
    2304*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    256*RATIO[x]) + G[1, 0, 0, 1, 1, 1, x]*
   (-9856 + 2304*RATIO[(1 - x)^(-1)] - 19584*RATIO[x^(-2)] + 
    Nf*(Nc*(1248 + 7664*RATIO[x^(-2)] - 6624*RATIO[x^(-1)]) + 
      (320 + 400*RATIO[x^(-2)] - 736*RATIO[x^(-1)])/Nc) + 
    11264*RATIO[x^(-1)] + Nc^2*(-5376 + 1280*RATIO[(1 - x)^(-1)] - 
      15424*RATIO[x^(-2)] + 8384*RATIO[x^(-1)] - 256*RATIO[x]) + 
    256*RATIO[x]) + G[0, 0, 0, 1, 0, 0, x]*
   (-1536 + 1536*RATIO[(1 - x)^(-1)] + Nc^2*(-768 + 768*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x]) + 512*RATIO[x]) + G[0, 0, 1, 0, 0, 1, x]*
   (-1536 - 768*RATIO[x^(-2)] + Nc*Nf*(128 + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)]) + 768*RATIO[x^(-1)] + 
    Nc^2*(576 - 1088*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] - (704*RATIO[x])/3) + 512*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 0, x]*(-1536 - 768*RATIO[x^(-2)] + 
    Nc*Nf*(128 + 256*RATIO[x^(-2)] - 256*RATIO[x^(-1)]) + 768*RATIO[x^(-1)] + 
    Nc^2*(576 - 1088*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
      256*RATIO[x^(-1)] - (704*RATIO[x])/3) + 512*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-1792 + 768*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-2)] + Nc^2*(384 - 128*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 512*RATIO[x^(-1)] + 
    Nc*Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 768*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 1, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-1664 + 1664*RATIO[(1 - x)^(-1)] - 384*RATIO[x]) + 2048*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-3072 + 3072*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-1664 + 1664*RATIO[(1 - x)^(-1)] - 384*RATIO[x]) + 2048*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*((-224 - 352*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 6720*RATIO[x^(-2)] + 5696*RATIO[x^(-1)])) - 256*RATIO[x] + 
    Nc^2*(1728 + 320*RATIO[(1 - x)^(-1)] + 11840*RATIO[x^(-2)] - 
      6592*RATIO[x^(-1)] + (64*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(-640 + 10112*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*((-224 - 352*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 6720*RATIO[x^(-2)] + 5696*RATIO[x^(-1)])) - 256*RATIO[x] + 
    Nc^2*(1728 + 320*RATIO[(1 - x)^(-1)] + 11840*RATIO[x^(-2)] - 
      6592*RATIO[x^(-1)] + (64*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 1, x]*(1792 - 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc*Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 256*RATIO[x] + 
    Nc^2*(-320 + 576*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] + (640*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(1792 - 256*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-2)] - 768*RATIO[x^(-1)] + 
    Nc*Nf*(-64 - 128*RATIO[x^(-2)] + 128*RATIO[x^(-1)]) + 256*RATIO[x] + 
    Nc^2*(-320 + 576*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
      128*RATIO[x^(-1)] + (640*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 0, x]*(-12800/3 + (5888*RATIO[(1 - x)^(-1)])/3 - 
    5376*RATIO[x^(-2)] + 5376*RATIO[x^(-1)] + 
    Nf*((-64 - 144*RATIO[x^(-2)] + 224*RATIO[x^(-1)])/Nc + 
      Nc*(-96 - 880*RATIO[x^(-2)] + 864*RATIO[x^(-1)])) - (256*RATIO[x])/3 + 
    Nc^2*(-64/3 - (1664*RATIO[(1 - x)^(-1)])/3 - 960*RATIO[x^(-2)] + 
      384*RATIO[x^(-1)] + 256*RATIO[x])) + G[0, 1, 1, 1, 0, 0, x]*
   (-3456 - 1024*RATIO[(1 - x)^(-1)] - 5888*RATIO[x^(-2)] + 
    Nc*Nf*(640 + 1280*RATIO[x^(-2)] - 1280*RATIO[x^(-1)]) + 
    3968*RATIO[x^(-1)] + 256*RATIO[x] + 
    Nc^2*(-2048 - 512*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-2)] + 
      1280*RATIO[x^(-1)] + 256*RATIO[x])) + G[1, 1, 0, 1, 1, 1, x]*
   (2688 - 1024*RATIO[(1 - x)^(-1)] - 3200*RATIO[x^(-2)] + 
    8192*RATIO[x^(-1)] + 
    Nf*(Nc*(1408 + 7760*RATIO[x^(-2)] - 9056*RATIO[x^(-1)]) + 
      (-320 + 240*RATIO[x^(-2)] + 352*RATIO[x^(-1)])/Nc) + 
    Nf^2*(-128 - 576*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 
      (-256 - 1152*RATIO[x^(-2)] + 1280*RATIO[x^(-1)])/Nc^2) + 
    1024*RATIO[x] + Nc^2*(1088 - 512*RATIO[(1 - x)^(-1)] - 
      16192*RATIO[x^(-2)] + 19968*RATIO[x^(-1)] + 256*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(-2944/3 + (5632*RATIO[(1 - x)^(-1)])/3 + 
    4096*RATIO[x^(-2)] - 2176*RATIO[x^(-1)] + 
    Nf*((-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc + 
      Nc*(-288 - 576*RATIO[x^(-2)] + 576*RATIO[x^(-1)])) + (256*RATIO[x])/3 + 
    Nc^2*(-3584/3 + (5888*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      384*RATIO[x^(-1)] + (896*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 1, x]*(7424/3 + (1792*RATIO[(1 - x)^(-1)])/3 + 
    1536*RATIO[x^(-2)] + Nc*Nf*(96 + 192*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) - 
    1536*RATIO[x^(-1)] + (1024*RATIO[x])/3 + 
    Nc^2*(-8576/3 + (7424*RATIO[(1 - x)^(-1)])/3 - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] + (896*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 1, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 4096*RATIO[x^(-1)] + 
    Nf*((-160 - 272*RATIO[x^(-2)] + 416*RATIO[x^(-1)])/Nc + 
      Nc*(-320 - 2704*RATIO[x^(-2)] + 2272*RATIO[x^(-1)])) + 384*RATIO[x] + 
    Nc^2*(640 + 320*RATIO[(1 - x)^(-1)] + 5952*RATIO[x^(-2)] - 
      3072*RATIO[x^(-1)] + (1024*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(-384 - 1280*RATIO[(1 - x)^(-1)] + 
    3072*RATIO[x^(-2)] + 4096*RATIO[x^(-1)] + 
    Nf*((-160 - 272*RATIO[x^(-2)] + 416*RATIO[x^(-1)])/Nc + 
      Nc*(-320 - 2704*RATIO[x^(-2)] + 2272*RATIO[x^(-1)])) + 384*RATIO[x] + 
    Nc^2*(640 + 320*RATIO[(1 - x)^(-1)] + 5952*RATIO[x^(-2)] - 
      3072*RATIO[x^(-1)] + (1024*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 0, 0, x]*(896 + 256*RATIO[(1 - x)^(-1)] + 
    10624*RATIO[x^(-2)] + Nf*((368*RATIO[x^(-2)] - 288*RATIO[x^(-1)])/Nc + 
      Nc*(96 - 144*RATIO[x^(-2)] - 96*RATIO[x^(-1)])) - 8448*RATIO[x^(-1)] + 
    512*RATIO[x] + Nc^2*(-320 + 256*RATIO[(1 - x)^(-1)] + 
      5504*RATIO[x^(-2)] - 2368*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(-22400/3 + (4352*RATIO[(1 - x)^(-1)])/3 - 
    22016*RATIO[x^(-2)] + 
    Nf*(Nc*(448 + 4736*RATIO[x^(-2)] - 3968*RATIO[x^(-1)]) + 
      (128 + 288*RATIO[x^(-2)] - 448*RATIO[x^(-1)])/Nc) + 
    22016*RATIO[x^(-1)] + (3584*RATIO[x])/3 + 
    Nc^2*(-2944/3 - (512*RATIO[(1 - x)^(-1)])/3 - 8960*RATIO[x^(-2)] + 
      4992*RATIO[x^(-1)] + 384*RATIO[x])) + G[1, 1, 1, 0, 0, 1, x]*
   (6272 - 512*RATIO[(1 - x)^(-1)] + 10112*RATIO[x^(-2)] - 
    10752*RATIO[x^(-1)] + 
    Nf*(Nc*(96 + 1152*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) + 
      (-736*RATIO[x^(-2)] + 576*RATIO[x^(-1)])/Nc) - 128*RATIO[x] + 
    Nc^2*(-1408 + 1280*RATIO[(1 - x)^(-1)] - 4928*RATIO[x^(-2)] + 
      2368*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(6272 - 512*RATIO[(1 - x)^(-1)] + 
    10112*RATIO[x^(-2)] - 10752*RATIO[x^(-1)] + 
    Nf*(Nc*(96 + 1152*RATIO[x^(-2)] - 960*RATIO[x^(-1)]) + 
      (-736*RATIO[x^(-2)] + 576*RATIO[x^(-1)])/Nc) - 128*RATIO[x] + 
    Nc^2*(-1408 + 1280*RATIO[(1 - x)^(-1)] - 4928*RATIO[x^(-2)] + 
      2368*RATIO[x^(-1)] + (1216*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, 0, x]*(3584 - 3584*RATIO[(1 - x)^(-1)] + 3584*RATIO[x] + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] + 512*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(896 + 1536*RATIO[(1 - x)^(-1)] + 
    7808*RATIO[x^(-2)] + Nf^2*(128 + 576*RATIO[x^(-2)] + 
      (256 + 1152*RATIO[x^(-2)] - 1280*RATIO[x^(-1)])/Nc^2 - 
      640*RATIO[x^(-1)]) - 15232*RATIO[x^(-1)] + 
    Nf*((928 + 1280*RATIO[x^(-2)] - 2240*RATIO[x^(-1)])/Nc + 
      Nc*(-736 - 1120*RATIO[x^(-2)] + 3200*RATIO[x^(-1)])) + 768*RATIO[x] + 
    Nc^2*(1920 + 1792*RATIO[(1 - x)^(-1)] + 11904*RATIO[x^(-2)] - 
      18176*RATIO[x^(-1)] + 512*RATIO[x])) + G[1, 0, 1, 1, 1, 1, x]*
   (7552 - 2560*RATIO[(1 - x)^(-1)] + 18816*RATIO[x^(-2)] - 
    8448*RATIO[x^(-1)] + Nf^2*(-32 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 
      (-64 - 288*RATIO[x^(-2)] + 320*RATIO[x^(-1)])/Nc^2) + 
    Nf*((-448 - 112*RATIO[x^(-2)] + 800*RATIO[x^(-1)])/Nc + 
      Nc*(-1128 - 7968*RATIO[x^(-2)] + 6288*RATIO[x^(-1)])) + 1792*RATIO[x] + 
    Nc^2*(6208 - 1024*RATIO[(1 - x)^(-1)] + 15040*RATIO[x^(-2)] - 
      5376*RATIO[x^(-1)] + 512*RATIO[x])) + G[1, 0, 0, 0, 0, 1, x]*
   (2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-2)] - 
    1280*RATIO[x^(-1)] - (2176*RATIO[x])/3 + 
    Nc^2*(4352/3 - (2816*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] + 640*RATIO[x])) + G[1, 0, 0, 0, 1, 0, x]*
   (2944/3 + (4736*RATIO[(1 - x)^(-1)])/3 + 1280*RATIO[x^(-2)] - 
    1280*RATIO[x^(-1)] - (2176*RATIO[x])/3 + 
    Nc^2*(4352/3 - (2816*RATIO[(1 - x)^(-1)])/3 + 256*RATIO[x^(-2)] - 
      256*RATIO[x^(-1)] + 640*RATIO[x])) + G[0, 1, 0, 0, 0, 1, x]*
   (-1792 - 256*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-2)] + 
    Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 1024*RATIO[x^(-1)] + 
    768*RATIO[x] + Nc^2*(704 - 960*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] + 640*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (-1792 - 256*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-2)] + 
    Nc*Nf*(64 + 128*RATIO[x^(-2)] - 128*RATIO[x^(-1)]) + 1024*RATIO[x^(-1)] + 
    768*RATIO[x] + Nc^2*(704 - 960*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] + 640*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 512*RATIO[x^(-2)] + 
    128*RATIO[x^(-1)] + Nc*Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + 
    (6016*RATIO[x])/3 + Nc^2*(-1088/3 + (2240*RATIO[(1 - x)^(-1)])/3 + 
      192*RATIO[x^(-2)] - 192*RATIO[x^(-1)] + (2048*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(1280/3 - (5504*RATIO[(1 - x)^(-1)])/3 + 
    512*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
    Nc*Nf*(-96 - 192*RATIO[x^(-2)] + 192*RATIO[x^(-1)]) + (6016*RATIO[x])/3 + 
    Nc^2*(-1088/3 + (2240*RATIO[(1 - x)^(-1)])/3 + 192*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + (2048*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 1, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] - 4352*RATIO[x^(-1)] + 
    Nf*((-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)])) + 
    (2176*RATIO[x])/3 + Nc^2*(640/3 + (5120*RATIO[(1 - x)^(-1)])/3 + 
      960*RATIO[x^(-2)] - 960*RATIO[x^(-1)] + (2432*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(9728/3 + (2560*RATIO[(1 - x)^(-1)])/3 + 
    6912*RATIO[x^(-2)] - 4352*RATIO[x^(-1)] + 
    Nf*((-32 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(-512 - 1024*RATIO[x^(-2)] + 1024*RATIO[x^(-1)])) + 
    (2176*RATIO[x])/3 + Nc^2*(640/3 + (5120*RATIO[(1 - x)^(-1)])/3 + 
      960*RATIO[x^(-2)] - 960*RATIO[x^(-1)] + (2432*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(2048/3 + (1024*RATIO[(1 - x)^(-1)])/3 + 
    512*RATIO[x^(-2)] - 512*RATIO[x^(-1)] + 
    Nc*Nf*(-160 - 320*RATIO[x^(-2)] + 320*RATIO[x^(-1)]) + 
    (3328*RATIO[x])/3 + Nc^2*(-1280/3 + (3200*RATIO[(1 - x)^(-1)])/3 + 
      320*RATIO[x^(-2)] - 320*RATIO[x^(-1)] + (2816*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(-3200/3 - (256*RATIO[(1 - x)^(-1)])/3 - 
    23808*RATIO[x^(-2)] + 
    Nf*(Nc*(1024 + 9344*RATIO[x^(-2)] - 8192*RATIO[x^(-1)]) + 
      (256 + 576*RATIO[x^(-2)] - 896*RATIO[x^(-1)])/Nc) + 
    23808*RATIO[x^(-1)] + (6656*RATIO[x])/3 + 
    Nc^2*(2048/3 - (1664*RATIO[(1 - x)^(-1)])/3 - 13056*RATIO[x^(-2)] + 
      7040*RATIO[x^(-1)] + 1664*RATIO[x])) + G[0, 1, 1, 1, 1, 1, x]*
   (3968/3 - (17408*RATIO[(1 - x)^(-1)])/3 - 8320*RATIO[x^(-2)] + 
    Nf*(Nc*(1280 + 2560*RATIO[x^(-2)] - 2560*RATIO[x^(-1)]) + 
      (160 + 320*RATIO[x^(-2)] - 320*RATIO[x^(-1)])/Nc) + 
    5120*RATIO[x^(-1)] + (10240*RATIO[x])/3 + 
    Nc^2*(-128/3 - (13312*RATIO[(1 - x)^(-1)])/3 - 2240*RATIO[x^(-2)] + 
      2240*RATIO[x^(-1)] + (6656*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 0, x]*((64*(333 + (178*I)*Pi))/3 + 
    ((5888*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-169*I + 660*Pi)*
     RATIO[x^(-2)] - (64*I)*(-137*I + 312*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-160/3 - (320*RATIO[x^(-2)])/3 + (320*RATIO[x^(-1)])/3) + 
    Nf*((8*(11 - (24*I)*Pi) - (8*I)*(107*I + 32*Pi)*RATIO[x^(-2)] + 
        (192*I)*(5*I + 2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((8*(767 - (192*I)*Pi))/3 - ((8*I)/3)*(3013*I + 900*Pi)*
         RATIO[x^(-2)] + ((64*I)/3)*(461*I + 111*Pi)*RATIO[x^(-1)] - 
        (640*RATIO[x])/3)) + (64*(77 - (10*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/3)*(-131*I + 26*Pi) + ((1792*I)/3)*Pi*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(1229*I + 72*Pi)*RATIO[x^(-2)] - 
      ((448*I)/3)*(101*I + 3*Pi)*RATIO[x^(-1)] + (64*(55 + I*Pi)*RATIO[x])/
       3)) + G[0, 0, 0, 1, 0, x]*((64*(47 + (18*I)*Pi))/3 - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
    (768*I)*Pi*RATIO[x^(-2)] + (256*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
    Nc*Nf*(-1472/3 + (1472*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x])/3) + 
    ((64*I)/3)*(77*I + 18*Pi)*RATIO[x] + 
    Nc^2*((224*(47 + (24*I)*Pi))/3 - ((32*I)/3)*(-341*I + 168*Pi)*
       RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      (32*(77 - (10*I)*Pi)*RATIO[x])/3)) + G[0, 0, 0, 0, 1, x]*
   ((64*(47 + (168*I)*Pi))/3 - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[(1 - x)^(-1)] + (768*I)*Pi*RATIO[x^(-2)] - 
    (256*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
    Nc*Nf*(-1472/3 + (1472*RATIO[(1 - x)^(-1)])/3 - (448*RATIO[x])/3) + 
    ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc^2*((32*(329 + (108*I)*Pi))/3 - ((32*I)/3)*(-341*I + 108*Pi)*
       RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      (32*(77 - (12*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 0, x]*
   ((128*(279 + (85*I)*Pi))/3 - ((3200*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
    (1280*I)*Pi*RATIO[x^(-2)] - (256*I)*(-93*I + 5*Pi)*RATIO[x^(-1)] + 
    Nf*((-608 + 576*RATIO[x^(-1)])/Nc + 
      Nc*(-11264/3 + (704*RATIO[(1 - x)^(-1)])/3 + 9344*RATIO[x^(-1)] - 
        (1472*RATIO[x])/3)) - ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*((416*(13 + (8*I)*Pi))/3 - ((32*I)/3)*(-121*I + 56*Pi)*
       RATIO[(1 - x)^(-1)] + (256*I)*Pi*RATIO[x^(-2)] - 
      (256*I)*(-51*I + Pi)*RATIO[x^(-1)] + (32*(253 - (12*I)*Pi)*RATIO[x])/
       3)) + G[1, 0, 0, 1, 1, x]*(((-64*I)/5)*(-1189*I + 720*Pi) + 
    ((128*I)/3)*(11*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(29*I + 1890*Pi)*RATIO[x^(-2)] + 
    ((128*I)/15)*(-2381*I + 1755*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-5552/15 - (352*RATIO[x^(-2)])/15 + (8992*RATIO[x^(-1)])/15 + 
      (-1984/3 + (704*RATIO[x^(-2)])/3 + (2816*RATIO[x^(-1)])/3)/Nc^2) + 
    Nf*((((32*I)/3)*(134*I + 15*Pi) + ((32*I)/3)*(-25*I + 12*Pi)*
         RATIO[x^(-2)] - ((160*I)/3)*(17*I + 6*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((16*(3719 + (690*I)*Pi))/15 - (448*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/15)*(1181*I + 4290*Pi)*RATIO[x^(-2)] - 
        ((32*I)/5)*(-369*I + 620*Pi)*RATIO[x^(-1)] - 128*RATIO[x])) + 
    (64*(11 + (30*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/5)*(-2287*I + 360*Pi) - 
      ((32*I)/3)*(-11*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(2029*I + 4260*Pi)*RATIO[x^(-2)] + 
      ((352*I)/15)*(-631*I + 210*Pi)*RATIO[x^(-1)] + 
      (64*(33 + (16*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 1, x]*
   (((256*I)/3)*(106*I + 67*Pi) - ((128*I)/3)*(253*I + 68*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-361*I + 66*Pi)*RATIO[x^(-2)] + 
    Nf^2*(56 - 64*RATIO[x^(-2)] + (176 - 288*RATIO[x^(-1)])/Nc^2 - 
      80*RATIO[x^(-1)]) - ((64*I)/3)*(757*I + 66*Pi)*RATIO[x^(-1)] + 
    Nf*((8*(61 + (12*I)*Pi) + 128*RATIO[(1 - x)^(-1)] + 
        (192*I)*(I + Pi)*RATIO[x^(-2)] - (16*I)*(13*I + 12*Pi)*RATIO[x^(-1)])/
       Nc + Nc*((160*(35 + (3*I)*Pi))/3 + 640*RATIO[(1 - x)^(-1)] + 
        ((32*I)/3)*(167*I + 30*Pi)*RATIO[x^(-2)] - 
        ((64*I)/3)*(-319*I + 15*Pi)*RATIO[x^(-1)] - (1600*RATIO[x])/3)) + 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*((32*(31 + (88*I)*Pi))/3 - 
      ((256*I)/3)*(11*I + 14*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(155*I + 12*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(-1379*I + 12*Pi)*
       RATIO[x^(-1)] + (32*(275 + (116*I)*Pi)*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, x]*(((128*I)/3)*(208*I + 165*Pi) - 
    (1536*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(749*I + 438*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*(461*I + 348*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((-32*I)/3)*(-I + 15*Pi) - (48*I)*(-4*I + 15*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(-14*I + 75*Pi)*RATIO[x^(-1)] + 
      (64*(2 - (5*I)*Pi) - (32*I)*(22*I + 45*Pi)*RATIO[x^(-2)] + 
        (320*I)*(2*I + 5*Pi)*RATIO[x^(-1)])/Nc^2) + 
    Nf*(((-24*I)*(-29*I + 4*Pi) + (8*I)*(23*I + 8*Pi)*RATIO[x^(-2)] + 
        (192*I)*(-5*I + Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((8*I)/3)*(1339*I + 1089*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*(4453*I + 6414*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*(3284*I + 3339*Pi)*RATIO[x^(-1)])) + 
    (64*(77 - (18*I)*Pi)*RATIO[x])/3 + Nc^2*(((-64*I)/3)*(-173*I + 129*Pi) - 
      ((128*I)/3)*(-11*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(2317*I + 3222*Pi)*RATIO[x^(-2)] + (32*I)*(835*I + 1024*Pi)*
       RATIO[x^(-1)] + ((1216*I)/3)*Pi*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(((1664*I)/3)*(16*I + 3*Pi) - 
    ((64*I)/3)*(749*I + 474*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(461*I + 600*Pi)*
     RATIO[x^(-1)] + Nf^2*(-32/3 - 192*RATIO[x^(-2)] + 
      (128 + 704*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/Nc^2 + 
      (448*RATIO[x^(-1)])/3) + 
    Nf*(((24*I)*(29*I + 20*Pi) + (8*I)*(23*I + 80*Pi)*RATIO[x^(-2)] - 
        (960*I)*(I + Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((8*I)/3)*(1339*I + 144*Pi) + (256*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*(4453*I + 612*Pi)*RATIO[x^(-2)] - 
        ((64*I)/3)*(821*I + 81*Pi)*RATIO[x^(-1)])) + 
    (64*(77 - (96*I)*Pi)*RATIO[x])/3 + Nc^2*(((64*I)/3)*(173*I + 138*Pi) - 
      (1408*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*(-2317*I + 138*Pi)*
       RATIO[x^(-2)] - (32*I)*(-835*I + 46*Pi)*RATIO[x^(-1)] - 
      (1024*I)*Pi*RATIO[x])) + G[0, 0, 0, 0, 0, x]*
   ((-2048*I)*Pi + (2048*I)*Pi*RATIO[(1 - x)^(-1)] + (3072*I)*Pi*RATIO[x] + 
    Nc*Nf*(256 - 256*RATIO[(1 - x)^(-1)] + 256*RATIO[x]) + 
    Nc^2*((-128*I)*(-11*I + 9*Pi) + (128*I)*(-11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + (128*I)*(11*I + Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 1, x]*(((-64*I)/3)*(-63*I + 82*Pi) + 
    ((64*I)/3)*(-165*I + 82*Pi)*RATIO[(1 - x)^(-1)] - 2304*RATIO[x^(-2)] + 
    1792*RATIO[x^(-1)] + Nf^2*(-32/3 - (64*RATIO[x^(-2)])/3 + 
      (64*RATIO[x^(-1)])/3) + ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*(((-32*I)/3)*(-491*I + 148*Pi) + ((32*I)/3)*(-517*I + 112*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-11*I + 18*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(-263*I + 18*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 3*Pi)*
       RATIO[x]) + Nf*((-368/3 - (64*RATIO[(1 - x)^(-1)])/3 + 
        224*RATIO[x^(-1)])/Nc + Nc*((32*(70 + (9*I)*Pi))/3 - 
        (1792*RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*(-13*I + 18*Pi)*
         RATIO[x^(-2)] - ((64*I)/3)*(-26*I + 9*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3))) + G[0, 1, 1, 0, 0, x]*
   (((128*I)/15)*(362*I + 375*Pi) + (704*I)*(-3*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/15)*(-1103*I + 480*Pi)*RATIO[x^(-2)] - 
    ((256*I)/15)*(146*I + 315*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-464/15 - (1504*RATIO[x^(-2)])/15 + (1504*RATIO[x^(-1)])/15) - 
    ((64*I)/3)*(-11*I + 30*Pi)*RATIO[x] + 
    Nc^2*(((-128*I)/15)*(-73*I + 45*Pi) + ((256*I)/3)*(11*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(52*I + 25*Pi)*RATIO[x^(-2)] - 
      ((64*I)/5)*(452*I + 25*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 8*Pi)*
       RATIO[x]) + Nf*((-216 + 64*RATIO[(1 - x)^(-1)] + 400*RATIO[x^(-1)])/
       Nc + Nc*(((-8*I)/15)*(-199*I + 300*Pi) + (704*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/15)*(359*I + 150*Pi)*RATIO[x^(-2)] + 
        ((16*I)/15)*(463*I + 300*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3))) + 
  G[0, 1, 1, 0, 1, x]*((64*(933 - (530*I)*Pi))/15 - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-841*I + 135*Pi)*RATIO[x^(-2)] + 
    Nf^2*(208/15 + (608*RATIO[x^(-2)])/15 - (608*RATIO[x^(-1)])/15) + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(33*I + 4*Pi)*RATIO[x] + 
    Nc^2*((64*(977 - (70*I)*Pi))/15 - ((32*I)/3)*(-341*I + 32*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/5)*(-97*I + 50*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(2083*I + 50*Pi)*RATIO[x^(-1)] - ((128*I)/3)*(-11*I + 6*Pi)*
       RATIO[x]) + Nf*(((-8*I)*(-35*I + 12*Pi) - 64*RATIO[(1 - x)^(-1)] - 
        (192*I)*Pi*RATIO[x^(-2)] + (48*I)*(I + 4*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((8*I)/15)*(4067*I + 120*Pi) + ((128*I)/15)*(-68*I + 15*Pi)*
         RATIO[x^(-2)] - ((16*I)/15)*(5441*I + 120*Pi)*RATIO[x^(-1)] + 
        (256*RATIO[x])/3))) + G[0, 1, 1, 1, 0, x]*
   ((64*(933 - (380*I)*Pi))/15 - ((64*I)/3)*(-319*I + 56*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/15)*(-841*I + 165*Pi)*RATIO[x^(-2)] + 
    Nf^2*(208/15 + (608*RATIO[x^(-2)])/15 - (608*RATIO[x^(-1)])/15) + 
    ((128*I)/15)*(1084*I + 165*Pi)*RATIO[x^(-1)] + 
    ((64*I)/3)*(33*I + 64*Pi)*RATIO[x] + 
    Nc^2*((64*(977 - (100*I)*Pi))/15 - ((32*I)/3)*(-341*I + 92*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/5)*(-97*I + 110*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(2083*I + 110*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(11*I + 19*Pi)*
       RATIO[x]) + Nf*(((-8*I)*(-35*I + 4*Pi) - 64*RATIO[(1 - x)^(-1)] - 
        (64*I)*Pi*RATIO[x^(-2)] + (16*I)*(3*I + 4*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*(((8*I)/15)*(4067*I + 600*Pi) + ((128*I)/15)*(-68*I + 75*Pi)*
         RATIO[x^(-2)] - ((16*I)/15)*(5441*I + 600*Pi)*RATIO[x^(-1)] + 
        (256*RATIO[x])/3))) + G[1, 0, 0, 0, 1, x]*
   ((64*(307 - (310*I)*Pi))/15 + ((64*I)/3)*(-11*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] - (12032*RATIO[x^(-2)])/15 + 
    ((256*I)/15)*(-527*I + 135*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 - (928*RATIO[x^(-2)])/15 + (928*RATIO[x^(-1)])/15) + 
    (64*(33 - (64*I)*Pi)*RATIO[x])/3 + Nc^2*(((-64*I)/15)*(-422*I + 155*Pi) + 
      ((32*I)/3)*(-77*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/5)*(34*I + 225*Pi)*RATIO[x^(-2)] - ((64*I)/5)*(1069*I + 80*Pi)*
       RATIO[x^(-1)] + (32*I)*(55*I + 4*Pi)*RATIO[x]) + 
    Nf*((32*(28 + I*Pi) + (224*I)*Pi*RATIO[x^(-2)] - (256*I)*(-3*I + Pi)*
         RATIO[x^(-1)])/Nc + Nc*(19232/5 - 64*RATIO[(1 - x)^(-1)] - 
        ((32*I)/15)*(193*I + 165*Pi)*RATIO[x^(-2)] + 
        ((96*I)/5)*(527*I + 10*Pi)*RATIO[x^(-1)] + 320*RATIO[x]))) + 
  G[1, 0, 0, 1, 0, x]*((64*(307 - (1300*I)*Pi))/15 + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/15)*(-47*I + 180*Pi)*RATIO[x^(-2)] + 
    ((256*I)/15)*(-527*I + 600*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 - (928*RATIO[x^(-2)])/15 + (928*RATIO[x^(-1)])/15) + 
    (64*(33 - (4*I)*Pi)*RATIO[x])/3 + Nc^2*(((-64*I)/15)*(-422*I + 5*Pi) + 
      ((32*I)/3)*(-77*I + 38*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/5)*(17*I + 195*Pi)*RATIO[x^(-2)] - 
      ((64*I)/5)*(1069*I + 210*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(165*I + 8*Pi)*
       RATIO[x]) + Nf*((224*(4 - I*Pi) - (416*I)*Pi*RATIO[x^(-2)] + 
        (128*I)*(6*I + 5*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((32*(601 - (65*I)*Pi))/5 - 64*RATIO[(1 - x)^(-1)] - 
        ((32*I)/15)*(193*I + 1680*Pi)*RATIO[x^(-2)] + 
        ((32*I)/5)*(1581*I + 490*Pi)*RATIO[x^(-1)] + 320*RATIO[x]))) + 
  G[1, 1, 1, 1, 1, x]*((-128*I)*(-54*I + Pi) + 
    (5120*I)*Pi*RATIO[(1 - x)^(-1)] + (128*I)*(307*I + 161*Pi)*
     RATIO[x^(-2)] - (128*I)*(389*I + 156*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((40*I)/3)*(29*I + 12*Pi) + (16*I)*(-28*I + 45*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(67*I + 150*Pi)*RATIO[x^(-1)] + 
      (((80*I)/3)*(41*I + 12*Pi) + ((160*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] - 
        ((160*I)/3)*(47*I + 30*Pi)*RATIO[x^(-1)])/Nc^2) - 
    (3072*I)*Pi*RATIO[x] + Nc^2*((-32*I)*(-321*I + 4*Pi) + 
      (2560*I)*Pi*RATIO[(1 - x)^(-1)] + (64*I)*(634*I + 519*Pi)*
       RATIO[x^(-2)] - (32*I)*(2313*I + 998*Pi)*RATIO[x^(-1)] - 
      (256*I)*(-11*I + 5*Pi)*RATIO[x]) + 
    Nf*((8*(183 - (32*I)*Pi) - (16*I)*(17*I + 36*Pi)*RATIO[x^(-2)] + 
        (16*I)*(111*I + 32*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((8*(5452 - (1125*I)*Pi))/3 - (16*I)*(1097*I + 1049*Pi)*
         RATIO[x^(-2)] + ((16*I)/3)*(8092*I + 3303*Pi)*RATIO[x^(-1)] + 
        512*RATIO[x]))) + G[0, 1, 0, 0, 0, x]*((64*(571 + (24*I)*Pi))/3 - 
    ((320*I)/3)*(-11*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
    (1024*I)*Pi*RATIO[x^(-2)] + (512*I)*(43*I + 2*Pi)*RATIO[x^(-1)] - 
    (3520*RATIO[x])/3 + Nf*((-784/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        288*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*((64*I)*(24*I + Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (128*I)*Pi*RATIO[x^(-2)] - (128*I)*(37*I + Pi)*RATIO[x^(-1)] - 
        (320*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((32*(37 + (78*I)*Pi))/3 - ((32*I)/3)*(11*I + 102*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*Pi*RATIO[x^(-2)] + 
      (128*I)*(70*I + Pi)*RATIO[x^(-1)] + (2464*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((-64*I)/15)*(-391*I + 880*Pi) + 
    ((256*I)/3)*(-11*I + 32*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/5)*(-319*I + 505*Pi)*RATIO[x^(-2)] - 
    ((256*I)/5)*(-192*I + 275*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((32*I)/15)*(13*I + 60*Pi) + ((64*I)/15)*(59*I + 135*Pi)*
       RATIO[x^(-2)] - ((64*I)/15)*(49*I + 150*Pi)*RATIO[x^(-1)] + 
      (((256*I)/3)*(I + 3*Pi) + ((128*I)/3)*(11*I + 27*Pi)*RATIO[x^(-2)] - 
        ((1280*I)/3)*(I + 3*Pi)*RATIO[x^(-1)])/Nc^2) + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + 
    Nf*((((16*I)/3)*(25*I + 102*Pi) + (192*I)*(I + 3*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(-5*I + 102*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(((-16*I)/5)*(-I + 550*Pi) - (512*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/5)*(1292*I + 1495*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(2021*I + 4980*Pi)*RATIO[x^(-1)] - (832*RATIO[x])/3 + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((256*I)/15)*(6*I + 175*Pi) + ((128*I)/3)*(-33*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/15)*(9403*I + 10560*Pi)*RATIO[x^(-2)] - 
      ((128*I)/5)*(239*I + 940*Pi)*RATIO[x^(-1)] + 1760*RATIO[x] - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((64*I)/15)*(391*I + 20*Pi) + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/5)*(-319*I + 135*Pi)*RATIO[x^(-2)] - ((768*I)/5)*(-64*I + 55*Pi)*
     RATIO[x^(-1)] + Nf^2*(-416/15 - (3776*RATIO[x^(-2)])/15 + 
      (3136*RATIO[x^(-1)])/15 + (-256/3 - (1408*RATIO[x^(-2)])/3 + 
        (1280*RATIO[x^(-1)])/3)/Nc^2) + (128*(77 - (17*I)*Pi)*RATIO[x])/3 + 
    Nf*((((16*I)/3)*(25*I + 6*Pi) - 192*RATIO[x^(-2)] - 
        ((32*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(-16/5 - (512*RATIO[(1 - x)^(-1)])/3 + ((1088*I)/5)*(-38*I + 5*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-2021*I + 360*Pi)*RATIO[x^(-1)] - 
        (832*RATIO[x])/3 + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-64*I)/15)*(-24*I + 245*Pi) + ((128*I)/3)*(-33*I + 20*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/15)*(-9403*I + 1470*Pi)*RATIO[x^(-2)] + 
      ((128*I)/5)*(-239*I + 60*Pi)*RATIO[x^(-1)] + 
      (160*(33 - (2*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 1, 0, x]*(((256*I)/3)*(I + 5*Pi) + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(-25*I + 12*Pi)*RATIO[x^(-2)] + 
    Nf^2*(32/3 + (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3) + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(77*I + 8*Pi)*
     RATIO[x] + Nf*((712/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        272*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*((8*(367 - (84*I)*Pi))/3 - 192*RATIO[(1 - x)^(-1)] - 
        ((32*I)/3)*(-13*I + 42*Pi)*RATIO[x^(-2)] + ((112*I)/3)*(67*I + 12*Pi)*
         RATIO[x^(-1)] - 192*RATIO[x] + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/3)*(-413*I + 100*Pi) + 
      ((32*I)/3)*(-429*I + 184*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-11*I + 42*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(541*I + 42*Pi)*
       RATIO[x^(-1)] + (32*(77 - (8*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 1, x]*
   (((-128*I)/3)*(-2*I + 53*Pi) + ((128*I)/3)*(-121*I + 53*Pi)*
     RATIO[(1 - x)^(-1)] + (3200*RATIO[x^(-2)])/3 + 
    Nf^2*(32/3 + (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3) + 
    (5248*RATIO[x^(-1)])/3 + ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nf*((712/3 + (128*RATIO[(1 - x)^(-1)])/3 - 272*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)/Nc + Nc*((8*(367 - (12*I)*Pi))/3 - 
        192*RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-13*I + 6*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(469*I + 12*Pi)*RATIO[x^(-1)] - 192*RATIO[x] + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-32*I)/3)*(-413*I + 100*Pi) + ((32*I)/3)*(-429*I + 112*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*(541*I + 6*Pi)*RATIO[x^(-1)] + 
      (32*(77 + (30*I)*Pi)*RATIO[x])/3 - (32*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 1, x]*((128*(31 + (177*I)*Pi))/3 - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
    (64*I)*(-95*I + 118*Pi)*RATIO[x^(-2)] - ((64*I)/3)*(-251*I + 198*Pi)*
     RATIO[x^(-1)] + Nf^2*(32*(13 - I*Pi) - ((16*I)/3)*(88*I + 27*Pi)*
       RATIO[x^(-2)] + (160*I)*(6*I + Pi)*RATIO[x^(-1)] + 
      ((64*(35 - (3*I)*Pi))/3 - ((32*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] + 
        ((64*I)/3)*(64*I + 15*Pi)*RATIO[x^(-1)])/Nc^2) + (3520*RATIO[x])/3 + 
    Nf*((8*(61 - (32*I)*Pi) - ((8*I)/3)*(19*I + 72*Pi)*RATIO[x^(-2)] + 
        (512*I)*Pi*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(((-8*I)/3)*(-2531*I + 183*Pi) + (1408*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*(-3491*I + 822*Pi)*RATIO[x^(-2)] + (16*I)*(-934*I + 91*Pi)*
         RATIO[x^(-1)] - 448*RATIO[x] + (32*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(64*(215 + (57*I)*Pi) - 
      ((64*I)/3)*(-77*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-343*I + 29*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(2551*I + 132*Pi)*
       RATIO[x^(-1)] + (32*(209 - (42*I)*Pi)*RATIO[x])/3 - 
      (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 1, 1, x]*(((-64*I)/15)*(-203*I + 320*Pi) + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-119*I + 30*Pi)*RATIO[x^(-2)] + 
    ((256*I)/15)*(368*I + 15*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-1528/15 - (608*RATIO[x^(-2)])/15 + (2768*RATIO[x^(-1)])/15 + 
      (-176 + 288*RATIO[x^(-1)])/Nc^2) - ((64*I)/3)*(-11*I + 32*Pi)*
     RATIO[x] + Nf*(((-16*I)*(-31*I + 2*Pi) - 64*RATIO[(1 - x)^(-1)] - 
        (64*I)*Pi*RATIO[x^(-2)] + (32*I)*(-7*I + 2*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*(((8*I)/15)*(1363*I + 60*Pi) - 
        64*RATIO[(1 - x)^(-1)] + ((64*I)/15)*(-274*I + 15*Pi)*RATIO[x^(-2)] - 
        ((16*I)/15)*(3649*I + 60*Pi)*RATIO[x^(-1)] + (896*RATIO[x])/3 + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-64*I)/15)*(-82*I + 85*Pi) + ((64*I)/3)*(154*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/15)*(-529*I + 60*Pi)*RATIO[x^(-2)] + 
      ((32*I)/5)*(1127*I + 20*Pi)*RATIO[x^(-1)] - (128*I)*(-11*I + 2*Pi)*
       RATIO[x] - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 1, 0, 0, x]*(((-128*I)/15)*(-514*I + 875*Pi) + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((128*I)/15)*(-109*I + 1185*Pi)*RATIO[x^(-2)] + 
    Nf^2*(304/5 + (6752*RATIO[x^(-2)])/15 - (1824*RATIO[x^(-1)])/5) + 
    ((128*I)/15)*(-1309*I + 2115*Pi)*RATIO[x^(-1)] + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + 
    Nf*(((8*(119 - (36*I)*Pi))/3 - (8*I)*(-9*I + 8*Pi)*RATIO[x^(-2)] + 
        ((64*I)/3)*(-4*I + 9*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*((8*(1667 - (540*I)*Pi))/15 - (448*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/5)*(-4231*I + 1240*Pi)*RATIO[x^(-2)] + 
        ((32*I)/15)*(-307*I + 810*Pi)*RATIO[x^(-1)] + (256*RATIO[x])/3 + 
        (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((1856*(2 + (5*I)*Pi))/15 + ((32*I)/3)*(-165*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/15)*(-3563*I + 675*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(817*I + 375*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(33*I + 7*Pi)*
       RATIO[x] - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 0, 0, x]*((32*(-375 + (94*I)*Pi + 52*Pi^2))/3 - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (1280*I)*Pi*RATIO[x^(-1)] + 3104/(-1 + RATIO[x])^2 - 
    (64*(-225 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nf^2*(64/3 - (64*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x])/3) + 
    3104*RATIO[x^2] + Nf*((472 - 240*RATIO[(1 - x)^(-1)] + 
        56/(-1 + RATIO[x])^2 - 32*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((16*(2411 - (156*I)*Pi))/9 + ((32*I)/9)*(-41*I + 78*Pi)*
         RATIO[(1 - x)^(-1)] + 240/(-1 + RATIO[x])^2 + 
        ((64*I)/9)*(7*I + 9*Pi)*RATIO[x] + 352*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((16*(-2987 + (1314*I)*Pi + 24*Pi^2))/9 - 
      (16*(487 + (1386*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (256*I)*Pi*RATIO[x^(-1)] - 352/(-1 + RATIO[x])^2 + 
      (16*(-809 - (198*I)*Pi + 24*Pi^2)*RATIO[x])/9 - 896*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   ((-32*(5209 - (2670*I)*Pi + 1190*Pi^2))/45 + 
    (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-374 - (54*I)*Pi + 39*Pi^2)*RATIO[x^(-2)])/9 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((8*(182 - (165*I)*Pi))/15 - (64*RATIO[(1 - x)^(-1)])/9 - 
      (896*RATIO[x^(-2)])/9 + ((16*I)/45)*(866*I + 405*Pi)*RATIO[x^(-1)] + 
      ((16*(62 - (99*I)*Pi))/9 - (128*RATIO[(1 - x)^(-1)])/9 + 
        ((32*I)/3)*(22*I + 27*Pi)*RATIO[x^(-1)])/Nc^2 - (64*RATIO[x])/9) + 
    192/(-1 + RATIO[x])^2 + (64*(354 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nf*(((8*(-59 - (10*I)*Pi + 4*Pi^2))/3 - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 - (8*(-3 + (60*I)*Pi + 8*Pi^2)*
          RATIO[x^(-1)])/3 - 160*RATIO[x])/Nc + 
      Nc*((8*(-4049 + (2575*I)*Pi + 20*Pi^2))/15 + (8896*RATIO[(1 - x)^(-1)])/
         9 + (64*(54 + (20*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(-52099 + (13830*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(163 + (180*I)*Pi)*RATIO[x])/9 + (544*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((-128*(-1921 + (420*I)*Pi + 145*Pi^2))/45 + 
      (16*(-4615 - (1122*I)*Pi + 232*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/9)*(-287*I + 120*Pi)*RATIO[x^(-2)] + 
      ((32*I)/15)*(11521*I + 2000*Pi)*RATIO[x^(-1)] - 
      (16*(355 + (330*I)*Pi + 6*Pi^2)*RATIO[x])/3 - (1312*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   ((-32*(5209 - (4554*I)*Pi + 3620*Pi^2))/45 + 
    (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-1870 - (2442*I)*Pi + 1185*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[x^(-1)])/45 + 
    Nf^2*((208*(7 - (2*I)*Pi))/15 - (64*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/45)*(-70*I + 57*Pi)*RATIO[x^(-2)] + 
      (992/9 - (128*RATIO[(1 - x)^(-1)])/9 - (704*RATIO[x^(-1)])/3)/Nc^2 + 
      ((32*I)/45)*(433*I + 114*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/9) + 
    192/(-1 + RATIO[x])^2 - (64*(-354 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nf*(((8*(-59 - (186*I)*Pi + 4*Pi^2))/3 - 
        32*RATIO[(1 - x)^(-1)] + (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(-3 - (132*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 - 160*RATIO[x])/Nc + 
      Nc*((-8*(4049 + (4276*I)*Pi + 150*Pi^2))/15 + 
        ((64*I)/9)*(-139*I + 66*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*(-180 - (232*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/5 + 
        (8*(52099 + (27648*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(163 + (24*I)*Pi)*RATIO[x])/9 + (544*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((-32*(-7684 - (7611*I)*Pi + 880*Pi^2))/45 + 
      (16*(-4615 - (3828*I)*Pi + 556*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-1435 - (1974*I)*Pi + 255*Pi^2)*RATIO[x^(-2)])/45 - 
      (32*(11521 + (3362*I)*Pi + 85*Pi^2)*RATIO[x^(-1)])/15 - 
      (16*(355 + (44*I)*Pi + 34*Pi^2)*RATIO[x])/3 - (1312*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   ((64*(-1238 - (9120*I)*Pi + 1675*Pi^2))/45 + 
    (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 + (270*I)*Pi + 2820*Pi^2)*RATIO[x^(-2)])/45 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[x^(-1)])/45 + 
    384/(-1 + RATIO[x])^2 + (64*(-53 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(59 - (360*I)*Pi))/15 + (64*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/45)*(127*I + 180*Pi)*RATIO[x^(-2)] + 
      ((32*I)/45)*(269*I + 900*Pi)*RATIO[x^(-1)] + 
      ((1984*(1 - (3*I)*Pi))/9 + ((64*I)/9)*(-4*I + 33*Pi)*RATIO[x^(-2)] + 
        ((128*I)/9)*(31*I + 66*Pi)*RATIO[x^(-1)])/Nc^2 + (128*RATIO[x])/9) + 
    384*RATIO[x^2] + Nf*(((16*(-91 - (118*I)*Pi + 3*Pi^2))/3 + 
        (8*(-129 + (100*I)*Pi + 31*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(-141 - (38*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/3 - 96*RATIO[x])/Nc + 
      Nc*(((8*I)/45)*(28613*I + 39720*Pi) - ((320*I)/3)*(-2*I + Pi)*
         RATIO[(1 - x)^(-1)] + (8*(-20473 - (5550*I)*Pi + 195*Pi^2)*
          RATIO[x^(-2)])/45 - (16*(-48611 + (29850*I)*Pi + 45*Pi^2)*
          RATIO[x^(-1)])/45 + 64/(-1 + RATIO[x])^2 + 
        ((16*I)/3)*(27*I + 16*Pi)*RATIO[x] + (320*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((-16*(-6887 + (42960*I)*Pi + 820*Pi^2))/45 + 
      (16*(383 - (198*I)*Pi + 74*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-8071 - (5640*I)*Pi + 255*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-14263 + (11320*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
      256/(-1 + RATIO[x])^2 + (32*(-37 - (132*I)*Pi + 31*Pi^2)*RATIO[x])/9 - 
      (608*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*((64*(-1238 - (3675*I)*Pi + 1795*Pi^2))/45 + 
    (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(10517 - (855*I)*Pi + 1665*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[x^(-1)])/45 + 
    384/(-1 + RATIO[x])^2 - (64*(53 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(59 + (30*I)*Pi))/15 + (64*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/45)*(-127*I + 180*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(-269*I + 90*Pi)*RATIO[x^(-1)] + 
      ((64*(31 - (6*I)*Pi))/9 - ((64*I)/9)*(4*I + 33*Pi)*RATIO[x^(-2)] + 
        ((128*I)/9)*(31*I + 15*Pi)*RATIO[x^(-1)])/Nc^2 + (128*RATIO[x])/9) + 
    384*RATIO[x^2] + Nf*(((16*(-91 - (30*I)*Pi + 10*Pi^2))/3 + 
        (8*(-129 - (108*I)*Pi + 58*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(-141 - (60*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/3 - 96*RATIO[x])/Nc + 
      Nc*((8*(-28613 - (2430*I)*Pi + 630*Pi^2))/45 - 
        ((128*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*(-20473 + (6420*I)*Pi + 7440*Pi^2)*RATIO[x^(-2)])/45 - 
        (16*(-48611 - (1710*I)*Pi + 3150*Pi^2)*RATIO[x^(-1)])/45 + 
        64/(-1 + RATIO[x])^2 + ((16*I)/3)*(27*I + 16*Pi)*RATIO[x] + 
        (320*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((-16*(-6887 - (3780*I)*Pi + 1840*Pi^2))/45 + 
      (16*(383 + (132*I)*Pi + 146*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-8071 + (6540*I)*Pi + 2640*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-14263 + (110*I)*Pi + 535*Pi^2)*RATIO[x^(-1)])/15 - 
      256/(-1 + RATIO[x])^2 + (32*(-37 - (132*I)*Pi + 37*Pi^2)*RATIO[x])/9 - 
      (608*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*((32*(19337 - (23124*I)*Pi + 1030*Pi^2))/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (64*(29669 - (6612*I)*Pi + 465*Pi^2)*RATIO[x^(-2)])/45 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[x^(-1)])/45 + 
    (32*(-487 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(371 + (78*I)*Pi))/45 + ((32*I)/45)*(583*I + 114*Pi)*
       RATIO[x^(-2)] - ((64*I)/45)*(-25*I + 57*Pi)*RATIO[x^(-1)] + 
      (((-256*I)/3)*Pi - ((32*I)/3)*(45*I + 44*Pi)*RATIO[x^(-2)] + 
        ((320*I)/3)*(3*I + 4*Pi)*RATIO[x^(-1)])/Nc^2 + (128*RATIO[x])/9) + 
    1760*RATIO[x^2] + 
    Nf*(((8*(171 + 22*Pi^2))/3 + (32*(108 - (45*I)*Pi + 22*Pi^2)*
          RATIO[x^(-2)])/3 - (8*(501 - (120*I)*Pi + 116*Pi^2)*RATIO[x^(-1)])/
         3 - 256*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*((8*(-31429 + (5898*I)*Pi + 1020*Pi^2))/45 + 
        64*RATIO[(1 - x)^(-1)] + (16*(-2337 + (1126*I)*Pi + 555*Pi^2)*
          RATIO[x^(-2)])/5 - (8*(-97925 + (25728*I)*Pi + 8700*Pi^2)*
          RATIO[x^(-1)])/45 - 32/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-71*I + 6*Pi)*RATIO[x] - 64*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((-32*(-12183 - (1254*I)*Pi + 400*Pi^2))/45 + 
      (128*(-18 + (33*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-24352 + (14151*I)*Pi + 2595*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(-16165 + (3377*I)*Pi + 575*Pi^2)*RATIO[x^(-1)])/15 + 
      128/(-1 + RATIO[x])^2 + (32*(256 + (33*I)*Pi + 144*Pi^2)*RATIO[x])/9 + 
      480*RATIO[x^2] + 64*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((-128*(-7544 - (4185*I)*Pi + 430*Pi^2))/45 + 
    (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(-105 - (18*I)*Pi + 13*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    3328/(-1 + RATIO[x])^2 - (32*(-785 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/
     9 + 1760*RATIO[x^2] + Nf^2*(15088/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
      (896*RATIO[x^(-2)])/9 - (5536*RATIO[x^(-1)])/45 - (160*RATIO[x])/3 + 
      144*RATIO[x^2] + (4192/9 + (128*RATIO[(1 - x)^(-1)])/9 + 
        (704*RATIO[x^(-1)])/3 - 64*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*(((-16*(-165 + (47*I)*Pi + 2*Pi^2))/3 - ((64*I)/3)*(-18*I + Pi)*
         RATIO[(1 - x)^(-1)] - (32*(3 + 2*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(7 + (15*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        112/(-1 + RATIO[x])^2 - 320*RATIO[x] + 192*RATIO[x^2])/Nc + 
      Nc*((8*(-21637 - (10560*I)*Pi + 450*Pi^2))/45 + 
        ((64*I)/9)*(-140*I + 27*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*(-383 - (162*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*(-1277 - (13980*I)*Pi + 450*Pi^2)*RATIO[x^(-1)])/45 + 
        288/(-1 + RATIO[x])^2 + (64*(23 + (7*I)*Pi)*RATIO[x])/3 - 
        1632*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((-16*(-54943 - (12000*I)*Pi + 2440*Pi^2))/45 + 
      (16*(-4615 - (2244*I)*Pi + 284*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-346 - (162*I)*Pi + 51*Pi^2)*RATIO[x^(-2)])/9 + 
      (32*(667 - (13020*I)*Pi + 255*Pi^2)*RATIO[x^(-1)])/45 + 
      64/(-1 + RATIO[x])^2 - (16*(813 + (462*I)*Pi + 76*Pi^2)*RATIO[x])/9 + 
      3968*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   ((-32*(-1551 + (1032*I)*Pi + 68*Pi^2))/3 - 1024*Pi^2*RATIO[(1 - x)^(-1)] + 
    (64*(2796 - (773*I)*Pi + 116*Pi^2)*RATIO[x^(-2)])/3 + 
    (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[x^(-1)])/3 + 
    (64*(255 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 3104*RATIO[x^2] + 
    Nf^2*((-8*(-176 + (519*I)*Pi + 36*Pi^2))/9 - 
      (16*(115 + (8*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(412 + (429*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 - (160*RATIO[x])/3 + 
      144*RATIO[x^2] + ((-16*(-634 + (543*I)*Pi + 36*Pi^2))/9 - 
        (32*(-290 + (132*I)*Pi + 81*Pi^2)*RATIO[x^(-2)])/9 + 
        (32*(-472 + (525*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 - 64*RATIO[x] + 
        224*RATIO[x^2])/Nc^2) + 
    Nf*(((-16*(252 - (36*I)*Pi + 43*Pi^2))/3 - 8*(-122 - (11*I)*Pi + 37*Pi^2)*
         RATIO[x^(-2)] + (16*(-24 - (33*I)*Pi + 95*Pi^2)*RATIO[x^(-1)])/3 + 
        544*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*((-8*(7428 - (3397*I)*Pi + 55*Pi^2))/3 + ((256*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] - (8*(20720 - (5739*I)*Pi + 1659*Pi^2)*
          RATIO[x^(-2)])/9 + (16*(7101 - (3468*I)*Pi + 118*Pi^2)*
          RATIO[x^(-1)])/3 + ((32*I)/9)*(379*I + 48*Pi)*RATIO[x] - 
        4800*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((16*(11863 - (7836*I)*Pi + 306*Pi^2))/9 + 
      (128*((-11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(4298 - (1287*I)*Pi + 245*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*(-18247 + (10143*I)*Pi + 468*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-5933 + (528*I)*Pi + 408*Pi^2)*RATIO[x])/9 + 9120*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, 1, x]*(64*(47 + (130*I)*Pi) - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
    (64*I)*(-157*I + 16*Pi)*RATIO[x^(-2)] - (67264*RATIO[x^(-1)])/3 + 
    Nf^2*((8*(181 - (48*I)*Pi))/3 - ((64*I)/3)*(4*I + 27*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(151*I + 120*Pi)*RATIO[x^(-1)] + 
      (16*(63 - (16*I)*Pi) - (64*I)*(11*I + 18*Pi)*RATIO[x^(-2)] + 
        (160*I)*(13*I + 8*Pi)*RATIO[x^(-1)])/Nc^2) + 
    (64*(77 + (12*I)*Pi)*RATIO[x])/3 + Nc^2*((128*(394 + (27*I)*Pi))/3 - 
      ((128*I)/3)*(-77*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
      ((512*I)/3)*(143*I + 114*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(4891*I + 2028*Pi)*RATIO[x^(-1)] + 
      (256*(11 - (2*I)*Pi)*RATIO[x])/3 + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((32*(1 - (8*I)*Pi) - ((8*I)/3)*(109*I + 48*Pi)*RATIO[x^(-2)] + 
        (16*I)*(-5*I + 32*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*((8*I)*(1465*I + 184*Pi) + (1280*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*(3881*I + 3180*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(2659*I + 906*Pi)*RATIO[x^(-1)] - (640*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 1, 0, 0, x]*((64*(203 + (36*I)*Pi))/3 - ((64*I)/3)*(-77*I + 108*Pi)*
     RATIO[(1 - x)^(-1)] - (768*I)*Pi*RATIO[x^(-2)] + 
    (768*I)*(7*I + Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-77*I + 12*Pi)*RATIO[x] + 
    Nc^2*((32*(79 + (90*I)*Pi))/3 - ((64*I)/3)*(-44*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
      (64*I)*(15*I + 4*Pi)*RATIO[x^(-1)] - ((64*I)/3)*(-11*I + 5*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((584/3 - (128*RATIO[(1 - x)^(-1)])/3 - 144*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*((8*(143 + (48*I)*Pi))/3 + 
        (128*RATIO[(1 - x)^(-1)])/3 + (256*I)*Pi*RATIO[x^(-2)] - 
        (16*I)*(-55*I + 16*Pi)*RATIO[x^(-1)] + (256*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 1, 0, 1, 0, x]*((128*(49 - (30*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/15)*(-19*I + 60*Pi)*RATIO[x^(-2)] + 
    Nf^2*(368/15 + (928*RATIO[x^(-2)])/15 - (928*RATIO[x^(-1)])/15) - 
    ((512*I)/15)*(284*I + 15*Pi)*RATIO[x^(-1)] + ((128*I)/3)*(55*I + 12*Pi)*
     RATIO[x] + Nc^2*(((-32*I)/15)*(-1271*I + 300*Pi) + 
      (64*I)*(-55*I + 18*Pi)*RATIO[(1 - x)^(-1)] + ((256*I)/5)*(-16*I + 5*Pi)*
       RATIO[x^(-2)] - ((64*I)/15)*(2603*I + 60*Pi)*RATIO[x^(-1)] + 
      ((32*I)/3)*(77*I + 8*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((1408/3 + (128*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)/Nc + Nc*((32*(329 - (20*I)*Pi))/5 - 
        (512*RATIO[(1 - x)^(-1)])/3 - ((32*I)/15)*(-413*I + 120*Pi)*
         RATIO[x^(-2)] + ((256*I)/15)*(349*I + 15*Pi)*RATIO[x^(-1)] + 
        (320*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 1, 0, 0, 1, x]*((128*(49 - (150*I)*Pi))/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
    (2432*RATIO[x^(-2)])/15 + Nf^2*(368/15 + (928*RATIO[x^(-2)])/15 - 
      (928*RATIO[x^(-1)])/15) + (145408*RATIO[x^(-1)])/15 - 
    ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nc^2*(((-32*I)/15)*(-1271*I + 360*Pi) + (64*I)*(-55*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/5)*(-64*I + 5*Pi)*RATIO[x^(-2)] - 
      ((64*I)/15)*(2603*I + 15*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(77*I + 12*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((1408/3 + (128*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-1)] - 
        (128*RATIO[x])/3)/Nc + Nc*((32*(329 - (5*I)*Pi))/5 - 
        (512*RATIO[(1 - x)^(-1)])/3 - ((32*I)/15)*(-413*I + 30*Pi)*
         RATIO[x^(-2)] + ((64*I)/15)*(1396*I + 15*Pi)*RATIO[x^(-1)] + 
        (320*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 0, 1, 0, 1, x]*(((-64*I)/5)*(-139*I + 290*Pi) + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/15)*(287*I + 450*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 720*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((16*I)/15)*(37*I + 30*Pi) + ((16*I)/15)*(382*I + 135*Pi)*
       RATIO[x^(-2)] - ((32*I)/15)*(151*I + 75*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*(2*I + 3*Pi) + ((32*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] - 
        ((320*I)/3)*(2*I + 3*Pi)*RATIO[x^(-1)])/Nc^2) + 
    (128*(55 - (12*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/15)*(-31*I + 30*Pi) + 
      ((64*I)/3)*(22*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(9361*I + 1860*Pi)*RATIO[x^(-2)] - 
      ((32*I)/15)*(511*I + 2460*Pi)*RATIO[x^(-1)] - 
      ((32*I)/3)*(-33*I + 52*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((((8*I)/3)*(143*I + 48*Pi) - (24*I)*(-9*I + 4*Pi)*RATIO[x^(-2)] - 
        ((64*I)/3)*(8*I + 3*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(((-8*I)/15)*(-1067*I + 345*Pi) - (256*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/5)*(5031*I + 1190*Pi)*RATIO[x^(-2)] + 
        ((16*I)/5)*(598*I + 685*Pi)*RATIO[x^(-1)] + (320*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 0, 1, 1, 0, x]*(((-64*I)/5)*(-139*I + 150*Pi) + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/15)*(-287*I + 960*Pi)*RATIO[x^(-2)] - 
    ((64*I)/15)*(-1153*I + 480*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-592/15 - (6112*RATIO[x^(-2)])/15 + (4832*RATIO[x^(-1)])/15 + 
      (-128/3 - (704*RATIO[x^(-2)])/3 + (640*RATIO[x^(-1)])/3)/Nc^2) + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/15)*(-31*I + 1170*Pi) - 
      ((128*I)/3)*(-11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/15)*(-9361*I + 3720*Pi)*RATIO[x^(-2)] + 
      ((2336*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-1)] + (32*I)*(11*I + 12*Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((((8*I)/3)*(143*I + 84*Pi) + (8*I)*(27*I + 44*Pi)*RATIO[x^(-2)] - 
        ((128*I)/3)*(4*I + 15*Pi)*RATIO[x^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(((8*I)/15)*(1067*I + 1680*Pi) - (256*RATIO[(1 - x)^(-1)])/3 + 
        ((24*I)/5)*(-1677*I + 1240*Pi)*RATIO[x^(-2)] - 
        ((32*I)/5)*(-299*I + 820*Pi)*RATIO[x^(-1)] + (320*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 1, 0, 0, 0, x]*(((-64*I)/15)*(-3273*I + 530*Pi) - 
    ((3584*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((128*I)/5)*(-723*I + 305*Pi)*
     RATIO[x^(-2)] + Nf^2*(992/15 + (2624*RATIO[x^(-2)])/5 - 
      (6592*RATIO[x^(-1)])/15) + ((128*I)/5)*(-1348*I + 675*Pi)*
     RATIO[x^(-1)] + (64*(55 - (38*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((224*(83 + (10*I)*Pi))/15 - ((1408*I)/3)*(-2*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/15)*(-6281*I + 780*Pi)*RATIO[x^(-2)] - 
      ((32*I)/5)*(1273*I + 110*Pi)*RATIO[x^(-1)] + (64*I)*(33*I + Pi)*
       RATIO[x] + (32*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((16*(61 - (36*I)*Pi))/3 - (96*I)*(-3*I + 2*Pi)*RATIO[x^(-2)] + 
        ((32*I)/3)*(-23*I + 36*Pi)*RATIO[x^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*((16*(2051 - (60*I)*Pi))/15 + (512*RATIO[(1 - x)^(-1)])/3 - 
        ((64*I)/15)*(-1486*I + 165*Pi)*RATIO[x^(-2)] + 
        ((64*I)/5)*(223*I + 40*Pi)*RATIO[x^(-1)] + (1024*RATIO[x])/3 - 
        (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 1, 1, 1, x]*((128*(234 + (35*I)*Pi))/3 - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/3)*(-26*I + 3*Pi)*RATIO[x^(-2)] + ((256*I)/3)*(188*I + 3*Pi)*
     RATIO[x^(-1)] + Nf^2*(-64/3 - (128*RATIO[x^(-2)])/3 + 
      (128*RATIO[x^(-1)])/3) + ((64*I)/3)*(55*I + 38*Pi)*RATIO[x] + 
    Nc^2*((32*(561 + (94*I)*Pi))/3 - ((32*I)/3)*(-561*I + 94*Pi)*
       RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-2)])/3 - 15168*RATIO[x^(-1)] + 
      ((128*I)/3)*(55*I + 14*Pi)*RATIO[x] + (32*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*(((8*I)*(61*I + 4*Pi) - 64*RATIO[(1 - x)^(-1)] + 
        (64*I)*Pi*RATIO[x^(-2)] - (16*I)*(27*I + 4*Pi)*RATIO[x^(-1)] + 
        (128*RATIO[x])/3)/Nc + Nc*((8*I)*(323*I + 4*Pi) + 
        (256*RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*(14*I + 3*Pi)*
         RATIO[x^(-2)] - ((16*I)/3)*(1423*I + 12*Pi)*RATIO[x^(-1)] + 
        (1408*RATIO[x])/3 - (32*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 0, 1, x]*((64*(-28 - (465*I)*Pi + 1715*Pi^2))/45 - 
    (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    768*((-3*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*((16*(47 - (30*I)*Pi))/45 + (128*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*Pi*RATIO[x^(-2)] + ((32*I)/15)*(29*I + 10*Pi)*
       RATIO[x^(-1)] - (128*RATIO[x])/9) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 - 576*RATIO[x^2] + 
    Nc^2*((32*(3731 - (3585*I)*Pi + 170*Pi^2))/45 + 
      (32*(971 + (759*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(384 - (1435*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 + 
      288/(-1 + RATIO[x])^2 - (32*(-757 - (66*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 
      1376*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((((-8*I)/3)*(-213*I + 46*Pi) - ((16*I)/3)*(45*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-1)] - 
        56/(-1 + RATIO[x])^2 + 224*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*((-16*(12029 - (1140*I)*Pi + 90*Pi^2))/45 - 
        ((256*I)/9)*(-17*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*((-13*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(253 - (260*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2 - ((16*I)/3)*(-45*I + 8*Pi)*RATIO[x] - 
        736*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[0, 0, 1, 0, x]*((128*(-14 + (1380*I)*Pi + 535*Pi^2))/45 - 
    (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((25*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*((16*(47 + (30*I)*Pi))/45 + (128*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*RATIO[x^(-2)] - ((32*I)/15)*(-29*I + 10*Pi)*
       RATIO[x^(-1)] - (128*RATIO[x])/9) - 2240/(-1 + RATIO[x])^2 - 
    (64*(37 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 - 576*RATIO[x^2] + 
    Nc^2*((32*(3731 - (6165*I)*Pi + 530*Pi^2))/45 - 
      (32*(-971 - (1254*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(384 - (2255*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 + 
      288/(-1 + RATIO[x])^2 - (32*(-757 - (66*I)*Pi + 9*Pi^2)*RATIO[x])/9 + 
      1376*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*(((8*I)*(71*I + 54*Pi) + 240*RATIO[(1 - x)^(-1)] - 
        (416*I)*Pi*RATIO[x^(-1)] - 56/(-1 + RATIO[x])^2 + 224*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*((-16*(12029 - (4245*I)*Pi + 90*Pi^2))/45 - 
        ((128*I)/9)*(-34*I + 21*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
        (32*(253 - (1585*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2 - ((16*I)/3)*(-45*I + 8*Pi)*RATIO[x] - 
        736*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 0, 0, 0, x]*((32*(-3501 + (13722*I)*Pi + 760*Pi^2))/45 - 
    (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(((-16*I)/45)*(-478*I + 69*Pi) - (64*RATIO[(1 - x)^(-1)])/9 - 
      ((928*I)/15)*Pi*RATIO[x^(-2)] + ((32*I)/15)*(-246*I + 29*Pi)*
       RATIO[x^(-1)] - (64*RATIO[x])/3) - 672/(-1 + RATIO[x])^2 - 
    (64*(225 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 - 2144*RATIO[x^2] + 
    Nc^2*((-32*(-3321 + (822*I)*Pi + 340*Pi^2))/45 + 
      (16*(-285 + (66*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (64*((34*I)*Pi + 55*Pi^2)*RATIO[x^(-2)])/5 + 
      (32*(10781 + (294*I)*Pi + 180*Pi^2)*RATIO[x^(-1)])/15 + 
      384/(-1 + RATIO[x])^2 - (16*(-165 - (66*I)*Pi + 40*Pi^2)*RATIO[x])/3 + 
      (2336*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((8*(125 + (108*I)*Pi))/3 - (192*I)*(-3*I + Pi)*RATIO[x^(-1)] + 
        160*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((16*(4771 + (558*I)*Pi + 30*Pi^2))/45 + ((64*I)/9)*(-28*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] + (32*((193*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
        (32*(5492 + (363*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 - 
        96/(-1 + RATIO[x])^2 + (64*(4 - (3*I)*Pi)*RATIO[x])/3 - 
        (1664*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[0, 1, 0, 0, x]*((64*(-1318 + (7899*I)*Pi + 630*Pi^2))/45 - 
    (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (128*((19*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/15 + 
    Nf^2*(((16*I)/45)*(433*I + 69*Pi) + (128*RATIO[(1 - x)^(-1)])/9 + 
      ((928*I)/15)*Pi*RATIO[x^(-2)] - ((32*I)/15)*(211*I + 29*Pi)*
       RATIO[x^(-1)] - (128*RATIO[x])/9) - 480/(-1 + RATIO[x])^2 - 
    (32*(53 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 - 2336*RATIO[x^2] + 
    Nc^2*((16*(3017 - (7506*I)*Pi + 480*Pi^2))/45 - 
      (32*(-913 - (1122*I)*Pi + 48*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((4096*I)/5)*Pi*RATIO[x^(-2)] + ((64*I)/15)*(-3818*I + 503*Pi)*
       RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
      (32*(-207 + (11*I)*Pi + 16*Pi^2)*RATIO[x])/3 + (2368*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + 
    Nf*((((8*I)/3)*(85*I + 78*Pi) + 32*RATIO[(1 - x)^(-1)] - 
        (24*I)*(3*I + 4*Pi)*RATIO[x^(-1)] + 256*RATIO[x] - 16*RATIO[x^2])/
       Nc + Nc*(((8*I)/45)*(893*I + 3564*Pi) - ((64*I)/9)*(-55*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - ((13216*I)/15)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(-11283*I + 2288*Pi)*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 + ((32*I)/9)*(47*I + 6*Pi)*RATIO[x] - 
        (1024*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 1, 1, 0, x]*((-64*(-8 + (765*I)*Pi + 2735*Pi^2))/45 - 
    (14336*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
    (32*(43541 - (25350*I)*Pi + 8730*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(-444 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(23 - (120*I)*Pi))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/45)*(731*I + 120*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(19*I + 4*Pi)*
       RATIO[x^(-1)] + (((32*I)/3)*(31*I + 12*Pi) + ((32*I)/3)*(49*I + 66*Pi)*
         RATIO[x^(-2)] - ((128*I)/3)*(23*I + 15*Pi)*RATIO[x^(-1)])/Nc^2 + 
      (64*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nc^2*((64*(-7933 - (2970*I)*Pi + 950*Pi^2))/45 - 
      (16*(925 + 412*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-11953 + (6650*I)*Pi + 2520*Pi^2)*RATIO[x^(-2)])/15 - 
      (16*(-9443 + (888*I)*Pi + 508*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*(1815 - (264*I)*Pi + 46*Pi^2)*RATIO[x])/9 - 1888*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((-16*(-57 + (51*I)*Pi + 5*Pi^2))/3 + 
        56*(-15 + (12*I)*Pi + 2*Pi^2)*RATIO[x^(-2)] - 
        (8*(-297 + (108*I)*Pi + 16*Pi^2)*RATIO[x^(-1)])/3 - 96*RATIO[x] + 
        64*RATIO[x^2])/Nc + Nc*((-16*(-29014 + (345*I)*Pi + 285*Pi^2))/45 + 
        (2624*RATIO[(1 - x)^(-1)])/9 - (8*(-55907 + (29040*I)*Pi + 9870*Pi^2)*
          RATIO[x^(-2)])/45 + (8*(-30013 + (4236*I)*Pi + 1560*Pi^2)*
          RATIO[x^(-1)])/9 + (16*(269 - (48*I)*Pi)*RATIO[x])/9 + 
        1056*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 1, 0, 1, x]*((-64*(-8 - (1422*I)*Pi + 1265*Pi^2))/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (32*(43541 - (23424*I)*Pi + 4620*Pi^2)*RATIO[x^(-2)])/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[x^(-1)])/45 + 
    (64*(-444 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf^2*((8*(46 + (2679*I)*Pi + 120*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
      (32*(731 + (66*I)*Pi + 135*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(380 + (719*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/15 + 
      ((16*(-62 + (173*I)*Pi + 8*Pi^2))/3 + (32*(-49 + (22*I)*Pi + 18*Pi^2)*
          RATIO[x^(-2)])/3 - (32*(-92 + (155*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/
         3)/Nc^2 + (64*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nc^2*((32*(-15866 + (24711*I)*Pi + 1045*Pi^2))/45 - 
      (16*(925 + (792*I)*Pi + 340*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-11953 + (3247*I)*Pi + 3145*Pi^2)*RATIO[x^(-2)])/15 - 
      (16*(-47215 + (36704*I)*Pi + 4820*Pi^2)*RATIO[x^(-1)])/15 + 
      (16*(-1815 + (1122*I)*Pi + 98*Pi^2)*RATIO[x])/9 - 1888*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((16*(57 + (44*I)*Pi + 5*Pi^2))/3 + 
        (8*(-315 + (37*I)*Pi + 65*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(-297 + (98*I)*Pi + 74*Pi^2)*RATIO[x^(-1)])/3 - 96*RATIO[x] + 
        64*RATIO[x^2])/Nc + Nc*((-8*(-58028 + (58053*I)*Pi + 1620*Pi^2))/45 + 
        ((64*I)/9)*(-41*I + 24*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*(-55907 + (19143*I)*Pi + 11955*Pi^2)*RATIO[x^(-2)])/45 + 
        (8*(-150065 + (113268*I)*Pi + 11970*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(269 - (204*I)*Pi)*RATIO[x])/9 + 1056*RATIO[x^2] + 
        64*RATIO[x^3]))) + G[0, 1, 1, 1, x]*
   ((-64*(11985 + (6096*I)*Pi + 95*Pi^2))/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[x^(-1)])/45 + 
    (64*(-315 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((8*I)/15)*(700*I + 171*Pi) - (64*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/45)*(-280*I + 27*Pi)*RATIO[x^(-2)] - 
      ((16*I)/45)*(760*I + 459*Pi)*RATIO[x^(-1)] + (160*RATIO[x])/3 + 
      (((16*I)/9)*(386*I + 99*Pi) + (128*RATIO[(1 - x)^(-1)])/9 - 
        ((32*I)/3)*(22*I + 27*Pi)*RATIO[x^(-1)] + 64*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2144*RATIO[x^2] + 
    Nc^2*((16*(-60475 - (3906*I)*Pi + 2000*Pi^2))/45 - 
      (16*(-7337 - (2046*I)*Pi + 580*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(-1025 - (162*I)*Pi + 225*Pi^2)*RATIO[x^(-2)])/45 + 
      (32*(16465 + (916*I)*Pi + 75*Pi^2)*RATIO[x^(-1)])/15 + 
      (16*(-1659 + (528*I)*Pi + 188*Pi^2)*RATIO[x])/9 - 
      (17216*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((16*(109 + (48*I)*Pi + 2*Pi^2))/3 + (64*I)*(-I + Pi)*
         RATIO[(1 - x)^(-1)] + (64*(-3 - (9*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(131 - (24*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 - 32*RATIO[x] - 
        96*RATIO[x^2])/Nc + Nc*((8*(59990 + (1689*I)*Pi + 510*Pi^2))/45 - 
        (12352*RATIO[(1 - x)^(-1)])/9 + (32*(-465 - (153*I)*Pi + 85*Pi^2)*
          RATIO[x^(-2)])/15 - (8*(83855 + (10254*I)*Pi + 1020*Pi^2)*
          RATIO[x^(-1)])/45 + (32*(15 - (16*I)*Pi)*RATIO[x])/3 + 
        (8192*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 0, 1, 1, x]*((-64*(1363 + (846*I)*Pi + 60*Pi^2))/45 - 
    (128*Pi*(-22*I + 13*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (64*(-12047 + (2214*I)*Pi + 510*Pi^2)*RATIO[x^(-2)])/45 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[x^(-1)])/45 + 
    (32*(-1325 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(-291 + (353*I)*Pi + 10*Pi^2))/15 - (64*RATIO[(1 - x)^(-1)])/
       3 + (16*(-209 + (58*I)*Pi + 45*Pi^2)*RATIO[x^(-2)])/15 - 
      (32*(-50 + (299*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/15 + (160*RATIO[x])/3 + 
      ((32*(-85 + (66*I)*Pi + 2*Pi^2))/3 + (32*(-49 + 9*Pi^2)*RATIO[x^(-2)])/
         3 - (64*(-43 + (54*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/3 + 64*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2336*RATIO[x^2] + 
    Nc^2*((32*(-27989 + (16977*I)*Pi + 990*Pi^2))/45 - 
      (16*(1115 - (264*I)*Pi + 324*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*(-75317 + (3174*I)*Pi + 10800*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(-116275 + (56904*I)*Pi + 7920*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(-2021 + (462*I)*Pi + 204*Pi^2)*RATIO[x])/9 - 
      (18592*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nf*(((16*(124 + (65*I)*Pi))/3 + (8*(93 - (62*I)*Pi + 27*Pi^2)*
          RATIO[x^(-2)])/3 - (8*(329 + (20*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/
         3 - 64*RATIO[x] - 96*RATIO[x^2])/Nc + 
      Nc*((-8*(-27839 + (11292*I)*Pi + 355*Pi^2))/15 + 
        ((64*I)/9)*(-65*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*(-73358 + (3246*I)*Pi + 8445*Pi^2)*RATIO[x^(-2)])/45 + 
        (8*(-140725 + (51996*I)*Pi + 8160*Pi^2)*RATIO[x^(-1)])/45 + 
        (64*(44 - (21*I)*Pi)*RATIO[x])/9 + (9280*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) + G[0, 0, 0, x]*
   ((-256*((182*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/15 + 
    (((64*I)/5)*(169*I + 45*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*((8*(5011 + (522*I)*Pi))/135 - (8336*RATIO[(1 - x)^(-1)])/135 - 
      ((928*I)/15)*Pi*RATIO[x^(-1)] + 136/(5*(-1 + RATIO[x])^2) + 
      (6752*RATIO[x])/135 + (296*RATIO[x^2])/5) + 
    Nf*(((16*(-261 - (54*I)*Pi + 4*Pi^2))/9 - 
        (8*(-51 + 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 40/(3*(-1 + RATIO[x])^2) + 
        (32*(27 + (54*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
        (16*(8 - (9*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(-138977 + (1476*I)*Pi + 420*Pi^2))/135 - 
        (16*(-337 + (3510*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (32*((253*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/15 + 
        (((8*I)/5)*(99*I + 10*Pi))/(-1 + RATIO[x])^2 + 
        (16*(-5674 - (1785*I)*Pi + 660*Pi^2)*RATIO[x])/135 - 
        (8*(4221 + (2160*I)*Pi + 10*Pi^2)*RATIO[x^2])/45 + 
        (32*Pi^2*RATIO[x^3])/9)) + 
    Nc^2*((-64*((64*I)*Pi + 55*Pi^2)*RATIO[x^(-1)])/5 - 
      (((16*I)/15)*(433*I + 60*Pi))/(-1 + RATIO[x])^2 + 
      (16*(5574 + (1350*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(31577 + (8760*I)*Pi - 
         3300*Pi^2 - (1080*I)*Pi^3 - 4320*Zeta[3]))/135 + 
      (16*(110183 - (24234*I)*Pi - 1050*Pi^2 - (1620*I)*Pi^3 - 4320*Zeta[3]))/
       135 + ((16*I)/135)*RATIO[(1 - x)^(-1)]*(-11839*I + 23640*Pi - 
        (1320*I)*Pi^2 + 1620*Pi^3 - (4320*I)*Zeta[3])) + 
    (32*(2787 - (2576*I)*Pi - 195*Pi^2 - (120*I)*Pi^3 - 3600*Zeta[3]))/45 - 
    (32*RATIO[(1 - x)^(-1)]*(-15411 + (1990*I)*Pi + 825*Pi^2 - (120*I)*Pi^3 - 
       3600*Zeta[3]))/45 + (32*RATIO[x]*(-9327 + (5030*I)*Pi + 2145*Pi^2 - 
       (480*I)*Pi^3 - 3600*Zeta[3]))/45) + 
  (8*((511*I)*Pi^3 + 88*Pi^4 - 3066*Zeta[3] + (3660*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) - 
  (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 589*Pi^4 + 6132*Zeta[3] + 
     (12480*I)*Pi*Zeta[3]))/15 + ((16*I)/135)*RATIO[x^(-1)]*
   (-5509*Pi + (83972*I)*Pi^2 - 9446*Pi^3 - (11664*I)*Pi^4 + 885*Pi^5 - 
    14184*Pi*Zeta[3] + (32940*I)*Pi^2*Zeta[3]) + 
  G[0, 0, 1, x]*(((-64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 15*Pi^3)*
     RATIO[x^(-2)] + (((16*I)/5)*(-621*I + 400*Pi))/(-1 + RATIO[x])^2 + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf^2*((-32*(628 - (1470*I)*Pi + 45*Pi^2))/135 + 
      (2576*RATIO[(1 - x)^(-1)])/135 - (64*((-14*I)*Pi + 3*Pi^2)*
        RATIO[x^(-2)])/9 + (16*(95 - (92*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/9 - 
      88/(15*(-1 + RATIO[x])^2) - ((32*I)/135)*(-11*I + 255*Pi)*RATIO[x] + 
      ((4*I)/5)*(37*I + 180*Pi)*RATIO[x^2] + 
      (((32*I)/135)*(949*I + 1965*Pi) + ((32*I)/135)*(-139*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + ((64*I)/9)*(-4*I + 33*Pi)*RATIO[x^(-1)] - 
        ((32*I)/15)*(-I + 30*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf*(((-4*(-1581 - (774*I)*Pi + 67*Pi^2))/9 - 
        (8*(75 + (162*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (32*I)*Pi*RATIO[x^(-2)] + (8*(-129 + (28*I)*Pi + 27*Pi^2)*
          RATIO[x^(-1)])/3 + ((8*I)*(-3*I + 7*Pi))/(-1 + RATIO[x])^2 + 
        (16*(-99 - (90*I)*Pi + 8*Pi^2)*RATIO[x])/9 + ((88*I)/3)*(I + 6*Pi)*
         RATIO[x^2])/Nc + Nc*((4*(117191 - (81570*I)*Pi + 2815*Pi^2 + 
           (540*I)*Pi^3))/45 - (32*(-703 - (850*I)*Pi + 130*Pi^2)*
          RATIO[(1 - x)^(-1)])/45 + ((32*I)/9)*(-383*Pi - (93*I)*Pi^2 + 
          27*Pi^3)*RATIO[x^(-2)] - ((8*I)/9)*(-5549*I - 962*Pi - 
          (385*I)*Pi^2 + 108*Pi^3)*RATIO[x^(-1)] + 
        (((32*I)/15)*(2*I + 45*Pi))/(-1 + RATIO[x])^2 + 
        (16*(8294 + (3075*I)*Pi + 240*Pi^2)*RATIO[x])/135 - 
        (4*(-12321 + (23220*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9)) - ((16*I)/27)*(-12271*I - 32760*Pi - 
      (9090*I)*Pi^2 + 228*Pi^3 - (72*I)*Zeta[3]) + 
    ((64*I)/9)*RATIO[x^(-1)]*(-2599*I - 315*Pi - (733*I)*Pi^2 + 30*Pi^3 - 
      (180*I)*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*(7867 + (4563*I)*Pi - 
       231*Pi^2 + (678*I)*Pi^3 + 504*Zeta[3]))/27 + 
    (32*RATIO[x]*(5323 + (12015*I)*Pi + 11715*Pi^2 + (2370*I)*Pi^3 + 
       8280*Zeta[3]))/135 + 
    Nc^2*(((-32*I)/9)*(-346*Pi - (87*I)*Pi^2 + 27*Pi^3)*RATIO[x^(-2)] + 
      ((32*I)/9)*(-2039*I - 64*Pi - (28*I)*Pi^2 + 27*Pi^3)*RATIO[x^(-1)] + 
      (((16*I)/15)*(-17*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (8*(-14541 + (26820*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*(7567 + (14460*I)*Pi - 
         1485*Pi^2 + (500*I)*Pi^3 - 60*Zeta[3]))/45 - 
      ((16*I)/45)*(-34153*I - 57575*Pi - (2090*I)*Pi^2 + 40*Pi^3 - 
        (60*I)*Zeta[3]) + (32*RATIO[x]*(-4474 + (153*I)*Pi - 66*Pi^2 + 
         (123*I)*Pi^3 + 270*Zeta[3]))/27)) + 
  G[0, 1, 0, x]*(((-64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 195*Pi^3)*
     RATIO[x^(-2)] - (((48*I)/5)*(207*I + 10*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((-8*(2512 + (1020*I)*Pi + 117*Pi^2))/135 + 
      (2576*RATIO[(1 - x)^(-1)])/135 - (16*((280*I)*Pi + 57*Pi^2)*
        RATIO[x^(-2)])/45 + (16*(475 + (460*I)*Pi + 57*Pi^2)*RATIO[x^(-1)])/
       45 - 88/(15*(-1 + RATIO[x])^2) - ((32*I)/135)*(-11*I + 60*Pi)*
       RATIO[x] + (((32*I)/135)*(949*I + 465*Pi) - ((32*I)/135)*
         (139*I + 60*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/9)*(4*I + 33*Pi)*
         RATIO[x^(-1)] - (32*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 - 
      (148*RATIO[x^2])/5) + 16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf*(((-4*(-1581 + (792*I)*Pi + 340*Pi^2))/9 - 
        (8*(75 + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (32*I)*Pi*RATIO[x^(-2)] + 
        (8*(-129 + (30*I)*Pi + 68*Pi^2)*RATIO[x^(-1)])/3 + 
        24/(-1 + RATIO[x])^2 + (16*(-99 + (18*I)*Pi + 8*Pi^2)*RATIO[x])/9 - 
        (88*RATIO[x^2])/3)/Nc + 
      Nc*((4*(117191 - (16260*I)*Pi - 3714*Pi^2 + (180*I)*Pi^3))/45 - 
        (32*(-703 - (970*I)*Pi + 75*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((32*I)/45)*(1620*Pi - (212*I)*Pi^2 + 45*Pi^3)*RATIO[x^(-2)] - 
        ((8*I)/45)*(-27745*I - 17470*Pi + (7002*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] - 64/(15*(-1 + RATIO[x])^2) - 
        (16*(-8294 - (1995*I)*Pi + 480*Pi^2)*RATIO[x])/135 + 
        (4*(12321 + (1620*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9)) + ((64*I)/45)*RATIO[x^(-1)]*
     (-12995*I + 605*Pi - (2617*I)*Pi^2 + 270*Pi^3 + (900*I)*Zeta[3]) - 
    (32*RATIO[(1 - x)^(-1)]*(7867 + (2010*I)*Pi - 231*Pi^2 + (234*I)*Pi^3 + 
       756*Zeta[3]))/27 + (32*RATIO[x]*(5323 + (11175*I)*Pi + 8745*Pi^2 + 
       (1260*I)*Pi^3 + 7020*Zeta[3]))/135 + 
    (16*(-61355 - (63990*I)*Pi - 54444*Pi^2 + (180*I)*Pi^3 + 12960*Zeta[3]))/
     135 + Nc^2*(((-16*I)/45)*(2870*Pi - (367*I)*Pi^2 + 90*Pi^3)*
       RATIO[x^(-2)] + ((16*I)/45)*(-20390*I - 22980*Pi + (4863*I)*Pi^2 + 
        90*Pi^3)*RATIO[x^(-1)] + 272/(15*(-1 + RATIO[x])^2) + 
      (32*(-4474 - (633*I)*Pi + 330*Pi^2 + (171*I)*Pi^3)*RATIO[x])/27 - 
      (8*(14541 + (1260*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*(-34153 + (13555*I)*Pi - 1817*Pi^2 + 
         (120*I)*Pi^3 + 540*Zeta[3]))/45 - 
      (16*RATIO[(1 - x)^(-1)]*(7567 + (15040*I)*Pi - 1100*Pi^2 + 
         (300*I)*Pi^3 + 540*Zeta[3]))/45)) + 
  G[1, 0, 0, x]*(((64*I)/45)*(10517*Pi + (48*I)*Pi^2 + 330*Pi^3)*
     RATIO[x^(-2)] - ((32*I)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    Nf^2*((8*(608 - (302*I)*Pi + 79*Pi^2))/45 + (160*RATIO[(1 - x)^(-1)])/3 + 
      (16*((127*I)*Pi + 257*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(2696 - (398*I)*Pi + 217*Pi^2)*RATIO[x^(-1)])/45 + 
      (((16*I)/9)*(45*I + 124*Pi) + ((256*I)/9)*Pi*RATIO[x^(-2)] - 
        ((32*I)/9)*(135*I + 124*Pi)*RATIO[x^(-1)])/Nc^2 - 
      80/(3*(-1 + RATIO[x])^2) - (992*RATIO[x])/135 - (248*RATIO[x^2])/15) + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf*(((128*RATIO[(1 - x)^(-1)])/3 - 64/(3*(-1 + RATIO[x])^2) - 
        (16*(27 + 4*Pi^2)*RATIO[x])/9 - (40*RATIO[x^2])/3 + 
        ((8*I)/3)*RATIO[x^(-2)]*(-129*Pi + (9*I)*Pi^2 + 10*Pi^3 + 
          (396*I)*Zeta[3]) - ((8*I)/9)*(-885*I + 135*Pi - (203*I)*Pi^2 + 
          6*Pi^3 - (432*I)*Zeta[3]) - ((8*I)/9)*RATIO[x^(-1)]*
         (1215*I - 198*Pi + (244*I)*Pi^2 + 24*Pi^3 + (1512*I)*Zeta[3]))/Nc + 
      Nc*((16*(-213 - (44*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        520/(3*(-1 + RATIO[x])^2) - (16*(-1759 - (465*I)*Pi + 1140*Pi^2)*
          RATIO[x])/135 + (16*(1248 - (405*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
        (32*Pi^2*RATIO[x^3])/9 + (8*(39539 - (15261*I)*Pi - 5383*Pi^2 + 
           (180*I)*Pi^3 - 3060*Zeta[3]))/45 - ((8*I)/45)*RATIO[x^(-1)]*
         (-4701*I - 40738*Pi + (16558*I)*Pi^2 + 1080*Pi^3 + 
          (26640*I)*Zeta[3]) + ((8*I)/45)*RATIO[x^(-2)]*
         (-20473*Pi + (6593*I)*Pi^2 + 1200*Pi^3 + (30780*I)*Zeta[3]))) + 
    ((32*I)/45)*(39992*I - 8797*Pi + (1866*I)*Pi^2 + 1330*Pi^3 + 
      (1740*I)*Zeta[3]) - ((64*I)/45)*RATIO[x^(-1)]*
     (33719*I + 6752*Pi - (932*I)*Pi^2 + 480*Pi^3 + (4140*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(177 - (72*I)*Pi - 11*Pi^2 + (85*I)*Pi^3 + 
       240*Zeta[3]))/9 + (32*RATIO[x]*(8517 - (2330*I)*Pi - 1155*Pi^2 + 
       (620*I)*Pi^3 + 1200*Zeta[3]))/45 + 
    Nc^2*(-608/(-1 + RATIO[x])^2 - (16*(1914 + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + ((16*I)/45)*RATIO[x^(-1)]*
       (-1394*I - 30462*Pi + (10947*I)*Pi^2 + 300*Pi^3 + (10260*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x^(-2)]*(-16142*Pi + (6887*I)*Pi^2 + 330*Pi^3 + 
        (18900*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-756 - (242*I)*Pi - 
         11*Pi^2 + (80*I)*Pi^3 + 624*Zeta[3]))/9 + 
      (8*(-80047 + (13768*I)*Pi + 4024*Pi^2 + (500*I)*Pi^3 + 1920*Zeta[3]))/
       45 + (16*RATIO[x]*(-15737 - (2670*I)*Pi + 5940*Pi^2 + (2250*I)*Pi^3 + 
         8640*Zeta[3]))/135)) + G[1, 1, 0, x]*
   (16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf^2*((8*(-1141 + (468*I)*Pi + 36*Pi^2))/45 + (320*RATIO[(1 - x)^(-1)])/
       27 + (4*(-3359 + (1512*I)*Pi + 3456*Pi^2)*RATIO[x^(-2)])/135 - 
      (64*(-1603 + (495*I)*Pi + 171*Pi^2)*RATIO[x^(-1)])/135 + 
      ((32*I)/135)*(169*I + 60*Pi)*RATIO[x] - (196*RATIO[x^2])/15 + 
      ((16*(2573 - (2790*I)*Pi + 120*Pi^2))/135 + 
        (8*(6721 - (720*I)*Pi + 1320*Pi^2)*RATIO[x^(-2)])/135 - 
        (64*(1303 - (1395*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/135 + 
        (32*RATIO[x])/15 + (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*((16*RATIO[(1 - x)^(-1)] - (32*(-54 + (63*I)*Pi + 4*Pi^2)*RATIO[x])/
         9 + (48*I)*Pi*RATIO[x^2] + (4*(1413 + (1458*I)*Pi + 172*Pi^2 - 
           (96*I)*Pi^3 - 1368*Zeta[3]))/9 - ((4*I)/3)*RATIO[x^(-2)]*
         (375*I - 258*Pi + (128*I)*Pi^2 + 32*Pi^3 - (1104*I)*Zeta[3]) + 
        ((16*I)/9)*RATIO[x^(-1)]*(711*I - 324*Pi + (47*I)*Pi^2 + 48*Pi^3 - 
          (1116*I)*Zeta[3]))/Nc + 
      Nc*((16*(-625 + (108*I)*Pi + 180*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(211 - (675*I)*Pi + 960*Pi^2)*
          RATIO[x])/135 - (4*(8871 - (4320*I)*Pi + 40*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 + (4*(-294473 + (127374*I)*Pi + 15168*Pi^2 - 
           (4140*I)*Pi^3 - 48060*Zeta[3]))/135 + ((16*I)/135)*RATIO[x^(-1)]*
         (-60131*I - 87780*Pi + (7242*I)*Pi^2 + 5040*Pi^3 - 
          (59670*I)*Zeta[3]) - ((8*I)/135)*RATIO[x^(-2)]*
         (-80996*I - 55053*Pi - (21636*I)*Pi^2 + 11430*Pi^3 - 
          (126900*I)*Zeta[3]))) - (64*RATIO[(1 - x)^(-1)]*
      (-75 + 22*Pi^2 + (40*I)*Pi^3 - 228*Zeta[3]))/9 - 
    ((32*I)/135)*RATIO[x]*(-5323*I + 19275*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-2)]*
     (147986*I - 50361*Pi - (26727*I)*Pi^2 + 1440*Pi^3 + 
      (142020*I)*Zeta[3]) + ((32*I)/135)*RATIO[x^(-1)]*
     (288038*I - 71865*Pi - (17607*I)*Pi^2 + 7110*Pi^3 + 
      (146340*I)*Zeta[3]) + (16*(257705 + (128088*I)*Pi + 63786*Pi^2 - 
       (120*I)*Pi^3 + 95400*Zeta[3]))/135 + 
    Nc^2*(((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(7221 - (1440*I)*Pi + 20*Pi^2)*
        RATIO[x^2])/45 - (64*Pi^2*RATIO[x^3])/9 - 
      (16*RATIO[(1 - x)^(-1)]*(-3683 + (432*I)*Pi + 1122*Pi^2 + 
         (168*I)*Pi^3 - 1260*Zeta[3]))/27 + 
      (64*RATIO[x]*(1094 + (12*I)*Pi - 297*Pi^2 - (207*I)*Pi^3 - 
         513*Zeta[3]))/27 + ((8*I)/135)*RATIO[x^(-2)]*
       (-226909*I - 151134*Pi - (70938*I)*Pi^2 + 14400*Pi^3 - 
        (9180*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*
       (-123865*I - 148050*Pi + (26346*I)*Pi^2 + 4500*Pi^3 - 
        (15930*I)*Zeta[3]) + (16*(97339 - (25173*I)*Pi + 2544*Pi^2 + 
         (4980*I)*Pi^3 + 17460*Zeta[3]))/135)) + 
  G[0, 1, 1, x]*(((192*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((-8*(3745 + (5502*I)*Pi + 624*Pi^2))/135 + 
      ((64*I)/9)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(3610 + 147*Pi^2)*RATIO[x^(-2)])/135 + 
      (32*(545 + (261*I)*Pi + 276*Pi^2)*RATIO[x^(-1)])/135 + 
      ((16*I)/27)*(263*I + 66*Pi)*RATIO[x] - (144*I)*Pi*RATIO[x^2] + 
      ((-16*(-2536 + (4860*I)*Pi + 495*Pi^2))/135 - 
        (8896*RATIO[(1 - x)^(-1)])/135 - 128*RATIO[x^(-2)] + 
        (32*(-68 + 9*Pi^2)*RATIO[x^(-1)])/3 + ((32*I)/15)*(103*I + 30*Pi)*
         RATIO[x] + (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) - 
    ((64*I)/45)*RATIO[x^(-1)]*(-15275*I - 13084*Pi - (441*I)*Pi^2 + 
      390*Pi^3 - (990*I)*Zeta[3]) + ((64*I)/45)*RATIO[x^(-2)]*
     (-2295*I - 1035*Pi - (1886*I)*Pi^2 + 390*Pi^3 - (1890*I)*Zeta[3]) + 
    (32*RATIO[x]*(5247 + (840*I)*Pi + 1155*Pi^2 - (920*I)*Pi^3 + 
       600*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(-1414 - (15615*I)*Pi + 
       825*Pi^2 - (120*I)*Pi^3 + 8460*Zeta[3]))/135 + 
    (32*(-55174 - (81552*I)*Pi + 6261*Pi^2 + (4560*I)*Pi^3 + 10620*Zeta[3]))/
     135 + Nc^2*((-16*(-8967 + (14130*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + ((16*I)/135)*RATIO[x^(-2)]*
       (32395*I - 10140*Pi - (4548*I)*Pi^2 + 1440*Pi^3 - (810*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x^(-1)]*(-220655*I - 88392*Pi + (30762*I)*Pi^2 + 
        1440*Pi^3 - (810*I)*Zeta[3]) + 
      (16*(-5083 - (51027*I)*Pi + 806*Pi^2 + (1340*I)*Pi^3 + 4800*Zeta[3]))/
       45 + (16*RATIO[x]*(16241 - (21075*I)*Pi + 2970*Pi^2 - (1470*I)*Pi^3 + 
         5400*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*
        (-37069 - (65595*I)*Pi + 11220*Pi^2 + (1140*I)*Pi^3 + 12780*Zeta[3]))/
       135) + Nf*(((-32*(-45 - (9*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(81 - (36*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 16*(1 - (8*I)*Pi)*
         RATIO[x^2] + ((16*I)/3)*RATIO[x^(-2)]*(-3*I - (12*I)*Pi^2 + 4*Pi^3 - 
          (24*I)*Zeta[3]) - ((8*I)/3)*RATIO[x^(-1)]*(101*I + 140*Pi + 
          (13*I)*Pi^2 + 8*Pi^3 - (48*I)*Zeta[3]) + 
        (4*(-2784 + (702*I)*Pi - 37*Pi^2 + (24*I)*Pi^3 + 144*Zeta[3]))/9)/
       Nc + Nc*((16*(-1585 - (1668*I)*Pi + 306*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (16*(-1882 - (243*I)*Pi + 96*Pi^2)*RATIO[x])/27 + 
        (16*(-810 + (1296*I)*Pi + Pi^2)*RATIO[x^2])/9 - 
        (32*Pi^2*RATIO[x^3])/9 - ((16*I)/135)*RATIO[x^(-2)]*
         (34250*I - 10140*Pi - (3861*I)*Pi^2 + 1260*Pi^3 + (270*I)*Zeta[3]) + 
        ((8*I)/135)*RATIO[x^(-1)]*(-192650*I - 99168*Pi + (20823*I)*Pi^2 + 
          2520*Pi^3 + (540*I)*Zeta[3]) + 
        (4*(-79130 + (88066*I)*Pi + 6407*Pi^2 - (840*I)*Pi^3 + 180*Zeta[3]))/
         45))) + G[1, 1, 1, x]*(((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    (32*(-17846 + (69033*I)*Pi + 25245*Pi^2 + (1530*I)*Pi^3 - 31320*Zeta[3]))/
     135 - (512*I)*RATIO[(1 - x)^(-1)]*(Pi^3 + (3*I)*Zeta[3]) + 
    ((32*I)/135)*RATIO[x^(-2)]*(154871*I + 116562*Pi + (14715*I)*Pi^2 + 
      13680*Pi^3 + (64800*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-1)]*
     (182899*I + 133845*Pi - (15885*I)*Pi^2 + 14130*Pi^3 + 
      (69120*I)*Zeta[3]) + (32*RATIO[x]*(-1479 + (620*I)*Pi - 715*Pi^2 + 
       (290*I)*Pi^3 + 420*Zeta[3]))/15 + 
    Nc^2*((16*(-5307 + (15480*I)*Pi + 5*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - ((16*I)/9)*RATIO[(1 - x)^(-1)]*
       (925*Pi + 144*Pi^3 + (432*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-2)]*
       (-156521*I - 218346*Pi - (49395*I)*Pi^2 + 8460*Pi^3 + 
        (126090*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
       (-212444*I - 177525*Pi + (2280*I)*Pi^2 + 11250*Pi^3 + 
        (141210*I)*Zeta[3]) + (16*RATIO[x]*(13639 + (31185*I)*Pi - 
         3630*Pi^2 + (3990*I)*Pi^3 + 900*Zeta[3]))/135 + 
      (16*(20384 + (130389*I)*Pi + 27150*Pi^2 - (8730*I)*Pi^3 + 
         3780*Zeta[3]))/135) + 
    Nf*(Nc*(((2624*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        (16*(-4501 - (627*I)*Pi + 120*Pi^2)*RATIO[x])/27 - 
        (8*(-1275 + (3186*I)*Pi + 2*Pi^2)*RATIO[x^2])/9 + 
        (32*Pi^2*RATIO[x^3])/9 + (4*(158990 - (308832*I)*Pi - 25425*Pi^2 + 
           (495*I)*Pi^3 - 24570*Zeta[3]))/135 + ((8*I)/27)*RATIO[x^(-1)]*
         (39745*I + 44547*Pi + (5184*I)*Pi^2 + 63*Pi^3 - (20790*I)*Zeta[3]) - 
        ((4*I)/135)*RATIO[x^(-2)]*(190960*I + 367398*Pi + (101625*I)*Pi^2 + 
          2790*Pi^3 - (178740*I)*Zeta[3])) + 
      ((-32*(63 - (72*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
        (40*(1 + (6*I)*Pi)*RATIO[x^2])/3 - ((4*I)/9)*RATIO[x^(-2)]*
         (-2028*I - 90*Pi - (181*I)*Pi^2 + 456*Pi^3 + (720*I)*Zeta[3]) + 
        ((8*I)/9)*RATIO[x^(-1)]*(-1725*I + 855*Pi + (334*I)*Pi^2 + 372*Pi^3 + 
          (936*I)*Zeta[3]) + (4*(-390 - (1800*I)*Pi + 685*Pi^2 - 
           (372*I)*Pi^3 + 936*Zeta[3]))/9)/Nc) + 
    Nf^2*(((-64*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (16*(335 - (66*I)*Pi)*RATIO[x])/27 + (16*(8 + (27*I)*Pi)*RATIO[x^2])/
       3 + ((16*I)/27)*RATIO[x^(-1)]*(1822*I - 84*Pi + (357*I)*Pi^2 + 
        45*Pi^3 + (810*I)*Zeta[3]) - ((8*I)/45)*RATIO[x^(-2)]*
       (4085*I - 794*Pi + (460*I)*Pi^2 + 135*Pi^3 + (2430*I)*Zeta[3]) + 
      (8*(9320 + (4878*I)*Pi + 1695*Pi^2 - (90*I)*Pi^3 + 1620*Zeta[3]))/135 + 
      ((32*(103 - (30*I)*Pi)*RATIO[x])/15 + ((112*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2] + ((32*I)/135)*RATIO[x^(-1)]*(-6007*I - 2940*Pi + 
          (765*I)*Pi^2 + 225*Pi^3 + (4050*I)*Zeta[3]) - 
        ((16*I)/135)*RATIO[x^(-2)]*(-5641*I - 4290*Pi - (990*I)*Pi^2 + 
          405*Pi^3 + (7290*I)*Zeta[3]) + 
        (16*(-3211 + (6720*I)*Pi + 1305*Pi^2 - (90*I)*Pi^3 + 1620*Zeta[3]))/
         135)/Nc^2)) + G[0, 0, x]*
   (((64*I)/45)*(12995*Pi - (402*I)*Pi^2 + 330*Pi^3)*RATIO[x^(-1)] + 
    (8*(537 - (66*I)*Pi + 262*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-8*(3460 - (263*I)*Pi + 157*Pi^2))/45 - 
      (8*(7 + (180*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((475*I)*Pi + 257*Pi^2)*RATIO[x^(-1)])/45 + 
      ((16*I)*(I + Pi))/(-1 + RATIO[x])^2 + 
      (64*(-258 + (55*I)*Pi + 20*Pi^2)*RATIO[x])/135 + 
      ((2*I)/15)*(655*I + 62*Pi)*RATIO[x^2] + 
      ((208*(135 - (146*I)*Pi))/135 + ((32*I)/135)*(-135*I + 139*Pi)*
         RATIO[(1 - x)^(-1)] + ((256*I)/9)*Pi*RATIO[x^(-1)] + 
        (16*(45 - (2*I)*Pi)*RATIO[x])/15 + (4*(45 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) - (16*RATIO[x]*(-4032 + (45136*I)*Pi + 8765*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 - 
       (2310*I)*Pi^3 + 486*Pi^4 - 7920*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135 - 
    (8*(-379905 + (89626*I)*Pi + 2704*Pi^2 + (2940*I)*Pi^3 + 972*Pi^4 - 
       115200*Zeta[3] + (46080*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(139 - (136*I)*Pi + 40*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/45)*RATIO[x^(-1)]*(-20390*Pi + (8867*I)*Pi^2 + 330*Pi^3 + 
        (18900*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1090*Pi^2 + 180*Zeta[3]))/45 - 
      (16*(64845 + (7621*I)*Pi + 17523*Pi^2 - (5190*I)*Pi^3 + 102*Pi^4 - 
         8460*Zeta[3] - (3060*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(11184 - (17764*I)*Pi + 3885*Pi^2 - 
         (9570*I)*Pi^3 + 204*Pi^4 - 21780*Zeta[3] - (6120*I)*Pi*Zeta[3]))/
       135 - (16*RATIO[x]*(46092 + (20588*I)*Pi - 605*Pi^2 - (825*I)*Pi^3 + 
         102*Pi^4 - 7920*Zeta[3] - (9180*I)*Pi*Zeta[3]))/135) + 
    Nf*(((4*(17 + (8*I)*Pi + 14*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (40*(2 + I*Pi)*RATIO[x^2])/3 + ((8*I)/3)*RATIO[x^(-1)]*
         (-129*Pi + (9*I)*Pi^2 + 10*Pi^3 + (396*I)*Zeta[3]) - 
        (16*RATIO[(1 - x)^(-1)]*(15 + (4*I)*Pi + 14*Pi^2 + 4*Zeta[3]))/3 - 
        (16*RATIO[x]*(43 + (15*I)*Pi + Pi^2 + 8*Zeta[3]))/3 + 
        (4*(1830 + (537*I)*Pi + 323*Pi^2 - (18*I)*Pi^3 + 1884*Zeta[3]))/9)/
       Nc + Nc*((8*(80 - (42*I)*Pi + 29*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(4863 - (7400*I)*Pi + 390*Pi^2 - 
           (1140*I)*Pi^3 - 3600*Zeta[3]))/135 + 
        (16*RATIO[x]*(11664 + (4960*I)*Pi - 775*Pi^2 - (150*I)*Pi^3 - 
           1800*Zeta[3]))/135 + ((8*I)/45)*RATIO[x^(-1)]*
         (-27745*Pi + (7673*I)*Pi^2 + 1200*Pi^3 + (30780*I)*Zeta[3]) - 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1480*Pi^2 + 720*Zeta[3]))/45 + 
        (4*(136185 + (103589*I)*Pi + 51189*Pi^2 - (5160*I)*Pi^3 + 
           60300*Zeta[3]))/135))) + G[1, 0, 1, x]*
   (((64*I)/9)*(-75*I - 288*Pi - (44*I)*Pi^2 + 21*Pi^3)*RATIO[(1 - x)^(-1)] + 
    ((384*I)*Pi)/(-1 + RATIO[x])^2 + 16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf^2*(((-64*I)/27)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/135)*(169*I + 255*Pi)*RATIO[x] - ((4*I)/15)*(-49*I + 540*Pi)*
       RATIO[x^2] + ((32*(1 + (30*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (60*I)*Pi)*RATIO[x^2])/15 + 
        (16*(2573 - (5790*I)*Pi - 930*Pi^2 + (90*I)*Pi^3 - 1620*Zeta[3]))/
         135 - ((32*I)/135)*RATIO[x^(-1)]*(-2606*I - 2010*Pi + (660*I)*Pi^2 + 
          225*Pi^3 + (4050*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-2)]*
         (-6721*I - 8340*Pi - (660*I)*Pi^2 + 810*Pi^3 + (14580*I)*Zeta[3]))/
       Nc^2 + ((8*I)/45)*(1141*I - 1712*Pi + (253*I)*Pi^2 + 30*Pi^3 + 
        (540*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*
       (6412*I - 1026*Pi - (303*I)*Pi^2 + 225*Pi^3 + (4050*I)*Zeta[3]) + 
      ((4*I)/135)*RATIO[x^(-2)]*(3359*I - 8040*Pi - (5652*I)*Pi^2 + 
        810*Pi^3 + (14580*I)*Zeta[3])) + 
    Nc^2*(((-256*I)*Pi)/(-1 + RATIO[x])^2 - 
      (8*(-7221 + (29520*I)*Pi + 20*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*(97339 - (150348*I)*Pi - 10482*Pi^2 + 
         (9090*I)*Pi^3 - 19980*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(-3683 - (579*I)*Pi + 1089*Pi^2 - (90*I)*Pi^3 - 
         1080*Zeta[3]))/27 + (32*RATIO[x]*(2188 - (1164*I)*Pi + 132*Pi^2 - 
         (267*I)*Pi^3 - 342*Zeta[3]))/27 - ((16*I)/135)*RATIO[x^(-1)]*
       (-123865*I - 106176*Pi + (26427*I)*Pi^2 + 18540*Pi^3 + 
        (208170*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-2)]*
       (-226909*I - 368100*Pi - (112806*I)*Pi^2 + 47880*Pi^3 + 
        (522180*I)*Zeta[3])) + (16*(257705 - (19242*I)*Pi + 21462*Pi^2 + 
       (4860*I)*Pi^3 - 4320*Zeta[3]))/135 - ((32*I)/135)*RATIO[x]*
     (-5323*I + 20115*Pi - (8745*I)*Pi^2 + 1800*Pi^3 - (3780*I)*Zeta[3]) + 
    ((64*I)/135)*RATIO[x^(-1)]*(144019*I - 9234*Pi - (5067*I)*Pi^2 + 
      45*Pi^3 - (45900*I)*Zeta[3]) + ((64*I)/135)*RATIO[x^(-2)]*
     (-73993*I - 3105*Pi + (4152*I)*Pi^2 + 2025*Pi^3 + (50760*I)*Zeta[3]) + 
    Nf*((16*RATIO[(1 - x)^(-1)] - (32*(-54 + (9*I)*Pi + 4*Pi^2)*RATIO[x])/9 - 
        (128*I)*Pi*RATIO[x^2] + (4*(1413 + (144*I)*Pi - 203*Pi^2 - 
           (96*I)*Pi^3 - 72*Zeta[3]))/9 - ((4*I)/3)*RATIO[x^(-2)]*
         (375*I + 48*Pi + (83*I)*Pi^2 + 52*Pi^3 + (120*I)*Zeta[3]) + 
        ((8*I)/9)*RATIO[x^(-1)]*(1422*I - 177*Pi - (128*I)*Pi^2 + 132*Pi^3 + 
          (144*I)*Zeta[3]))/Nc + 
      Nc*((16*(-625 - (72*I)*Pi + 222*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 - (16*(-211 + (1155*I)*Pi + 360*Pi^2)*
          RATIO[x])/135 + (4*(-8871 + (29160*I)*Pi + 40*Pi^2)*RATIO[x^2])/
         45 - (64*Pi^2*RATIO[x^3])/9 + ((8*I)/135)*RATIO[x^(-1)]*
         (-120262*I - 149649*Pi - (2922*I)*Pi^2 + 31545*Pi^3 + 
          (234630*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-2)]*
         (-161992*I - 344370*Pi - (97359*I)*Pi^2 + 67050*Pi^3 + 
          (483300*I)*Zeta[3]) + (4*(-294473 + (297204*I)*Pi + 24831*Pi^2 - 
           (11835*I)*Pi^3 + 64530*Zeta[3]))/135))) + 
  G[0, 1, x]*((-48*((-207*I)*Pi + 20*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (32*RATIO[x^(-2)]*((4590*I)*Pi - 2365*Pi^2 - (2232*I)*Pi^3 + 405*Pi^4 + 
       (1440*I)*Pi*Zeta[3]))/45 + 
    (16*RATIO[x]*(9315 + (42128*I)*Pi - 17515*Pi^2 + 330*Pi^4 - 
       1980*Zeta[3] + (2520*I)*Pi*Zeta[3]))/135 + 
    (16*(-183968 - (171613*I)*Pi + 61124*Pi^2 - (8472*I)*Pi^3 + 1620*Pi^4 + 
       86940*Zeta[3] - (5760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[(1 - x)^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + 
       (7260*I)*Pi^3 + 960*Pi^4 + 3960*Zeta[3] - (7200*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[x^(-1)]*(-83972 + (13770*I)*Pi + 20969*Pi^2 - (11346*I)*Pi^3 + 
       1905*Pi^4 + 110340*Zeta[3] + (9720*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((17*I)*Pi + 60*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 4780*Pi^2 + 180*Zeta[3]))/45 - 
      (16*RATIO[x^(-2)]*((32395*I)*Pi - 11075*Pi^2 - (2577*I)*Pi^3 + 
         147*Pi^4 - 4500*Zeta[3] - (270*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(82015 - (335980*I)*Pi + 92866*Pi^2 + (46086*I)*Pi^3 + 
         294*Pi^4 - 529380*Zeta[3] - (540*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(22154 + (10254*I)*Pi - 3395*Pi^2 - 
         (15840*I)*Pi^3 + 1395*Pi^4 + 47190*Zeta[3] + (11520*I)*Pi*Zeta[3]))/
       135 + (8*(16418 - (169291*I)*Pi + 52397*Pi^2 - (19686*I)*Pi^3 + 
         807*Pi^4 + 182820*Zeta[3] + (12600*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(103983 - (21748*I)*Pi + 7455*Pi^2 - (3960*I)*Pi^3 + 
         546*Pi^4 + 13860*Zeta[3] - (25380*I)*Pi*Zeta[3]))/135) + 
    Nf^2*((-8*(857 - (2166*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      ((32*I)/135)*(-1805*Pi - (420*I)*Pi^2 + 126*Pi^3)*RATIO[x^(-2)] - 
      (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 - (4*(-3129 + (4628*I)*Pi + 60*Pi^2)*
        RATIO[x])/135 + (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 - 
      ((4*I)/135)*RATIO[x^(-1)]*(-13727*I - 6580*Pi + (2292*I)*Pi^2 + 
        198*Pi^3 - (14580*I)*Zeta[3]) + 
      (2*(93563 - (52164*I)*Pi + 7164*Pi^2 - (1242*I)*Pi^3 + 53460*Zeta[3]))/
       405 + ((32*((-139*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (128*I)*Pi*RATIO[x^(-2)] - (8*(41 + (416*I)*Pi + 20*Pi^2)*RATIO[x])/
         15 + (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        ((8*I)/135)*RATIO[x^(-1)]*(-6241*I - 11760*Pi - (660*I)*Pi^2 + 
          810*Pi^3 + (14580*I)*Zeta[3]) + 
        (4*(-6507 + (2552*I)*Pi + 2620*Pi^2 - (990*I)*Pi^3 + 17820*Zeta[3]))/
         135)/Nc^2) + Nf*((((24*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(-10 - (5*I)*Pi + 11*Pi^2)*RATIO[x^2])/3 - 
        (8*RATIO[(1 - x)^(-1)]*(-9 - (29*I)*Pi + 6*Pi^2 - 40*Zeta[3]))/3 + 
        (8*RATIO[x]*(81 - (18*I)*Pi + 6*Pi^2 - 16*Zeta[3]))/3 - 
        ((4*I)/3)*RATIO[x^(-1)]*(657*I + 32*Pi + (71*I)*Pi^2 + 44*Pi^3 + 
          (240*I)*Zeta[3] - 192*Pi*Zeta[3]) - 16*RATIO[x^(-2)]*
         ((-I)*Pi + 2*Pi^2 + (16*I)*Pi*Zeta[3]) + 
        (4*(-2736 - (1239*I)*Pi + 223*Pi^2 + (174*I)*Pi^3 - 744*Zeta[3] - 
           (288*I)*Pi*Zeta[3]))/9)/Nc + 
      Nc*((-16*((4*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((4*I)/135)*RATIO[x]*(63693*I + 50716*Pi + (1800*I)*Pi^2 + 
          1440*Pi^3 + (6480*I)*Zeta[3]) - ((16*I)/405)*RATIO[(1 - x)^(-1)]*
         (5002*I + 936*Pi + (1875*I)*Pi^2 + 1260*Pi^3 + (11250*I)*Zeta[3]) + 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 7840*Pi^2 + 720*Zeta[3]))/45 + 
        (16*RATIO[x^(-2)]*((34250*I)*Pi - 12185*Pi^2 - (2829*I)*Pi^3 + 
           147*Pi^4 - 4500*Zeta[3] - (2430*I)*Pi*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(-55334 - (255250*I)*Pi + 42599*Pi^2 + 
           (59934*I)*Pi^3 + 588*Pi^4 - 516060*Zeta[3] - (9720*I)*Pi*Zeta[3]))/
         135 + (2*(-684371 + (381678*I)*Pi - 135288*Pi^2 + (167094*I)*Pi^3 + 
           1764*Pi^4 - 1479420*Zeta[3] - (29160*I)*Pi*Zeta[3]))/405))) + 
  G[1, 0, x]*((-32*Pi*(-11*I + 9*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (16*RATIO[(1 - x)^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (440*I)*Pi^3 + 
       538*Pi^4 + 7260*Zeta[3] + (4200*I)*Pi*Zeta[3]))/45 - 
    (32*RATIO[x^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 - (4917*I)*Pi^3 + 
       888*Pi^4 - 81540*Zeta[3] + (10260*I)*Pi*Zeta[3]))/135 + 
    (32*RATIO[x^(-2)]*((147986*I)*Pi - 33036*Pi^2 - (8817*I)*Pi^3 + 
       585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 - 
    (16*(183968 - (17843*I)*Pi - 19949*Pi^2 - (10296*I)*Pi^3 + 1941*Pi^4 + 
       122760*Zeta[3] - (21960*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(9315 + (40456*I)*Pi + 11465*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nf^2*((-8*(857 - (2700*I)*Pi + 180*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-3129 + (880*I)*Pi + 320*Pi^2)*
        RATIO[x])/135 + (2*(655 - (62*I)*Pi)*RATIO[x^2])/15 + 
      (((8*I)/15)*(41*I + 4*Pi)*RATIO[x] + ((4*I)/15)*(45*I + 98*Pi)*
         RATIO[x^2] - ((4*I)/135)*(-6507*I - 7592*Pi - (1240*I)*Pi^2 + 
          240*Pi^3 - (4320*I)*Zeta[3]) + ((8*I)/135)*RATIO[x^(-1)]*
         (-6241*I - 2324*Pi - (340*I)*Pi^2 + 600*Pi^3 - (10800*I)*Zeta[3]) - 
        ((8*I)/135)*RATIO[x^(-2)]*(-6721*Pi + (1270*I)*Pi^2 + 660*Pi^3 - 
          (11880*I)*Zeta[3]))/Nc^2 - ((4*I)/135)*RATIO[x^(-1)]*
       (-13727*I + 10184*Pi + (3776*I)*Pi^2 + 96*Pi^3 - (10080*I)*Zeta[3]) + 
      ((4*I)/135)*RATIO[x^(-2)]*(-3359*Pi + (1932*I)*Pi^2 + 96*Pi^3 - 
        (11520*I)*Zeta[3]) + (2*(93563 + (3732*I)*Pi - 4596*Pi^2 - 
         (144*I)*Pi^3 + 17280*Zeta[3]))/405) + 
    Nc^2*((32*Pi*(-19*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1070*Pi^2 + 180*Zeta[3]))/45 + 
      (8*RATIO[(1 - x)^(-1)]*(-22154 + (20520*I)*Pi - 3140*Pi^2 + 
         (660*I)*Pi^3 + 273*Pi^4 + 83490*Zeta[3] + (10440*I)*Pi*Zeta[3]))/
       135 - (8*(-16418 - (20662*I)*Pi - 42572*Pi^2 + (2262*I)*Pi^3 + 
         843*Pi^4 + 9780*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(103983 + (47536*I)*Pi - 7240*Pi^2 - (3630*I)*Pi^3 + 
         300*Pi^4 - 31680*Zeta[3] - (36540*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-82015 + (256376*I)*Pi - 67338*Pi^2 - 
         (18522*I)*Pi^3 + 525*Pi^4 - 13500*Zeta[3] + (45900*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x^(-2)]*((226909*I)*Pi + 46084*Pi^2 - (14772*I)*Pi^3 + 
         1227*Pi^4 - 55080*Zeta[3] + (54540*I)*Pi*Zeta[3]))/135) + 
    Nf*((((8*I)/3)*(-9*I + 16*Pi)*RATIO[(1 - x)^(-1)] - 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((40*I)/3)*(-2*I + Pi)*
         RATIO[x^2] + (8*RATIO[x]*(81 + (48*I)*Pi + 2*Pi^2 + 16*Zeta[3]))/3 + 
        (4*RATIO[x^(-2)]*((375*I)*Pi + 210*Pi^2 - (24*I)*Pi^3 + 5*Pi^4 - 
           696*Zeta[3] - (600*I)*Pi*Zeta[3]))/3 + 
        (4*(-13680 - (1965*I)*Pi + 2030*Pi^2 + (510*I)*Pi^3 + 26*Pi^4 + 
           6240*Zeta[3] - (2520*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[x^(-1)]*(-9855 + (1710*I)*Pi + 3990*Pi^2 + (60*I)*Pi^3 + 
           58*Pi^4 - 840*Zeta[3] - (11520*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*((-8*((-65*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1400*Pi^2 + 720*Zeta[3]))/45 + 
        (4*RATIO[x]*(-63693 - (12220*I)*Pi + 4900*Pi^2 + (1320*I)*Pi^3 + 
           12960*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*
          (-5002 + (8775*I)*Pi - 2325*Pi^2 - (540*I)*Pi^3 + 14130*Zeta[3]))/
         405 + (8*RATIO[x^(-1)]*(27667 + (124369*I)*Pi - 39441*Pi^2 - 
           (15024*I)*Pi^3 + 918*Pi^4 - 73080*Zeta[3] + (71820*I)*Pi*Zeta[3]))/
         135 - (2*(684371 + (646854*I)*Pi - 34752*Pi^2 - (48888*I)*Pi^3 + 
           1350*Pi^4 - 337680*Zeta[3] + (139320*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x^(-2)]*((161992*I)*Pi + 21396*Pi^2 - (13038*I)*Pi^3 + 
           2091*Pi^4 + 41220*Zeta[3] + (157680*I)*Pi*Zeta[3]))/135))) + 
  G[1, 1, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    (64*RATIO[(1 - x)^(-1)]*((25*I)*Pi + (22*I)*Pi^3 + 7*Pi^4 + 44*Zeta[3] + 
       (52*I)*Pi*Zeta[3]))/3 - (16*RATIO[x]*(22662 + (37448*I)*Pi - 
       20215*Pi^2 + 324*Pi^4 + 21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-2)]*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (8412*I)*Pi^3 + 
       799*Pi^4 + 15468*Zeta[3] - (39240*I)*Pi*Zeta[3]))/45 + 
    (8*(382023 + (444746*I)*Pi - 168112*Pi^2 - (1572*I)*Pi^3 + 3756*Pi^4 + 
       64152*Zeta[3] + (82800*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[x^(-1)]*(326521 + (210098*I)*Pi - 45250*Pi^2 - (16116*I)*Pi^3 + 
       1785*Pi^4 - 49284*Zeta[3] + (140400*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1520*Pi^2 + 180*Zeta[3]))/45 + 
      (16*RATIO[(1 - x)^(-1)]*((3683*I)*Pi - (66*I)*Pi^3 + 90*Pi^4 + 
         2376*Zeta[3] + (396*I)*Pi*Zeta[3]))/27 - 
      (8*RATIO[x]*(115782 - (15388*I)*Pi - 20175*Pi^2 - (5940*I)*Pi^3 + 
         30*Pi^4 - 1980*Zeta[3] - (41760*I)*Pi*Zeta[3]))/135 - 
      (8*(-353089 - (533748*I)*Pi + 84924*Pi^2 - (36396*I)*Pi^3 + 9414*Pi^4 + 
         571176*Zeta[3] + (394200*I)*Pi*Zeta[3]))/405 + 
      (8*RATIO[x^(-1)]*(-690062 + (718344*I)*Pi - 413910*Pi^2 + 
         (54234*I)*Pi^3 + 52929*Pi^4 + 1483416*Zeta[3] + 
         (1435320*I)*Pi*Zeta[3]))/405 - 
      (8*RATIO[x^(-2)]*(-649298 + (268194*I)*Pi + 43731*Pi^2 + 
         (242604*I)*Pi^3 + 62865*Pi^4 + 1023336*Zeta[3] + 
         (1487160*I)*Pi*Zeta[3]))/405) + 
    Nf^2*(((320*I)/27)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-1065 + (2314*I)*Pi + 30*Pi^2)*RATIO[x])/135 - 
      (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 - 
      (4*(8133 - (8134*I)*Pi + 2486*Pi^2 - (579*I)*Pi^3 + 132*Pi^4 + 
         12654*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(10348 - (2216*I)*Pi + 3890*Pi^2 - (417*I)*Pi^3 + 
         330*Pi^4 + 19242*Zeta[3] + (10800*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-2)]*(291 - (39782*I)*Pi + 21748*Pi^2 - (48*I)*Pi^3 + 
         1188*Pi^4 + 59328*Zeta[3] + (38880*I)*Pi*Zeta[3]))/135 + 
      ((32*(-2 + (104*I)*Pi + 5*Pi^2)*RATIO[x])/15 - 
        (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 - 
        (8*(-4887 + (1276*I)*Pi + 690*Pi^2 + (105*I)*Pi^3 + 132*Pi^4 + 
           8190*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (16*RATIO[x^(-1)]*(-5116 + (6802*I)*Pi - 1110*Pi^2 + (1095*I)*Pi^3 + 
           330*Pi^4 + 5490*Zeta[3] + (10800*I)*Pi*Zeta[3]))/135 - 
        (4*RATIO[x^(-2)]*(-22845 + (9122*I)*Pi - 240*Pi^2 + (6600*I)*Pi^3 + 
           1188*Pi^4 - 7920*Zeta[3] + (38880*I)*Pi*Zeta[3]))/135)/Nc^2) + 
    Nf*(((16*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(-10 - (5*I)*Pi + 17*Pi^2)*
          RATIO[x^2])/3 + (16*RATIO[x]*(-38 + 9*Pi^2 + 8*Zeta[3]))/3 + 
        (4*RATIO[x^(-2)]*(2388 - (903*I)*Pi + 987*Pi^2 - (477*I)*Pi^3 + 
           34*Pi^4 - 18*Zeta[3] - (576*I)*Pi*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(5202 - (462*I)*Pi + 1561*Pi^2 - (90*I)*Pi^3 + 
           54*Pi^4 - 60*Zeta[3] - (1440*I)*Pi*Zeta[3]))/9 + 
        (4*(18750 + (5835*I)*Pi + 1210*Pi^2 + (1590*I)*Pi^3 + 51*Pi^4 - 
           1860*Zeta[3] - (3600*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((16*I)/27)*RATIO[(1 - x)^(-1)]*(-625*Pi + 84*Pi^3 + 
          (288*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (8*RATIO[x]*(40365 - (29168*I)*Pi - 3240*Pi^2 - (1080*I)*Pi^3 + 
           360*Zeta[3]))/135 + (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 
           920*Pi^2 + 720*Zeta[3]))/45 + 
        (4*(179068 - (243699*I)*Pi - 71319*Pi^2 - (9459*I)*Pi^3 + 
           10845*Pi^4 + 622494*Zeta[3] + (265680*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x^(-1)]*(327026 + (690078*I)*Pi - 359205*Pi^2 + 
           (85176*I)*Pi^3 + 73584*Pi^4 + 1512504*Zeta[3] + 
           (1503360*I)*Pi*Zeta[3]))/405 + 
        (2*RATIO[x^(-2)]*(-310079 + (214788*I)*Pi + 293808*Pi^2 + 
           (337122*I)*Pi^3 + 152694*Pi^4 + 1607508*Zeta[3] + 
           (2916000*I)*Pi*Zeta[3]))/405))) + 
  Nf^2*((((52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (RATIO[x^2]*(655*Pi^2 - (62*I)*Pi^3 + 66*Pi^4 + 196*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/15 + 
    (2*RATIO[x]*(-13689*Pi^2 + (1528*I)*Pi^3 + 722*Pi^4 - 5712*Zeta[3] + 
       (13680*I)*Pi*Zeta[3]))/405 + 
    (4*RATIO[(1 - x)^(-1)]*((-26014*I)*Pi + 5103*Pi^2 - (1602*I)*Pi^3 + 
       54*Pi^4 + 9612*Zeta[3] + (15120*I)*Pi*Zeta[3]))/3645 + 
    ((16*RATIO[(1 - x)^(-1)]*((-375*I)*Pi + (417*I)*Pi^3 + 11*Pi^4 + 
         834*Zeta[3] - (360*I)*Pi*Zeta[3]))/405 + 
      (4*RATIO[x]*(-199*Pi^2 - (12*I)*Pi^3 + 22*Pi^4 - 24*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45 + 
      (2*(5076 + (8694*I)*Pi + 4077*Pi^2 - (19356*I)*Pi^3 - 4246*Pi^4 - 
         (693*I)*Pi^5 - 162192*Zeta[3] - (94320*I)*Pi*Zeta[3] - 
         35640*Pi^2*Zeta[3] - 267300*Zeta[5]))/405 + 
      ((4*I)/405)*RATIO[x^(-1)]*(18129*Pi + (16501*I)*Pi^2 - 2940*Pi^3 - 
        (726*I)*Pi^4 + 567*Pi^5 - (167040*I)*Zeta[3] - 23760*Pi*Zeta[3] - 
        (29160*I)*Pi^2*Zeta[3] - (218700*I)*Zeta[5]))/Nc^2 + 
    (64152 + (175390*I)*Pi - 1059147*Pi^2 + (122400*I)*Pi^3 - 50490*Pi^4 - 
      (6237*I)*Pi^5 - 1169208*Zeta[3] - (1471824*I)*Pi*Zeta[3] - 
      320760*Pi^2*Zeta[3] - 2405700*Zeta[5])/3645 + 
    ((2*I)/405)*RATIO[x^(-1)]*(37797*Pi - (43919*I)*Pi^2 - 3096*Pi^3 - 
      (2742*I)*Pi^4 + 567*Pi^5 - (154440*I)*Zeta[3] + 40176*Pi*Zeta[3] - 
      (29160*I)*Pi^2*Zeta[3] - (218700*I)*Zeta[5])) - 
  (4*(13176 + (4746*I)*Pi - 1067444*Pi^2 - (363594*I)*Pi^3 + 172233*Pi^4 + 
     (13062*I)*Pi^5 + 5776*Pi^6 - 2003196*Zeta[3] - (431424*I)*Pi*Zeta[3] - 
     114120*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 - 
     1446120*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 + 
  (4*RATIO[(1 - x)^(-1)]*((19866*I)*Pi - 80082*Pi^2 - (47796*I)*Pi^3 + 
     5127*Pi^4 - (4884*I)*Pi^5 + 5776*Pi^6 + 836664*Zeta[3] - 
     (780480*I)*Pi*Zeta[3] + 7920*Pi^2*Zeta[3] - (73440*I)*Pi^3*Zeta[3] - 
     19440*Zeta[3]^2 + 368280*Zeta[5] + (43200*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(55890*Pi^2 + (246080*I)*Pi^3 + 14811*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 + 505536*Zeta[3] + (563400*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 + 
  Nc^2*((-8*((-587*I)*Pi^3 + 147*Pi^4 + 3522*Zeta[3] + (2340*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + ((4*I)/405)*RATIO[x^(-1)]*
     (629680*Pi + (266329*I)*Pi^2 + 115662*Pi^3 - (52443*I)*Pi^4 + 
      4446*Pi^5 - (4369140*I)*Zeta[3] - 482832*Pi*Zeta[3] - 
      (597240*I)*Pi^2*Zeta[3] - (6327720*I)*Zeta[5]) + 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (4*RATIO[x^2]*(25425*Pi^2 + (16614*I)*Pi^3 + 5734*Pi^4 + 64278*Zeta[3] + 
       (176040*I)*Pi*Zeta[3] + 300*Pi^2*Zeta[3] + 3600*Zeta[5]))/135 - 
    (2*RATIO[x]*(614646*Pi^2 + (252128*I)*Pi^3 - 12497*Pi^4 - 
       (12012*I)*Pi^5 + 1868*Pi^6 + 644424*Zeta[3] + (58680*I)*Pi*Zeta[3] - 
       134640*Pi^2*Zeta[3] - (49680*I)*Pi^3*Zeta[3] + 32400*Zeta[3]^2 - 
       201960*Zeta[5] - (58320*I)*Pi*Zeta[5]))/405 + 
    (2*RATIO[(1 - x)^(-1)]*((-4658678*I)*Pi + 634716*Pi^2 - 
       (1298940*I)*Pi^3 + 453501*Pi^4 - (144342*I)*Pi^5 + 16812*Pi^6 + 
       3323592*Zeta[3] + (436320*I)*Pi*Zeta[3] - 2993760*Pi^2*Zeta[3] - 
       (187920*I)*Pi^3*Zeta[3] + 291600*Zeta[3]^2 + 12616560*Zeta[5] + 
       (272160*I)*Pi*Zeta[5]))/3645 - 
    (2*(177840 - (6111026*I)*Pi + 419778*Pi^2 + (1077924*I)*Pi^3 + 
       1672011*Pi^4 - (63504*I)*Pi^5 + 16812*Pi^6 + 3615192*Zeta[3] + 
       (31510512*I)*Pi*Zeta[3] + 1934280*Pi^2*Zeta[3] - 
       (187920*I)*Pi^3*Zeta[3] + 291600*Zeta[3]^2 + 59651640*Zeta[5] + 
       (272160*I)*Pi*Zeta[5]))/3645) + 
  G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + (516*I)*Zeta[3]) + 
    (((8*I)/5)*(895*Pi + (621*I)*Pi^2 + 10*Pi^3 + (860*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (32*RATIO[x^(-1)]*((83972*I)*Pi - 38940*Pi^2 - 
       (11967*I)*Pi^3 + 585*Pi^4 + (19980*I)*Pi*Zeta[3]))/135 + 
    Nf^2*((4*((-20*I)*Pi + 7*Pi^2))/(5*(-1 + RATIO[x])^2) + 
      (542*Pi^2*RATIO[x^2])/45 + (2*(213245 - (305613*I)*Pi + 202014*Pi^2 - 
         (2592*I)*Pi^3 - 302400*Zeta[3]))/3645 - 
      (8*RATIO[(1 - x)^(-1)]*(13007 + (5670*I)*Pi + 6777*Pi^2 - 
         17280*Zeta[3]))/3645 + ((4*I)/135)*RATIO[x^(-1)]*
       (-13727*Pi + (5700*I)*Pi^2 + 96*Pi^3 - (11520*I)*Zeta[3]) + 
      (2*RATIO[x]*(60479 - (61146*I)*Pi - 9864*Pi^2 - (2160*I)*Pi^3 + 
         21600*Zeta[3]))/3645 + ((4*(159 + (294*I)*Pi + 4*Pi^2)*RATIO[x])/
         45 + (196*Pi^2*RATIO[x^2])/45 - ((8*I)/135)*RATIO[x^(-1)]*
         (-6241*Pi + (1270*I)*Pi^2 + 660*Pi^3 - (11880*I)*Zeta[3]) - 
        (16*RATIO[(1 - x)^(-1)]*(375 - (810*I)*Pi + 139*Pi^2 + (60*I)*Pi^3 + 
           1080*Zeta[3]))/405 + (4*(8073 + (1539*I)*Pi + 2446*Pi^2 + 
           (1860*I)*Pi^3 + 33480*Zeta[3]))/405)/Nc^2) + 
    Nf*(((-2*RATIO[(1 - x)^(-1)]*(10085 + (3780*I)*Pi - 1620*Pi^2 + 36*Pi^4 - 
           18600*Zeta[3]))/135 + (8*RATIO[x^2]*(11*Pi^2 - (9*I)*Pi^3 - 
           18*Zeta[3]))/9 - (4*((-17*I)*Pi + 9*Pi^2 + 42*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (2*RATIO[x]*(9995 - (900*I)*Pi + 2340*Pi^2 + 
           (1800*I)*Pi^3 + 168*Pi^4 + 1920*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*((657*I)*Pi + 228*Pi^2 - (44*I)*Pi^3 + 5*Pi^4 + 
           96*Zeta[3] - (600*I)*Pi*Zeta[3]))/3 - 
        (2*(-14675 + (26100*I)*Pi + 16755*Pi^2 - (990*I)*Pi^3 + 87*Pi^4 + 
           64320*Zeta[3] - (42120*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((272*Pi^4*RATIO[x^3])/135 - (2*RATIO[x^2]*(15771*Pi^2 + 
           (7560*I)*Pi^3 + 68*Pi^4 - 15120*Zeta[3]))/135 - 
        (((4*I)/15)*(-800*Pi - (87*I)*Pi^2 + 10*Pi^3 - (360*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - (4*RATIO[x^(-1)]*((-55334*I)*Pi - 27570*Pi^2 - 
           (6918*I)*Pi^3 + 2091*Pi^4 - 143460*Zeta[3] + (157680*I)*Pi*
            Zeta[3]))/135 + (4*RATIO[x]*(-762659 - (394299*I)*Pi - 
           72696*Pi^2 - (26730*I)*Pi^3 + 9558*Pi^4 + 127980*Zeta[3] + 
           (366120*I)*Pi*Zeta[3]))/3645 - (2*RATIO[(1 - x)^(-1)]*
          (-1216681 + (324000*I)*Pi + 264864*Pi^2 + (223560*I)*Pi^3 + 
           19332*Pi^4 + 2222640*Zeta[3] + (660960*I)*Pi*Zeta[3]))/3645 + 
        (2*(-2876560 + (1637091*I)*Pi - 4686423*Pi^2 - (215946*I)*Pi^3 + 
           62019*Pi^4 - 5893560*Zeta[3] + (4160160*I)*Pi*Zeta[3]))/3645)) + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 47830*Pi^2 - (6150*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 89100*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 - 
    (8*RATIO[(1 - x)^(-1)]*(-9933 + (89100*I)*Pi - 251362*Pi^2 - 
       (10980*I)*Pi^3 + 9075*Pi^4 + (1872*I)*Pi^5 - 228420*Zeta[3] - 
       (106920*I)*Pi*Zeta[3] + 106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*(-27867 + (32667*I)*Pi + 275717*Pi^2 + (47502*I)*Pi^3 + 1929*Pi^4 + 
       (1872*I)*Pi^5 - 395280*Zeta[3] - (110160*I)*Pi*Zeta[3] + 
       106920*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    Nc^2*((-272*Pi^4*RATIO[x^3])/135 + 
      (4*RATIO[x^2]*(21861*Pi^2 + (3960*I)*Pi^3 + 34*Pi^4 - 19440*Zeta[3]))/
       135 + (8*((-695*I)*Pi + 93*Pi^2 + (20*I)*Pi^3 - 420*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (8*RATIO[x^(-1)]*((82015*I)*Pi - 8240*Pi^2 - 
         (13332*I)*Pi^3 + 1227*Pi^4 - 168480*Zeta[3] + (54540*I)*Pi*Zeta[3]))/
       135 + (4*RATIO[x]*(2788231 + (102276*I)*Pi + 805422*Pi^2 + 
         (143640*I)*Pi^3 - 40095*Pi^4 - (18630*I)*Pi^5 - 1485000*Zeta[3] - 
         (2013660*I)*Pi*Zeta[3] + 74520*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645 - (4*RATIO[(1 - x)^(-1)]*(2329339 + (30780*I)*Pi - 884742*Pi^2 - 
         (727380*I)*Pi^3 - 17226*Pi^4 - (11016*I)*Pi^5 - 6709500*Zeta[3] - 
         (3100680*I)*Pi*Zeta[3] + 74520*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645 + (4*(7714327 - (6389118*I)*Pi + 3190476*Pi^2 - (573156*I)*Pi^3 - 
         12447*Pi^4 - (11016*I)*Pi^5 - 5718060*Zeta[3] - 
         (4106700*I)*Pi*Zeta[3] + 74520*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645)) + 
  Nf*(((2*((170*I)*Pi^3 + 21*Pi^4 - 1020*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[x^2]*(-150*Pi^2 - (75*I)*Pi^3 + 
         56*Pi^4 + 180*Zeta[3] + (1980*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x]*(-745*Pi^2 - (315*I)*Pi^3 + 19*Pi^4 - 720*Zeta[3] + 
         (1260*I)*Pi*Zeta[3] - 120*Pi^2*Zeta[3] - 240*Zeta[5]))/45 + 
      ((2*I)/45)*RATIO[x^(-1)]*(3090*Pi + (10235*I)*Pi^2 + 1530*Pi^3 - 
        (263*I)*Pi^4 + 300*Pi^5 + (15300*I)*Zeta[3] + 5760*Pi*Zeta[3] - 
        (5520*I)*Pi^2*Zeta[3] + (37440*I)*Zeta[5]) - 
      (2*RATIO[(1 - x)^(-1)]*((10085*I)*Pi + 810*Pi^2 + (240*I)*Pi^3 + 
         360*Pi^4 - (72*I)*Pi^5 + 2340*Zeta[3] + (7320*I)*Pi*Zeta[3] - 
         480*Pi^2*Zeta[3] + 2160*Zeta[5]))/135 + 
      (2*(990 + (10355*I)*Pi + 43500*Pi^2 + (3375*I)*Pi^3 + 18*Pi^4 - 
         (858*I)*Pi^5 + 92970*Zeta[3] - (55320*I)*Pi*Zeta[3] - 
         18840*Pi^2*Zeta[3] + 58320*Zeta[5]))/135)/Nc + 
    Nc*((4*((-111*I)*Pi^3 + 34*Pi^4 + 666*Zeta[3] + (960*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (2*RATIO[x]*(189423*Pi^2 + (54904*I)*Pi^3 - 
         6910*Pi^4 - (2184*I)*Pi^5 + 105384*Zeta[3] - (68400*I)*Pi*Zeta[3] - 
         28800*Pi^2*Zeta[3] - 45360*Zeta[5]))/405 + ((2*I)/405)*RATIO[x^(-1)]*
       (-299819*Pi + (158408*I)*Pi^2 + 36282*Pi^3 + (27618*I)*Pi^4 + 
        1503*Pi^5 + (4365000*I)*Zeta[3] + 568008*Pi*Zeta[3] + 
        (281880*I)*Pi^2*Zeta[3] + (7379100*I)*Zeta[5]) - 
      (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
      (RATIO[x^2]*(54045*Pi^2 + (35874*I)*Pi^3 + 10816*Pi^4 + 87948*Zeta[3] + 
         (336960*I)*Pi*Zeta[3] + 1200*Pi^2*Zeta[3] + 14400*Zeta[5]))/135 - 
      (2*RATIO[(1 - x)^(-1)]*((-1216681*I)*Pi + 100602*Pi^2 - 
         (342168*I)*Pi^3 + 50220*Pi^4 - (23868*I)*Pi^5 + 564408*Zeta[3] + 
         (460080*I)*Pi*Zeta[3] - 492480*Pi^2*Zeta[3] + 952560*Zeta[5]))/
       3645 + (-280764 - (3216020*I)*Pi + 6949539*Pi^2 + (3286770*I)*Pi^3 + 
        1537407*Pi^4 - (14931*I)*Pi^5 + 23765076*Zeta[3] + 
        (24880608*I)*Pi*Zeta[3] + 2601720*Pi^2*Zeta[3] + 69250140*Zeta[5])/
       3645)) + G[1, x]*(((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    ((16*I)/135)*RATIO[x^(-2)]*(158577*Pi + (147986*I)*Pi^2 - 19556*Pi^3 - 
      (10404*I)*Pi^4 + 885*Pi^5 + 17136*Pi*Zeta[3] + 
      (32940*I)*Pi^2*Zeta[3]) + 
    Nf*(((24*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (2*RATIO[x]*(9995 - (900*I)*Pi + 3780*Pi^2 - (4680*I)*Pi^3 + 
           168*Pi^4 - 6720*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(11*Pi^2 - (36*I)*Pi^3 - 36*Zeta[3]))/9 + 
        (2*(-1440 + (10140*I)*Pi - 11815*Pi^2 - (2580*I)*Pi^3 - 96*Pi^4 + 
           (122*I)*Pi^5 - 9660*Zeta[3] + (10440*I)*Pi*Zeta[3] + 
           2280*Pi^2*Zeta[3] - 7920*Zeta[5]))/45 - ((4*I)/45)*RATIO[x^(-1)]*
         (1545*I + 16155*Pi + (6810*I)*Pi^2 - 45*Pi^3 - (104*I)*Pi^4 + 
          206*Pi^5 + (12330*I)*Zeta[3] + 2520*Pi*Zeta[3] - 
          (4440*I)*Pi^2*Zeta[3] + (18720*I)*Zeta[5]) + 
        ((2*I)/45)*RATIO[x^(-2)]*(23880*Pi + (2675*I)*Pi^2 + 210*Pi^3 - 
          (413*I)*Pi^4 + 300*Pi^5 + (12420*I)*Zeta[3] - 6480*Pi*Zeta[3] - 
          (5520*I)*Pi^2*Zeta[3] + (37440*I)*Zeta[5]))/Nc + 
      Nc*((-272*Pi^4*RATIO[x^3])/135 + 
        (2*RATIO[x^2]*(5421*Pi^2 - (10260*I)*Pi^3 + 68*Pi^4 - 30240*Zeta[3]))/
         135 + ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((-10004*I)*Pi + 810*Pi^2 + (4590*I)*Pi^3 + 
           381*Pi^4 - 5400*Zeta[3] + (15300*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[x]*(-762659 - (394299*I)*Pi - 123726*Pi^2 + (55350*I)*Pi^3 + 
           20358*Pi^4 + 160380*Zeta[3] + (405000*I)*Pi*Zeta[3]))/3645 + 
        (272780 - (703710*I)*Pi + 1023654*Pi^2 - (387336*I)*Pi^3 - 
          172848*Pi^4 - (585*I)*Pi^5 + 370152*Zeta[3] - (3957264*I)*Pi*
           Zeta[3] - 100440*Pi^2*Zeta[3] - 2813940*Zeta[5])/405 + 
        ((2*I)/405)*RATIO[x^(-2)]*(-310079*Pi - (250060*I)*Pi^2 + 
          131862*Pi^3 + (43692*I)*Pi^4 + 1503*Pi^5 + (3396240*I)*Zeta[3] - 
          319752*Pi*Zeta[3] + (281880*I)*Pi^2*Zeta[3] + 
          (7379100*I)*Zeta[5]) + ((2*I)/405)*RATIO[x^(-1)]*
         (299819*I - 344068*Pi - (107082*I)*Pi^2 + 464682*Pi^3 - 
          (190386*I)*Pi^4 + 1071*Pi^5 - (1560348*I)*Zeta[3] + 
          3582432*Pi*Zeta[3] - (340200*I)*Pi^2*Zeta[3] - 
          (7430940*I)*Zeta[5]))) + 
    (8*(25494 + (43881*I)*Pi - 867107*Pi^2 - (233676*I)*Pi^3 + 21999*Pi^4 + 
       (150*I)*Pi^5 - 543348*Zeta[3] - (396144*I)*Pi*Zeta[3] - 
       43920*Pi^2*Zeta[3] - 503280*Zeta[5]))/405 + 
    (8*RATIO[x]*(9933 - (80082*I)*Pi + 47830*Pi^2 + (54750*I)*Pi^3 - 
       7491*Pi^4 + (3126*I)*Pi^5 + 153900*Zeta[3] + 3960*Pi^2*Zeta[3] - 
       47520*Zeta[5]))/405 - (16*RATIO[(1 - x)^(-1)]*
      ((-13347*I)*Pi + 2340*Pi^2 + (2880*I)*Pi^3 - 99*Pi^4 - (242*I)*Pi^5 - 
       17280*Zeta[3] + (1980*I)*Pi*Zeta[3] + 10860*Pi^2*Zeta[3] - 
       8280*Zeta[5]))/135 - ((16*I)/405)*RATIO[x^(-1)]*
     (-16527*I + 475731*Pi + (903794*I)*Pi^2 - 86697*Pi^3 - (54633*I)*Pi^4 + 
      5814*Pi^5 + (577368*I)*Zeta[3] - 133272*Pi*Zeta[3] + 
      (79920*I)*Pi^2*Zeta[3] + (453600*I)*Zeta[5]) + 
    Nc^2*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(-99*Pi^2 - (4140*I)*Pi^3 + 34*Pi^4 - 16200*Zeta[3]))/
       135 - ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x]*(-2788231 - (102276*I)*Pi - 596442*Pi^2 + (257580*I)*Pi^3 + 
         99495*Pi^4 + (62694*I)*Pi^5 + 1410480*Zeta[3] + 
         (2227500*I)*Pi*Zeta[3] + 217080*Pi^2*Zeta[3] - 729000*Zeta[5]))/
       3645 - (4*RATIO[(1 - x)^(-1)]*((44308*I)*Pi - 2160*Pi^2 - 
         (17740*I)*Pi^3 - 4213*Pi^4 + (86*I)*Pi^5 + 20220*Zeta[3] - 
         (56100*I)*Pi*Zeta[3] + 21000*Pi^2*Zeta[3] - 26280*Zeta[5]))/135 - 
      ((4*I)/405)*RATIO[x^(-1)]*(629680*I + 874144*Pi + (175056*I)*Pi^2 + 
        493638*Pi^3 - (166623*I)*Pi^4 + 6714*Pi^5 - (915012*I)*Zeta[3] + 
        3367368*Pi*Zeta[3] - (572400*I)*Pi^2*Zeta[3] - (5776920*I)*Zeta[5]) + 
      ((4*I)/405)*RATIO[x^(-2)]*(1298596*Pi + (424081*I)*Pi^2 + 11442*Pi^3 - 
        (61569*I)*Pi^4 + 4446*Pi^5 - (3304260*I)*Zeta[3] - 
        158832*Pi*Zeta[3] - (597240*I)*Pi^2*Zeta[3] - (6327720*I)*Zeta[5]) + 
      (4*(-494486 + (813986*I)*Pi - 683829*Pi^2 - (5688*I)*Pi^3 + 
         66258*Pi^4 - (2190*I)*Pi^5 - 125784*Zeta[3] + 
         (1947168*I)*Pi*Zeta[3] + 51120*Pi^2*Zeta[3] + 1502280*Zeta[5]))/
       405) + Nf^2*((418*Pi^2*RATIO[x^2])/45 + 
      (2*RATIO[x]*(-60479 + (61146*I)*Pi + 5004*Pi^2 + (2160*I)*Pi^3 - 
         21600*Zeta[3]))/3645 - ((8*I)/405)*RATIO[(1 - x)^(-1)]*
       (857*Pi + 60*Pi^3 + (360*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-2)]*
       (-873*Pi + (10225*I)*Pi^2 - 8136*Pi^3 - (2742*I)*Pi^4 + 567*Pi^5 - 
        (223560*I)*Zeta[3] + 40176*Pi*Zeta[3] - (29160*I)*Pi^2*Zeta[3] - 
        (218700*I)*Zeta[5]) - ((2*I)/405)*RATIO[x^(-1)]*
       (37797*I - 43254*Pi - (67016*I)*Pi^2 - 12744*Pi^3 - (5946*I)*Pi^4 + 
        630*Pi^5 - (267264*I)*Zeta[3] + 156816*Pi*Zeta[3] - 
        (32400*I)*Pi^2*Zeta[3] - (243000*I)*Zeta[5]) + 
      (2*(-13950 + (47105*I)*Pi + 6754*Pi^2 - (3216*I)*Pi^3 + 2991*Pi^4 + 
         (126*I)*Pi^5 + 47952*Zeta[3] + (95256*I)*Pi*Zeta[3] + 
         6480*Pi^2*Zeta[3] + 48600*Zeta[5]))/405 + 
      ((-4*(159 + (294*I)*Pi + 424*Pi^2)*RATIO[x])/45 - 
        (196*Pi^2*RATIO[x^2])/45 + ((4*I)/405)*RATIO[x^(-2)]*
         (68535*Pi + (8881*I)*Pi^2 - 6900*Pi^3 - (726*I)*Pi^4 + 567*Pi^5 - 
          (95760*I)*Zeta[3] - 23760*Pi*Zeta[3] - (29160*I)*Pi^2*Zeta[3] - 
          (218700*I)*Zeta[5]) - ((4*I)/405)*RATIO[x^(-1)]*
         (18129*I + 23946*Pi + (2864*I)*Pi^2 + 14280*Pi^3 - (4224*I)*Pi^4 + 
          630*Pi^5 - (23040*I)*Zeta[3] + 95040*Pi*Zeta[3] - 
          (32400*I)*Pi^2*Zeta[3] - (243000*I)*Zeta[5]) + 
        (4*(-3726 + (9801*I)*Pi - 7306*Pi^2 + (9300*I)*Pi^3 + 2310*Pi^4 + 
           (126*I)*Pi^5 - 11160*Zeta[3] + (66960*I)*Pi*Zeta[3] + 
           6480*Pi^2*Zeta[3] + 48600*Zeta[5]))/405)/Nc^2))}


==> anc/H_gg_gg_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{4 - 4*RATIO[x], -8 + 4*RATIO[x^(-1)] + 4*RATIO[x], 4 - 4*RATIO[x^(-1)], 0, 
 0, 0}


==> anc/H_gg_gg_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*(40/9 + ((8*I)/3)*Pi + (-40/9 - ((8*I)/3)*Pi)*RATIO[x]) + 
  Nc*(-268/9 - ((44*I)/3)*Pi + (16*Pi^2)/3 + 
    (268/9 + ((44*I)/3)*Pi - (16*Pi^2)/3)*RATIO[x] + 
    G[1, x]*((8*I)*Pi - (8*I)*Pi*RATIO[x])) + 
  e*(Nf*(224/27 + ((28*I)/9)*Pi - (14*Pi^2)/9 + 
      G[1, 1, x]*(4 + (4*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + G[1, x]*(-4/3 + (4*I)*Pi + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + (4/3 - ((16*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (-224/27 - ((40*I)/9)*Pi + (14*Pi^2)/9)*RATIO[x]) + 
    Nc*(-1616/27 - ((256*I)/9)*Pi + (77*Pi^2)/9 + (2*I)*Pi^3 - 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + G[0, 1, 1, x]*(8 - 8*RATIO[x]) + 
      (1616/27 + ((268*I)/9)*Pi - (77*Pi^2)/9 - (2*I)*Pi^3)*RATIO[x] + 
      G[1, 1, 1, x]*(-8 + 8*RATIO[x]) + G[0, 1, x]*
       ((8*I)*Pi - (8*I)*Pi*RATIO[x]) + G[1, 1, x]*(-16 - (8*I)*Pi - 
        (4*RATIO[x^(-2)])/3 + (52*RATIO[x^(-1)])/3 + (8*I)*Pi*RATIO[x]) + 
      G[1, x]*(4/3 - (16*I)*Pi - (14*Pi^2)/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        (-4/3 + ((52*I)/3)*Pi)*RATIO[x^(-1)] + (14*Pi^2*RATIO[x])/3) + 
      (112/3 - (112*RATIO[x])/3)*Zeta[3])) + 
  e^2*(Nf*(1312/81 + ((128*I)/27)*Pi - (52*Pi^2)/27 - ((2*I)/3)*Pi^3 + 
      G[0, 1, 1, x]*(4 + (4*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      (((32*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*(-8 - (8*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*(28/3 - (4*I)*Pi + (20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-104/9 + ((16*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((4*I)*Pi + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*Pi*RATIO[x^(-1)]) + G[1, x]*(-32/9 + (8*I)*Pi - 2*Pi^2 + 
        (((20*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (32/9 - ((92*I)/9)*Pi + (8*Pi^2)/3)*RATIO[x^(-1)]) + 
      (-1312/81 - ((224*I)/27)*Pi + (70*Pi^2)/27 + ((2*I)/3)*Pi^3)*RATIO[x] + 
      (-56/9 + (56*RATIO[x])/9)*Zeta[3]) + 
    Nc*(-9712/81 - ((1556*I)/27)*Pi + (451*Pi^2)/27 + ((11*I)/3)*Pi^3 - 
      (13*Pi^4)/90 + (((-20*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, 1, x]*(16 - 16*RATIO[x]) + G[0, 0, 1, 1, x]*
       (8 - 8*RATIO[x]) + (9712/81 + ((1616*I)/27)*Pi - (469*Pi^2)/27 - 
        ((11*I)/3)*Pi^3 + (13*Pi^4)/90)*RATIO[x] + G[1, 0, 1, 1, x]*
       (-8 + 8*RATIO[x]) + G[0, 1, 1, 1, x]*(-16 + 16*RATIO[x]) + 
      G[0, 0, 1, x]*((8*I)*Pi - (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 1, x]*(32 + (8*I)*Pi + (8*RATIO[x^(-2)])/3 - 
        (104*RATIO[x^(-1)])/3 - (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 1, x]*((-8*I)*Pi + (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 1, x]*(-16 - (8*I)*Pi - (4*RATIO[x^(-2)])/3 + 
        (52*RATIO[x^(-1)])/3 + (8*I)*Pi*RATIO[x]) + 
      G[1, 1, x]*(-100/3 + (16*I)*Pi + 4*Pi^2 + (-8/9 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (308/9 - ((52*I)/3)*Pi)*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x]) + G[0, 1, x]*((-16*I)*Pi - 4*Pi^2 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((52*I)/3)*Pi*RATIO[x^(-1)] + 
        4*Pi^2*RATIO[x]) + (308/9 + ((56*I)/3)*Pi + (-308/9 - ((56*I)/3)*Pi)*
         RATIO[x])*Zeta[3] + G[1, x]*(20/9 - (32*I)*Pi + 8*Pi^2 - 
        (2*I)*Pi^3 + (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (-20/9 + ((296*I)/9)*Pi - (26*Pi^2)/3)*RATIO[x^(-1)] + 
        (2*I)*Pi^3*RATIO[x] + (-56/3 + (56*RATIO[x])/3)*Zeta[3]))) + 
  e^3*(Nf*(7808/243 + ((688*I)/81)*Pi - (248*Pi^2)/81 - ((7*I)/9)*Pi^3 + 
      (73*Pi^4)/540 + G[1, 1, 1, 1, x]*(12 + 4*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*(4 + (4*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((208*I)/27)*Pi - (16*Pi^2)/9 - (I/3)*Pi^3)*
       RATIO[x^(-1)] + G[1, 0, 1, 1, x]*(-4 - (4*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 1, 1, x]*(-8 - (8*RATIO[x^(-2)])/3 + 
        (32*RATIO[x^(-1)])/3) + G[1, 1, 1, x]*(-52/3 + (4*I)*Pi + 
        (-40/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (196/9 - ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 1, x]*(8 - (4*I)*Pi + 
        (20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-92/9 + ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*((4*I)*Pi + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((16*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((-4*I)*Pi - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((16*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, x]*(176/9 - (8*I)*Pi + 
        (5*Pi^2)/3 + (112/27 - ((20*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (-640/27 + ((92*I)/9)*Pi - (20*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((8*I)*Pi - 2*Pi^2 + (((20*I)/9)*Pi - (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((-92*I)/9)*Pi + (8*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*(-208/27 + (16*I)*Pi - (35*Pi^2)/9 - I*Pi^3 + 
        (((112*I)/27)*Pi - (10*Pi^2)/9 - (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (208/27 - ((544*I)/27)*Pi + 5*Pi^2 + ((4*I)/3)*Pi^3)*RATIO[x^(-1)]) + 
      (-7808/243 - ((1312*I)/81)*Pi + (392*Pi^2)/81 + ((10*I)/9)*Pi^3 - 
        (73*Pi^4)/540)*RATIO[x] + (-280/27 - ((56*I)/9)*Pi + 
        (280/27 + ((56*I)/9)*Pi)*RATIO[x])*Zeta[3]) + 
    Nc*(-58304/243 - ((9376*I)/81)*Pi + (2738*Pi^2)/81 + ((64*I)/9)*Pi^3 - 
      (803*Pi^4)/1080 + (I/12)*Pi^5 + (((-112*I)/27)*Pi + (10*Pi^2)/9 + 
        (I/3)*Pi^3)*RATIO[x^(-1)] + G[0, 1, 1, 1, 1, x]*(24 - 24*RATIO[x]) + 
      G[1, 0, 1, 1, 1, x]*(16 - 16*RATIO[x]) + G[0, 0, 0, 1, 1, x]*
       (8 - 8*RATIO[x]) + G[1, 1, 0, 1, 1, x]*(8 - 8*RATIO[x]) + 
      (58304/243 + ((9712*I)/81)*Pi - (2828*Pi^2)/81 - ((67*I)/9)*Pi^3 + 
        (803*Pi^4)/1080 - (I/12)*Pi^5)*RATIO[x] + G[0, 1, 0, 1, 1, x]*
       (-8 + 8*RATIO[x]) + G[1, 0, 0, 1, 1, x]*(-8 + 8*RATIO[x]) + 
      G[0, 0, 1, 1, 1, x]*(-16 + 16*RATIO[x]) + G[1, 1, 1, 1, 1, x]*
       (-24 + 24*RATIO[x]) + G[0, 0, 0, 1, x]*((8*I)*Pi - 
        (8*I)*Pi*RATIO[x]) + G[1, 1, 0, 1, x]*((8*I)*Pi - 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 1, 1, x]*(32 + (8*I)*Pi + 
        (8*RATIO[x^(-2)])/3 - (104*RATIO[x^(-1)])/3 - (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 1, 1, x]*(16 + (8*I)*Pi + (4*RATIO[x^(-2)])/3 - 
        (52*RATIO[x^(-1)])/3 - (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 0, 1, x]*((-8*I)*Pi + (8*I)*Pi*RATIO[x]) + 
      G[1, 0, 0, 1, x]*((-8*I)*Pi + (8*I)*Pi*RATIO[x]) + 
      G[0, 0, 1, 1, x]*(-16 - (8*I)*Pi - (4*RATIO[x^(-2)])/3 + 
        (52*RATIO[x^(-1)])/3 + (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 1, 1, x]*(-48 - (8*I)*Pi - 4*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 1, x]*((16*I)*Pi + 4*Pi^2 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((52*I)/3)*Pi*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x]) + G[0, 1, 1, x]*(-32 + (16*I)*Pi + (10*Pi^2)/3 + 
        (-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (296/9 - ((52*I)/3)*Pi)*
         RATIO[x^(-1)] - (10*Pi^2*RATIO[x])/3) + 
      G[1, 1, 1, x]*(196/3 - (16*I)*Pi - (10*Pi^2)/3 + (16/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-604/9 + ((52*I)/3)*Pi)*RATIO[x^(-1)] + 
        (10*Pi^2*RATIO[x])/3) + G[0, 0, 1, x]*((-16*I)*Pi - 4*Pi^2 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((52*I)/3)*Pi*RATIO[x^(-1)] + 
        4*Pi^2*RATIO[x]) + G[1, 1, x]*(-596/9 + (32*I)*Pi - (20*Pi^2)/3 + 
        (2*I)*Pi^3 + (-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (1840/27 - ((296*I)/9)*Pi + (65*Pi^2)/9)*RATIO[x^(-1)] - 
        (2*I)*Pi^3*RATIO[x]) + G[0, 1, x]*((-32*I)*Pi + 8*Pi^2 - (2*I)*Pi^3 + 
        (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((296*I)/9)*Pi - (26*Pi^2)/3)*RATIO[x^(-1)] + (2*I)*Pi^3*RATIO[x]) + 
      (1876/27 + ((308*I)/9)*Pi - (112*Pi^2)/9 + 
        (-1876/27 - ((308*I)/9)*Pi + (112*Pi^2)/9)*RATIO[x])*Zeta[3] + 
      G[1, x]*(112/27 - (64*I)*Pi + (143*Pi^2)/9 + (4*I)*Pi^3 + 
        (73*Pi^4)/180 + (((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*
         RATIO[x^(-2)] + (-112/27 + ((1780*I)/27)*Pi - (49*Pi^2)/3 - 
          ((13*I)/3)*Pi^3)*RATIO[x^(-1)] - (73*Pi^4*RATIO[x])/180 + 
        (((-56*I)/3)*Pi + ((56*I)/3)*Pi*RATIO[x])*Zeta[3]) + 
      (496/5 - (496*RATIO[x])/5)*Zeta[5])) + 
  e^4*(Nf*(46720/729 + ((3968*I)/243)*Pi - (1360*Pi^2)/243 - 
      ((32*I)/27)*Pi^3 + (37*Pi^4)/324 - (I/36)*Pi^5 + 
      G[0, 1, 1, 1, 1, x]*(12 + 4*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 1, x]*(8 + (8*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3) + 
      G[0, 0, 0, 1, 1, x]*(4 + (4*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*(4 + (4*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      (((1280*I)/81)*Pi - (104*Pi^2)/27 - ((8*I)/9)*Pi^3 + Pi^4/9)*
       RATIO[x^(-1)] + G[0, 1, 0, 1, 1, x]*(-4 - (4*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
       (-4 - (4*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*(-8 - (8*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, 1, x]*(-16 - (16*RATIO[x^(-2)])/3 + 
        (64*RATIO[x^(-1)])/3) + G[1, 0, 1, 1, x]*(-8 + (4*I)*Pi + 
        (-20/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (92/9 - ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*(-16 + (4*I)*Pi + 
        (-40/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (184/9 - ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*(76/3 - (4*I)*Pi + 
        (20/3 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-32 + ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*(8 - (4*I)*Pi + 
        (20/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + (-92/9 + ((16*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*((4*I)*Pi + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((16*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, x]*((4*I)*Pi + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*
       ((-4*I)*Pi - ((4*I)/3)*Pi*RATIO[x^(-2)] + ((16*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*((-4*I)*Pi - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((16*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((-8*I)*Pi + 2*Pi^2 + (((-20*I)/9)*Pi + (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((92*I)/9)*Pi - (8*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*(16 - (8*I)*Pi + (5*Pi^2)/3 + 
        (112/27 - ((20*I)/9)*Pi + (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (-544/27 + ((92*I)/9)*Pi - (20*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*(-320/9 + (8*I)*Pi - (4*Pi^2)/3 + 
        (-224/27 + ((20*I)/9)*Pi - (4*Pi^2)/9)*RATIO[x^(-2)] + 
        (1184/27 - ((92*I)/9)*Pi + (16*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((8*I)*Pi - 2*Pi^2 + (((20*I)/9)*Pi - (2*Pi^2)/3)*
         RATIO[x^(-2)] + (((-92*I)/9)*Pi + (8*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((16*I)*Pi - 4*Pi^2 - I*Pi^3 + 
        (((112*I)/27)*Pi - (10*Pi^2)/9 - (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (((-544*I)/27)*Pi + (46*Pi^2)/9 + ((4*I)/3)*Pi^3)*RATIO[x^(-1)]) + 
      (-46720/729 - ((7808*I)/243)*Pi + (2296*Pi^2)/243 + ((56*I)/27)*Pi^3 - 
        (73*Pi^4)/324 + (I/36)*Pi^5)*RATIO[x] + 
      (-1568/81 - ((196*I)/27)*Pi + (98*Pi^2)/27 - ((28*I)/9)*Pi*
         RATIO[x^(-1)] + (1568/81 + ((280*I)/27)*Pi - (98*Pi^2)/27)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*(1072/27 - (16*I)*Pi + (29*Pi^2)/9 + I*Pi^3 + 
        (656/81 - ((112*I)/27)*Pi + (25*Pi^2)/27 + (I/3)*Pi^3)*
         RATIO[x^(-2)] + (-3872/81 + ((544*I)/27)*Pi - (112*Pi^2)/27 - 
          ((4*I)/3)*Pi^3)*RATIO[x^(-1)] + (-28/3 - (28*RATIO[x^(-2)])/9 + 
          (112*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*(-1280/81 + (32*I)*Pi - (208*Pi^2)/27 - (2*I)*Pi^3 + Pi^4/3 + 
        (((656*I)/81)*Pi - (56*Pi^2)/27 - ((5*I)/9)*Pi^3 + Pi^4/9)*
         RATIO[x^(-2)] + (1280/81 - ((3248*I)/81)*Pi + (88*Pi^2)/9 + 
          ((23*I)/9)*Pi^3 - (4*Pi^4)/9)*RATIO[x^(-1)] + 
        (28/9 - ((28*I)/3)*Pi - ((28*I)/9)*Pi*RATIO[x^(-2)] + 
          (-28/9 + ((112*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3]) + 
      (-248/15 + (248*RATIO[x])/15)*Zeta[5]) + 
    Nc*(-349888/729 - ((56336*I)/243)*Pi + (16492*Pi^2)/243 + 
      ((389*I)/27)*Pi^3 - (4531*Pi^4)/3240 + ((11*I)/72)*Pi^5 + 
      (32*Pi^6)/945 + (((-656*I)/81)*Pi + (56*Pi^2)/27 + ((5*I)/9)*Pi^3 - 
        Pi^4/9)*RATIO[x^(-1)] + G[1, 1, 1, 1, 1, 1, x]*(32 - 32*RATIO[x]) + 
      G[0, 0, 1, 1, 1, 1, x]*(24 - 24*RATIO[x]) + G[0, 1, 0, 1, 1, 1, x]*
       (16 - 16*RATIO[x]) + G[1, 0, 0, 1, 1, 1, x]*(16 - 16*RATIO[x]) + 
      G[0, 0, 0, 0, 1, 1, x]*(8 - 8*RATIO[x]) + G[0, 1, 1, 0, 1, 1, x]*
       (8 - 8*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*(8 - 8*RATIO[x]) + 
      G[1, 1, 0, 0, 1, 1, x]*(8 - 8*RATIO[x]) + 
      (349888/729 + ((58304*I)/243)*Pi - (16996*Pi^2)/243 - 
        ((404*I)/27)*Pi^3 + (4891*Pi^4)/3240 - ((11*I)/72)*Pi^5 - 
        (32*Pi^6)/945)*RATIO[x] + G[0, 0, 1, 0, 1, 1, x]*(-8 + 8*RATIO[x]) + 
      G[0, 1, 0, 0, 1, 1, x]*(-8 + 8*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*
       (-8 + 8*RATIO[x]) + G[1, 1, 1, 0, 1, 1, x]*(-8 + 8*RATIO[x]) + 
      G[0, 0, 0, 1, 1, 1, x]*(-16 + 16*RATIO[x]) + G[1, 1, 0, 1, 1, 1, x]*
       (-16 + 16*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*(-24 + 24*RATIO[x]) + 
      G[0, 1, 1, 1, 1, 1, x]*(-32 + 32*RATIO[x]) + G[0, 0, 0, 0, 1, x]*
       ((8*I)*Pi - (8*I)*Pi*RATIO[x]) + G[0, 1, 1, 0, 1, x]*
       ((8*I)*Pi - (8*I)*Pi*RATIO[x]) + G[1, 0, 1, 0, 1, x]*
       ((8*I)*Pi - (8*I)*Pi*RATIO[x]) + G[1, 1, 0, 0, 1, x]*
       ((8*I)*Pi - (8*I)*Pi*RATIO[x]) + G[1, 1, 1, 1, 1, x]*
       (64 + (8*I)*Pi + (16*RATIO[x^(-2)])/3 - (208*RATIO[x^(-1)])/3 - 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 1, 1, 1, x]*(32 + (8*I)*Pi + 
        (8*RATIO[x^(-2)])/3 - (104*RATIO[x^(-1)])/3 - (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 0, 1, 1, x]*(16 + (8*I)*Pi + (4*RATIO[x^(-2)])/3 - 
        (52*RATIO[x^(-1)])/3 - (8*I)*Pi*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
       (16 + (8*I)*Pi + (4*RATIO[x^(-2)])/3 - (52*RATIO[x^(-1)])/3 - 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 1, 0, 1, x]*((-8*I)*Pi + 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 0, 0, 1, x]*((-8*I)*Pi + 
        (8*I)*Pi*RATIO[x]) + G[1, 0, 0, 0, 1, x]*((-8*I)*Pi + 
        (8*I)*Pi*RATIO[x]) + G[1, 1, 1, 0, 1, x]*((-8*I)*Pi + 
        (8*I)*Pi*RATIO[x]) + G[0, 0, 0, 1, 1, x]*(-16 - (8*I)*Pi - 
        (4*RATIO[x^(-2)])/3 + (52*RATIO[x^(-1)])/3 + (8*I)*Pi*RATIO[x]) + 
      G[1, 1, 0, 1, 1, x]*(-16 - (8*I)*Pi - (4*RATIO[x^(-2)])/3 + 
        (52*RATIO[x^(-1)])/3 + (8*I)*Pi*RATIO[x]) + G[1, 0, 1, 1, 1, x]*
       (-32 - (8*I)*Pi - (8*RATIO[x^(-2)])/3 + (104*RATIO[x^(-1)])/3 + 
        (8*I)*Pi*RATIO[x]) + G[0, 1, 1, 1, 1, x]*(-48 - (8*I)*Pi - 
        4*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + (8*I)*Pi*RATIO[x]) + 
      G[0, 1, 0, 1, x]*((16*I)*Pi + 4*Pi^2 + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((52*I)/3)*Pi*RATIO[x^(-1)] - 4*Pi^2*RATIO[x]) + 
      G[1, 0, 0, 1, x]*((16*I)*Pi + 4*Pi^2 + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((52*I)/3)*Pi*RATIO[x^(-1)] - 4*Pi^2*RATIO[x]) + 
      G[0, 0, 1, 1, x]*(-32 + (16*I)*Pi + (10*Pi^2)/3 + 
        (-8/9 + ((4*I)/3)*Pi)*RATIO[x^(-2)] + (296/9 - ((52*I)/3)*Pi)*
         RATIO[x^(-1)] - (10*Pi^2*RATIO[x])/3) + G[1, 1, 1, 1, x]*
       (-292/3 + (16*I)*Pi + (8*Pi^2)/3 + (-8/3 + ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (100 - ((52*I)/3)*Pi)*RATIO[x^(-1)] - 
        (8*Pi^2*RATIO[x])/3) + G[0, 1, 1, 1, x]*(64 - (16*I)*Pi - 
        (8*Pi^2)/3 + (16/9 - ((4*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-592/9 + ((52*I)/3)*Pi)*RATIO[x^(-1)] + (8*Pi^2*RATIO[x])/3) + 
      G[1, 0, 1, 1, x]*(32 - (16*I)*Pi - (10*Pi^2)/3 + (8/9 - ((4*I)/3)*Pi)*
         RATIO[x^(-2)] + (-296/9 + ((52*I)/3)*Pi)*RATIO[x^(-1)] + 
        (10*Pi^2*RATIO[x])/3) + G[0, 0, 0, 1, x]*((-16*I)*Pi - 4*Pi^2 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((52*I)/3)*Pi*RATIO[x^(-1)] + 
        4*Pi^2*RATIO[x]) + G[1, 1, 0, 1, x]*((-16*I)*Pi - 4*Pi^2 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((52*I)/3)*Pi*RATIO[x^(-1)] + 
        4*Pi^2*RATIO[x]) + G[1, 0, 1, x]*((32*I)*Pi - 8*Pi^2 + (2*I)*Pi^3 + 
        (((8*I)/9)*Pi - (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-296*I)/9)*Pi + (26*Pi^2)/3)*RATIO[x^(-1)] - 
        (2*I)*Pi^3*RATIO[x]) + G[0, 0, 1, x]*((-32*I)*Pi + 8*Pi^2 - 
        (2*I)*Pi^3 + (((-8*I)/9)*Pi + (2*Pi^2)/3)*RATIO[x^(-2)] + 
        (((296*I)/9)*Pi - (26*Pi^2)/3)*RATIO[x^(-1)] + (2*I)*Pi^3*RATIO[x]) + 
      (11312/81 + ((1792*I)/27)*Pi - (539*Pi^2)/27 - ((14*I)/3)*Pi^3 + 
        ((28*I)/9)*Pi*RATIO[x^(-1)] + (-11312/81 - ((1876*I)/27)*Pi + 
          (539*Pi^2)/27 + ((14*I)/3)*Pi^3)*RATIO[x])*Zeta[3] + 
      (-392/9 + (392*RATIO[x])/9)*Zeta[3]^2 + G[1, 1, 1, x]*
       (1172/9 - (32*I)*Pi + (16*Pi^2)/3 - (2*I)*Pi^3 + 
        (104/27 - ((8*I)/9)*Pi + (4*Pi^2)/9)*RATIO[x^(-2)] + 
        (-3620/27 + ((296*I)/9)*Pi - (52*Pi^2)/9)*RATIO[x^(-1)] + 
        (2*I)*Pi^3*RATIO[x] + (56/3 - (56*RATIO[x])/3)*Zeta[3]) + 
      G[0, 1, 1, x]*(-64 + (32*I)*Pi - (20*Pi^2)/3 + (2*I)*Pi^3 + 
        (-52/27 + ((8*I)/9)*Pi - (5*Pi^2)/9)*RATIO[x^(-2)] + 
        (1780/27 - ((296*I)/9)*Pi + (65*Pi^2)/9)*RATIO[x^(-1)] - 
        (2*I)*Pi^3*RATIO[x] + (-56/3 + (56*RATIO[x])/3)*Zeta[3]) + 
      G[1, 1, x]*(-3568/27 + (64*I)*Pi - (119*Pi^2)/9 - (4*I)*Pi^3 - 
        (2*Pi^4)/3 + (-320/81 + ((52*I)/27)*Pi - (10*Pi^2)/27 - (I/3)*Pi^3)*
         RATIO[x^(-2)] + (11024/81 - ((1780*I)/27)*Pi + (367*Pi^2)/27 + 
          ((13*I)/3)*Pi^3)*RATIO[x^(-1)] + (2*Pi^4*RATIO[x])/3 + 
        (112/3 + ((56*I)/3)*Pi + (28*RATIO[x^(-2)])/9 - (364*RATIO[x^(-1)])/
           9 - ((56*I)/3)*Pi*RATIO[x])*Zeta[3]) + 
      G[0, 1, x]*((-64*I)*Pi + 16*Pi^2 + (4*I)*Pi^3 + (2*Pi^4)/3 + 
        (((-52*I)/27)*Pi + (4*Pi^2)/9 + (I/3)*Pi^3)*RATIO[x^(-2)] + 
        (((1780*I)/27)*Pi - (148*Pi^2)/9 - ((13*I)/3)*Pi^3)*RATIO[x^(-1)] - 
        (2*Pi^4*RATIO[x])/3 + (((-56*I)/3)*Pi + ((56*I)/3)*Pi*RATIO[x])*
         Zeta[3]) + (1364/15 + ((248*I)/5)*Pi + (-1364/15 - ((248*I)/5)*Pi)*
         RATIO[x])*Zeta[5] + G[1, x]*(656/81 - (128*I)*Pi + (859*Pi^2)/27 + 
        (8*I)*Pi^3 - (4*Pi^4)/3 - (I/12)*Pi^5 + 
        (((-320*I)/81)*Pi + (26*Pi^2)/27 + ((2*I)/9)*Pi^3 - Pi^4/9)*
         RATIO[x^(-2)] + (-656/81 + ((10688*I)/81)*Pi - (295*Pi^2)/9 - 
          ((74*I)/9)*Pi^3 + (13*Pi^4)/9)*RATIO[x^(-1)] + 
        (I/12)*Pi^5*RATIO[x] + (-28/9 + ((112*I)/3)*Pi + (98*Pi^2)/9 + 
          ((28*I)/9)*Pi*RATIO[x^(-2)] + (28/9 - ((364*I)/9)*Pi)*
           RATIO[x^(-1)] - (98*Pi^2*RATIO[x])/9)*Zeta[3] + 
        (-248/5 + (248*RATIO[x])/5)*Zeta[5]))), 
 G[1, 0, 0, 0, 0, 0, x]*(Nf*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
      (32*e^4)/(-1 + RATIO[x])^2) + Nc*(32*e^4*RATIO[(1 - x)^(-1)] - 
      32*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(12*e^4 - 24*e^4*RATIO[(1 - x)^(-1)] + 
      (24*e^4)/(-1 + RATIO[x])^2) + Nc*(24*e^4*RATIO[(1 - x)^(-1)] - 
      24*e^4*RATIO[x^(-1)] - (24*e^4)/(-1 + RATIO[x])^2 - 24*e^4*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
      (16*e^4)/(-1 + RATIO[x])^2) + Nc*(16*e^4*RATIO[(1 - x)^(-1)] - 
      16*e^4*RATIO[x^(-1)] - (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
      (16*e^4)/(-1 + RATIO[x])^2) + Nc*(16*e^4*RATIO[(1 - x)^(-1)] - 
      16*e^4*RATIO[x^(-1)] - (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nf*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(8*e^4*RATIO[(1 - x)^(-1)] - 
      8*e^4*RATIO[x^(-1)] - (8*e^4)/(-1 + RATIO[x])^2 - 8*e^4*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(8*e^4*RATIO[(1 - x)^(-1)] - 
      8*e^4*RATIO[x^(-1)] - (8*e^4)/(-1 + RATIO[x])^2 - 8*e^4*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(8*e^4*RATIO[(1 - x)^(-1)] - 
      8*e^4*RATIO[x^(-1)] - (8*e^4)/(-1 + RATIO[x])^2 - 8*e^4*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(8*e^4*RATIO[(1 - x)^(-1)] - 
      8*e^4*RATIO[x^(-1)] - (8*e^4)/(-1 + RATIO[x])^2 - 8*e^4*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nf*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      8*e^4*RATIO[x^(-1)] + (8*e^4)/(-1 + RATIO[x])^2 + 8*e^4*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      8*e^4*RATIO[x^(-1)] + (8*e^4)/(-1 + RATIO[x])^2 + 8*e^4*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      8*e^4*RATIO[x^(-1)] + (8*e^4)/(-1 + RATIO[x])^2 + 8*e^4*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      8*e^4*RATIO[x^(-1)] + (8*e^4)/(-1 + RATIO[x])^2 + 8*e^4*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(-8*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
      (16*e^4)/(-1 + RATIO[x])^2) + Nc*(-16*e^4*RATIO[(1 - x)^(-1)] + 
      16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-8*e^4 + 16*e^4*RATIO[(1 - x)^(-1)] - 
      (16*e^4)/(-1 + RATIO[x])^2) + Nc*(-16*e^4*RATIO[(1 - x)^(-1)] + 
      16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(-12*e^4 + 24*e^4*RATIO[(1 - x)^(-1)] - 
      (24*e^4)/(-1 + RATIO[x])^2) + Nc*(-24*e^4*RATIO[(1 - x)^(-1)] + 
      24*e^4*RATIO[x^(-1)] + (24*e^4)/(-1 + RATIO[x])^2 + 24*e^4*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*(Nf*(-20*e^4 + 40*e^4*RATIO[(1 - x)^(-1)] - 
      (40*e^4)/(-1 + RATIO[x])^2) + Nc*(16*e^4 - 40*e^4*RATIO[(1 - x)^(-1)] + 
      32*e^4*RATIO[x^(-1)] + (40*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*((4*I)*e^4*Pi - (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (8*I)*e^4*Pi*RATIO[x^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*I)*e^4*Pi*RATIO[x])) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((4*I)*e^4*Pi - (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (8*I)*e^4*Pi*RATIO[x^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*I)*e^4*Pi*RATIO[x])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((4*I)*e^4*Pi - (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (8*I)*e^4*Pi*RATIO[x^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*I)*e^4*Pi*RATIO[x])) + 
  G[1, 1, 0, 1, 0, x]*(Nf*((4*I)*e^4*Pi - (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (8*I)*e^4*Pi*RATIO[x^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*I)*e^4*Pi*RATIO[x])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((-4*I)*e^4*Pi + (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (8*I)*e^4*Pi*RATIO[x^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*I)*e^4*Pi*RATIO[x])) + 
  G[0, 1, 0, 1, 0, x]*(Nf*((-4*I)*e^4*Pi + (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (8*I)*e^4*Pi*RATIO[x^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*I)*e^4*Pi*RATIO[x])) + 
  G[1, 0, 0, 1, 0, x]*(Nf*((-4*I)*e^4*Pi + (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (8*I)*e^4*Pi*RATIO[x^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*I)*e^4*Pi*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*((-4*I)*e^4*Pi + (8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((-8*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (8*I)*e^4*Pi*RATIO[x^(-1)] + 
      ((8*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*I)*e^4*Pi*RATIO[x])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((4*I)*e^3*(I + I*e + e*Pi) - 
      ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e^4 - (4*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (4*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
      8*e^3*(1 - I*e*Pi)*RATIO[x])) + G[1, 1, 1, 0, 0, x]*
   (Nf*((4*I)*e^3*(I + I*e + e*Pi) - ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e^4 - (4*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (4*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
      8*e^3*(1 - I*e*Pi)*RATIO[x])) + G[0, 1, 0, 0, 0, x]*
   (Nf*((4*I)*e^3*(2*I + (2*I)*e + e*Pi) - 
      ((8*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(32*e^4 - (8*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (8*I)*((2*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (8*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
      8*e^3*(2 - I*e*Pi)*RATIO[x])) + G[1, 0, 0, 0, 0, x]*
   (Nf*((4*I)*e^3*(3*I + (3*I)*e + e*Pi) - 
      (4*I)*e^3*(6*I + (11*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)*e^3*(6*I + (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(48*e^4 - 4*e^3*(6 + 5*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (4*e^3*(6 + 5*e - (2*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      8*e^3*(3 - I*e*Pi)*RATIO[x])) + G[0, 1, 1, 0, 0, x]*
   (Nf*(4*e^3*(1 + e - I*e*Pi) - (4*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (4*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*(-16*e^4 - ((4*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (8*I)*e^3*(I + e*Pi)*RATIO[x])) + G[1, 0, 1, 0, 0, x]*
   (Nf*(4*e^3*(1 + e - I*e*Pi) - (4*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (4*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*(-16*e^4 - ((4*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (8*I)*e^3*(I + e*Pi)*RATIO[x])) + G[0, 0, 1, 0, x]*
   (Nf*(2*e^3*Pi*(-2*I - (2*I)*e + e*Pi) - 
      (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*((16*I)*e^4*Pi + (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - 4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] - 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      4*e^3*Pi*(-2*I + e*Pi)*RATIO[x])) + G[1, 1, 1, 0, x]*
   (Nf*(2*e^3*Pi*(-2*I - (2*I)*e + e*Pi) - 
      (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*((16*I)*e^4*Pi + (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - 4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] - 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      4*e^3*Pi*(-2*I + e*Pi)*RATIO[x])) + G[0, 1, 1, 0, x]*
   (Nf*(-2*e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
      (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2)) + Nc*((-16*I)*e^4*Pi - 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] + 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      4*e^3*Pi*(-2*I + e*Pi)*RATIO[x])) + G[1, 0, 1, 0, x]*
   (Nf*(-2*e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
      (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (4*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2)) + Nc*((-16*I)*e^4*Pi - 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      4*((-2*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)] + 
      (4*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      4*e^3*Pi*(-2*I + e*Pi)*RATIO[x])) + G[1, 1, 0, 0, 0, x]*
   (Nf*(4*e^3*(2 + 2*e - I*e*Pi) - (8*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*((2*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (8*I)*e^3*(2*I + e*Pi)*RATIO[x])) + G[0, 0, 0, 0, 0, x]*
   (Nf*((4*e^3*(12 + 17*e - (3*I)*e*Pi))/3 - 
      (8*(12*e^3 + 25*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (8*(12*e^3 + 22*e^4 - (3*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + Nc*((-8*e^3*(6 + 31*e))/3 - 
      ((8*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/3)*((18*I)*e^3 - (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (8*I)*e^3*(3*I + e*Pi)*RATIO[x])) + G[1, 0, 0, 0, x]*
   (Nf*((4*e^2*(6 + 6*e + 12*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + e^2*Pi^2))/3 - 
      (4*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((16*I)*e^3*(2*I + (4*I)*e + e*Pi) + 
      (4*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(6*e^2 - (3*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
         6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e^2*(6 - (3*I)*e*Pi + e^2*Pi^2)*RATIO[x])/3)) + 
  G[0, 0, 0, 0, x]*
   (Nf*(-(e^2*(108 + 168*e + 376*e^2 - (36*I)*e*Pi - (36*I)*e^2*Pi + 
          9*e^2*Pi^2))/9 + (2*(36*e^2 + 78*e^3 + 168*e^4 - (12*I)*e^3*Pi - 
         (22*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(3*e^3 + 5*e^4)*RATIO[x^(-1)])/9 - 
      (2*(36*e^2 + 66*e^3 + 134*e^4 - (12*I)*e^3*Pi - (22*I)*e^4*Pi + 
         3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-4*e^2*(-36 - 150*e - 304*e^2 + (36*I)*e^2*Pi + 3*e^2*Pi^2))/9 - 
      (2*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
         3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(36*e^2 - 33*e^3 - 67*e^4 - (18*I)*e^3*Pi + 6*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - 
         (10*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*(6 - (3*I)*e*Pi + e^2*Pi^2)*RATIO[x])/3)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
       3 - (2*(36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((16*I)*e^3*(I + (2*I)*e + e*Pi) + 
      (2*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (2*(12*e^2 - (12*I)*e^3*Pi + 5*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
      (2*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
         15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (2*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/3 + (2*(36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - 
         (66*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (2*(36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(16*e^3*(1 + 2*e - I*e*Pi) - 
      (2*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(12*e^2 - (12*I)*e^3*Pi + 5*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
         15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (2*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3)) + 
  G[0, 0, 1, x]*(Nc*((4*e^4*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((4*I)/3)*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*(((2*I)/3)*e^4*(Pi^3 + (6*I)*Zeta[3]) - ((4*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, x]*(Nc*((4*e^4*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((4*I)/3)*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*(((2*I)/3)*e^4*(Pi^3 + (6*I)*Zeta[3]) - ((4*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, x]*(Nf*((2*e^4*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(((4*I)/3)*e^4*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      ((4*I)/3)*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, x]*(Nf*((2*e^4*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(((4*I)/3)*e^4*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((4*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      ((4*I)/3)*RATIO[x^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, x]*(Nf*((-I/3)*e^2*(-12*Pi - 12*e*Pi - 24*e^2*Pi - 
        (6*I)*e*Pi^2 - (6*I)*e^2*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) + 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - (((2*I)/9)*(-36*e^2*Pi - 66*e^3*Pi - 
         134*e^4*Pi - (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(8*e^3*Pi*(-2*I - (4*I)*e + e*Pi) + 
      (2*e^2*RATIO[x]*((-12*I)*Pi + 6*e*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/
       3 + ((2*I)/3)*RATIO[x^(-1)]*(-12*e^2*Pi - (6*I)*e^3*Pi^2 + e^4*Pi^3 - 
        (12*I)*e^4*Zeta[3]) - (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - 
         (30*I)*e^3*Pi - (68*I)*e^4*Pi + 18*e^3*Pi^2 + 15*e^4*Pi^2 + 
         (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
      (2*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 18*e^3*Pi^2 + 
         15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))) + G[1, 1, 0, x]*
   (Nc*(-8*e^3*Pi*(-2*I - (4*I)*e + e*Pi) - ((2*I)/3)*e^2*RATIO[x]*
       (-12*Pi - (6*I)*e*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) - 
      ((2*I)/3)*RATIO[x^(-1)]*(-12*e^2*Pi - (6*I)*e^3*Pi^2 + e^4*Pi^3 - 
        (12*I)*e^4*Zeta[3]) + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
      (((2*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + 
    Nf*((e^2*((-12*I)*Pi - (12*I)*e*Pi - (24*I)*e^2*Pi + 6*e*Pi^2 + 
         6*e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/3 - 
      (2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - 
         (134*I)*e^4*Pi + 18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/9 + (2*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - 
         (134*I)*e^4*Pi + 18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/(9*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*((4*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 
         5*e^2*Pi^2))/3 + (2*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 + 
         I*e^3*Pi^3 - 16*e^3*Zeta[3]))/3 - 
      (RATIO[(1 - x)^(-1)]*(216*e + 180*e^2 + 408*e^3 + 812*e^4 - 
         (216*I)*e^2*Pi - (180*I)*e^3*Pi - (408*I)*e^4*Pi + 90*e^3*Pi^2 + 
         75*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/27 + 
      (216*e + 180*e^2 + 408*e^3 + 812*e^4 - (216*I)*e^2*Pi - 
        (180*I)*e^3*Pi - (408*I)*e^4*Pi + 90*e^3*Pi^2 + 75*e^4*Pi^2 + 
        (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      ((2*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (5*I)*e^3*Pi^2 + 
        e^4*Pi^3 + (16*I)*e^4*Zeta[3])) + 
    Nf*((e*(-12 - 12*e - 24*e^2 - 48*e^3 + (12*I)*e*Pi + (12*I)*e^2*Pi + 
         (24*I)*e^3*Pi - 5*e^2*Pi^2 - 5*e^3*Pi^2 - I*e^3*Pi^3 + 
         16*e^3*Zeta[3]))/3 - (RATIO[(1 - x)^(-1)]*(-216*e - 396*e^2 - 
         804*e^3 - 1616*e^4 + (216*I)*e^2*Pi + (396*I)*e^3*Pi + 
         (804*I)*e^4*Pi - 90*e^3*Pi^2 - 165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 
         288*e^4*Zeta[3]))/27 + (-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + 
        (216*I)*e^2*Pi + (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 
        165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) + 
  G[1, 1, x]*
   (Nf*(-(e^3*((-20*I)*Pi^3 - (20*I)*e*Pi^3 + 9*e*Pi^4 + 120*Zeta[3] + 
          120*e*Zeta[3]))/30 - (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + 
         (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3]))/
       45 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
        360*e^3*Zeta[3] - 660*e^4*Zeta[3])/(45*(-1 + RATIO[x])^2)) + 
    Nc*((8*e^4*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      (e^3*RATIO[x]*((-20*I)*Pi^3 + 9*e*Pi^4 + 120*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*((-20*I)*e^3*Pi^3 + 9*e^4*Pi^4 + 120*e^3*Zeta[3]))/15 - 
      (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
         27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 + 
      ((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        300*e^4*Zeta[3])/(45*(-1 + RATIO[x])^2))) + 
  G[0, 0, 0, x]*(Nf*((2*(-36*e^2 - 60*e^3 - 112*e^4 + 3*e^4*Pi^2)*
        RATIO[x^(-1)])/27 + (e*(216 + 396*e + 912*e^2 + 1976*e^3 - 
         (108*I)*e*Pi - (108*I)*e^2*Pi - (216*I)*e^3*Pi + 36*e^2*Pi^2 + 
         21*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 396*e^3*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(216*e + 504*e^2 + 1110*e^3 + 2324*e^4 - 
         (108*I)*e^2*Pi - (198*I)*e^3*Pi - (402*I)*e^4*Pi + 36*e^3*Pi^2 + 
         57*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 396*e^4*Zeta[3]))/27 + 
      (2*(216*e + 396*e^2 + 804*e^3 + 1616*e^4 - (108*I)*e^2*Pi - 
         (198*I)*e^3*Pi - (402*I)*e^4*Pi + 36*e^3*Pi^2 + 66*e^4*Pi^2 + 
         (9*I)*e^4*Pi^3 - 396*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2)) + 
    Nc*((-2*e*(216 + 684*e + 1392*e^2 + 2800*e^3 - (216*I)*e^2*Pi - 
         (432*I)*e^3*Pi - 18*e^2*Pi^2 + 51*e^3*Pi^2 - 504*e^3*Zeta[3]))/27 + 
      (2*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 - I*e^3*Pi^3 + 
         16*e^3*Zeta[3]))/3 - (I/27)*RATIO[x^(-1)]*
       ((-216*I)*e + (396*I)*e^2 + (804*I)*e^3 + (1616*I)*e^4 - 216*e^2*Pi - 
        (90*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 18*e^4*Pi^3 + 
        (288*I)*e^4*Zeta[3]) + (2*(-216*e - 180*e^2 - 408*e^3 - 812*e^4 + 
         (108*I)*e^2*Pi + (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 
         30*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-216*e - 288*e^2 - 
         606*e^3 - 1214*e^4 + (108*I)*e^2*Pi + (90*I)*e^3*Pi + 
         (204*I)*e^4*Pi - 36*e^3*Pi^2 - 21*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 
         396*e^4*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nc*(((8*I)/3)*e^4*(Pi^3 + (6*I)*Zeta[3]) - 
      (e^3*RATIO[x]*((-20*I)*Pi^3 + 9*e*Pi^4 + 120*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*((20*I)*e^3*Pi^3 - 9*e^4*Pi^4 - 120*e^3*Zeta[3]))/15 - 
      (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (50*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
         360*e^3*Zeta[3] - 300*e^4*Zeta[3]))/45 + 
      ((60*I)*e^3*Pi^3 + (50*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        300*e^4*Zeta[3])/(45*(-1 + RATIO[x])^2)) + 
    Nf*((e^3*((-20*I)*Pi^3 - (20*I)*e*Pi^3 + 9*e*Pi^4 + 120*Zeta[3] + 
         120*e*Zeta[3]))/30 - (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - 
         (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 660*e^4*Zeta[3]))/
       45 + ((-60*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
        360*e^3*Zeta[3] + 660*e^4*Zeta[3])/(45*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nc*(((-4*I)/3)*e^2*(-12*Pi - 24*e*Pi - 48*e^2*Pi - 
        (6*I)*e*Pi^2 - (12*I)*e^2*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) + 
      (e*RATIO[x]*((120*I)*Pi - 60*e*Pi^2 - (10*I)*e^2*Pi^3 + e^3*Pi^4 - 
         120*e^2*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*((120*I)*e*Pi - 60*e^2*Pi^2 - (10*I)*e^3*Pi^3 + 
         e^4*Pi^4 - 120*e^3*Zeta[3] - (280*I)*e^4*Pi*Zeta[3]))/15 - 
      (RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (900*I)*e^2*Pi + 
         (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 540*e^2*Pi^2 - 450*e^3*Pi^2 - 
         1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
         1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/135 + 
      ((1080*I)*e*Pi + (900*I)*e^2*Pi + (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 
        540*e^2*Pi^2 - 450*e^3*Pi^2 - 1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
    Nf*(-(e*((120*I)*Pi + (120*I)*e*Pi + (240*I)*e^2*Pi + (480*I)*e^3*Pi - 
          60*e*Pi^2 - 60*e^2*Pi^2 - 120*e^3*Pi^2 - (10*I)*e^2*Pi^3 - 
          (10*I)*e^3*Pi^3 + e^3*Pi^4 - 120*e^2*Zeta[3] - 120*e^3*Zeta[3] - 
          (280*I)*e^3*Pi*Zeta[3]))/30 - 
      (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (1980*I)*e^2*Pi - 
         (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 990*e^3*Pi^2 + 
         2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
         1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/
       135 + ((-1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - 
        (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 990*e^3*Pi^2 + 2010*e^4*Pi^2 + 
        (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 
        1980*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
       (135*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nf*((-2*RATIO[x^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 
         9*e^3*Pi^2 + 15*e^4*Pi^2 + 252*e^4*Zeta[3]))/81 + 
      (-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 + 
        (12960*I)*e*Pi + (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + 
        (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 20100*e^4*Pi^2 - 
        (1080*I)*e^3*Pi^3 - (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
        17280*e^3*Zeta[3] + 31680*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
       (1620*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-12960 - 36720*e - 
         84960*e^2 - 181920*e^3 - 376160*e^4 + (12960*I)*e*Pi + 
         (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + (96960*I)*e^4*Pi - 
         5400*e^2*Pi^2 - 8820*e^3*Pi^2 - 17040*e^4*Pi^2 - (1080*I)*e^3*Pi^3 - 
         (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
         61920*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/1620 + 
      (-12960 - 34560*e - 83520*e^2 - 185280*e^3 - 391360*e^4 + 
        (12960*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi + 
        (51840*I)*e^4*Pi - 5400*e^2*Pi^2 - 3600*e^3*Pi^2 - 6000*e^4*Pi^2 - 
        (1080*I)*e^3*Pi^3 - (1080*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
        17280*e^3*Zeta[3] + 67680*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
       3240) + Nc*((12960 + 28080*e + 57600*e^2 + 116160*e^3 + 232960*e^4 - 
        (12960*I)*e^2*Pi - (25920*I)*e^3*Pi - (51840*I)*e^4*Pi - 
        1080*e^2*Pi^2 + 4140*e^3*Pi^2 + 8160*e^4*Pi^2 + (1080*I)*e^4*Pi^3 - 
        423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 52560*e^4*Zeta[3])/810 - 
      (e*RATIO[x]*((120*I)*Pi - 60*e*Pi^2 - (10*I)*e^2*Pi^3 + e^3*Pi^4 - 
         120*e^2*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*(-5940*e - 12060*e^2 - 24240*e^3 - 48560*e^4 - 
         (3240*I)*e*Pi + 1620*e^2*Pi^2 + 495*e^3*Pi^2 + 1005*e^4*Pi^2 + 
         (270*I)*e^3*Pi^3 - 27*e^4*Pi^4 + 3240*e^3*Zeta[3] + 
         13860*e^4*Zeta[3] + (7560*I)*e^4*Pi*Zeta[3]))/405 - 
      (RATIO[(1 - x)^(-1)]*(12960 + 23760*e + 48240*e^2 + 96960*e^3 + 
         194240*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
         (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 3420*e^3*Pi^2 + 8220*e^4*Pi^2 + 
         (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
         17280*e^3*Zeta[3] - 44640*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
       1620 + (12960 + 10800*e + 24480*e^2 + 48720*e^3 + 97280*e^4 - 
        (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
        (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
        (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
        17280*e^3*Zeta[3] - 14400*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
       (1620*(-1 + RATIO[x])^2))) + Nf*(-116/9 - (808*e)/27 - (5288*e^2)/81 - 
    (33256*e^3)/243 - (204536*e^4)/729 + ((4*I)/3)*Pi + ((44*I)/9)*e*Pi + 
    ((304*I)/27)*e^2*Pi + ((1904*I)/81)*e^3*Pi + ((11584*I)/243)*e^4*Pi - 
    (2*e*Pi^2)/9 - (37*e^2*Pi^2)/27 - (254*e^3*Pi^2)/81 - 
    (1534*e^4*Pi^2)/243 + ((2*I)/3)*e*Pi^3 + (I/3)*e^2*Pi^3 + 
    (I/9)*e^3*Pi^3 - ((4*I)/27)*e^4*Pi^3 - (3*e^2*Pi^4)/10 - 
    (2*e^3*Pi^4)/135 + (739*e^4*Pi^4)/3240 - ((4*I)/45)*e^3*Pi^5 - 
    ((37*I)/360)*e^4*Pi^5 + (e^4*Pi^6)/56 - 4*e*Zeta[3] + 
    (76*e^2*Zeta[3])/9 + (596*e^3*Zeta[3])/27 + (4360*e^4*Zeta[3])/81 - 
    ((28*I)/9)*e^3*Pi*Zeta[3] - ((308*I)/27)*e^4*Pi*Zeta[3] + 
    (e^3*Pi^2*Zeta[3])/3 + (23*e^4*Pi^2*Zeta[3])/27 - 
    ((14*I)/9)*e^4*Pi^3*Zeta[3] + (28*e^4*Zeta[3]^2)/3 - 4*e^3*Zeta[5] + 
    (436*e^4*Zeta[5])/15 + (RATIO[x^(-1)]*(64800 + 120960*e + 236160*e^2 + 
       468480*e^3 + 934400*e^4 - 3240*e*Pi^2 - 5400*e^2*Pi^2 - 
       10080*e^3*Pi^2 - 19680*e^4*Pi^2 - 1269*e^3*Pi^4 - 2115*e^4*Pi^4 - 
       90720*e^2*Zeta[3] - 151200*e^3*Zeta[3] - 282240*e^4*Zeta[3] + 
       7560*e^4*Pi^2*Zeta[3] - 241056*e^4*Zeta[5]))/14580 + 
    ((15120*I)*e*Pi^3 + (27720*I)*e^2*Pi^3 + (56280*I)*e^3*Pi^3 + 
      (113120*I)*e^4*Pi^3 - 6804*e^2*Pi^4 - 12474*e^3*Pi^4 - 25326*e^4*Pi^4 - 
      (2016*I)*e^3*Pi^5 - (3696*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 
      90720*e*Zeta[3] - 166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 
      678720*e^4*Zeta[3] + 7560*e^3*Pi^2*Zeta[3] + 13860*e^4*Pi^2*Zeta[3] - 
      (35280*I)*e^4*Pi^3*Zeta[3] + 211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 
      166320*e^4*Zeta[5])/(11340*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((90720*I)*Pi + (257040*I)*e*Pi + 
       (594720*I)*e^2*Pi + (1273440*I)*e^3*Pi + (2633120*I)*e^4*Pi - 
       45360*e*Pi^2 - 128520*e^2*Pi^2 - 297360*e^3*Pi^2 - 636720*e^4*Pi^2 + 
       (15120*I)*e*Pi^3 + (5040*I)*e^2*Pi^3 - (7980*I)*e^3*Pi^3 - 
       (35560*I)*e^4*Pi^3 - 6804*e^2*Pi^4 - 4914*e^3*Pi^4 - 3906*e^4*Pi^4 - 
       (2016*I)*e^3*Pi^5 - (4641*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 
       90720*e*Zeta[3] - 166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 
       678720*e^4*Zeta[3] - (211680*I)*e^3*Pi*Zeta[3] - 
       (599760*I)*e^4*Pi*Zeta[3] + 7560*e^3*Pi^2*Zeta[3] + 
       119700*e^4*Pi^2*Zeta[3] - (35280*I)*e^4*Pi^3*Zeta[3] + 
       211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 166320*e^4*Zeta[5]))/
     11340 + RATIO[x]*(40/9 + (224*e)/27 + (1312*e^2)/81 + (7808*e^3)/243 + 
      (46720*e^4)/729 + ((8*I)/3)*Pi + ((40*I)/9)*e*Pi + 
      ((224*I)/27)*e^2*Pi + ((1312*I)/81)*e^3*Pi + ((7808*I)/243)*e^4*Pi - 
      (14*e*Pi^2)/9 - (70*e^2*Pi^2)/27 - (392*e^3*Pi^2)/81 - 
      (2296*e^4*Pi^2)/243 - ((2*I)/3)*e^2*Pi^3 - ((10*I)/9)*e^3*Pi^3 - 
      ((56*I)/27)*e^4*Pi^3 + (73*e^3*Pi^4)/540 + (73*e^4*Pi^4)/324 - 
      (I/36)*e^4*Pi^5 - (56*e^2*Zeta[3])/9 - (280*e^3*Zeta[3])/27 - 
      (1568*e^4*Zeta[3])/81 - ((56*I)/9)*e^3*Pi*Zeta[3] - 
      ((280*I)/27)*e^4*Pi*Zeta[3] + (98*e^4*Pi^2*Zeta[3])/27 - 
      (248*e^4*Zeta[5])/15)) + Nc*(572/9 + (3484*e)/27 + (21008*e^2)/81 + 
    (126256*e^3)/243 + (757952*e^4)/729 + ((32*I)/3)*Pi + ((220*I)/9)*e*Pi + 
    ((1340*I)/27)*e^2*Pi + ((8080*I)/81)*e^3*Pi + ((48560*I)/243)*e^4*Pi - 
    (32*Pi^2)/3 - (70*e*Pi^2)/9 - (473*e^2*Pi^2)/27 - (2881*e^3*Pi^2)/81 - 
    (17372*e^4*Pi^2)/243 - (4*I)*e*Pi^3 - ((16*I)/3)*e^2*Pi^3 - 
    ((103*I)/9)*e^3*Pi^3 - ((623*I)/27)*e^4*Pi^3 + (13*e^2*Pi^4)/45 + 
    (611*e^3*Pi^4)/540 + (1531*e^4*Pi^4)/648 - (I/6)*e^3*Pi^5 + 
    ((11*I)/45)*e^4*Pi^5 - (64*e^4*Pi^6)/945 - (224*e*Zeta[3])/3 - 
    (472*e^2*Zeta[3])/9 - (3140*e^3*Zeta[3])/27 - (19204*e^4*Zeta[3])/81 - 
    ((112*I)/3)*e^2*Pi*Zeta[3] - ((224*I)/9)*e^3*Pi*Zeta[3] - 
    ((1540*I)/27)*e^4*Pi*Zeta[3] + (224*e^3*Pi^2*Zeta[3])/9 + 
    (454*e^4*Pi^2*Zeta[3])/27 + ((28*I)/3)*e^4*Pi^3*Zeta[3] + 
    (784*e^4*Zeta[3]^2)/9 - (992*e^3*Zeta[5])/5 - (2488*e^4*Zeta[5])/15 - 
    ((496*I)/5)*e^4*Pi*Zeta[5] - (RATIO[(1 - x)^(-1)]*
      ((-90720*I)*Pi - (166320*I)*e*Pi - (337680*I)*e^2*Pi - 
       (678720*I)*e^3*Pi - (1359680*I)*e^4*Pi + 45360*e*Pi^2 + 
       83160*e^2*Pi^2 + 168840*e^3*Pi^2 + 339360*e^4*Pi^2 - 
       (15120*I)*e*Pi^3 + (10080*I)*e^2*Pi^3 + (13020*I)*e^3*Pi^3 + 
       (27580*I)*e^4*Pi^3 + 6804*e^2*Pi^4 - 1890*e^3*Pi^4 - 1008*e^4*Pi^4 + 
       (2016*I)*e^3*Pi^5 + (2625*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 
       90720*e*Zeta[3] + 75600*e^2*Zeta[3] + 171360*e^3*Zeta[3] + 
       341040*e^4*Zeta[3] + (211680*I)*e^3*Pi*Zeta[3] + 
       (388080*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
       112140*e^4*Pi^2*Zeta[3] + (35280*I)*e^4*Pi^3*Zeta[3] - 
       211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 75600*e^4*Zeta[5]))/11340 + 
    ((-15120*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 - (28560*I)*e^3*Pi^3 - 
      (56840*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 5670*e^3*Pi^4 + 12852*e^4*Pi^4 + 
      (2016*I)*e^3*Pi^5 + (1680*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 
      90720*e*Zeta[3] + 75600*e^2*Zeta[3] + 171360*e^3*Zeta[3] + 
      341040*e^4*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 6300*e^4*Pi^2*Zeta[3] + 
      (35280*I)*e^4*Pi^3*Zeta[3] - 211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 
      75600*e^4*Zeta[5])/(11340*(-1 + RATIO[x])^2) + 
    RATIO[x]*(-268/9 - (1616*e)/27 - (9712*e^2)/81 - (58304*e^3)/243 - 
      (349888*e^4)/729 - ((44*I)/3)*Pi - ((268*I)/9)*e*Pi - 
      ((1616*I)/27)*e^2*Pi - ((9712*I)/81)*e^3*Pi - ((58304*I)/243)*e^4*Pi + 
      (16*Pi^2)/3 + (77*e*Pi^2)/9 + (469*e^2*Pi^2)/27 + (2828*e^3*Pi^2)/81 + 
      (16996*e^4*Pi^2)/243 + ((2*I)/3)*e*Pi^3 + ((11*I)/3)*e^2*Pi^3 + 
      ((67*I)/9)*e^3*Pi^3 + ((404*I)/27)*e^4*Pi^3 + (41*e^2*Pi^4)/90 - 
      (803*e^3*Pi^4)/1080 - (4891*e^4*Pi^4)/3240 + ((47*I)/180)*e^3*Pi^5 + 
      ((11*I)/72)*e^4*Pi^5 - (e^4*Pi^6)/540 + (136*e*Zeta[3])/3 + 
      (308*e^2*Zeta[3])/9 + (1876*e^3*Zeta[3])/27 + (11312*e^4*Zeta[3])/81 + 
      ((56*I)/3)*e^2*Pi*Zeta[3] + ((308*I)/9)*e^3*Pi*Zeta[3] + 
      ((1876*I)/27)*e^4*Pi*Zeta[3] - (118*e^3*Pi^2*Zeta[3])/9 - 
      (539*e^4*Pi^2*Zeta[3])/27 - ((14*I)/9)*e^4*Pi^3*Zeta[3] - 
      (560*e^4*Zeta[3]^2)/9 + (536*e^3*Zeta[5])/5 + (1364*e^4*Zeta[5])/15 + 
      ((248*I)/5)*e^4*Pi*Zeta[5]) + 
    (RATIO[x^(-1)]*(-868320 - 1745280*e - 3496320*e^2 - 6996480*e^3 - 
       13995520*e^4 + 155520*Pi^2 + 35640*e*Pi^2 + 72360*e^2*Pi^2 + 
       145440*e^3*Pi^2 + 291360*e^4*Pi^2 + (19440*I)*e*Pi^3 + 
       13284*e^2*Pi^4 + 13959*e^3*Pi^4 + 28341*e^4*Pi^4 + (7614*I)*e^3*Pi^5 - 
       54*e^4*Pi^6 + 1321920*e*Zeta[3] + 997920*e^2*Zeta[3] + 
       2026080*e^3*Zeta[3] + 4072320*e^4*Zeta[3] + (544320*I)*e^2*Pi*
        Zeta[3] - 382320*e^3*Pi^2*Zeta[3] - 83160*e^4*Pi^2*Zeta[3] - 
       (45360*I)*e^4*Pi^3*Zeta[3] - 1814400*e^4*Zeta[3]^2 + 
       3125952*e^3*Zeta[5] + 2651616*e^4*Zeta[5] + (1446336*I)*e^4*Pi*
        Zeta[5]))/29160) + 
  G[1, x]*(Nf*((e^2*((60*I)*Pi^3 + (60*I)*e*Pi^3 + (120*I)*e^2*Pi^3 - 
         27*e*Pi^4 - 27*e^2*Pi^4 - (8*I)*e^2*Pi^5 - 360*Zeta[3] - 
         360*e*Zeta[3] - 720*e^2*Zeta[3] + 30*e^2*Pi^2*Zeta[3] - 
         360*e^2*Zeta[5]))/90 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi^3 + 
         (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 297*e^4*Pi^4 - 
         (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 
         8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/270 + 
      ((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 
        162*e^3*Pi^4 - 297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
        3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
        2160*e^4*Zeta[5])/(270*(-1 + RATIO[x])^2)) + 
    Nc*((2*e^3*((-20*I)*Pi^3 - (40*I)*e*Pi^3 + 9*e*Pi^4 + 120*Zeta[3] + 
         240*e*Zeta[3]))/15 + (e^2*RATIO[x]*((-60*I)*Pi^3 + 27*e*Pi^4 + 
         (8*I)*e^2*Pi^5 + 360*Zeta[3] - 30*e^2*Pi^2*Zeta[3] + 
         360*e^2*Zeta[5]))/45 + (I/45)*RATIO[x^(-1)]*
       (-60*e^2*Pi^3 - (27*I)*e^3*Pi^4 + 8*e^4*Pi^5 - (360*I)*e^2*Zeta[3] + 
        (30*I)*e^4*Pi^2*Zeta[3] - (360*I)*e^4*Zeta[5]) - 
      (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - 
         (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
         2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 4080*e^4*Zeta[3] - 
         180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/270 + 
      ((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (680*I)*e^4*Pi^3 + 
        162*e^3*Pi^4 + 135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 
        1800*e^3*Zeta[3] + 4080*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
        2160*e^4*Zeta[5])/(270*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nf*(20/3 + (160*e)/9 + (1112*e^2)/27 + (7192*e^3)/81 + 
      (44840*e^4)/243 - (4*I)*Pi - (4*I)*e*Pi - (8*I)*e^2*Pi - 
      (16*I)*e^3*Pi - (32*I)*e^4*Pi + 2*e*Pi^2 + (13*e^2*Pi^2)/9 + 
      (68*e^3*Pi^2)/27 + (370*e^4*Pi^2)/81 + (I/3)*e^2*Pi^3 + 
      (I/3)*e^3*Pi^3 + ((2*I)/3)*e^4*Pi^3 - (e^3*Pi^4)/30 - 
      (271*e^4*Pi^4)/1080 + ((47*I)/360)*e^4*Pi^5 + 4*e^2*Zeta[3] - 
      (104*e^3*Zeta[3])/9 - (904*e^4*Zeta[3])/27 + ((28*I)/3)*e^3*Pi*
       Zeta[3] + ((28*I)/3)*e^4*Pi*Zeta[3] - 5*e^4*Pi^2*Zeta[3] + 
      (RATIO[x^(-1)]*(-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 + 
         1080*e^2*Pi^2 + 1800*e^3*Pi^2 + 3360*e^4*Pi^2 + 423*e^4*Pi^4 + 
         30240*e^3*Zeta[3] + 50400*e^4*Zeta[3]))/4860 + 4*e^4*Zeta[5] - 
      (RATIO[(1 - x)^(-1)]*(12960 + 36720*e + 84960*e^2 + 181920*e^3 + 
         376160*e^4 - (12960*I)*Pi - (23760*I)*e*Pi - (48240*I)*e^2*Pi - 
         (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 6480*e*Pi^2 + 
         10800*e^2*Pi^2 + 21060*e^3*Pi^2 + 41400*e^4*Pi^2 + 
         (1080*I)*e^2*Pi^3 + (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 
         108*e^3*Pi^4 - 621*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] - 
         6480*e^3*Zeta[3] - 37440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
         (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 
         12960*e^4*Zeta[5]))/1620 + ((-12960*I)*Pi - (23760*I)*e*Pi - 
        (48240*I)*e^2*Pi - (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 
        6480*e*Pi^2 + 11880*e^2*Pi^2 + 24120*e^3*Pi^2 + 48480*e^4*Pi^2 + 
        (1080*I)*e^2*Pi^3 + (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 
        108*e^3*Pi^4 - 198*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] + 
        23760*e^3*Zeta[3] + 48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
        (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 
        12960*e^4*Zeta[5])/(1620*(-1 + RATIO[x])^2)) + 
    Nc*(((12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + 
        (48720*I)*e^3*Pi + (97280*I)*e^4*Pi - 6480*e*Pi^2 - 5400*e^2*Pi^2 - 
        12240*e^3*Pi^2 - 24360*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 
        (900*I)*e^3*Pi^3 - (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 90*e^4*Pi^4 - 
        (423*I)*e^4*Pi^5 - 12960*e^2*Zeta[3] - 10800*e^3*Zeta[3] - 
        24480*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] - 
        (25200*I)*e^4*Pi*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 
        12960*e^4*Zeta[5])/(1620*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
         194240*e^4 + (12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + 
         (48720*I)*e^3*Pi + (97280*I)*e^4*Pi - 6480*e*Pi^2 - 4320*e^2*Pi^2 - 
         10260*e^3*Pi^2 - 20340*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 
         (900*I)*e^3*Pi^3 - (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 513*e^4*Pi^4 - 
         (423*I)*e^4*Pi^5 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
         30960*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] - 
         (25200*I)*e^4*Pi*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 
         12960*e^4*Zeta[5]))/1620 + (RATIO[x]*((1440*I)*Pi - 840*e*Pi^2 - 
         (120*I)*e^2*Pi^3 - 35*e^3*Pi^4 - (47*I)*e^4*Pi^5 - 
         4800*e^2*Zeta[3] - (3360*I)*e^3*Pi*Zeta[3] + 2080*e^4*Pi^2*Zeta[3] - 
         10368*e^4*Zeta[5]))/180 - (I/9720)*RATIO[x^(-1)]*
       (142560*I + (289440*I)*e + (581760*I)*e^2 + (1165440*I)*e^3 + 
        (2332160*I)*e^4 - 77760*Pi - (45360*I)*e*Pi^2 - (11880*I)*e^2*Pi^2 - 
        (24120*I)*e^3*Pi^2 - (48480*I)*e^4*Pi^2 + 6480*e^2*Pi^3 - 
        (1890*I)*e^3*Pi^4 - (4653*I)*e^4*Pi^4 + 2538*e^4*Pi^5 - 
        (259200*I)*e^2*Zeta[3] - (332640*I)*e^3*Zeta[3] - 
        (675360*I)*e^4*Zeta[3] + 181440*e^3*Pi*Zeta[3] + 
        (112320*I)*e^4*Pi^2*Zeta[3] - (559872*I)*e^4*Zeta[5]) + 
      (-90720 - 190080*e - 385920*e^2 - 775680*e^3 - 1553920*e^4 + 
        (77760*I)*e*Pi + (155520*I)*e^2*Pi + (311040*I)*e^3*Pi + 
        (622080*I)*e^4*Pi + 6480*e*Pi^2 - 31320*e^2*Pi^2 - 61920*e^3*Pi^2 - 
        123360*e^4*Pi^2 - (6480*I)*e^3*Pi^3 - (12960*I)*e^4*Pi^3 + 
        2538*e^3*Pi^4 + 3609*e^4*Pi^4 + 181440*e^2*Zeta[3] + 
        133920*e^3*Zeta[3] + 288000*e^4*Zeta[3] - (181440*I)*e^4*Pi*Zeta[3] - 
        15120*e^4*Pi^2*Zeta[3] + 482112*e^4*Zeta[5])/4860)), 
 Nf*(40/9 - (40*RATIO[x^(-1)])/9 + G[0, x]*(-8/3 + (8*RATIO[x^(-1)])/3)) + 
  Nc*(-268/9 + (16*Pi^2)/3 + G[0, x]*(44/3 - (44*RATIO[x^(-1)])/3) + 
    (268/9 - (16*Pi^2)/3)*RATIO[x^(-1)] + G[0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
    G[1, 0, x]*(-8 + 8*RATIO[x^(-1)])) + 
  e*(Nf*(224/27 + (16*Pi^2)/9 + (-224/27 + (2*Pi^2)/9)*RATIO[x^(-1)] + 
      G[0, x]*(-28/9 + (40*RATIO[x^(-1)])/9 - (4*RATIO[x])/3) - 
      (8*Pi^2*RATIO[x])/3 + G[1, x]*(-4/3 + (4*RATIO[x])/3) + 
      G[0, 1, x]*(-4 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, x]*(-4 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (2*Pi^2*RATIO[x^2])/3 + G[1, 1, x]*(4 - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[0, 0, x]*(20/3 - (8*RATIO[x^(-1)])/3 - 
        (16*RATIO[x])/3 + (4*RATIO[x^2])/3)) + 
    Nc*(-1616/27 - (61*Pi^2)/9 + G[0, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + G[1, 0, 1, x]*
       (8 - 8*RATIO[x^(-1)]) + G[1, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      (1616/27 - (11*Pi^2)/9)*RATIO[x^(-1)] + G[0, 0, 0, x]*
       (-8 + 8*RATIO[x^(-1)]) + G[1, 1, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, x]*(4/3 - (14*Pi^2)/3 + (14*Pi^2*RATIO[x^(-1)])/3 - 
        (4*RATIO[x])/3) + (26*Pi^2*RATIO[x])/3 + 
      G[0, x]*(256/9 - (14*Pi^2)/3 + (-268/9 + (14*Pi^2)/3)*RATIO[x^(-1)] + 
        (4*RATIO[x])/3) + G[1, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, x]*(-92/3 + (44*RATIO[x^(-1)])/3 + 
        (52*RATIO[x])/3 - (4*RATIO[x^2])/3) - (2*Pi^2*RATIO[x^2])/3 + 
      G[0, 1, x]*(16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, x]*(16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      (136/3 - (136*RATIO[x^(-1)])/3)*Zeta[3])) + 
  e^2*(Nf*(1312/81 + (98*Pi^2)/27 + (-1312/81 + (10*Pi^2)/27)*RATIO[x^(-1)] - 
      (46*Pi^2*RATIO[x])/9 + G[1, 1, 1, x]*(-8 + (32*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, x]*(-32/3 + (8*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[0, 1, x]*(-8 + (92*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      G[1, 0, x]*(-8 + (92*RATIO[x])/9 - (20*RATIO[x^2])/9) + 
      (10*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*(4 - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[0, 1, 0, x]*(4 - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 0, 1, x]*(4 - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, 0, x]*(4 - (16*RATIO[x])/3 + 
        (4*RATIO[x^2])/3) + G[1, 1, x]*(28/3 - (104*RATIO[x])/9 + 
        (20*RATIO[x^2])/9) + G[0, 0, x]*(100/9 - (40*RATIO[x^(-1)])/9 - 
        (80*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[0, x]*(-128/27 - (16*Pi^2)/9 + (224/27 - (2*Pi^2)/9)*RATIO[x^(-1)] + 
        (-32/9 + (8*Pi^2)/3)*RATIO[x] - (2*Pi^2*RATIO[x^2])/3) + 
      G[1, x]*(-32/9 - 2*Pi^2 + (32/9 + (8*Pi^2)/3)*RATIO[x] - 
        (2*Pi^2*RATIO[x^2])/3) + (-20/9 + (56*RATIO[x^(-1)])/9 - 
        (16*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[3]) + 
    Nc*(-9712/81 - (365*Pi^2)/27 + (41*Pi^4)/90 + G[0, 0, 0, 0, x]*
       (16 - 16*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*(16 - 16*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, x]*(8 - 8*RATIO[x^(-1)]) + G[1, 0, 0, 0, x]*
       (8 - 8*RATIO[x^(-1)]) + (9712/81 - (67*Pi^2)/27 - (41*Pi^4)/90)*
       RATIO[x^(-1)] + G[0, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*
       (-8 + 8*RATIO[x^(-1)]) + G[0, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + G[1, 0, 1, 0, x]*
       (-8 + 8*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + (148*Pi^2*RATIO[x])/9 + 
      G[0, 0, 1, x]*(-16 + (52*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 1, 0, x]*(-16 + (52*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 0, 1, x]*(-16 + (52*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[1, 1, 0, x]*(-16 + (52*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      G[0, 0, x]*(-544/9 + 4*Pi^2 + (268/9 - 4*Pi^2)*RATIO[x^(-1)] + 
        (284*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[1, 1, x]*(-100/3 + 4*Pi^2 - 4*Pi^2*RATIO[x^(-1)] + (308*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[0, 1, x]*(32 + (14*Pi^2)/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + 
      G[1, 0, x]*(32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - 
        (296*RATIO[x])/9 + (8*RATIO[x^2])/9) - (4*Pi^2*RATIO[x^2])/9 + 
      G[1, 1, 1, x]*(32 - (104*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 0, x]*(140/3 - (44*RATIO[x^(-1)])/3 - (104*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + (164/9 - (308*RATIO[x^(-1)])/9 + 
        (52*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[3] + 
      G[1, x]*(20/9 + 8*Pi^2 + (-20/9 - (26*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3 + (-80/3 + (80*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[0, x]*(1556/27 + (61*Pi^2)/9 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[x^(-1)] + (20/9 - (26*Pi^2)/3)*RATIO[x] + 
        (2*Pi^2*RATIO[x^2])/3 + (-80/3 + (80*RATIO[x^(-1)])/3)*Zeta[3]))) + 
  e^3*(Nf*(7808/243 + (592*Pi^2)/81 - (13*Pi^4)/108 + 
      (-7808/243 + (56*Pi^2)/81 + (47*Pi^4)/540)*RATIO[x^(-1)] + 
      ((-272*Pi^2)/27 + (2*Pi^4)/45)*RATIO[x] + G[0, 0, 0, x]*
       (-172/9 + (40*RATIO[x^(-1)])/9 + (172*RATIO[x])/9 - 
        (40*RATIO[x^2])/9) + G[1, 1, 1, x]*(-52/3 + (196*RATIO[x])/9 - 
        (40*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + ((56*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 1, 1, 1, x]*(12 - 16*RATIO[x] + 4*RATIO[x^2]) + 
      G[0, 0, 0, 0, x]*(44/3 - (8*RATIO[x^(-1)])/3 - 16*RATIO[x] + 
        4*RATIO[x^2]) + G[1, 1, x]*(176/9 + (5*Pi^2)/3 + 
        (-640/27 - (20*Pi^2)/9)*RATIO[x] + (112/27 + (5*Pi^2)/9)*
         RATIO[x^2]) + G[0, 0, x]*(560/27 + (13*Pi^2)/9 + 
        (-224/27 + (2*Pi^2)/9)*RATIO[x^(-1)] + (-448/27 - (20*Pi^2)/9)*
         RATIO[x] + (112/27 + (5*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, x]*(-16 + (7*Pi^2)/3 + (544/27 - (28*Pi^2)/9)*RATIO[x] + 
        (-112/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 0, x]*(-16 + (7*Pi^2)/3 + (544/27 - (28*Pi^2)/9)*RATIO[x] + 
        (-112/27 + (7*Pi^2)/9)*RATIO[x^2]) + 
      (-64/27 + (280*RATIO[x^(-1)])/27 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9)*
       Zeta[3] + G[1, x]*(-208/27 - (35*Pi^2)/9 + (208/27 + 5*Pi^2)*
         RATIO[x] - (10*Pi^2*RATIO[x^2])/9 + (-4 + (16*RATIO[x])/3 - 
          (4*RATIO[x^2])/3)*Zeta[3]) + G[0, x]*(-688/81 - (101*Pi^2)/27 + 
        (1312/81 - (10*Pi^2)/27)*RATIO[x^(-1)] + (-208/27 + (47*Pi^2)/9)*
         RATIO[x] - (10*Pi^2*RATIO[x^2])/9 + (20/9 - (56*RATIO[x^(-1)])/9 + 
          (16*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[3])) + 
    Nc*(-58304/243 - (2188*Pi^2)/81 + (661*Pi^4)/1080 + 
      G[0, 0, 0, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + G[0, 0, 0, 1, 0, x]*
       (8 - 8*RATIO[x^(-1)]) + G[0, 0, 1, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, x]*
       (8 - 8*RATIO[x^(-1)]) + G[0, 1, 0, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + G[0, 1, 1, 1, 0, x]*
       (8 - 8*RATIO[x^(-1)]) + G[1, 0, 0, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, x]*
       (8 - 8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + G[1, 1, 0, 1, 0, x]*
       (8 - 8*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      (58304/243 - (404*Pi^2)/81 - (517*Pi^4)/1080)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, 1, x]*(-8 + 8*RATIO[x^(-1)]) + G[0, 1, 0, 0, 0, x]*
       (-8 + 8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 0, x]*(-8 + 8*RATIO[x^(-1)]) + G[0, 1, 1, 1, 1, x]*
       (-16 + 16*RATIO[x^(-1)]) + G[1, 0, 0, 0, 0, x]*
       (-16 + 16*RATIO[x^(-1)]) + G[0, 0, 0, 0, 0, x]*
       (-24 + 24*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, x]*
       (-24 + 24*RATIO[x^(-1)]) + G[0, 1, 1, x]*
       (-4*Pi^2 + 4*Pi^2*RATIO[x^(-1)]) + G[1, 0, 0, x]*
       (-4*Pi^2 + 4*Pi^2*RATIO[x^(-1)]) + ((890*Pi^2)/27 - (13*Pi^4)/90)*
       RATIO[x] + G[1, 1, 1, 1, x]*(-48 + 52*RATIO[x] - 4*RATIO[x^2]) + 
      G[0, 0, 0, 0, x]*(-188/3 + (44*RATIO[x^(-1)])/3 + 52*RATIO[x] - 
        4*RATIO[x^2]) + G[0, 1, 1, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, x]*(-32 - (14*Pi^2)/3 + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (296*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*(-32 - (14*Pi^2)/3 + (14*Pi^2*RATIO[x^(-1)])/3 + 
        (296*RATIO[x])/9 - (8*RATIO[x^2])/9) + G[1, 0, 1, x]*
       (-32 - (14*Pi^2)/3 + (14*Pi^2*RATIO[x^(-1)])/3 + (296*RATIO[x])/9 - 
        (8*RATIO[x^2])/9) + G[1, 1, 0, x]*(-32 - (14*Pi^2)/3 + 
        (14*Pi^2*RATIO[x^(-1)])/3 + (296*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      ((-26*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(196/3 - (10*Pi^2)/3 + (10*Pi^2*RATIO[x^(-1)])/3 - 
        (604*RATIO[x])/9 + (16*RATIO[x^2])/9) + G[0, 0, 0, x]*
       (832/9 - (10*Pi^2)/3 + (-268/9 + (10*Pi^2)/3)*RATIO[x^(-1)] - 
        (580*RATIO[x])/9 + (16*RATIO[x^2])/9) + 
      (1012/27 - (118*Pi^2)/9 + (-1876/27 + (118*Pi^2)/9)*RATIO[x^(-1)] + 
        (296*RATIO[x])/9 - (8*RATIO[x^2])/9)*Zeta[3] + 
      G[0, 1, x]*(64 - (28*Pi^2)/3 + (-1780/27 + (91*Pi^2)/9)*RATIO[x] + 
        (52/27 - (7*Pi^2)/9)*RATIO[x^2] + (80/3 - (80*RATIO[x^(-1)])/3)*
         Zeta[3]) + G[1, 0, x]*(64 - (28*Pi^2)/3 + (-1780/27 + (91*Pi^2)/9)*
         RATIO[x] + (52/27 - (7*Pi^2)/9)*RATIO[x^2] + 
        (80/3 - (80*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[0, 0, x]*(-3284/27 - (49*Pi^2)/9 + (1616/27 - (11*Pi^2)/9)*
         RATIO[x^(-1)] + (1720/27 + (65*Pi^2)/9)*RATIO[x] + 
        (-52/27 - (5*Pi^2)/9)*RATIO[x^2] + (8 - 8*RATIO[x^(-1)])*Zeta[3]) + 
      G[1, 1, x]*(-596/9 - (20*Pi^2)/3 + (1840/27 + (65*Pi^2)/9)*RATIO[x] + 
        (-52/27 - (5*Pi^2)/9)*RATIO[x^2] + (8 - 8*RATIO[x^(-1)])*Zeta[3]) + 
      G[1, x]*(112/27 + (143*Pi^2)/9 - (7*Pi^4)/36 + (7*Pi^4*RATIO[x^(-1)])/
         36 + (-112/27 - (49*Pi^2)/3)*RATIO[x] + (4*Pi^2*RATIO[x^2])/9 + 
        (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(9376/81 + (368*Pi^2)/27 - (7*Pi^4)/36 + 
        (-9712/81 + (67*Pi^2)/27 + (7*Pi^4)/36)*RATIO[x^(-1)] + 
        (112/27 - (149*Pi^2)/9)*RATIO[x] + (4*Pi^2*RATIO[x^2])/9 + 
        (-164/9 + (308*RATIO[x^(-1)])/9 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3)*
         Zeta[3]) + (536/5 - (536*RATIO[x^(-1)])/5)*Zeta[5])) + 
  e^4*(Nf*(46720/729 + (3560*Pi^2)/243 - (343*Pi^4)/1620 + 
      (-46720/729 + (328*Pi^2)/243 + (47*Pi^4)/324)*RATIO[x^(-1)] + 
      ((-1624*Pi^2)/81 + (23*Pi^4)/270)*RATIO[x] + G[1, 1, 1, 1, 1, x]*
       (-16 + (64*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, 0, x]*(-56/3 + (8*RATIO[x^(-1)])/3 + (64*RATIO[x])/3 - 
        (16*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(-8 + (32*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*(-8 + (32*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*(-8 + (92*RATIO[x])/9 - 
        (20*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*(-4 + (16*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + ((328*Pi^2)/81 - Pi^4/54)*RATIO[x^2] + 
      G[0, 0, 0, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 0, 1, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 0, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 0, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 0, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 0, 1, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 0, x]*(4 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 0, 0, 0, x]*(8 - (92*RATIO[x])/9 + (20*RATIO[x^2])/9) + 
      G[1, 1, 1, 1, x]*(76/3 - 32*RATIO[x] + (20*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, x]*(244/9 - (40*RATIO[x^(-1)])/9 - (88*RATIO[x])/3 + 
        (20*RATIO[x^2])/3) + G[0, 1, 1, x]*(-2*Pi^2 + (8*Pi^2*RATIO[x])/3 - 
        (2*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
       (-2*Pi^2 + (8*Pi^2*RATIO[x])/3 - (2*Pi^2*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*(16 - (7*Pi^2)/3 + (-544/27 + (28*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[0, 1, 0, x]*
       (16 - (7*Pi^2)/3 + (-544/27 + (28*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       (16 - (7*Pi^2)/3 + (-544/27 + (28*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       (16 - (7*Pi^2)/3 + (-544/27 + (28*Pi^2)/9)*RATIO[x] + 
        (112/27 - (7*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 0, x]*
       (-992/27 - (10*Pi^2)/9 + (224/27 - (2*Pi^2)/9)*RATIO[x^(-1)] + 
        (992/27 + (16*Pi^2)/9)*RATIO[x] + (-224/27 - (4*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 1, x]*(-320/9 - (4*Pi^2)/3 + 
        (1184/27 + (16*Pi^2)/9)*RATIO[x] + (-224/27 - (4*Pi^2)/9)*
         RATIO[x^2]) + (-272/81 - (121*Pi^2)/27 + (1568/81 - (14*Pi^2)/27)*
         RATIO[x^(-1)] + (-544/27 + (20*Pi^2)/3)*RATIO[x] + 
        (112/27 - (5*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[1, x]*(-1280/81 - (208*Pi^2)/27 + Pi^4/30 + 
        (1280/81 + (88*Pi^2)/9 - (2*Pi^4)/45)*RATIO[x] + 
        ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        (-44/9 + (64*RATIO[x])/9 - (20*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*(-3968/243 - (616*Pi^2)/81 + (13*Pi^4)/108 + 
        (7808/243 - (56*Pi^2)/81 - (47*Pi^4)/540)*RATIO[x^(-1)] + 
        (-1280/81 + (280*Pi^2)/27 - (2*Pi^4)/45)*RATIO[x] + 
        ((-56*Pi^2)/27 + Pi^4/90)*RATIO[x^2] + 
        (-20/27 - (280*RATIO[x^(-1)])/27 + (40*RATIO[x])/3 - 
          (20*RATIO[x^2])/9)*Zeta[3]) + G[1, 1, x]*(1072/27 + (29*Pi^2)/9 + 
        (-3872/81 - (112*Pi^2)/27)*RATIO[x] + (656/81 + (25*Pi^2)/27)*
         RATIO[x^2] + (-16/3 + (64*RATIO[x])/9 - (16*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 0, x]*(3280/81 + (83*Pi^2)/27 + 
        (-1312/81 + (10*Pi^2)/27)*RATIO[x^(-1)] + (-2624/81 - (118*Pi^2)/27)*
         RATIO[x] + (656/81 + (25*Pi^2)/27)*RATIO[x^2] + 
        (-104/9 + (56*RATIO[x^(-1)])/9 + (64*RATIO[x])/9 - (16*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 1, x]*(-32 + (14*Pi^2)/3 + (3248/81 - (161*Pi^2)/27)*
         RATIO[x] + (-656/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        (40/3 - (160*RATIO[x])/9 + (40*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*(-32 + (14*Pi^2)/3 + (3248/81 - (161*Pi^2)/27)*RATIO[x] + 
        (-656/81 + (35*Pi^2)/27)*RATIO[x^2] + (40/3 - (160*RATIO[x])/9 + 
          (40*RATIO[x^2])/9)*Zeta[3]) + (-188/15 + (248*RATIO[x^(-1)])/15 - 
        (16*RATIO[x])/3 + (4*RATIO[x^2])/3)*Zeta[5]) + 
    Nc*(-349888/729 - (13124*Pi^2)/243 + (4013*Pi^4)/3240 - Pi^6/540 + 
      G[0, 0, 0, 0, 0, 0, x]*(32 - 32*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, 1, 1, x]*(32 - 32*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, 1, 1, x]*(24 - 24*RATIO[x^(-1)]) + 
      G[1, 0, 0, 0, 0, 0, x]*(24 - 24*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, 1, 1, x]*(16 - 16*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, 0, 0, x]*(16 - 16*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 1, 1, x]*(16 - 16*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 0, 0, x]*(16 - 16*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, 1, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 0, 0, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, 1, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 0, 0, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, 1, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 0, 0, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, 1, 1, x]*(8 - 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, 0, 0, x]*(8 - 8*RATIO[x^(-1)]) + 
      (349888/729 - (2428*Pi^2)/243 - (3149*Pi^4)/3240 + Pi^6/540)*
       RATIO[x^(-1)] + G[0, 0, 0, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 0, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 0, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 0, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 0, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, 0, 1, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[1, 1, 1, 1, 1, 0, x]*(-8 + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*(4*Pi^2 - 4*Pi^2*RATIO[x^(-1)]) + 
      G[0, 1, 0, 0, x]*(4*Pi^2 - 4*Pi^2*RATIO[x^(-1)]) + 
      G[1, 0, 1, 1, x]*(4*Pi^2 - 4*Pi^2*RATIO[x^(-1)]) + 
      G[1, 1, 0, 0, x]*(4*Pi^2 - 4*Pi^2*RATIO[x^(-1)]) + 
      ((5344*Pi^2)/81 - (37*Pi^4)/135)*RATIO[x] + G[0, 0, 0, 0, x]*
       (-1120/9 + (8*Pi^2)/3 + (268/9 - (8*Pi^2)/3)*RATIO[x^(-1)] + 
        (292*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
       (-292/3 + (8*Pi^2)/3 - (8*Pi^2*RATIO[x^(-1)])/3 + 100*RATIO[x] - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*(-16 + (52*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*(-32 + (10*Pi^2)/3 - 
        (10*Pi^2*RATIO[x^(-1)])/3 + (296*RATIO[x])/9 - (8*RATIO[x^2])/9) + 
      G[1, 0, 0, 0, x]*(-32 + (10*Pi^2)/3 - (10*Pi^2*RATIO[x^(-1)])/3 + 
        (296*RATIO[x])/9 - (8*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
       (32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*(32 + (14*Pi^2)/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*(32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - 
        (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       (32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*(32 + (14*Pi^2)/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*(32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - 
        (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       (32 + (14*Pi^2)/3 - (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + 
        (8*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*(32 + (14*Pi^2)/3 - 
        (14*Pi^2*RATIO[x^(-1)])/3 - (296*RATIO[x])/9 + (8*RATIO[x^2])/9) + 
      ((-160*Pi^2)/81 + Pi^4/135)*RATIO[x^2] + G[0, 0, 1, 1, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
       (16 - (52*RATIO[x])/3 + (4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
       (32 - (104*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
       (32 - (104*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       (64 - (208*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, 0, x]*(236/3 - (44*RATIO[x^(-1)])/3 - (208*RATIO[x])/3 + 
        (16*RATIO[x^2])/3) + (6128/81 + (463*Pi^2)/27 + 
        (-11312/81 + (77*Pi^2)/27)*RATIO[x^(-1)] + (1780/27 - (65*Pi^2)/3)*
         RATIO[x] + (-52/27 + (5*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      (-560/9 + (560*RATIO[x^(-1)])/9)*Zeta[3]^2 + 
      G[1, 1, 1, x]*(1172/9 + (16*Pi^2)/3 + (-3620/27 - (52*Pi^2)/9)*
         RATIO[x] + (104/27 + (4*Pi^2)/9)*RATIO[x^2] + 
        (32/3 - (32*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[0, 0, 0, x]*(5012/27 + (37*Pi^2)/9 + (-1616/27 + (11*Pi^2)/9)*
         RATIO[x^(-1)] + (-3500/27 - (52*Pi^2)/9)*RATIO[x] + 
        (104/27 + (4*Pi^2)/9)*RATIO[x^2] + (32/3 - (32*RATIO[x^(-1)])/3)*
         Zeta[3]) + G[0, 1, 1, x]*(8*Pi^2 - (26*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3 + (-8 + 8*RATIO[x^(-1)])*Zeta[3]) + 
      G[1, 0, 0, x]*(8*Pi^2 - (26*Pi^2*RATIO[x])/3 + (2*Pi^2*RATIO[x^2])/3 + 
        (-8 + 8*RATIO[x^(-1)])*Zeta[3]) + G[0, 0, 1, x]*
       (-64 + (28*Pi^2)/3 + (1780/27 - (91*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + (-80/3 + (80*RATIO[x^(-1)])/3)*
         Zeta[3]) + G[0, 1, 0, x]*(-64 + (28*Pi^2)/3 + 
        (1780/27 - (91*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + 
        (-80/3 + (80*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[1, 0, 1, x]*(-64 + (28*Pi^2)/3 + (1780/27 - (91*Pi^2)/9)*RATIO[x] + 
        (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + (-80/3 + (80*RATIO[x^(-1)])/3)*
         Zeta[3]) + G[1, 1, 0, x]*(-64 + (28*Pi^2)/3 + 
        (1780/27 - (91*Pi^2)/9)*RATIO[x] + (-52/27 + (7*Pi^2)/9)*RATIO[x^2] + 
        (-80/3 + (80*RATIO[x^(-1)])/3)*Zeta[3]) + 
      G[0, 1, x]*(128 - (56*Pi^2)/3 + (7*Pi^4)/36 - (7*Pi^4*RATIO[x^(-1)])/
         36 + (-10688/81 + (518*Pi^2)/27)*RATIO[x] + (320/81 - (14*Pi^2)/27)*
         RATIO[x^2] + (-160/3 + (520*RATIO[x])/9 - (40*RATIO[x^2])/9)*
         Zeta[3]) + G[1, 0, x]*(128 - (56*Pi^2)/3 + (7*Pi^4)/36 - 
        (7*Pi^4*RATIO[x^(-1)])/36 + (-10688/81 + (518*Pi^2)/27)*RATIO[x] + 
        (320/81 - (14*Pi^2)/27)*RATIO[x^2] + (-160/3 + (520*RATIO[x])/9 - 
          (40*RATIO[x^2])/9)*Zeta[3]) + G[1, 1, x]*(-3568/27 - (119*Pi^2)/9 - 
        Pi^4/15 + (Pi^4*RATIO[x^(-1)])/15 + (11024/81 + (367*Pi^2)/27)*
         RATIO[x] + (-320/81 - (10*Pi^2)/27)*RATIO[x^2] + 
        (64/3 - (208*RATIO[x])/9 + (16*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(-19744/81 - (296*Pi^2)/27 - Pi^4/15 + 
        (9712/81 - (67*Pi^2)/27 + Pi^4/15)*RATIO[x^(-1)] + 
        (10352/81 + (373*Pi^2)/27)*RATIO[x] + (-320/81 - (10*Pi^2)/27)*
         RATIO[x^2] + (500/9 - (308*RATIO[x^(-1)])/9 - (208*RATIO[x])/9 + 
          (16*RATIO[x^2])/9)*Zeta[3]) + (1124/15 - (1364*RATIO[x^(-1)])/15 + 
        (52*RATIO[x])/3 - (4*RATIO[x^2])/3)*Zeta[5] + 
      G[0, x]*(56336/243 + (2203*Pi^2)/81 - (661*Pi^4)/1080 + 
        (-58304/243 + (404*Pi^2)/81 + (517*Pi^4)/1080)*RATIO[x^(-1)] + 
        (656/81 - (895*Pi^2)/27 + (13*Pi^4)/90)*RATIO[x] + 
        ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + (-928/27 + (104*Pi^2)/9 + 
          (1876/27 - (104*Pi^2)/9)*RATIO[x^(-1)] - 36*RATIO[x] + 
          (8*RATIO[x^2])/9)*Zeta[3] + (-288/5 + (288*RATIO[x^(-1)])/5)*
         Zeta[5]) + G[1, x]*(656/81 + (859*Pi^2)/27 - (2*Pi^4)/15 + 
        (-656/81 - (295*Pi^2)/9 + (13*Pi^4)/90)*RATIO[x] + 
        ((26*Pi^2)/27 - Pi^4/90)*RATIO[x^2] + 
        (260/9 + (104*Pi^2)/9 - (104*Pi^2*RATIO[x^(-1)])/9 - 
          (268*RATIO[x])/9 + (8*RATIO[x^2])/9)*Zeta[3] + 
        (-288/5 + (288*RATIO[x^(-1)])/5)*Zeta[5]))), 
 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + (12928*e^4)/81 - (8*I)*Pi - 
  (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - (64*I)*e^4*Pi - 12*e*Pi^2 - 
  (86*e^2*Pi^2)/3 - (518*e^3*Pi^2)/9 - (3112*e^4*Pi^2)/27 - (4*I)*e*Pi^3 - 
  ((10*I)/3)*e^2*Pi^3 - ((26*I)/3)*e^3*Pi^3 - ((52*I)/3)*e^4*Pi^3 + 
  (6*e^2*Pi^4)/5 + 2*e^3*Pi^4 + (793*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 + 
  ((143*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (128*e^4 - 64*e^4*RATIO[x^(-1)] - 64*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 + 64*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - (64*e^4)/(-1 + RATIO[x])^2 - 64*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 - 32*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 0, x]*(32*e^4 + 48*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - (48*e^4)/(-1 + RATIO[x])^2 - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 1, x]*(-16*e^4 - 32*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (48*e^4)/(-1 + RATIO[x])^2 + 48*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 0, x]*(96*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] + 
    (80*e^4)/(-1 + RATIO[x])^2 + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 0, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 1, 1, 0, 0, x]*
   (32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[0, 0, 0, 1, 1, x]*
   (16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 1, 0, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 1, 1, 0, 0, x]*(-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 0, 1, 0, 0, x]*
   (-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 0, 1, 1, x]*
   ((4*e^2*(12 - 24*e - 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 11*e^2*Pi^2))/
     3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 1, 0, 0, x]*(8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 1, 0, 0, x]*(8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(16*e^3*(-3 + 6*e + I*e*Pi) + 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*(16*e^3*(-1 + 6*e) - 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + ((8*I)/3)*e^3*
     (12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(-16*e^3*(1 + 2*e) - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((8*I)/3)*e^3*(12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (32*e^3*(-1 + 5*e) - 8*e^3*(6 + 5*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(6 + 5*e - (2*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    (16*e^3*(9 - 13*e - (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 8*e^4*RATIO[x^(-2)] + 
    8*(4*e^3 + 13*e^4)*RATIO[x^(-1)] + ((16*I)/3)*e^3*
     (9*I + (13*I)*e + 3*e*Pi)*RATIO[x] + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(16*e^3*(-6 + 16*e + I*e*Pi) + 
    (32*e^4*RATIO[x^(-2)])/3 - (16*(-9*e^3 + 26*e^4)*RATIO[x^(-1)])/3 + 
    (16*e^3*(9 - 26*e - (3*I)*e*Pi)*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(10 + e) - 
    ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    (((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((16*I)/3)*e^3*(9*I + (26*I)*e + 3*e*Pi)*RATIO[x] + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((16*e^2*(12 - 36*e - 73*e^2 - (3*I)*e*Pi + (6*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - (8*e^2*(12 - 39*e - 75*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 0, 0, 0, x]*
   ((8*e^2*(24 + 3*e + 8*e^2 - (12*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^2*(12 + 39*e + 73*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 - 72*e - 144*e^2 + (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e^2*(36 - 39*e - 74*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (8*e^2*(36 + 39*e + 74*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - (56*e^3*Zeta[3])/3 - 
  (392*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 + 28*e^4*Pi^2*Zeta[3] + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 + 
  G[1, 0, 0, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi - 3*e*Pi^2 + 
       11*e^2*Pi^2 - 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 - 13*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(216*e + 180*e^2 + 
       408*e^3 + 812*e^4 - (216*I)*e^2*Pi - (180*I)*e^3*Pi - (408*I)*e^4*Pi + 
       90*e^3*Pi^2 + 75*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/27 + 
    (2*(216*e + 180*e^2 + 408*e^3 + 812*e^4 - (216*I)*e^2*Pi - 
       (180*I)*e^3*Pi - (408*I)*e^4*Pi + 90*e^3*Pi^2 + 75*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((-468*I)*e^2 - (888*I)*e^3 - (1780*I)*e^4 - 468*e^3*Pi - 
      888*e^4*Pi - (108*I)*e^3*Pi^2 - (195*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] + (4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 - 
       13*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 - 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, x]*((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 108*e*Pi^2 - 
       273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 2*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + 
      (28*I)*e^4*Zeta[3]) + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, x]*
   ((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 + (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*
      RATIO[x^2])/27 + (4*e*RATIO[x]*(108 - 468*e - 906*e^2 - 1810*e^3 - 
       (108*I)*e*Pi + 45*e^2*Pi^2 - 78*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       144*e^3*Zeta[3]))/27 + (4*e*(-72 + 288*e + 588*e^2 + 1172*e^3 + 
       (36*I)*e*Pi - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 30*e^2*Pi^2 + 
       48*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 132*e^3*Zeta[3]))/9 + 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*((108*I)*e - (468*I)*e^2 - (906*I)*e^3 - 
      (1810*I)*e^4 - 234*e^3*Pi - 444*e^4*Pi + (45*I)*e^3*Pi^2 - 
      (78*I)*e^4*Pi^2 + 18*e^4*Pi^3 - (36*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 
       108*e*Pi^2 - 273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/9)*RATIO[x^(-1)]*((36*I)*e - 78*e^3*Pi - 148*e^4*Pi - 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 
       108*e*Pi^2 - 273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - 13*e^2*Pi^2 + 26*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/9)*RATIO[x^(-1)]*((-36*I)*e - 78*e^3*Pi - 148*e^4*Pi + 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 + 
      (156*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 108*e*Pi^2 - 
       273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 26*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 
       18*e^3*Pi^2 + 15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
    (4*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 18*e^3*Pi^2 + 
       15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (9*(-1 + RATIO[x])^2)) + G[0, 0, 0, x]*
   (((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*RATIO[x]*(-108 - 468*e - 870*e^2 - 1750*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 - 78*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 + 
    (2*e*(-216 - 36*e - 96*e^2 - 196*e^3 + (144*I)*e^2*Pi + (288*I)*e^3*Pi - 
       18*e^2*Pi^2 + 3*e^3*Pi^2 + 432*e^3*Zeta[3]))/9 + 
    (4*(-216*e - 180*e^2 - 408*e^3 - 812*e^4 + (108*I)*e^2*Pi + 
       (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-216*e - 288*e^2 - 606*e^3 - 1214*e^4 + 
       (108*I)*e^2*Pi + (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 
       21*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/27) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(1404*e + 2772*e^2 + 5520*e^3 + 11024*e^4 - 
       (1404*I)*e^2*Pi - (2664*I)*e^3*Pi - (5340*I)*e^4*Pi - 324*e^2*Pi^2 + 
       585*e^3*Pi^2 + 1101*e^4*Pi^2 - (108*I)*e^3*Pi^3 + (351*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 - 3276*e^4*Zeta[3]))/81 - ((2*I)/81)*RATIO[x^(-2)]*
     ((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - (320*I)*e^4 - 108*e^2*Pi - 
      72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 + 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*(4320 + 9000*e + 17880*e^2 + 35680*e^3 + (1080*I)*Pi - 
       (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 1080*e*Pi^2 + 
       1800*e^2*Pi^2 + 3570*e^3*Pi^2 - (270*I)*e^2*Pi^3 + (900*I)*e^3*Pi^3 + 
       99*e^3*Pi^4 - 1080*e^2*Zeta[3] - 10080*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(7020 + 13860*e + 27600*e^2 + 55120*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2925*e^2*Pi^2 + 5505*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 + (9360*I)*e^2*Pi + (17760*I)*e^3*Pi + 
       (35600*I)*e^4*Pi - 2520*e^2*Pi^2 - 4680*e^3*Pi^2 - 8880*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 - (2340*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 - 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(7020 + 13320*e + 26700*e^2 + 53440*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 4095*e^2*Pi^2 - 7770*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 23400*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + (-288 + 576*e + 1152*e^2 + 2304*e^3 + 
      4608*e^4 + (288*I)*e*Pi - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 48*e^3*Pi^2 - 96*e^4*Pi^2 - 
      (72*I)*e^3*Pi^3 + (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (-288 + 576*e + 1152*e^2 + 2304*e^3 + 4608*e^4 + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 168*e^2*Pi^2 - 624*e^3*Pi^2 - 
      1248*e^4*Pi^2 - (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3])/18 + (2*e*RATIO[x]*(-7020 - 13320*e - 26700*e^2 - 
       53440*e^3 + (3240*I)*Pi - 1620*e*Pi^2 + 4095*e^2*Pi^2 + 
       7770*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       23400*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (900*I)*e^2*Pi + 
       (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 540*e^2*Pi^2 - 450*e^3*Pi^2 - 
       1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/135 + 
    (2*((1080*I)*e*Pi + (900*I)*e^2*Pi + (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 
       540*e^2*Pi^2 - 450*e^3*Pi^2 - 1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (4320 + 1080*e + 2880*e^2 + 5880*e^3 + 11840*e^4 - (4320*I)*e^2*Pi - 
      (8640*I)*e^3*Pi - (17280*I)*e^4*Pi + 720*e^2*Pi^2 - 90*e^3*Pi^2 - 
      240*e^4*Pi^2 + (360*I)*e^4*Pi^3 - 159*e^4*Pi^4 - 7920*e^3*Zeta[3] - 
      2520*e^4*Zeta[3])/135 - (2*e*RATIO[x]*(-7020 - 12780*e - 25800*e^2 - 
       51760*e^3 + (3240*I)*Pi - 1620*e*Pi^2 - 2925*e^2*Pi^2 - 
       5595*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       9360*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*(12960 + 23760*e + 48240*e^2 + 96960*e^3 + 
       194240*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 3420*e^3*Pi^2 + 8220*e^4*Pi^2 + 
       (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
       17280*e^3*Zeta[3] - 44640*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (12960 + 10800*e + 24480*e^2 + 48720*e^3 + 97280*e^4 - 
      (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
      (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
      (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
      17280*e^3*Zeta[3] - 14400*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 16*e^3*Zeta[5] - 
  ((496*I)/5)*e^4*Pi*Zeta[5] - 
  (e*RATIO[x]*(-98280*Pi^2 - 186480*e*Pi^2 - 373800*e^2*Pi^2 - 
     748160*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 + 1638*e^2*Pi^4 + 
     3108*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] - 
     196560*e*Zeta[3] - 372960*e^2*Zeta[3] - 747600*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] + 245700*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] - 
     196560*e^3*Zeta[5]))/5670 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (RATIO[(1 - x)^(-1)]*((-90720*I)*Pi - (166320*I)*e*Pi - (337680*I)*e^2*Pi - 
     (678720*I)*e^3*Pi - (1359680*I)*e^4*Pi + 45360*e*Pi^2 + 83160*e^2*Pi^2 + 
     168840*e^3*Pi^2 + 339360*e^4*Pi^2 - (15120*I)*e*Pi^3 + 
     (10080*I)*e^2*Pi^3 + (13020*I)*e^3*Pi^3 + (27580*I)*e^4*Pi^3 + 
     6804*e^2*Pi^4 - 1890*e^3*Pi^4 - 1008*e^4*Pi^4 + (2016*I)*e^3*Pi^5 + 
     (2625*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 75600*e^2*Zeta[3] + 
     171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] + (211680*I)*e^3*Pi*Zeta[3] + 
     (388080*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     112140*e^4*Pi^2*Zeta[3] + (35280*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 75600*e^4*Zeta[5]))/5670 + 
  ((-15120*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 - (28560*I)*e^3*Pi^3 - 
    (56840*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 5670*e^3*Pi^4 + 12852*e^4*Pi^4 + 
    (2016*I)*e^3*Pi^5 + (1680*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 
    75600*e^2*Zeta[3] + 171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] - 
    7560*e^3*Pi^2*Zeta[3] - 6300*e^4*Pi^2*Zeta[3] + 
    (35280*I)*e^4*Pi^3*Zeta[3] - 211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 
    75600*e^4*Zeta[5])/(5670*(-1 + RATIO[x])^2) + 
  (I/810)*RATIO[x^(-1)]*(-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 
    13120*e^4*Pi - (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - 
    (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 540*e^3*Pi^3 + 900*e^4*Pi^3 + 
    (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 30240*e^2*Pi*Zeta[3] + 
    5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*((16*e)/3 + (80*e^2)/9 + (448*e^3)/27 + (2624*e^4)/81 + (16*I)*Pi - 
    (32*I)*e*Pi - (64*I)*e^2*Pi - (128*I)*e^3*Pi - (256*I)*e^4*Pi - 
    (56*e*Pi^2)/3 + 32*e^2*Pi^2 + (572*e^3*Pi^2)/9 + (3436*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 + ((8*I)/3)*e^3*Pi^3 + ((16*I)/3)*e^4*Pi^3 + 
    (19*e^3*Pi^4)/45 - (8*e^4*Pi^4)/15 - (I/6)*e^4*Pi^5 - 
    (272*e^2*Zeta[3])/3 + 64*e^3*Zeta[3] + (1040*e^4*Zeta[3])/9 - 
    ((112*I)/3)*e^3*Pi*Zeta[3] + ((224*I)/3)*e^4*Pi*Zeta[3] + 
    (404*e^4*Pi^2*Zeta[3])/9 - (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 
       260*e^2*Pi^2 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 - (1072*e^4*Zeta[5])/5 + 
    (I/810)*RATIO[x^(-1)]*((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + 
      (13120*I)*e^4 + 28080*e*Pi + 53280*e^2*Pi + 106800*e^3*Pi + 
      213760*e^4*Pi - (7560*I)*e*Pi^2 + (14040*I)*e^2*Pi^2 + 
      (26460*I)*e^3*Pi^2 + (53100*I)*e^4*Pi^2 - 2160*e^2*Pi^3 - 
      7020*e^3*Pi^3 - 13320*e^4*Pi^3 - (1287*I)*e^3*Pi^4 - 
      (2340*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] - 65520*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - 
       (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 4080*e^4*Zeta[3] - 
       180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/135 + 
    ((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
      135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
      4080*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
     (135*(-1 + RATIO[x])^2) + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26460*e^3*Pi^2 - 53100*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 + 
       234*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 
       13120*e^4 + (12960*I)*Pi - 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26820*e^3*Pi^2 - 53700*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 + 
       234*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 58320*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    ((12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + (48720*I)*e^3*Pi + 
      (97280*I)*e^4*Pi - 6480*e*Pi^2 - 5400*e^2*Pi^2 - 12240*e^3*Pi^2 - 
      24360*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - (900*I)*e^3*Pi^3 - 
      (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 90*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
      12960*e^2*Zeta[3] - 10800*e^3*Zeta[3] - 24480*e^4*Zeta[3] - 
      (30240*I)*e^3*Pi*Zeta[3] - (25200*I)*e^4*Pi*Zeta[3] + 
      16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
       194240*e^4 + (12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + 
       (48720*I)*e^3*Pi + (97280*I)*e^4*Pi - 6480*e*Pi^2 - 4320*e^2*Pi^2 - 
       10260*e^3*Pi^2 - 20340*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 
       (900*I)*e^3*Pi^3 - (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 513*e^4*Pi^4 - 
       (423*I)*e^4*Pi^5 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] - 
       (25200*I)*e^4*Pi*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 
       12960*e^4*Zeta[5]))/810 + (-12960 - 34560*e - 70560*e^2 - 142080*e^3 - 
      284800*e^4 + (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 
      (414720*I)*e^4*Pi - 10800*e*Pi^2 + 1080*e^2*Pi^2 + 2880*e^3*Pi^2 + 
      5880*e^4*Pi^2 - (4320*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 1062*e^3*Pi^4 + 
      423*e^4*Pi^4 + 34560*e^2*Zeta[3] + 30240*e^3*Zeta[3] + 
      80640*e^4*Zeta[3] - (120960*I)*e^4*Pi*Zeta[3] + 
      27360*e^4*Pi^2*Zeta[3] + 134784*e^4*Zeta[5])/1620), 
 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + (12928*e^4)/81 - (8*I)*Pi - 
  (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - (64*I)*e^4*Pi - 12*e*Pi^2 - 
  (86*e^2*Pi^2)/3 - (518*e^3*Pi^2)/9 - (3112*e^4*Pi^2)/27 - (4*I)*e*Pi^3 - 
  ((10*I)/3)*e^2*Pi^3 - ((26*I)/3)*e^3*Pi^3 - ((52*I)/3)*e^4*Pi^3 + 
  (6*e^2*Pi^4)/5 + 2*e^3*Pi^4 + (793*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 + 
  ((143*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (128*e^4 - 64*e^4*RATIO[x^(-1)] - 64*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 + 64*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - (64*e^4)/(-1 + RATIO[x])^2 - 64*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 - 32*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 0, x]*(32*e^4 + 48*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - (48*e^4)/(-1 + RATIO[x])^2 - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 1, x]*(-16*e^4 - 32*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (48*e^4)/(-1 + RATIO[x])^2 + 48*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 0, x]*(96*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] + 
    (80*e^4)/(-1 + RATIO[x])^2 + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 0, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 1, 1, 0, 0, x]*
   (32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[0, 0, 0, 1, 1, x]*
   (16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 1, 0, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 1, 1, 0, 0, x]*(-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 0, 1, 0, 0, x]*
   (-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 0, 1, 1, x]*
   ((4*e^2*(12 - 24*e - 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 11*e^2*Pi^2))/
     3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 1, 0, 0, x]*(8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 1, 0, 0, x]*(8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(16*e^3*(-3 + 6*e + I*e*Pi) + 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*(16*e^3*(-1 + 6*e) - 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + ((8*I)/3)*e^3*
     (12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(-16*e^3*(1 + 2*e) - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((8*I)/3)*e^3*(12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (32*e^3*(-1 + 5*e) - 8*e^3*(6 + 5*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(6 + 5*e - (2*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    (16*e^3*(9 - 13*e - (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 8*e^4*RATIO[x^(-2)] + 
    8*(4*e^3 + 13*e^4)*RATIO[x^(-1)] + ((16*I)/3)*e^3*
     (9*I + (13*I)*e + 3*e*Pi)*RATIO[x] + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(16*e^3*(-6 + 16*e + I*e*Pi) + 
    (32*e^4*RATIO[x^(-2)])/3 - (16*(-9*e^3 + 26*e^4)*RATIO[x^(-1)])/3 + 
    (16*e^3*(9 - 26*e - (3*I)*e*Pi)*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(10 + e) - 
    ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    (((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((16*I)/3)*e^3*(9*I + (26*I)*e + 3*e*Pi)*RATIO[x] + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((16*e^2*(12 - 36*e - 73*e^2 - (3*I)*e*Pi + (6*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - (8*e^2*(12 - 39*e - 75*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 0, 0, 0, x]*
   ((8*e^2*(24 + 3*e + 8*e^2 - (12*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^2*(12 + 39*e + 73*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 - 72*e - 144*e^2 + (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e^2*(36 - 39*e - 74*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (8*e^2*(36 + 39*e + 74*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - (56*e^3*Zeta[3])/3 - 
  (392*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 + 28*e^4*Pi^2*Zeta[3] + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 + 
  G[1, 0, 0, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi - 3*e*Pi^2 + 
       11*e^2*Pi^2 - 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 - 13*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(216*e + 180*e^2 + 
       408*e^3 + 812*e^4 - (216*I)*e^2*Pi - (180*I)*e^3*Pi - (408*I)*e^4*Pi + 
       90*e^3*Pi^2 + 75*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/27 + 
    (2*(216*e + 180*e^2 + 408*e^3 + 812*e^4 - (216*I)*e^2*Pi - 
       (180*I)*e^3*Pi - (408*I)*e^4*Pi + 90*e^3*Pi^2 + 75*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((-468*I)*e^2 - (888*I)*e^3 - (1780*I)*e^4 - 468*e^3*Pi - 
      888*e^4*Pi - (108*I)*e^3*Pi^2 - (195*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] + (4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 - 
       13*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 - 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, x]*((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 108*e*Pi^2 - 
       273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 2*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + 
      (28*I)*e^4*Zeta[3]) + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, x]*
   ((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 + (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*
      RATIO[x^2])/27 + (4*e*RATIO[x]*(108 - 468*e - 906*e^2 - 1810*e^3 - 
       (108*I)*e*Pi + 45*e^2*Pi^2 - 78*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       144*e^3*Zeta[3]))/27 + (4*e*(-72 + 288*e + 588*e^2 + 1172*e^3 + 
       (36*I)*e*Pi - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 30*e^2*Pi^2 + 
       48*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 132*e^3*Zeta[3]))/9 + 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*((108*I)*e - (468*I)*e^2 - (906*I)*e^3 - 
      (1810*I)*e^4 - 234*e^3*Pi - 444*e^4*Pi + (45*I)*e^3*Pi^2 - 
      (78*I)*e^4*Pi^2 + 18*e^4*Pi^3 - (36*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 
       108*e*Pi^2 - 273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/9)*RATIO[x^(-1)]*((36*I)*e - 78*e^3*Pi - 148*e^4*Pi - 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 
       108*e*Pi^2 - 273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - 13*e^2*Pi^2 + 26*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/9)*RATIO[x^(-1)]*((-36*I)*e - 78*e^3*Pi - 148*e^4*Pi + 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 + 
      (156*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 108*e*Pi^2 - 
       273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 26*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 
       18*e^3*Pi^2 + 15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
    (4*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 18*e^3*Pi^2 + 
       15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (9*(-1 + RATIO[x])^2)) + G[0, 0, 0, x]*
   (((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*RATIO[x]*(-108 - 468*e - 870*e^2 - 1750*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 - 78*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 + 
    (2*e*(-216 - 36*e - 96*e^2 - 196*e^3 + (144*I)*e^2*Pi + (288*I)*e^3*Pi - 
       18*e^2*Pi^2 + 3*e^3*Pi^2 + 432*e^3*Zeta[3]))/9 + 
    (4*(-216*e - 180*e^2 - 408*e^3 - 812*e^4 + (108*I)*e^2*Pi + 
       (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-216*e - 288*e^2 - 606*e^3 - 1214*e^4 + 
       (108*I)*e^2*Pi + (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 
       21*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/27) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(1404*e + 2772*e^2 + 5520*e^3 + 11024*e^4 - 
       (1404*I)*e^2*Pi - (2664*I)*e^3*Pi - (5340*I)*e^4*Pi - 324*e^2*Pi^2 + 
       585*e^3*Pi^2 + 1101*e^4*Pi^2 - (108*I)*e^3*Pi^3 + (351*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 - 3276*e^4*Zeta[3]))/81 - ((2*I)/81)*RATIO[x^(-2)]*
     ((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - (320*I)*e^4 - 108*e^2*Pi - 
      72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 + 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*(4320 + 9000*e + 17880*e^2 + 35680*e^3 + (1080*I)*Pi - 
       (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 1080*e*Pi^2 + 
       1800*e^2*Pi^2 + 3570*e^3*Pi^2 - (270*I)*e^2*Pi^3 + (900*I)*e^3*Pi^3 + 
       99*e^3*Pi^4 - 1080*e^2*Zeta[3] - 10080*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(7020 + 13860*e + 27600*e^2 + 55120*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2925*e^2*Pi^2 + 5505*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 + (9360*I)*e^2*Pi + (17760*I)*e^3*Pi + 
       (35600*I)*e^4*Pi - 2520*e^2*Pi^2 - 4680*e^3*Pi^2 - 8880*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 - (2340*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 - 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(7020 + 13320*e + 26700*e^2 + 53440*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 4095*e^2*Pi^2 - 7770*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 23400*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + (-288 + 576*e + 1152*e^2 + 2304*e^3 + 
      4608*e^4 + (288*I)*e*Pi - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 48*e^3*Pi^2 - 96*e^4*Pi^2 - 
      (72*I)*e^3*Pi^3 + (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (-288 + 576*e + 1152*e^2 + 2304*e^3 + 4608*e^4 + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 168*e^2*Pi^2 - 624*e^3*Pi^2 - 
      1248*e^4*Pi^2 - (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3])/18 + (2*e*RATIO[x]*(-7020 - 13320*e - 26700*e^2 - 
       53440*e^3 + (3240*I)*Pi - 1620*e*Pi^2 + 4095*e^2*Pi^2 + 
       7770*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       23400*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (900*I)*e^2*Pi + 
       (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 540*e^2*Pi^2 - 450*e^3*Pi^2 - 
       1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/135 + 
    (2*((1080*I)*e*Pi + (900*I)*e^2*Pi + (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 
       540*e^2*Pi^2 - 450*e^3*Pi^2 - 1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (4320 + 1080*e + 2880*e^2 + 5880*e^3 + 11840*e^4 - (4320*I)*e^2*Pi - 
      (8640*I)*e^3*Pi - (17280*I)*e^4*Pi + 720*e^2*Pi^2 - 90*e^3*Pi^2 - 
      240*e^4*Pi^2 + (360*I)*e^4*Pi^3 - 159*e^4*Pi^4 - 7920*e^3*Zeta[3] - 
      2520*e^4*Zeta[3])/135 - (2*e*RATIO[x]*(-7020 - 12780*e - 25800*e^2 - 
       51760*e^3 + (3240*I)*Pi - 1620*e*Pi^2 - 2925*e^2*Pi^2 - 
       5595*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       9360*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*(12960 + 23760*e + 48240*e^2 + 96960*e^3 + 
       194240*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 3420*e^3*Pi^2 + 8220*e^4*Pi^2 + 
       (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
       17280*e^3*Zeta[3] - 44640*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (12960 + 10800*e + 24480*e^2 + 48720*e^3 + 97280*e^4 - 
      (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
      (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
      (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
      17280*e^3*Zeta[3] - 14400*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 16*e^3*Zeta[5] - 
  ((496*I)/5)*e^4*Pi*Zeta[5] - 
  (e*RATIO[x]*(-98280*Pi^2 - 186480*e*Pi^2 - 373800*e^2*Pi^2 - 
     748160*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 + 1638*e^2*Pi^4 + 
     3108*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] - 
     196560*e*Zeta[3] - 372960*e^2*Zeta[3] - 747600*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] + 245700*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] - 
     196560*e^3*Zeta[5]))/5670 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (RATIO[(1 - x)^(-1)]*((-90720*I)*Pi - (166320*I)*e*Pi - (337680*I)*e^2*Pi - 
     (678720*I)*e^3*Pi - (1359680*I)*e^4*Pi + 45360*e*Pi^2 + 83160*e^2*Pi^2 + 
     168840*e^3*Pi^2 + 339360*e^4*Pi^2 - (15120*I)*e*Pi^3 + 
     (10080*I)*e^2*Pi^3 + (13020*I)*e^3*Pi^3 + (27580*I)*e^4*Pi^3 + 
     6804*e^2*Pi^4 - 1890*e^3*Pi^4 - 1008*e^4*Pi^4 + (2016*I)*e^3*Pi^5 + 
     (2625*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 75600*e^2*Zeta[3] + 
     171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] + (211680*I)*e^3*Pi*Zeta[3] + 
     (388080*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     112140*e^4*Pi^2*Zeta[3] + (35280*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 75600*e^4*Zeta[5]))/5670 + 
  ((-15120*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 - (28560*I)*e^3*Pi^3 - 
    (56840*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 5670*e^3*Pi^4 + 12852*e^4*Pi^4 + 
    (2016*I)*e^3*Pi^5 + (1680*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 
    75600*e^2*Zeta[3] + 171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] - 
    7560*e^3*Pi^2*Zeta[3] - 6300*e^4*Pi^2*Zeta[3] + 
    (35280*I)*e^4*Pi^3*Zeta[3] - 211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 
    75600*e^4*Zeta[5])/(5670*(-1 + RATIO[x])^2) + 
  (I/810)*RATIO[x^(-1)]*(-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 
    13120*e^4*Pi - (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - 
    (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 540*e^3*Pi^3 + 900*e^4*Pi^3 + 
    (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 30240*e^2*Pi*Zeta[3] + 
    5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*((16*e)/3 + (80*e^2)/9 + (448*e^3)/27 + (2624*e^4)/81 + (16*I)*Pi - 
    (32*I)*e*Pi - (64*I)*e^2*Pi - (128*I)*e^3*Pi - (256*I)*e^4*Pi - 
    (56*e*Pi^2)/3 + 32*e^2*Pi^2 + (572*e^3*Pi^2)/9 + (3436*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 + ((8*I)/3)*e^3*Pi^3 + ((16*I)/3)*e^4*Pi^3 + 
    (19*e^3*Pi^4)/45 - (8*e^4*Pi^4)/15 - (I/6)*e^4*Pi^5 - 
    (272*e^2*Zeta[3])/3 + 64*e^3*Zeta[3] + (1040*e^4*Zeta[3])/9 - 
    ((112*I)/3)*e^3*Pi*Zeta[3] + ((224*I)/3)*e^4*Pi*Zeta[3] + 
    (404*e^4*Pi^2*Zeta[3])/9 - (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 
       260*e^2*Pi^2 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 - (1072*e^4*Zeta[5])/5 + 
    (I/810)*RATIO[x^(-1)]*((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + 
      (13120*I)*e^4 + 28080*e*Pi + 53280*e^2*Pi + 106800*e^3*Pi + 
      213760*e^4*Pi - (7560*I)*e*Pi^2 + (14040*I)*e^2*Pi^2 + 
      (26460*I)*e^3*Pi^2 + (53100*I)*e^4*Pi^2 - 2160*e^2*Pi^3 - 
      7020*e^3*Pi^3 - 13320*e^4*Pi^3 - (1287*I)*e^3*Pi^4 - 
      (2340*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] - 65520*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - 
       (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 4080*e^4*Zeta[3] - 
       180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/135 + 
    ((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
      135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
      4080*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
     (135*(-1 + RATIO[x])^2) + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26460*e^3*Pi^2 - 53100*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 + 
       234*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 
       13120*e^4 + (12960*I)*Pi - 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26820*e^3*Pi^2 - 53700*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 + 
       234*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 58320*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    ((12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + (48720*I)*e^3*Pi + 
      (97280*I)*e^4*Pi - 6480*e*Pi^2 - 5400*e^2*Pi^2 - 12240*e^3*Pi^2 - 
      24360*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - (900*I)*e^3*Pi^3 - 
      (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 90*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
      12960*e^2*Zeta[3] - 10800*e^3*Zeta[3] - 24480*e^4*Zeta[3] - 
      (30240*I)*e^3*Pi*Zeta[3] - (25200*I)*e^4*Pi*Zeta[3] + 
      16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
       194240*e^4 + (12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + 
       (48720*I)*e^3*Pi + (97280*I)*e^4*Pi - 6480*e*Pi^2 - 4320*e^2*Pi^2 - 
       10260*e^3*Pi^2 - 20340*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 
       (900*I)*e^3*Pi^3 - (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 513*e^4*Pi^4 - 
       (423*I)*e^4*Pi^5 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] - 
       (25200*I)*e^4*Pi*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 
       12960*e^4*Zeta[5]))/810 + (-12960 - 34560*e - 70560*e^2 - 142080*e^3 - 
      284800*e^4 + (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 
      (414720*I)*e^4*Pi - 10800*e*Pi^2 + 1080*e^2*Pi^2 + 2880*e^3*Pi^2 + 
      5880*e^4*Pi^2 - (4320*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 1062*e^3*Pi^4 + 
      423*e^4*Pi^4 + 34560*e^2*Zeta[3] + 30240*e^3*Zeta[3] + 
      80640*e^4*Zeta[3] - (120960*I)*e^4*Pi*Zeta[3] + 
      27360*e^4*Pi^2*Zeta[3] + 134784*e^4*Zeta[5])/1620), 
 8 + (56*e)/3 + (352*e^2)/9 + (2144*e^3)/27 + (12928*e^4)/81 - (8*I)*Pi - 
  (8*I)*e*Pi - (16*I)*e^2*Pi - (32*I)*e^3*Pi - (64*I)*e^4*Pi - 12*e*Pi^2 - 
  (86*e^2*Pi^2)/3 - (518*e^3*Pi^2)/9 - (3112*e^4*Pi^2)/27 - (4*I)*e*Pi^3 - 
  ((10*I)/3)*e^2*Pi^3 - ((26*I)/3)*e^3*Pi^3 - ((52*I)/3)*e^4*Pi^3 + 
  (6*e^2*Pi^4)/5 + 2*e^3*Pi^4 + (793*e^4*Pi^4)/180 - (I/6)*e^3*Pi^5 + 
  ((143*I)/180)*e^4*Pi^5 - (e^4*Pi^6)/14 + G[0, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 0, 1, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 0, x]*
   (-16*e^4 + 16*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (128*e^4 - 64*e^4*RATIO[x^(-1)] - 64*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(48*e^4 + 64*e^4*RATIO[(1 - x)^(-1)] - 
    112*e^4*RATIO[x^(-1)] - (64*e^4)/(-1 + RATIO[x])^2 - 64*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 1, x]*(80*e^4 - 32*e^4*RATIO[x^(-1)] - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 0, x]*(32*e^4 + 48*e^4*RATIO[(1 - x)^(-1)] - 
    80*e^4*RATIO[x^(-1)] - (48*e^4)/(-1 + RATIO[x])^2 - 48*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(48*e^4 - 16*e^4*RATIO[x^(-1)] - 32*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(16*e^4 + 32*e^4*RATIO[(1 - x)^(-1)] - 
    48*e^4*RATIO[x^(-1)] - (32*e^4)/(-1 + RATIO[x])^2 - 32*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(16*e^4 - 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(16*e^4*RATIO[(1 - x)^(-1)] - 16*e^4*RATIO[x^(-1)] - 
    (16*e^4)/(-1 + RATIO[x])^2 - 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-16*e^4 + 16*e^4*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-16*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 16*e^4*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-16*e^4 - 16*e^4*RATIO[x^(-1)] + 32*e^4*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(16*e^4 - 32*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (32*e^4)/(-1 + RATIO[x])^2 + 32*e^4*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 1, x]*(-16*e^4 - 32*e^4*RATIO[x^(-1)] + 48*e^4*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(32*e^4 - 48*e^4*RATIO[(1 - x)^(-1)] + 
    16*e^4*RATIO[x^(-1)] + (48*e^4)/(-1 + RATIO[x])^2 + 48*e^4*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-16*e^4 - 48*e^4*RATIO[x^(-1)] + 64*e^4*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 0, x]*(96*e^4 - 80*e^4*RATIO[(1 - x)^(-1)] + 
    (80*e^4)/(-1 + RATIO[x])^2 + 64*e^4*RATIO[x]) + 
  G[0, 1, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[1, 0, 0, 1, 1, x]*(16*e^3*(-1 + 2*e + I*e*Pi) + (8*e^4*RATIO[x^(-2)])/3 - 
    (104*e^4*RATIO[x^(-1)])/3 + 16*e^3*(1 - I*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 0, x]*(32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[1, 1, 1, 0, 0, x]*
   (32*e^4 - (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*(6*e^3 + 5*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e^3*(1 - I*e*Pi)*RATIO[x]) + G[0, 0, 0, 1, 1, x]*
   (16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[1, 1, 0, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (8*e^4*RATIO[x^(-2)])/3 + 
    (104*e^4*RATIO[x^(-1)])/3 + (16*I)*e^3*(I + e*Pi)*RATIO[x]) + 
  G[0, 1, 1, 0, 0, x]*(-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[1, 0, 1, 0, 0, x]*
   (-32*e^4 - ((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((8*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e^3*(I + e*Pi)*RATIO[x]) + G[0, 0, 1, 1, x]*
   ((4*e^2*(12 - 24*e - 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 11*e^2*Pi^2))/
     3 + ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(-39*e^3 - 74*e^4 + (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 1, 0, 0, x]*(8*e^3*(-4 - 8*e + (4*I)*e*Pi + e*Pi^2) + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(12*e^2 - (12*I)*e^3*Pi + 11*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 0, 1, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/9)*((3*I)*e^3 + (2*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - 
    (8*(39*e^3 + 74*e^4 - (39*I)*e^4*Pi + 9*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[1, 1, 0, 0, x]*(8*e^3*(4 + 8*e - (4*I)*e*Pi + e*Pi^2) - 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (36*I)*e^3*Pi - (30*I)*e^4*Pi + 
       15*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(12 - (12*I)*e*Pi + 5*e^2*Pi^2)*RATIO[x])/3) + 
  G[0, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e + I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) + (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) + 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - (16*I)*((-I)*e^3 + e^4*Pi)*
     RATIO[x^(-1)] - ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 - (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 16*e^3*RATIO[x^(-1)] + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*(-16*e^3*(-1 + 2*e) - (16*I)*e^4*Pi*
     RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*(-16*e^3*(-1 + 2*e) - 
    (16*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + (16*I)*(I*e^3 + e^4*Pi)*
     RATIO[x^(-1)] + ((16*I)*e^4*Pi)/(-1 + RATIO[x])^2 + 
    (8*e^4*(13 + (6*I)*Pi)*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(16*e^3*(-3 + 6*e + I*e*Pi) + 
    (16*e^4*RATIO[x^(-2)])/3 - (16*(-3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*(16*e^3*(-1 + 6*e) - 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*I)*((3*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (16*(6*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(12 - 13*e - (6*I)*e*Pi)*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - (16*e^4*RATIO[x^(-2)])/3 + 
    (16*(3*e^3 + 13*e^4)*RATIO[x^(-1)])/3 + ((8*I)/3)*e^3*
     (12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(-16*e^3*(1 + 2*e) - 
    ((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*(I*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (((16*I)/3)*((6*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((8*I)/3)*e^3*(12*I + (13*I)*e + 6*e*Pi)*RATIO[x] + 
    (8*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (32*e^3*(-1 + 5*e) - 8*e^3*(6 + 5*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*I)*((5*I)*e^3 + e^4*Pi)*RATIO[x^(-1)] + 
    (8*e^3*(6 + 5*e - (2*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    (16*e^3*(9 - 13*e - (3*I)*e*Pi)*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(16*e^3*(1 - 2*e - I*e*Pi) - 8*e^4*RATIO[x^(-2)] + 
    8*(4*e^3 + 13*e^4)*RATIO[x^(-1)] + ((16*I)/3)*e^3*
     (9*I + (13*I)*e + 3*e*Pi)*RATIO[x] + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(16*e^3*(-6 + 16*e + I*e*Pi) + 
    (32*e^4*RATIO[x^(-2)])/3 - (16*(-9*e^3 + 26*e^4)*RATIO[x^(-1)])/3 + 
    (16*e^3*(9 - 26*e - (3*I)*e*Pi)*RATIO[x])/3 + (32*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^3*(10 + e) - 
    ((16*I)/3)*((12*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (16*I)*e^4*Pi*RATIO[x^(-1)] + 
    (((16*I)/3)*((12*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    ((16*I)/3)*e^3*(9*I + (26*I)*e + 3*e*Pi)*RATIO[x] + 
    (32*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, x]*
   ((16*e^2*(12 - 36*e - 73*e^2 - (3*I)*e*Pi + (6*I)*e^2*Pi + 2*e^2*Pi^2))/
     3 + ((8*I)/3)*((3*I)*e^3 + (2*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    (8*(12*e^2 - 39*e^3 - 75*e^4 + (13*I)*e^4*Pi + 2*e^4*Pi^2)*RATIO[x^(-1)])/
     3 - (8*e^2*(12 - 39*e - 75*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[0, 0, 0, 0, x]*
   ((8*e^2*(24 + 3*e + 8*e^2 - (12*I)*e^2*Pi + e^2*Pi^2))/3 - 
    (4*(36*e^2 + 42*e^3 + 90*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (16*I)*e^3*Pi*RATIO[x^(-1)] + 
    (4*(36*e^2 + 30*e^3 + 68*e^4 - (12*I)*e^3*Pi - (10*I)*e^4*Pi + 
       3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^2*(12 + 39*e + 73*e^2 - (6*I)*e*Pi + 2*e^2*Pi^2)*RATIO[x])/3 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/3) + G[1, 0, 0, 0, x]*
   ((4*e^2*(12 - 72*e - 144*e^2 + (24*I)*e^2*Pi + 5*e^2*Pi^2))/3 + 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    4*(12*e^2 - (4*I)*e^3*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)] - 
    (8*(36*e^2 + 30*e^3 + 68*e^4 - (18*I)*e^3*Pi - (15*I)*e^4*Pi + 
       6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e^2*(36 - 39*e - 74*e^2 - (18*I)*e*Pi + 6*e^2*Pi^2)*RATIO[x])/9 - 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/9)*((6*I)*e^3 + (4*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    (4*(36*e^2 + 156*e^3 + 296*e^4 - (78*I)*e^4*Pi + 15*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (8*e^2*(36 + 39*e + 74*e^2 - (18*I)*e*Pi + 
       6*e^2*Pi^2)*RATIO[x])/9 - (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 
  G[0, 0, 0, 1, x]*((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - 
       (24*I)*e^2*Pi + e^2*Pi^2))/3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (12*I)*e*Pi - (24*I)*e^2*Pi + e^2*Pi^2))/
     3 - ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 - (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 + (12*I)*e^3*Pi + e^4*Pi^2)*RATIO[x^(-1)])/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e^3*(-39 - 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 - (12*I)*e*Pi + (24*I)*e^2*Pi + 13*e^2*Pi^2))/
     3 + ((8*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    (4*(-12*e^2 + (26*I)*e^4*Pi + 7*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((4*e^2*(-12 + 24*e + 48*e^2 + (24*I)*e^2*Pi + 7*e^2*Pi^2))/3 + 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*(-12*e^2 - (12*I)*e^3*Pi + 13*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (8*((-6*I)*e^3*Pi - (5*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e^3*(39 + 74*e - (18*I)*Pi + 9*e*Pi^2)*RATIO[x])/9 + 
    (8*e^3*(3 + 2*e)*RATIO[x^2])/9) + 16*e*Zeta[3] - (56*e^3*Zeta[3])/3 - 
  (392*e^4*Zeta[3])/9 - ((112*I)/3)*e^2*Pi*Zeta[3] + 
  ((56*I)/3)*e^3*Pi*Zeta[3] + ((56*I)/3)*e^4*Pi*Zeta[3] - 
  (4*e^3*Pi^2*Zeta[3])/3 + 28*e^4*Pi^2*Zeta[3] + 
  ((28*I)/3)*e^4*Pi^3*Zeta[3] - (112*e^4*Zeta[3]^2)/3 + 
  G[1, 0, 0, x]*((4*e^4*Pi^2*RATIO[x^2])/3 + 
    (8*e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi - 3*e*Pi^2 + 
       11*e^2*Pi^2 - 6*e^2*Zeta[3]))/3 + 
    (4*e*RATIO[x]*(12 - (12*I)*e*Pi + 5*e^2*Pi^2 - 13*e^3*Pi^2 + I*e^3*Pi^3 - 
       16*e^3*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(216*e + 180*e^2 + 
       408*e^3 + 812*e^4 - (216*I)*e^2*Pi - (180*I)*e^3*Pi - (408*I)*e^4*Pi + 
       90*e^3*Pi^2 + 75*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/27 + 
    (2*(216*e + 180*e^2 + 408*e^3 + 812*e^4 - (216*I)*e^2*Pi - 
       (180*I)*e^3*Pi - (408*I)*e^4*Pi + 90*e^3*Pi^2 + 75*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi - (11*I)*e^3*Pi^2 + 
      e^4*Pi^3 + (4*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*((-2*(36*e^2 + 24*e^3 + 52*e^4 - (36*I)*e^3*Pi - 
       (24*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((2*I)/27)*((-468*I)*e^2 - (888*I)*e^3 - (1780*I)*e^4 - 468*e^3*Pi - 
      888*e^4*Pi - (108*I)*e^3*Pi^2 - (195*I)*e^4*Pi^2 + 36*e^4*Pi^3)*
     RATIO[x^(-1)] + (4*e^4*Pi^2*RATIO[x^2])/3 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + (4*e*RATIO[x]*(-12 + (12*I)*e*Pi - 5*e^2*Pi^2 - 
       13*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/3 - 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, x]*((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 108*e*Pi^2 - 
       273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (24*I)*e^2*Pi + (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 2*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 - 
    ((4*I)/3)*RATIO[x^(-1)]*((-12*I)*e - 12*e^2*Pi + I*e^3*Pi^2 + e^4*Pi^3 + 
      (28*I)*e^4*Zeta[3]) + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/9)*(-36*e^2*Pi - 30*e^3*Pi - 68*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (15*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, x]*
   ((8*(18*e^2 + 12*e^3 + 26*e^4 - (9*I)*e^3*Pi - (6*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 + (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*
      RATIO[x^2])/27 + (4*e*RATIO[x]*(108 - 468*e - 906*e^2 - 1810*e^3 - 
       (108*I)*e*Pi + 45*e^2*Pi^2 - 78*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       144*e^3*Zeta[3]))/27 + (4*e*(-72 + 288*e + 588*e^2 + 1172*e^3 + 
       (36*I)*e*Pi - (72*I)*e^2*Pi - (144*I)*e^3*Pi - 30*e^2*Pi^2 + 
       48*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 132*e^3*Zeta[3]))/9 + 
    ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*((108*I)*e - (468*I)*e^2 - (906*I)*e^3 - 
      (1810*I)*e^4 - 234*e^3*Pi - 444*e^4*Pi + (45*I)*e^3*Pi^2 - 
      (78*I)*e^4*Pi^2 + 18*e^4*Pi^3 - (36*I)*e^4*Zeta[3])) + 
  G[1, 0, 1, x]*((-4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 + (216*I)*Pi - 
       108*e*Pi^2 - 273*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - e^2*Pi^2 + 2*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/9)*RATIO[x^(-1)]*((36*I)*e - 78*e^3*Pi - 148*e^4*Pi - 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (84*I)*e^4*Zeta[3])) + 
  G[0, 0, 1, x]*((4*((-6*I)*e^3*Pi - (4*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*
      RATIO[x^2])/27 + (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 
       108*e*Pi^2 - 273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 + (12*I)*e*Pi - (24*I)*e^2*Pi - 
       (48*I)*e^3*Pi - 13*e^2*Pi^2 + 26*e^3*Pi^2 - (3*I)*e^3*Pi^3 - 
       40*e^3*Zeta[3]))/3 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/9)*RATIO[x^(-1)]*((-36*I)*e - 78*e^3*Pi - 148*e^4*Pi + 
      (21*I)*e^3*Pi^2 - (39*I)*e^4*Pi^2 + 6*e^4*Pi^3 + 
      (156*I)*e^4*Zeta[3])) + G[0, 1, 0, x]*
   ((2*e^2*(-36 - 24*e - 52*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    (2*e^2*RATIO[x]*(468 + 888*e + 1780*e^2 - (216*I)*Pi + 108*e*Pi^2 - 
       273*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 216*e^2*Zeta[3]))/27 + 
    (4*e*(12 - 24*e - 48*e^2 - 96*e^3 - (24*I)*e^2*Pi - (48*I)*e^3*Pi - 
       7*e^2*Pi^2 + 26*e^3*Pi^2 - 40*e^3*Zeta[3]))/3 + 
    ((4*I)/3)*RATIO[x^(-1)]*((12*I)*e - 12*e^2*Pi - (13*I)*e^3*Pi^2 + 
      e^4*Pi^3 - (52*I)*e^4*Zeta[3]) - 
    (4*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 
       18*e^3*Pi^2 + 15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
    (4*((-36*I)*e^2*Pi - (30*I)*e^3*Pi - (68*I)*e^4*Pi + 18*e^3*Pi^2 + 
       15*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/
     (9*(-1 + RATIO[x])^2)) + G[0, 0, 0, x]*
   (((-4*I)/3)*(-12*e^2*Pi + e^4*Pi^3)*RATIO[x^(-1)] + 
    (8*e^2*(18 + 12*e + 26*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    (4*e*RATIO[x]*(-108 - 468*e - 870*e^2 - 1750*e^3 + (108*I)*e*Pi - 
       45*e^2*Pi^2 - 78*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 144*e^3*Zeta[3]))/27 + 
    (2*e*(-216 - 36*e - 96*e^2 - 196*e^3 + (144*I)*e^2*Pi + (288*I)*e^3*Pi - 
       18*e^2*Pi^2 + 3*e^3*Pi^2 + 432*e^3*Zeta[3]))/9 + 
    (4*(-216*e - 180*e^2 - 408*e^3 - 812*e^4 + (108*I)*e^2*Pi + 
       (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 30*e^4*Pi^2 - 
       (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-216*e - 288*e^2 - 606*e^3 - 1214*e^4 + 
       (108*I)*e^2*Pi + (90*I)*e^3*Pi + (204*I)*e^4*Pi - 36*e^3*Pi^2 - 
       21*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 396*e^4*Zeta[3]))/27) + 
  G[1, 1, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (2*RATIO[x^(-1)]*(1404*e + 2772*e^2 + 5520*e^3 + 11024*e^4 - 
       (1404*I)*e^2*Pi - (2664*I)*e^3*Pi - (5340*I)*e^4*Pi - 324*e^2*Pi^2 + 
       585*e^3*Pi^2 + 1101*e^4*Pi^2 - (108*I)*e^3*Pi^3 + (351*I)*e^4*Pi^3 + 
       54*e^4*Pi^4 - 3276*e^4*Zeta[3]))/81 - ((2*I)/81)*RATIO[x^(-2)]*
     ((-108*I)*e - (72*I)*e^2 - (156*I)*e^3 - (320*I)*e^4 - 108*e^2*Pi - 
      72*e^3*Pi - 156*e^4*Pi - (45*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 + 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*(4320 + 9000*e + 17880*e^2 + 35680*e^3 + (1080*I)*Pi - 
       (2160*I)*e*Pi - (4320*I)*e^2*Pi - (8640*I)*e^3*Pi - 1080*e*Pi^2 + 
       1800*e^2*Pi^2 + 3570*e^3*Pi^2 - (270*I)*e^2*Pi^3 + (900*I)*e^3*Pi^3 + 
       99*e^3*Pi^4 - 1080*e^2*Zeta[3] - 10080*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(7020 + 13860*e + 27600*e^2 + 55120*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 + 2925*e^2*Pi^2 + 5505*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 9360*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405) + 
  G[0, 1, x]*(((2*I)/27)*(-36*e^2*Pi - 24*e^3*Pi - 52*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (12*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (RATIO[x^(-1)]*(4320 + (9360*I)*e^2*Pi + (17760*I)*e^3*Pi + 
       (35600*I)*e^4*Pi - 2520*e^2*Pi^2 - 4680*e^3*Pi^2 - 8880*e^4*Pi^2 + 
       (720*I)*e^3*Pi^3 - (2340*I)*e^4*Pi^3 - 429*e^4*Pi^4 - 
       18720*e^3*Zeta[3]))/270 - 
    (2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 63*e^2*Pi^2 + 
       42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 300*e^4*Zeta[3]))/45 - 
    (2*((-60*I)*e^3*Pi^3 - (50*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       300*e^4*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (2*e*RATIO[x]*(7020 + 13320*e + 26700*e^2 + 53440*e^3 + (3240*I)*Pi - 
       1620*e*Pi^2 - 4095*e^2*Pi^2 - 7770*e^3*Pi^2 - (1350*I)*e^2*Pi^3 + 
       513*e^3*Pi^4 + 3240*e^2*Zeta[3] - 23400*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/405 + (-288 + 576*e + 1152*e^2 + 2304*e^3 + 
      4608*e^4 + (288*I)*e*Pi - (576*I)*e^2*Pi - (1152*I)*e^3*Pi - 
      (2304*I)*e^4*Pi + 24*e^2*Pi^2 - 48*e^3*Pi^2 - 96*e^4*Pi^2 - 
      (72*I)*e^3*Pi^3 + (240*I)*e^4*Pi^3 + 31*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3] - (672*I)*e^4*Pi*Zeta[3])/18) + 
  G[1, 0, x]*((-2*e*RATIO[x^2]*(-108 - 72*e - 156*e^2 - 320*e^3 + 
       63*e^2*Pi^2 + 42*e^3*Pi^2 + 360*e^3*Zeta[3]))/81 + 
    (-288 + 576*e + 1152*e^2 + 2304*e^3 + 4608*e^4 + (576*I)*e^2*Pi + 
      (1152*I)*e^3*Pi + (2304*I)*e^4*Pi + 168*e^2*Pi^2 - 624*e^3*Pi^2 - 
      1248*e^4*Pi^2 - (48*I)*e^4*Pi^3 + 7*e^4*Pi^4 + 960*e^3*Zeta[3] - 
      2496*e^4*Zeta[3])/18 + (2*e*RATIO[x]*(-7020 - 13320*e - 26700*e^2 - 
       53440*e^3 + (3240*I)*Pi - 1620*e*Pi^2 + 4095*e^2*Pi^2 + 
       7770*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       23400*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((1080*I)*e*Pi + (900*I)*e^2*Pi + 
       (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 540*e^2*Pi^2 - 450*e^3*Pi^2 - 
       1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/135 + 
    (2*((1080*I)*e*Pi + (900*I)*e^2*Pi + (2040*I)*e^3*Pi + (4060*I)*e^4*Pi - 
       540*e^2*Pi^2 - 450*e^3*Pi^2 - 1020*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (75*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 900*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(1440 + (1440*I)*e*Pi - 1560*e^2*Pi^2 - (120*I)*e^3*Pi^3 - 
       23*e^4*Pi^4 - 6240*e^3*Zeta[3] - (3360*I)*e^4*Pi*Zeta[3]))/90) + 
  G[0, 0, x]*((-2*e*RATIO[x^2]*(108 + 72*e + 156*e^2 + 320*e^3 + 
       45*e^2*Pi^2 + 30*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (4320 + 1080*e + 2880*e^2 + 5880*e^3 + 11840*e^4 - (4320*I)*e^2*Pi - 
      (8640*I)*e^3*Pi - (17280*I)*e^4*Pi + 720*e^2*Pi^2 - 90*e^3*Pi^2 - 
      240*e^4*Pi^2 + (360*I)*e^4*Pi^3 - 159*e^4*Pi^4 - 7920*e^3*Zeta[3] - 
      2520*e^4*Zeta[3])/135 - (2*e*RATIO[x]*(-7020 - 12780*e - 25800*e^2 - 
       51760*e^3 + (3240*I)*Pi - 1620*e*Pi^2 - 2925*e^2*Pi^2 - 
       5595*e^3*Pi^2 - (270*I)*e^2*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] + 
       9360*e^3*Zeta[3] - (7560*I)*e^3*Pi*Zeta[3]))/405 - 
    (RATIO[(1 - x)^(-1)]*(12960 + 23760*e + 48240*e^2 + 96960*e^3 + 
       194240*e^4 - (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
       (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 3420*e^3*Pi^2 + 8220*e^4*Pi^2 + 
       (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
       17280*e^3*Zeta[3] - 44640*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     810 + (12960 + 10800*e + 24480*e^2 + 48720*e^3 + 97280*e^4 - 
      (12960*I)*e*Pi - (10800*I)*e^2*Pi - (24480*I)*e^3*Pi - 
      (48720*I)*e^4*Pi + 5400*e^2*Pi^2 + 4500*e^3*Pi^2 + 10200*e^4*Pi^2 + 
      (1080*I)*e^3*Pi^3 + (900*I)*e^4*Pi^3 - 531*e^4*Pi^4 - 
      17280*e^3*Zeta[3] - 14400*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + ((4*I)/3)*RATIO[x^(-1)]*
     (-12*e*Pi + e^3*Pi^3 + 28*e^4*Pi*Zeta[3])) + 16*e^3*Zeta[5] - 
  ((496*I)/5)*e^4*Pi*Zeta[5] - 
  (e*RATIO[x]*(-98280*Pi^2 - 186480*e*Pi^2 - 373800*e^2*Pi^2 - 
     748160*e^3*Pi^2 + (15120*I)*Pi^3 - 6804*e*Pi^4 + 1638*e^2*Pi^4 + 
     3108*e^3*Pi^4 - (2016*I)*e^2*Pi^5 + 405*e^3*Pi^6 - 90720*Zeta[3] - 
     196560*e*Zeta[3] - 372960*e^2*Zeta[3] - 747600*e^3*Zeta[3] + 
     7560*e^2*Pi^2*Zeta[3] + 245700*e^3*Pi^2*Zeta[3] - 
     (35280*I)*e^3*Pi^3*Zeta[3] + 211680*e^3*Zeta[3]^2 - 90720*e^2*Zeta[5] - 
     196560*e^3*Zeta[5]))/5670 + 
  (e*RATIO[x^2]*(-540*Pi^2 - 360*e*Pi^2 - 780*e^2*Pi^2 - 1600*e^3*Pi^2 + 
     9*e^2*Pi^4 + 6*e^3*Pi^4 - 1080*e*Zeta[3] - 720*e^2*Zeta[3] - 
     1560*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/405 - 
  (RATIO[(1 - x)^(-1)]*((-90720*I)*Pi - (166320*I)*e*Pi - (337680*I)*e^2*Pi - 
     (678720*I)*e^3*Pi - (1359680*I)*e^4*Pi + 45360*e*Pi^2 + 83160*e^2*Pi^2 + 
     168840*e^3*Pi^2 + 339360*e^4*Pi^2 - (15120*I)*e*Pi^3 + 
     (10080*I)*e^2*Pi^3 + (13020*I)*e^3*Pi^3 + (27580*I)*e^4*Pi^3 + 
     6804*e^2*Pi^4 - 1890*e^3*Pi^4 - 1008*e^4*Pi^4 + (2016*I)*e^3*Pi^5 + 
     (2625*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 75600*e^2*Zeta[3] + 
     171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] + (211680*I)*e^3*Pi*Zeta[3] + 
     (388080*I)*e^4*Pi*Zeta[3] - 7560*e^3*Pi^2*Zeta[3] - 
     112140*e^4*Pi^2*Zeta[3] + (35280*I)*e^4*Pi^3*Zeta[3] - 
     211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 75600*e^4*Zeta[5]))/5670 + 
  ((-15120*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 - (28560*I)*e^3*Pi^3 - 
    (56840*I)*e^4*Pi^3 + 6804*e^2*Pi^4 + 5670*e^3*Pi^4 + 12852*e^4*Pi^4 + 
    (2016*I)*e^3*Pi^5 + (1680*I)*e^4*Pi^5 - 405*e^4*Pi^6 + 90720*e*Zeta[3] + 
    75600*e^2*Zeta[3] + 171360*e^3*Zeta[3] + 341040*e^4*Zeta[3] - 
    7560*e^3*Pi^2*Zeta[3] - 6300*e^4*Pi^2*Zeta[3] + 
    (35280*I)*e^4*Pi^3*Zeta[3] - 211680*e^4*Zeta[3]^2 + 90720*e^3*Zeta[5] + 
    75600*e^4*Zeta[5])/(5670*(-1 + RATIO[x])^2) + 
  (I/810)*RATIO[x^(-1)]*(-2160*e*Pi - 3600*e^2*Pi - 6720*e^3*Pi - 
    13120*e^4*Pi - (1080*I)*e^2*Pi^2 - (1800*I)*e^3*Pi^2 - 
    (3360*I)*e^4*Pi^2 + 1080*e*Pi^3 + 540*e^3*Pi^3 + 900*e^4*Pi^3 + 
    (180*I)*e^4*Pi^4 + 423*e^3*Pi^5 + 30240*e^2*Pi*Zeta[3] + 
    5040*e^4*Pi*Zeta[3] - 2520*e^4*Pi^3*Zeta[3] + 80352*e^4*Pi*Zeta[5]) + 
  G[1, x]*((16*e)/3 + (80*e^2)/9 + (448*e^3)/27 + (2624*e^4)/81 + (16*I)*Pi - 
    (32*I)*e*Pi - (64*I)*e^2*Pi - (128*I)*e^3*Pi - (256*I)*e^4*Pi - 
    (56*e*Pi^2)/3 + 32*e^2*Pi^2 + (572*e^3*Pi^2)/9 + (3436*e^4*Pi^2)/27 - 
    (4*I)*e^2*Pi^3 + ((8*I)/3)*e^3*Pi^3 + ((16*I)/3)*e^4*Pi^3 + 
    (19*e^3*Pi^4)/45 - (8*e^4*Pi^4)/15 - (I/6)*e^4*Pi^5 - 
    (272*e^2*Zeta[3])/3 + 64*e^3*Zeta[3] + (1040*e^4*Zeta[3])/9 - 
    ((112*I)/3)*e^3*Pi*Zeta[3] + ((224*I)/3)*e^4*Pi*Zeta[3] + 
    (404*e^4*Pi^2*Zeta[3])/9 - (e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 
       260*e^2*Pi^2 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((108*I)*e*Pi + (72*I)*e^2*Pi + (156*I)*e^3*Pi + 
       (320*I)*e^4*Pi - 54*e^2*Pi^2 - 36*e^3*Pi^2 - 78*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (18*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/81 - (1072*e^4*Zeta[5])/5 + 
    (I/810)*RATIO[x^(-1)]*((2160*I)*e + (3600*I)*e^2 + (6720*I)*e^3 + 
      (13120*I)*e^4 + 28080*e*Pi + 53280*e^2*Pi + 106800*e^3*Pi + 
      213760*e^4*Pi - (7560*I)*e*Pi^2 + (14040*I)*e^2*Pi^2 + 
      (26460*I)*e^3*Pi^2 + (53100*I)*e^4*Pi^2 - 2160*e^2*Pi^3 - 
      7020*e^3*Pi^3 - 13320*e^4*Pi^3 - (1287*I)*e^3*Pi^4 - 
      (2340*I)*e^4*Pi^4 + 288*e^4*Pi^5 - (56160*I)*e^2*Zeta[3] - 
      (5040*I)*e^4*Zeta[3] - 65520*e^4*Pi*Zeta[3] + (19800*I)*e^4*Pi^2*
       Zeta[3] - (106272*I)*e^4*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - 
       (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 4080*e^4*Zeta[3] - 
       180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/135 + 
    ((-360*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (680*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
      135*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
      4080*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
     (135*(-1 + RATIO[x])^2) + (RATIO[x]*(-2160*e - 3600*e^2 - 6720*e^3 - 
       13120*e^4 - (12960*I)*Pi + 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26460*e^3*Pi^2 - 53100*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 315*e^3*Pi^4 + 
       234*e^4*Pi^4 + (423*I)*e^4*Pi^5 + 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] - 
       18720*e^4*Pi^2*Zeta[3] + 93312*e^4*Zeta[5]))/810) + 
  G[0, x]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 120*e*Pi^2 - 260*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 240*e^2*Zeta[3]))/135 - 
    (I/90)*RATIO[x^(-1)]*(-1440*Pi + 120*e^2*Pi^3 + 47*e^4*Pi^5 + 
      3360*e^3*Pi*Zeta[3]) + (RATIO[x]*(2160*e + 3600*e^2 + 6720*e^3 + 
       13120*e^4 + (12960*I)*Pi - 7560*e*Pi^2 - 14040*e^2*Pi^2 - 
       26820*e^3*Pi^2 - 53700*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 315*e^3*Pi^4 + 
       234*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 43200*e^2*Zeta[3] - 
       28080*e^3*Zeta[3] - 58320*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] + 
       18720*e^4*Pi^2*Zeta[3] - 93312*e^4*Zeta[5]))/810 + 
    ((12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + (48720*I)*e^3*Pi + 
      (97280*I)*e^4*Pi - 6480*e*Pi^2 - 5400*e^2*Pi^2 - 12240*e^3*Pi^2 - 
      24360*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - (900*I)*e^3*Pi^3 - 
      (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 90*e^4*Pi^4 - (423*I)*e^4*Pi^5 - 
      12960*e^2*Zeta[3] - 10800*e^3*Zeta[3] - 24480*e^4*Zeta[3] - 
      (30240*I)*e^3*Pi*Zeta[3] - (25200*I)*e^4*Pi*Zeta[3] + 
      16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
       194240*e^4 + (12960*I)*Pi + (10800*I)*e*Pi + (24480*I)*e^2*Pi + 
       (48720*I)*e^3*Pi + (97280*I)*e^4*Pi - 6480*e*Pi^2 - 4320*e^2*Pi^2 - 
       10260*e^3*Pi^2 - 20340*e^4*Pi^2 - (1080*I)*e^2*Pi^3 - 
       (900*I)*e^3*Pi^3 - (2040*I)*e^4*Pi^3 + 108*e^3*Pi^4 + 513*e^4*Pi^4 - 
       (423*I)*e^4*Pi^5 - 12960*e^2*Zeta[3] + 19440*e^3*Zeta[3] + 
       30960*e^4*Zeta[3] - (30240*I)*e^3*Pi*Zeta[3] - 
       (25200*I)*e^4*Pi*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 
       12960*e^4*Zeta[5]))/810 + (-12960 - 34560*e - 70560*e^2 - 142080*e^3 - 
      284800*e^4 + (51840*I)*e*Pi + (103680*I)*e^2*Pi + (207360*I)*e^3*Pi + 
      (414720*I)*e^4*Pi - 10800*e*Pi^2 + 1080*e^2*Pi^2 + 2880*e^3*Pi^2 + 
      5880*e^4*Pi^2 - (4320*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 1062*e^3*Pi^4 + 
      423*e^4*Pi^4 + 34560*e^2*Zeta[3] + 30240*e^3*Zeta[3] + 
      80640*e^4*Zeta[3] - (120960*I)*e^4*Pi*Zeta[3] + 
      27360*e^4*Pi^2*Zeta[3] + 134784*e^4*Zeta[5])/1620)}


==> anc/H_gg_gg_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-8 - 32*e - 96*e^2 - ((8*I)/3)*Pi - ((56*I)/9)*e*Pi - ((76*I)/9)*e^2*Pi + 
  (544*Pi^2)/9 - (5692*e*Pi^2)/27 - (244286*e^2*Pi^2)/81 - ((800*I)/9)*Pi^3 - 
  ((5956*I)/27)*e*Pi^3 - ((72548*I)/81)*e^2*Pi^3 + (472*Pi^4)/45 - 
  (5378*e*Pi^4)/135 - (144142*e^2*Pi^4)/405 - ((616*I)/45)*e*Pi^5 - 
  ((3272*I)/45)*e^2*Pi^5 + (74611*e^2*Pi^6)/2835 + 
  Nf^2*((-6 - 44*e - 194*e^2 + e^2*Pi^2)/27 - 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27) + 
  G[0, 1, 0, 0, 0, 0, x]*(4512*e^2 - 2368*e^2*RATIO[(1 - x)^(-1)] - 
    4032*e^2*RATIO[x^(-1)] + (5888*e^2)/(-1 + RATIO[x])^2 - 
    2080*e^2*RATIO[x]) + G[1, 0, 0, 0, 0, 0, x]*
   (608*e^2 + 4096*e^2*RATIO[(1 - x)^(-1)] - 3136*e^2*RATIO[x^(-1)] - 
    (6336*e^2)/(-1 + RATIO[x])^2 - 1632*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(4832*e^2 - 4544*e^2*RATIO[(1 - x)^(-1)] - 
    2496*e^2*RATIO[x^(-1)] + (9024*e^2)/(-1 + RATIO[x])^2 - 
    1312*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (1216*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 - 1120*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(1376*e^2 - 1632*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] + (3232*e^2)/(-1 + RATIO[x])^2 - 
    1056*e^2*RATIO[x]) + G[1, 0, 0, 0, 1, 0, x]*
   (1376*e^2 - 1632*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] + 
    (3232*e^2)/(-1 + RATIO[x])^2 - 1056*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(352*e^2 + 1472*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] - (2752*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 0, x]*(352*e^2 + 1472*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] - (2752*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(608*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] - (704*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 0, x]*(608*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] - (704*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 1, x]*(3520*e^2 - 9952*e^2*RATIO[(1 - x)^(-1)] - 
    1344*e^2*RATIO[x^(-1)] + Nc^2*(1152*e^2 - 2880*e^2*RATIO[(1 - x)^(-1)] + 
      (1920*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-576*e^2 + 2304*e^2*RATIO[(1 - x)^(-1)] - 
        (2112*e^2)/(-1 + RATIO[x])^2) - (192*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (13152*e^2)/(-1 + RATIO[x])^2 - 704*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(-1280*e^2 + 1856*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] + Nc^2*(-672*e^2 + 1680*e^2*RATIO[(1 - x)^(-1)] - 
      (1120*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(336*e^2 - 1344*e^2*RATIO[(1 - x)^(-1)] + 
        (1232*e^2)/(-1 + RATIO[x])^2) + (112*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (1504*e^2)/(-1 + RATIO[x])^2 - 640*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(2624*e^2 - 4192*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] + Nc^2*(960*e^2 - 2400*e^2*RATIO[(1 - x)^(-1)] + 
      (1600*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-480*e^2 + 1920*e^2*RATIO[(1 - x)^(-1)] - 
        (1760*e^2)/(-1 + RATIO[x])^2) - (160*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (2272*e^2)/(-1 + RATIO[x])^2 - 512*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 1, x]*(2080*e^2 - 1600*e^2*RATIO[x^(-1)] - 
    480*e^2*RATIO[x]) + G[1, 1, 1, 1, 1, 0, x]*
   (2080*e^2 - 1600*e^2*RATIO[x^(-1)] - 480*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 1, x]*(992*e^2 - 1088*e^2*RATIO[(1 - x)^(-1)] + 
    480*e^2*RATIO[x^(-1)] + (1728*e^2)/(-1 + RATIO[x])^2 - 
    448*e^2*RATIO[x]) + G[1, 0, 0, 1, 1, 0, x]*
   (992*e^2 - 1088*e^2*RATIO[(1 - x)^(-1)] + 480*e^2*RATIO[x^(-1)] + 
    (1728*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 1, x]*(-800*e^2 + 4128*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] - (8608*e^2)/(-1 + RATIO[x])^2 - 
    416*e^2*RATIO[x]) + G[0, 0, 1, 0, 1, 0, x]*
   (-800*e^2 + 4128*e^2*RATIO[(1 - x)^(-1)] + 1024*e^2*RATIO[x^(-1)] - 
    (8608*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(-1760*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] + 
    1408*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
    416*e^2*RATIO[x]) + G[1, 1, 1, 0, 0, 1, x]*
   (544*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 128*e^2*RATIO[x^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(544*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    128*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-448*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-1)] - (96*e^2)/(-1 + RATIO[x])^2 - 320*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 0, x]*(1888*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] + (576*e^2)/(-1 + RATIO[x])^2 - 288*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(640*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 0, x]*(640*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-416*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
    608*e^2*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-992*e^2 + 1984*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] - (3904*e^2)/(-1 + RATIO[x])^2 + 
    256*e^2*RATIO[x]) + G[0, 1, 0, 1, 1, 0, x]*
   (-992*e^2 + 1984*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] - 
    (3904*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(-2112*e^2 - 2176*e^2*RATIO[(1 - x)^(-1)] + 
    1600*e^2*RATIO[x^(-1)] + (4736*e^2)/(-1 + RATIO[x])^2 + 
    256*e^2*RATIO[x]) + G[0, 1, 1, 1, 0, 0, x]*
   (1600*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] + 672*e^2*RATIO[x^(-1)] + 
    (1280*e^2)/(-1 + RATIO[x])^2 + 288*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(-1856*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 
    512*e^2*RATIO[x^(-1)] - (512*e^2)/(-1 + RATIO[x])^2 + 320*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-1344*e^2 + 2912*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - (5472*e^2)/(-1 + RATIO[x])^2 + 
    352*e^2*RATIO[x]) + G[0, 1, 1, 0, 1, 0, x]*
   (-1344*e^2 + 2912*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
    (5472*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(-1056*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
    992*e^2*RATIO[x^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 + 384*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(1792*e^2 - 6720*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + Nc^2*(672*e^2 - 1680*e^2*RATIO[(1 - x)^(-1)] + 
      (1120*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-336*e^2 + 1344*e^2*RATIO[(1 - x)^(-1)] - 
        (1232*e^2)/(-1 + RATIO[x])^2) - (112*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (8800*e^2)/(-1 + RATIO[x])^2 + 384*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-64*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 
    544*e^2*RATIO[x^(-1)] + (2272*e^2)/(-1 + RATIO[x])^2 + 
    416*e^2*RATIO[x]) + G[1, 0, 1, 0, 1, 0, x]*
   (-64*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 544*e^2*RATIO[x^(-1)] + 
    (2272*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(-448*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] + 
    896*e^2*RATIO[x^(-1)] - (5632*e^2)/(-1 + RATIO[x])^2 + 
    448*e^2*RATIO[x]) + G[0, 0, 0, 1, 1, 0, x]*
   (-448*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] + 896*e^2*RATIO[x^(-1)] - 
    (5632*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-288*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] - (352*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 0, x]*(-288*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] - (352*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(320*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    544*e^2*RATIO[x^(-1)] + Nc^2*(-96*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(48*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 
        (176*e^2)/(-1 + RATIO[x])^2) + (16*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (512*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-1376*e^2 + 2080*e^2*RATIO[(1 - x)^(-1)] + 
    576*e^2*RATIO[x^(-1)] + Nc^2*(-288*e^2 + 720*e^2*RATIO[(1 - x)^(-1)] - 
      (480*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(144*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
        (528*e^2)/(-1 + RATIO[x])^2) + (48*e^2)/(Nc*(-1 + RATIO[x])^2)) - 
    (2560*e^2)/(-1 + RATIO[x])^2 + 672*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(-1728*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] - (3008*e^2)/(-1 + RATIO[x])^2 + 
    832*e^2*RATIO[x]) + G[0, 1, 0, 0, 1, 0, x]*
   (-1728*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] + 960*e^2*RATIO[x^(-1)] - 
    (3008*e^2)/(-1 + RATIO[x])^2 + 832*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(384*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] + (512*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 0, x]*(384*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] + (512*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 1, x]*(-1824*e^2 + 4160*e^2*RATIO[(1 - x)^(-1)] + 
    2240*e^2*RATIO[x^(-1)] - (9600*e^2)/(-1 + RATIO[x])^2 + 
    1056*e^2*RATIO[x]) + G[0, 0, 0, 0, 1, 0, x]*
   (-1824*e^2 + 4160*e^2*RATIO[(1 - x)^(-1)] + 2240*e^2*RATIO[x^(-1)] - 
    (9600*e^2)/(-1 + RATIO[x])^2 + 1056*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 0, x]*(-2848*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 
    704*e^2*RATIO[x^(-1)] - (2336*e^2)/(-1 + RATIO[x])^2 + 
    1120*e^2*RATIO[x]) + G[0, 0, 1, 1, 0, 0, x]*
   (-4224*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] + 1472*e^2*RATIO[x^(-1)] - 
    (800*e^2)/(-1 + RATIO[x])^2 + 1152*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(-1472*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] + 
    1024*e^2*RATIO[x^(-1)] + (1088*e^2)/(-1 + RATIO[x])^2 + 
    1408*e^2*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (3520*e^2 - 11840*e^2*RATIO[(1 - x)^(-1)] + 
    (21760*e^2)/(-1 + RATIO[x])^2 + 2304*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, x]*((16*e*(-60 + 233*e + (66*I)*e*Pi))/3 - 
    (32*(3*e + 491*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (416*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((9*I)*e - (158*I)*e^2 + 
      33*e^2*Pi)*RATIO[x^(-1)] + Nc^2*((-96*I)*e^2*Pi + 
      (240*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2) + 
    Nf*(Nc*((48*I)*e^2*Pi - (192*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2) + ((16*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + (32*(3*e + 17*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(27 + 44*e + (24*I)*e*Pi)*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*((16*e*(-60 + 233*e - (186*I)*e*Pi))/3 - 
    (32*(3*e + 491*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (416*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-9*I)*e + (158*I)*e^2 + 
      36*e^2*Pi)*RATIO[x^(-1)] + (32*(3*e + 17*e^2 + (6*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(27 + 44*e + (69*I)*e*Pi)*RATIO[x])/3) + 
  G[1, 1, 1, 1, 1, 1, x]*(-2304*e^2 + 1152*e^2*RATIO[x^(-1)] + 
    1152*e^2*RATIO[x] + Nc^2*(160*e^2 - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(-1504*e^2 + 1568*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(576*e^2 - 2304*e^2*RATIO[(1 - x)^(-1)] + 
        (2112*e^2)/(-1 + RATIO[x])^2) + (192*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (4192*e^2)/(-1 + RATIO[x])^2 + 320*e^2*RATIO[x] + 
    Nc^2*(-1056*e^2 + 2880*e^2*RATIO[(1 - x)^(-1)] - 
      (1920*e^2)/(-1 + RATIO[x])^2 - 96*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(-672*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 
    384*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(384*e^2 - 1536*e^2*RATIO[(1 - x)^(-1)] + 
        (1408*e^2)/(-1 + RATIO[x])^2) + (128*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (2912*e^2)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x] + 
    Nc^2*(-720*e^2 + 1920*e^2*RATIO[(1 - x)^(-1)] - 
      (1280*e^2)/(-1 + RATIO[x])^2 - 48*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(-512*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
    1536*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-192*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] - 
        (704*e^2)/(-1 + RATIO[x])^2) - (64*e^2)/(Nc*(-1 + RATIO[x])^2)) - 
    (2304*e^2)/(-1 + RATIO[x])^2 + 512*e^2*RATIO[x] + 
    Nc^2*(400*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] + 
      (640*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 1, x]*(-224*e^2 + 224*e^2*RATIO[x^(-1)] + 
    Nc^2*(-16*e^2 + 16*e^2*RATIO[x])) + G[0, 0, 1, 1, 1, 1, x]*
   (-2656*e^2 + 2272*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(576*e^2 - 2304*e^2*RATIO[(1 - x)^(-1)] + 
        (2112*e^2)/(-1 + RATIO[x])^2) + (192*e^2)/(Nc*(-1 + RATIO[x])^2)) + 
    (3488*e^2)/(-1 + RATIO[x])^2 + 1568*e^2*RATIO[x] + 
    Nc^2*(-1168*e^2 + 2880*e^2*RATIO[(1 - x)^(-1)] - 
      (1920*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(448*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    864*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-144*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 
        (528*e^2)/(-1 + RATIO[x])^2) - (48*e^2)/(Nc*(-1 + RATIO[x])^2)) - 
    (1536*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x] + 
    Nc^2*(256*e^2 - 720*e^2*RATIO[(1 - x)^(-1)] + 
      (480*e^2)/(-1 + RATIO[x])^2 + 32*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(2080*e^2 - 256*e^2*RATIO[x^(-1)] - 
    1824*e^2*RATIO[x] + Nc^2*(-64*e^2 + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 1, x]*(-224*e^2 + 1120*e^2*RATIO[x^(-1)] - 
    896*e^2*RATIO[x] + Nc^2*(-80*e^2 + 80*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 1, x]*(-992*e^2 + 1120*e^2*RATIO[x^(-1)] - 
    128*e^2*RATIO[x] + Nc^2*(-112*e^2 + 112*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, x]*(((16*I)/3)*e*(180*I + (217*I)*e + 174*e*Pi) - 
    (16*(-150*e + 383*e^2 - (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (128*I)*((5*I)*e + (11*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(-110 + 133*e - (14*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(28 + 135*e + (2*I)*e*Pi)*RATIO[x] - 816*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, x]*(((16*I)/3)*e*(60*I + (379*I)*e + 684*e*Pi) - 
    (16*(-18*e + 389*e^2 + (84*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(-18*e + 71*e^2 + (84*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    16*e*(8 + 93*e - (80*I)*e*Pi)*RATIO[x] - (1616*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 0, x]*((32*e*(18 - 133*e + (60*I)*e*Pi))/3 - 
    ((64*I)/3)*((3*I)*e + (55*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-33*I)*e + (46*I)*e^2 + 
      24*e^2*Pi)*RATIO[x^(-1)] + (64*(-3*e + 2*e^2 + (3*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(3 + 52*e - (24*I)*e*Pi)*RATIO[x])/3 - 
    336*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 0, x]*
   (((16*I)/3)*e*(60*I + (379*I)*e + 228*e*Pi) - 
    16*e*(54 - 513*e - (8*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*I)*((14*I)*e + (55*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(222*e + 589*e^2 - (24*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(108 + e - (180*I)*e*Pi)*RATIO[x])/3 - (976*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((32*e*(-24 + 101*e - (30*I)*e*Pi))/3 - 
    32*e*(-12 + 197*e - (40*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] - 64*(3*e + 23*e^2)*RATIO[x^(-1)] + 
    Nc^2*((-288*I)*e^2*Pi + (720*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((480*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*((144*I)*e^2*Pi - (576*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((528*I)*e^2*Pi)/(-1 + RATIO[x])^2) + ((48*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) - 
    (((32*I)/3)*((-66*I)*e - (22*I)*e^2 + 75*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(24 + 131*e + (6*I)*e*Pi)*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((32*e*(-24 + 101*e - (111*I)*e*Pi))/3 - 
    32*e*(-12 + 197*e - (8*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-2)] + (32*I)*((6*I)*e + (46*I)*e^2 + 11*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*((-33*I)*e - (11*I)*e^2 + 12*e^2*Pi))/
     (-1 + RATIO[x])^2 + (32*e*(24 + 131*e + (30*I)*e*Pi)*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 1, x]*
   ((16*e*(120 - 1243*e - (270*I)*e*Pi))/3 - 
    (16*(234*e - 1141*e^2 - (642*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    768*e*RATIO[x^(-1)] + Nc^2*((-672*I)*e^2*Pi + (1680*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((1120*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*((336*I)*e^2*Pi - (1344*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((1232*I)*e^2*Pi)/(-1 + RATIO[x])^2) + ((112*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + (16*e*(178 - 111*e - (144*I)*e*Pi))/
     (-1 + RATIO[x])^2 - (16*I)*e*(-16*I - (5*I)*e + 2*e*Pi)*RATIO[x] - 
    48*e^2*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
   ((16*e*(120 - 1243*e + (582*I)*e*Pi))/3 - 
    (16*(234*e - 1141*e^2 + (138*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (192*I)*((-4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(178 - 111*e + (46*I)*e*Pi))/(-1 + RATIO[x])^2 - 
    (16*I)*e*(-16*I - (5*I)*e + 18*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((16*e*(138 - 515*e + (474*I)*e*Pi))/3 - 
    (32*(87*e - 71*e^2 + (432*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] - ((64*I)/3)*((-15*I)*e - (16*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] + Nc^2*((960*I)*e^2*Pi - (2400*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + ((1600*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*((-480*I)*e^2*Pi + (1920*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((1760*I)*e^2*Pi)/(-1 + RATIO[x])^2) - ((160*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + (32*(177*e - 74*e^2 + (282*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + 16*e*(-18 + e - (18*I)*e*Pi)*RATIO[x] - 
    (112*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((16*e*(138 - 515*e - (210*I)*e*Pi))/3 - 
    (32*(87*e - 71*e^2 - (51*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + ((32*I)/3)*((30*I)*e + (32*I)*e^2 + 75*e^2*Pi)*
     RATIO[x^(-1)] + (32*(177*e - 74*e^2 - (51*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + 16*e*(-18 + e - (48*I)*e*Pi)*RATIO[x] - 
    (112*e^2*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*
   (16*e*(8 - 197*e + (78*I)*e*Pi) - (16*(120*e - 469*e^2 + (726*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((18*I)*e - (31*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
    Nc^2*((672*I)*e^2*Pi - (1680*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((1120*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(Nc*((-336*I)*e^2*Pi + (1344*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((1232*I)*e^2*Pi)/(-1 + RATIO[x])^2) - ((112*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + (16*(240*e - 97*e^2 + (516*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(18 - 5*e + (39*I)*e*Pi)*RATIO[x])/3 - 
    32*e^2*RATIO[x^2]) + G[0, 0, 1, 1, 0, x]*
   (16*e*(8 - 197*e - (226*I)*e*Pi) - (16*(120*e - 469*e^2 - (186*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((18*I)*e - (31*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(240*e - 97*e^2 - (186*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (32*e*(18 - 5*e + (66*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, x]*(32*e*(-5 + 30*e + (41*I)*e*Pi) - 
    16*e*(-12 + 289*e + (10*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (448*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-6*I)*e - (287*I)*e^2 + 
      60*e^2*Pi)*RATIO[x^(-1)] + ((16*I)*e*(12*I + (39*I)*e + 10*e*Pi))/
     (-1 + RATIO[x])^2 + (32*e*(-18 + 31*e - (63*I)*e*Pi)*RATIO[x])/3 + 
    (32*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*
   (32*e*(-5 + 30*e + (3*I)*e*Pi) - 16*e*(-12 + 289*e + (52*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + (448*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-6*I)*e - (287*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((-144*I)*e^2*Pi + (576*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((528*I)*e^2*Pi)/(-1 + RATIO[x])^2) - ((48*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + ((16*I)*e*(12*I + (39*I)*e + 22*e*Pi))/
     (-1 + RATIO[x])^2 + (32*e*(-18 + 31*e - (36*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((256*I)*e^2*Pi - (720*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((480*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x]) + 
    (32*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (16*e*(8 - 69*e + (100*I)*e*Pi) - (16*(18*e - 65*e^2 + (210*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (320*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-42*I)*e - (337*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(18*e + 13*e^2 + (210*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((16*I)/3)*e*(30*I + (197*I)*e + 60*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*
   (16*e*(8 - 69*e - (108*I)*e*Pi) - (16*(18*e - 65*e^2 - (684*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (320*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-42*I)*e - (337*I)*e^2 + 132*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((384*I)*e^2*Pi - (1536*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((1408*I)*e^2*Pi)/(-1 + RATIO[x])^2) + ((128*I)*e^2*Pi)/
       (Nc*(-1 + RATIO[x])^2)) + (16*(18*e + 13*e^2 - (444*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-30*I - (197*I)*e + 24*e*Pi)*
     RATIO[x] + Nc^2*((-720*I)*e^2*Pi + (1920*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((1280*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (48*I)*e^2*Pi*RATIO[x]) + 
    (80*e^2*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (32*e*(-22 + 9*e - (5*I)*e*Pi) - 32*e^2*(11 - (3*I)*Pi)*
     RATIO[(1 - x)^(-1)] + (928*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-102*I)*e - (5*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] - 
    ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 32*e*(5 - 17*e - (11*I)*e*Pi)*
     RATIO[x] + 96*e^2*RATIO[x^2]) + G[1, 1, 1, 0, 1, x]*
   (32*e*(-22 + 9*e - (46*I)*e*Pi) - 32*e^2*(11 + I*Pi)*RATIO[(1 - x)^(-1)] + 
    (928*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-102*I)*e - (5*I)*e^2 + 
      270*e^2*Pi)*RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    32*e*(5 - 17*e + (3*I)*e*Pi)*RATIO[x] + 
    Nc^2*((-16*I)*e^2*Pi + (16*I)*e^2*Pi*RATIO[x]) + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, x]*((32*e*(69 - e - (120*I)*e*Pi))/3 - 
    (16*(24*e - 7*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((36*I)*e - (7*I)*e^2 + 15*e^2*Pi)*
     RATIO[x^(-1)] + (16*(24*e + 7*e^2 + (6*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-9 + 77*e + (111*I)*e*Pi)*RATIO[x])/3 + 
    (352*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((32*e*(66 + 68*e + (57*I)*e*Pi))/3 - ((64*I)/3)*((229*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (1184*e^2*RATIO[x^(-2)])/3 - 
    ((224*I)/3)*((-6*I)*e - (2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((64*I)/3)*((38*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
    ((256*I)/3)*e*(-3*I - (8*I)*e + 3*e*Pi)*RATIO[x] + 
    (1376*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   ((64*e*(36 + 221*e - (84*I)*e*Pi))/3 - 
    (16*(18*e + 253*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2*RATIO[x^(-2)])/3 + (32*I)*((16*I)*e + (73*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (16*(18*e + 17*e^2 - (126*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(6*I + (41*I)*e + 33*e*Pi)*
     RATIO[x] + (1712*e^2*RATIO[x^2])/3) + G[0, 0, 0, 0, 0, x]*
   ((32*e*(-150 + 659*e - (261*I)*e*Pi))/3 - 
    ((64*I)/3)*((150*I)*e + (98*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (2240*I)*e^2*Pi*RATIO[x^(-1)] + ((32*I)*e*(170*I + (121*I)*e + 10*e*Pi))/
     (-1 + RATIO[x])^2 + ((32*I)/3)*e*(72*I + (412*I)*e + 111*e*Pi)*
     RATIO[x] + (2720*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, x]*((-8*(-36 + 462*e - 880*e^2 - (612*I)*e*Pi - 
       (432*I)*e^2*Pi + 705*e^2*Pi^2))/9 + 
    (8*(-36 + 2388*e + 9511*e^2 - (36*I)*e*Pi - (414*I)*e^2*Pi + 
       633*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((-6*I)*e - I*e^2 + 114*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(36 + 408*e + 1229*e^2 - (90*I)*e*Pi - (3*I)*e^2*Pi + 42*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + 
       (222*I)*e^2*Pi + 1113*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*(-36 - 342*e - 509*e^2 - (360*I)*e*Pi + (378*I)*e^2*Pi + 219*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, x]*((-8*(-36 - 582*e + 3284*e^2 + (684*I)*e*Pi + 
       (348*I)*e^2*Pi + 159*e^2*Pi^2))/9 + 
    (16*(12 - 304*e - 1195*e^2 - (18*I)*e*Pi - (205*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(12 + 132*e + 342*e^2 - (72*I)*e*Pi - (120*I)*e^2*Pi + 71*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (16*(36 + 486*e + 2237*e^2 - (54*I)*e*Pi - 
       (543*I)*e^2*Pi + 705*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*(-108 - 372*e + 110*e^2 + (468*I)*e*Pi + (678*I)*e^2*Pi + 45*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(60 + 32*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 0, 0, 0, x]*((-16*(-252 + 156*e + 1133*e^2 - (396*I)*e*Pi + 
       (15*I)*e^2*Pi + 36*e^2*Pi^2))/9 - 
    (16*(324 + 1134*e + 2780*e^2 - (162*I)*e*Pi - (1947*I)*e^2*Pi + 
       816*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 32*((24*I)*e*Pi + 7*e^2*Pi^2)*
     RATIO[x^(-1)] + (16*(504 + 984*e + 4435*e^2 - (162*I)*e*Pi - 
       (969*I)*e^2*Pi + 1806*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (16*(24 + 166*e + 16*e^2 - (96*I)*e*Pi - (299*I)*e^2*Pi + 4*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(-28 + 4*e + (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*((-16*(18 - 75*e - 573*e^2 - (120*I)*e*Pi - 
       (851*I)*e^2*Pi + 6*e^2*Pi^2))/3 - 
    (8*(-36 - 120*e + 1453*e^2 + (144*I)*e*Pi + (888*I)*e^2*Pi + 
       1452*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(-210*e - 499*e^2 - (162*I)*e*Pi - (801*I)*e^2*Pi + 276*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (32*(-9 - 3*e + 55*e^2 + (36*I)*e*Pi + 
       (39*I)*e^2*Pi + 693*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (16*(18 + 93*e + 577*e^2 - (54*I)*e*Pi - (651*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, x]*((-16*(36 + 78*e - 67*e^2 + (24*I)*e*Pi - (285*I)*e^2*Pi + 
       44*e^2*Pi^2))/3 - (16*(-18 + 3*e + 632*e^2 + (18*I)*e*Pi + 
       (234*I)*e^2*Pi + 111*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((16*I)/9)*((54*I)*e - (65*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(24 + 74*e + 261*e^2 + (18*I)*e*Pi - (196*I)*e^2*Pi + 13*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-36 + 78*e + 553*e^2 + (36*I)*e*Pi - 
       (492*I)*e^2*Pi + 342*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(-84 - 2285*e + (108*I)*Pi - (720*I)*e*Pi + 414*e*Pi^2)*RATIO[x])/
     9 + (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, x]*((8*(-180 + 1722*e + 8348*e^2 - (900*I)*e*Pi - 
       (1962*I)*e^2*Pi + 963*e^2*Pi^2))/9 - 
    (16*(-144 + 456*e + 2122*e^2 - (18*I)*e*Pi + (624*I)*e^2*Pi + 
       987*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*e^2*Pi*
     RATIO[x^(-2)] - (16*(-36 - 6*e^2 - (72*I)*e*Pi + (114*I)*e^2*Pi + 
       161*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(-108 + 48*e + 180*e^2 - (6*I)*e*Pi + (60*I)*e^2*Pi + 719*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(-12 + 16*e - 28*e^2 - (132*I)*e*Pi - 
       (298*I)*e^2*Pi + 87*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(12 + 37*e - (273*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 0, x]*((8*(-12 + 42*e - 355*e^2 - (192*I)*e*Pi - 
       (1338*I)*e^2*Pi + 411*e^2*Pi^2))/3 - 
    (8*(-666*e - 4025*e^2 - (42*I)*e^2*Pi + 660*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (64*I)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (1128*I)*e^2*Pi + 
       471*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-67*e - 474*e^2 + (97*I)*e^2*Pi + 250*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(36 + 462*e + 599*e^2 - (1056*I)*e^2*Pi + 
       483*e^2*Pi^2)*RATIO[x])/9 + (8*e*(132 + 49*e - (660*I)*e*Pi)*
      RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   ((-8*(-60 - 36*e + 210*e^2 - (12*I)*e*Pi + (616*I)*e^2*Pi + 155*e^2*Pi^2))/
     3 + ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 12*e*Pi + 190*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((8*I)/3)*((24*I)*e + (15*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-144 - 186*e + 287*e^2 - (252*I)*e*Pi + 
       (522*I)*e^2*Pi + 435*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((64*I)/3)*(-3*e*Pi + 2*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-36 + 126*e + 1913*e^2 + (72*I)*e*Pi + (810*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[x])/9 - ((8*I)/9)*e*(-30*I - (277*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, x]*(32*e*(2 + 136*e - (3*I)*e*Pi) - 
    (32*I)*e^2*(131*I + 16*Pi)*RATIO[(1 - x)^(-1)] - 
    (416*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e - (41*I)*e^2 + 
      108*e^2*Pi)*RATIO[x^(-1)] + ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    32*e*(4 - 37*e + (17*I)*e*Pi)*RATIO[x] + 416*e^2*RATIO[x^2] + 
    Nc^2*((8*e*(6 + 917*e - (48*I)*e*Pi))/3 - 1920*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (416*e^2*RATIO[x^(-1)])/3 + 
      ((8*I)/3)*e*(6*I + (325*I)*e + 48*e*Pi)*RATIO[x] + 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-4768*e^2)/3 + 2112*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
        592*e^2*RATIO[x] - (704*e^2*RATIO[x^2])/3) + 
      (16*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 + 
        (64*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 - 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 1, 1, x]*
   (32*e*(2 + 74*e - (19*I)*e*Pi) + (32*I)*e^2*(-91*I + 6*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/3)*((3*I)*e - (44*I)*e^2 + 45*e^2*Pi)*
     RATIO[x^(-1)] - ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((16*I)/3)*e*(-6*I - (137*I)*e + 48*e*Pi)*RATIO[x] + 
    (832*e^2*RATIO[x^2])/3 + Nc^2*(16*e^2*(88 - (9*I)*Pi) - 
      1280*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 + 
      (208*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e^2*(61*I + 27*Pi)*RATIO[x] + 
      (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-1008*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/
         3 - (32*e^2*RATIO[x^(-1)])/3 + (992*e^2*RATIO[x])/3 - 
        (440*e^2*RATIO[x^2])/3) + (16*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
        (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 1, 1, x]*(32*e*(-22 + 195*e) + (32*I)*e^2*(-109*I + 11*Pi)*
     RATIO[(1 - x)^(-1)] + (512*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((24*I)*e - (317*I)*e^2 + 168*e^2*Pi)*RATIO[x^(-1)] - 
    ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (64*e*(27 - 44*e + (9*I)*e*Pi)*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3 + 
    Nc^2*(8*e*(-2 + 375*e - (28*I)*e*Pi) - 1920*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 - (208*e^2*RATIO[x^(-1)])/3 + 
      (8*e*(6 - 421*e + (84*I)*e*Pi)*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-1576*e^2 + 2112*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
        32*e^2*RATIO[x^(-1)] + (1264*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/
         3) + (56*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/
         3 + (32*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 1, x]*
   ((64*e*(-33 + 254*e + (66*I)*e*Pi))/3 - 
    (16*(-420*e + 859*e^2 + (570*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*(9*e + 13*e^2)*RATIO[x^(-1)])/3 + 
    (32*(-255*e + 94*e^2 + (195*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 67*e + (12*I)*e*Pi)*RATIO[x])/3 + 144*e^2*RATIO[x^2] + 
    Nc^2*((16*e*(-54 + 319*e + (108*I)*e*Pi))/3 - 
      24*e*(-30 + 41*e + (60*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (96*e*(-5 + e + (10*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      (832*e^2*RATIO[x])/3 + 80*e^2*RATIO[x^2]) + 
    Nf*(Nc*((8*e*(54 - 383*e - (108*I)*e*Pi))/3 - 
        576*e*(1 - 2*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*e*(33 + 16*e - (66*I)*e*Pi))/(-1 + RATIO[x])^2 + 
        (640*e^2*RATIO[x])/3 - 88*e^2*RATIO[x^2]) + 
      (8*e^2 + 336*e^2*RATIO[(1 - x)^(-1)] + (16*e*(3 - 8*e - (6*I)*e*Pi))/
         (-1 + RATIO[x])^2 + 32*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, x]*(32*e*(10 + 13*e - (55*I)*e*Pi) - 
    (16*(84*e + 421*e^2 - (498*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 + (64*I)*((5*I)*e^2 + 11*e^2*Pi)*
     RATIO[x^(-1)] + (32*(-93*e + 38*e^2 - (159*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + 32*e^2*(3 + (11*I)*Pi)*RATIO[x] - 
    (320*e^2*RATIO[x^2])/3 + Nc^2*(8*e*(36 - 191*e - (58*I)*e*Pi) - 
      24*e*(30 - 41*e - (60*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (96*e*(5 - e - (10*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(29 - (42*I)*Pi)*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2 - 336*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e*(-3 + 8*e + (6*I)*e*Pi))/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(48*e*(-3 + 20*e + (6*I)*e*Pi) - 576*e*(-1 + 2*e + (2*I)*e*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)*e*(33*I + (16*I)*e + 66*e*Pi))/
         (-1 + RATIO[x])^2 - (368*e^2*RATIO[x])/3 + (176*e^2*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, 1, x]*(32*e*(20 + 19*e - (25*I)*e*Pi) - 
    (16*(138*e + 685*e^2 - (426*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (32*I)*((12*I)*e + 11*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(-222*e + 229*e^2 - (306*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (80*e*(-12 + 5*e - (12*I)*e*Pi)*RATIO[x])/3 - (640*e^2*RATIO[x^2])/3 + 
    Nc^2*((16*e*(72 - 547*e - (66*I)*e*Pi))/3 - 
      (32*(90*e - 163*e^2 - (90*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (128*e*(5 - e - (5*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (32*e^2*(58 - (3*I)*Pi)*RATIO[x])/3 - (400*e^2*RATIO[x^2])/3) + 
    Nf*((-24*e^2 - (1472*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (64*(-3*e + 8*e^2 + (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (160*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((8*e*(-72 + 641*e + (72*I)*e*Pi))/3 - 
        (128*(-18*e + 47*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((64*I)/3)*((33*I)*e + (16*I)*e^2 + 33*e^2*Pi))/(-1 + RATIO[x])^2 - 
        384*e^2*RATIO[x] + (440*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 1, x]*(((16*I)/3)*e*(6*I + (773*I)*e + 96*e*Pi) - 
    32*e*(1 - 170*e + (24*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    ((32*I)/3)*((30*I)*e + (121*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(32 + 35*e + (28*I)*e*Pi))/(-1 + RATIO[x])^2 - 
    (32*I)*e*(-I - (13*I)*e + 5*e*Pi)*RATIO[x] - (784*e^2*RATIO[x^2])/3 + 
    Nc^2*(((8*I)/3)*e*(36*I + (689*I)*e + 84*e*Pi) - 
      ((8*I)/3)*((90*I)*e + (617*I)*e^2 + 180*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e*(-5 + e + (10*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 - (12*I)*Pi)*RATIO[x])/3 - 160*e^2*RATIO[x^2]) + 
    Nf*((-40*e^2 - (256*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*(3*e - 8*e^2 - (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        64*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*((8*e*(18 + 461*e - (36*I)*e*Pi))/3 - 
        (16*(36*e + 335*e^2 - (72*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(33*e + 16*e^2 - (66*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (1264*e^2*RATIO[x])/3 + 176*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, x]*(32*e*(24 - 109*e + (61*I)*e*Pi) - 
    (1360*e^2*RATIO[x^(-2)])/3 - ((64*I)/3)*((-18*I)*e + (103*I)*e^2 + 
      72*e^2*Pi)*RATIO[x^(-1)] + (32*e*(-36 + 206*e - (39*I)*e*Pi)*RATIO[x])/
     3 - (1360*e^2*RATIO[x^2])/3 + Nc^2*((320*I)*e^2*(4*I + Pi) - 
      8*e^2*RATIO[x^(-2)] + 104*e^2*RATIO[x^(-1)] + 
      (16*e^2*(257 - (60*I)*Pi)*RATIO[x])/3 - (560*e^2*RATIO[x^2])/3) + 
    Nf*((112*e^2 + (56*e^2*RATIO[x^(-2)])/3 - (224*e^2*RATIO[x^(-1)])/3 - 
        (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(504*e^2 + (80*e^2*RATIO[x^(-2)])/3 - (320*e^2*RATIO[x^(-1)])/3 - 
        (1888*e^2*RATIO[x])/3 + (616*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((-16*(18 - 75*e - 573*e^2 - (150*I)*e*Pi + 
       (263*I)*e^2*Pi + 108*e^2*Pi^2))/3 + 
    (8*(36 + 120*e - 1453*e^2 - (1476*I)*e*Pi - (1434*I)*e^2*Pi + 
       762*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(-210*e - 499*e^2 - (180*I)*e*Pi - (870*I)*e^2*Pi + 117*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-18 - 6*e + 110*e^2 + (468*I)*e*Pi - 
       (228*I)*e^2*Pi + 459*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (16*(18 + 93*e + 577*e^2 - (90*I)*e*Pi + (249*I)*e^2*Pi + 111*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e*Pi*(-36*I + (191*I)*e + 50*e*Pi) + 
      8*e*Pi*(-90*I + (123*I)*e + 110*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*((-45*I)*e*Pi + (9*I)*e^2*Pi + 55*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e^2*((29*I)*Pi + 18*Pi^2)*RATIO[x])/3 - 
      ((160*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi - (336*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (16*((-9*I)*e*Pi + (24*I)*e^2*Pi + 11*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((64*I)/3)*e^2*Pi*RATIO[x] + 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(16*e*Pi*(-9*I + (60*I)*e + 11*e*Pi) - 
        64*e*Pi*(-9*I + (18*I)*e + 11*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*((-99*I)*e*Pi - (48*I)*e^2*Pi + 121*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((368*I)/3)*e^2*Pi*RATIO[x] + 
        ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*((8*(-180 + 1722*e + 8348*e^2 - (756*I)*e*Pi + 
       (2496*I)*e^2*Pi + 1311*e^2*Pi^2))/9 - 
    (32*(-72 + 228*e + 1061*e^2 - (441*I)*e*Pi + (9*I)*e^2*Pi + 870*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    (16*(-36 - 6*e^2 - (52*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(-108 + 48*e + 180*e^2 - (204*I)*e*Pi - (59*I)*e^2*Pi + 
       865*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-12 + 16*e - 28*e^2 + (60*I)*e*Pi + (136*I)*e^2*Pi + 127*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(12 + 37*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((16*e*Pi*(-54*I + (319*I)*e + 57*e*Pi))/3 - 
      8*e*Pi*(-90*I + (123*I)*e + 95*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((-90*I)*e*Pi + (18*I)*e^2*Pi + 95*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((832*I)/3)*e^2*Pi*RATIO[x] + 
      (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((8*I)*e^2*Pi + (336*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-18*I)*e*Pi + (48*I)*e^2*Pi + 19*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (32*I)*e^2*Pi*RATIO[x] - 
        (8*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-8*e*Pi*(-54*I + (383*I)*e + 57*e*Pi))/3 + 
        32*e*Pi*(-18*I + (36*I)*e + 19*e*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*((-198*I)*e*Pi - (96*I)*e^2*Pi + 209*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((640*I)/3)*e^2*Pi*RATIO[x] - 
        (88*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   ((-8*(-60 - 36*e + 210*e^2 - (108*I)*e*Pi - (1162*I)*e^2*Pi + 
       139*e^2*Pi^2))/3 - (16*(-18*e - 175*e^2 + (6*I)*e*Pi + 
       (400*I)*e^2*Pi + 28*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((8*I)/3)*((-24*I)*e - (15*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-144 - 186*e + 287*e^2 - (396*I)*e*Pi - (1428*I)*e^2*Pi + 
       681*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((6*I)*e*Pi + (34*I)*e^2*Pi + 33*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(36 - 126*e - 1913*e^2 - (144*I)*e*Pi - (504*I)*e^2*Pi + 180*e^2*Pi^2)*
      RATIO[x])/9 + ((8*I)/9)*e*(30*I + (277*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*((128*e^2*((33*I)*Pi + 2*Pi^2))/3 - 40*e^2*Pi*(32*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((208*I)/3)*e^2*Pi*RATIO[x^(-1)] + (80*e^2*Pi^2)/
       (3*(-1 + RATIO[x])^2) - (16*e^2*((61*I)*Pi + 13*Pi^2)*RATIO[x])/3 + 
      ((400*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi + (128*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + ((160*I)/3)*e^2*Pi*RATIO[x] - 
        ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + Nc*(-8*e^2*((126*I)*Pi + Pi^2) + 
        32*e^2*Pi*(44*I + Pi)*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*
         RATIO[x^(-2)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        (88*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + ((992*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*((-8*(-36 + 462*e - 880*e^2 + (360*I)*e*Pi + 
       (4062*I)*e^2*Pi + 423*e^2*Pi^2))/9 + 
    (8*(-36 + 2388*e + 9511*e^2 + (288*I)*e*Pi + (3774*I)*e^2*Pi + 
       321*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    (16*(-36 - 408*e - 1229*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
       297*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-36 - 204*e - 842*e^2 + (108*I)*e*Pi - (804*I)*e^2*Pi + 
       1071*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*(-36 - 342*e - 509*e^2 + (216*I)*e*Pi + (186*I)*e^2*Pi + 339*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(2 - 15*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*Pi*(-36*I - (689*I)*e + 34*e*Pi))/3 - 
      (8*((-90*I)*e*Pi - (617*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (16*((-30*I)*e*Pi + (6*I)*e^2*Pi + 35*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e^2*((197*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-40*I)*e^2*Pi - ((256*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-6*I)*e*Pi + (16*I)*e^2*Pi + 7*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (64*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-8*e*Pi*(-18*I - (461*I)*e + 21*e*Pi))/3 + 
        (16*((-36*I)*e*Pi - (335*I)*e^2*Pi + 42*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*((-66*I)*e*Pi - (32*I)*e^2*Pi + 
           77*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - ((1264*I)/3)*e^2*Pi*
         RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*((8*(60 - 708*e - 4022*e^2 - (12*I)*e*Pi + 
       (246*I)*e^2*Pi + 297*e^2*Pi^2))/3 - 
    (16*(222*e + 989*e^2 + (18*I)*e*Pi - (275*I)*e^2*Pi + 215*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e + (116*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + (16*(-36 + 156*e - 1061*e^2 + (90*I)*e*Pi + 
       (645*I)*e^2*Pi + 66*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((18*I)*e*Pi + (13*I)*e^2*Pi + 255*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(108 - 420*e + 34*e^2 - (72*I)*e*Pi + (1086*I)*e^2*Pi + 459*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(-39 + 5*e + (57*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((4*e*(-2028 - 3830*e + (72*I)*Pi + (2478*I)*e*Pi + 411*e*Pi^2))/9 - 
      64*e*(-10 - 38*e + (10*I)*e*Pi + 5*e*Pi^2)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*((120*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((620*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
      (640*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(-648 - 1216*e + (72*I)*Pi + (1230*I)*e*Pi + 123*e*Pi^2)*RATIO[x])/
       9 + (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*I)*e*(6*I + (45*I)*e + 2*e*Pi) - (64*(3*e + 4*e^2 - (3*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((-12*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*((53*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
        (64*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + ((16*I)/9)*e*
         (6*I + (7*I)*e + 12*e*Pi)*RATIO[x] + (4*e*(6 - 17*e - (12*I)*e*Pi)*
          RATIO[x^2])/9)/Nc + 
      Nc*((-4*e*(-1110 - 2195*e + (1272*I)*e*Pi + 144*e*Pi^2))/9 + 
        (64*(-33*e - 148*e^2 + (33*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 352*e^2*RATIO[x^(-2)] + 
        912*e^2*RATIO[x^(-1)] - (704*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        ((16*I)/9)*e*(60*I + (167*I)*e + 117*e*Pi)*RATIO[x] + 
        (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((-8*(12 + 354*e + 2643*e^2 - (24*I)*e*Pi - 
       (1020*I)*e^2*Pi + 53*e^2*Pi^2))/3 + 
    (16*(-186*e - 758*e^2 + (36*I)*e*Pi - (453*I)*e^2*Pi + 81*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((56*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + (16*(-66*e - 949*e^2 - (198*I)*e*Pi - (675*I)*e^2*Pi + 
       198*e^2*Pi^2)*RATIO[x^(-1)])/9 - (16*e*Pi*(12*I + (39*I)*e + 32*e*Pi))/
     (-1 + RATIO[x])^2 - (8*(-12 - 66*e - 125*e^2 + (36*I)*e*Pi + 
       (32*I)*e^2*Pi + 151*e^2*Pi^2)*RATIO[x])/3 + 
    ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*((-4*e*(1272 + 2834*e - (72*I)*Pi - (2886*I)*e*Pi + 15*e*Pi^2))/9 + 
      8*e*(60 + 208*e - (120*I)*e*Pi + 15*e*Pi^2)*RATIO[(1 - x)^(-1)] - 
      ((40*I)/3)*((12*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((314*I)*e^2 + 65*e^2*Pi)*RATIO[x^(-1)] - 
      (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
      (4*e*(-252 - 232*e + (72*I)*Pi + (1446*I)*e*Pi + 93*e*Pi^2)*RATIO[x])/
       9 + (8*e*(-30 + 11*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-16*I)*e*(-I - (10*I)*e + e*Pi) - 48*e*(1 + e - (2*I)*e*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
        (8*e^2*Pi^2)/(-1 + RATIO[x])^2 + ((8*I)/9)*e*(12*I + (5*I)*e + 
          72*e*Pi)*RATIO[x] + (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/
       Nc + Nc*((8*e*(402 + 937*e - (975*I)*e*Pi + 27*e*Pi^2))/9 - 
        16*e*(33 + 137*e - (66*I)*e*Pi + 6*e*Pi^2)*RATIO[(1 - x)^(-1)] + 
        (8*I)*((22*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((16*I)/3)*((85*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
        (88*e^2*Pi^2)/(-1 + RATIO[x])^2 + ((8*I)/9)*e*(84*I + (175*I)*e + 
          498*e*Pi)*RATIO[x] + (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, x]*
   ((-16*(24 + 30*e - 158*e^2 - (84*I)*e*Pi + (513*I)*e^2*Pi + 106*e^2*Pi^2))/
     3 + ((8*I)/3)*(-72*I - (406*I)*e - (1775*I)*e^2 - 372*e*Pi + 380*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] - (16*(36 - 78*e - 952*e^2 - (186*I)*e^2*Pi + 69*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(54 - 56*e - 267*e^2 + (126*I)*e*Pi + 
       (20*I)*e^2*Pi + 280*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-42 + 317*e + (162*I)*e*Pi + 522*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(108 - 780*e - 2203*e^2 - (216*I)*e*Pi + (1722*I)*e^2*Pi + 
         276*e^2*Pi^2))/9 + (8*(270 - 489*e - 2041*e^2 - (540*I)*e*Pi + 
         (978*I)*e^2*Pi + 630*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      160*e^2*RATIO[x^(-2)] + 880*e^2*RATIO[x^(-1)] - 
      (8*(180 - 36*e - 101*e^2 - (360*I)*e*Pi + (72*I)*e^2*Pi + 
         420*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-63 - 73*e + (222*I)*e*Pi + 12*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*(6 + 137*e - (6*I)*e*Pi))/3 - ((8*I)/9)*
         ((138*I)*e + (173*I)*e^2 + 276*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        16*e^2*RATIO[x^(-2)] + 80*e^2*RATIO[x^(-1)] + 
        (4*(36 - 96*e - 145*e^2 - (72*I)*e*Pi + (192*I)*e^2*Pi + 
           84*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*e*(3 + 2*e - (9*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(108 - 930*e - 2711*e^2 - (216*I)*e*Pi + (1986*I)*e^2*Pi + 
           252*e^2*Pi^2))/9 - (16*(36 - 94*e - 479*e^2 - (72*I)*e*Pi + 
           (188*I)*e^2*Pi + 84*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        176*e^2*RATIO[x^(-2)] - 464*e^2*RATIO[x^(-1)] + 
        (4*(396 + 192*e - 59*e^2 - (792*I)*e*Pi - (384*I)*e^2*Pi + 
           924*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*e*(21 + 52*e - (66*I)*e*Pi)*RATIO[x])/9 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*((-16*(24 - 138*e - 555*e^2 + (84*I)*e*Pi + 
       (132*I)*e^2*Pi + 88*e^2*Pi^2))/3 - (352*I)*e^2*Pi*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-14*I)*e + (83*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + (16*(12 - 83*e + 320*e^2 + (78*I)*e*Pi + 
       (147*I)*e^2*Pi + 23*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
    (16*(12 - 83*e - 544*e^2 + (6*I)*e*Pi + (40*I)*e^2*Pi + 65*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(14 + 79*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*e*(-366 + 2357*e + (72*I)*Pi + (420*I)*e*Pi + 84*e*Pi^2))/9 + 
      ((8*I)/3)*((-2*I)*e + (186*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-26*I)*e + (808*I)*e^2 + 117*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-162 - 289*e + (36*I)*Pi + (447*I)*e*Pi + 42*e*Pi^2)*RATIO[x])/
       9 + (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((16*I)/3)*e*(3*I + (26*I)*e + 15*e*Pi) + 
        ((4*I)/9)*((6*I)*e - (89*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*((3*I)*e + (50*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] + 
        (8*e*(12 + 11*e - (60*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(-114 + 1736*e + (267*I)*e*Pi))/9 - 
        ((4*I)/9)*((-18*I)*e + (1193*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/9)*((-36*I)*e + (1435*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
        (8*e*(120 + 301*e - (468*I)*e*Pi)*RATIO[x])/9 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*RATIO[x^2]))) - 32*Zeta[3] - 
  (3376*e*Zeta[3])/3 - 9084*e^2*Zeta[3] - (96*I)*Pi*Zeta[3] - 
  ((2560*I)/3)*e*Pi*Zeta[3] - ((68816*I)/9)*e^2*Pi*Zeta[3] + 
  (752*e*Pi^2*Zeta[3])/3 - (9632*e^2*Pi^2*Zeta[3])/9 + 
  (536*I)*e^2*Pi^3*Zeta[3] + 1792*e^2*Zeta[3]^2 + 
  G[0, 1, 0, x]*((16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
     3 - (4*e*(30 + 163*e - (216*I)*Pi + (182*I)*e*Pi + 39*e*Pi^2)*
      RATIO[x^2])/9 + (4*(396 + 1512*e + 5437*e^2 - (1512*I)*e*Pi - 
       (12312*I)*e^2*Pi - 5274*e*Pi^2 + 3741*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 
       25560*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(1692 + 2934*e + 5404*e^2 - (936*I)*e*Pi - 
       (8760*I)*e^2*Pi - 2394*e*Pi^2 + 2859*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 
       16920*e^2*Zeta[3]))/27 + (4*(-108 - 2982*e - 19931*e^2 + (144*I)*Pi + 
       (396*I)*e*Pi - (2274*I)*e^2*Pi - 576*e*Pi^2 + 3377*e^2*Pi^2 + 
       (174*I)*e^2*Pi^3 - 8712*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(-396 - 606*e - 8750*e^2 - (108*I)*e*Pi + (6522*I)*e^2*Pi + 
       900*e*Pi^2 - 723*e^2*Pi^2 + (918*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 - 
    ((16*I)/9)*RATIO[x^(-1)]*((-6*I)*e + (41*I)*e^2 + 36*Pi - 54*e*Pi + 
      161*e^2*Pi + (102*I)*e*Pi^2 - (139*I)*e^2*Pi^2 + 75*e^2*Pi^3 + 
      (672*I)*e^2*Zeta[3])) + G[1, 1, 0, x]*
   ((-8*(-66*e - 133*e^2 - (144*I)*e*Pi + (369*I)*e^2*Pi + 477*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*e*(105 + 362*e - (96*I)*Pi + (150*I)*e*Pi + 
       67*e*Pi^2)*RATIO[x^2])/9 - (16*RATIO[(1 - x)^(-1)]*
      (18 + 168*e + 1162*e^2 - (18*I)*Pi - (15*I)*e*Pi + (443*I)*e^2*Pi - 
       9*e*Pi^2 - 1330*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 162*e^2*Zeta[3]))/9 - 
    (((8*I)/9)*(36*Pi - 78*e*Pi - 553*e^2*Pi - (18*I)*e*Pi^2 - 
       (90*I)*e^2*Pi^2 + 36*e^2*Pi^3 - (684*I)*e^2*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((8*I)/27)*RATIO[x^(-1)]*(396*I - (234*I)*e - 
      (2720*I)*e^2 - 216*Pi - 1098*e*Pi - 4167*e^2*Pi - (666*I)*e*Pi^2 + 
      (1713*I)*e^2*Pi^2 + 999*e^2*Pi^3 - (3312*I)*e^2*Zeta[3]) + 
    (8*RATIO[x]*(198 - 1641*e - 10394*e^2 - (108*I)*Pi - (414*I)*e*Pi - 
       (6210*I)*e^2*Pi - 324*e*Pi^2 + 291*e^2*Pi^2 - (360*I)*e^2*Pi^3 + 
       1080*e^2*Zeta[3]))/27 + (4*(-360 + 270*e - 3885*e^2 - (216*I)*Pi - 
       (576*I)*e*Pi + (1860*I)*e^2*Pi + 588*e*Pi^2 - 1058*e^2*Pi^2 + 
       (762*I)*e^2*Pi^3 + 1488*e^2*Zeta[3]))/9) + 
  G[1, 0, 0, x]*((-16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*e*(372 + 1153*e - (576*I)*Pi + (750*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27 + (4*(1692 + 2694*e + 7364*e^2 + (1728*I)*Pi + (2484*I)*e*Pi - 
       (12204*I)*e^2*Pi - 360*e*Pi^2 - 2883*e^2*Pi^2 + (468*I)*e^2*Pi^3 - 
       13176*e^2*Zeta[3]))/27 + ((16*I)/27)*RATIO[x^(-1)]*
     (396*I + (642*I)*e + (1325*I)*e^2 - 216*Pi - 756*e*Pi - 675*e^2*Pi - 
      (378*I)*e*Pi^2 - (1470*I)*e^2*Pi^2 + 243*e^2*Pi^3 - 
      (3096*I)*e^2*Zeta[3]) + (4*RATIO[x]*(2604*e + 11332*e^2 - (864*I)*Pi - 
       (1944*I)*e*Pi + (7218*I)*e^2*Pi + 396*e*Pi^2 - 3627*e^2*Pi^2 + 
       (864*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 732*e - 660*e^2 - (564*I)*e*Pi - 
       (2950*I)*e^2*Pi + 474*e*Pi^2 - 5649*e^2*Pi^2 + (384*I)*e^2*Pi^3 + 
       4728*e^2*Zeta[3]))/9 + (4*(216 + 1242*e + 6384*e^2 - (1044*I)*e*Pi - 
       (4644*I)*e^2*Pi + 714*e*Pi^2 + 961*e^2*Pi^2 + (384*I)*e^2*Pi^3 + 
       9768*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, x]*((-16*I)*(-12*Pi - 2*e^2*Pi + (6*I)*e*Pi^2 + 3*e^2*Pi^3)*
     RATIO[x^(-1)] + (8*e*(-84 - 265*e - (324*I)*Pi + (198*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    (8*(-1440 - 6750*e - 30026*e^2 + (432*I)*Pi + (3348*I)*e*Pi + 
       (15126*I)*e^2*Pi - 3618*e*Pi^2 + 615*e^2*Pi^2 - (990*I)*e^2*Pi^3 - 
       54000*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(-744 - 1940*e - 972*e^2 + (144*I)*Pi + 
       (1296*I)*e*Pi + (5120*I)*e^2*Pi - 606*e*Pi^2 + 2451*e^2*Pi^2 - 
       (330*I)*e^2*Pi^3 - 7200*e^2*Zeta[3]))/9 + 
    (8*RATIO[x]*(660*e + 8950*e^2 + (540*I)*Pi + (1440*I)*e*Pi - 
       (696*I)*e^2*Pi - 324*e*Pi^2 + 597*e^2*Pi^2 - (531*I)*e^2*Pi^3 - 
       1944*e^2*Zeta[3]))/27 + (8*(-1008 - 1230*e + 22916*e^2 - (324*I)*Pi + 
       (1890*I)*e*Pi + (14922*I)*e^2*Pi - 396*e*Pi^2 + 6243*e^2*Pi^2 - 
       (1287*I)*e^2*Pi^3 + 17064*e^2*Zeta[3]))/27) + 
  G[1, 0, x]*(((8*I)/27)*(66*e*Pi + 133*e^2*Pi + (75*I)*e^2*Pi^2 + 
      33*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - (133*I)*e^2*Pi - 
       96*e*Pi^2 + 395*e^2*Pi^2 - (111*I)*e^2*Pi^3 + 2808*e^2*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi + (29640*I)*e*Pi + 
       (112200*I)*e^2*Pi - 1320*e*Pi^2 + 11720*e^2*Pi^2 - (4320*I)*e*Pi^3 - 
       (15840*I)*e^2*Pi^3 + 4161*e^2*Pi^4 + 8640*e*Zeta[3] + 
       158400*e^2*Zeta[3]))/135 - 
    (4*((-1080*I)*Pi - (6210*I)*e*Pi - (31920*I)*e^2*Pi + 360*Pi^2 + 
       1050*e*Pi^2 + 6125*e^2*Pi^2 + (390*I)*e*Pi^3 + (875*I)*e^2*Pi^3 + 
       1162*e^2*Pi^4 + 7200*e*Zeta[3] + 1980*e^2*Zeta[3] + 
       (16680*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (-2304 + 14160*e + 168824*e^2 + (2016*I)*Pi + (7680*I)*e*Pi + 
      (7844*I)*e^2*Pi - 1296*Pi^2 - 2724*e*Pi^2 - 12880*e^2*Pi^2 - 
      (3240*I)*e*Pi^3 - (4344*I)*e^2*Pi^3 + 93*e^2*Pi^4 + 12096*e*Zeta[3] + 
      97344*e^2*Zeta[3] - (29952*I)*e^2*Pi*Zeta[3])/27 + 
    (4*RATIO[(1 - x)^(-1)]*(4140 + 31320*e + 180665*e^2 - (3240*I)*Pi - 
       (10800*I)*e*Pi + (6840*I)*e^2*Pi + 1080*Pi^2 - 29820*e*Pi^2 - 
       124790*e^2*Pi^2 + (1170*I)*e*Pi^3 - (6555*I)*e^2*Pi^3 + 
       2286*e^2*Pi^4 + 10800*e*Zeta[3] - 218700*e^2*Zeta[3] + 
       (50040*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-5760 - 43320*e - 282100*e^2 - (2640*I)*Pi - (7720*I)*e*Pi - 
       (24800*I)*e^2*Pi + 720*Pi^2 - 6120*e*Pi^2 + 8740*e^2*Pi^2 + 
       (600*I)*e*Pi^3 + (2260*I)*e^2*Pi^3 + 597*e^2*Pi^4 + 17280*e*Zeta[3] + 
       45360*e^2*Zeta[3] + (83520*I)*e^2*Pi*Zeta[3]))/45) + 
  G[0, 0, x]*((4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + 
       (133*I)*e^2*Pi + 60*e*Pi^2 - 86*e^2*Pi^2 + (543*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/27 + 
    (8*RATIO[x^(-1)]*((-12*I)*e*Pi + (82*I)*e^2*Pi - 36*Pi^2 - 6*e^2*Pi^2 + 
       (12*I)*e*Pi^3 + (352*I)*e^2*Pi^3 + 9*e^2*Pi^4 + 
       (3792*I)*e^2*Pi*Zeta[3]))/9 - 
    (4*(-810 + 6996*e + 76750*e^2 + (1908*I)*Pi + (8634*I)*e*Pi + 
       (25601*I)*e^2*Pi - 432*Pi^2 + 2208*e*Pi^2 + 14870*e^2*Pi^2 - 
       (864*I)*e*Pi^3 - (1671*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 5184*e*Zeta[3] + 
       50256*e^2*Zeta[3] - (10296*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x]*(-4320 - 31560*e - 206120*e^2 - (1980*I)*Pi - (5790*I)*e*Pi - 
       (18570*I)*e^2*Pi + 1080*Pi^2 - 2250*e*Pi^2 - 3765*e^2*Pi^2 + 
       (900*I)*e*Pi^3 - (8565*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 23760*e*Zeta[3] + 
       53460*e^2*Zeta[3] + (78120*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[(1 - x)^(-1)]*(4140 - 13680*e - 221500*e^2 - (9540*I)*Pi - 
       (27330*I)*e*Pi - (13420*I)*e^2*Pi + 4320*Pi^2 - 12810*e*Pi^2 - 
       65435*e^2*Pi^2 + (2790*I)*e*Pi^3 - (18075*I)*e^2*Pi^3 + 
       2682*e^2*Pi^4 + 66960*e*Zeta[3] - 85140*e^2*Zeta[3] + 
       (121680*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(2970 + 27000*e + 168150*e^2 - (12420*I)*Pi - (54000*I)*e*Pi - 
       (219075*I)*e^2*Pi + 7920*Pi^2 + 2370*e*Pi^2 + 11225*e^2*Pi^2 + 
       (2790*I)*e*Pi^3 + (7875*I)*e^2*Pi^3 + 5622*e^2*Pi^4 + 
       142560*e*Zeta[3] - 51300*e^2*Zeta[3] + (121680*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2)) + G[1, 1, 1, x]*
   ((-4*(-1056*e - 3721*e^2 + (36*I)*e*Pi + (1218*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*e*(888 + 3191*e - (216*I)*Pi + (666*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    Nf*(((-2*e*(-132 - 1495*e + (72*I)*Pi + (360*I)*e*Pi + 60*e*Pi^2))/9 - 
        (64*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (2*(72*e + 57*e^2 + (12*I)*e*Pi - (34*I)*e^2*Pi + 6*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + (16*(-24*e - 238*e^2 + (6*I)*e*Pi + 
           (52*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*e*(6 + 7*e - (24*I)*Pi - (10*I)*e*Pi + 4*e*Pi^2)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*(72 - 7512*e - 45217*e^2 - (900*I)*e*Pi + (6564*I)*e^2*Pi + 
           2271*e^2*Pi^2))/27 - (704*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*(-792*e - 3123*e^2 + (862*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 - (8*(-471*e - 2148*e^2 + (571*I)*e^2*Pi + 29*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (4*(36 + 258*e + 1003*e^2 - (648*I)*e*Pi - 
           (1290*I)*e^2*Pi + 102*e^2*Pi^2)*RATIO[x])/27 + 
        (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*RATIO[x^2])/9)) + 
    (4*RATIO[x]*(5172*e + 33446*e^2 + (216*I)*Pi - (828*I)*e*Pi + 
       (5010*I)*e^2*Pi - 1296*e*Pi^2 - 1653*e^2*Pi^2 - (1296*I)*e^2*Pi^3 - 
       4968*e^2*Zeta[3]))/27 + (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((16*I)/3)*RATIO[(1 - x)^(-1)]*
     (-18*e*Pi - 175*e^2*Pi + (255*I)*e^2*Pi^2 + 4*e^2*Pi^3 + 
      (24*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((-5196*I)*e - (50146*I)*e^2 + 432*Pi + 2700*e*Pi - 5622*e^2*Pi - 
      (648*I)*e*Pi^2 + (5061*I)*e^2*Pi^2 + 378*e^2*Pi^3 - 
      (9504*I)*e^2*Zeta[3]) + (8*(-690*e - 1901*e^2 + (36*I)*Pi + 
       (504*I)*e*Pi + (420*I)*e^2*Pi + 324*e*Pi^2 - 952*e^2*Pi^2 + 
       (327*I)*e^2*Pi^3 + 2124*e^2*Zeta[3]))/9 + 
    Nc^2*((640*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*(-720*e - 2346*e^2 + (12*I)*e*Pi + (816*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (2*(-3048*e - 15872*e^2 + (156*I)*e*Pi + 
         (4524*I)*e^2*Pi + 455*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9 + 
      (4*(-198 + 5070*e + 31319*e^2 + (1152*I)*e*Pi - (5352*I)*e^2*Pi + 
         288*e*Pi^2 - 2265*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/
       27 + (4*RATIO[x]*(198 + 582*e + 1498*e^2 - (1548*I)*e*Pi - 
         (2304*I)*e^2*Pi - 288*e*Pi^2 + 225*e^2*Pi^2 - (324*I)*e^2*Pi^3 + 
         288*e^2*Zeta[3]))/27)) + G[0, 1, 1, x]*
   ((8*(-72*e - 177*e^2 + (162*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*e*(87 + 377*e - (72*I)*Pi + (78*I)*e*Pi + 39*e*Pi^2)*RATIO[x^2])/27 + 
    (16*((-18*I)*Pi - (6*I)*e*Pi + (110*I)*e^2*Pi - 261*e*Pi^2 + 
       99*e^2*Pi^2 - (273*I)*e^2*Pi^3 - 630*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - ((16*I)/9)*RATIO[x^(-1)]*
     ((342*I)*e + (2828*I)*e^2 + 132*e*Pi + 1030*e^2*Pi - (15*I)*e*Pi^2 - 
      (282*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (408*I)*e^2*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(-324 - 1356*e - 5880*e^2 - (36*I)*Pi + 
       (564*I)*e*Pi + (4675*I)*e^2*Pi - 432*e*Pi^2 + 59*e^2*Pi^2 - 
       (726*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/9 + 
    (8*(378 + 3021*e + 16092*e^2 - (486*I)*e*Pi - (1698*I)*e^2*Pi - 
       336*e*Pi^2 + 1687*e^2*Pi^2 - (675*I)*e^2*Pi^3 + 2472*e^2*Zeta[3]))/9 + 
    (8*RATIO[x]*(-660*e - 1801*e^2 - (216*I)*Pi + (882*I)*e*Pi + 
       (228*I)*e^2*Pi + 774*e*Pi^2 + 1230*e^2*Pi^2 + (747*I)*e^2*Pi^3 + 
       3456*e^2*Zeta[3]))/27 + 
    Nc^2*((8*(-30*e - 94*e^2 + (60*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(-150*e - 750*e^2 + (320*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9 + 
      (16*e*(-5*Pi^2 + e*Pi^2 - (10*I)*e*Pi^3 + 30*e*Zeta[3]))/
       (-1 + RATIO[x])^2 + (4*RATIO[x]*(-198 - 582*e - 1498*e^2 + 
         (1548*I)*e*Pi + (2484*I)*e^2*Pi + 144*e*Pi^2 - 504*e^2*Pi^2 + 
         (189*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/27 + 
      (4*(1278 + 2616*e + 5458*e^2 - (3528*I)*e*Pi - (6258*I)*e^2*Pi - 
         468*e*Pi^2 + 3552*e^2*Pi^2 - (837*I)*e^2*Pi^3 + 1476*e^2*Zeta[3]))/
       27 - (4*RATIO[(1 - x)^(-1)]*(360 + 1368*e + 4910*e^2 - (720*I)*e*Pi - 
         (2736*I)*e^2*Pi - 270*e*Pi^2 + 789*e^2*Pi^2 - (540*I)*e^2*Pi^3 + 
         1620*e^2*Zeta[3]))/9) + 
    Nf*(Nc*((-8*(-99*e - 378*e^2 + (198*I)*e^2*Pi + 2*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + (16*(-126*e - 498*e^2 + (261*I)*e^2*Pi + 
           4*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*(36 + 258*e + 1003*e^2 - (648*I)*e*Pi - (1488*I)*e^2*Pi + 
           336*e^2*Pi^2)*RATIO[x])/27 - (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*
          RATIO[x^2])/9 - (4*RATIO[(1 - x)^(-1)]*(-396 - 1776*e - 6649*e^2 + 
           (792*I)*e*Pi + (3552*I)*e^2*Pi + 216*e*Pi^2 - 894*e^2*Pi^2 + 
           (432*I)*e^2*Pi^3 - 1296*e^2*Zeta[3]))/9 + 
        (4*(-738 - 1446*e - 3112*e^2 + (1854*I)*e*Pi + (3693*I)*e^2*Pi + 
           162*e*Pi^2 - 2067*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 972*e^2*Zeta[3]))/
         27 + (8*(33*e*Pi^2 + 16*e^2*Pi^2 + (66*I)*e^2*Pi^3 - 
           198*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2)) + 
      ((4*(18 + 114*e + 244*e^2 - (18*I)*e*Pi - (177*I)*e^2*Pi + 
           27*e^2*Pi^2))/9 + (4*(36 + 48*e + 11*e^2 - (72*I)*e*Pi - 
           (96*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*(9*e + 6*e^2 - (18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(-36*e - 327*e^2 + (87*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e*(6 + 7*e - (24*I)*Pi - (16*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*RATIO[x^2])/9 + 
        (8*(3*e*Pi^2 - 8*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, 0, 1, x]*((-8*(-66*e - 133*e^2 - (486*I)*e^2*Pi + 177*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (8*e*(-105 - 362*e + (36*I)*Pi - (86*I)*e*Pi + 
       3*e*Pi^2)*RATIO[x^2])/9 + 
    (8*RATIO[x]*(198 - 1641*e - 10394*e^2 - (972*I)*e*Pi - (5496*I)*e^2*Pi + 
       252*e*Pi^2 + 645*e^2*Pi^2 + (972*I)*e^2*Pi^3 - 4104*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*(36 + 336*e + 2324*e^2 + (36*I)*Pi - 
       (1200*I)*e*Pi - (4291*I)*e^2*Pi + 168*e*Pi^2 - 1522*e^2*Pi^2 + 
       (117*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9 - ((8*I)/27)*RATIO[x^(-1)]*
     (396*I - (234*I)*e - (2720*I)*e^2 - 432*Pi - 2376*e*Pi - 288*e^2*Pi - 
      (540*I)*e*Pi^2 - (603*I)*e^2*Pi^2 + 522*e^2*Pi^3 - 
      (5040*I)*e^2*Zeta[3]) + (8*((36*I)*Pi + (204*I)*e*Pi + (842*I)*e^2*Pi + 
       198*e*Pi^2 - 21*e^2*Pi^2 + (57*I)*e^2*Pi^3 + 432*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*(-360 + 270*e - 3885*e^2 - (144*I)*Pi - 
       (2904*I)*e*Pi - (11782*I)*e^2*Pi + 360*e*Pi^2 + 2012*e^2*Pi^2 - 
       (408*I)*e^2*Pi^3 + 7104*e^2*Zeta[3]))/9 + 
    Nc^2*((8*((180*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((942*I)*e^2*Pi + 91*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9 + 
      (4*e*RATIO[x]*((252*I)*Pi + (232*I)*e*Pi + 48*Pi^2 - 51*e*Pi^2 + 
         (57*I)*e*Pi^3 - 252*e*Zeta[3]))/9 + 
      (4*e*((-1272*I)*Pi - (2834*I)*e*Pi - 12*Pi^2 + 1471*e*Pi^2 + 
         (15*I)*e*Pi^3 - 180*e*Zeta[3]))/9 - 
      (4*RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (3744*I)*e^2*Pi + 90*e*Pi^2 + 
         1337*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/9 + 
      (16*(5*e*Pi^2 - e^2*Pi^2 + (10*I)*e^2*Pi^3 - 60*e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2)) + 
    Nf*(((4*e*Pi*(-12*I - (120*I)*e + 25*e*Pi))/3 + 
        (16*((-27*I)*e*Pi - (27*I)*e^2*Pi + 26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (16*((-9*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*((81*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*e*Pi*(-12*I - (5*I)*e + 4*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9 + 
        (8*(-3*e*Pi^2 + 8*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-8*((198*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (80*((51*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*e*Pi*(-84*I - (175*I)*e + 25*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9 + 
        (4*e*((804*I)*Pi + (1874*I)*e*Pi - 18*Pi^2 - 895*e*Pi^2 - 
           (36*I)*e*Pi^3 + 216*e*Zeta[3]))/9 + 
        (8*(-33*e*Pi^2 - 16*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 396*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*((594*I)*e*Pi + 
           (2466*I)*e^2*Pi - 36*e*Pi^2 - 731*e^2*Pi^2 - (72*I)*e^2*Pi^3 + 
           432*e^2*Zeta[3]))/9))) + G[0, 0, 1, x]*
   ((-16*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*e*(30 + 163*e - (96*I)*Pi + (54*I)*e*Pi + 43*e*Pi^2)*RATIO[x^2])/9 + 
    (4*(396 + 1512*e + 5437*e^2 - (1728*I)*Pi + (684*I)*e*Pi + 
       (300*I)*e^2*Pi - 3834*e*Pi^2 + 2931*e^2*Pi^2 + (3078*I)*e^2*Pi^3 - 
       27504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(1692 + 2934*e + 5404*e^2 - (2808*I)*Pi + 
       (1944*I)*e*Pi + (186*I)*e^2*Pi + 666*e*Pi^2 + 10239*e^2*Pi^2 + 
       (4338*I)*e^2*Pi^3 - 18864*e^2*Zeta[3]))/27 + 
    (4*(-108 - 2982*e - 19931*e^2 - (216*I)*Pi + (2328*I)*e*Pi + 
       (11572*I)*e^2*Pi + 168*e*Pi^2 + 2101*e^2*Pi^2 + (1938*I)*e^2*Pi^3 - 
       11736*e^2*Zeta[3]))/9 - ((16*I)/9)*RATIO[x^(-1)]*
     ((-6*I)*e + (41*I)*e^2 - 78*e*Pi - 958*e^2*Pi + (114*I)*e*Pi^2 - 
      (5*I)*e^2*Pi^2 + 87*e^2*Pi^3 + (1752*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-396 - 606*e - 8750*e^2 + (216*I)*Pi + (1008*I)*e*Pi + 
       (5598*I)*e^2*Pi - 756*e*Pi^2 - 1161*e^2*Pi^2 - (2142*I)*e^2*Pi^3 + 
       6264*e^2*Zeta[3]))/27 + Nc^2*((-160*I)*e^2*Pi*RATIO[x^(-2)] + 
      (880*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*e*Pi*(-63*I - (73*I)*e + 36*e*Pi - (3*I)*e*Pi^2)*RATIO[x])/9 - 
      (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/9 - 
      (4*RATIO[(1 - x)^(-1)]*((-540*I)*Pi + (978*I)*e*Pi + (4082*I)*e^2*Pi + 
         630*e*Pi^2 - 1021*e^2*Pi^2 + (630*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/
       9 + (8*((-180*I)*Pi + (36*I)*e*Pi + (101*I)*e^2*Pi + 210*e*Pi^2 - 
         42*e^2*Pi^2 + (210*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*((-108*I)*Pi + (780*I)*e*Pi + 
         (2203*I)*e^2*Pi + 126*e*Pi^2 - 785*e^2*Pi^2 + (132*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/9) + 
    Nf*(((-4*e*Pi*(-6*I - (137*I)*e + 7*e*Pi))/3 - 
        (8*((-138*I)*e*Pi - (173*I)*e^2*Pi + 155*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (80*I)*e^2*Pi*RATIO[x^(-1)] - (16*e*Pi*(-6*I - (4*I)*e + 5*e*Pi)*
          RATIO[x])/9 + (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9 + 
        (4*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 42*e*Pi^2 + 
           112*e^2*Pi^2 - (42*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2))/Nc + Nc*((176*I)*e^2*Pi*RATIO[x^(-2)] - 
        (464*I)*e^2*Pi*RATIO[x^(-1)] - (32*e*Pi*(-21*I - (52*I)*e + 16*e*Pi)*
          RATIO[x])/9 + (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/9 - 
        (16*RATIO[(1 - x)^(-1)]*((108*I)*Pi - (282*I)*e*Pi - 
           (1437*I)*e^2*Pi - 126*e*Pi^2 + 296*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 
           216*e^2*Zeta[3]))/9 + (4*((108*I)*Pi - (930*I)*e*Pi - 
           (2711*I)*e^2*Pi - 126*e*Pi^2 + 961*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 
           216*e^2*Zeta[3]))/9 + (4*((396*I)*Pi + (192*I)*e*Pi - 
           (59*I)*e^2*Pi - 462*e*Pi^2 - 224*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
           792*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)))) + 
  G[1, 1, x]*(Nf^2*((-8*e^2)/9 + (16*e^2*RATIO[(1 - x)^(-1)])/9) + 
    (4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi - 
       30*e*Pi^2 + 472*e^2*Pi^2 + (405*I)*e^2*Pi^3 - 1116*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-2)]*(-324*I - (1152*I)*e - (4038*I)*e^2 - 540*e*Pi - 
      1683*e^2*Pi + (186*I)*e*Pi^2 - (326*I)*e^2*Pi^2 + 39*e^2*Pi^3 + 
      (3456*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
      ((36*I)*Pi + (336*I)*e*Pi + (2324*I)*e^2*Pi + 522*e*Pi^2 + 
       1908*e^2*Pi^2 + (18*I)*e*Pi^3 + (482*I)*e^2*Pi^3 + 41*e^2*Pi^4 - 
       108*e*Zeta[3] + 1644*e^2*Zeta[3] + (36*I)*e^2*Pi*Zeta[3]))/9 + 
    (4*((36*I)*e*Pi^3 + (52*I)*e^2*Pi^3 + 105*e^2*Pi^4 - 216*e*Zeta[3] - 
       312*e^2*Zeta[3] + (432*I)*e^2*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
    (4*(1350 - 390*e - 36220*e^2 - (5400*I)*Pi - (13230*I)*e*Pi - 
       (114885*I)*e^2*Pi - 3240*Pi^2 + 7890*e*Pi^2 + 28780*e^2*Pi^2 - 
       (5220*I)*e*Pi^3 + (23070*I)*e^2*Pi^3 + 201*e^2*Pi^4 - 
       32400*e*Zeta[3] - 67680*e^2*Zeta[3] - (101160*I)*e^2*Pi*Zeta[3]))/
     135 + (2*RATIO[x^(-1)]*(17280 + 142680*e + 906580*e^2 + (7920*I)*Pi - 
       (22800*I)*e*Pi - (271700*I)*e^2*Pi + 2160*Pi^2 - 13620*e*Pi^2 - 
       17000*e^2*Pi^2 + (5040*I)*e*Pi^3 - (18030*I)*e^2*Pi^3 + 
       2301*e^2*Pi^4 + 32400*e*Zeta[3] + 33840*e^2*Zeta[3] + 
       (118800*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x]*(8640 + 66840*e + 434060*e^2 - (3960*I)*Pi - (900*I)*e*Pi + 
       (8300*I)*e^2*Pi - 4320*Pi^2 - 6540*e*Pi^2 + 15050*e^2*Pi^2 - 
       (7560*I)*e*Pi^3 + (3810*I)*e^2*Pi^3 + 1203*e^2*Pi^4 - 
       19440*e*Zeta[3] + 29160*e^2*Zeta[3] - (139680*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 360*e*Zeta[3]))/27 + 
      ((2*I)/27)*RATIO[x^(-2)]*(540*I + (1782*I)*e + (5889*I)*e^2 + 
        1080*e*Pi + 3474*e^2*Pi - (36*I)*e*Pi^2 + (878*I)*e^2*Pi^2 + 
        51*e^2*Pi^3 + (24*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (2160*I + (11988*I)*e + (51762*I)*e^2 + 4896*e*Pi + 23760*e^2*Pi - 
        (468*I)*e*Pi^2 + (2756*I)*e^2*Pi^2 + 663*e^2*Pi^3 + 
        (312*I)*e^2*Zeta[3]) + (4*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-8*e^2 + 360*e*Pi^2 + 
         1248*e^2*Pi^2 + (720*I)*e^2*Pi^3 + 33*e^2*Pi^4 - 2160*e^2*Zeta[3] - 
         (1080*I)*e^2*Pi*Zeta[3]))/9 - 
      (RATIO[x]*((-792*I)*Pi - (2328*I)*e*Pi - (5992*I)*e^2*Pi - 432*Pi^2 - 
         504*e*Pi^2 + 256*e^2*Pi^2 - (648*I)*e*Pi^3 - (396*I)*e^2*Pi^3 + 
         471*e^2*Pi^4 + 17928*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/27 + 
      (-27000 - 170100*e - 766530*e^2 - (3960*I)*Pi + (48120*I)*e*Pi + 
        (287380*I)*e^2*Pi - 2160*Pi^2 + 13200*e*Pi^2 + 10720*e^2*Pi^2 - 
        (3240*I)*e*Pi^3 + (25740*I)*e^2*Pi^3 + 2751*e^2*Pi^4 + 
        14760*e^2*Zeta[3] - (20160*I)*e^2*Pi*Zeta[3])/135) + 
    Nf*(((-36 - 534*e - 3251*e^2 + (192*I)*e*Pi + (1922*I)*e^2*Pi + 
          72*e*Pi^2 + 270*e^2*Pi^2 + (96*I)*e^2*Pi^3)/9 - 
        8*e*RATIO[(1 - x)^(-1)]*(-Pi^2 - e*Pi^2 - (2*I)*e*Pi^3 + 
          6*e*Zeta[3]) - (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 
           72*e*Zeta[3]))/27 + (4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi - 
           12*Pi^2 + 13*e*Pi^2 + 144*e*Zeta[3]))/27 + (I/27)*RATIO[x^(-2)]*
         (-108*I - (90*I)*e + (129*I)*e^2 - 216*e*Pi - 162*e^2*Pi - 
          (24*I)*e*Pi^2 - (274*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
          (360*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
         (108*I + (1170*I)*e + (6009*I)*e^2 + 360*e*Pi + 3372*e^2*Pi - 
          (48*I)*e*Pi^2 + (160*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
          (720*I)*e^2*Zeta[3]) - (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 - 
        (I/27)*RATIO[x^(-2)]*(1188*I + (4734*I)*e + (16293*I)*e^2 + 
          2376*e*Pi + 9270*e^2*Pi - (48*I)*e*Pi^2 + (1958*I)*e^2*Pi^2 + 
          78*e^2*Pi^3 + (408*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
         (1404*I + (7254*I)*e + (29229*I)*e^2 + 2916*e*Pi + 11460*e^2*Pi - 
          (96*I)*e*Pi^2 + (2182*I)*e^2*Pi^2 + 156*e^2*Pi^3 + 
          (816*I)*e^2*Zeta[3]) + (4*RATIO[x]*((-36*I)*Pi - (258*I)*e*Pi - 
           (1003*I)*e^2*Pi - 84*e*Pi^2 + 23*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 
           1548*e^2*Zeta[3]))/27 - 
        (22*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (8*RATIO[(1 - x)^(-1)]*(-20*e^2 + 495*e*Pi^2 + 2055*e^2*Pi^2 + 
           (990*I)*e^2*Pi^3 + 33*e^2*Pi^4 - 2970*e^2*Zeta[3] - 
           (1080*I)*e^2*Pi*Zeta[3]))/45 + (19980 + 131850*e + 608265*e^2 + 
          (720*I)*Pi - (35880*I)*e*Pi - (190390*I)*e^2*Pi - 6720*e*Pi^2 + 
          3530*e^2*Pi^2 - (14850*I)*e^2*Pi^3 - 198*e^2*Pi^4 + 
          25200*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3])/135))) + 
  G[0, 1, x]*(((-8*I)/9)*(72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 + 
      (35*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] + 
    (4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - (133*I)*e^2*Pi + 
       48*e*Pi^2 + 233*e^2*Pi^2 - (657*I)*e^2*Pi^3 + 3384*e^2*Zeta[3]))/27 + 
    (-2304 + 14160*e + 168824*e^2 + (7344*I)*Pi + (30384*I)*e*Pi + 
      (172044*I)*e^2*Pi + 2448*Pi^2 - 20388*e*Pi^2 - 102968*e^2*Pi^2 + 
      (792*I)*e*Pi^3 - (36312*I)*e^2*Pi^3 - 315*e^2*Pi^4 + 16416*e*Zeta[3] - 
      8784*e^2*Zeta[3] + (8928*I)*e^2*Pi*Zeta[3])/27 - 
    (4*((-396*I)*Pi - (1512*I)*e*Pi - (5437*I)*e^2*Pi - 864*Pi^2 + 
       1368*e*Pi^2 + 5712*e^2*Pi^2 - (342*I)*e*Pi^3 + (1299*I)*e^2*Pi^3 + 
       1206*e^2*Pi^4 + 864*e*Zeta[3] + 6048*e^2*Zeta[3] + 
       (14544*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*(828 + 6264*e + 36133*e^2 + (468*I)*Pi + 
       (7254*I)*e*Pi + (43208*I)*e^2*Pi - 684*Pi^2 + 708*e*Pi^2 + 
       1597*e^2*Pi^2 - (702*I)*e*Pi^3 + (2211*I)*e^2*Pi^3 + 1365*e^2*Pi^4 + 
       5184*e*Zeta[3] + 19296*e^2*Zeta[3] + (17784*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 - (41040*I)*e*Pi - 
       (339480*I)*e^2*Pi + 2160*Pi^2 - 12000*e*Pi^2 + 11800*e^2*Pi^2 - 
       (3240*I)*e*Pi^3 - (36900*I)*e^2*Pi^3 + 2601*e^2*Pi^4 + 
       38880*e*Zeta[3] - 95040*e^2*Zeta[3] + (51840*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x]*(17280 + 129960*e + 846300*e^2 - (7920*I)*Pi - (1800*I)*e*Pi + 
       (16480*I)*e^2*Pi - 10800*Pi^2 - 17760*e*Pi^2 - 82460*e^2*Pi^2 - 
       (16920*I)*e*Pi^3 + (1860*I)*e^2*Pi^3 + 2289*e^2*Pi^4 - 
       82080*e*Zeta[3] - 103680*e^2*Zeta[3] - (341280*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((-8*I)/9)*(90*e*Pi + 282*e^2*Pi + (90*I)*e^2*Pi^2 + 
        e^2*Pi^3)*RATIO[x^(-2)] + ((8*I)/9)*(450*e*Pi + 2250*e^2*Pi + 
        (445*I)*e^2*Pi^2 + 13*e^2*Pi^3)*RATIO[x^(-1)] - 
      (4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 + 360*e*Zeta[3]))/27 + 
      (4*RATIO[x]*((-198*I)*Pi - (582*I)*e*Pi - (1498*I)*e^2*Pi - 
         126*e*Pi^2 + 94*e^2*Pi^2 - (36*I)*e*Pi^3 - (99*I)*e^2*Pi^3 + 
         27*e^2*Pi^4 + 4482*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(-180*Pi^2 + 36*e*Pi^2 + 101*e^2*Pi^2 - (360*I)*e*Pi^3 + 
         (72*I)*e^2*Pi^3 + 423*e^2*Pi^4 + 2160*e*Zeta[3] - 432*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*((-2160*I)*Pi - (8208*I)*e*Pi - 
         (29460*I)*e^2*Pi - 540*Pi^2 + 2418*e*Pi^2 + 9554*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 + (2316*I)*e^2*Pi^3 + 1269*e^2*Pi^4 + 
         6480*e*Zeta[3] - 3096*e^2*Zeta[3] + (9720*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*((-6390*I)*Pi - (13080*I)*e*Pi - (27290*I)*e^2*Pi - 540*Pi^2 + 
         6540*e*Pi^2 + 18025*e^2*Pi^2 - (1260*I)*e*Pi^3 + (7605*I)*e^2*Pi^3 + 
         1404*e^2*Pi^4 + 6480*e*Zeta[3] + 1170*e^2*Zeta[3] + 
         (10440*I)*e^2*Pi*Zeta[3]))/135) + 
    Nf*(((-8*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*((-36*I)*e*Pi - (327*I)*e^2*Pi + 34*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 + 72*e*Zeta[3]))/27 - 
        (4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi - 12*Pi^2 + 16*e*Pi^2 + 
           144*e*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*((-108*I)*Pi - 
           (144*I)*e*Pi - (33*I)*e^2*Pi + 210*e*Pi^2 + 269*e^2*Pi^2 + 
           (294*I)*e^2*Pi^3 - 1224*e^2*Zeta[3]))/27 + 
        (2*((36*I)*Pi + (228*I)*e*Pi + (488*I)*e^2*Pi - 42*e*Pi^2 - 
           323*e^2*Pi^2 - (30*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/9 + 
        (2*(-180*Pi^2 + 480*e*Pi^2 + 725*e^2*Pi^2 - (360*I)*e*Pi^3 + 
           (960*I)*e^2*Pi^3 + 423*e^2*Pi^4 + 2160*e*Zeta[3] - 
           5760*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc + 
      Nc*(((8*I)/9)*(99*e*Pi + 378*e^2*Pi + (99*I)*e^2*Pi^2 + e^2*Pi^3)*
         RATIO[x^(-2)] - ((8*I)/9)*(252*e*Pi + 996*e^2*Pi + 
          (249*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] - 
        (2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 - 264*e*Zeta[3]))/9 + 
        (4*RATIO[x]*((36*I)*Pi + (258*I)*e*Pi + (1003*I)*e^2*Pi + 84*e*Pi^2 - 
           56*e^2*Pi^2 + (18*I)*e^2*Pi^3 - 1548*e^2*Zeta[3]))/27 - 
        (4*RATIO[(1 - x)^(-1)]*((-1980*I)*Pi - (8880*I)*e*Pi - 
           (33245*I)*e^2*Pi - 360*Pi^2 + 2260*e*Pi^2 + 10710*e^2*Pi^2 - 
           (720*I)*e*Pi^3 + (2210*I)*e^2*Pi^3 + 846*e^2*Pi^4 + 
           4320*e*Zeta[3] - 3360*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/45 + 
        (2*((-7380*I)*Pi - (14460*I)*e*Pi - (31120*I)*e^2*Pi - 540*Pi^2 + 
           8310*e*Pi^2 + 20525*e^2*Pi^2 - (1080*I)*e*Pi^3 + 
           (9450*I)*e^2*Pi^3 + 1269*e^2*Pi^4 + 6480*e*Zeta[3] - 
           10080*e^2*Zeta[3] + (9720*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*(-1980*Pi^2 - 960*e*Pi^2 + 295*e^2*Pi^2 - (3960*I)*e*Pi^3 - 
           (1920*I)*e^2*Pi^3 + 4653*e^2*Pi^4 + 23760*e*Zeta[3] + 
           11520*e^2*Zeta[3] + (35640*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2)))) + 704*e*Zeta[5] - (17776*e^2*Zeta[5])/3 - 
  (12352*I)*e^2*Pi*Zeta[5] + 
  (RATIO[x^2]*(1620*Pi^2 + 5760*e*Pi^2 + 20190*e^2*Pi^2 + (660*I)*e*Pi^3 + 
     (1330*I)*e^2*Pi^3 + 804*e*Pi^4 - 471*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     5640*e*Zeta[3] + 13280*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (3600*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + RATIO[x]*(-64*Pi^2 - (4364*e*Pi^2)/9 - (84836*e^2*Pi^2)/27 - 
    ((88*I)/9)*Pi^3 - ((2060*I)/27)*e*Pi^3 - ((22180*I)/81)*e^2*Pi^3 - 
    (56*Pi^4)/15 - (4688*e*Pi^4)/135 - (13603*e^2*Pi^4)/405 + 
    ((248*I)/45)*e*Pi^5 - ((2038*I)/45)*e^2*Pi^5 + (2288*e^2*Pi^6)/405 + 
    (176*Zeta[3])/3 - (1256*e*Zeta[3])/3 - (70904*e^2*Zeta[3])/27 + 
    (96*I)*Pi*Zeta[3] - ((2144*I)/3)*e*Pi*Zeta[3] - 
    ((14224*I)/9)*e^2*Pi*Zeta[3] + 16*e*Pi^2*Zeta[3] - 
    (5920*e^2*Pi^2*Zeta[3])/9 + ((680*I)/3)*e^2*Pi^3*Zeta[3] - 
    1184*e^2*Zeta[3]^2 - 768*e*Zeta[5] + (5368*e^2*Zeta[5])/3 + 
    (3648*I)*e^2*Pi*Zeta[5]) + 
  (RATIO[x^(-1)]*((-2160*I)*Pi - (5040*I)*e*Pi - (6840*I)*e^2*Pi + 
     11160*e*Pi^2 + 65460*e^2*Pi^2 + (31680*I)*Pi^3 + (59640*I)*e*Pi^3 + 
     (130300*I)*e^2*Pi^3 + 2160*e^2*Pi^4 + (9360*I)*e*Pi^5 + 
     (39072*I)*e^2*Pi^5 + 1899*e^2*Pi^6 + (77760*I)*Pi*Zeta[3] + 
     (380160*I)*e*Pi*Zeta[3] + (780480*I)*e^2*Pi*Zeta[3] + 
     116640*e*Pi^2*Zeta[3] + (228960*I)*e^2*Pi^3*Zeta[3] + 
     (3939840*I)*e^2*Pi*Zeta[5]))/405 + 
  ((-17640*I)*Pi^3 - (154980*I)*e*Pi^3 - (960050*I)*e^2*Pi^3 + 110376*Pi^4 - 
    74466*e*Pi^4 - 310317*e^2*Pi^4 + (7056*I)*e*Pi^5 + (50862*I)*e^2*Pi^5 + 
    111368*e^2*Pi^6 + 105840*Zeta[3] + 929880*e*Zeta[3] + 
    5760300*e^2*Zeta[3] - (362880*I)*Pi*Zeta[3] + (1103760*I)*e*Pi*Zeta[3] + 
    (6912360*I)*e^2*Pi*Zeta[3] + 6078240*e*Pi^2*Zeta[3] - 
    1078560*e^2*Pi^2*Zeta[3] + (3681720*I)*e^2*Pi^3*Zeta[3] + 
    13517280*e^2*Zeta[3]^2 + 8981280*e*Zeta[5] - 1549800*e^2*Zeta[5] - 
    (23950080*I)*e^2*Pi*Zeta[5])/(2835*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((7560*I)*Pi + (22680*I)*e*Pi + (40740*I)*e^2*Pi + 
     234360*Pi^2 + 1447740*e*Pi^2 + 7845810*e^2*Pi^2 - (229320*I)*Pi^3 - 
     (951300*I)*e*Pi^3 - (3225740*I)*e^2*Pi^3 + 81396*Pi^4 - 326760*e*Pi^4 - 
     1801723*e^2*Pi^4 - (3024*I)*e*Pi^5 - (449274*I)*e^2*Pi^5 + 
     129618*e^2*Pi^6 + 2646000*Zeta[3] + 5677560*e*Zeta[3] + 
     16537080*e^2*Zeta[3] - (816480*I)*Pi*Zeta[3] - 
     (5322240*I)*e*Pi*Zeta[3] - (32389560*I)*e^2*Pi*Zeta[3] + 
     4868640*e*Pi^2*Zeta[3] - 5125680*e^2*Pi^2*Zeta[3] + 
     (4966920*I)*e^2*Pi^3*Zeta[3] + 3311280*e^2*Zeta[3]^2 + 
     2630880*e*Zeta[5] + 4150440*e^2*Zeta[5] - (42094080*I)*e^2*Pi*Zeta[5]))/
   2835 + G[0, x]*((-4*e*RATIO[x^2]*(375*Pi^2 + 995*e*Pi^2 + (600*I)*Pi^3 - 
       (160*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 6030*e*Zeta[3] + 
       (20880*I)*e*Pi*Zeta[3]))/135 - ((2*I)/135)*RATIO[x^(-1)]*
     (3000*e*Pi + 20140*e^2*Pi - (60*I)*e^2*Pi^2 + 10560*e*Pi^3 + 
      20780*e^2*Pi^3 - (180*I)*e*Pi^4 + 3753*e^2*Pi^5 + 64800*e*Pi*Zeta[3] + 
      126720*e^2*Pi*Zeta[3] - (43920*I)*e^2*Pi^2*Zeta[3]) - 
    (2*RATIO[(1 - x)^(-1)]*(540 + 1620*e + 2910*e^2 - (268920*I)*e*Pi - 
       (2409750*I)*e^2*Pi + 1260*Pi^2 + 43590*e*Pi^2 + 483950*e^2*Pi^2 + 
       (2160*I)*Pi^3 + (58320*I)*e*Pi^3 + (334740*I)*e^2*Pi^3 - 
       12636*e*Pi^4 + 31185*e^2*Pi^4 - (10278*I)*e^2*Pi^5 - 38880*Zeta[3] - 
       217080*e*Zeta[3] + 68940*e^2*Zeta[3] - (116640*I)*e*Pi*Zeta[3] + 
       (590760*I)*e^2*Pi*Zeta[3] - 484920*e^2*Pi^2*Zeta[3] - 
       1671840*e^2*Zeta[5]))/405 + 
    (2*((5940*I)*Pi + (54000*I)*e*Pi + (336300*I)*e^2*Pi + 5220*Pi^2 + 
       14310*e*Pi^2 + 14945*e^2*Pi^2 + (720*I)*Pi^3 + (7020*I)*e*Pi^3 + 
       (33130*I)*e^2*Pi^3 - 6612*e*Pi^4 - 5187*e^2*Pi^4 - (3426*I)*e^2*Pi^5 - 
       34560*Zeta[3] + 27720*e*Zeta[3] + 192300*e^2*Zeta[3] - 
       (38880*I)*e*Pi*Zeta[3] - (96120*I)*e^2*Pi*Zeta[3] - 
       302040*e^2*Pi^2*Zeta[3] - 1064880*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (-1080 - 1800*e - 1020*e^2 + (1080*I)*Pi - 
      (239760*I)*e*Pi - (2139600*I)*e^2*Pi + 36000*Pi^2 + 331080*e*Pi^2 + 
      2139550*e^2*Pi^2 + (63900*I)*e*Pi^3 + (421680*I)*e^2*Pi^3 - 
      13464*e*Pi^4 - 15300*e^2*Pi^4 - (2313*I)*e^2*Pi^5 + 77760*Zeta[3] + 
      241920*e*Zeta[3] + 1031760*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
      (896400*I)*e^2*Pi*Zeta[3] + 45360*e^2*Pi^2*Zeta[3] - 
      842400*e^2*Zeta[5])/405 + (RATIO[x]*(-1080 - 2520*e - 3420*e^2 + 
       (9000*I)*e*Pi + (60420*I)*e^2*Pi + 19800*Pi^2 + 70260*e*Pi^2 + 
       422200*e^2*Pi^2 + (8640*I)*Pi^3 + (42120*I)*e*Pi^3 + 
       (49980*I)*e^2*Pi^3 - 10080*e*Pi^4 + 18306*e^2*Pi^4 - 
       (16281*I)*e^2*Pi^5 - 92880*e*Zeta[3] + 463320*e^2*Zeta[3] - 
       (64800*I)*e*Pi*Zeta[3] + (1380240*I)*e^2*Pi*Zeta[3] - 
       205200*e^2*Pi^2*Zeta[3] - 362880*e^2*Zeta[5]))/405) + 
  Nc^2*(-23986/81 - (279587*e)/243 - (6238259*e^2)/1458 - ((536*I)/27)*Pi + 
    ((1304*I)/81)*e*Pi + ((18376*I)/243)*e^2*Pi + (1034*Pi^2)/27 + 
    (13336*e*Pi^2)/81 + (176846*e^2*Pi^2)/243 - ((44*I)/9)*Pi^3 + 
    ((1556*I)/27)*e*Pi^3 + ((26008*I)/81)*e^2*Pi^3 + (206*Pi^4)/45 - 
    (11*e*Pi^4)/135 - (27949*e^2*Pi^4)/405 - ((14*I)/15)*e*Pi^5 - 
    ((581*I)/180)*e^2*Pi^5 + (16049*e^2*Pi^6)/2835 + (440*Zeta[3])/9 + 
    (5416*e*Zeta[3])/27 + (64580*e^2*Zeta[3])/81 - (88*I)*Pi*Zeta[3] + 
    ((472*I)/9)*e*Pi*Zeta[3] + ((18488*I)/27)*e^2*Pi*Zeta[3] + 
    (1988*e*Pi^2*Zeta[3])/9 - (1952*e^2*Pi^2*Zeta[3])/9 + 
    ((892*I)/3)*e^2*Pi^3*Zeta[3] - (5176*e^2*Zeta[3]^2)/9 + 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (2862*I)*e*Pi - (11433*I)*e^2*Pi + 
       540*e*Pi^2 + 2862*e^2*Pi^2 - (12*I)*e*Pi^3 + (430*I)*e^2*Pi^3 + 
       9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/27 - 424*e*Zeta[5] + 
    (4552*e^2*Zeta[5])/15 - (4072*I)*e^2*Pi*Zeta[5] + 
    (e*RATIO[x^2]*(-330*Pi^4 + 121*e*Pi^4 - (900*I)*e*Pi^5 - 
       (10800*I)*Pi*Zeta[3] + (3960*I)*e*Pi*Zeta[3] + 21600*e*Zeta[5]))/405 + 
    RATIO[x]*(22186/81 + (241877*e)/243 + (5163821*e^2)/1458 + 
      ((2696*I)/27)*Pi + ((34660*I)/81)*e*Pi + ((425450*I)/243)*e^2*Pi - 
      (134*Pi^2)/27 - (4786*e*Pi^2)/81 - (91589*e^2*Pi^2)/243 + 
      ((44*I)/9)*Pi^3 + ((268*I)/27)*e*Pi^3 - ((1228*I)/81)*e^2*Pi^3 - 
      (74*Pi^4)/45 - (407*e*Pi^4)/135 - (2687*e^2*Pi^4)/135 - 
      ((6*I)/5)*e*Pi^5 + ((1493*I)/180)*e^2*Pi^5 + (151*e^2*Pi^6)/405 - 
      (440*Zeta[3])/9 - (16216*e*Zeta[3])/27 - (191480*e^2*Zeta[3])/81 - 
      (8*I)*Pi*Zeta[3] + ((920*I)/9)*e*Pi*Zeta[3] - ((26264*I)/27)*e^2*Pi*
       Zeta[3] - (260*e*Pi^2*Zeta[3])/9 - (352*e^2*Pi^2*Zeta[3])/9 - 
      ((76*I)/3)*e^2*Pi^3*Zeta[3] + (1288*e^2*Zeta[3]^2)/9 + 232*e*Zeta[5] - 
      (504*e^2*Zeta[5])/5 + (232*I)*e^2*Pi*Zeta[5]) + 
    (13860*Pi^4 - 2772*e*Pi^4 - 7777*e^2*Pi^4 - (10080*I)*e*Pi^5 + 
      (2016*I)*e^2*Pi^5 + 28510*e^2*Pi^6 - (453600*I)*Pi*Zeta[3] + 
      (90720*I)*e*Pi*Zeta[3] + (254520*I)*e^2*Pi*Zeta[3] + 
      907200*e*Pi^2*Zeta[3] - 181440*e^2*Pi^2*Zeta[3] + 
      (1285200*I)*e^2*Pi^3*Zeta[3] - 2041200*e^2*Zeta[3]^2 - 
      907200*e*Zeta[5] + 181440*e^2*Zeta[5] - (18144000*I)*e^2*Pi*Zeta[5])/
     (2835*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-1260 - 6720*e - 23520*e^2 + 75600*Pi^2 + 362880*e*Pi^2 + 
       1394190*e^2*Pi^2 + (151200*I)*e*Pi^3 + (725760*I)*e^2*Pi^3 + 
       20790*Pi^4 + 3927*e*Pi^4 - 162953*e^2*Pi^4 - (15120*I)*e*Pi^5 - 
       (2856*I)*e^2*Pi^5 + 42765*e^2*Pi^6 - 907200*e*Zeta[3] - 
       2993760*e^2*Zeta[3] - (680400*I)*Pi*Zeta[3] - 
       (128520*I)*e*Pi*Zeta[3] - (1842120*I)*e^2*Pi*Zeta[3] + 
       1360800*e*Pi^2*Zeta[3] + 257040*e^2*Pi^2*Zeta[3] + 
       (1927800*I)*e^2*Pi^3*Zeta[3] - 3061800*e^2*Zeta[3]^2 - 
       1360800*e*Zeta[5] - 257040*e^2*Zeta[5] - (27216000*I)*e^2*Pi*Zeta[5]))/
     2835) + 
  Nf*(((-I/9)*RATIO[x^(-1)]*(-36*Pi - 102*e*Pi - 149*e^2*Pi - (36*I)*e*Pi^2 - 
        (102*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 96*e^2*Pi*Zeta[3]) + 
      (e*RATIO[x^2]*(66*Pi^4 - 187*e*Pi^4 + (180*I)*e*Pi^5 + 
         (2160*I)*Pi*Zeta[3] - (6120*I)*e*Pi*Zeta[3] - 4320*e*Zeta[5]))/810 + 
      (RATIO[x]*(29700 + 153990*e + 640905*e^2 + (6480*I)*Pi + 
         (59400*I)*e*Pi + (307980*I)*e^2*Pi - 6300*e*Pi^2 - 62790*e^2*Pi^2 - 
         (5400*I)*e^2*Pi^3 - 960*e*Pi^4 - 1324*e^2*Pi^4 - (2304*I)*e^2*Pi^5 - 
         25920*Zeta[3] - 82080*e*Zeta[3] - 292320*e^2*Zeta[3] - 
         (69120*I)*e*Pi*Zeta[3] - (162720*I)*e^2*Pi*Zeta[3] + 
         56160*e^2*Pi^2*Zeta[3] - 146880*e^2*Zeta[5]))/1620 - 
      (RATIO[(1 - x)^(-1)]*(-1080*Pi^2 - 2520*e*Pi^2 - 2850*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 - (5040*I)*e^2*Pi^3 + 924*e*Pi^4 + 3451*e^2*Pi^4 - 
         (672*I)*e^2*Pi^5 + 12960*e*Zeta[3] + 10800*e^2*Zeta[3] - 
         (30240*I)*e*Pi*Zeta[3] - (10440*I)*e^2*Pi*Zeta[3] + 
         60480*e^2*Pi^2*Zeta[3] - 60480*e^2*Zeta[5]))/405 + 
      (-7740 - 40710*e - 180725*e^2 - (6480*I)*Pi - (33120*I)*e*Pi - 
        (125040*I)*e^2*Pi + 360*Pi^2 + 13440*e*Pi^2 + 73820*e^2*Pi^2 + 
        (720*I)*e*Pi^3 + (19440*I)*e^2*Pi^3 + 408*e*Pi^4 - 698*e^2*Pi^4 + 
        (552*I)*e^2*Pi^5 + 8640*Zeta[3] + 23040*e*Zeta[3] + 
        16440*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + (59760*I)*e^2*Pi*
         Zeta[3] - 10080*e^2*Pi^2*Zeta[3] + 43200*e^2*Zeta[5])/540 + 
      (-2772*Pi^4 + 7392*e*Pi^4 + 11165*e^2*Pi^4 + (2016*I)*e*Pi^5 - 
        (5376*I)*e^2*Pi^5 - 5702*e^2*Pi^6 + (90720*I)*Pi*Zeta[3] - 
        (241920*I)*e*Pi*Zeta[3] - (365400*I)*e^2*Pi*Zeta[3] - 
        181440*e*Pi^2*Zeta[3] + 483840*e^2*Pi^2*Zeta[3] - 
        (257040*I)*e^2*Pi^3*Zeta[3] + 408240*e^2*Zeta[3]^2 + 
        181440*e*Zeta[5] - 483840*e^2*Zeta[5] + (3628800*I)*e^2*Pi*Zeta[5])/
       (5670*(-1 + RATIO[x])^2))/Nc + Nc*(6991/81 + (214327*e)/486 + 
      (5506879*e^2)/2916 - ((1828*I)/27)*Pi - ((36056*I)/81)*e*Pi - 
      ((471172*I)/243)*e^2*Pi - (686*Pi^2)/27 - (5494*e*Pi^2)/81 - 
      (34136*e^2*Pi^2)/243 + ((8*I)/9)*Pi^3 - ((1316*I)/27)*e*Pi^3 - 
      ((16888*I)/81)*e^2*Pi^3 - (22*Pi^4)/15 + (296*e*Pi^4)/135 + 
      (9655*e^2*Pi^4)/162 + ((16*I)/15)*e*Pi^5 + ((259*I)/90)*e^2*Pi^5 - 
      (2851*e^2*Pi^6)/945 + (64*Zeta[3])/9 + (5144*e*Zeta[3])/27 + 
      (58294*e^2*Zeta[3])/81 + (48*I)*Pi*Zeta[3] + ((176*I)/9)*e*Pi*Zeta[3] + 
      ((7348*I)/27)*e^2*Pi*Zeta[3] - 96*e*Pi^2*Zeta[3] + 
      (632*e^2*Pi^2*Zeta[3])/9 - (136*I)*e^2*Pi^3*Zeta[3] + 
      216*e^2*Zeta[3]^2 + (RATIO[x^(-1)]*((1188*I)*Pi + (7110*I)*e*Pi + 
         (30117*I)*e^2*Pi - 1188*e*Pi^2 - 7110*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (926*I)*e^2*Pi^3 - 18*e^2*Pi^4 + (480*I)*e^2*Pi*Zeta[3]))/27 + 
      96*e*Zeta[5] - (1024*e^2*Zeta[5])/15 + (1920*I)*e^2*Pi*Zeta[5] + 
      (e*RATIO[x^2]*(242*Pi^4 + 77*e*Pi^4 + (660*I)*e*Pi^5 + 
         (7920*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] - 15840*e*Zeta[5]))/
       270 + (RATIO[x]*(-872820 - 3535950*e - 13233845*e^2 - (295920*I)*Pi - 
         (1509480*I)*e*Pi - (6603420*I)*e^2*Pi + 10800*Pi^2 + 300420*e*Pi^2 + 
         1856190*e^2*Pi^2 - (12960*I)*Pi^3 - (21600*I)*e*Pi^3 + 
         (131400*I)*e^2*Pi^3 - 20088*e*Pi^4 + 7308*e^2*Pi^4 - 
         (95742*I)*e^2*Pi^5 - 103680*Zeta[3] + 1537920*e*Zeta[3] + 
         5729760*e^2*Zeta[3] - (1529280*I)*e*Pi*Zeta[3] + 
         (1274400*I)*e^2*Pi*Zeta[3] + 609120*e^2*Pi^2*Zeta[3] + 
         217728*e^2*Zeta[5]))/14580 + (2*RATIO[(1 - x)^(-1)]*
        (-420 - 2660*e - 10500*e^2 + 13860*Pi^2 + 76020*e*Pi^2 + 
         308805*e^2*Pi^2 + (27720*I)*e*Pi^3 + (152040*I)*e^2*Pi^3 + 
         2772*Pi^4 + 385*e*Pi^4 - 32725*e^2*Pi^4 - (2016*I)*e*Pi^5 - 
         (280*I)*e^2*Pi^5 + 5702*e^2*Pi^6 - 166320*e*Zeta[3] - 
         662760*e^2*Zeta[3] - (90720*I)*Pi*Zeta[3] - (12600*I)*e*Pi*Zeta[3] - 
         (244440*I)*e^2*Pi*Zeta[3] + 181440*e*Pi^2*Zeta[3] + 
         25200*e^2*Pi^2*Zeta[3] + (257040*I)*e^2*Pi^3*Zeta[3] - 
         408240*e^2*Zeta[3]^2 - 181440*e*Zeta[5] - 25200*e^2*Zeta[5] - 
         (3628800*I)*e^2*Pi*Zeta[5]))/945 + 
      (-30492*Pi^4 - 14784*e*Pi^4 + 4543*e^2*Pi^4 + (22176*I)*e*Pi^5 + 
        (10752*I)*e^2*Pi^5 - 62722*e^2*Pi^6 + (997920*I)*Pi*Zeta[3] + 
        (483840*I)*e*Pi*Zeta[3] - (148680*I)*e^2*Pi*Zeta[3] - 
        1995840*e*Pi^2*Zeta[3] - 967680*e^2*Pi^2*Zeta[3] - 
        (2827440*I)*e^2*Pi^3*Zeta[3] + 4490640*e^2*Zeta[3]^2 + 
        1995840*e*Zeta[5] + 967680*e^2*Zeta[5] + (39916800*I)*e^2*Pi*Zeta[5])/
       (5670*(-1 + RATIO[x])^2))) + 
  G[1, x]*(Nf^2*((4*e*(3 + 22*e))/27 - (8*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/
       27) - (2*e*RATIO[x^2]*(1950*Pi^2 + 6425*e*Pi^2 - (840*I)*Pi^3 + 
       (2090*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 1200*e*Zeta[3] - 
       (22320*I)*e*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*((-324*I)*Pi - (1152*I)*e*Pi - (4038*I)*e^2*Pi + 
       258*e*Pi^2 + 1019*e^2*Pi^2 - (78*I)*e*Pi^3 + (263*I)*e^2*Pi^3 + 
       36*e^2*Pi^4 + (144*I)*e^2*Pi*Zeta[3]))/27 + 
    ((4*I)/405)*RATIO[x^(-1)]*(540*I + (1260*I)*e + (1710*I)*e^2 + 25920*Pi + 
      208440*e*Pi + 1327140*e^2*Pi + (1980*I)*Pi^2 + (14820*I)*e*Pi^2 + 
      (155185*I)*e^2*Pi^2 - 1080*Pi^3 - 3600*e*Pi^3 - 19995*e^2*Pi^3 + 
      (1806*I)*e^2*Pi^4 + 36*e^2*Pi^5 + (6480*I)*Zeta[3] + 
      (71280*I)*e*Zeta[3] + (84240*I)*e^2*Zeta[3] + 16200*e*Pi*Zeta[3] - 
      164700*e^2*Pi*Zeta[3] + (6480*I)*e^2*Pi^2*Zeta[3] + 
      (129600*I)*e^2*Zeta[5]) - (4*RATIO[(1 - x)^(-1)]*
      ((-4140*I)*Pi - (31320*I)*e*Pi - (180665*I)*e^2*Pi - 4320*Pi^2 - 
       14760*e*Pi^2 - 51270*e^2*Pi^2 + (360*I)*Pi^3 - (3600*I)*e*Pi^3 - 
       (19840*I)*e^2*Pi^3 + 1311*e*Pi^4 + 46*e^2*Pi^4 + (678*I)*e^2*Pi^5 - 
       2160*Zeta[3] + 15660*e*Zeta[3] + 28950*e^2*Zeta[3] + 
       (1080*I)*e*Pi*Zeta[3] + (20520*I)*e^2*Pi*Zeta[3] + 
       59670*e^2*Pi^2*Zeta[3] + 23220*e^2*Zeta[5]))/135 + 
    (5760*e + 23520*e^2 - (11880*I)*Pi + (222840*I)*e*Pi + 
      (2140920*I)*e^2*Pi + 12600*Pi^2 - 13740*e*Pi^2 + 190520*e^2*Pi^2 + 
      (19440*I)*Pi^3 - (2340*I)*e*Pi^3 - (256800*I)*e^2*Pi^3 + 3852*e*Pi^4 + 
      30960*e^2*Pi^4 + (9135*I)*e^2*Pi^5 - 12960*Zeta[3] + 451440*e*Zeta[3] + 
      2194200*e^2*Zeta[3] + (181440*I)*e*Pi*Zeta[3] + 
      (1566000*I)*e^2*Pi*Zeta[3] + 96120*e^2*Pi^2*Zeta[3] + 
      64800*e^2*Zeta[5])/405 + (2*((720*I)*Pi^3 + (1260*I)*e*Pi^3 + 
       (2890*I)*e^2*Pi^3 + 3312*e*Pi^4 + 1335*e^2*Pi^4 + (1596*I)*e^2*Pi^5 - 
       4320*Zeta[3] - 7560*e*Zeta[3] - 17340*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] + (109080*I)*e^2*Pi*Zeta[3] + 
       148140*e^2*Pi^2*Zeta[3] + 197640*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (RATIO[x]*(1080 + 2520*e + 3420*e^2 - 
       (9000*I)*e*Pi - (60420*I)*e^2*Pi - 19800*Pi^2 + 34500*e*Pi^2 + 
       433160*e^2*Pi^2 - (6480*I)*Pi^3 - (14040*I)*e*Pi^3 + 
       (108960*I)*e^2*Pi^3 + 7092*e*Pi^4 - 1620*e^2*Pi^4 + 
       (13905*I)*e^2*Pi^5 - 12960*Zeta[3] + 149040*e*Zeta[3] + 
       456480*e^2*Zeta[3] + (90720*I)*e*Pi*Zeta[3] - (505440*I)*e^2*Pi*
        Zeta[3] + 195480*e^2*Pi^2*Zeta[3] + 233280*e^2*Zeta[5]))/405 + 
    Nc^2*((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (2*RATIO[x^(-2)]*((-540*I)*Pi - (1782*I)*e*Pi - (5889*I)*e^2*Pi + 
         540*e*Pi^2 + 1782*e^2*Pi^2 - (12*I)*e*Pi^3 + (442*I)*e^2*Pi^3 + 
         9*e^2*Pi^4 - (96*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(540 + 2862*e + 11433*e^2 - (2160*I)*Pi - 
         (10908*I)*e*Pi - (46038*I)*e^2*Pi + 2148*e*Pi^2 + 11034*e^2*Pi^2 - 
         (156*I)*e*Pi^3 + (1666*I)*e^2*Pi^3 + 117*e^2*Pi^4 + 
         384*e^2*Zeta[3] - (1248*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x]*(-290880 - 582720*e - 1166080*e^2 - 71280*Pi^2 - 
         166320*e*Pi^2 - 326160*e^2*Pi^2 - (38880*I)*Pi^3 - 
         (83160*I)*e*Pi^3 - (168840*I)*e^2*Pi^3 + 33912*e*Pi^4 + 
         44451*e^2*Pi^4 + (10800*I)*e^2*Pi^5 + 38880*Zeta[3] + 
         1283040*e*Zeta[3] + 2864160*e^2*Zeta[3] - (207360*I)*e*Pi*Zeta[3] + 
         (1028160*I)*e^2*Pi*Zeta[3] + 295920*e^2*Pi^2*Zeta[3] - 
         1127520*e^2*Zeta[5]))/4860 - (RATIO[(1 - x)^(-1)]*
        (120*e + 640*e^2 - 3600*Pi^2 - 13680*e*Pi^2 - 49100*e^2*Pi^2 - 
         (7200*I)*e*Pi^3 - (27360*I)*e^2*Pi^3 + 990*e*Pi^4 + 8647*e^2*Pi^4 - 
         (720*I)*e^2*Pi^5 + 43200*e*Zeta[3] + 99360*e^2*Zeta[3] - 
         (32400*I)*e*Pi*Zeta[3] + (58680*I)*e^2*Pi*Zeta[3] + 
         64800*e^2*Pi^2*Zeta[3] - 64800*e^2*Zeta[5]))/135 + 
      (4*(55*e*Pi^4 - 11*e^2*Pi^4 - (40*I)*e^2*Pi^5 - (1800*I)*e*Pi*Zeta[3] + 
         (360*I)*e^2*Pi*Zeta[3] + 3600*e^2*Pi^2*Zeta[3] - 3600*e^2*Zeta[5]))/
       (45*(-1 + RATIO[x])^2) + (679680 + 2956560*e + 11551000*e^2 - 
        (972000*I)*Pi - (5346000*I)*e*Pi - (22847400*I)*e^2*Pi - 58320*Pi^2 + 
        501120*e*Pi^2 + 3106080*e^2*Pi^2 + (38880*I)*Pi^3 - 
        (227880*I)*e*Pi^3 - (332280*I)*e^2*Pi^3 - 19656*e*Pi^4 + 
        268101*e^2*Pi^4 - (21168*I)*e^2*Pi^5 - 38880*Zeta[3] + 
        272160*e*Zeta[3] + 1952640*e^2*Zeta[3] - (259200*I)*e*Pi*Zeta[3] + 
        (1123200*I)*e^2*Pi*Zeta[3] + 637200*e^2*Pi^2*Zeta[3] + 
        194400*e^2*Zeta[5])/4860) + 
    Nf*((-(e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (2*e*RATIO[x]*(30*Pi^2 - 25*e*Pi^2 + 66*e*Pi^4 - 360*e*Zeta[3] + 
           (2160*I)*e*Pi*Zeta[3]))/135 - (I/9)*RATIO[x^(-2)]*
         (-36*Pi - 30*e*Pi + 43*e^2*Pi - (36*I)*e*Pi^2 - (30*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - 96*e^2*Pi*Zeta[3]) + (-1080 - 4410*e - 10905*e^2 - 
          (540*I)*Pi - (10170*I)*e*Pi - (57585*I)*e^2*Pi - 180*Pi^2 - 
          1380*e*Pi^2 + 1810*e^2*Pi^2 - (360*I)*e*Pi^3 - (2790*I)*e^2*Pi^3 + 
          357*e^2*Pi^4 + 2160*e*Zeta[3] + 19260*e^2*Zeta[3] + 
          (3240*I)*e^2*Pi*Zeta[3])/135 + (2*RATIO[(1 - x)^(-1)]*
          (-180*Pi^2 - 240*e*Pi^2 - 55*e^2*Pi^2 - (360*I)*e*Pi^3 - 
           (480*I)*e^2*Pi^3 + 269*e^2*Pi^4 + 2160*e*Zeta[3] - 
           360*e^2*Zeta[3] + (8280*I)*e^2*Pi*Zeta[3]))/135 - 
        (I/27)*RATIO[x^(-1)]*(108*I + (306*I)*e + (447*I)*e^2 - 216*Pi - 
          2556*e*Pi - 12630*e^2*Pi - (192*I)*e*Pi^2 - (2486*I)*e^2*Pi^2 + 
          228*e^2*Pi^3 + (144*I)*e^2*Zeta[3] + 1152*e^2*Pi*Zeta[3]) + 
        (2*(-33*e*Pi^4 + 88*e^2*Pi^4 + (24*I)*e^2*Pi^5 + (1080*I)*e*Pi*
            Zeta[3] - (2880*I)*e^2*Pi*Zeta[3] - 2160*e^2*Pi^2*Zeta[3] + 
           2160*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-11*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (RATIO[x^(-2)]*((1188*I)*Pi + (4734*I)*e*Pi + (16293*I)*e^2*Pi - 
           1188*e*Pi^2 - 4734*e^2*Pi^2 + (24*I)*e*Pi^3 - (950*I)*e^2*Pi^3 - 
           18*e^2*Pi^4 + (480*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(1188 + 7110*e + 30117*e^2 - (2808*I)*Pi - 
           (12132*I)*e*Pi - (44238*I)*e^2*Pi + 2808*e*Pi^2 + 12322*e^2*Pi^2 - 
           (96*I)*e*Pi^3 + (2216*I)*e^2*Pi^3 + 72*e^2*Pi^4 + 
           912*e^2*Zeta[3] - (1920*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x]*(4032 + 7872*e + 15616*e^2 + 1296*Pi^2 + 4536*e*Pi^2 + 
           9540*e^2*Pi^2 + (1512*I)*e*Pi^3 + (2520*I)*e^2*Pi^3 + 
           1611*e^2*Pi^4 - 23328*e*Zeta[3] - 67392*e^2*Zeta[3] + 
           (60480*I)*e^2*Pi*Zeta[3]))/486 + 
        (2*(-363*e*Pi^4 - 176*e^2*Pi^4 + (264*I)*e^2*Pi^5 + 
           (11880*I)*e*Pi*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3] - 
           23760*e^2*Pi^2*Zeta[3] + 23760*e^2*Zeta[5]))/
         (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (-120*e - 760*e^2 + 1980*Pi^2 + 8880*e*Pi^2 + 33245*e^2*Pi^2 + 
           (3960*I)*e*Pi^3 + (17760*I)*e^2*Pi^3 - 396*e*Pi^4 - 
           4708*e^2*Pi^4 + (288*I)*e^2*Pi^5 - 23760*e*Zeta[3] - 
           70920*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] - (33840*I)*e^2*Pi*
            Zeta[3] - 25920*e^2*Pi^2*Zeta[3] + 25920*e^2*Zeta[5]))/135 + 
        (-234000 - 1501140*e - 6854990*e^2 + (359640*I)*Pi + 
          (1945620*I)*e*Pi + (8025210*I)*e^2*Pi + 35640*Pi^2 - 
          184680*e*Pi^2 - 1216980*e^2*Pi^2 + (83160*I)*e*Pi^3 + 
          (90540*I)*e^2*Pi^3 - 3564*e*Pi^4 - 101205*e^2*Pi^4 + 
          (2592*I)*e^2*Pi^5 - 388800*e*Zeta[3] - 1037880*e^2*Zeta[3] + 
          (116640*I)*e*Pi*Zeta[3] - (853200*I)*e^2*Pi*Zeta[3] - 
          233280*e^2*Pi^2*Zeta[3] + 233280*e^2*Zeta[5])/2430))), 
 16 + 64*e + 192*e^2 - ((8*I)/3)*Pi - ((56*I)/9)*e*Pi - ((76*I)/9)*e^2*Pi - 
  (716*Pi^2)/9 - (12592*e*Pi^2)/27 - (176522*e^2*Pi^2)/81 + ((64*I)/9)*Pi^3 + 
  ((1208*I)/27)*e*Pi^3 + ((15634*I)/81)*e^2*Pi^3 - (100*Pi^4)/9 - 
  (5732*e*Pi^4)/135 - (131377*e^2*Pi^4)/405 - ((1588*I)/45)*e*Pi^5 - 
  ((3556*I)/45)*e^2*Pi^5 + (9841*e^2*Pi^6)/2835 + 
  G[1, 1, 1, 1, 1, 1, x]*(4608*e^2 - 2304*e^2*RATIO[x^(-1)] - 
    2304*e^2*RATIO[x]) + G[0, 0, 1, 1, 1, 1, x]*
   (512*e^2 + 6976*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)] - 
    (6976*e^2)/(-1 + RATIO[x])^2 - 1408*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(-160*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    320*e^2*RATIO[x^(-1)] - (1024*e^2)/(-1 + RATIO[x])^2 - 
    1152*e^2*RATIO[x]) + G[0, 1, 0, 1, 1, 1, x]*
   (-2560*e^2 + 8384*e^2*RATIO[(1 - x)^(-1)] - 416*e^2*RATIO[x^(-1)] - 
    (8384*e^2)/(-1 + RATIO[x])^2 - 1120*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 1, x]*(-128*e^2 + 1184*e^2*RATIO[x^(-1)] - 
    1056*e^2*RATIO[x]) + G[1, 1, 1, 1, 1, 0, x]*
   (-128*e^2 + 1184*e^2*RATIO[x^(-1)] - 1056*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(1056*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 
    1152*e^2*RATIO[x^(-1)] + (1024*e^2)/(-1 + RATIO[x])^2 - 
    896*e^2*RATIO[x]) + G[0, 1, 0, 0, 1, 0, x]*
   (1056*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-1)] + 
    (1024*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(-1344*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] - (1024*e^2)/(-1 + RATIO[x])^2 - 
    832*e^2*RATIO[x]) + G[1, 0, 1, 1, 1, 0, x]*
   (-1344*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-1)] - 
    (1024*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 0, x]*(-128*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] - (448*e^2)/(-1 + RATIO[x])^2 - 672*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-352*e^2 + 1824*e^2*RATIO[(1 - x)^(-1)] - 
    1376*e^2*RATIO[x^(-1)] - (2624*e^2)/(-1 + RATIO[x])^2 - 
    480*e^2*RATIO[x]) + G[1, 0, 0, 0, 1, 0, x]*
   (-352*e^2 + 1824*e^2*RATIO[(1 - x)^(-1)] - 1376*e^2*RATIO[x^(-1)] - 
    (2624*e^2)/(-1 + RATIO[x])^2 - 480*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(2592*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 
    1024*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-56*e^2 + 112*e^2*RATIO[(1 - x)^(-1)] - 
        (112*e^2)/(-1 + RATIO[x])^2) + (32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (64*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(352*e^2 - 176*e^2*RATIO[(1 - x)^(-1)] + 
      (176*e^2)/(-1 + RATIO[x])^2) + (544*e^2)/(-1 + RATIO[x])^2 - 
    480*e^2*RATIO[x]) + G[1, 1, 1, 0, 0, 1, x]*
   (-128*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 448*e^2*RATIO[x^(-1)] - 
    (64*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-128*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-416*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + (1472*e^2)/(-1 + RATIO[x])^2 - 
    416*e^2*RATIO[x]) + G[0, 1, 0, 1, 1, 0, x]*
   (-416*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-1)] + 
    (1472*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 1, x]*(-224*e^2 - 1248*e^2*RATIO[(1 - x)^(-1)] + 
    608*e^2*RATIO[x^(-1)] - (1472*e^2)/(-1 + RATIO[x])^2 - 
    384*e^2*RATIO[x]) + G[1, 1, 0, 1, 0, 0, x]*(320*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] - (320*e^2)/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 1, x]*(-1312*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 
    576*e^2*RATIO[x^(-1)] - (1728*e^2)/(-1 + RATIO[x])^2 - 
    352*e^2*RATIO[x]) + G[1, 0, 0, 1, 1, 0, x]*
   (-1312*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] - 
    (1728*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 1, x]*(-3072*e^2 + 5824*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] - (5824*e^2)/(-1 + RATIO[x])^2 - 
    320*e^2*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*
   (-1088*e^2 + 1216*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] - 
    (256*e^2)/(-1 + RATIO[x])^2 - 288*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(-1216*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] - 
    32*e^2*RATIO[x^(-1)] - (1664*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 0, x]*(-1216*e^2 + 1184*e^2*RATIO[(1 - x)^(-1)] - 
    32*e^2*RATIO[x^(-1)] - (1664*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(3904*e^2 - 4608*e^2*RATIO[(1 - x)^(-1)] + 
    1344*e^2*RATIO[x^(-1)] + (4608*e^2)/(-1 + RATIO[x])^2 - 
    256*e^2*RATIO[x]) + G[0, 0, 0, 1, 1, 1, x]*
   (160*e^2 - 2752*e^2*RATIO[(1 - x)^(-1)] + 672*e^2*RATIO[x^(-1)] - 
    (1728*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 1, x]*(448*e^2 - 2112*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + (4352*e^2)/(-1 + RATIO[x])^2 + 
    256*e^2*RATIO[x]) + G[0, 0, 1, 0, 1, 0, x]*
   (448*e^2 - 2112*e^2*RATIO[(1 - x)^(-1)] - 512*e^2*RATIO[x^(-1)] + 
    (4352*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(-128*e^2 - 160*e^2*RATIO[x^(-1)] + 
    288*e^2*RATIO[x]) + G[0, 0, 0, 0, 1, 1, x]*
   (-1376*e^2 + 3776*e^2*RATIO[(1 - x)^(-1)] + 896*e^2*RATIO[x^(-1)] - 
    (3776*e^2)/(-1 + RATIO[x])^2 + 320*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(128*e^2 - 1792*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + (3392*e^2)/(-1 + RATIO[x])^2 + 
    352*e^2*RATIO[x]) + G[0, 0, 0, 1, 1, 0, x]*
   (128*e^2 - 1792*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
    (3392*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-1088*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
    1440*e^2*RATIO[x^(-1)] + (384*e^2)/(-1 + RATIO[x])^2 + 
    416*e^2*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*
   (-1088*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 1440*e^2*RATIO[x^(-1)] + 
    (384*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 1, 1, x]*(736*e^2 - 3072*e^2*RATIO[(1 - x)^(-1)] + 
    1824*e^2*RATIO[x^(-1)] + (3072*e^2)/(-1 + RATIO[x])^2 + 
    416*e^2*RATIO[x]) + G[0, 1, 1, 0, 0, 1, x]*
   (-96*e^2 - 1792*e^2*RATIO[(1 - x)^(-1)] + 928*e^2*RATIO[x^(-1)] + 
    (3072*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-96*e^2 - 1792*e^2*RATIO[(1 - x)^(-1)] + 
    928*e^2*RATIO[x^(-1)] + (3072*e^2)/(-1 + RATIO[x])^2 + 
    448*e^2*RATIO[x]) + G[0, 0, 0, 0, 0, 1, x]*
   (2592*e^2 - 3424*e^2*RATIO[(1 - x)^(-1)] - 1120*e^2*RATIO[x^(-1)] + 
    (6144*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 0, x]*(2592*e^2 - 3424*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + (6144*e^2)/(-1 + RATIO[x])^2 + 
    480*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (64*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] + 
    (128*e^2)/(-1 + RATIO[x])^2 + 512*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(-448*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + (192*e^2)/(-1 + RATIO[x])^2 + 640*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-320*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    640*e^2*RATIO[x^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 + 704*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(-800*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
    864*e^2*RATIO[x^(-1)] + (1664*e^2)/(-1 + RATIO[x])^2 + 
    832*e^2*RATIO[x]) + G[0, 0, 1, 1, 1, 0, x]*
   (-800*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 864*e^2*RATIO[x^(-1)] + 
    (1664*e^2)/(-1 + RATIO[x])^2 + 832*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(-1024*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] + (640*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 0, x]*(-1024*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] + (640*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 0, 1, x]*(-768*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    1120*e^2*RATIO[x^(-1)] + (704*e^2)/(-1 + RATIO[x])^2 + 
    1056*e^2*RATIO[x]) + G[0, 1, 1, 1, 1, 0, x]*
   (-768*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 1120*e^2*RATIO[x^(-1)] + 
    (704*e^2)/(-1 + RATIO[x])^2 + 1056*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(2048*e^2 - 6112*e^2*RATIO[(1 - x)^(-1)] + 
    1088*e^2*RATIO[x^(-1)] + (4672*e^2)/(-1 + RATIO[x])^2 + 
    1120*e^2*RATIO[x]) + G[1, 1, 0, 1, 1, 1, x]*
   (-128*e^2 - 1184*e^2*RATIO[x^(-1)] + 1312*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-128*e^2 - 1504*e^2*RATIO[x^(-1)] + 
    1632*e^2*RATIO[x]) + G[1, 0, 1, 1, 1, 1, x]*
   (-128*e^2 - 1952*e^2*RATIO[x^(-1)] + 2080*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, x]*(16*e*(2 - 33*e + (122*I)*e*Pi) - 
    ((16*I)/3)*((96*I)*e + (97*I)*e^2 + 102*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-36*I)*e - (31*I)*e^2 + 
      114*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((32*I)*e^2*Pi - (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((-56*I)*e^2*Pi + (112*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((112*I)*e^2*Pi)/(-1 + RATIO[x])^2)) + 
    Nc^2*((352*I)*e^2*Pi - (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    (16*(-156*e + 5*e^2 + (102*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((32*I)/3)*e*(-27*I - (44*I)*e + 24*e*Pi)*RATIO[x]) + 
  G[0, 0, 1, 0, 1, x]*(16*e*(2 - 33*e + (24*I)*e*Pi) - 
    ((16*I)/3)*((96*I)*e + (97*I)*e^2 + 438*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-36*I)*e - (31*I)*e^2 + 
      66*e^2*Pi)*RATIO[x^(-1)] + (16*(-156*e + 5*e^2 + (228*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-27*I - (44*I)*e + 69*e*Pi)*
     RATIO[x]) + G[0, 0, 1, 0, 0, 0, x]*
   (-2272*e^2 + 2464*e^2*RATIO[(1 - x)^(-1)] + 1248*e^2*RATIO[x^(-1)] + 
    Nf*((-88*e^2 + 176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(112*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
        (224*e^2)/(-1 + RATIO[x])^2)) - (4704*e^2)/(-1 + RATIO[x])^2 + 
    128*e^2*RATIO[x] + Nc^2*(-576*e^2 + 400*e^2*RATIO[(1 - x)^(-1)] - 
      112*e^2*RATIO[x^(-1)] - (400*e^2)/(-1 + RATIO[x])^2 - 
      112*e^2*RATIO[x])) + G[0, 1, 0, 0, 0, 0, x]*
   (-1728*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] + 2016*e^2*RATIO[x^(-1)] + 
    Nf*((-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - (160*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (96*e^2)/(-1 + RATIO[x])^2)) - (2752*e^2)/(-1 + RATIO[x])^2 + 
    896*e^2*RATIO[x] + Nc^2*(-352*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-1)] - (256*e^2)/(-1 + RATIO[x])^2 - 
      80*e^2*RATIO[x])) + G[1, 0, 0, 0, 0, 0, x]*
   (1376*e^2 - 3392*e^2*RATIO[(1 - x)^(-1)] + 1568*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
        (160*e^2)/(-1 + RATIO[x])^2) + 
      (-56*e^2 + 112*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
       Nc) + (4512*e^2)/(-1 + RATIO[x])^2 + 1824*e^2*RATIO[x] + 
    Nc^2*(224*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-1)] + 
      (48*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(544*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + 
    Nf*((-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)) + (192*e^2)/(-1 + RATIO[x])^2 + 
    352*e^2*RATIO[x] + Nc^2*(-64*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(-416*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + 
    Nf*((-40*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (96*e^2)/(-1 + RATIO[x])^2)) - (96*e^2)/(-1 + RATIO[x])^2 + 
    Nc^2*(-320*e^2 + 176*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] - 
      (176*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(3232*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] - 
    2720*e^2*RATIO[x^(-1)] + 
    Nf*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)) - (832*e^2)/(-1 + RATIO[x])^2 - 
    1568*e^2*RATIO[x] + Nc^2*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(1536*e^2 + 1664*e^2*RATIO[(1 - x)^(-1)] - 
    2048*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (32*e^2)/(-1 + RATIO[x])^2) + (16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc) - (2944*e^2)/(-1 + RATIO[x])^2 - 
    512*e^2*RATIO[x] + Nc^2*(96*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(1216*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] + 
    416*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + (832*e^2)/(-1 + RATIO[x])^2 + 
    32*e^2*RATIO[x] + Nc^2*(-32*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      48*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 + 48*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(2432*e^2 - 1504*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (32*e^2)/(-1 + RATIO[x])^2) + (16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc) + (1984*e^2)/(-1 + RATIO[x])^2 - 
    320*e^2*RATIO[x] + Nc^2*(-64*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      96*e^2*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 96*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*(-1760*e^2 + 5920*e^2*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(120*e^2 - 240*e^2*RATIO[(1 - x)^(-1)] + 
        (240*e^2)/(-1 + RATIO[x])^2) + 
      (248*e^2 - 496*e^2*RATIO[(1 - x)^(-1)] + (496*e^2)/(-1 + RATIO[x])^2)/
       Nc) - (10880*e^2)/(-1 + RATIO[x])^2 - 1152*e^2*RATIO[x] + 
    Nc^2*(192*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 160*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, x]*(64*e*(4 + 50*e - (9*I)*e*Pi) - 
    64*e^2*(131 - (16*I)*Pi)*RATIO[(1 - x)^(-1)] + 
    (880*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((36*I)*e - (121*I)*e^2 + 
      270*e^2*Pi)*RATIO[x^(-1)] - ((1024*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    16*e*(-28 + 135*e - (2*I)*e*Pi)*RATIO[x] - 816*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*(64*e*(4 + 30*e - (5*I)*e*Pi) - 
    64*e^2*(91 + (6*I)*Pi)*RATIO[(1 - x)^(-1)] + 16*e^2*RATIO[x^(-2)] - 
    ((16*I)/3)*((-24*I)*e - (83*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    ((384*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(-24 + 367*e + (240*I)*e*Pi)*RATIO[x])/3 - 
    (1616*e^2*RATIO[x^2])/3) + G[0, 0, 0, 1, 1, x]*
   ((32*e*(6 - 5*e + (60*I)*e*Pi))/3 - (64*(-42*e + 31*e^2 + (129*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*(36*e + 13*e^2)*RATIO[x^(-1)])/3 + 
    (32*(6*e + 37*e^2 + (168*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (32*e*(-3 + 173*e + (24*I)*e*Pi)*RATIO[x])/3 - 336*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, x]*(64*e*(4 + 39*e) - 64*e^2*(109 + (11*I)*Pi)*
     RATIO[(1 - x)^(-1)] - (592*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((-60*I)*e - (283*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
    ((704*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(-108 + e + (180*I)*e*Pi)*RATIO[x])/3 - (976*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(32*e*(10 - 33*e - (4*I)*e*Pi) + 
    ((32*I)/3)*((-18*I)*e - (103*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (352*e^2*RATIO[x^(-2)])/3 - ((64*I)/3)*((-21*I)*e - (44*I)*e^2 + 
      3*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
    ((32*I)/3)*e*(-24*I - I*e + 6*e*Pi)*RATIO[x] - (160*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(32*e*(10 - 33*e - (75*I)*e*Pi) + 
    ((32*I)/3)*((-18*I)*e - (103*I)*e^2 + 414*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (352*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((42*I)*e + (88*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] - (((32*I)/3)*((-18*I)*e - (13*I)*e^2 + 294*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-24*I - I*e + 30*e*Pi)*RATIO[x] - 
    (160*e^2*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (64*e*(4 - 21*e + (5*I)*e*Pi) - (64*I)*e^2*(11*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] - (1424*e^2*RATIO[x^(-2)])/3 + 
    ((16*I)/3)*((96*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(16 + 83*e + (2*I)*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2]) + G[1, 1, 1, 0, 1, x]*
   (64*e*(4 - 21*e + (10*I)*e*Pi) + (64*I)*e^2*(-11*I + Pi)*
     RATIO[(1 - x)^(-1)] - (1424*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-96*I)*e + (35*I)*e^2 + 198*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(16 + 83*e + (18*I)*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2]) + G[1, 0, 1, 1, 0, x]*
   (32*e*(16 - 19*e - (4*I)*e*Pi) - 32*e*(12 - 25*e - (4*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] - (944*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((-6*I)*e + (283*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(12 + 39*e - (4*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(54 + 179*e + (54*I)*e*Pi)*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(32*e*(16 - 19*e + (21*I)*e*Pi) - 
    32*e*(12 - 25*e + (83*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (944*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((6*I)*e - (283*I)*e^2 + 
      294*e^2*Pi)*RATIO[x^(-1)] + (32*e*(12 + 39*e + (68*I)*e*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(54 + 179*e + (144*I)*e*Pi)*RATIO[x])/3 - 
    (112*e^2*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   ((32*e*(42 - 221*e - (12*I)*e*Pi))/3 + 
    ((64*I)/3)*((-3*I)*e - (155*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (640*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((36*I)*e - (106*I)*e^2 + 
      27*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-18 + 83*e - (39*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, x]*((32*e*(42 - 221*e - (21*I)*e*Pi))/3 + 
    ((32*I)/3)*((-6*I)*e - (310*I)*e^2 + 69*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (640*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((36*I)*e - (106*I)*e^2 + 
      21*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-3*I)*e - (17*I)*e^2 + 27*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-18 + 83*e - (66*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((16*e*(-60 + 187*e + (456*I)*e*Pi))/3 - 
    (16*(-78*e + 47*e^2 + (1044*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] + (64*(-42*e + 47*e^2 + (186*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + 32*e*(6 - 19*e + (21*I)*e*Pi)*RATIO[x] + 
    (32*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((16*e*(-60 + 187*e - (102*I)*e*Pi))/3 - 
    (16*(-78*e + 47*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + Nf*(((-8*I)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((24*I)*e^2*Pi - (48*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2)) + 
    (64*(-42*e + 47*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    32*e*(6 - 19*e + (12*I)*e*Pi)*RATIO[x] + 
    Nc^2*((-64*I)*e^2*Pi + (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (32*I)*e^2*Pi*RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (32*I)*e^2*Pi*RATIO[x]) + (32*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((16*e*(24 + 25*e - (240*I)*e*Pi))/3 - 
    32*e*(15 - 40*e - (61*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] + 32*(12*e + 23*e^2)*RATIO[x^(-1)] + 
    (16*(120*e + 241*e^2 - (276*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 67*e - (60*I)*e*Pi)*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((16*e*(24 + 25*e + (12*I)*e*Pi))/3 - 
    32*e*(15 - 40*e + (16*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] + (32*I)*((-12*I)*e - (23*I)*e^2 + 26*e^2*Pi)*
     RATIO[x^(-1)] + 
    Nf*(Nc*((-8*I)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
      ((8*I)*e^2*Pi - (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc) + 
    (16*(120*e + 241*e^2 + (96*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(30 + 67*e + (24*I)*e*Pi)*RATIO[x])/3 + 
    Nc^2*((-32*I)*e^2*Pi - (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (48*I)*e^2*Pi*RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (48*I)*e^2*Pi*RATIO[x]) + (80*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((32*e*(-84 + 97*e - (90*I)*e*Pi))/3 + 
    ((32*I)/3)*((-99*I)*e - (77*I)*e^2 + 249*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (96*I)*((-4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] - 
    ((16*I)*e*(-116*I - (33*I)*e + 96*e*Pi))/(-1 + RATIO[x])^2 + 
    (32*I)*e*(5*I + (61*I)*e + 11*e*Pi)*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*((32*e*(-84 + 97*e - (231*I)*e*Pi))/3 + 
    ((32*I)/3)*((-99*I)*e - (77*I)*e^2 + 57*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (192*I)*((-2*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*(((-40*I)*e^2*Pi + (80*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((48*I)*e^2*Pi - (96*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2)) - 
    ((16*I)*e*(-116*I - (33*I)*e + 38*e*Pi))/(-1 + RATIO[x])^2 - 
    (32*I)*e*(-5*I - (61*I)*e + 3*e*Pi)*RATIO[x] + 
    Nc^2*((-320*I)*e^2*Pi + (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (16*I)*e^2*Pi*RATIO[x^(-1)] - ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (16*I)*e^2*Pi*RATIO[x]) + 96*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, x]*(16*e*(62 - 183*e - (62*I)*e*Pi) - 
    (64*(93*e - 134*e^2 - (183*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 - (32*I)*((-9*I)*e + (5*I)*e^2 + 32*e^2*Pi)*
     RATIO[x^(-1)] + (64*(93*e - 38*e^2 - (138*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + 32*e*(3 + 11*e - (37*I)*e*Pi)*RATIO[x] + 
    (352*e^2*RATIO[x^2])/3) + G[0, 0, 1, 1, 1, x]*
   (32*e*(14 - 116*e + (11*I)*e*Pi) - (32*(222*e - 505*e^2 - (114*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*I)*((6*I)*e + e^2*Pi)*RATIO[x^(-1)] + 
    (32*(222*e - 229*e^2 - (54*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (256*e*(3 - 8*e + (3*I)*e*Pi)*RATIO[x])/3 + (1376*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 1, x]*(((16*I)/3)*e*(114*I + (521*I)*e + 258*e*Pi) - 
    (32*I)*e*(32*I + (133*I)*e + 36*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] - ((32*I)/3)*((-42*I)*e - (41*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)*e*(32*I + (35*I)*e + 26*e*Pi))/
     (-1 + RATIO[x])^2 + 32*e*(2 - 54*e - (11*I)*e*Pi)*RATIO[x] + 
    (1712*e^2*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
   (64*e*(-24 + 109*e + (2*I)*e*Pi) + (2720*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((-72*I)*e + (412*I)*e^2 + 99*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(72 - 412*e - (111*I)*e*Pi)*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
   ((-8*e*(-144 - 929*e - (228*I)*Pi + (388*I)*e*Pi + 204*e*Pi^2))/3 + 
    (16*(-36 - 336*e - 1202*e^2 - (954*I)*e*Pi + (795*I)*e^2*Pi + 
       1263*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-108 - 210*e - 211*e^2 - (180*I)*e*Pi - (870*I)*e^2*Pi + 
       135*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (64*(-9 - 3*e + 55*e^2 - (171*I)*e*Pi - (33*I)*e^2*Pi + 297*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*(-36 - 186*e - 587*e^2 - (360*I)*e*Pi + 
       (150*I)*e^2*Pi + 219*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(2 - 15*e + (58*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, x]*((32*(-12 - 78*e - 407*e^2 + (6*I)*e*Pi + (39*I)*e^2*Pi + 
       33*e^2*Pi^2))/3 - (32*(-222*e - 989*e^2 - (18*I)*e*Pi + 
       (107*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/9)*((6*I)*e - (28*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-36 + 156*e - 1010*e^2 + (36*I)*e*Pi + (294*I)*e^2*Pi + 471*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (32*((18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(-108 + 372*e + 1438*e^2 + (468*I)*e*Pi + 
       (906*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(60 + 32*e - (87*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 1, 1, 1, x]*((32*(24 - 138*e - 555*e^2 - (24*I)*e*Pi + (60*I)*e^2*Pi + 
       25*e^2*Pi^2))/3 + (704*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((28*I)*e - (4*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    (16*(24 - 166*e - 224*e^2 + (48*I)*e*Pi + (249*I)*e^2*Pi + 46*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (16*(24 - 166*e - 224*e^2 - (96*I)*e*Pi + 
       (35*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(-28 + 4*e + (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*((16*(-36 + 165*e - 25*e^2 - (342*I)*e*Pi - 
       (1230*I)*e^2*Pi + 747*e^2*Pi^2))/9 - 
    (16*(-36 + 372*e + 1579*e^2 - (414*I)*e*Pi - (2400*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-36 - 408*e - 1337*e^2 - (216*I)*e*Pi - (480*I)*e^2*Pi + 
       540*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-36 - 204*e - 842*e^2 - (324*I)*e*Pi - (345*I)*e^2*Pi + 
       909*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (16*(18 + 171*e - 47*e^2 - (54*I)*e*Pi + (1113*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e + (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, x]*((16*(-42 + 246*e + 1092*e^2 - (6*I)*e*Pi - 
       (279*I)*e^2*Pi + 32*e^2*Pi^2))/3 + 
    (16*(108 - 304*e - 1377*e^2 - (132*I)*e*Pi + (499*I)*e^2*Pi + 
       309*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
    (16*(-72 + 39*e + 485*e^2 + (93*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[x^(-1)])/
     9 - (16*(108 - 112*e - 534*e^2 - (72*I)*e*Pi + (229*I)*e^2*Pi + 
       344*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*e*(-48 + 817*e + (108*I)*Pi + (1512*I)*e*Pi + 414*e*Pi^2)*RATIO[x])/
     9 + (8*e*(-30 + 67*e + (120*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, x]*((16*(-24 + 84*e + 350*e^2 + (36*I)*e*Pi + 
       (206*I)*e^2*Pi + 43*e^2*Pi^2))/3 + 
    (32*(-18*e - 175*e^2 + (6*I)*e*Pi - (272*I)*e^2*Pi + 4*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - (8*(-180 - 48*e - 548*e^2 - (36*I)*e*Pi - 
       (714*I)*e^2*Pi + 705*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*(-36 - 576*e - 976*e^2 - (396*I)*e*Pi + (1422*I)*e^2*Pi + 
       261*e^2*Pi^2)*RATIO[x])/9 + (16*e*(12 + 37*e - (273*I)*e*Pi)*
      RATIO[x^2])/9) + G[1, 0, 1, 1, x]*
   ((16*(-24 - 120*e - 583*e^2 + (48*I)*e*Pi + (366*I)*e^2*Pi + 29*e^2*Pi^2))/
     3 + (32*(186*e + 758*e^2 - (36*I)*e*Pi - (339*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (328*e^2*RATIO[x^(-2)])/9 - 
    (8*(-108 - 66*e - 1195*e^2 - (576*I)*e*Pi - (792*I)*e^2*Pi + 
       459*e^2*Pi^2)*RATIO[x^(-1)])/9 + (32*e*Pi*(12*I + (39*I)*e + 4*e*Pi))/
     (-1 + RATIO[x])^2 + (8*(12 - 198*e - 541*e^2 + (616*I)*e^2*Pi + 
       161*e^2*Pi^2)*RATIO[x])/3 + (8*e*(132 + 49*e - (660*I)*e*Pi)*
      RATIO[x^2])/9) + G[0, 0, 0, 1, x]*
   ((-8*(-252 - 12*e - 944*e^2 + (108*I)*e*Pi - (948*I)*e^2*Pi + 
       183*e^2*Pi^2))/9 - (8*(252 + 984*e + 5009*e^2 - (1548*I)*e*Pi + 
       (1980*I)*e^2*Pi + 438*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 6*e^2 - (108*I)*e*Pi - (52*I)*e^2*Pi + 135*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (16*(-72 - 57*e - 196*e^2 + (168*I)*e*Pi - 
       (109*I)*e^2*Pi + 212*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-12 - 218*e - 955*e^2 + (24*I)*e*Pi - (578*I)*e^2*Pi + 10*e^2*Pi^2)*
      RATIO[x])/3 - ((8*I)/9)*e*(-30*I - (277*I)*e + 372*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, x]*((16*e*(54 + 293*e - (60*I)*e*Pi))/3 - 
    (32*(33*e - 95*e^2 - (39*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((10*I)*e + (22*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(52 - 141*e - (26*I)*e*Pi))/(-1 + RATIO[x])^2 - 
    (32*I)*e*(-4*I - (37*I)*e + 17*e*Pi)*RATIO[x] + 416*e^2*RATIO[x^2] + 
    Nc^2*(32*e*(3 + 18*e - (5*I)*e*Pi) - 16*e*(4 - 3*e - (13*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - (16*I)*(I*e + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(4 + 18*e - (13*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      8*e*(2 - 57*e - (16*I)*e*Pi)*RATIO[x] + (640*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((4*I)*e*(4*I + (89*I)*e + 14*e*Pi) - 
        ((8*I)/3)*((12*I)*e + (53*I)*e^2 + 42*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*((6*I)*e + (46*I)*e^2 + 21*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (1552*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
      (4*e*(4 - 5*e - (12*I)*e*Pi) - (8*(12*e + 43*e^2 - (36*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (32*(3*e + 10*e^2 - (9*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) + (256*e^2*RATIO[x])/3 - 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 0, x]*
   ((32*e*(-3 + 121*e - (207*I)*e*Pi))/3 + 
    ((16*I)/3)*((-319*I)*e^2 + 114*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] - 
    (((16*I)/3)*((-217*I)*e^2 + 114*e^2*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(2 - 75*e + (16*I)*e*Pi)*RATIO[x] + (832*e^2*RATIO[x^2])/3 + 
    Nc^2*((16*e*(12 + 37*e - (84*I)*e*Pi))/3 - 16*e*(2 - 29*e - (23*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*((22*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-1)] + (16*e*(2 + 9*e - (23*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      ((16*I)/3)*e^2*(-94*I + 27*Pi)*RATIO[x] + (400*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(((4*I)/3)*e*(6*I + (97*I)*e + 84*e*Pi) - 
        (16*(-3*e + 25*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((3*I)*e + (23*I)*e^2 + 
           42*e^2*Pi))/(-1 + RATIO[x])^2 + (1088*e^2*RATIO[x])/3 - 
        (440*e^2*RATIO[x^2])/3) + (4*e*(2 - 13*e - (18*I)*e*Pi) - 
        (16*(3*e - 2*e^2 - (27*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(3*e + 10*e^2 - (27*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((32*e*(-39 + 79*e + (6*I)*e*Pi))/3 - 
    16*e*(-54 + 141*e - (38*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
    (32*I)*((-14*I)*e - (55*I)*e^2 + 34*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-96*I)*e - (343*I)*e^2 + 57*e^2*Pi))/(-1 + RATIO[x])^2 - 
    ((64*I)/3)*e*(-27*I - (44*I)*e + 9*e*Pi)*RATIO[x] + 
    (704*e^2*RATIO[x^2])/3 + Nc^2*(((32*I)/3)*e*(3*I + (8*I)*e + 15*e*Pi) - 
      (16*(-6*e + 152*e^2 - (27*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*((-I)*e + 14*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(-6*e + 17*e^2 - (27*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-6 + 173*e - (84*I)*e*Pi)*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(18 - 173*e + (24*I)*e*Pi))/3 - 
        (16*(9*e - 70*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(9*e - e^2 + (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (400*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (4*e*(2 + 17*e - (10*I)*e*Pi) - (16*(3*e + 40*e^2 - (15*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (16*(3*e + 10*e^2 - (15*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, 0, x]*
   ((32*e*(18 + 191*e - (12*I)*e*Pi))/3 - 
    (64*(6*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (1360*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((24*I)*e - (247*I)*e^2 + 
      12*e^2*Pi)*RATIO[x^(-1)] + (128*(3*e - 2*e^2 - (3*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-12*I - (175*I)*e + 12*e*Pi)*
     RATIO[x] + 144*e^2*RATIO[x^2] + 
    Nc^2*((832*e^2)/3 + 80*e^2*RATIO[x^(-2)] - (656*e^2*RATIO[x^(-1)])/3 - 
      (656*e^2*RATIO[x])/3 + 80*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-688*e^2)/3 - 88*e^2*RATIO[x^(-2)] + (608*e^2*RATIO[x^(-1)])/3 + 
        (608*e^2*RATIO[x])/3 - 88*e^2*RATIO[x^2]) + 
      (-48*e^2 - 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
        32*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, x]*(((64*I)/3)*e*(24*I + (59*I)*e + 3*e*Pi) - 
    ((32*I)/3)*((24*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((7*I)*e^2 + 66*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*((24*I)*e + (22*I)*e^2 + 3*e^2*Pi))/
     (-1 + RATIO[x])^2 + (32*e^2*(53 - (33*I)*Pi)*RATIO[x])/3 - 
    (320*e^2*RATIO[x^2])/3 + Nc^2*((-32*I)*e^2*(-3*I + 2*Pi) - 
      16*e^2*(12 + (5*I)*Pi)*RATIO[(1 - x)^(-1)] - 80*e^2*RATIO[x^(-2)] + 
      (8*I)*((-9*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-1)] + 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (8*e^2*(95 + (42*I)*Pi)*RATIO[x])/
       3 - (160*e^2*RATIO[x^2])/3) + 
    Nf*((4*e^2*(15 + (4*I)*Pi) - 8*e^2*(5 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] + 
        8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + ((32*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc + Nc*(12*e^2*(11 - (2*I)*Pi) + (8*I)*e^2*(-13*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + 88*e^2*RATIO[x^(-2)] - 176*e^2*RATIO[x^(-1)] - 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (464*e^2*RATIO[x])/3 + 
        (176*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 0, 0, x]*
   ((32*e*(-96 + 20*e + (3*I)*e*Pi))/3 - 
    ((32*I)/3)*((-337*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (592*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((66*I)*e + (7*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*((-92*I)*e^2 + 15*e^2*Pi))/
     (-1 + RATIO[x])^2 + (80*e*(12 + 5*e + (12*I)*e*Pi)*RATIO[x])/3 - 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(((-16*I)/3)*e^2*(-73*I + 6*Pi) - 
      ((16*I)/3)*((34*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-31*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      16*e^2*(13 + (2*I)*Pi)*RATIO[x] - (400*e^2*RATIO[x^2])/3) + 
    Nf*((4*e^2*(13 + (2*I)*Pi) - (8*I)*e^2*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (160*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((1108*e^2)/3 - 
        (280*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2*RATIO[x^(-2)])/3 - 
        (832*e^2*RATIO[x^(-1)])/3 - (928*e^2*RATIO[x])/3 + 
        (440*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 0, 0, x]*
   (((32*I)/3)*e*(36*I + (125*I)*e + 57*e*Pi) - 
    ((32*I)/3)*((-8*I)*e^2 + 27*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (256*e^2*RATIO[x^(-2)])/3 - (16*I)*((22*I)*e + (73*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*((-31*I)*e^2 + 27*e^2*Pi))/
     (-1 + RATIO[x])^2 + (32*e*(3 + 82*e + (15*I)*e*Pi)*RATIO[x])/3 - 
    (784*e^2*RATIO[x^2])/3 + Nc^2*(32*e^2*(4 + (3*I)*Pi) - 
      80*e^2*(8 + I*Pi)*RATIO[(1 - x)^(-1)] + (80*e^2*RATIO[x^(-2)])/3 + 
      ((8*I)/3)*((53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((80*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (8*e^2*(175 + (12*I)*Pi)*RATIO[x])/
       3 - 160*e^2*RATIO[x^2]) + 
    Nf*((4*e^2*(17 + (4*I)*Pi) - 8*e^2*(7 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(12*e^2*(5 - (2*I)*Pi) + 
        (8*I)*e^2*(-31*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (88*e^2*RATIO[x^(-2)])/
         3 + 80*e^2*RATIO[x^(-1)] - ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (1232*e^2*RATIO[x])/3 + 176*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, x]*((16*e*(150 - 659*e + (576*I)*e*Pi))/3 - 
    (32*(150*e + 98*e^2 + (111*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1120*I)*e^2*Pi*RATIO[x^(-1)] + (16*e*(170 + 121*e + (74*I)*e*Pi))/
     (-1 + RATIO[x])^2 + (32*e*(36 + 206*e + (39*I)*e*Pi)*RATIO[x])/3 - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*((32*e*(9 - 131*e + (51*I)*e*Pi))/3 - 
      (8*(18*e - 755*e^2 + (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((11*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(18*e - 293*e^2 + (222*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      ((320*I)/3)*e^2*(2*I + 3*Pi)*RATIO[x] - (560*e^2*RATIO[x^2])/3) + 
    Nf*(((4*I)*e*(14*I + (65*I)*e + 34*e*Pi) - ((16*I)/3)*
         ((21*I)*e + (136*I)*e^2 + 51*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*((21*I)*e + (70*I)*e^2 + 51*e^2*Pi))/(-1 + RATIO[x])^2 - 
        (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((20*e*(-12 + 95*e - (24*I)*e*Pi))/3 - 40*e*(-4 + 19*e - (8*I)*e*Pi)*
         RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
        (40*e*(-4 + 9*e - (8*I)*e*Pi))/(-1 + RATIO[x])^2 - 
        (1024*e^2*RATIO[x])/3 + (616*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((16*(-36 + 165*e - 25*e^2 - (72*I)*e*Pi - 
       (792*I)*e^2*Pi + 471*e^2*Pi^2))/9 - 
    (16*(-36 + 372*e + 1579*e^2 - (36*I)*e*Pi + (198*I)*e^2*Pi + 
       291*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/9)*((6*I)*e + I*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-36 - 408*e - 1337*e^2 - (180*I)*e*Pi + (840*I)*e^2*Pi + 12*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + 
       (132*I)*e^2*Pi + 411*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (16*(18 + 171*e - 47*e^2 - (90*I)*e*Pi - (513*I)*e^2*Pi + 111*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(1 - 15*e - (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((32*e^2*((-9*I)*Pi + 2*Pi^2))/3 + 
      (16*((-36*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (80*I)*e^2*Pi*RATIO[x^(-2)] - 24*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*
       RATIO[x^(-1)] - (112*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (8*e^2*((-95*I)*Pi + 18*Pi^2)*RATIO[x])/3 - ((160*I)/3)*e^2*Pi*
       RATIO[x^2]) + Nf*(((-4*e^2*((-45*I)*Pi + 4*Pi^2))/3 + 
        (8*((-15*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*I)*e^2*Pi*RATIO[x^(-2)] - (32*I)*e^2*Pi*RATIO[x^(-1)] - 
        (32*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - ((64*I)/3)*e^2*Pi*RATIO[x] + 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((4*e^2*((99*I)*Pi + 10*Pi^2))/3 - (8*((-39*I)*e^2*Pi + 10*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (88*I)*e^2*Pi*RATIO[x^(-2)] - 
        (176*I)*e^2*Pi*RATIO[x^(-1)] + (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        ((464*I)/3)*e^2*Pi*RATIO[x] + ((176*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*((32*(-12 + 42*e + 175*e^2 - (6*I)*e*Pi + (209*I)*e^2*Pi + 
       4*e^2*Pi^2))/3 - (32*(18*e + 175*e^2 + (12*I)*e*Pi - (8*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/3)*((-18*I)*e + (11*I)*e^2 + 
      34*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-180 - 48*e - 548*e^2 - (180*I)*e*Pi + (1332*I)*e^2*Pi + 
       429*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((128*I)/3)*(-3*e*Pi + 2*e^2*Pi))/
     (-1 + RATIO[x])^2 + (8*(-36 - 576*e - 976*e^2 + (180*I)*e*Pi - 
       (1332*I)*e^2*Pi + 381*e^2*Pi^2)*RATIO[x])/9 + 
    (16*e*(12 + 37*e + (102*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((832*I)/3)*e^2*Pi + (80*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((656*I)/3)*e^2*Pi*RATIO[x^(-1)] - ((656*I)/3)*e^2*Pi*RATIO[x] + 
      (80*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-48*I)*e^2*Pi - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (32*I)*e^2*Pi*RATIO[x^(-1)] + (32*I)*e^2*Pi*RATIO[x] - 
        (8*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*(((-688*I)/3)*e^2*Pi - 
        (88*I)*e^2*Pi*RATIO[x^(-2)] + ((608*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        ((608*I)/3)*e^2*Pi*RATIO[x] - (88*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*((-8*(-252 - 12*e - 944*e^2 - (828*I)*e*Pi - 
       (702*I)*e^2*Pi + 783*e^2*Pi^2))/9 + 
    (8*(-252 - 984*e - 5009*e^2 - (72*I)*e*Pi + (336*I)*e^2*Pi + 
       924*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*
     RATIO[x^(-2)] + (8*(-36 - 6*e^2 - (180*I)*e*Pi + (114*I)*e^2*Pi + 
       287*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (16*(-72 - 57*e - 196*e^2 - (12*I)*e*Pi + (78*I)*e^2*Pi + 349*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (8*(12 + 218*e + 955*e^2 - (48*I)*e*Pi - 
       (8*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x])/3 + 
    ((8*I)/9)*e*(30*I + (277*I)*e + 210*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e*Pi*(12*I + (37*I)*e + e*Pi))/3 - 
      8*e*Pi*(4*I - (58*I)*e + 9*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((22*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*Pi*(4*I + (18*I)*e + 9*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e^2*((-94*I)*Pi + 13*Pi^2)*RATIO[x])/3 + ((400*I)/3)*e^2*Pi*
       RATIO[x^2]) + Nf*((4*e*Pi*(2*I - (13*I)*e + 2*e*Pi) - 
        (16*((3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*((3*I)*e*Pi + (10*I)*e^2*Pi + 3*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((160*I)/3)*e^2*Pi*RATIO[x] - 
        ((40*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-4*e*Pi*(6*I + (97*I)*e + 21*e*Pi))/3 + 
        (8*((6*I)*e*Pi - (50*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - ((64*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        (8*((6*I)*e*Pi + (46*I)*e^2*Pi + 21*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((1088*I)/3)*e^2*Pi*RATIO[x] - 
        ((440*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((8*e*(144 + 929*e - (48*I)*Pi - (560*I)*e*Pi + 
       84*e*Pi^2))/3 + (32*(-18 - 168*e - 601*e^2 + (18*I)*e*Pi - 
       (51*I)*e^2*Pi + 276*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/3)*((2*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(-108 - 210*e - 211*e^2 - (216*I)*e*Pi - (756*I)*e^2*Pi + 
       933*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(-18 - 6*e + 110*e^2 + (18*I)*e*Pi - (66*I)*e^2*Pi + 441*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (8*(-36 - 186*e - 587*e^2 + (216*I)*e*Pi - 
       (1110*I)*e^2*Pi + 339*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(2 - 15*e - (108*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-32*e^2*((-4*I)*Pi + Pi^2) + (16*((-120*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((80*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*((53*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (112*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (8*e^2*((-175*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-4*e^2*((-51*I)*Pi + 4*Pi^2))/3 + (8*((-21*I)*e^2*Pi + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] - (32*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (64*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((20*e^2*((9*I)*Pi + 2*Pi^2))/3 - 
        (8*((-93*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((88*I)/3)*e^2*Pi*RATIO[x^(-2)] + (80*I)*e^2*Pi*RATIO[x^(-1)] + 
        (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - ((1232*I)/3)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[1, 0, 0, 0, x]*
   ((16*(72 - 105*e + 1028*e^2 + (90*I)*e*Pi + (465*I)*e^2*Pi + 78*e^2*Pi^2))/
     9 - (8*(48 - 76*e - 8*e^2 + (36*I)*e*Pi + (308*I)*e^2*Pi + 291*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(12 + 132*e + 342*e^2 + (36*I)*e*Pi - (120*I)*e^2*Pi + 197*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(144 + 1224*e + 6167*e^2 + (108*I)*e*Pi - 
       (12*I)*e^2*Pi + 1173*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*(108 + 420*e - 790*e^2 - (72*I)*e*Pi + (498*I)*e^2*Pi + 459*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(-39 + 5*e + (57*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-16*e*(-33 - 577*e + (18*I)*Pi - (72*I)*e*Pi + 9*e*Pi^2))/9 - 
      (4*(-408*e - 2648*e^2 + (36*I)*e*Pi + (1098*I)*e^2*Pi + 105*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*(-80*e^2 + (24*I)*e*Pi + 41*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(-210*e^2 + (12*I)*e*Pi + (98*I)*e^2*Pi + 
         35*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-92 - 508*e + (24*I)*Pi + (162*I)*e*Pi + 41*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(-30 + 11*e + (60*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((4*e*(-3 - 13*e + (2*I)*Pi + (11*I)*e*Pi + e*Pi^2) - 
        (4*(-30*e - 113*e^2 + (12*I)*e*Pi + (100*I)*e^2*Pi + 6*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        (4*(21*e^2 + (12*I)*e*Pi + (40*I)*e^2*Pi + 6*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*(-12 + 13*e + (24*I)*e*Pi)*RATIO[x])/
         9 + (4*e*(6 - 17*e - (12*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(-222 + 2342*e + (702*I)*e*Pi + 87*e*Pi^2))/9 + 
        (4*(-210*e - 1871*e^2 + (618*I)*e^2*Pi + 87*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (352*e^2*RATIO[x^(-1)])/3 - 
        (4*(-231*e^2 + (70*I)*e^2*Pi + 29*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (16*e*(-18 + 119*e + (39*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(22 + 7*e - (44*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((-16*(-12 + 18*e + 19*e^2 - (66*I)*e*Pi - 
       (438*I)*e^2*Pi + 90*e^2*Pi^2))/3 - 
    (8*(684*e + 3148*e^2 + (108*I)*e*Pi + (732*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (32*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (1128*I)*e^2*Pi + 
       849*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-208*e - 1149*e^2 - (36*I)*e*Pi + (4*I)*e^2*Pi + 139*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (8*(-36 + 330*e + 247*e^2 + (108*I)*e*Pi - 
       (888*I)*e^2*Pi + 453*e^2*Pi^2)*RATIO[x])/9 + 
    ((8*I)/9)*e*(66*I + (95*I)*e + 312*e*Pi)*RATIO[x^2] + 
    Nc^2*((-16*e*(-15 - 194*e - (18*I)*Pi - (144*I)*e*Pi + 6*e*Pi^2))/3 - 
      (4*(72*e + 104*e^2 + (60*I)*e*Pi + (118*I)*e^2*Pi + 19*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (4*(-132*e - 448*e^2 + (72*I)*e*Pi - 
         (264*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-90*e^2 + (60*I)*e*Pi + (226*I)*e^2*Pi + 19*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(40 - 180*e + (24*I)*Pi - (262*I)*e*Pi + 
         31*e*Pi^2)*RATIO[x])/3 + (8*e*(-30 + 11*e + (180*I)*e*Pi)*
        RATIO[x^2])/9) + 
    Nf*(((4*e*(9 + 30*e + (12*I)*Pi + (3*I)*e*Pi + e*Pi^2))/3 - 
        (4*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 2*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-1)] + 
        (4*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 2*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (32*e*(-3 + e + (18*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(6 - 17*e - (36*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-2*e*(-6 + 748*e + (36*I)*Pi + (534*I)*e*Pi + 17*e*Pi^2))/3 + 
        (4*(30*e - 55*e^2 + (36*I)*e*Pi + (188*I)*e^2*Pi + 17*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((-12*I)*e - (119*I)*e^2 + 
          24*e^2*Pi)*RATIO[x^(-1)] - (4*(-99*e^2 + (36*I)*e*Pi + 
           (206*I)*e^2*Pi + 17*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (8*e*(-72 + 79*e + (438*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(22 + 7*e - (132*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 0, 0, x]*((8*(72 + 156*e - 309*e^2 - (48*I)*e*Pi - (636*I)*e^2*Pi + 
       242*e^2*Pi^2))/3 + (16*(-36 + 114*e + 931*e^2 + (36*I)*e*Pi + 
       (126*I)*e^2*Pi + 141*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/9)*((-54*I)*e + (65*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(24 + 74*e + 69*e^2 - (304*I)*e^2*Pi + 220*e^2*Pi^2)*RATIO[x^(-1)])/
     3 - (16*(-36 + 78*e + 553*e^2 + (36*I)*e*Pi - (132*I)*e^2*Pi + 
       171*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*e*(174 - 577*e - (954*I)*e*Pi + 522*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(18 - 17*e - (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(60 - 1397*e - (318*I)*e*Pi + 12*e*Pi^2))/9 + 
      (16*(-15*e^2 + (34*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((30*I)*e - (11*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-2)] - 
      (32*(5*e - 25*e^2 - (21*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*e^2*(-5 + Pi^2))/(-1 + RATIO[x])^2 - 
      (16*e*(10 - 50*e - (19*I)*e*Pi + 4*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(30 - 11*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((-4*e*(12 + 44*e - (15*I)*e*Pi + 2*e*Pi^2))/3 + 
        (8*(3*e^2 + (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((8*I)/9)*((12*I)*e - (7*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
        (8*(3*e^2 + 2*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (8*e*(12 - 7*e - (36*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-156 + 1408*e + (519*I)*e*Pi + 12*e*Pi^2))/9 - 
        (8*(-33*e^2 + (35*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*((22*I)*e + (7*I)*e^2 + 44*e^2*Pi)*RATIO[x^(-2)] - 
        ((64*I)/9)*((9*I)*e - (14*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
        (8*(-33*e^2 + 4*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (32*e*(18 - 28*e - (51*I)*e*Pi)*RATIO[x])/9 + 
        ((4*I)/3)*e*(22*I + (7*I)*e + 66*e*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*((8*(-252 + 156*e - 1945*e^2 - (1044*I)*e*Pi - 
       (2550*I)*e^2*Pi + 36*e^2*Pi^2))/9 + 
    (16*(162 + 567*e + 3820*e^2 + (162*I)*e*Pi + (1200*I)*e^2*Pi + 
       597*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 32*((-12*I)*e*Pi + 7*e^2*Pi^2)*
     RATIO[x^(-1)] - (8*(504 + 984*e + 6217*e^2 + (324*I)*e*Pi + 
       (624*I)*e^2*Pi + 2184*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (16*(12 + 83*e + 440*e^2 + (6*I)*e*Pi + (224*I)*e^2*Pi + 65*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(14 + 79*e - (31*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((16*(-36 + 69*e + 862*e^2 - (90*I)*e*Pi - (876*I)*e^2*Pi + 
         9*e^2*Pi^2))/9 + (8*(36 - 570*e - 4360*e^2 + (162*I)*e*Pi + 
         (1317*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*(-66*e - 134*e^2 + (72*I)*e*Pi - (231*I)*e^2*Pi + 84*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(36 - 102*e - 1219*e^2 + (162*I)*e*Pi + 
         (795*I)*e^2*Pi + 75*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*e*(-23 - 122*e + (12*I)*Pi - (6*I)*e*Pi + 14*e*Pi^2)*RATIO[x])/3 + 
      (8*e*(30 - 11*e - (150*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*(6 + 51*e + 290*e^2 - (30*I)*e*Pi - (93*I)*e^2*Pi))/3 - 
        (4*(36 + 372*e + 1355*e^2 - (180*I)*e*Pi - (888*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (16*(9 + 30*e + 47*e^2 - (45*I)*e*Pi - 
           (150*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        (16*e*(6 - 5*e - (30*I)*e*Pi)*RATIO[x])/9 + 
        (4*e*(-6 + 17*e + (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(54 - 177*e - 1360*e^2 + (72*I)*e*Pi + (1335*I)*e^2*Pi + 
           75*e^2*Pi^2))/9 - (4*(36 - 88*e - 1647*e^2 + (48*I)*e*Pi + 
           (618*I)*e^2*Pi + 50*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((16*I)/9)*((-6*I)*e - (10*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-1)] + 
        (8*(18 - 2*e - 397*e^2 + (24*I)*e*Pi + (219*I)*e^2*Pi + 25*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*(36 - 205*e - (312*I)*e*Pi)*RATIO[x])/
         9 + ((4*I)/3)*e*(22*I + (7*I)*e + 110*e*Pi)*RATIO[x^2]))) + 
  144*Zeta[3] - 144*e*Zeta[3] - (12184*e^2*Zeta[3])/9 - (384*I)*Pi*Zeta[3] - 
  ((2128*I)/3)*e*Pi*Zeta[3] - ((50240*I)/9)*e^2*Pi*Zeta[3] + 
  (320*e*Pi^2*Zeta[3])/3 + (3616*e^2*Pi^2*Zeta[3])/9 + 
  (520*I)*e^2*Pi^3*Zeta[3] - 4592*e^2*Zeta[3]^2 + 
  G[1, 0, 1, x]*((4*(-66*e - 133*e^2 - (396*I)*e^2*Pi + 879*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*e*(30 + 163*e - (216*I)*Pi + (182*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9 + 
    (4*RATIO[x]*(396 + 1002*e - 6382*e^2 - (2484*I)*e*Pi - (2694*I)*e^2*Pi - 
       900*e*Pi^2 - 987*e^2*Pi^2 - (378*I)*e^2*Pi^3 - 3024*e^2*Zeta[3]))/27 + 
    (8*(-36 - 912*e - 4211*e^2 - (72*I)*Pi - (894*I)*e*Pi - (6248*I)*e^2*Pi - 
       90*e*Pi^2 + 1321*e^2*Pi^2 + (174*I)*e^2*Pi^3 - 2136*e^2*Zeta[3]))/9 - 
    (16*RATIO[(1 - x)^(-1)]*(-36 - 336*e - 2324*e^2 - (36*I)*Pi - 
       (816*I)*e*Pi - (3641*I)*e^2*Pi - 24*e*Pi^2 + 1225*e^2*Pi^2 + 
       (117*I)*e^2*Pi^3 - 1386*e^2*Zeta[3]))/9 + 
    (((16*I)/9)*(-36*Pi - 204*e*Pi - 842*e^2*Pi + (54*I)*e*Pi^2 + 
       (132*I)*e^2*Pi^2 + 87*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]))/
     (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-1)]*(396*I - (558*I)*e - 
      (4610*I)*e^2 - 432*Pi - 2376*e*Pi + 1188*e^2*Pi - (324*I)*e*Pi^2 + 
      (1395*I)*e^2*Pi^2 + 414*e^2*Pi^3 + (5112*I)*e^2*Zeta[3])) + 
  G[1, 1, 0, x]*((4*(-66*e - 133*e^2 + (288*I)*e*Pi - (162*I)*e^2*Pi + 
       639*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*e*(30 + 163*e - (96*I)*Pi + (54*I)*e*Pi + 43*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*Pi*(-60*I + (1397*I)*e + 26*e*Pi))/9 - 
      ((16*I)/9)*(45*e^2*Pi - (34*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] - (8*((-30*I)*e*Pi + (11*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((8*I)/9)*(-60*e*Pi + 300*e^2*Pi - 
        (37*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-1)] + 
      (((16*I)/3)*(15*e^2*Pi + e^2*Pi^3))/(-1 + RATIO[x])^2 + 
      (8*e*Pi*(-60*I + (300*I)*e + 83*e*Pi + (6*I)*e*Pi^2)*RATIO[x])/9 - 
      (8*e*Pi*(-30*I + (11*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*Pi*(-12*I - (44*I)*e + 17*e*Pi))/3 - 
        (8*((-3*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*((-6*I)*e*Pi + (17*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*((-12*I)*e*Pi + (7*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (8*e*Pi*(-12*I + (7*I)*e + 10*e*Pi)*RATIO[x])/9 + 
        (4*e*Pi*(-6*I + (17*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*Pi*(-156*I + (1408*I)*e + 121*e*Pi - (6*I)*e*Pi^2))/9 + 
        ((8*I)/9)*(99*e^2*Pi - (35*I)*e^2*Pi^2 + 6*e^2*Pi^3)*
         RATIO[(1 - x)^(-1)] + (4*((-66*I)*e*Pi - (21*I)*e^2*Pi + 
           77*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (16*((-36*I)*e*Pi + (56*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (((8*I)/3)*(33*e^2*Pi + 2*e^2*Pi^3))/(-1 + RATIO[x])^2 - 
        (16*e*Pi*(-36*I + (56*I)*e + 33*e*Pi)*RATIO[x])/9 + 
        (4*e*Pi*(-66*I - (21*I)*e + 55*e*Pi)*RATIO[x^2])/9)) + 
    (4*RATIO[x]*(396 + 1002*e - 6382*e^2 - (216*I)*Pi - (1368*I)*e*Pi + 
       (4086*I)*e^2*Pi + 756*e*Pi^2 - 1425*e^2*Pi^2 + (1818*I)*e^2*Pi^3 - 
       4320*e^2*Zeta[3]))/27 + (8*(-36 - 912*e - 4211*e^2 + (216*I)*Pi + 
       (468*I)*e*Pi - (1527*I)*e^2*Pi - 408*e*Pi^2 + 968*e^2*Pi^2 - 
       (222*I)*e^2*Pi^3 - 1488*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     (396*I - (558*I)*e - (4610*I)*e^2 - 216*Pi - 1368*e*Pi + 4086*e^2*Pi - 
      (2124*I)*e*Pi^2 + (2037*I)*e^2*Pi^2 + 1026*e^2*Pi^3 - 
      (15192*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      (-36 - 336*e - 2324*e^2 + (36*I)*Pi - (78*I)*e*Pi - (553*I)*e^2*Pi + 
       18*e*Pi^2 + 1088*e^2*Pi^2 + (63*I)*e^2*Pi^3 + 162*e^2*Zeta[3]))/9 + 
    (16*((36*I)*Pi - (78*I)*e*Pi - (553*I)*e^2*Pi + 18*e*Pi^2 + 
       210*e^2*Pi^2 + (63*I)*e^2*Pi^3 + 252*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 1, x]*
   ((8*(-84*e - 265*e^2 - (72*I)*e*Pi - (222*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*e*(-84 - 265*e - (324*I)*Pi + (198*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    (16*(690*e + 1901*e^2 + (72*I)*Pi - (144*I)*e*Pi - 162*e*Pi^2 + 
       304*e^2*Pi^2 - (120*I)*e^2*Pi^3 - 828*e^2*Zeta[3]))/9 - 
    (((128*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/27)*RATIO[x^(-1)]*((12*I)*e + (8350*I)*e^2 - 108*Pi - 1728*e*Pi - 
      2928*e^2*Pi + (648*I)*e*Pi^2 - (2163*I)*e^2*Pi^2 + 243*e^2*Pi^3 + 
      (5616*I)*e^2*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*
      ((18*I)*e*Pi + (175*I)*e^2*Pi + 15*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 
       24*e^2*Zeta[3]))/3 + (8*RATIO[x]*(12*e + 8350*e^2 - (540*I)*Pi - 
       (144*I)*e*Pi - (1644*I)*e^2*Pi + 324*e*Pi^2 - 1515*e^2*Pi^2 + 
       (675*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27) + 
  G[0, 1, 1, x]*((-4*(-72*e - 177*e^2 + (42*I)*e^2*Pi + 119*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (4*e*(372 + 1153*e - (576*I)*Pi + (750*I)*e*Pi + 
       249*e*Pi^2)*RATIO[x^2])/27 + 
    (4*RATIO[x]*(3612*e + 15808*e^2 + (864*I)*Pi + (1224*I)*e*Pi + 
       (6594*I)*e^2*Pi - 396*e*Pi^2 + 597*e^2*Pi^2 - (1152*I)*e^2*Pi^3 - 
       216*e^2*Zeta[3]))/27 + ((4*I)/9)*RATIO[x^(-1)]*
     ((684*I)*e + (5860*I)*e^2 + 264*e*Pi + 1382*e^2*Pi - (372*I)*e*Pi^2 - 
      (711*I)*e^2*Pi^2 + 72*e^2*Pi^3 - (3264*I)*e^2*Zeta[3]) + 
    (8*(324 + 780*e + 3993*e^2 - (288*I)*e*Pi - (1413*I)*e^2*Pi - 
       138*e*Pi^2 + 667*e^2*Pi^2 - (36*I)*e^2*Pi^3 + 240*e^2*Zeta[3]))/9 - 
    (32*RATIO[(1 - x)^(-1)]*(162 + 678*e + 2940*e^2 + (18*I)*Pi - 
       (174*I)*e*Pi - (1010*I)*e^2*Pi - 36*e*Pi^2 + 335*e^2*Pi^2 - 
       (132*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/9 + 
    (16*((36*I)*Pi + (12*I)*e*Pi - (220*I)*e^2*Pi + 18*e*Pi^2 + 27*e^2*Pi^2 - 
       (174*I)*e^2*Pi^3 + 1692*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*((4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + 
       (133*I)*e^2*Pi + 60*e*Pi^2 - 86*e^2*Pi^2 - (207*I)*e^2*Pi^3 - 
       252*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (162*I + (576*I)*e + (2019*I)*e^2 - 90*e*Pi - 489*e^2*Pi - 
      (264*I)*e*Pi^2 + (262*I)*e^2*Pi^2 + 291*e^2*Pi^3 - 
      (3564*I)*e^2*Zeta[3]) - (8*((180*I)*e*Pi^3 + (260*I)*e^2*Pi^3 + 
       189*e^2*Pi^4 - 1080*e*Zeta[3] - 1560*e^2*Zeta[3] + 
       (6480*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (8*RATIO[(1 - x)^(-1)]*((360*I)*Pi + (3360*I)*e*Pi + (23240*I)*e^2*Pi + 
       180*e*Pi^2 + 1890*e^2*Pi^2 + (180*I)*e*Pi^3 - (1720*I)*e^2*Pi^3 + 
       119*e^2*Pi^4 - 1080*e*Zeta[3] + 16800*e^2*Zeta[3] + 
       (7380*I)*e^2*Pi*Zeta[3]))/45 + 
    (4*(-540 + 156*e + 14488*e^2 - (216*I)*Pi + (1440*I)*e*Pi - 
       (2622*I)*e^2*Pi + 648*Pi^2 - 1212*e*Pi^2 - 2566*e^2*Pi^2 + 
       (576*I)*e*Pi^3 - (2424*I)*e^2*Pi^3 + 483*e^2*Pi^4 + 7776*e*Zeta[3] + 
       1800*e^2*Zeta[3] + (16488*I)*e^2*Pi*Zeta[3]))/27 - 
    (4*RATIO[x^(-1)]*(4320 + 37920*e + 236260*e^2 + (1980*I)*Pi + 
       (5010*I)*e*Pi - (31910*I)*e^2*Pi + 2160*Pi^2 - 5610*e*Pi^2 - 
       2135*e^2*Pi^2 + (1260*I)*e*Pi^3 - (11325*I)*e^2*Pi^3 + 1437*e^2*Pi^4 + 
       19440*e*Zeta[3] - 3960*e^2*Zeta[3] + (44280*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(4320 + 37920*e + 236260*e^2 - (1980*I)*Pi + (2790*I)*e*Pi + 
       (23050*I)*e^2*Pi + 1080*Pi^2 - 6330*e*Pi^2 - 13895*e^2*Pi^2 + 
       (3780*I)*e*Pi^3 - (11145*I)*e^2*Pi^3 + 2739*e^2*Pi^4 + 
       6480*e*Zeta[3] + 17280*e^2*Zeta[3] + (100800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*(((328*I)/9)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (416*e^2*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
      (40*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
      ((40*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      ((328*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*(((8*I)*e^2*(Pi^3 + (6*I)*Zeta[3]) + ((4*I)/3)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/
         3 + ((4*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((16*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((344*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) + ((44*I)/3)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (304*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/
         9 + ((44*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((304*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[0, 0, 1, x]*((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
     9 + (8*e*(105 + 362*e - (96*I)*Pi + (150*I)*e*Pi + 67*e*Pi^2)*
      RATIO[x^2])/9 - ((8*I)/9)*RATIO[x^(-1)]*((6*I)*e - (41*I)*e^2 - 
      108*Pi + 78*e*Pi + 976*e^2*Pi - (114*I)*e*Pi^2 + (5*I)*e^2*Pi^2 + 
      165*e^2*Pi^3 - (1752*I)*e^2*Zeta[3]) + 
    (8*RATIO[x]*(-198 - 2337*e - 12910*e^2 + (108*I)*Pi + (774*I)*e*Pi - 
       (270*I)*e^2*Pi + 324*e*Pi^2 + 423*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
       540*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
      (-1476 - 6624*e - 29437*e^2 - (1404*I)*Pi + (5076*I)*e*Pi + 
       (25761*I)*e^2*Pi + 2682*e*Pi^2 - 4740*e^2*Pi^2 + (1278*I)*e^2*Pi^3 + 
       2016*e^2*Zeta[3]))/27 + (8*(-198 - 705*e - 2561*e^2 - (216*I)*Pi + 
       (1200*I)*e*Pi + (6278*I)*e^2*Pi + 300*e*Pi^2 - 1231*e^2*Pi^2 - 
       (21*I)*e^2*Pi^3 + 3024*e^2*Zeta[3]))/9 + 
    (8*(-396 - 1512*e - 5437*e^2 - (864*I)*Pi + (2070*I)*e*Pi + 
       (9708*I)*e^2*Pi + 2862*e*Pi^2 - 2364*e^2*Pi^2 + (648*I)*e^2*Pi^3 + 
       5796*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    Nc^2*((176*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((88*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*(((16*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((32*I)/3)*RATIO[(1 - x)^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((28*I)/3)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((56*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((56*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*((8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*e*(87 + 377*e - (72*I)*Pi + (78*I)*e*Pi + 39*e*Pi^2)*RATIO[x^2])/27 - 
    (8*RATIO[(1 - x)^(-1)]*(-216 - 1254*e - 6180*e^2 - (48*I)*e*Pi + 
       (358*I)*e^2*Pi - 312*e*Pi^2 + 144*e^2*Pi^2 - (339*I)*e^2*Pi^3 - 
       1380*e^2*Zeta[3]))/9 - ((8*I)/27)*RATIO[x]*((-408*I)*e - (367*I)*e^2 - 
      216*Pi + 702*e*Pi + 4644*e^2*Pi - (774*I)*e*Pi^2 - (882*I)*e^2*Pi^2 + 
      999*e^2*Pi^3 - (1944*I)*e^2*Zeta[3]) - 
    (((8*I)/9)*(-216*I - (1242*I)*e - (6384*I)*e^2 - 324*e*Pi - 1863*e^2*Pi - 
       (372*I)*e*Pi^2 - (1102*I)*e^2*Pi^2 + 339*e^2*Pi^3 - 
       (2640*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - ((8*I)/27)*RATIO[x^(-1)]*
     (396*I + (642*I)*e + (1325*I)*e^2 - 216*Pi - 756*e*Pi - 351*e^2*Pi - 
      (864*I)*e*Pi^2 - (2073*I)*e^2*Pi^2 + 1701*e^2*Pi^3 - 
      (3096*I)*e^2*Zeta[3]) + (8*(-504 - 1497*e - 6674*e^2 - (432*I)*Pi - 
       (324*I)*e*Pi + (3600*I)*e^2*Pi + 90*e*Pi^2 - 375*e^2*Pi^2 + 
       (666*I)*e^2*Pi^3 + 3564*e^2*Zeta[3]))/27 + 
    Nc^2*((40*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (8*e*Pi*(-30*I + (11*I)*e + 20*e*Pi)*RATIO[x^2])/9 + 
      (4*RATIO[x]*(198 + 582*e + 1498*e^2 - (432*I)*e*Pi - (3408*I)*e^2*Pi - 
         144*e*Pi^2 - 240*e^2*Pi^2 - (243*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       27 - ((4*I)/27)*RATIO[x^(-1)]*(198*I + (582*I)*e + (1498*I)*e^2 - 
        396*e*Pi - 444*e^2*Pi - (144*I)*e*Pi^2 - (378*I)*e^2*Pi^2 + 
        243*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
      (4*(180*e + 1044*e^2 - (270*I)*e^2*Pi - 36*e*Pi^2 - 118*e^2*Pi^2 - 
         (63*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(180*e + 1044*e^2 - (408*I)*e*Pi - 
         (2288*I)*e^2*Pi - 36*e*Pi^2 - 50*e^2*Pi^2 - (63*I)*e^2*Pi^3 + 
         96*e^2*Zeta[3]))/9 + (8*(-198 - 960*e - 1885*e^2 - (198*I)*e*Pi + 
         (1542*I)*e^2*Pi + 36*e*Pi^2 - 63*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
         432*e^2*Zeta[3]))/27) + 
    Nf*(Nc*((-44*e^2*Pi^2*RATIO[x^(-2)])/3 + 
        (4*(-36 - 258*e - 1003*e^2 - (72*I)*e*Pi + (276*I)*e^2*Pi + 
           252*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(-36 - 258*e - 1003*e^2 - (288*I)*e*Pi + (912*I)*e^2*Pi + 
           288*e^2*Pi^2)*RATIO[x])/27 - (4*e*Pi*(-66*I - (21*I)*e + 44*e*Pi)*
          RATIO[x^2])/9 + (2*(144 + 2112*e + 5902*e^2 + (954*I)*e*Pi - 
           (2802*I)*e^2*Pi + 72*e*Pi^2 - 405*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 
           720*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(-198*e - 1284*e^2 + 
           (210*I)*e*Pi + (1475*I)*e^2*Pi + 24*e*Pi^2 + 79*e^2*Pi^2 + 
           (45*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/9 + 
        (4*(-66*e - 428*e^2 + (99*I)*e^2*Pi + 8*e*Pi^2 + 38*e^2*Pi^2 + 
           (15*I)*e^2*Pi^3 - 80*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2)) + 
      ((-4*e^2*Pi^2*RATIO[x^(-2)])/3 + (4*(-6*e - 7*e^2 + (12*I)*e^2*Pi + 
           12*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e*(-6 - 7*e - (24*I)*Pi + (14*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 4*e*Pi)*RATIO[x^2])/9 - 
        ((2*I)/9)*e*(-12*I - (110*I)*e + 54*Pi + 258*e*Pi - (12*I)*Pi^2 - 
          (57*I)*e*Pi^2 + 18*e*Pi^3 - (144*I)*e*Zeta[3]) + 
        ((4*I)/9)*RATIO[(1 - x)^(-1)]*((-18*I)*e - (60*I)*e^2 + 90*e*Pi + 
          375*e^2*Pi - (12*I)*e*Pi^2 - (25*I)*e^2*Pi^2 + 18*e^2*Pi^3 - 
          (144*I)*e^2*Zeta[3]) - (((4*I)/9)*((-18*I)*e - (60*I)*e^2 - 
           27*e^2*Pi - (12*I)*e*Pi^2 - (40*I)*e^2*Pi^2 + 18*e^2*Pi^3 - 
           (144*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)/Nc)) + 
  G[0, 1, 0, x]*((-8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*
      RATIO[x^(-2)])/3 - (8*e*(-105 - 362*e + (36*I)*Pi - (86*I)*e*Pi + 
       3*e*Pi^2)*RATIO[x^2])/9 - ((8*I)/9)*RATIO[x^(-1)]*
     ((6*I)*e - (41*I)*e^2 - 144*Pi + 54*e*Pi + 127*e^2*Pi - (264*I)*e*Pi^2 + 
      (154*I)*e^2*Pi^2 + 438*e^2*Pi^3 - (672*I)*e^2*Zeta[3]) + 
    (8*(-198 - 705*e - 2561*e^2 - (144*I)*Pi + (36*I)*e*Pi + 
       (1455*I)*e^2*Pi + 144*e*Pi^2 - 1145*e^2*Pi^2 + (258*I)*e^2*Pi^3 + 
       1836*e^2*Zeta[3]))/9 + (8*RATIO[x]*(-198 - 2337*e - 12910*e^2 + 
       (216*I)*e*Pi - (3912*I)*e^2*Pi - 252*e*Pi^2 + 777*e^2*Pi^2 - 
       (810*I)*e^2*Pi^3 + 3132*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*(-1476 - 6624*e - 29437*e^2 + (720*I)*e*Pi + 
       (2604*I)*e^2*Pi + 342*e*Pi^2 - 2130*e^2*Pi^2 - (675*I)*e^2*Pi^3 + 
       5256*e^2*Zeta[3]))/27 + (8*(-396 - 1512*e - 5437*e^2 + (972*I)*e*Pi + 
       (5589*I)*e^2*Pi + 1062*e*Pi^2 - 3066*e^2*Pi^2 - (675*I)*e^2*Pi^3 + 
       7416*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    Nc^2*((-40*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (8*e*Pi*(-30*I + (11*I)*e + 10*e*Pi)*RATIO[x^2])/9 + 
      (16*e*((15*I)*Pi + (194*I)*e*Pi - 6*Pi^2 - 76*e*Pi^2 - (4*I)*e*Pi^3 + 
         42*e*Zeta[3]))/3 + (4*e*RATIO[x]*((120*I)*Pi - (540*I)*e*Pi - 
         48*Pi^2 - 73*e*Pi^2 - (45*I)*e*Pi^3 + 180*e*Zeta[3]))/9 - 
      ((4*I)/9)*RATIO[x^(-1)]*(132*e*Pi + 448*e^2*Pi - (48*I)*e*Pi^2 + 
        (317*I)*e^2*Pi^2 + 45*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*((72*I)*e*Pi + (104*I)*e^2*Pi - 28*e*Pi^2 - 
         222*e^2*Pi^2 - (23*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/3 + 
      (4*((-90*I)*e^2*Pi - 28*e*Pi^2 - 82*e^2*Pi^2 - (23*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2)) + 
    Nf*(Nc*((44*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*((-12*I)*e*Pi - (119*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (8*e*Pi*(-72*I + (79*I)*e + 27*e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-66*I - (21*I)*e + 22*e*Pi)*RATIO[x^2])/9 + 
        (2*e*((6*I)*Pi - (748*I)*e*Pi + 20*Pi^2 + 163*e*Pi^2 + 
           (17*I)*e*Pi^3 - 96*e*Zeta[3]))/3 + 
        (4*((297*I)*e^2*Pi + 60*e*Pi^2 + 250*e^2*Pi^2 + (51*I)*e^2*Pi^3 - 
           288*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi + (165*I)*e^2*Pi + 60*e*Pi^2 + 
           445*e^2*Pi^2 + (51*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9) + 
      ((4*e^2*Pi^2*RATIO[x^(-2)])/9 - (8*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (32*e*Pi*(-3*I + I*e + e*Pi)*RATIO[x])/9 - 
        (4*e*Pi*(-6*I + (17*I)*e + 2*e*Pi)*RATIO[x^2])/9 + 
        (2*e*((18*I)*Pi + (60*I)*e*Pi - 8*Pi^2 - 43*e*Pi^2 - (6*I)*e*Pi^3 + 
           48*e*Zeta[3]))/3 - (4*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + 
           (63*I)*e^2*Pi - 24*e*Pi^2 - 143*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 
           144*e^2*Zeta[3]))/9 + (4*((27*I)*e^2*Pi - 24*e*Pi^2 - 
           80*e^2*Pi^2 - (18*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2))/Nc)) + 
  G[0, 0, 0, x]*((8*I)*(-12*Pi - 2*e^2*Pi - (12*I)*e*Pi^2 + 3*e^2*Pi^3)*
     RATIO[x^(-1)] - (4*e*(888 + 3191*e - (216*I)*Pi + (666*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    (4*(1008 + 7386*e + 43288*e^2 + (1296*I)*Pi + (3348*I)*e*Pi + 
       (9630*I)*e^2*Pi + 396*e*Pi^2 + 525*e^2*Pi^2 + (2394*I)*e^2*Pi^3 - 
       17064*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(4524*e + 32630*e^2 - (216*I)*Pi + (2340*I)*e*Pi + 
       (12954*I)*e^2*Pi + 1296*e*Pi^2 + 2571*e^2*Pi^2 + (1800*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (744 + 5180*e + 33840*e^2 + (72*I)*Pi + (1584*I)*e*Pi + 
       (5902*I)*e^2*Pi + 930*e*Pi^2 + 267*e^2*Pi^2 + (726*I)*e^2*Pi^3 + 
       7200*e^2*Zeta[3]))/9 + (4*(1440 + 10314*e + 62426*e^2 + (216*I)*Pi - 
       (432*I)*e*Pi - (8394*I)*e^2*Pi + 4590*e*Pi^2 + 2715*e^2*Pi^2 + 
       (2178*I)*e^2*Pi^3 + 54000*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    Nc^2*((-8*e*Pi*(-30*I + (11*I)*e + 5*e*Pi)*RATIO[x^2])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(-1152 - 11928*e - 61796*e^2 + (216*I)*Pi + 
         (5724*I)*e*Pi + (30876*I)*e^2*Pi + 630*e*Pi^2 + 1059*e^2*Pi^2 + 
         (990*I)*e^2*Pi^3 - 4608*e^2*Zeta[3]))/27 + 
      (2*(-1260*e - 7308*e^2 + (72*I)*Pi + (588*I)*e*Pi + (2764*I)*e^2*Pi + 
         210*e*Pi^2 + 439*e^2*Pi^2 + (330*I)*e^2*Pi^3 - 1536*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (4*(36 - 918*e - 8095*e^2 + (72*I)*Pi + 
         (816*I)*e*Pi + (2572*I)*e^2*Pi + 18*e*Pi^2 + 471*e^2*Pi^2 + 
         (102*I)*e^2*Pi^3 - 1272*e^2*Zeta[3]))/9 + 
      (4*RATIO[x]*(-198 - 582*e - 1498*e^2 + (432*I)*e*Pi + (3228*I)*e^2*Pi + 
         288*e*Pi^2 - 39*e^2*Pi^2 + (342*I)*e^2*Pi^3 - 396*e^2*Zeta[3]))/27 + 
      ((2*I)/27)*RATIO[x^(-1)]*(396*I + (804*I)*e - (544*I)*e^2 - 1188*e*Pi - 
        2412*e^2*Pi - (576*I)*e*Pi^2 + (297*I)*e^2*Pi^2 + 684*e^2*Pi^3 + 
        (792*I)*e^2*Zeta[3])) + 
    Nf*((16*e^2*RATIO[x^(-1)] - (4*e*(-6 - 7*e - (24*I)*Pi + (8*I)*e*Pi + 
           4*e*Pi^2)*RATIO[x])/9 + (4*e*Pi*(-6*I + (17*I)*e + e*Pi)*
          RATIO[x^2])/9 + (2*(-54 - 402*e - 2047*e^2 + (36*I)*Pi + 
           (198*I)*e*Pi + (936*I)*e^2*Pi + 18*e*Pi^2 + 36*e^2*Pi^2 + 
           (48*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/9 - 
        (4*RATIO[(1 - x)^(-1)]*(-54 - 183*e - 677*e^2 + (36*I)*Pi + 
           (264*I)*e*Pi + (989*I)*e^2*Pi + 18*e*Pi^2 + 45*e^2*Pi^2 + 
           (48*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/9 + 
        (4*(63*e + 210*e^2 + (36*I)*Pi + (120*I)*e*Pi + (314*I)*e^2*Pi + 
           18*e*Pi^2 + 60*e^2*Pi^2 + (48*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2))/Nc + 
      Nc*((4*(36 + 60*e - 212*e^2 + (108*I)*e*Pi + (180*I)*e^2*Pi + 
           27*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (4*(-36 - 258*e - 1003*e^2 - (288*I)*e*Pi + (714*I)*e^2*Pi + 
           54*e^2*Pi^2)*RATIO[x])/27 + (4*e*Pi*(-66*I - (21*I)*e + 11*e*Pi)*
          RATIO[x^2])/9 + (2*(-18 + 642*e + 7447*e^2 - (678*I)*e*Pi - 
           (2132*I)*e^2*Pi - 87*e*Pi^2 - 204*e^2*Pi^2 - (117*I)*e^2*Pi^3 + 
           1128*e^2*Zeta[3]))/9 + (2*(1386*e + 8988*e^2 - (420*I)*e*Pi - 
           (2796*I)*e^2*Pi - 174*e*Pi^2 - 529*e^2*Pi^2 - (234*I)*e^2*Pi^3 + 
           2256*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(180 + 6906*e + 45866*e^2 - (3060*I)*e*Pi - 
           (20082*I)*e^2*Pi - 522*e*Pi^2 - 1527*e^2*Pi^2 - (702*I)*e^2*Pi^3 + 
           6768*e^2*Zeta[3]))/27))) + 
  G[0, 1, x]*((4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - 
       (133*I)*e^2*Pi - 96*e*Pi^2 + 395*e^2*Pi^2 + (387*I)*e^2*Pi^3 - 
       180*e^2*Zeta[3]))/27 + ((4*I)/9)*RATIO[x^(-2)]*
     (72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 + (75*I)*e^2*Pi^2 + 5*e^2*Pi^3 - 
      (288*I)*e^2*Zeta[3]) + (4*RATIO[(1 - x)^(-1)]*(-8280 - 62640*e - 
       361330*e^2 - (6840*I)*Pi - (35640*I)*e*Pi - (191750*I)*e^2*Pi - 
       1800*Pi^2 + 17220*e*Pi^2 + 82010*e^2*Pi^2 - (7020*I)*e*Pi^3 + 
       (5880*I)*e^2*Pi^3 + 3477*e^2*Pi^4 + 48600*e*Zeta[3] - 
       180*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/135 - 
    (8*((1980*I)*Pi + (7560*I)*e*Pi + (27185*I)*e^2*Pi - 2250*e*Pi^2 - 
       11880*e^2*Pi^2 - (2610*I)*e*Pi^3 - (2220*I)*e^2*Pi^3 + 351*e^2*Pi^4 + 
       21600*e*Zeta[3] - (9540*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (4*(-1206 - 6438*e - 29609*e^2 - (972*I)*Pi - (3510*I)*e*Pi - 
       (22764*I)*e^2*Pi + 36*Pi^2 + 1470*e*Pi^2 + 11210*e^2*Pi^2 + 
       (72*I)*e*Pi^3 - (2172*I)*e^2*Pi^3 + 864*e^2*Pi^4 + 8208*e*Zeta[3] + 
       1440*e^2*Zeta[3] + (21312*I)*e^2*Pi*Zeta[3]))/27 + 
    (RATIO[x]*(17280 + 147960*e + 923220*e^2 - (7920*I)*Pi + (11160*I)*e*Pi + 
       (92080*I)*e^2*Pi + 2160*Pi^2 - 15960*e*Pi^2 - 102260*e^2*Pi^2 + 
       (13320*I)*e*Pi^3 - (55740*I)*e^2*Pi^3 + 10839*e^2*Pi^4 - 
       17280*e*Zeta[3] - 32400*e^2*Zeta[3] + (341280*I)*e^2*Pi*Zeta[3]))/
     135 + (RATIO[x^(-1)]*(3000*e + 20140*e^2 - (41040*I)*e*Pi - 
       (351720*I)*e^2*Pi + 2160*Pi^2 - 12000*e*Pi^2 + 40840*e^2*Pi^2 + 
       (9720*I)*e*Pi^3 - (28980*I)*e^2*Pi^3 + 14481*e^2*Pi^4 + 
       38880*e*Zeta[3] - 105840*e^2*Zeta[3] + (419040*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((40*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
      (32*e^2*((-10*I)*Pi^3 + Pi^4 + 60*Zeta[3] + (105*I)*Pi*Zeta[3]))/15 + 
      (4*e^2*RATIO[x]*((-875*I)*Pi^3 + 26*Pi^4 + 5250*Zeta[3] + 
         (1080*I)*Pi*Zeta[3]))/45 + (4*RATIO[x^(-1)]*((265*I)*e^2*Pi^3 + 
         26*e^2*Pi^4 - 1590*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/45 + 
      (8*(19*e^2*Pi^4 + (1170*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*((-600*I)*e^2*Pi^3 + 19*e^2*Pi^4 + 
         3600*e^2*Zeta[3] + (1170*I)*e^2*Pi*Zeta[3]))/45) + 
    Nf*((((32*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((16*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (2*e^2*((-51*I)*Pi^3 + 2*Pi^4 + 306*Zeta[3] + (144*I)*Pi*Zeta[3]))/
         9 + (8*(e^2*Pi^4 + (72*I)*e^2*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((-21*I)*e^2*Pi^3 + 2*e^2*Pi^4 + 
           126*e^2*Zeta[3] + (144*I)*e^2*Pi*Zeta[3]))/9)/Nc + 
      Nc*(((616*I)/9)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        ((44*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        ((40*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
        (2*e^2*((225*I)*Pi^3 + 28*Pi^4 - 1350*Zeta[3] + (1620*I)*Pi*Zeta[3]))/
         45 - (16*(7*e^2*Pi^4 + (405*I)*e^2*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*((-465*I)*e^2*Pi^3 + 
           28*e^2*Pi^4 + 2790*e^2*Zeta[3] + (1620*I)*e^2*Pi*Zeta[3]))/45))) + 
  G[1, 0, x]*((4*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - 
       (133*I)*e^2*Pi + 48*e*Pi^2 + 233*e^2*Pi^2 + (177*I)*e^2*Pi^3 - 
       1620*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (-66*e*Pi - 133*e^2*Pi + (144*I)*e*Pi^2 - (252*I)*e^2*Pi^2 + 
      75*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    (8*((-1080*I)*Pi - (6210*I)*e*Pi - (31920*I)*e^2*Pi + 360*Pi^2 + 
       2250*e*Pi^2 + 10760*e^2*Pi^2 + (660*I)*e*Pi^3 + (2450*I)*e^2*Pi^3 + 
       313*e^2*Pi^4 + 2880*e*Zeta[3] + 4770*e^2*Zeta[3] + 
       (16140*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(4140 + 31320*e + 180665*e^2 - (3240*I)*Pi - 
       (18630*I)*e*Pi - (95760*I)*e^2*Pi + 1080*Pi^2 + 780*e*Pi^2 + 
       4990*e^2*Pi^2 + (1980*I)*e*Pi^3 + (8880*I)*e^2*Pi^3 + 639*e^2*Pi^4 + 
       5940*e*Zeta[3] - 48600*e^2*Zeta[3] + (48420*I)*e^2*Pi*Zeta[3]))/135 + 
    (4*(6030 + 32190*e + 148045*e^2 - (5040*I)*Pi - (27030*I)*e*Pi - 
       (122210*I)*e^2*Pi + 7350*e*Pi^2 + 46285*e^2*Pi^2 - (1620*I)*e*Pi^3 + 
       (25260*I)*e^2*Pi^3 + 978*e^2*Pi^4 - 10800*e*Zeta[3] - 
       65160*e^2*Zeta[3] - (57960*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-5760 - 49320*e - 307740*e^2 - (2640*I)*Pi - (12040*I)*e*Pi - 
       (50000*I)*e^2*Pi - 3600*Pi^2 - 5520*e*Pi^2 + 4300*e^2*Pi^2 - 
       (5160*I)*e*Pi^3 + (3460*I)*e^2*Pi^3 + 183*e^2*Pi^4 - 30240*e*Zeta[3] - 
       53280*e^2*Zeta[3] - (144000*I)*e^2*Pi*Zeta[3]))/45 + 
    (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi + (36120*I)*e*Pi + 
       (150000*I)*e^2*Pi + 6480*Pi^2 + 480*e*Pi^2 - 28180*e^2*Pi^2 + 
       (22680*I)*e*Pi^3 - (26100*I)*e^2*Pi^3 + 2541*e^2*Pi^4 + 
       8640*e*Zeta[3] + 113040*e^2*Zeta[3] + (574560*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((4*e*RATIO[x^2]*(30*Pi^2 - 11*e*Pi^2 + (60*I)*e*Pi^3 - 
         720*e*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
       ((30*I)*e*Pi^2 - (11*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (180*I)*e^2*Zeta[3]) + (4*RATIO[x]*((990*I)*Pi + (2910*I)*e*Pi + 
         (7490*I)*e^2*Pi - 300*e*Pi^2 + 300*e^2*Pi^2 + (180*I)*e*Pi^3 - 
         (930*I)*e^2*Pi^3 + 153*e^2*Pi^4 - 2700*e^2*Zeta[3] - 
         (180*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*((990*I)*Pi + (2910*I)*e*Pi + (7490*I)*e^2*Pi - 
         1680*e*Pi^2 - 6120*e^2*Pi^2 + (180*I)*e*Pi^3 - (1290*I)*e^2*Pi^3 + 
         153*e^2*Pi^4 + 13680*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*((900*I)*e*Pi + (5220*I)*e^2*Pi - 900*e^2*Pi^2 + (60*I)*e*Pi^3 + 
         (50*I)*e^2*Pi^3 + 29*e^2*Pi^4 + (660*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((2700*I)*e*Pi + (15660*I)*e^2*Pi + 2040*e*Pi^2 + 7390*e^2*Pi^2 + 
         (180*I)*e*Pi^3 + (1110*I)*e^2*Pi^3 + 87*e^2*Pi^4 - 
         19080*e^2*Zeta[3] + (1980*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*((1980*I)*Pi + (9600*I)*e*Pi + (18850*I)*e^2*Pi - 3000*e*Pi^2 - 
         14645*e^2*Pi^2 - (2610*I)*e^2*Pi^3 + 132*e^2*Pi^4 + 
         16020*e^2*Zeta[3] - (4320*I)*e^2*Pi*Zeta[3]))/135) + 
    Nf*(((4*e*RATIO[x]*((-18*I)*Pi - (21*I)*e*Pi + 12*Pi^2 + 17*e*Pi^2 + 
           (24*I)*e*Pi^3 - 288*e*Zeta[3]))/27 + 
        (2*e*RATIO[x^2]*(-6*Pi^2 + 17*e*Pi^2 - (12*I)*e*Pi^3 + 
           144*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
         ((6*I)*e*Pi^2 - (17*I)*e^2*Pi^2 + 6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) + 
        ((4*I)/27)*RATIO[x^(-1)]*(-18*e*Pi - 21*e^2*Pi + (12*I)*e*Pi^2 - 
          (19*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (72*I)*e^2*Zeta[3]) + 
        (2*e*((-60*I)*Pi - (550*I)*e*Pi + 150*Pi^2 + 730*e*Pi^2 - 
           (15*I)*e*Pi^3 + 22*e*Pi^4 - 450*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/
         45 + (8*((-45*I)*e*Pi - (150*I)*e^2*Pi + 45*e^2*Pi^2 + 11*e^2*Pi^4 - 
           (360*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (300*I)*e^2*Pi + 150*e*Pi^2 + 
           760*e^2*Pi^2 + (75*I)*e^2*Pi^3 + 22*e^2*Pi^4 - 1350*e^2*Zeta[3] - 
           (720*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
      Nc*((2*e*RATIO[x^2]*(-22*Pi^2 - 7*e*Pi^2 - (44*I)*e*Pi^3 + 
           528*e*Zeta[3]))/9 + (4*RATIO[x]*((-36*I)*Pi - (258*I)*e*Pi - 
           (1003*I)*e^2*Pi + 72*e*Pi^2 + 152*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 
           1368*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[x^(-2)]*
         ((22*I)*e*Pi^2 + (7*I)*e^2*Pi^2 + 22*e^2*Pi^3 + 
          (132*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
         (-36*Pi - 258*e*Pi - 1003*e^2*Pi - (364*I)*e^2*Pi^2 + 108*e^2*Pi^3 + 
          (864*I)*e^2*Zeta[3]) - (4*((990*I)*e*Pi + (6420*I)*e^2*Pi - 
           990*e^2*Pi^2 + (60*I)*e*Pi^3 + (110*I)*e^2*Pi^3 + 7*e^2*Pi^4 + 
           (1380*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (2*((-720*I)*Pi - (10560*I)*e*Pi - (29510*I)*e^2*Pi + 1770*e*Pi^2 + 
           16450*e^2*Pi^2 + (180*I)*e*Pi^3 + (2295*I)*e^2*Pi^3 + 
           21*e^2*Pi^4 - 22590*e^2*Zeta[3] + (4140*I)*e^2*Pi*Zeta[3]))/135 + 
        (4*RATIO[(1 - x)^(-1)]*((2970*I)*e*Pi + (19260*I)*e^2*Pi + 
           1050*e*Pi^2 + 2920*e^2*Pi^2 + (180*I)*e*Pi^3 + (795*I)*e^2*Pi^3 + 
           21*e^2*Pi^4 - 10170*e^2*Zeta[3] + (4140*I)*e^2*Pi*Zeta[3]))/
         135))) + G[0, 0, x]*
   ((4*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi - 
       30*e*Pi^2 + 472*e^2*Pi^2 - (177*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 + 
    (8*RATIO[x^(-1)]*((6*I)*e*Pi - (41*I)*e^2*Pi - 36*Pi^2 + 87*e^2*Pi^2 - 
       (6*I)*e*Pi^3 - (176*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 
       (1896*I)*e^2*Pi*Zeta[3]))/9 + 
    (2*(-3888 - 26052*e - 145280*e^2 - (792*I)*Pi - (2616*I)*e*Pi + 
       (1388*I)*e^2*Pi - 432*Pi^2 - 3588*e*Pi^2 - 19936*e^2*Pi^2 - 
       (1944*I)*e*Pi^3 - (6666*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 5184*e*Zeta[3] + 
       41832*e^2*Zeta[3] - (20880*I)*e^2*Pi*Zeta[3]))/27 - 
    (4*(5940 + 54000*e + 336300*e^2 - (3240*I)*Pi - (24570*I)*e*Pi - 
       (149760*I)*e^2*Pi + 5580*Pi^2 + 8970*e*Pi^2 + 38845*e^2*Pi^2 + 
       (4230*I)*e*Pi^3 + (12375*I)*e^2*Pi^3 + 2406*e^2*Pi^4 + 
       71280*e*Zeta[3] - 36180*e^2*Zeta[3] + (100800*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      (14220 + 116280*e + 696550*e^2 + (5760*I)*Pi + (20940*I)*e*Pi + 
       (27370*I)*e^2*Pi + 3780*Pi^2 + 12630*e*Pi^2 + 69800*e^2*Pi^2 + 
       (4230*I)*e*Pi^3 + (11685*I)*e^2*Pi^3 + 936*e^2*Pi^4 + 
       33480*e*Zeta[3] - 32040*e^2*Zeta[3] + (100800*I)*e^2*Pi*Zeta[3]))/
     135 + (2*RATIO[x]*(-8640 - 72120*e - 450700*e^2 - (3960*I)*Pi - 
       (18060*I)*e*Pi - (74940*I)*e^2*Pi - 4320*Pi^2 - 10620*e*Pi^2 - 
       49650*e^2*Pi^2 - (6840*I)*e*Pi^3 - (12630*I)*e^2*Pi^3 + 333*e^2*Pi^4 - 
       23760*e*Zeta[3] - 71280*e^2*Zeta[3] - (185040*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((4*e*RATIO[x^2]*(-30*Pi^2 + 11*e*Pi^2 - (150*I)*e*Pi^3 + 
         1260*e*Zeta[3]))/27 + (3600 + 20880*e + 89960*e^2 - (5400*I)*e*Pi - 
        (31320*I)*e^2*Pi - 720*Pi^2 - 2360*e*Pi^2 - 2020*e^2*Pi^2 - 
        (1260*I)*e*Pi^3 - (3690*I)*e^2*Pi^3 + 81*e^2*Pi^4 + 1920*e*Zeta[3] - 
        19520*e^2*Zeta[3] - (12960*I)*e^2*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) - (2*(-6840 - 63690*e - 331735*e^2 + 
         (3960*I)*Pi + (24420*I)*e*Pi + (136910*I)*e^2*Pi + 7020*e*Pi^2 + 
         17880*e^2*Pi^2 + (540*I)*e*Pi^3 + (10170*I)*e^2*Pi^3 + 
         648*e^2*Pi^4 - 5760*e*Zeta[3] - 31080*e^2*Zeta[3] + 
         (16560*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-10800*e - 83160*e^2 + (3960*I)*Pi + (8040*I)*e*Pi + 
         (16160*I)*e^2*Pi - 2160*Pi^2 + 1320*e*Pi^2 + 4480*e^2*Pi^2 - 
         (3240*I)*e*Pi^3 - (990*I)*e^2*Pi^3 + 891*e^2*Pi^4 - 
         100320*e^2*Zeta[3] - (22320*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x]*((-3960*I)*Pi - (11640*I)*e*Pi - (29960*I)*e^2*Pi - 
         2160*Pi^2 + 1200*e*Pi^2 - 1800*e^2*Pi^2 - (3240*I)*e*Pi^3 + 
         (9300*I)*e^2*Pi^3 + 891*e^2*Pi^4 - 22680*e^2*Zeta[3] - 
         (22320*I)*e^2*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(10800 + 84240*e + 416760*e^2 - (15840*I)*Pi - 
         (105600*I)*e*Pi - (465560*I)*e^2*Pi - 2160*Pi^2 - 5880*e*Pi^2 + 
         3560*e^2*Pi^2 - (3780*I)*e*Pi^3 - (810*I)*e^2*Pi^3 + 243*e^2*Pi^4 + 
         5760*e*Zeta[3] + 48720*e^2*Zeta[3] - (38880*I)*e^2*Pi*Zeta[3]))/
       135) + Nf*(((2*e*RATIO[x^2]*(6*Pi^2 - 17*e*Pi^2 + (30*I)*e*Pi^3 - 
           252*e*Zeta[3]))/27 + (4*e*RATIO[x]*((18*I)*Pi + (21*I)*e*Pi - 
           12*Pi^2 - 14*e*Pi^2 - (60*I)*e*Pi^3 + 504*e*Zeta[3]))/27 - 
        (4*RATIO[x^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 48*e^2*Zeta[3]))/3 + 
        (540 + 3810*e + 20345*e^2 - (540*I)*Pi - (2940*I)*e*Pi - 
          (12850*I)*e^2*Pi - 120*Pi^2 - 210*e*Pi^2 - 690*e^2*Pi^2 - 
          (180*I)*e*Pi^3 - 19*e^2*Pi^4 - 1440*e*Zeta[3] - 8640*e^2*Zeta[3] + 
          (720*I)*e^2*Pi*Zeta[3])/45 + (2*RATIO[(1 - x)^(-1)]*
          (540 + 2880*e + 8310*e^2 + (1620*I)*Pi + (6570*I)*e*Pi + 
           (26070*I)*e^2*Pi + 360*Pi^2 + 1110*e*Pi^2 + 3905*e^2*Pi^2 + 
           (540*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 + 57*e^2*Pi^4 + 
           4320*e*Zeta[3] + 13320*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/
         135 - (2*(540 + 1800*e + 3630*e^2 - (810*I)*e*Pi - (2700*I)*e^2*Pi + 
           360*Pi^2 + 1200*e*Pi^2 + 4355*e^2*Pi^2 + (540*I)*e*Pi^3 + 
           (1800*I)*e^2*Pi^3 + 57*e^2*Pi^4 + 4320*e*Zeta[3] + 
           14400*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc + 
      Nc*((2*e*RATIO[x^2]*(22*Pi^2 + 7*e*Pi^2 + (110*I)*e*Pi^3 - 
           924*e*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
         ((-162*I)*e - (1179*I)*e^2 - 36*Pi - 60*e*Pi - 112*e^2*Pi + 
          (12*I)*e*Pi^2 + (119*I)*e^2*Pi^2 + 9*e^2*Pi^3 - 
          (1344*I)*e^2*Zeta[3]) + (4*RATIO[x]*((36*I)*Pi + (258*I)*e*Pi + 
           (1003*I)*e^2*Pi - 72*e*Pi^2 - 119*e^2*Pi^2 - (390*I)*e^2*Pi^3 + 
           2772*e^2*Zeta[3]))/27 + (-11160 - 131820*e - 752590*e^2 + 
          (6120*I)*Pi + (35400*I)*e*Pi + (227660*I)*e^2*Pi + 1440*Pi^2 + 
          8460*e*Pi^2 + 32100*e^2*Pi^2 + (2700*I)*e*Pi^3 + 
          (14760*I)*e^2*Pi^3 - 357*e^2*Pi^4 - 14400*e*Zeta[3] - 
          143760*e^2*Zeta[3] + (43200*I)*e^2*Pi*Zeta[3])/270 - 
        (RATIO[(1 - x)^(-1)]*(-11880 - 100800*e - 528420*e^2 + (6120*I)*Pi + 
           (57540*I)*e*Pi + (285380*I)*e^2*Pi + 1440*Pi^2 + 6900*e*Pi^2 + 
           5130*e^2*Pi^2 + (2700*I)*e*Pi^3 + (7290*I)*e^2*Pi^3 - 
           357*e^2*Pi^4 - 14400*e*Zeta[3] - 55200*e^2*Zeta[3] + 
           (43200*I)*e^2*Pi*Zeta[3]))/135 + (-11880 - 77040*e - 350580*e^2 + 
          (17820*I)*e*Pi + (115560*I)*e^2*Pi + 1440*Pi^2 + 6840*e*Pi^2 + 
          6590*e^2*Pi^2 + (2700*I)*e*Pi^3 + (11250*I)*e^2*Pi^3 - 
          357*e^2*Pi^4 - 14400*e*Zeta[3] + 24000*e^2*Zeta[3] + 
          (43200*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2)))) - 
  2368*e*Zeta[5] - (1936*e^2*Zeta[5])/3 - (18784*I)*e^2*Pi*Zeta[5] + 
  (RATIO[x^2]*(1620*Pi^2 + 5760*e*Pi^2 + 20190*e^2*Pi^2 + (660*I)*e*Pi^3 + 
     (1330*I)*e^2*Pi^3 - 12*e*Pi^4 + 447*e^2*Pi^4 + (1216*I)*e^2*Pi^5 + 
     5640*e*Zeta[3] + 13280*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (3600*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 + RATIO[x]*(-64*Pi^2 - (4900*e*Pi^2)/9 - (92116*e^2*Pi^2)/27 - 
    ((88*I)/9)*Pi^3 - ((2204*I)/27)*e*Pi^3 - ((33556*I)/81)*e^2*Pi^3 - 
    (152*Pi^4)/15 - (4178*e*Pi^4)/135 - (34771*e^2*Pi^4)/405 - 
    ((1156*I)/45)*e*Pi^5 - ((3832*I)/45)*e^2*Pi^5 - (3088*e^2*Pi^6)/405 + 
    (176*Zeta[3])/3 - (776*e*Zeta[3])/3 - (86600*e^2*Zeta[3])/27 - 
    (96*I)*Pi*Zeta[3] - ((2144*I)/3)*e*Pi*Zeta[3] - 
    ((20560*I)/9)*e^2*Pi*Zeta[3] - 320*e*Pi^2*Zeta[3] - 
    (6832*e^2*Pi^2*Zeta[3])/9 - ((1336*I)/3)*e^2*Pi^3*Zeta[3] + 
    592*e^2*Zeta[3]^2 + 384*e*Zeta[5] + (4408*e^2*Zeta[5])/3 - 
    (8256*I)*e^2*Pi*Zeta[5]) + 
  (RATIO[x^(-1)]*((1080*I)*Pi + (2520*I)*e*Pi + (3420*I)*e^2*Pi - 
     4140*e*Pi^2 - 29640*e^2*Pi^2 - (15840*I)*Pi^3 - (35760*I)*e*Pi^3 - 
     (80540*I)*e^2*Pi^3 + 7632*e^2*Pi^4 - (4680*I)*e*Pi^5 - 
     (19536*I)*e^2*Pi^5 - 45*e^2*Pi^6 + 51840*e*Zeta[3] + 32400*e^2*Zeta[3] - 
     (38880*I)*Pi*Zeta[3] - (190080*I)*e*Pi*Zeta[3] - 
     (357840*I)*e^2*Pi*Zeta[3] - (114480*I)*e^2*Pi^3*Zeta[3] - 
     (1969920*I)*e^2*Pi*Zeta[5]))/405 + 
  (2*((2520*I)*Pi^3 + (22140*I)*e*Pi^3 + (137150*I)*e^2*Pi^3 - 3672*Pi^4 - 
     9054*e*Pi^4 - 38067*e^2*Pi^4 - (8352*I)*e*Pi^5 - (18750*I)*e^2*Pi^5 + 
     1723*e^2*Pi^6 - 15120*Zeta[3] - 132840*e*Zeta[3] - 822900*e^2*Zeta[3] - 
     (103680*I)*Pi*Zeta[3] - (57240*I)*e*Pi*Zeta[3] - 
     (80820*I)*e^2*Pi*Zeta[3] - 74520*e*Pi^2*Zeta[3] - 
     152640*e^2*Pi^2*Zeta[3] + (107460*I)*e^2*Pi^3*Zeta[3] - 
     1163160*e^2*Zeta[3]^2 - 660960*e*Zeta[5] - 428220*e^2*Zeta[5] - 
     (5044680*I)*e^2*Pi*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
  (2*RATIO[(1 - x)^(-1)]*((-7560*I)*Pi - (22680*I)*e*Pi - (40740*I)*e^2*Pi - 
     173880*Pi^2 - 1307880*e*Pi^2 - 7565250*e^2*Pi^2 - (5040*I)*Pi^3 + 
     (114660*I)*e*Pi^3 + (777350*I)*e^2*Pi^3 - 8064*Pi^4 - 26922*e*Pi^4 - 
     341432*e^2*Pi^4 - (63504*I)*e*Pi^5 - (156156*I)*e^2*Pi^5 + 
     28881*e^2*Pi^6 - 559440*Zeta[3] - 3061800*e*Zeta[3] - 
     16097340*e^2*Zeta[3] - (952560*I)*Pi*Zeta[3] - 
     (1391040*I)*e*Pi*Zeta[3] - (5898060*I)*e^2*Pi*Zeta[3] + 
     461160*e*Pi^2*Zeta[3] + 1103760*e^2*Pi^2*Zeta[3] + 
     (1394820*I)*e^2*Pi^3*Zeta[3] - 7121520*e^2*Zeta[3]^2 - 
     3719520*e*Zeta[5] - 4706100*e^2*Zeta[5] - (44384760*I)*e^2*Pi*Zeta[5]))/
   2835 + Nc^2*(47612/81 + (554710*e)/243 + (6197219*e^2)/729 + 
    ((3232*I)/27)*Pi + ((25580*I)/81)*e*Pi + ((245722*I)/243)*e^2*Pi - 
    (1108*Pi^2)/27 - (21908*e*Pi^2)/81 - (318460*e^2*Pi^2)/243 + 
    ((64*I)/9)*Pi^3 + ((290*I)/27)*e*Pi^3 - ((13682*I)/81)*e^2*Pi^3 - 
    (148*Pi^4)/45 - (802*e*Pi^4)/45 - (5497*e^2*Pi^4)/270 - 
    ((44*I)/45)*e*Pi^5 - ((1603*I)/270)*e^2*Pi^5 + (18*e^2*Pi^6)/35 - 
    (1408*Zeta[3])/9 - (26432*e*Zeta[3])/27 - (250216*e^2*Zeta[3])/81 - 
    (16*I)*Pi*Zeta[3] - ((3520*I)/9)*e*Pi*Zeta[3] - 
    ((23480*I)/27)*e^2*Pi*Zeta[3] + (152*e*Pi^2*Zeta[3])/9 + 
    (7048*e^2*Pi^2*Zeta[3])/9 - ((184*I)/3)*e^2*Pi^3*Zeta[3] + 
    (3008*e^2*Zeta[3]^2)/9 + 432*e*Zeta[5] + (256*e^2*Zeta[5])/15 + 
    (64*I)*e^2*Pi*Zeta[5] + (2*e*RATIO[x^2]*(-420*Pi^4 + 154*e*Pi^4 - 
       (255*I)*e*Pi^5 - (5400*I)*Pi*Zeta[3] + (1980*I)*e*Pi*Zeta[3] + 
       4500*e*Pi^2*Zeta[3] + 32400*e*Zeta[5]))/405 + 
    RATIO[x]*(-22186/81 - (241877*e)/243 - (5163821*e^2)/1458 - 
      ((2696*I)/27)*Pi - ((34660*I)/81)*e*Pi - ((425450*I)/243)*e^2*Pi + 
      (134*Pi^2)/27 + (4786*e*Pi^2)/81 + (91589*e^2*Pi^2)/243 - 
      ((88*I)/9)*Pi^3 - ((656*I)/27)*e*Pi^3 - ((1768*I)/81)*e^2*Pi^3 + 
      (74*Pi^4)/45 + (1693*e*Pi^4)/135 + (1175*e^2*Pi^4)/81 + 
      ((46*I)/45)*e*Pi^5 + ((437*I)/108)*e^2*Pi^5 - (353*e^2*Pi^6)/315 + 
      (704*Zeta[3])/9 + (18544*e*Zeta[3])/27 + (209456*e^2*Zeta[3])/81 + 
      (8*I)*Pi*Zeta[3] - ((488*I)/9)*e*Pi*Zeta[3] + ((14696*I)/27)*e^2*Pi*
       Zeta[3] + (452*e*Pi^2*Zeta[3])/9 - (16*e^2*Pi^2*Zeta[3])/3 + 
      ((8*I)/9)*e^2*Pi^3*Zeta[3] - (1480*e^2*Zeta[3]^2)/9 - 312*e*Zeta[5] - 
      (896*e^2*Zeta[5])/5 - (328*I)*e^2*Pi*Zeta[5]) - 
    (2*((6300*I)*e*Pi^3 + (36540*I)*e^2*Pi^3 - 5985*e^2*Pi^4 - 
       (252*I)*e*Pi^5 - (1442*I)*e^2*Pi^5 + 408*e^2*Pi^6 - 37800*e*Zeta[3] - 
       219240*e^2*Zeta[3] - (18900*I)*e^2*Pi*Zeta[3] - 27720*e*Pi^2*Zeta[3] - 
       78540*e^2*Pi^2*Zeta[3] + (14070*I)*e^2*Pi^3*Zeta[3] - 
       1260*e^2*Zeta[3]^2 + 45360*e*Zeta[5] + 93240*e^2*Zeta[5] + 
       (139860*I)*e^2*Pi*Zeta[5]))/(945*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-226800*I)*Pi - (1542240*I)*e*Pi - 
       (7209720*I)*e^2*Pi + 226800*e*Pi^2 + 1542240*e^2*Pi^2 - 
       (15120*I)*Pi^3 - (65520*I)*e*Pi^3 - (124320*I)*e^2*Pi^3 - 
       2436*e*Pi^4 - 31864*e^2*Pi^4 + (1512*I)*e*Pi^5 - (13251*I)*e^2*Pi^5 - 
       2448*e^2*Pi^6 + 226800*e*Zeta[3] + 1315440*e^2*Zeta[3] - 
       (1179360*I)*e*Pi*Zeta[3] - (2787120*I)*e^2*Pi*Zeta[3] + 
       166320*e*Pi^2*Zeta[3] + 1564920*e^2*Pi^2*Zeta[3] - 
       (84420*I)*e^2*Pi^3*Zeta[3] + 7560*e^2*Zeta[3]^2 - 272160*e*Zeta[5] - 
       120960*e^2*Zeta[5] - (839160*I)*e^2*Pi*Zeta[5]))/2835 + 
    (RATIO[x^(-1)]*(-27954360 - 101588340*e - 361467470*e^2 - 
       (6108480*I)*Pi - (12237120*I)*e*Pi - (24487680*I)*e^2*Pi + 
       506520*Pi^2 + 1947960*e*Pi^2 + 7032900*e^2*Pi^2 - (453600*I)*e*Pi^3 - 
       (740880*I)*e^2*Pi^3 + 167832*Pi^4 + 706860*e*Pi^4 + 2688588*e^2*Pi^4 + 
       (104328*I)*e*Pi^5 + (459459*I)*e^2*Pi^5 - 114372*e^2*Pi^6 + 
       7983360*Zeta[3] + 70096320*e*Zeta[3] + 263914560*e^2*Zeta[3] + 
       (816480*I)*Pi*Zeta[3] + (26943840*I)*e*Pi*Zeta[3] + 
       (57425760*I)*e^2*Pi*Zeta[3] + 5125680*e*Pi^2*Zeta[3] - 
       30935520*e^2*Pi^2*Zeta[3] + (90720*I)*e^2*Pi^3*Zeta[3] - 
       16783200*e^2*Zeta[3]^2 - 31842720*e*Zeta[5] - 30536352*e^2*Zeta[5] - 
       (33475680*I)*e^2*Pi*Zeta[5]))/102060) + 
  Nf*((98/3 + (1537*e)/9 + (39817*e^2)/54 + (8*I)*Pi + (50*I)*e*Pi + 
      (215*I)*e^2*Pi - (16*Pi^2)/3 - 42*e*Pi^2 - 212*e^2*Pi^2 - 
      ((44*I)/9)*e*Pi^3 - ((952*I)/27)*e^2*Pi^3 - (2*e*Pi^4)/3 + 
      (58*e^2*Pi^4)/45 + ((8*I)/45)*e*Pi^5 - ((11*I)/90)*e^2*Pi^5 - 
      (181*e^2*Pi^6)/945 - 32*Zeta[3] - 64*e*Zeta[3] - (488*e^2*Zeta[3])/3 - 
      (20*I)*e*Pi*Zeta[3] - ((4*I)/3)*e^2*Pi*Zeta[3] + 8*e*Pi^2*Zeta[3] + 
      (130*e^2*Pi^2*Zeta[3])/3 + ((4*I)/3)*e^2*Pi^3*Zeta[3] - 
      40*e^2*Zeta[3]^2 - 8*e*Zeta[5] - 256*e^2*Zeta[5] - 
      (44*I)*e^2*Pi*Zeta[5] + (e*RATIO[x^2]*(84*Pi^4 - 238*e*Pi^4 + 
         (51*I)*e*Pi^5 + (1080*I)*Pi*Zeta[3] - (3060*I)*e*Pi*Zeta[3] - 
         900*e*Pi^2*Zeta[3] - 6480*e*Zeta[5]))/405 + 
      (RATIO[x^(-1)]*(-9900 - 51330*e - 213635*e^2 - 60*e*Pi^2 + 
         1130*e^2*Pi^2 + (240*I)*e*Pi^3 - (200*I)*e^2*Pi^3 + 144*e*Pi^4 + 
         244*e^2*Pi^4 + 8640*Zeta[3] + 25920*e*Zeta[3] + 95760*e^2*Zeta[3] - 
         (1440*I)*e^2*Pi*Zeta[3] - 1440*e^2*Pi^2*Zeta[3] + 
         60480*e^2*Zeta[5]))/540 + 
      (RATIO[x]*(-29700 - 153990*e - 640905*e^2 - (6480*I)*Pi - 
         (59400*I)*e*Pi - (307980*I)*e^2*Pi + 6300*e*Pi^2 + 62790*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6240*I)*e^2*Pi^3 - 912*e*Pi^4 + 556*e^2*Pi^4 + 
         (48*I)*e^2*Pi^5 + 25920*Zeta[3] + 77760*e*Zeta[3] + 
         287280*e^2*Zeta[3] + (34560*I)*e*Pi*Zeta[3] + (169920*I)*e^2*Pi*
          Zeta[3] - 41760*e^2*Pi^2*Zeta[3] + 285120*e^2*Zeta[5]))/1620 + 
      ((1260*I)*e*Pi^3 + (4200*I)*e^2*Pi^3 - 1197*e^2*Pi^4 + (336*I)*e*Pi^5 + 
        (1120*I)*e^2*Pi^5 - 362*e^2*Pi^6 - 7560*e*Zeta[3] - 
        25200*e^2*Zeta[3] - (3780*I)*e^2*Pi*Zeta[3] + 15120*e*Pi^2*Zeta[3] + 
        50400*e^2*Pi^2*Zeta[3] + (2520*I)*e^2*Pi^3*Zeta[3] - 
        75600*e^2*Zeta[3]^2 - 15120*e*Zeta[5] - 50400*e^2*Zeta[5] - 
        (83160*I)*e^2*Pi*Zeta[5])/(945*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((7560*I)*Pi + (32760*I)*e*Pi + (83580*I)*e^2*Pi - 
         7560*e*Pi^2 - 32760*e^2*Pi^2 + (1260*I)*e*Pi^3 - (840*I)*e^2*Pi^3 - 
         1428*e*Pi^4 - 8197*e^2*Pi^4 + (336*I)*e*Pi^5 + (343*I)*e^2*Pi^5 - 
         362*e^2*Pi^6 - 7560*e*Zeta[3] - 25200*e^2*Zeta[3] + 
         (7560*I)*e*Pi*Zeta[3] + (59220*I)*e^2*Pi*Zeta[3] + 
         15120*e*Pi^2*Zeta[3] + 36540*e^2*Pi^2*Zeta[3] + 
         (2520*I)*e^2*Pi^3*Zeta[3] - 75600*e^2*Zeta[3]^2 - 15120*e*Zeta[5] + 
         17640*e^2*Zeta[5] - (83160*I)*e^2*Pi*Zeta[5]))/945)/Nc + 
    Nc*(-13262/81 - (203239*e)/243 - (5276191*e^2)/1458 + ((416*I)/27)*Pi + 
      ((13414*I)/81)*e*Pi + ((192311*I)/243)*e^2*Pi + (304*Pi^2)/27 + 
      (5918*e*Pi^2)/81 + (79444*e^2*Pi^2)/243 + ((8*I)/9)*Pi^3 - 
      ((218*I)/27)*e*Pi^3 + ((2252*I)/81)*e^2*Pi^3 + (196*e*Pi^4)/45 + 
      (3007*e^2*Pi^4)/270 - ((4*I)/45)*e*Pi^5 + ((362*I)/135)*e^2*Pi^5 + 
      (227*e^2*Pi^6)/945 - (32*Zeta[3])/9 + (2504*e*Zeta[3])/27 + 
      (12136*e^2*Zeta[3])/81 + ((1540*I)/9)*e*Pi*Zeta[3] + 
      ((1748*I)/27)*e^2*Pi*Zeta[3] - (64*e*Pi^2*Zeta[3])/3 - 
      (2230*e^2*Pi^2*Zeta[3])/9 + ((146*I)/9)*e^2*Pi^3*Zeta[3] - 
      (124*e^2*Zeta[3]^2)/3 + 40*e*Zeta[5] - (6472*e^2*Zeta[5])/15 + 
      (104*I)*e^2*Pi*Zeta[5] + (e*RATIO[x^2]*(308*Pi^4 + 98*e*Pi^4 + 
         (187*I)*e*Pi^5 + (3960*I)*Pi*Zeta[3] + (1260*I)*e*Pi*Zeta[3] - 
         3300*e*Pi^2*Zeta[3] - 23760*e*Zeta[5]))/135 - 
      (I/14580)*RATIO[x^(-1)]*(872820*I + (3535950*I)*e + (13233845*I)*e^2 - 
        120960*Pi - 236160*e*Pi - 468480*e^2*Pi - (10800*I)*Pi^2 - 
        (125460*I)*e*Pi^2 - (582870*I)*e^2*Pi^2 - 71280*e*Pi^3 - 
        165240*e^2*Pi^3 - (14472*I)*e*Pi^4 - (115596*I)*e^2*Pi^4 + 
        11934*e^2*Pi^5 + (25920*I)*Zeta[3] - (2095200*I)*e*Zeta[3] - 
        (7896240*I)*e^2*Zeta[3] + 699840*e*Pi*Zeta[3] + 
        1594080*e^2*Pi*Zeta[3] + (764640*I)*e^2*Pi^2*Zeta[3] + 
        (2426112*I)*e^2*Zeta[5]) + (RATIO[x]*(872820 + 3535950*e + 
         13233845*e^2 + (295920*I)*Pi + (1509480*I)*e*Pi + 
         (6603420*I)*e^2*Pi - 10800*Pi^2 - 300420*e*Pi^2 - 1856190*e^2*Pi^2 + 
         (25920*I)*Pi^3 + (114480*I)*e*Pi^3 + (229680*I)*e^2*Pi^3 - 
         90936*e*Pi^4 - 104220*e^2*Pi^4 - (40338*I)*e^2*Pi^5 + 
         25920*Zeta[3] - 2095200*e*Zeta[3] - 7896240*e^2*Zeta[3] - 
         (181440*I)*e*Pi*Zeta[3] - (1144800*I)*e^2*Pi*Zeta[3] + 
         168480*e^2*Pi^2*Zeta[3] + 6858432*e^2*Zeta[5]))/14580 + 
      ((13860*I)*e*Pi^3 + (89880*I)*e^2*Pi^3 - 13167*e^2*Pi^4 - 
        (168*I)*e*Pi^5 - (2268*I)*e^2*Pi^5 + 454*e^2*Pi^6 - 83160*e*Zeta[3] - 
        539280*e^2*Zeta[3] - (41580*I)*e^2*Pi*Zeta[3] - 
        40320*e*Pi^2*Zeta[3] - 162120*e^2*Pi^2*Zeta[3] + 
        (30660*I)*e^2*Pi^3*Zeta[3] - 78120*e^2*Zeta[3]^2 + 75600*e*Zeta[5] + 
        226800*e^2*Zeta[5] + (196560*I)*e^2*Pi*Zeta[5])/
       (945*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((249480*I)*Pi + 
         (1867320*I)*e*Pi + (9229500*I)*e^2*Pi - 249480*e*Pi^2 - 
         1867320*e^2*Pi^2 + (15120*I)*Pi^3 + (84420*I)*e*Pi^3 + 
         (202440*I)*e^2*Pi^3 - 3360*e*Pi^4 - 11207*e^2*Pi^4 - 
         (504*I)*e*Pi^5 + (3318*I)*e^2*Pi^5 + 1362*e^2*Pi^6 - 
         249480*e*Zeta[3] - 1617840*e^2*Zeta[3] + (793800*I)*e*Pi*Zeta[3] + 
         (1490580*I)*e^2*Pi*Zeta[3] - 120960*e*Pi^2*Zeta[3] - 
         1236060*e^2*Pi^2*Zeta[3] + (91980*I)*e^2*Pi^3*Zeta[3] - 
         234360*e^2*Zeta[3]^2 + 226800*e*Zeta[5] + 309960*e^2*Zeta[5] + 
         (589680*I)*e^2*Pi*Zeta[5]))/2835)) + 
  G[1, x]*((-4*e*RATIO[x^2]*(375*Pi^2 + 995*e*Pi^2 + (300*I)*Pi^3 + 
       (160*I)*e*Pi^3 + 191*e*Pi^4 - 1080*Zeta[3] + 4110*e*Zeta[3] + 
       (15840*I)*e*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-2)]*((810*I)*Pi + (2880*I)*e*Pi + (10095*I)*e^2*Pi - 
       1245*e*Pi^2 - 4765*e^2*Pi^2 - (300*I)*e*Pi^3 - (905*I)*e^2*Pi^3 + 
       636*e^2*Pi^4 + 4320*e*Zeta[3] - 4860*e^2*Zeta[3] + 
       (2340*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x]*(1080 + 2520*e + 3420*e^2 - (9000*I)*e*Pi - (60420*I)*e^2*Pi - 
       19800*Pi^2 + 1380*e*Pi^2 + 346520*e^2*Pi^2 - (6480*I)*Pi^3 - 
       (8640*I)*e*Pi^3 - (64740*I)*e^2*Pi^3 - 6408*e*Pi^4 + 16596*e^2*Pi^4 - 
       (30051*I)*e^2*Pi^5 - 12960*Zeta[3] + 116640*e*Zeta[3] + 
       667080*e^2*Zeta[3] - (375840*I)*e*Pi*Zeta[3] + 
       (498960*I)*e^2*Pi*Zeta[3] + 49680*e^2*Pi^2*Zeta[3] - 
       311040*e^2*Zeta[5]))/405 + 
    (2*(-5760*e - 23520*e^2 + (13500*I)*Pi + (182700*I)*e*Pi + 
       (1279710*I)*e^2*Pi - 2880*Pi^2 - 15960*e*Pi^2 - 160460*e^2*Pi^2 - 
       (47340*I)*e*Pi^3 - (108150*I)*e^2*Pi^3 - 1206*e*Pi^4 + 6129*e^2*Pi^4 + 
       (5904*I)*e^2*Pi^5 + 51840*Zeta[3] + 96120*e*Zeta[3] + 
       352980*e^2*Zeta[3] + (71280*I)*e*Pi*Zeta[3] - (765720*I)*e^2*Pi*
        Zeta[3] + 39960*e^2*Pi^2*Zeta[3] - 181440*e^2*Zeta[5]))/405 + 
    (4*((-720*I)*Pi^3 - (1260*I)*e*Pi^3 - (2890*I)*e^2*Pi^3 - 1296*e*Pi^4 - 
       4617*e^2*Pi^4 - (2820*I)*e^2*Pi^5 + 4320*Zeta[3] + 7560*e*Zeta[3] + 
       17340*e^2*Zeta[3] - (38880*I)*e*Pi*Zeta[3] - (92340*I)*e^2*Pi*
        Zeta[3] - 15840*e^2*Pi^2*Zeta[3] - 93960*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      ((8280*I)*Pi + (62640*I)*e*Pi + (361330*I)*e^2*Pi - 180*e*Pi^2 + 
       3060*e^2*Pi^2 - (720*I)*Pi^3 - (5400*I)*e*Pi^3 - (21100*I)*e^2*Pi^3 - 
       876*e*Pi^4 - 845*e^2*Pi^4 - (2940*I)*e^2*Pi^5 + 4320*Zeta[3] + 
       44280*e*Zeta[3] + 185280*e^2*Zeta[3] - (44280*I)*e*Pi*Zeta[3] - 
       (77760*I)*e^2*Pi*Zeta[3] + 7560*e^2*Pi^2*Zeta[3] - 72360*e^2*Zeta[5]))/
     135 - (I/405)*RATIO[x^(-1)]*(1080*I + (2520*I)*e + (3420*I)*e^2 + 
      51840*Pi + 443880*e*Pi + 2769660*e^2*Pi + (3960*I)*Pi^2 + 
      (64380*I)*e*Pi^2 + (448040*I)*e^2*Pi^2 + 10800*Pi^3 - 30960*e*Pi^3 - 
      41340*e^2*Pi^3 - (16200*I)*e*Pi^4 - (41928*I)*e^2*Pi^4 + 
      45405*e^2*Pi^5 + (12960*I)*Zeta[3] + (110160*I)*e*Zeta[3] + 
      (434160*I)*e^2*Zeta[3] + 518400*e*Pi*Zeta[3] - 228960*e^2*Pi*Zeta[3] - 
      (298080*I)*e^2*Pi^2*Zeta[3] + (259200*I)*e^2*Zeta[5]) + 
    Nc^2*((2*e*RATIO[x^2]*((-60*I)*Pi^3 + (22*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 132*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (22*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 132*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*e*RATIO[x]*((600*I)*Pi^3 - (3000*I)*e*Pi^3 - 457*e*Pi^4 + 
         (60*I)*e*Pi^5 - 3600*Zeta[3] + 18000*e*Zeta[3] - 
         (12600*I)*e*Pi*Zeta[3] + 5040*e*Pi^2*Zeta[3] - 7560*e*Zeta[5]))/
       135 + (4*e*((-300*I)*Pi^3 + (6985*I)*e*Pi^3 + 194*e*Pi^4 - 
         (24*I)*e*Pi^5 + 1800*Zeta[3] - 41910*e*Zeta[3] - 
         (12420*I)*e*Pi*Zeta[3] - 1080*e*Pi^2*Zeta[3] + 1080*e*Zeta[5]))/
       135 - (8*RATIO[(1 - x)^(-1)]*((-225*I)*e^2*Pi^3 - 28*e^2*Pi^4 + 
         (9*I)*e^2*Pi^5 + 1350*e^2*Zeta[3] - (9540*I)*e^2*Pi*Zeta[3] + 
         990*e^2*Pi^2*Zeta[3] - 1620*e^2*Zeta[5]))/135 + 
      (8*((-25*I)*e^2*Pi^3 + I*e^2*Pi^5 + 150*e^2*Zeta[3] + 
         110*e^2*Pi^2*Zeta[3] - 180*e^2*Zeta[5]))/(15*(-1 + RATIO[x])^2) + 
      ((2*I)/135)*RATIO[x^(-1)]*(600*e*Pi^3 - 3000*e^2*Pi^3 + 
        (497*I)*e^2*Pi^4 + 60*e^2*Pi^5 + (3600*I)*e*Zeta[3] - 
        (18000*I)*e^2*Zeta[3] + 20160*e^2*Pi*Zeta[3] - 
        (5040*I)*e^2*Pi^2*Zeta[3] + (7560*I)*e^2*Zeta[5])) + 
    Nf*((-(e*RATIO[x^2]*((-60*I)*Pi^3 + (170*I)*e*Pi^3 + 49*e*Pi^4 + 
            360*Zeta[3] - 1020*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (4*e*RATIO[x]*((-60*I)*Pi^3 + (35*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 210*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*((60*I)*e*Pi^3 - (170*I)*e^2*Pi^3 - 53*e^2*Pi^4 - 
           360*e*Zeta[3] + 1020*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (4*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (35*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 210*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (4*e*((30*I)*Pi^3 + (110*I)*e*Pi^3 - 28*e*Pi^4 + (2*I)*e*Pi^5 - 
           180*Zeta[3] - 660*e*Zeta[3] - (585*I)*e*Pi*Zeta[3] + 
           90*e*Pi^2*Zeta[3] - 90*e*Zeta[5]))/45 + 
        (4*((15*I)*e^2*Pi^3 + (4*I)*e^2*Pi^5 - 90*e^2*Zeta[3] + 
           180*e^2*Pi^2*Zeta[3] - 180*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((15*I)*e^2*Pi^3 - 5*e^2*Pi^4 + 
           (4*I)*e^2*Pi^5 - 90*e^2*Zeta[3] - (1350*I)*e^2*Pi*Zeta[3] + 
           180*e^2*Pi^2*Zeta[3] - 180*e^2*Zeta[5]))/45)/Nc + 
      Nc*((4*RATIO[x^(-1)]*((-72*I)*e*Pi^3 + (112*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 
           432*e*Zeta[3] - 672*e^2*Zeta[3]))/27 + 
        (4*e*RATIO[x]*((-360*I)*Pi^3 + (560*I)*e*Pi^3 + 291*e*Pi^4 + 
           2160*Zeta[3] - 3360*e*Zeta[3] - (2520*I)*e*Pi*Zeta[3]))/135 - 
        (e*RATIO[x^2]*((-660*I)*Pi^3 - (210*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 1260*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (RATIO[x^(-2)]*((660*I)*e*Pi^3 + (210*I)*e^2*Pi^3 - 583*e^2*Pi^4 - 
           3960*e*Zeta[3] - 1260*e^2*Zeta[3] - (3960*I)*e^2*Pi*Zeta[3]))/
         135 + (4*e*((390*I)*Pi^3 - (3520*I)*e*Pi^3 - 314*e*Pi^4 - 
           (3*I)*e*Pi^5 - 2340*Zeta[3] + 21120*e*Zeta[3] + 
           (6615*I)*e*Pi*Zeta[3] - 720*e*Pi^2*Zeta[3] + 1350*e*Zeta[5]))/
         135 + (4*((165*I)*e^2*Pi^3 - (2*I)*e^2*Pi^5 - 990*e^2*Zeta[3] - 
           480*e^2*Pi^2*Zeta[3] + 900*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*((495*I)*e^2*Pi^3 + 23*e^2*Pi^4 - 
           (6*I)*e^2*Pi^5 - 2970*e^2*Zeta[3] + (10170*I)*e^2*Pi*Zeta[3] - 
           1440*e^2*Pi^2*Zeta[3] + 2700*e^2*Zeta[5]))/135))) + 
  G[0, x]*((2*e*RATIO[x^2]*(-1950*Pi^2 - 6425*e*Pi^2 + (240*I)*Pi^3 - 
       (1450*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 5040*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 + (I/135)*RATIO[x^(-1)]*
     (3000*e*Pi + 20140*e^2*Pi + (2880*I)*e*Pi^2 + (9360*I)*e^2*Pi^2 + 
      10560*e*Pi^3 + 22940*e^2*Pi^3 + (360*I)*e*Pi^4 + 3753*e^2*Pi^5 + 
      (12960*I)*e^2*Zeta[3] + 64800*e*Pi*Zeta[3] + 126720*e^2*Pi*Zeta[3] + 
      (10080*I)*e^2*Pi^2*Zeta[3]) + 
    (RATIO[x]*(-216 - 504*e - 684*e^2 + (1800*I)*e*Pi + (12084*I)*e^2*Pi + 
       3960*Pi^2 + 24132*e*Pi^2 + 130064*e^2*Pi^2 + (1728*I)*Pi^3 + 
       (7344*I)*e*Pi^3 + (36960*I)*e^2*Pi^3 + 684*e*Pi^4 - 900*e^2*Pi^4 + 
       (5535*I)*e^2*Pi^5 - 12096*e*Zeta[3] + 1296*e^2*Zeta[3] + 
       (80352*I)*e*Pi*Zeta[3] + (75168*I)*e^2*Pi*Zeta[3] - 
       11880*e^2*Pi^2*Zeta[3] + 36288*e^2*Zeta[5]))/81 + 
    (2*(-540 - 1980*e - 4110*e^2 - (18900*I)*Pi - (191160*I)*e*Pi - 
       (1279050*I)*e^2*Pi + 22320*Pi^2 + 145200*e*Pi^2 + 703145*e^2*Pi^2 + 
       (6480*I)*Pi^3 + (24660*I)*e*Pi^3 + (123360*I)*e^2*Pi^3 + 3366*e*Pi^4 + 
       864*e^2*Pi^4 + (9441*I)*e^2*Pi^5 - 19440*Zeta[3] - 41040*e*Zeta[3] + 
       15840*e^2*Zeta[3] + (129600*I)*e*Pi*Zeta[3] + (779760*I)*e^2*Pi*
        Zeta[3] - 11340*e^2*Pi^2*Zeta[3] + 210600*e^2*Zeta[5]))/405 + 
    (4*((-5940*I)*Pi - (54000*I)*e*Pi - (336300*I)*e^2*Pi + 1980*Pi^2 + 
       13500*e*Pi^2 + 81185*e^2*Pi^2 + (900*I)*Pi^3 + (2430*I)*e*Pi^3 + 
       (8945*I)*e^2*Pi^3 + 1518*e*Pi^4 + 438*e^2*Pi^4 + (2409*I)*e^2*Pi^5 + 
       8640*Zeta[3] - 10980*e*Zeta[3] - 41190*e^2*Zeta[3] + 
       (35640*I)*e*Pi*Zeta[3] + (92880*I)*e^2*Pi*Zeta[3] + 
       62010*e^2*Pi^2*Zeta[3] + 266220*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (-540 - 1620*e - 2910*e^2 - (17820*I)*Pi - (162000*I)*e*Pi - 
       (1008900*I)*e^2*Pi + 25200*Pi^2 + 144330*e*Pi^2 + 716995*e^2*Pi^2 + 
       (2700*I)*Pi^3 + (18090*I)*e*Pi^3 + (88260*I)*e^2*Pi^3 + 2754*e*Pi^4 - 
       11043*e^2*Pi^4 + (7227*I)*e^2*Pi^5 + 9720*Zeta[3] + 51840*e*Zeta[3] + 
       179190*e^2*Zeta[3] + (106920*I)*e*Pi*Zeta[3] + 
       (316440*I)*e^2*Pi*Zeta[3] + 80730*e^2*Pi^2*Zeta[3] + 
       417960*e^2*Zeta[5]))/405 + 
    Nc^2*((2*e*RATIO[x^2]*((60*I)*Pi^3 - (22*I)*e*Pi^3 + 35*e*Pi^4 - 
         360*Zeta[3] + 132*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/27 + 
      (-485280 - 2089320*e - 8636980*e^2 + (265680*I)*Pi + (1949400*I)*e*Pi + 
        (9024300*I)*e^2*Pi + 23760*Pi^2 + 34740*e*Pi^2 - 311460*e^2*Pi^2 - 
        (12960*I)*Pi^3 + (20520*I)*e*Pi^3 - (213660*I)*e^2*Pi^3 + 
        30024*e*Pi^4 + 111933*e^2*Pi^4 + (11772*I)*e^2*Pi^5 + 38880*Zeta[3] - 
        190080*e*Zeta[3] + 2644560*e^2*Zeta[3] - (77760*I)*e*Pi*Zeta[3] + 
        (483840*I)*e^2*Pi*Zeta[3] + 62640*e^2*Pi^2*Zeta[3] - 
        1944000*e^2*Zeta[5])/2430 - (RATIO[(1 - x)^(-1)]*
        (-32400 - 220320*e - 1029960*e^2 + (32400*I)*Pi + (187920*I)*e*Pi + 
         (809640*I)*e^2*Pi + 15840*Pi^2 + 57000*e*Pi^2 + 183680*e^2*Pi^2 + 
         (2160*I)*Pi^3 + (12240*I)*e*Pi^3 + (64500*I)*e^2*Pi^3 + 
         1044*e*Pi^4 - 7827*e^2*Pi^4 + (567*I)*e^2*Pi^5 - 168480*e*Zeta[3] - 
         462960*e^2*Zeta[3] + (23760*I)*e*Pi*Zeta[3] - (185400*I)*e^2*Pi*
          Zeta[3] - 50220*e^2*Pi^2*Zeta[3] - 42120*e^2*Zeta[5]))/405 + 
      ((10800*I)*Pi + (62640*I)*e*Pi + (269880*I)*e^2*Pi - 10800*e*Pi^2 - 
        62640*e^2*Pi^2 + (720*I)*Pi^3 + (600*I)*e*Pi^3 - (3140*I)*e^2*Pi^3 + 
        348*e*Pi^4 + 2226*e^2*Pi^4 + (189*I)*e^2*Pi^5 - 16200*e^2*Zeta[3] + 
        (7920*I)*e*Pi*Zeta[3] - (56760*I)*e^2*Pi*Zeta[3] - 
        16740*e^2*Pi^2*Zeta[3] - 14040*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
      (I/4860)*RATIO[x^(-1)]*(485280*I + (2079600*I)*e + (8509000*I)*e^2 - 
        (23760*I)*Pi^2 - (69840*I)*e*Pi^2 - (220800*I)*e^2*Pi^2 - 
        38880*Pi^3 - 11880*e*Pi^3 - 45720*e^2*Pi^3 - (17496*I)*e*Pi^4 - 
        (45441*I)*e^2*Pi^4 + 4968*e^2*Pi^5 - (38880*I)*Zeta[3] + 
        (522720*I)*e*Zeta[3] - (3941280*I)*e^2*Zeta[3] - 
        362880*e*Pi*Zeta[3] + 2233440*e^2*Pi*Zeta[3] - (665280*I)*e^2*Pi^2*
         Zeta[3] + (1438560*I)*e^2*Zeta[5]) + 
      (RATIO[x]*(290880 + 582720*e + 1166080*e^2 + 71280*Pi^2 + 
         166320*e*Pi^2 + 326160*e^2*Pi^2 + (38880*I)*Pi^3 + 
         (39960*I)*e*Pi^3 + (363240*I)*e^2*Pi^3 - 17496*e*Pi^4 - 
         142119*e^2*Pi^4 - (4968*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         1023840*e*Zeta[3] - 4030560*e^2*Zeta[3] + (362880*I)*e*Pi*Zeta[3] - 
         (2531520*I)*e^2*Pi*Zeta[3] - 665280*e^2*Pi^2*Zeta[3] + 
         1438560*e^2*Zeta[5]))/4860) + 
    Nf*(((RATIO[x^(-1)]*(540 + 4950*e + 25665*e^2 + 60*e*Pi^2 - 20*e^2*Pi^2 - 
           (60*I)*e^2*Pi^3 - 72*e^2*Pi^4 - 4320*e*Zeta[3] - 
           13320*e^2*Zeta[3]))/135 - (e*RATIO[x^2]*((12*I)*Pi^3 - 
           (34*I)*e*Pi^3 + 7*e*Pi^4 - 72*Zeta[3] + 204*e*Zeta[3] + 
           (360*I)*e*Pi*Zeta[3]))/27 + (2*e*RATIO[x]*(-6*Pi^2 + 5*e*Pi^2 + 
           (24*I)*Pi^3 - (8*I)*e*Pi^3 + 14*e*Pi^4 - 144*Zeta[3] + 
           120*e*Zeta[3] + (720*I)*e*Pi*Zeta[3]))/27 - 
        (RATIO[(1 - x)^(-1)]*(1080 + 4680*e + 11940*e^2 - (1080*I)*Pi - 
           (3600*I)*e*Pi - (7260*I)*e^2*Pi + 1080*Pi^2 + 6000*e*Pi^2 + 
           22780*e^2*Pi^2 + (900*I)*e*Pi^3 + (5010*I)*e^2*Pi^3 + 264*e*Pi^4 + 
           253*e^2*Pi^4 - (18*I)*e^2*Pi^5 + 1080*e*Zeta[3] + 
           10620*e^2*Zeta[3] - (8640*I)*e*Pi*Zeta[3] - (24480*I)*e^2*Pi*
            Zeta[3] + 6120*e^2*Pi^2*Zeta[3] - 7560*e^2*Zeta[5]))/135 + 
        (-4140*e - 34170*e^2 + (3240*I)*Pi + (22860*I)*e*Pi + 
          (113790*I)*e^2*Pi + 1080*Pi^2 + 3120*e*Pi^2 + 5500*e^2*Pi^2 + 
          (540*I)*e*Pi^3 + (1620*I)*e^2*Pi^3 + 264*e*Pi^4 - 33*e^2*Pi^4 - 
          (18*I)*e^2*Pi^5 + 11880*e*Zeta[3] + 34200*e^2*Zeta[3] - 
          (8640*I)*e*Pi*Zeta[3] - (28080*I)*e^2*Pi*Zeta[3] + 
          6120*e^2*Pi^2*Zeta[3] - 7560*e^2*Zeta[5])/270 + 
        (2*((-540*I)*Pi - (1800*I)*e*Pi - (3630*I)*e^2*Pi + 540*e*Pi^2 + 
           1800*e^2*Pi^2 + (225*I)*e^2*Pi^3 + 132*e*Pi^4 + 440*e^2*Pi^4 - 
           (9*I)*e^2*Pi^5 + 810*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] - 
           (14400*I)*e^2*Pi*Zeta[3] + 3060*e^2*Pi^2*Zeta[3] - 
           3780*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-(e*RATIO[x^2]*((132*I)*Pi^3 + (42*I)*e*Pi^3 + 77*e*Pi^4 - 
            792*Zeta[3] - 252*e*Zeta[3] + (3960*I)*e*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(-9864 - 50316*e - 220114*e^2 + 432*Pi^2 + 
           3096*e*Pi^2 + 13872*e^2*Pi^2 - (216*I)*e*Pi^3 - 
           (2736*I)*e^2*Pi^3 + 567*e^2*Pi^4 - 25056*e*Zeta[3] + 
           86544*e^2*Zeta[3] + (40608*I)*e^2*Pi*Zeta[3]))/486 + 
        (RATIO[x]*(-20160 - 39360*e - 78080*e^2 - 6480*Pi^2 - 22680*e*Pi^2 - 
           47700*e^2*Pi^2 + (18360*I)*e*Pi^3 - (41040*I)*e^2*Pi^3 + 
           25749*e^2*Pi^4 - 38880*e*Zeta[3] + 507600*e^2*Zeta[3] + 
           (889920*I)*e^2*Pi*Zeta[3]))/2430 + 
        ((-11880*I)*Pi - (77040*I)*e*Pi - (350580*I)*e^2*Pi + 11880*e*Pi^2 + 
          77040*e^2*Pi^2 - (720*I)*Pi^3 - (1320*I)*e*Pi^3 + 
          (2270*I)*e^2*Pi^3 - 84*e*Pi^4 - 1694*e^2*Pi^4 - (207*I)*e^2*Pi^5 + 
          17820*e^2*Zeta[3] - (16560*I)*e*Pi*Zeta[3] + (20040*I)*e^2*Pi*
           Zeta[3] + 22860*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(35640 + 266760*e + 
           1318500*e^2 - (35640*I)*Pi - (231120*I)*e*Pi - 
           (1051740*I)*e^2*Pi - 6120*Pi^2 - 4080*e*Pi^2 + 61300*e^2*Pi^2 - 
           (2160*I)*Pi^3 - (8460*I)*e*Pi^3 - (32010*I)*e^2*Pi^3 - 
           252*e*Pi^4 + 1224*e^2*Pi^4 - (621*I)*e^2*Pi^5 + 113400*e*Zeta[3] + 
           284220*e^2*Zeta[3] - (49680*I)*e*Pi*Zeta[3] + (49320*I)*e^2*Pi*
            Zeta[3] + 68580*e^2*Pi^2*Zeta[3] + 19440*e^2*Zeta[5]))/405 + 
        (176400 + 1198140*e + 5987890*e^2 - (119880*I)*Pi - (979020*I)*e*Pi - 
          (4694310*I)*e^2*Pi - 14040*Pi^2 - 20700*e*Pi^2 + 218220*e^2*Pi^2 - 
          (6480*I)*Pi^3 - (25380*I)*e*Pi^3 + (78120*I)*e^2*Pi^3 - 
          756*e*Pi^4 - 19728*e^2*Pi^4 - (1863*I)*e^2*Pi^5 + 
          433080*e*Zeta[3] - 293400*e^2*Zeta[3] - (149040*I)*e*Pi*Zeta[3] - 
          (386640*I)*e^2*Pi*Zeta[3] + 205740*e^2*Pi^2*Zeta[3] + 
          58320*e^2*Zeta[5])/2430))), -8 - 32*e - 96*e^2 + ((16*I)/3)*Pi + 
  ((112*I)/9)*e*Pi + ((152*I)/9)*e^2*Pi + (172*Pi^2)/9 + (18284*e*Pi^2)/27 + 
  (420808*e^2*Pi^2)/81 + ((736*I)/9)*Pi^3 + ((4748*I)/27)*e*Pi^3 + 
  ((56914*I)/81)*e^2*Pi^3 + (28*Pi^4)/45 + (2222*e*Pi^4)/27 + 
  (275519*e^2*Pi^4)/405 + ((2204*I)/45)*e*Pi^5 + ((2276*I)/15)*e^2*Pi^5 - 
  (84452*e^2*Pi^6)/2835 + Nf^2*((6 + 44*e + 194*e^2 - e^2*Pi^2)/27 + 
    (2*(-6 - 44*e - 194*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27) + 
  G[0, 0, 1, 0, 1, 1, x]*(-1568*e^2 + 7968*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] + 
    Nf*((160*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(320*e^2 - 1600*e^2*RATIO[(1 - x)^(-1)] + 
        (1760*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(16*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      (1600*e^2)/(-1 + RATIO[x])^2) - (7328*e^2)/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 1, 0, 0, x]*(1056*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] + Nc^2*(176*e^2 - 176*e^2*RATIO[x^(-1)]) + 
    (160*e^2)/(-1 + RATIO[x])^2) + G[0, 1, 1, 1, 0, 1, x]*
   (1056*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
    (352*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 0, x]*(1056*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
    224*e^2*RATIO[x^(-1)] - (352*e^2)/(-1 + RATIO[x])^2 - 
    1536*e^2*RATIO[x]) + G[0, 0, 0, 0, 0, 1, x]*
   (-768*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 1120*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-544*e^2 + 2720*e^2*RATIO[(1 - x)^(-1)] - 
        (2992*e^2)/(-1 + RATIO[x])^2) + 
      (-272*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] - (272*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(-48*e^2 - 1360*e^2*RATIO[(1 - x)^(-1)] + 
      320*e^2*RATIO[x^(-1)] + (2720*e^2)/(-1 + RATIO[x])^2) + 
    (3456*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-768*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-544*e^2 + 2720*e^2*RATIO[(1 - x)^(-1)] - 
        (2992*e^2)/(-1 + RATIO[x])^2) + 
      (-272*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] - (272*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(-48*e^2 - 1360*e^2*RATIO[(1 - x)^(-1)] + 
      320*e^2*RATIO[x^(-1)] + (2720*e^2)/(-1 + RATIO[x])^2) + 
    (3456*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x]) + 
  G[1, 1, 0, 1, 1, 1, x]*(1120*e^2 + 64*e^2*RATIO[x^(-1)] + 
    Nc^2*(-208*e^2 + 208*e^2*RATIO[x^(-1)]) - 1184*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 1, x]*(352*e^2 + 832*e^2*RATIO[x^(-1)] + 
    Nc^2*(-240*e^2 + 240*e^2*RATIO[x^(-1)]) - 1184*e^2*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 0, x]*(-1760*e^2 + 5920*e^2*RATIO[(1 - x)^(-1)] + 
    Nf*((496*e^2 - 992*e^2*RATIO[(1 - x)^(-1)] + (496*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(992*e^2 - 4960*e^2*RATIO[(1 - x)^(-1)] + 
        (5456*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-336*e^2 + 2480*e^2*RATIO[(1 - x)^(-1)] - 160*e^2*RATIO[x^(-1)] - 
      (4960*e^2)/(-1 + RATIO[x])^2) - (10880*e^2)/(-1 + RATIO[x])^2 - 
    1152*e^2*RATIO[x]) + G[1, 0, 1, 0, 0, 0, x]*
   (416*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 736*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-96*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] - 
        (528*e^2)/(-1 + RATIO[x])^2) + 
      (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - (48*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(-16*e^2 - 240*e^2*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-1)] + (480*e^2)/(-1 + RATIO[x])^2) + 
    (352*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 0, 1, x]*(320*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-320*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] - 
        (1760*e^2)/(-1 + RATIO[x])^2) + 
      (-160*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - (160*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(368*e^2 - 800*e^2*RATIO[(1 - x)^(-1)] - 
      208*e^2*RATIO[x^(-1)] + (1600*e^2)/(-1 + RATIO[x])^2) + 
    (2240*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x]) + 
  G[0, 0, 0, 1, 1, 0, x]*(320*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-320*e^2 + 1600*e^2*RATIO[(1 - x)^(-1)] - 
        (1760*e^2)/(-1 + RATIO[x])^2) + 
      (-160*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - (160*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(368*e^2 - 800*e^2*RATIO[(1 - x)^(-1)] - 
      208*e^2*RATIO[x^(-1)] + (1600*e^2)/(-1 + RATIO[x])^2) + 
    (2240*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 1, x]*(1440*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-256*e^2 + 1280*e^2*RATIO[(1 - x)^(-1)] - 
        (1408*e^2)/(-1 + RATIO[x])^2) + 
      (-128*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(304*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      176*e^2*RATIO[x^(-1)] + (1280*e^2)/(-1 + RATIO[x])^2) + 
    (2400*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 1, 0, x]*(1440*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-256*e^2 + 1280*e^2*RATIO[(1 - x)^(-1)] - 
        (1408*e^2)/(-1 + RATIO[x])^2) + 
      (-128*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(304*e^2 - 640*e^2*RATIO[(1 - x)^(-1)] - 
      176*e^2*RATIO[x^(-1)] + (1280*e^2)/(-1 + RATIO[x])^2) + 
    (2400*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(1632*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
    448*e^2*RATIO[x^(-1)] + Nc^2*(32*e^2 - 32*e^2*RATIO[x^(-1)]) + 
    (256*e^2)/(-1 + RATIO[x])^2 - 672*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 0, x]*(736*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
    32*e^2*RATIO[x^(-1)] + Nc^2*(16*e^2 - 16*e^2*RATIO[x^(-1)]) + 
    (64*e^2)/(-1 + RATIO[x])^2 - 640*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 1, x]*(-4672*e^2 + 10304*e^2*RATIO[(1 - x)^(-1)] - 
    256*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-32*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2) + 
      (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(112*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      96*e^2*RATIO[x^(-1)] + (160*e^2)/(-1 + RATIO[x])^2) - 
    (6944*e^2)/(-1 + RATIO[x])^2 - 608*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(2464*e^2 - 3296*e^2*RATIO[(1 - x)^(-1)] - 
    960*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-96*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] - 
        (528*e^2)/(-1 + RATIO[x])^2) + 
      (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - (48*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(224*e^2 - 240*e^2*RATIO[(1 - x)^(-1)] - 
      176*e^2*RATIO[x^(-1)] + (480*e^2)/(-1 + RATIO[x])^2) + 
    (2816*e^2)/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 0, 0, x]*(640*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - 
    928*e^2*RATIO[x^(-1)] - (320*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(896*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] + Nc^2*(224*e^2 - 224*e^2*RATIO[x^(-1)]) - 
    (96*e^2)/(-1 + RATIO[x])^2 - 320*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 1, x]*(352*e^2 - 64*e^2*RATIO[x^(-1)] + 
    Nc^2*(-304*e^2 + 304*e^2*RATIO[x^(-1)]) - 288*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(-3392*e^2 + 4224*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-128*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 
        (704*e^2)/(-1 + RATIO[x])^2) + 
      (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(16*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
      48*e^2*RATIO[x^(-1)] + (640*e^2)/(-1 + RATIO[x])^2) - 
    (2304*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(-1984*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    1568*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-224*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] - 
        (1232*e^2)/(-1 + RATIO[x])^2) + 
      (-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(-144*e^2 - 560*e^2*RATIO[(1 - x)^(-1)] + 
      256*e^2*RATIO[x^(-1)] + (1120*e^2)/(-1 + RATIO[x])^2) + 
    (1824*e^2)/(-1 + RATIO[x])^2 - 192*e^2*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(1280*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + 
    Nf*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + (48*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(96*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
        (528*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(128*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      (480*e^2)/(-1 + RATIO[x])^2) - (608*e^2)/(-1 + RATIO[x])^2 - 
    160*e^2*RATIO[x]) + G[1, 0, 1, 0, 1, 0, x]*
   (1280*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 512*e^2*RATIO[x^(-1)] + 
    Nf*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + (48*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(96*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] + 
        (528*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(128*e^2 + 240*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      (480*e^2)/(-1 + RATIO[x])^2) - (608*e^2)/(-1 + RATIO[x])^2 - 
    160*e^2*RATIO[x]) + G[1, 1, 0, 1, 0, 1, x]*
   (448*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 672*e^2*RATIO[x^(-1)] + 
    Nc^2*(80*e^2 - 80*e^2*RATIO[x^(-1)]) - (192*e^2)/(-1 + RATIO[x])^2 - 
    160*e^2*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*
   (448*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 672*e^2*RATIO[x^(-1)] + 
    Nc^2*(80*e^2 - 80*e^2*RATIO[x^(-1)]) - (192*e^2)/(-1 + RATIO[x])^2 - 
    160*e^2*RATIO[x]) + G[0, 0, 1, 1, 1, 1, x]*
   (2144*e^2 - 9248*e^2*RATIO[(1 - x)^(-1)] + 1536*e^2*RATIO[x^(-1)] + 
    Nf*((192*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(384*e^2 - 1920*e^2*RATIO[(1 - x)^(-1)] + 
        (2112*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-448*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] - 
      (1920*e^2)/(-1 + RATIO[x])^2) + (3488*e^2)/(-1 + RATIO[x])^2 - 
    160*e^2*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*
   (-1184*e^2 + 2976*e^2*RATIO[(1 - x)^(-1)] - 960*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-96*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] - 
        (528*e^2)/(-1 + RATIO[x])^2) + 
      (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - (48*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(64*e^2 - 240*e^2*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] + (480*e^2)/(-1 + RATIO[x])^2) - 
    (1536*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(416*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-32*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2) + 
      (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(240*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      224*e^2*RATIO[x^(-1)] + (160*e^2)/(-1 + RATIO[x])^2) + 
    (64*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 0, x]*(416*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
    832*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-32*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2) + 
      (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(240*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] - 
      224*e^2*RATIO[x^(-1)] + (160*e^2)/(-1 + RATIO[x])^2) + 
    (64*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 0, 1, x]*(960*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + Nc^2*(96*e^2 - 96*e^2*RATIO[x^(-1)]) + 
    (512*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[1, 0, 1, 1, 1, 0, x]*(960*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] + Nc^2*(96*e^2 - 96*e^2*RATIO[x^(-1)]) + 
    (512*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 0, x]*(1216*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] - 
    896*e^2*RATIO[x^(-1)] + Nc^2*(16*e^2 - 16*e^2*RATIO[x^(-1)]) + 
    (192*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 1, x]*(448*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-128*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 
        (704*e^2)/(-1 + RATIO[x])^2) + 
      (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(288*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      224*e^2*RATIO[x^(-1)] + (640*e^2)/(-1 + RATIO[x])^2) + 
    (1088*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[0, 0, 1, 1, 1, 0, x]*(448*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    768*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-128*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 
        (704*e^2)/(-1 + RATIO[x])^2) + 
      (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(288*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
      224*e^2*RATIO[x^(-1)] + (640*e^2)/(-1 + RATIO[x])^2) + 
    (1088*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 0, 1, x]*(672*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-160*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 
        (880*e^2)/(-1 + RATIO[x])^2) + 
      (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(176*e^2 - 400*e^2*RATIO[(1 - x)^(-1)] - 
      96*e^2*RATIO[x^(-1)] + (800*e^2)/(-1 + RATIO[x])^2) + 
    (1984*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[0, 1, 0, 0, 1, 0, x]*(672*e^2 - 1184*e^2*RATIO[(1 - x)^(-1)] + 
    192*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-160*e^2 + 800*e^2*RATIO[(1 - x)^(-1)] - 
        (880*e^2)/(-1 + RATIO[x])^2) + 
      (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - (80*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(176*e^2 - 400*e^2*RATIO[(1 - x)^(-1)] - 
      96*e^2*RATIO[x^(-1)] + (800*e^2)/(-1 + RATIO[x])^2) + 
    (1984*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 0, x]*(-1760*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] + 
    1696*e^2*RATIO[x^(-1)] + 
    Nf*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(32*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (176*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-272*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] + 256*e^2*RATIO[x^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2) - (256*e^2)/(-1 + RATIO[x])^2 + 
    160*e^2*RATIO[x]) + G[0, 1, 0, 1, 0, 1, x]*
   (1408*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 352*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-192*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 
        (1056*e^2)/(-1 + RATIO[x])^2) + 
      (-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (96*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(272*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      176*e^2*RATIO[x^(-1)] + (960*e^2)/(-1 + RATIO[x])^2) + 
    (2432*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 0, x]*(1408*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] - 
    352*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-192*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 
        (1056*e^2)/(-1 + RATIO[x])^2) + 
      (-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (96*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(272*e^2 - 480*e^2*RATIO[(1 - x)^(-1)] - 
      176*e^2*RATIO[x^(-1)] + (960*e^2)/(-1 + RATIO[x])^2) + 
    (2432*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 1, x]*(352*e^2 - 2016*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-448*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 
        (2464*e^2)/(-1 + RATIO[x])^2) + 
      (-224*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - (224*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(304*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-1)] + (2240*e^2)/(-1 + RATIO[x])^2) + 
    (4256*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 1, 0, x]*(352*e^2 - 2016*e^2*RATIO[(1 - x)^(-1)] - 
    512*e^2*RATIO[x^(-1)] + 
    Nf*(Nc*(-448*e^2 + 2240*e^2*RATIO[(1 - x)^(-1)] - 
        (2464*e^2)/(-1 + RATIO[x])^2) + 
      (-224*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - (224*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc^2*(304*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-1)] + (2240*e^2)/(-1 + RATIO[x])^2) + 
    (4256*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-1952*e^2 + 1760*e^2*RATIO[x^(-1)] + 
    Nc^2*(-256*e^2 + 256*e^2*RATIO[x^(-1)]) + 192*e^2*RATIO[x]) + 
  G[0, 1, 1, 0, 0, 0, x]*(576*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 
    448*e^2*RATIO[x^(-1)] + 
    Nf*((128*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + (128*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(256*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] + 
        (1408*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-176*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] + 48*e^2*RATIO[x^(-1)] - 
      (1280*e^2)/(-1 + RATIO[x])^2) - (1792*e^2)/(-1 + RATIO[x])^2 + 
    256*e^2*RATIO[x]) + G[0, 0, 0, 1, 0, 0, x]*
   (-1472*e^2 + 480*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
    Nc^2*(-304*e^2 + 304*e^2*RATIO[x^(-1)]) - (480*e^2)/(-1 + RATIO[x])^2 + 
    288*e^2*RATIO[x]) + G[0, 0, 0, 0, 1, 1, x]*
   (2656*e^2 - 5632*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] + 
    Nf*((112*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + (112*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(224*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
        (1232*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(112*e^2 + 560*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      (1120*e^2)/(-1 + RATIO[x])^2) + (2272*e^2)/(-1 + RATIO[x])^2 + 
    320*e^2*RATIO[x]) + G[0, 1, 1, 0, 1, 1, x]*
   (3744*e^2 - 6752*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] + 
    Nf*((128*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + (128*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(256*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] + 
        (1408*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-128*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 
      (1280*e^2)/(-1 + RATIO[x])^2) + (2912*e^2)/(-1 + RATIO[x])^2 + 
    352*e^2*RATIO[x]) + G[0, 1, 1, 1, 0, 0, x]*
   (-1472*e^2 + 832*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] + 
    Nc^2*(176*e^2 - 176*e^2*RATIO[x^(-1)]) - (832*e^2)/(-1 + RATIO[x])^2 + 
    384*e^2*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (-1280*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
    Nc^2*(96*e^2 - 96*e^2*RATIO[x^(-1)]) - (160*e^2)/(-1 + RATIO[x])^2 + 
    608*e^2*RATIO[x]) + G[0, 0, 0, 1, 1, 1, x]*
   (-3680*e^2 + 12704*e^2*RATIO[(1 - x)^(-1)] + 672*e^2*RATIO[x^(-1)] + 
    Nf*((256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + (256*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(512*e^2 - 2560*e^2*RATIO[(1 - x)^(-1)] + 
        (2816*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-240*e^2 + 1280*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] - 
      (2560*e^2)/(-1 + RATIO[x])^2) - (11424*e^2)/(-1 + RATIO[x])^2 + 
    640*e^2*RATIO[x]) + G[1, 1, 0, 0, 1, 1, x]*
   (-160*e^2 - 992*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
    Nf*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(32*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (176*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(16*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2) + (512*e^2)/(-1 + RATIO[x])^2 + 
    672*e^2*RATIO[x]) + G[1, 0, 0, 1, 0, 1, x]*
   (320*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 96*e^2*RATIO[x^(-1)] + 
    Nf*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(64*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
        (352*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(144*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + 800*e^2*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 0, x]*(320*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
    96*e^2*RATIO[x^(-1)] + 
    Nf*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(64*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
        (352*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(144*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 176*e^2*RATIO[x^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + 800*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 0, 1, x]*(-416*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] + Nc^2*(208*e^2 - 208*e^2*RATIO[x^(-1)]) + 
    (32*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x]) + 
  G[1, 1, 1, 0, 1, 0, x]*(-416*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] + Nc^2*(208*e^2 - 208*e^2*RATIO[x^(-1)]) + 
    (32*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(4064*e^2 - 9952*e^2*RATIO[(1 - x)^(-1)] + 
    64*e^2*RATIO[x^(-1)] + 
    Nf*((192*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(384*e^2 - 1920*e^2*RATIO[(1 - x)^(-1)] + 
        (2112*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-256*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] - 
      (1920*e^2)/(-1 + RATIO[x])^2) + (4192*e^2)/(-1 + RATIO[x])^2 + 
    800*e^2*RATIO[x]) + G[1, 1, 1, 1, 1, 1, x]*
   (-2304*e^2 + 1152*e^2*RATIO[x^(-1)] + 
    Nc^2*(160*e^2 - 160*e^2*RATIO[x^(-1)]) + 1152*e^2*RATIO[x]) + 
  G[0, 0, 1, 0, 0, 0, x]*(-2560*e^2 + 2080*e^2*RATIO[(1 - x)^(-1)] + 
    1248*e^2*RATIO[x^(-1)] + 
    Nf*((224*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + (224*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(448*e^2 - 2240*e^2*RATIO[(1 - x)^(-1)] + 
        (2464*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-432*e^2 + 1120*e^2*RATIO[(1 - x)^(-1)] + 208*e^2*RATIO[x^(-1)] - 
      (2240*e^2)/(-1 + RATIO[x])^2) - (4320*e^2)/(-1 + RATIO[x])^2 + 
    1184*e^2*RATIO[x]) + G[0, 1, 0, 0, 0, 0, x]*
   (-2784*e^2 + 1376*e^2*RATIO[(1 - x)^(-1)] + 2016*e^2*RATIO[x^(-1)] + 
    Nf*((176*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(352*e^2 - 1760*e^2*RATIO[(1 - x)^(-1)] + 
        (1936*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-416*e^2 + 880*e^2*RATIO[(1 - x)^(-1)] + 240*e^2*RATIO[x^(-1)] - 
      (1760*e^2)/(-1 + RATIO[x])^2) - (3136*e^2)/(-1 + RATIO[x])^2 + 
    1184*e^2*RATIO[x]) + G[1, 1, 1, 1, 0, 1, x]*
   (-1952*e^2 + 416*e^2*RATIO[x^(-1)] + 
    Nc^2*(-320*e^2 + 320*e^2*RATIO[x^(-1)]) + 1536*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-1952*e^2 + 416*e^2*RATIO[x^(-1)] + 
    Nc^2*(-320*e^2 + 320*e^2*RATIO[x^(-1)]) + 1536*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(-1024*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 
    1312*e^2*RATIO[x^(-1)] + 
    Nf*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + (80*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(160*e^2 - 800*e^2*RATIO[(1 - x)^(-1)] + 
        (880*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-80*e^2 + 400*e^2*RATIO[(1 - x)^(-1)] - 
      (800*e^2)/(-1 + RATIO[x])^2) - (608*e^2)/(-1 + RATIO[x])^2 + 
    1536*e^2*RATIO[x]) + G[1, 0, 0, 0, 1, 0, x]*
   (-1024*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 1312*e^2*RATIO[x^(-1)] + 
    Nf*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + (80*e^2)/(-1 + RATIO[x])^2)/
       Nc + Nc*(160*e^2 - 800*e^2*RATIO[(1 - x)^(-1)] + 
        (880*e^2)/(-1 + RATIO[x])^2)) + 
    Nc^2*(-80*e^2 + 400*e^2*RATIO[(1 - x)^(-1)] - 
      (800*e^2)/(-1 + RATIO[x])^2) - (608*e^2)/(-1 + RATIO[x])^2 + 
    1536*e^2*RATIO[x]) + G[1, 0, 0, 1, 1, x]*
   ((32*e*(60 + 647*e - (177*I)*e*Pi))/3 - 32*e*(31 + 303*e - (60*I)*e*Pi)*
     RATIO[(1 - x)^(-1)] + 16*e^2*RATIO[x^(-2)] + 
    ((32*I)/3)*((-12*I)*e + (80*I)*e^2 + 57*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*((-8*e*(-2 + 3*e) + (32*(-3*e + 4*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-8*e*(-4 + 15*e) + 16*e*(-10 + 13*e)*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (16*(33*e + 16*e^2))/
         (3*(-1 + RATIO[x])^2))) + Nc^2*(8*e*(-8 + 11*e) - 
      (8*(-30*e + 161*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(9*e + 22*e^2)*RATIO[x^(-1)])/3 + (32*(-5 + e)*e)/
       (-1 + RATIO[x])^2) + (16*e*(32 + 35*e - (80*I)*e*Pi))/
     (-1 + RATIO[x])^2 + 32*e*(-1 + 67*e + (16*I)*e*Pi)*RATIO[x] - 
    (928*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   (((32*I)/3)*e*(36*I + (317*I)*e + 111*e*Pi) - 
    ((16*I)/3)*((18*I)*e + (269*I)*e^2 + 72*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
    (256*e^2*RATIO[x^(-2)])/3 + (16*I)*((-10*I)*e - (73*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-1)] + Nc^2*(-24*e*(2 + 5*e) + (80*e^2*RATIO[x^(-2)])/3 + 
      (8*(18*e + 35*e^2)*RATIO[x^(-1)])/3) + 
    Nf*((-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*(-8*e^2 - (88*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3)) + 
    (((16*I)/3)*((18*I)*e + (79*I)*e^2 + 72*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(3 - 41*e - (48*I)*e*Pi)*RATIO[x])/3 - (928*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((64*e*(15 - 44*e - (30*I)*e*Pi))/3 + 
    ((32*I)/3)*((121*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (592*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((24*I)*e - (7*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-1)] + Nc^2*(-224*e^2 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*(-416*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] + (352*e^2*RATIO[x^(-2)])/
         3 - (832*e^2*RATIO[x^(-1)])/3) + 
      (-160*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
        (128*e^2*RATIO[x^(-1)])/3)/Nc) - 
    (((32*I)/3)*((-16*I)*e^2 + 21*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(-12 + 103*e - (12*I)*e*Pi)*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(32*e*(-34 + 97*e + (14*I)*e*Pi) - 
    (16*(-582*e + 325*e^2 + (654*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (64*I)*((3*I)*e + 5*e^2*Pi)*RATIO[x^(-1)] + 
    Nf*((-64*e*(1 + 3*e) + (64*(6*e + e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (64*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-64*e*(6 + 13*e))/3 + 640*e*(1 + 2*e)*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 - (64*(33*e + 16*e^2))/
         (3*(-1 + RATIO[x])^2))) + Nc^2*((-64*e*(-3 + 44*e))/3 - 
      (32*(30*e + 19*e^2)*RATIO[(1 - x)^(-1)])/3 + (352*e^2*RATIO[x^(-1)])/
       3 - (128*(-5 + e)*e)/(-1 + RATIO[x])^2) + 
    (16*(-222*e + 229*e^2 + (414*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (16*e*(12 + 103*e + (12*I)*e*Pi)*RATIO[x])/3 - (736*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 0, x]*((32*e*(-21 + 119*e + (114*I)*e*Pi))/3 - 
    (16*(24*e + 29*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (496*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((72*I)*e - (7*I)*e^2 + 96*e^2*Pi)*
     RATIO[x^(-1)] + (16*(24*e + 37*e^2 - (12*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(9 - 130*e - (78*I)*e*Pi)*RATIO[x])/3 - 
    (32*e^2*RATIO[x^2])/3 + Nc^2*(-24*e*(2 + 9*e) - 80*e^2*RATIO[x^(-2)] + 
      8*(6*e + 53*e^2)*RATIO[x^(-1)] - (416*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(128*e^2 + 88*e^2*RATIO[x^(-2)] - 240*e^2*RATIO[x^(-1)] + 
        32*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (32*e^2 + 8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
        (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 1, x]*((-32*I)*e*(-11*I - (11*I)*e + 24*e*Pi) + 
    (16*I)*e*(-12*I - (239*I)*e + 218*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 - ((64*I)/3)*((3*I)*e + I*e^2 + 57*e^2*Pi)*
     RATIO[x^(-1)] - ((16*I)*e*(-12*I - (39*I)*e + 158*e*Pi))/
     (-1 + RATIO[x])^2 - ((16*I)/3)*e*(-18*I - (241*I)*e + 72*e*Pi)*
     RATIO[x] + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*((8*e*(-24 + 121*e))/3 + 960*e^2*RATIO[(1 - x)^(-1)] + 
      80*e^2*RATIO[x^(-2)] - (8*(-24*e + 115*e^2)*RATIO[x^(-1)])/3 - 
      104*e^2*RATIO[x] + 8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((856*e^2)/3 - 1056*e^2*RATIO[(1 - x)^(-1)] - 
        88*e^2*RATIO[x^(-2)] + (656*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (128*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
        32*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
       Nc)) + G[1, 0, 1, 1, 0, x]*((-32*I)*e*(-11*I - (11*I)*e + 37*e*Pi) + 
    (16*I)*e*(-12*I - (239*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
    (496*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-6*I)*e - (2*I)*e^2 + 69*e^2*Pi)*
     RATIO[x^(-1)] - ((16*I)*e*(-12*I - (39*I)*e + 2*e*Pi))/
     (-1 + RATIO[x])^2 + ((16*I)/3)*e*(18*I + (241*I)*e + 72*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-24 + 121*e))/3 + 
      960*e^2*RATIO[(1 - x)^(-1)] + 80*e^2*RATIO[x^(-2)] - 
      (8*(-24*e + 115*e^2)*RATIO[x^(-1)])/3 - 104*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((856*e^2)/3 - 1056*e^2*RATIO[(1 - x)^(-1)] - 
        88*e^2*RATIO[x^(-2)] + (656*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (128*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
        32*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
       Nc)) + G[0, 1, 0, 0, 1, x]*((32*e*(-39 + 164*e - (465*I)*e*Pi))/3 - 
    (16*(-96*e + 95*e^2 - (1908*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-15*I)*e - (16*I)*e^2 + 33*e^2*Pi)*
     RATIO[x^(-1)] - (((32*I)/3)*((-93*I)*e - (20*I)*e^2 + 654*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(6 + 37*e - (24*I)*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-42 + 223*e))/3 + 
      8*e*(30 + 59*e)*RATIO[(1 - x)^(-1)] + (32*(6*e + 11*e^2)*RATIO[x^(-1)])/
       3 + (96*(-5 + e)*e)/(-1 + RATIO[x])^2 - 104*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((32*e*(9 + 35*e))/3 - 32*e*(15 + 41*e)*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (16*e*(33 + 16*e))/(-1 + RATIO[x])^2 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (8*e*(6 + 25*e) - 48*e*(2 + e)*RATIO[(1 - x)^(-1)] - 
        (16*e*(-3 + 8*e))/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 0, x]*
   ((32*e*(-39 + 164*e + (156*I)*e*Pi))/3 - 
    (16*(-96*e + 95*e^2 + (114*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((15*I)*e + (16*I)*e^2 + 78*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*((93*I)*e + (20*I)*e^2 + 57*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(6 + 37*e + (24*I)*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-42 + 223*e))/3 + 
      8*e*(30 + 59*e)*RATIO[(1 - x)^(-1)] + (32*(6*e + 11*e^2)*RATIO[x^(-1)])/
       3 + (96*(-5 + e)*e)/(-1 + RATIO[x])^2 - 104*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2]) + 
    Nf*(Nc*((32*e*(9 + 35*e))/3 - 32*e*(15 + 41*e)*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (16*e*(33 + 16*e))/(-1 + RATIO[x])^2 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
      (8*e*(6 + 25*e) - 48*e*(2 + e)*RATIO[(1 - x)^(-1)] - 
        (16*e*(-3 + 8*e))/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   (16*e*(-82 + 157*e + (172*I)*e*Pi) - 
    (16*(-456*e + 115*e^2 + (1230*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (32*I)*((-9*I)*e - (5*I)*e^2 + 10*e^2*Pi)*
     RATIO[x^(-1)] + (32*(-93*e + 38*e^2 + (435*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*I)*e*(3*I + (14*I)*e + 26*e*Pi)*RATIO[x] - 
    (32*e^2*RATIO[x^2])/3 + Nc^2*((-760*e^2)/3 + 24*e*(-10 + 7*e)*
       RATIO[(1 - x)^(-1)] - (16*(-9*e + 44*e^2)*RATIO[x^(-1)])/3 - 
      (96*(-5 + e)*e)/(-1 + RATIO[x])^2 - (416*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-8*e*(36 + 55*e))/3 + 32*e*(15 + 19*e)*RATIO[(1 - x)^(-1)] + 
        (128*e^2*RATIO[x^(-1)])/3 - (16*e*(33 + 16*e))/(-1 + RATIO[x])^2 + 
        32*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
      (-8*e*(6 + 11*e) - 16*(-6 + e)*e*RATIO[(1 - x)^(-1)] + 
        (16*e*(-3 + 8*e))/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 1, 1, x]*
   ((32*I)*e*(10*I + (236*I)*e + 21*e*Pi) - (32*I)*e^2*(131*I + 16*Pi)*
     RATIO[(1 - x)^(-1)] - (464*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((-40*I)*e^2 + 81*e^2*Pi)*RATIO[x^(-1)] + 
    ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(20 - 61*e - (32*I)*e*Pi)*
     RATIO[x] + 400*e^2*RATIO[x^2] + 
    Nc^2*(-8*e*(-6 + 19*e) - 1920*e^2*RATIO[(1 - x)^(-1)] - 
      80*e^2*RATIO[x^(-2)] + 24*(-2*e + 3*e^2)*RATIO[x^(-1)] + 
      (520*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
    Nf*((-288*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-2)] - 
        32*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc + 
      Nc*(-760*e^2 + 2112*e^2*RATIO[(1 - x)^(-1)] + 88*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/
         3))) + G[0, 1, 1, 1, 0, x]*(16*e*(-28 + 135*e - (92*I)*e*Pi) - 
    (16*(18*e + 271*e^2 - (186*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((42*I)*e - (161*I)*e^2 + 
      48*e^2*Pi)*RATIO[x^(-1)] + (16*(18*e + 13*e^2 - (186*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(78 + 199*e - (48*I)*e*Pi)*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-24 + 173*e))/3 + 
      640*e^2*RATIO[(1 - x)^(-1)] - (80*e^2*RATIO[x^(-2)])/3 - 
      (8*(-24*e + 79*e^2)*RATIO[x^(-1)])/3 - (728*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2)/3 - 704*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2*RATIO[x^(-2)])/3 - 16*e^2*RATIO[x^(-1)] + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (120*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 1, x]*
   (16*e*(-28 + 135*e + (258*I)*e*Pi) - 
    (16*(18*e + 271*e^2 + (1512*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((42*I)*e - (161*I)*e^2 + 
      138*e^2*Pi)*RATIO[x^(-1)] + (16*(18*e + 13*e^2 + (1032*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(78 + 199*e + (84*I)*e*Pi)*RATIO[x])/3 + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-24 + 173*e))/3 + 
      640*e^2*RATIO[(1 - x)^(-1)] - (80*e^2*RATIO[x^(-2)])/3 - 
      (8*(-24*e + 79*e^2)*RATIO[x^(-1)])/3 - (728*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2)/3 - 704*e^2*RATIO[(1 - x)^(-1)] + 
        (88*e^2*RATIO[x^(-2)])/3 - 16*e^2*RATIO[x^(-1)] + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (120*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 1, 0, x]*
   ((16*e*(-24 + 209*e + (210*I)*e*Pi))/3 - 
    (32*(3*e - 181*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((27*I)*e + (52*I)*e^2 + 
      63*e^2*Pi)*RATIO[x^(-1)] + (32*(3*e + 17*e^2 + (6*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-9*I - (127*I)*e + 30*e*Pi)*
     RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(32*e*(-3 + 4*e) + 1280*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-2)])/3 + (32*(9*e + e^2)*RATIO[x^(-1)])/3 - 
      208*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(496*e^2 - 1408*e^2*RATIO[(1 - x)^(-1)] - (176*e^2*RATIO[x^(-2)])/
         3 + (320*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (192*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*((16*e*(-24 + 209*e - (24*I)*e*Pi))/3 - 
    (32*(3*e - 181*e^2 + (93*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (224*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-27*I)*e - (52*I)*e^2 + 
      12*e^2*Pi)*RATIO[x^(-1)] + (32*(3*e + 17*e^2 + (63*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(9*I + (127*I)*e + 42*e*Pi)*
     RATIO[x] + 32*e^2*RATIO[x^2] + 
    Nc^2*(32*e*(-3 + 4*e) + 1280*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-2)])/3 + (32*(9*e + e^2)*RATIO[x^(-1)])/3 - 
      208*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(496*e^2 - 1408*e^2*RATIO[(1 - x)^(-1)] - (176*e^2*RATIO[x^(-2)])/
         3 + (320*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (192*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, 0, x]*((32*e*(63 - 38*e - (57*I)*e*Pi))/3 - 
    (16*(84*e - 193*e^2 + (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*I)*((10*I)*e + (22*I)*e^2 + 43*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(29 + 4*e + (20*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    (16*I)*e*(20*I + (61*I)*e + 32*e*Pi)*RATIO[x] + 400*e^2*RATIO[x^2] + 
    Nc^2*((-32*e*(-9 + 92*e))/3 - 8*e*(30 + 59*e)*RATIO[(1 - x)^(-1)] + 
      (8*(-18*e + 77*e^2)*RATIO[x^(-1)])/3 - (96*(-5 + e)*e)/
       (-1 + RATIO[x])^2 + (520*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
    Nf*((-24*e*(2 + 9*e) + 48*e*(2 + e)*RATIO[(1 - x)^(-1)] + 
        (16*e*(-3 + 8*e))/(-1 + RATIO[x])^2 + 32*e^2*RATIO[x] - 
        8*e^2*RATIO[x^2])/Nc + Nc*((-16*e*(18 + 59*e))/3 + 
        32*e*(15 + 41*e)*RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
        (16*e*(33 + 16*e))/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, 1, x]*
   (32*e*(-5 + 115*e - (51*I)*e*Pi) - (32*(-12*e + 283*e^2 - (582*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 - 
    ((16*I)/3)*((72*I)*e - (31*I)*e^2 + 66*e^2*Pi)*RATIO[x^(-1)] + 
    (64*(-21*e + 23*e^2 - (186*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (32*e*(9 + 49*e + (30*I)*e*Pi)*RATIO[x])/3 + 32*e^2*RATIO[x^2] + 
    Nc^2*(16*e*(-8 + 45*e) + (16*(30*e + 79*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9*e + 11*e^2)*RATIO[x^(-1)])/3 + (64*(-5 + e)*e)/
       (-1 + RATIO[x])^2 - 208*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e*(4 + 15*e) - 32*e*(10 + 31*e)*RATIO[(1 - x)^(-1)] + 
        (64*e^2*RATIO[x^(-1)])/3 + (32*(33*e + 16*e^2))/
         (3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (32*e*(1 + 5*e) - 
        (64*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 - (32*(-3*e + 8*e^2))/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[0, 0, 1, 1, 0, x]*(32*e*(-5 + 115*e + (52*I)*e*Pi) - 
    (32*(-12*e + 283*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((72*I)*e - (31*I)*e^2 + 60*e^2*Pi)*
     RATIO[x^(-1)] + (64*(-21*e + 23*e^2 + (21*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(9 + 49*e - (42*I)*e*Pi)*RATIO[x])/3 + 
    32*e^2*RATIO[x^2] + Nc^2*(16*e*(-8 + 45*e) + 
      (16*(30*e + 79*e^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(-9*e + 11*e^2)*RATIO[x^(-1)])/3 + (64*(-5 + e)*e)/
       (-1 + RATIO[x])^2 - 208*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*(16*e*(4 + 15*e) - 32*e*(10 + 31*e)*RATIO[(1 - x)^(-1)] + 
        (64*e^2*RATIO[x^(-1)])/3 + (32*(33*e + 16*e^2))/
         (3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3) + (32*e*(1 + 5*e) - 
        (64*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 - (32*(-3*e + 8*e^2))/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[1, 0, 0, 0, 1, x]*((16*e*(24 - 227*e + (300*I)*e*Pi))/3 - 
    (32*I)*e*(3*I + (157*I)*e + 101*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] + 32*(-6*e + 23*e^2)*RATIO[x^(-1)] + 
    (16*(12*e - 197*e^2 + (426*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((16*I)/3)*e*(78*I + (329*I)*e + 48*e*Pi)*RATIO[x] + 
    (80*e^2*RATIO[x^2])/3 + Nc^2*((8*e*(-18 + 7*e))/3 + 
      (8*(-30*e + 521*e^2)*RATIO[(1 - x)^(-1)])/3 + 64*e*RATIO[x^(-1)] - 
      (32*(-5 + e)*e)/(-1 + RATIO[x])^2 - (728*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((32*e*(-3 + 50*e))/3 - 16*e*(-10 + 79*e)*RATIO[(1 - x)^(-1)] - 
        (16*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(-2 + 23*e) - 
        (32*(-3*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + (16*(-3*e + 8*e^2))/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[1, 0, 0, 1, 0, x]*((16*e*(24 - 227*e + (210*I)*e*Pi))/3 + 
    (32*I)*e*(-3*I - (157*I)*e + 8*e*Pi)*RATIO[(1 - x)^(-1)] - 
    16*e^2*RATIO[x^(-2)] - (32*I)*((-6*I)*e + (23*I)*e^2 + 37*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e - 197*e^2 - (48*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-78*I - (329*I)*e + 84*e*Pi)*
     RATIO[x] + (80*e^2*RATIO[x^2])/3 + 
    Nc^2*((8*e*(-18 + 7*e))/3 + (8*(-30*e + 521*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      64*e*RATIO[x^(-1)] - (32*(-5 + e)*e)/(-1 + RATIO[x])^2 - 
      (728*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((32*e*(-3 + 50*e))/3 - 16*e*(-10 + 79*e)*RATIO[(1 - x)^(-1)] - 
        (16*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(-2 + 23*e) - 
        (32*(-3*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + (16*(-3*e + 8*e^2))/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[0, 0, 1, 0, 0, x]*((16*e*(66 + 137*e - (270*I)*e*Pi))/3 - 
    (32*(9*e - 35*e^2 + (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    ((32*I)/3)*((-44*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(9*e + 73*e^2 + (15*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (32*I)*e*(5*I + (9*I)*e + 32*e*Pi)*RATIO[x] + (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((-8*e*(-24 + 205*e))/3 + (8*(-24*e + 121*e^2)*RATIO[x^(-1)])/3 + 
      (728*e^2*RATIO[x])/3 - (56*e^2*RATIO[x^2])/3) + 
    Nf*((-32*e^2 + (128*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((248*e^2)/3 - (176*e^2*RATIO[x^(-1)])/3 - 32*e^2*RATIO[x] + 
        8*e^2*RATIO[x^2]))) + G[1, 1, 1, 0, 0, x]*
   (((-64*I)/3)*e*(-18*I - (29*I)*e + 24*e*Pi) - 
    (64*(-3*e + 44*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1328*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-42*I)*e - (155*I)*e^2 + 
      60*e^2*Pi)*RATIO[x^(-1)] + (64*(-3*e + 2*e^2 + (3*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(6 + 71*e + (60*I)*e*Pi)*RATIO[x])/3 + 
    192*e^2*RATIO[x^2] + Nc^2*(-96*e - 80*e^2*RATIO[x^(-2)] + 
      48*(2*e + 7*e^2)*RATIO[x^(-1)] - (832*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(96*e^2 + 88*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (48*e^2 + 8*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
        32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, x]*((32*I)*e*(10*I + (134*I)*e + 29*e*Pi) + 
    (32*I)*e^2*(-91*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] - 
    ((16*I)/3)*((30*I)*e - (5*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] - 
    ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(15 - 115*e - (96*I)*e*Pi)*RATIO[x])/3 + (784*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*e*(6 + 23*e))/3 - 1280*e^2*RATIO[(1 - x)^(-1)] - 
      (64*(3*e + 22*e^2)*RATIO[x^(-1)])/3 + (728*e^2*RATIO[x])/3 - 
      (56*e^2*RATIO[x^2])/3) + 
    Nf*((-224*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-1912*e^2)/3 + 
        1408*e^2*RATIO[(1 - x)^(-1)] + (256*e^2*RATIO[x^(-1)])/3 - 
        32*e^2*RATIO[x] + 8*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*((32*e*(60 - 503*e - (192*I)*e*Pi))/3 - 
    (16*(588*e - 983*e^2 - (1086*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*(-18*e + 13*e^2)*RATIO[x^(-1)])/3 + 
    (32*(249*e - 131*e^2 - (363*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((16*I)/3)*e*(-6*I - (413*I)*e + 60*e*Pi)*RATIO[x] + 192*e^2*RATIO[x^2] + 
    Nc^2*(-24*e*(2 + 15*e) + 24*e*(-10 + 27*e)*RATIO[(1 - x)^(-1)] + 
      96*e*RATIO[x^(-1)] - (96*(-5 + e)*e)/(-1 + RATIO[x])^2 - 
      (832*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(96*(-1 + e)*e + 80*e*(6 + e)*RATIO[(1 - x)^(-1)] - 
        (16*e*(33 + 16*e))/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + 
      (-48*e - 32*e*(-3 + 2*e)*RATIO[(1 - x)^(-1)] + (16*e*(-3 + 8*e))/
         (-1 + RATIO[x])^2 - 32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 0, x]*(32*e*(14 + 33*e - (5*I)*e*Pi) - 
    32*e^2*(11 - (3*I)*Pi)*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-3*I)*e - (20*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
    ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*I)*e*(26*I + (49*I)*e + 20*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2] + Nc^2*((32*e*(6 + 35*e))/3 + 
      (400*e^2*RATIO[x^(-2)])/3 - (16*(12*e + 149*e^2)*RATIO[x^(-1)])/3 + 
      312*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((-80*e^2 - (40*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-712*e^2)/3 - (440*e^2*RATIO[x^(-2)])/3 + 416*e^2*RATIO[x^(-1)] - 
        (128*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 1, x]*(32*e*(14 + 33*e + (26*I)*e*Pi) - 
    32*e^2*(11 + I*Pi)*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/3 - 
    ((32*I)/3)*((-3*I)*e - (20*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*I)*e*(-26*I - (49*I)*e + 24*e*Pi)*
     RATIO[x] - 48*e^2*RATIO[x^2] + Nc^2*((32*e*(6 + 35*e))/3 + 
      (400*e^2*RATIO[x^(-2)])/3 - (16*(12*e + 149*e^2)*RATIO[x^(-1)])/3 + 
      312*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((-80*e^2 - (40*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-712*e^2)/3 - (440*e^2*RATIO[x^(-2)])/3 + 416*e^2*RATIO[x^(-1)] - 
        (128*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*((16*e*(48 + 1049*e + (450*I)*e*Pi))/3 - 
    (16*(-36*e + 1295*e^2 + (1140*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (96*I)*((4*I)*e + 7*e^2*Pi)*RATIO[x^(-1)] + 
    (32*e*(-31 + 72*e + (120*I)*e*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(26 + 127*e - (20*I)*e*Pi)*RATIO[x] - 48*e^2*RATIO[x^2] + 
    Nc^2*((16*e*(-3 + 100*e))/3 - (40*(-30*e + 17*e^2)*RATIO[(1 - x)^(-1)])/
       3 + (8*(-24*e + 77*e^2)*RATIO[x^(-1)])/3 + (160*(-5 + e)*e)/
       (-1 + RATIO[x])^2 + 312*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((16*e*(5 + 8*e) + (32*(-15*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (80*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((40*e*(12 + 17*e))/3 - 
        16*e*(50 + 67*e)*RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 + 
        (80*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, 0, x]*
   ((16*e*(48 + 1049*e - (120*I)*e*Pi))/3 - 
    (16*(-36*e + 1295*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    384*e*RATIO[x^(-1)] + (32*e*(-31 + 72*e - (4*I)*e*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(26 + 127*e + (24*I)*e*Pi)*RATIO[x] - 
    48*e^2*RATIO[x^2] + Nc^2*((16*e*(-3 + 100*e))/3 - 
      (40*(-30*e + 17*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-24*e + 77*e^2)*RATIO[x^(-1)])/3 + (160*(-5 + e)*e)/
       (-1 + RATIO[x])^2 + 312*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    Nf*((16*e*(5 + 8*e) + (32*(-15*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (80*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3)/Nc + Nc*((40*e*(12 + 17*e))/3 - 
        16*e*(50 + 67*e)*RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 + 
        (80*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, 1, x]*
   (-224*e*(-2 + 39*e) + (32*I)*e^2*(-109*I + 11*Pi)*RATIO[(1 - x)^(-1)] + 
    (80*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((42*I)*e - (17*I)*e^2 + 42*e^2*Pi)*
     RATIO[x^(-1)] - ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e^2*(175 - (216*I)*Pi)*RATIO[x])/3 + (272*e^2*RATIO[x^2])/3 + 
    Nc^2*((-40*e*(-6 + 53*e))/3 - 1920*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2*RATIO[x^(-2)])/3 + 8*(-10*e + 41*e^2)*RATIO[x^(-1)] + 
      (1144*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
    Nf*((-328*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-2320*e^2)/3 + 
        2112*e^2*RATIO[(1 - x)^(-1)] - (88*e^2*RATIO[x^(-2)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 - (224*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3))) + G[1, 0, 0, 0, 0, x]*
   ((16*e*(138 + 221*e - (240*I)*e*Pi))/3 - 32*e^2*(186 + (23*I)*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*((14*I)*e + (55*I)*e^2 + 50*e^2*Pi)*
     RATIO[x^(-1)] + (16*(-30*e + 97*e^2 + (138*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e^2*(175 + (216*I)*Pi)*RATIO[x])/3 + 
    (272*e^2*RATIO[x^2])/3 + Nc^2*(-32*e*(-2 + 11*e) - 
      (8*(-30*e + 881*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-30*e + 77*e^2)*RATIO[x^(-1)])/3 + (32*(-5 + e)*e)/
       (-1 + RATIO[x])^2 + (1144*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
    Nf*((-8*e*(-2 + 43*e) + (32*(-3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*(-16*e*(-2 + 57*e) + 
        80*e*(-2 + 29*e)*RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 + 
        (16*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, 1, x]*
   (32*e*(24 - 109*e - (65*I)*e*Pi) - (1360*e^2*RATIO[x^(-2)])/3 + 
    ((32*I)/3)*((36*I)*e - (206*I)*e^2 + 45*e^2*Pi)*RATIO[x^(-1)] + 
    (64*e*(-18 + 103*e + (75*I)*e*Pi)*RATIO[x])/3 - (1360*e^2*RATIO[x^2])/3 + 
    Nc^2*(-1280*e^2 - (560*e^2*RATIO[x^(-2)])/3 + (4112*e^2*RATIO[x^(-1)])/
       3 + 104*e^2*RATIO[x] - 8*e^2*RATIO[x^2]) + 
    Nf*((112*e^2 + (56*e^2*RATIO[x^(-2)])/3 - (224*e^2*RATIO[x^(-1)])/3 - 
        (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(504*e^2 + (616*e^2*RATIO[x^(-2)])/3 - (1888*e^2*RATIO[x^(-1)])/3 - 
        (320*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 0, x]*((16*e*(150 - 659*e - (54*I)*e*Pi))/3 - 
    (32*(150*e + 98*e^2 - (141*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    (1120*I)*e^2*Pi*RATIO[x^(-1)] + (16*e*(170 + 121*e - (94*I)*e*Pi))/
     (-1 + RATIO[x])^2 + (64*e*(18 + 103*e - (75*I)*e*Pi)*RATIO[x])/3 - 
    (1360*e^2*RATIO[x^2])/3 + Nc^2*((-16*e*(-21 + 293*e))/3 - 
      (8*(210*e + 313*e^2)*RATIO[(1 - x)^(-1)])/3 + (88*e^2*RATIO[x^(-1)])/
       3 - (224*(-5 + e)*e)/(-1 + RATIO[x])^2 + 104*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2]) + 
    Nf*((-16*e*(7 + 22*e) + (32*(21*e + 8*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (112*(-3*e + 8*e^2))/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
        (56*e^2*RATIO[x^2])/3)/Nc + Nc*((-56*e*(12 + 35*e))/3 + 
        16*e*(70 + 173*e)*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 - 
        (112*(33*e + 16*e^2))/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 0, x]*
   ((8*(-12 - 204*e - 490*e^2 + (12*I)*e*Pi - (220*I)*e^2*Pi + 139*e^2*Pi^2))/
     3 - ((16*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 206*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*
     RATIO[x^(-2)] - (8*(36 - 138*e + 835*e^2 - (72*I)*e*Pi - 
       (810*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (((64*I)/3)*(-3*e*Pi + 2*e^2*Pi))/(-1 + RATIO[x])^2 - 
    (8*(-72 - 450*e + 937*e^2 + (252*I)*e*Pi - (522*I)*e^2*Pi + 411*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(6 + 203*e + (168*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-32*e*(48 - 223*e + 12*e*Pi^2))/9 + 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (16*(43*e + 64*e^2 + 8*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (104*e*(1 + 29*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-8*e*(-75 + 547*e))/9 + (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 - 
        (8*(108*e + 215*e^2)*RATIO[x^(-1)])/9 + (4568*e^2*RATIO[x])/9 - 
        (1724*e^2*RATIO[x^2])/9) + (16*e*(1 + 5*e) - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - 
        (8*(12*e + 5*e^2)*RATIO[x^(-1)])/9 - (32*e*(3 + 26*e)*RATIO[x])/9 - 
        (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*((8*(-12 - 204*e - 490*e^2 - (180*I)*e*Pi - 
       (1574*I)*e^2*Pi + 53*e^2*Pi^2))/3 + 
    (16*(18*e + 175*e^2 - (6*I)*e*Pi + (944*I)*e^2*Pi + 20*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-36 + 138*e - 835*e^2 + (360*I)*e*Pi + 
       (714*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (16*((-6*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (8*(-72 - 450*e + 937*e^2 - (252*I)*e*Pi + (1926*I)*e^2*Pi + 81*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(6 + 203*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(192 - 892*e + 39*e*Pi^2))/9 + 
      (40*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (16*(43*e + 64*e^2 + 6*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (104*e*(1 + 29*e)*RATIO[x])/3 + 
      (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((8*e*(75 - 547*e + 6*e*Pi^2))/9 - 
        (80*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 - 
        (8*(108*e + 215*e^2)*RATIO[x^(-1)])/9 + (88*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (4568*e^2*RATIO[x])/9 - 
        (1724*e^2*RATIO[x^2])/9) + ((8*e*(6 + 30*e + e*Pi^2))/3 - 
        (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - 
        (8*(12*e + 5*e^2)*RATIO[x^(-1)])/9 + (8*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (32*e*(3 + 26*e)*RATIO[x])/9 - 
        (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 0, 1, x]*((-16*(36 + 867*e + 4646*e^2 - (432*I)*e*Pi + 
       (1722*I)*e^2*Pi + 564*e^2*Pi^2))/9 + 
    (8*(-36 + 1896*e + 9253*e^2 - (3312*I)*e*Pi + (2016*I)*e^2*Pi + 
       3918*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*e^2*Pi*
     RATIO[x^(-2)] + (8*(-36 - 6*e^2 + (108*I)*e*Pi - (52*I)*e^2*Pi + 
       135*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (16*(-36 + 105*e + 376*e^2 - (372*I)*e*Pi + (50*I)*e^2*Pi + 
       653*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (8*(-24 - 202*e - 983*e^2 + (84*I)*e*Pi - (442*I)*e^2*Pi + 137*e^2*Pi^2)*
      RATIO[x])/3 + (8*e*(6 + 203*e + (168*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-16*(-9 + 48*e - 166*e^2 + 81*e^2*Pi^2))/9 + 
      (8*(-30 - 79*e - 445*e^2 + 190*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-33*e - 67*e^2 + 16*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(-180 + 36*e + 101*e^2 + 1140*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(13 + 367*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*(-72 - 366*e - 2857*e^2 + 456*e^2*Pi^2))/9 - 
        (8*(-180 - 558*e - 2125*e^2 + 1140*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + 
        (4*(-396 - 192*e + 59*e^2 + 2508*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4472*e^2*RATIO[x])/9 - (1724*e^2*RATIO[x^2])/9) + 
      ((4*(-12 - 48*e - 165*e^2 + 76*e^2*Pi^2))/3 - 
        (16*(-18 - 12*e - 11*e^2 + 114*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-36 + 96*e + 145*e^2 + 228*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (16*e*(6 + 43*e)*RATIO[x])/9 - (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*((-16*(36 + 867*e + 4646*e^2 - (36*I)*e*Pi - 
       (630*I)*e^2*Pi + 90*e^2*Pi^2))/9 + 
    (8*(-36 + 1896*e + 9253*e^2 + (36*I)*e*Pi + (912*I)*e^2*Pi + 
       1050*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*
     RATIO[x^(-2)] + (8*(-36 - 6*e^2 + (36*I)*e*Pi + (114*I)*e^2*Pi + 
       35*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (16*(-36 + 105*e + 376*e^2 + (6*I)*e*Pi - (18*I)*e^2*Pi + 370*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (8*(-24 - 202*e - 983*e^2 - (84*I)*e*Pi - 
       (290*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x])/3 + 
    (8*e*(6 + 203*e + (336*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*(-18 + 96*e - 332*e^2 + 153*e^2*Pi^2))/9 + 
      (8*(-30 - 79*e - 445*e^2 + 195*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-33*e - 67*e^2 + 12*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(-180 + 36*e + 101*e^2 + 1170*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(13 + 367*e)*RATIO[x])/3 + (8*e*(1 + 68*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*(-72 - 366*e - 2857*e^2 + 468*e^2*Pi^2))/9 - 
        (8*(-180 - 558*e - 2125*e^2 + 1170*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + 
        (4*(-396 - 192*e + 59*e^2 + 2574*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4472*e^2*RATIO[x])/9 - (1724*e^2*RATIO[x^2])/9) + 
      (4*(-4 - 16*e - 55*e^2 + 26*e^2*Pi^2) - 
        (16*(-18 - 12*e - 11*e^2 + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(-36 + 96*e + 145*e^2 + 234*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (16*e*(6 + 43*e)*RATIO[x])/9 - (4*e*(-6 + 17*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((-8*e*(-175*e - (96*I)*Pi - (66*I)*e*Pi + 154*e*Pi^2))/
     3 - (16*(-18 + 111*e + 299*e^2 + (18*I)*e*Pi - (108*I)*e^2*Pi + 
       30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((54*I)*e - (65*I)*e^2 + 198*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-24 - 74*e - 453*e^2 - (36*I)*e*Pi + (88*I)*e^2*Pi + 194*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-36 + 78*e + 553*e^2 + (36*I)*e*Pi + 
       (228*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*e*(129 + 854*e - (54*I)*Pi - (117*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 + 
    (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(-12 - 30*e + 53*e^2 + 27*e^2*Pi^2))/3 + 
      (80*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 - 192*e - 190*e^2 + 75*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (160*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + (16*e*(39 + 193*e)*RATIO[x])/9 - 
      (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((16*e*(-9 - 6*e + 2*e*Pi^2))/3 - 
        (160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (8*(32*e + 43*e^2)*RATIO[x^(-1)])/3 + (176*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (8*e*(4 + 35*e)*RATIO[x])/3 + 
        (4*e*(2 + 15*e)*RATIO[x^2])/3) + ((16*e*(-3 - 7*e + e*Pi^2))/3 - 
        (32*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 - (8*(-12*e + e^2)*RATIO[x^(-1)])/
         9 + (16*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + (32*e*(3 + 11*e)*RATIO[x])/
         9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((32*(33 - 108*e - 625*e^2 - (39*I)*e*Pi + 
       (396*I)*e^2*Pi + 37*e^2*Pi^2))/3 - 
    (8*(288 - 202*e - 979*e^2 - (636*I)*e*Pi + (1378*I)*e^2*Pi + 
       618*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    ((16*I)/9)*((3*I)*e + (47*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(-36 - 39*e - 467*e^2 - (93*I)*e^2*Pi + 237*e^2*Pi^2)*RATIO[x^(-1)])/
     9 + (16*(54 - 56*e - 267*e^2 - (198*I)*e*Pi + (209*I)*e^2*Pi + 
       64*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    (16*e*(3 - 250*e - (54*I)*Pi - (675*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 + 
    (16*e*(6 - 25*e - (30*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(-18 - 159*e - 388*e^2 + 138*e^2*Pi^2))/9 + 
      (8*(30 - 41*e - 11*e^2 + 105*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-12 + 25*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(180 - 36*e - 101*e^2 + 630*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(39 + 187*e)*RATIO[x])/9 - (16*e*(3 + 13*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((4*(72 + 24*e + 115*e^2 + 252*e^2*Pi^2))/9 - 
        (8*(180 + 162*e + 349*e^2 + 630*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(396 + 192*e - 59*e^2 + 1386*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (8*e*(4 + 33*e)*RATIO[x])/3 + (4*e*(2 + 15*e)*RATIO[x^2])/3) + 
      ((4*(12 + 12*e + 37*e^2 + 42*e^2*Pi^2))/3 - 
        (16*(18 - 6*e - 13*e^2 + 63*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(36 - 96*e - 145*e^2 + 126*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (16*e*(6 + 19*e)*RATIO[x])/9 - (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*(-8*(4 + 2*e - 131*e^2 - (20*I)*e*Pi - (154*I)*e^2*Pi + 
      77*e^2*Pi^2) + (8*(18*e - 877*e^2 + (108*I)*e*Pi + (690*I)*e^2*Pi + 
       663*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (32*I)*e^2*Pi*RATIO[x^(-2)] + 
    (8*(-36 - 264*e - 350*e^2 - (288*I)*e*Pi - (1128*I)*e^2*Pi + 93*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (8*(74*e + 201*e^2 + (36*I)*e*Pi + (190*I)*e^2*Pi + 
       361*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (16*(36 + 66*e + 176*e^2 - (54*I)*e*Pi - (84*I)*e^2*Pi + 15*e^2*Pi^2)*
      RATIO[x])/9 + (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(-402 - 1108*e + 183*e*Pi^2))/9 + 
      (560*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-330*e - 850*e^2 + 99*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (1120*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (8*e*(13 + 51*e)*RATIO[x])/3 + 
      (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(-60 - 349*e + 168*e*Pi^2))/9 - 
        (1120*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*(30*e + 149*e^2)*RATIO[x^(-1)])/9 + (1232*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (344*e^2*RATIO[x])/9 - 
        (140*e^2*RATIO[x^2])/9) + ((4*e*(6 - 9*e + 28*e*Pi^2))/3 - 
        (224*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-1)] + 
        (112*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (8*e*(12 + 5*e)*RATIO[x])/9 + 
        (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*((-8*(-60 - 594*e - 3809*e^2 + (120*I)*e*Pi + 
       (1752*I)*e^2*Pi + 5*e^2*Pi^2))/3 - 
    (16*(186*e + 758*e^2 - (36*I)*e*Pi - (1131*I)*e^2*Pi + 87*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((71*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-108 + 66*e + 703*e^2 - (180*I)*e*Pi + 
       (558*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (48*e*Pi*(-4*I - (13*I)*e + 8*e*Pi))/(-1 + RATIO[x])^2 - 
    (16*(12 - 66*e - 208*e^2 - (18*I)*e*Pi + (292*I)*e^2*Pi + 5*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(-33 + 23*e + (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(192 - 874*e + 81*e*Pi^2))/9 - 8*e*(-60 - 208*e + 5*e*Pi^2)*
       RATIO[(1 - x)^(-1)] + (4*(264*e + 536*e^2 + 99*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
      (8*e*(13 + 63*e)*RATIO[x])/3 + (8*e*(1 + 8*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-8*e*(-267 - 982*e + 18*e*Pi^2))/9 + 
        16*e*(-33 - 137*e + 5*e*Pi^2)*RATIO[(1 - x)^(-1)] - 
        (64*(3*e + 5*e^2)*RATIO[x^(-1)])/9 - (88*e^2*Pi^2)/
         (-1 + RATIO[x])^2 + (488*e^2*RATIO[x])/9 - (140*e^2*RATIO[x^2])/9) + 
      (-8*e*(-10 - 36*e + e*Pi^2) + 16*e*(-3 - 3*e + e*Pi^2)*
         RATIO[(1 - x)^(-1)] - (8*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (8*e*(12 + 23*e)*RATIO[x])/9 + (4*e*(6 + 19*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((-8*(12 - 1020*e - 5650*e^2 + (12*I)*e*Pi + 
       (402*I)*e^2*Pi + 429*e^2*Pi^2))/3 + 
    (16*(-222*e - 989*e^2 - (18*I)*e*Pi - (61*I)*e^2*Pi + 265*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/9)*((-3*I)*e + (44*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + (8*(36 - 156*e + 1112*e^2 - (144*I)*e*Pi - 
       (996*I)*e^2*Pi + 339*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (16*((-18*I)*e*Pi - (13*I)*e^2*Pi + 225*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-12 + 368*e + (99*I)*Pi + (498*I)*e*Pi + 
       126*e*Pi^2)*RATIO[x])/9 + ((16*I)/9)*e*(21*I + (37*I)*e + 30*e*Pi)*
     RATIO[x^2] + Nc^2*((-4*e*(-204 - 142*e + 87*e*Pi^2))/9 + 
      (64*(30*e + 114*e^2 + 5*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-132*e - 448*e^2 + 39*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (640*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + (8*e*(-13 + 243*e)*RATIO[x])/3 - 
      (8*e*(-1 + 52*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((4*e*(624 + 3815*e + 96*e*Pi^2))/9 - 
        (64*(33*e + 148*e^2 + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 + (704*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (3640*e^2*RATIO[x])/9 + 
        (1444*e^2*RATIO[x^2])/9) + ((4*e*(78 + 259*e + 16*e*Pi^2))/3 - 
        (64*(3*e + 4*e^2 + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        8*e^2*RATIO[x^(-1)] + (64*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (8*e*(-12 + 55*e)*RATIO[x])/9 + (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((8*(-180 - 372*e + 1228*e^2 + (504*I)*e*Pi - 
       (582*I)*e^2*Pi + 3*e^2*Pi^2))/9 + 
    (8*(24 + 532*e + 2382*e^2 + (72*I)*e*Pi + (718*I)*e^2*Pi + 21*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 - (16*I)*e^2*Pi*RATIO[x^(-2)] - 
    (8*(-12 - 132*e - 342*e^2 + (180*I)*e*Pi + (120*I)*e^2*Pi + 55*e^2*Pi^2)*
      RATIO[x^(-1)])/3 + (8*(-72 - 252*e - 1693*e^2 - (216*I)*e*Pi - 
       (1074*I)*e^2*Pi + 237*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (32*e*(12 - 170*e + (99*I)*Pi + (294*I)*e*Pi + 126*e*Pi^2)*RATIO[x])/9 + 
    ((16*I)/9)*e*(21*I + (37*I)*e + 30*e*Pi)*RATIO[x^2] + 
    Nc^2*((4*e*(90 - 48*e + 7*e*Pi^2))/3 - 
      (16*(-90*e - 312*e^2 + 25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-66*e - 214*e^2 + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (800*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + (8*e*(-13 + 243*e)*RATIO[x])/3 - 
      (8*e*(-1 + 52*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-8*e*(-75 - 496*e + 20*e*Pi^2))/3 + 
        (16*(-99*e - 411*e^2 + 50*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        16*(e + 9*e^2)*RATIO[x^(-1)] - (880*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (3592*e^2*RATIO[x])/9 + (1444*e^2*RATIO[x^2])/9) + 
      ((-16*e*(-15 - 41*e + 5*e*Pi^2))/3 + (16*(-9*e - 9*e^2 + 10*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + (8*e*(-12 + 61*e)*RATIO[x])/9 + 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 1, x]*((-8*(-36 - 132*e + 830*e^2 - (1044*I)*e*Pi - 
       (6522*I)*e^2*Pi + 1071*e^2*Pi^2))/9 + 
    (8*(-36 - 1644*e - 6353*e^2 - (1116*I)*e*Pi - (8574*I)*e^2*Pi + 
       1437*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
    (8*(-36 - 408*e - 1121*e^2 - (216*I)*e*Pi - (948*I)*e^2*Pi + 54*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (8*(-36 - 204*e - 842*e^2 - (756*I)*e*Pi + 
       (114*I)*e^2*Pi + 747*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*(-72 - 684*e - 415*e^2 + (324*I)*e*Pi - (2040*I)*e^2*Pi + 
       327*e^2*Pi^2)*RATIO[x])/9 + (8*e*(-4 + 45*e - (120*I)*e*Pi)*
      RATIO[x^2])/3 + Nc^2*((-4*(-72 + 12*e - 592*e^2 + 63*e^2*Pi^2))/9 - 
      8*e*(60 + 208*e + 15*e*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (4*(-72 - 132*e - 148*e^2 + 117*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (240*e^2*Pi^2)/(-1 + RATIO[x])^2 - (16*e*(-39 + 278*e)*RATIO[x])/9 + 
      (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((-8*e*(30 + 92*e + 9*e*Pi^2))/3 + 48*e*(1 + e + e*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 - 
        (24*e^2*Pi^2)/(-1 + RATIO[x])^2 - (8*e*(-12 + 37*e)*RATIO[x])/9 - 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e*(246 + 1565*e + 54*e*Pi^2))/9 + 16*e*(33 + 137*e + 15*e*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*(-6*e + 23*e^2)*RATIO[x^(-1)])/9 - 
        (264*e^2*Pi^2)/(-1 + RATIO[x])^2 + (8*e*(-4 + 135*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*((-8*(-36 - 132*e + 830*e^2 + (468*I)*e*Pi - 
       (1152*I)*e^2*Pi + 237*e^2*Pi^2))/9 - 
    (8*(36 + 1644*e + 6353*e^2 + (36*I)*e*Pi - (810*I)*e^2*Pi + 51*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((-6*I)*e - I*e^2 + 384*e^2*Pi)*
     RATIO[x^(-2)] - (8*(36 + 408*e + 1121*e^2 - (360*I)*e*Pi + 
       (834*I)*e^2*Pi + 96*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*(36 + 204*e + 842*e^2 + (36*I)*e*Pi - (42*I)*e^2*Pi + 291*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*(72 + 684*e + 415*e^2 + (180*I)*e*Pi - 
       (1404*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(-4 + 45*e - (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 + 12*e - 592*e^2 + 99*e^2*Pi^2))/9 - 
      (32*(45*e + 156*e^2 + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-72 - 132*e - 148*e^2 + 147*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (640*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-39 + 278*e)*RATIO[x])/
       9 + (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e*(15 + 46*e + 4*e*Pi^2))/3 + (16*(9*e + 9*e^2 + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (8*e*(-12 + 37*e)*RATIO[x])/9 - 
        (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e*(246 + 1565*e + 48*e*Pi^2))/9 + 
        (16*(99*e + 411*e^2 + 40*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*(-6*e + 23*e^2)*RATIO[x^(-1)])/9 - (704*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (8*e*(-4 + 135*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*((8*(36 - 294*e - 2075*e^2 - (528*I)*e*Pi + 
       (914*I)*e^2*Pi + 420*e^2*Pi^2))/3 - 
    (8*(-36 - 552*e - 3857*e^2 - (3384*I)*e*Pi + (156*I)*e^2*Pi + 
       3288*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
    (8*(108 - 210*e - 787*e^2 - (180*I)*e*Pi - (870*I)*e^2*Pi + 99*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-18 - 6*e + 110*e^2 - (1152*I)*e*Pi + 
       (96*I)*e^2*Pi + 729*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (8*(72 + 372*e + 1741*e^2 + (180*I)*e*Pi + (348*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x])/9 + (8*e*(-4 + 45*e - (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 + 276*e - 332*e^2 + 249*e^2*Pi^2))/9 + 
      (8*(-120*e - 456*e^2 + 85*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-72 + 132*e + 448*e^2 + 147*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (1360*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-39 + 287*e)*RATIO[x])/
       9 + (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((4*e*(-42 - 119*e + 34*e*Pi^2))/3 - (16*(-6*e - 8*e^2 + 17*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (136*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (8*e*(-12 + 43*e)*RATIO[x])/
         9 - (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-282 - 2393*e + 204*e*Pi^2))/9 - 
        (16*(-66*e - 296*e^2 + 85*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 + (1496*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (8*e*(-4 + 139*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*((-8*(-36 + 294*e + 2075*e^2 + (192*I)*e*Pi + 
       (1142*I)*e^2*Pi + 72*e^2*Pi^2))/3 + 
    (8*(36 + 552*e + 3857*e^2 + (72*I)*e*Pi + (1092*I)*e^2*Pi + 348*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 42*e^2*Pi)*
     RATIO[x^(-2)] + (8*(-108 + 210*e + 787*e^2 + (108*I)*e*Pi + 
       (846*I)*e^2*Pi + 381*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(9 + 3*e - 55*e^2 + (18*I)*e*Pi + (105*I)*e^2*Pi + 252*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*(-72 - 372*e - 1741*e^2 + (324*I)*e*Pi + 
       (192*I)*e^2*Pi + 327*e^2*Pi^2)*RATIO[x])/9 + 
    (8*e*(-4 + 45*e - (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-4*(-72 + 276*e - 332*e^2 + 249*e^2*Pi^2))/9 + 
      (16*(-60*e - 228*e^2 + 55*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(-72 + 132*e + 448*e^2 + 117*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (1760*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-39 + 287*e)*RATIO[x])/
       9 + (16*e*(-3 + 77*e)*RATIO[x^2])/9) + 
    Nf*(((4*e*(-42 - 119*e + 44*e*Pi^2))/3 - (32*(-3*e - 4*e^2 + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-1)] + 
        (176*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - (8*e*(-12 + 43*e)*RATIO[x])/
         9 - (4*e*(6 + 55*e)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(-282 - 2393*e + 264*e*Pi^2))/9 - 
        (32*(-33*e - 148*e^2 + 55*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (8*(12*e + 119*e^2)*RATIO[x^(-1)])/9 + (1936*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (8*e*(-4 + 139*e)*RATIO[x])/3 - 
        (4*e*(-2 + 117*e)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*((16*(-24 + 138*e + 555*e^2 + (132*I)*e*Pi + 
       (12*I)*e^2*Pi + 38*e^2*Pi^2))/3 - (352*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    ((16*I)/3)*((14*I)*e + (79*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
    (16*(12 - 83*e - 544*e^2 - (30*I)*e*Pi + (102*I)*e^2*Pi + 23*e^2*Pi^2)*
      RATIO[x^(-1)])/3 - (16*(-12 + 83*e - 320*e^2 + (102*I)*e*Pi + 
       (5*I)*e^2*Pi + 61*e^2*Pi^2)*RATIO[x])/3 + 
    (16*e*(14 - 83*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((8*e*(366 - 2357*e + 42*e*Pi^2))/9 - 
      (8*(-30*e + 11*e^2)*RATIO[x^(-2)])/9 - 
      (16*(162*e + 289*e^2 + 21*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*(-13 + 404*e)*RATIO[x])/3 - (16*e*(-1 + 93*e)*RATIO[x^2])/3) + 
    Nf*(((-16*e*(3 + 26*e))/3 + (4*(-6*e + 17*e^2)*RATIO[x^(-2)])/9 + 
        (8*(12*e + 11*e^2)*RATIO[x^(-1)])/9 + (32*e*(3 + 50*e)*RATIO[x])/9 + 
        (4*e*(-6 + 89*e)*RATIO[x^2])/9)/Nc + 
      Nc*((16*e*(-57 + 868*e))/9 - (4*(22*e + 7*e^2)*RATIO[x^(-2)])/3 + 
        (8*(120*e + 301*e^2)*RATIO[x^(-1)])/9 - (8*e*(-36 + 1435*e)*RATIO[x])/
         9 + (4*e*(-18 + 1193*e)*RATIO[x^2])/9))) + 
  G[0, 0, 0, 0, x]*((8*(-252 + 156*e + 4211*e^2 + (252*I)*e*Pi + 
       (2580*I)*e^2*Pi + 36*e^2*Pi^2))/9 + 
    (16*(162 + 567*e - 1040*e^2 - (324*I)*e*Pi - (3147*I)*e^2*Pi + 
       219*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 64*((6*I)*e*Pi + 7*e^2*Pi^2)*
     RATIO[x^(-1)] - (8*(504 + 984*e + 2653*e^2 - (648*I)*e*Pi - 
       (2562*I)*e^2*Pi + 1428*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (16*(-12 - 83*e + 424*e^2 + (102*I)*e*Pi + (523*I)*e^2*Pi + 61*e^2*Pi^2)*
      RATIO[x])/3 + (16*e*(14 - 83*e - (58*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-8*(6 - 123*e + 432*e^2 + 19*e^2*Pi^2))/3 + 
      (8*(30 + 199*e + 901*e^2 + 165*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(33*e + 67*e^2 + 21*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(180 - 36*e - 101*e^2 + 990*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-13 + 404*e)*RATIO[x])/3 - (16*e*(-1 + 93*e)*RATIO[x^2])/3) + 
    Nf*(((4*(12 + 84*e + 281*e^2 + 66*e^2*Pi^2))/3 - 
        (16*(18 + 30*e + 35*e^2 + 99*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4*(36 - 96*e - 145*e^2 + 198*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (16*e*(6 + 85*e)*RATIO[x])/9 + (4*e*(-6 + 89*e)*RATIO[x^2])/9)/Nc + 
      Nc*((4*(24 + 192*e + 2249*e^2 + 132*e^2*Pi^2))/3 - 
        (8*(180 + 954*e + 3901*e^2 + 990*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (32*(3*e + 5*e^2)*RATIO[x^(-1)])/9 + 
        (4*(396 + 192*e - 59*e^2 + 2178*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (8*e*(-36 + 1465*e)*RATIO[x])/9 + (4*e*(-18 + 1193*e)*RATIO[x^2])/
         9))) - 112*Zeta[3] + (3808*e*Zeta[3])/3 + (93940*e^2*Zeta[3])/9 + 
  (480*I)*Pi*Zeta[3] + ((4688*I)/3)*e*Pi*Zeta[3] + 
  ((119056*I)/9)*e^2*Pi*Zeta[3] - (1072*e*Pi^2*Zeta[3])/3 + 
  (6016*e^2*Pi^2*Zeta[3])/9 - (1056*I)*e^2*Pi^3*Zeta[3] + 
  2800*e^2*Zeta[3]^2 + G[1, 1, 1, x]*
   ((-4*(888*e + 3191*e^2 - (180*I)*e*Pi - (1662*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*e*(-1056 - 3721*e - (432*I)*Pi - (270*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    Nf*(Nc*((-2*(-72 + 7512*e + 45217*e^2 + 249*e^2*Pi^2))/27 + 
        (704*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + (440*e^2*Pi^2*RATIO[x^(-2)])/
         9 - (4*(36 + 258*e + 1003*e^2 + 858*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (8*e*(471 + 2148*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e*(792 + 3123*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-2*e*(-132 - 1495*e + 48*e*Pi^2))/9 + 
        (64*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (4*(6*e + 7*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*e*(12 + 119*e + 3*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(-24 - 19*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc) + 
    (8*(-690*e - 1901*e^2 - (180*I)*Pi - (216*I)*e*Pi - (420*I)*e^2*Pi + 
       344*e^2*Pi^2 - (87*I)*e^2*Pi^3 - 468*e^2*Zeta[3]))/9 - 
    (16*RATIO[(1 - x)^(-1)]*((-18*I)*e*Pi - (175*I)*e^2*Pi + 225*e^2*Pi^2 + 
       (4*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/3 + 
    (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-1)]*((-5172*I)*e - (33446*I)*e^2 + 216*Pi - 
      756*e*Pi - 11478*e^2*Pi + (648*I)*e*Pi^2 + (735*I)*e^2*Pi^2 + 
      864*e^2*Pi^3 + (1728*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-5196*e - 50146*e^2 + (864*I)*Pi + (1116*I)*e*Pi - 
       (1722*I)*e^2*Pi + 648*e*Pi^2 + 4683*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 
       2808*e^2*Zeta[3]))/27 + Nc^2*((-640*e^2*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
      (400*e^2*Pi^2*RATIO[x^(-2)])/9 - (2*e*(3048 + 15872*e + 169*e*Pi^2)*
        RATIO[x])/9 + (2*e*(720 + 2346*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (4*(198 - 5070*e - 31319*e^2 + 36*e*Pi^2 + 825*e^2*Pi^2 + 
         396*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(198 + 582*e + 1498*e^2 + 
         36*e*Pi^2 + 1359*e^2*Pi^2 + 396*e^2*Zeta[3]))/27)) + 
  G[1, 0, 1, x]*((-4*(66*e + 133*e^2 + (576*I)*e^2*Pi + 525*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (4*e*(-180 - 561*e - (144*I)*Pi + (10*I)*e*Pi + 
       45*e*Pi^2)*RATIO[x^2])/9 + 
    (4*(432 + 1554*e + 12307*e^2 + (288*I)*Pi + (4692*I)*e*Pi + 
       (24278*I)*e^2*Pi - 180*e*Pi^2 - 4654*e^2*Pi^2 + (60*I)*e^2*Pi^3 - 
       2832*e^2*Zeta[3]))/9 + ((4*I)/27)*RATIO[x^(-1)]*
     (396*I + (90*I)*e - (830*I)*e^2 - 432*Pi - 2376*e*Pi - 1764*e^2*Pi - 
      (756*I)*e*Pi^2 - (2601*I)*e^2*Pi^2 + 630*e^2*Pi^3 - 
      (15192*I)*e^2*Zeta[3]) + 
    (8*((36*I)*Pi + (204*I)*e*Pi + (842*I)*e^2*Pi - 90*e*Pi^2 + 
       285*e^2*Pi^2 - (231*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(36 + 336*e + 2324*e^2 + 
       (36*I)*Pi + (2832*I)*e*Pi + (11573*I)*e^2*Pi - 120*e*Pi^2 - 
       928*e^2*Pi^2 - (351*I)*e^2*Pi^3 + 3060*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(-792 + 2280*e + 27170*e^2 + (4428*I)*e*Pi + 
       (13686*I)*e^2*Pi + 396*e*Pi^2 - 303*e^2*Pi^2 - (1566*I)*e^2*Pi^3 + 
       11232*e^2*Zeta[3]))/27 + Nc^2*((-320*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (2*e*(1632 + 7920*e + 221*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 17*e*Pi^2)*RATIO[x^2])/9 + 
      (4*RATIO[x^(-1)]*(-198 - 582*e - 1498*e^2 - 144*e*Pi^2 + 
         1107*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
      (4*(-198 + 2406*e + 14369*e^2 - 126*e*Pi^2 + 942*e^2*Pi^2 - 
         468*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-30*e*Pi^2 + 1241*e^2*Pi^2 - 180*e^2*Zeta[3]))/9 + 
      (16*(-5*e*Pi^2 + e^2*Pi^2 - 30*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2)) + 
    Nf*(((32*e^2*Pi^2*RATIO[x^(-2)])/9 - (4*(-6*e - 7*e^2 + 32*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e*(30 + 281*e + 4*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 4*e*Pi^2)*RATIO[x^2])/9 - 
        (2*e*(96 + 961*e - 12*Pi^2 + 306*e*Pi^2 - 72*e*Zeta[3]))/9 - 
        (8*(-3*e*Pi^2 + 8*e^2*Pi^2 - 18*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (16*RATIO[(1 - x)^(-1)]*(-3*e*Pi^2 + 31*e^2*Pi^2 - 18*e^2*Zeta[3]))/
         9)/Nc + Nc*((352*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (4*(-36 - 258*e - 1003*e^2 + 690*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (8*e*(243 + 955*e + 13*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
        (2*(72 - 3588*e - 19039*e^2 - 72*e*Pi^2 + 2265*e^2*Pi^2 - 
           432*e^2*Zeta[3]))/27 + (8*RATIO[(1 - x)^(-1)]*
          (-10*e*Pi^2 + 211*e^2*Pi^2 - 60*e^2*Zeta[3]))/3 + 
        (8*(33*e*Pi^2 + 16*e^2*Pi^2 + 198*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)))) + G[1, 1, 0, x]*
   ((-16*(18 + 168*e + 1162*e^2 - (18*I)*Pi + (93*I)*e*Pi + (110*I)*e^2*Pi - 
       9*e*Pi^2 + 242*e^2*Pi^2 - (45*I)*e^2*Pi^3)*RATIO[(1 - x)^(-1)])/9 + 
    (4*(-66*e - 133*e^2 - (576*I)*e*Pi + (900*I)*e^2*Pi + 315*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*e*(180 + 561*e - (96*I)*Pi + (246*I)*e*Pi + 
       91*e*Pi^2)*RATIO[x^2])/9 + ((4*I)/27)*RATIO[x^(-1)]*
     (396*I + (90*I)*e - (830*I)*e^2 - 216*Pi - 828*e*Pi - 12420*e^2*Pi + 
      (792*I)*e*Pi^2 + (1389*I)*e^2*Pi^2 + 972*e^2*Pi^3 + 
      (8568*I)*e^2*Zeta[3]) + (8*((-36*I)*Pi + (78*I)*e*Pi + (553*I)*e^2*Pi - 
       18*e*Pi^2 - 330*e^2*Pi^2 - (90*I)*e^2*Pi^3 + 180*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*(432 + 1554*e + 12307*e^2 - (216*I)*Pi - 
       (360*I)*e*Pi + (1194*I)*e^2*Pi + 228*e*Pi^2 - 878*e^2*Pi^2 - 
       (318*I)*e^2*Pi^3 + 1488*e^2*Zeta[3]))/9 + 
    (4*RATIO[x]*(-792 + 2280*e + 27170*e^2 + (432*I)*Pi + (2196*I)*e*Pi + 
       (8334*I)*e^2*Pi - 108*e*Pi^2 + 843*e^2*Pi^2 - (1098*I)*e^2*Pi^3 + 
       2160*e^2*Zeta[3]))/27 + Nc^2*(-40*e^2*Pi^2*RATIO[x^(-2)] + 
      (2*e*(1632 + 7920*e + 169*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 13*e*Pi^2)*RATIO[x^2])/9 + 
      (160*e^2*Zeta[3])/(-1 + RATIO[x])^2 - 
      (4*(-198 + 2406*e + 14369*e^2 - 162*e*Pi^2 + 603*e^2*Pi^2 - 
         1224*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(-198 - 582*e - 1498*e^2 - 
         162*e*Pi^2 + 639*e^2*Pi^2 - 1116*e^2*Zeta[3]))/27 - 
      (80*RATIO[(1 - x)^(-1)]*(22*e^2*Pi^2 + 3*e^2*Zeta[3]))/3) + 
    Nf*((4*e^2*Pi^2*RATIO[x^(-2)] - (4*(-6*e - 7*e^2 + 36*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e*(30 + 281*e + 2*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 2*e*Pi^2)*RATIO[x^2])/9 - (16*e^2*Zeta[3])/
         (-1 + RATIO[x])^2 - (2*e*(96 + 961*e + 348*e*Pi^2 + 72*e*Zeta[3]))/
         9 + (16*RATIO[(1 - x)^(-1)]*(11*e^2*Pi^2 + 6*e^2*Zeta[3]))/3)/Nc + 
      Nc*(44*e^2*Pi^2*RATIO[x^(-2)] - (4*(-36 - 258*e - 1003*e^2 + 
           666*e^2*Pi^2)*RATIO[x^(-1)])/27 - (8*e*(243 + 955*e + 11*e*Pi^2)*
          RATIO[x])/9 + (2*e*(396 + 1545*e + 11*e*Pi^2)*RATIO[x^2])/9 - 
        (176*e^2*Zeta[3])/(-1 + RATIO[x])^2 + 
        (16*RATIO[(1 - x)^(-1)]*(121*e^2*Pi^2 + 30*e^2*Zeta[3]))/3 - 
        (2*(72 - 3588*e - 19039*e^2 + 2727*e^2*Pi^2 + 432*e^2*Zeta[3]))/
         27))) + G[1, 0, 0, x]*
   ((-8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*e*(24 - 355*e - (288*I)*Pi + (438*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 + (4*(216 + 1242*e + 6384*e^2 + (396*I)*e*Pi + (918*I)*e^2*Pi + 
       30*e*Pi^2 + 1243*e^2*Pi^2 + (294*I)*e^2*Pi^3 - 4488*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (216 + 1776*e + 13020*e^2 + (660*I)*e*Pi + (2234*I)*e^2*Pi + 
       150*e*Pi^2 + 5361*e^2*Pi^2 + (294*I)*e^2*Pi^3 - 1968*e^2*Zeta[3]))/9 + 
    ((8*I)/27)*RATIO[x^(-1)]*(-396*I - (642*I)*e - (1325*I)*e^2 + 216*Pi + 
      756*e*Pi + 999*e^2*Pi - (108*I)*e*Pi^2 + (867*I)*e^2*Pi^2 + 
      1215*e^2*Pi^3 + (3096*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-1788*e - 10598*e^2 + (432*I)*Pi + (3348*I)*e*Pi + 
       (2070*I)*e^2*Pi + 1152*e*Pi^2 + 5391*e^2*Pi^2 + (1134*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 + (4*(-684 + 300*e + 5984*e^2 - (864*I)*Pi - 
       (1836*I)*e*Pi + (5004*I)*e^2*Pi + 180*e*Pi^2 + 3633*e^2*Pi^2 - 
       (1800*I)*e^2*Pi^3 + 6048*e^2*Zeta[3]))/27 + 
    Nc^2*((-40*e^2*Pi^2*RATIO[x^(-2)])/3 + (2*e*(-192 - 648*e + 325*e*Pi^2)*
        RATIO[x])/9 - (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9 + 
      (2*RATIO[x^(-1)]*(792 + 1968*e + 4612*e^2 - 288*e*Pi^2 + 
         1053*e^2*Pi^2 - 2520*e^2*Zeta[3]))/27 - 
      (2*(792 + 1392*e + 2578*e^2 - 216*e*Pi^2 + 849*e^2*Pi^2 - 
         1008*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (-30*e*Pi^2 + 641*e^2*Pi^2 - 630*e^2*Zeta[3]))/9 + 
      (32*(-5*e*Pi^2 + e^2*Pi^2 - 105*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2)) + 
    Nf*(((4*e^2*Pi^2*RATIO[x^(-2)])/3 - (4*(6*e + 7*e^2 + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e*(-6 - 34*e + 3*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3 - 
        (2*e*(-60 - 283*e - 24*Pi^2 + 324*e*Pi^2 - 504*e*Zeta[3]))/9 - 
        (16*(-3*e*Pi^2 + 8*e^2*Pi^2 - 63*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (32*RATIO[(1 - x)^(-1)]*
          (-3*e*Pi^2 + 16*e^2*Pi^2 - 63*e^2*Zeta[3]))/9)/Nc + 
      Nc*((44*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (4*(72 + 318*e + 1115*e^2 + 279*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (8*e*(-9 + 56*e + 19*e*Pi^2)*RATIO[x])/9 + 
        (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9 - 
        (2*(-144 - 528*e - 2803*e^2 - 144*e*Pi^2 + 2697*e^2*Pi^2 - 
           3024*e^2*Zeta[3]))/27 + (16*RATIO[(1 - x)^(-1)]*
          (-10*e*Pi^2 + 101*e^2*Pi^2 - 210*e^2*Zeta[3]))/3 + 
        (16*(33*e*Pi^2 + 16*e^2*Pi^2 + 693*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)))) + G[0, 1, 0, x]*
   ((8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (4*e*(-180 - 561*e - (144*I)*Pi + (10*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/
     9 + (4*RATIO[x]*(792 + 5280*e + 34570*e^2 - (324*I)*e*Pi + 
       (1302*I)*e^2*Pi - 396*e*Pi^2 - 831*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
       6048*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-1)]*
     ((-6*I)*e + (41*I)*e^2 - 72*Pi - 54*e*Pi + 449*e^2*Pi - (60*I)*e*Pi^2 - 
      (124*I)*e^2*Pi^2 + 588*e^2*Pi^3 + (672*I)*e^2*Zeta[3]) + 
    (4*(504 + 4392*e + 25053*e^2 + (144*I)*Pi - (468*I)*e*Pi - 
       (636*I)*e^2*Pi + 288*e*Pi^2 - 1087*e^2*Pi^2 - (690*I)*e^2*Pi^3 + 
       5040*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
      (1260 + 10314*e + 53470*e^2 - (504*I)*e*Pi + (3552*I)*e^2*Pi + 
       1710*e*Pi^2 + 1401*e^2*Pi^2 + (1080*I)*e^2*Pi^3 + 6408*e^2*Zeta[3]))/
     27 + (4*(396 + 1512*e + 5437*e^2 - (432*I)*e*Pi + (1134*I)*e^2*Pi + 
       3150*e*Pi^2 + 2391*e^2*Pi^2 + (1080*I)*e^2*Pi^3 + 10728*e^2*Zeta[3]))/
     (27*(-1 + RATIO[x])^2) + Nc^2*((40*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (2*e*(1608 + 8352*e + 221*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 17*e*Pi^2)*RATIO[x^2])/9 - 
      (2*(396 + 4368*e + 21122*e^2 - 576*e*Pi^2 + 4215*e^2*Pi^2 - 
         2016*e^2*Zeta[3]))/27 - (128*(-5*e*Pi^2 + e^2*Pi^2 - 
         15*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-180 - 684*e - 2455*e^2 + 120*e*Pi^2 + 
         286*e^2*Pi^2 + 360*e^2*Zeta[3]))/9 - 
      (2*RATIO[x^(-1)]*(-396 - 804*e - 1616*e^2 + 288*e*Pi^2 + 153*e^2*Pi^2 + 
         1152*e^2*Zeta[3]))/27) + 
    Nf*(((-4*e^2*Pi^2*RATIO[x^(-2)])/9 + (16*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (8*e*(24 + 259*e + 4*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 4*e*Pi^2)*RATIO[x^2])/9 + 
        (64*(-3*e*Pi^2 + 8*e^2*Pi^2 - 9*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(-36 - 48*e - 11*e^2 + 96*e*Pi^2 + 
           58*e^2*Pi^2 + 288*e^2*Zeta[3]))/9 - 
        (2*(-108 - 384*e - 793*e^2 + 96*e*Pi^2 + 432*e^2*Pi^2 + 
           288*e^2*Zeta[3]))/9)/Nc + Nc*((-44*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (4*(-36 - 60*e - 112*e^2 + 75*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (8*e*(243 + 1052*e + 13*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
        (64*(33*e*Pi^2 + 16*e^2*Pi^2 + 99*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*(-396 - 1776*e - 
           6649*e^2 + 480*e*Pi^2 + 1422*e^2*Pi^2 + 1440*e^2*Zeta[3]))/9 - 
        (2*(-1044 - 8292*e - 36473*e^2 + 576*e*Pi^2 + 2445*e^2*Pi^2 + 
           1728*e^2*Zeta[3]))/27))) + G[0, 1, 1, x]*
   ((-4*(-72*e - 177*e^2 + (282*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (4*e*(24 - 355*e - (288*I)*Pi + (438*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 - (8*RATIO[(1 - x)^(-1)]*(-324 - 1356*e - 5880*e^2 - (36*I)*Pi + 
       (132*I)*e*Pi - (635*I)*e^2*Pi + 576*e*Pi^2 - 1399*e^2*Pi^2 + 
       (1254*I)*e^2*Pi^3 - 4104*e^2*Zeta[3]))/9 + 
    (8*(-702 - 3801*e - 20085*e^2 + (774*I)*e*Pi + (3111*I)*e^2*Pi + 
       474*e*Pi^2 - 2354*e^2*Pi^2 + (711*I)*e^2*Pi^3 - 2712*e^2*Zeta[3]))/9 + 
    (16*((-18*I)*Pi - (6*I)*e*Pi + (110*I)*e^2*Pi + 243*e*Pi^2 - 
       126*e^2*Pi^2 + (447*I)*e^2*Pi^3 - 1062*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + ((4*I)/9)*RATIO[x^(-1)]*
     ((684*I)*e + (5452*I)*e^2 + 264*e*Pi + 2738*e^2*Pi + (312*I)*e*Pi^2 - 
      (417*I)*e^2*Pi^2 + 252*e^2*Pi^3 + (1632*I)*e^2*Zeta[3]) - 
    ((4*I)/27)*RATIO[x]*((-2292*I)*e - (12206*I)*e^2 + 432*Pi + 2988*e*Pi + 
      7050*e^2*Pi - (1152*I)*e*Pi^2 - (3057*I)*e^2*Pi^2 + 342*e^2*Pi^3 - 
      (6696*I)*e^2*Zeta[3]) + Nc^2*((80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (2*e*(-168 - 1080*e + 325*e*Pi^2)*RATIO[x])/9 - 
      (10*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9 - 
      (4*e*(306 + 1699*e - 66*Pi^2 + 515*e*Pi^2 - 600*e*Zeta[3]))/9 - 
      (16*e*(-5*Pi^2 + e*Pi^2 - 50*e*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x^(-1)]*(-8*e*Pi^2 + 19*e^2*Pi^2 - 70*e^2*Zeta[3]))/3 - 
      (4*RATIO[(1 - x)^(-1)]*(360 + 1368*e + 4910*e^2 + 90*e*Pi^2 + 
         597*e^2*Pi^2 + 900*e^2*Zeta[3]))/9) + 
    Nf*(((-8*e^2*Pi^2*RATIO[x^(-2)])/9 + (32*e^2*Pi^2*RATIO[x^(-1)])/9 + 
        (16*e*(-3 - 23*e + 3*e*Pi^2)*RATIO[x])/9 - 
        (2*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3 + 
        (8*(-3*e*Pi^2 + 8*e^2*Pi^2 - 30*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 + 36*e*Pi^2 + 
           60*e^2*Pi^2 + 360*e^2*Zeta[3]))/9 - 
        (2*(108 + 420*e + 1471*e^2 + 36*e*Pi^2 + 300*e^2*Pi^2 + 
           360*e^2*Zeta[3]))/9)/Nc + Nc*((-88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (80*e^2*Pi^2*RATIO[x^(-1)])/9 - (8*e*(-9 - 41*e + 19*e*Pi^2)*
          RATIO[x])/9 + (2*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9 - 
        (8*(33*e*Pi^2 + 16*e^2*Pi^2 + 330*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (2*(324 + 1392*e + 4877*e^2 + 72*e*Pi^2 + 
           593*e^2*Pi^2 + 720*e^2*Zeta[3]))/9 + 
        (4*RATIO[(1 - x)^(-1)]*(396 + 1776*e + 6649*e^2 + 180*e*Pi^2 + 
           954*e^2*Pi^2 + 1800*e^2*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*((8*((6*I)*e*Pi + (94*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
     9 - (4*e*(180 + 561*e - (96*I)*Pi + (246*I)*e*Pi + 91*e*Pi^2)*
      RATIO[x^2])/9 + (4*RATIO[x]*(792 + 5280*e + 34570*e^2 - (432*I)*Pi - 
       (2556*I)*e*Pi - (5058*I)*e^2*Pi + 108*e*Pi^2 + 315*e^2*Pi^2 + 
       (1962*I)*e^2*Pi^3 - 7344*e^2*Zeta[3]))/27 + 
    ((8*I)/9)*RATIO[x^(-1)]*((-6*I)*e + (41*I)*e^2 - 108*Pi - 78*e*Pi - 
      940*e^2*Pi + (114*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 339*e^2*Pi^3 + 
      (1752*I)*e^2*Zeta[3]) + (4*(504 + 4392*e + 25053*e^2 + (648*I)*Pi - 
       (4728*I)*e*Pi - (24128*I)*e^2*Pi - 768*e*Pi^2 + 361*e^2*Pi^2 - 
       (1896*I)*e^2*Pi^3 + 5688*e^2*Zeta[3]))/9 - 
    (4*RATIO[(1 - x)^(-1)]*(1260 + 10314*e + 53470*e^2 + (5616*I)*Pi - 
       (12096*I)*e*Pi - (51708*I)*e^2*Pi - 6030*e*Pi^2 - 759*e^2*Pi^2 - 
       (6894*I)*e^2*Pi^3 + 14832*e^2*Zeta[3]))/27 + 
    (4*(396 + 1512*e + 5437*e^2 + (3456*I)*Pi - (4824*I)*e*Pi - 
       (19716*I)*e^2*Pi - 1890*e*Pi^2 + 1797*e^2*Pi^2 - (4374*I)*e^2*Pi^3 + 
       15912*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    Nc^2*((2*e*(1608 + 8352*e + 169*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(360 + 1158*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (16*e*(-15*Pi^2 + 3*e*Pi^2 - 50*e*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*(396 + 4368*e + 21122*e^2 - 648*e*Pi^2 + 5319*e^2*Pi^2 - 
         3312*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(396 + 804*e + 1616*e^2 - 
         324*e*Pi^2 + 693*e^2*Pi^2 - 2232*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-360 - 1368*e - 4910*e^2 + 270*e*Pi^2 + 
         291*e^2*Pi^2 + 900*e^2*Zeta[3]))/9) + 
    Nf*(((8*e*(24 + 259*e + 2*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(-36 - 27*e + 2*e*Pi^2)*RATIO[x^2])/9 + 
        (8*e*(-3*Pi^2 + 8*e*Pi^2 - 10*e*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (4*RATIO[(1 - x)^(-1)]*(-36 - 48*e - 11*e^2 + 108*e*Pi^2 + 
           30*e^2*Pi^2 + 360*e^2*Zeta[3]))/9 - 
        (2*(-108 - 384*e - 793*e^2 + 108*e*Pi^2 + 366*e^2*Pi^2 + 
           360*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e + 112*e^2 + 63*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
        (8*e*(243 + 1052*e + 11*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(396 + 1545*e + 11*e*Pi^2)*RATIO[x^2])/9 - 
        (8*e*(33*Pi^2 + 16*e*Pi^2 + 110*e*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (4*RATIO[(1 - x)^(-1)]*(-396 - 1776*e - 6649*e^2 + 540*e*Pi^2 + 
           1212*e^2*Pi^2 + 1800*e^2*Zeta[3]))/9 - 
        (2*(-1044 - 8292*e - 36473*e^2 + 648*e*Pi^2 + 1611*e^2*Pi^2 + 
           2160*e^2*Zeta[3]))/27))) + 
  G[0, 1, x]*((-8*RATIO[x]*(4320 + 34740*e + 221190*e^2 - (1980*I)*Pi + 
       (1170*I)*e*Pi + (13570*I)*e^2*Pi - 1080*Pi^2 - 4215*e*Pi^2 - 
       23090*e^2*Pi^2 - (450*I)*e*Pi^3 - (6735*I)*e^2*Pi^3 + 1641*e^2*Pi^4 - 
       12420*e*Zeta[3] - 17010*e^2*Zeta[3]))/135 + 
    (8*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi + 
       24*e*Pi^2 - 314*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 1602*e^2*Zeta[3]))/27 + 
    ((4*I)/9)*RATIO[x^(-2)]*(72*e*Pi + 177*e^2*Pi - (12*I)*e*Pi^2 - 
      (5*I)*e^2*Pi^2 + 71*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
    (4*((1980*I)*Pi + (7560*I)*e*Pi + (27185*I)*e^2*Pi - 4320*Pi^2 + 
       2340*e*Pi^2 + 4800*e^2*Pi^2 - (6930*I)*e*Pi^3 + (2055*I)*e^2*Pi^3 + 
       6732*e^2*Pi^4 + 47520*e*Zeta[3] + 30240*e^2*Zeta[3] + 
       (53640*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (-2520 - 39912*e - 287260*e^2 - (11232*I)*Pi - (44424*I)*e*Pi - 
      (263100*I)*e^2*Pi - 2304*Pi^2 + 26268*e*Pi^2 + 147808*e^2*Pi^2 - 
      (504*I)*e*Pi^3 + (27624*I)*e^2*Pi^3 + 3771*e^2*Pi^4 + 16416*e*Zeta[3] + 
      14544*e^2*Zeta[3] + (76320*I)*e^2*Pi*Zeta[3])/27 - 
    (4*RATIO[(1 - x)^(-1)]*(-4140 - 31320*e - 180665*e^2 - (4500*I)*Pi + 
       (630*I)*e*Pi + (24290*I)*e^2*Pi - 5220*Pi^2 + 20760*e*Pi^2 + 
       89995*e^2*Pi^2 - (10530*I)*e*Pi^3 + (16935*I)*e^2*Pi^3 + 
       10302*e^2*Pi^4 + 74520*e*Zeta[3] + 96300*e^2*Zeta[3] + 
       (86040*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^(-1)]*(3000*e + 20140*e^2 - (41040*I)*e*Pi - (327240*I)*e^2*Pi + 
       2160*Pi^2 - 12000*e*Pi^2 - 17240*e^2*Pi^2 - (16200*I)*e*Pi^3 - 
       (44820*I)*e^2*Pi^3 - 9279*e^2*Pi^4 + 38880*e*Zeta[3] - 
       84240*e^2*Zeta[3] - (315360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-80*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (4*RATIO[x]*(-1080 - 5454*e - 23019*e^2 - 117*e*Pi^2 + 2528*e^2*Pi^2 - 
         858*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-30*Pi^2 - 319*e*Pi^2 - 1357*e^2*Pi^2 + 22*e^2*Pi^4 - 
         180*e*Zeta[3] - 474*e^2*Zeta[3]))/9 - 
      (2*RATIO[x^2]*(-540 - 1782*e - 5889*e^2 - 18*e*Pi^2 + 1114*e^2*Pi^2 - 
         132*e^2*Zeta[3]))/27 + (4*(-180*Pi^2 + 36*e*Pi^2 + 101*e^2*Pi^2 + 
         132*e^2*Pi^4 - 1080*e*Zeta[3] + 216*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (2*(2700 + 14850*e + 63465*e^2 - 144*Pi^2 + 
         1041*e*Pi^2 - 1253*e^2*Pi^2 + 45*e^2*Pi^4 - 1224*e*Zeta[3] + 
         10596*e^2*Zeta[3]))/27 - (2*RATIO[x^(-1)]*(-540*Pi^2 + 1815*e*Pi^2 + 
         6085*e^2*Pi^2 + 93*e^2*Pi^4 - 5040*e*Zeta[3] + 29400*e^2*Zeta[3]))/
       135) + Nf*(((8*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
        (8*RATIO[(1 - x)^(-1)]*(-90*Pi^2 - 240*e*Pi^2 - 295*e^2*Pi^2 + 
           66*e^2*Pi^4 - 540*e*Zeta[3] - 360*e^2*Zeta[3]))/135 + 
        (RATIO[x^2]*(-108 - 90*e + 129*e^2 + 12*e*Pi^2 + 272*e^2*Pi^2 - 
           288*e^2*Zeta[3]))/27 + (32*RATIO[x^(-1)]*(e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 + (2*RATIO[x]*(-108 - 1278*e - 6315*e^2 - 
           24*e*Pi^2 + 410*e^2*Pi^2 + 576*e^2*Zeta[3]))/27 + 
        (180 + 3390*e + 19195*e^2 + 120*Pi^2 + 1320*e*Pi^2 + 3800*e^2*Pi^2 - 
          88*e^2*Pi^4 + 720*e*Zeta[3] + 2160*e^2*Zeta[3])/45 - 
        (2*(-180*Pi^2 + 480*e*Pi^2 + 725*e^2*Pi^2 + 132*e^2*Pi^4 - 
           1080*e*Zeta[3] + 2880*e^2*Zeta[3]))/(135*(-1 + RATIO[x])^2))/Nc + 
      Nc*((88*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (2*(-1980*Pi^2 - 960*e*Pi^2 + 295*e^2*Pi^2 + 1452*e^2*Pi^4 - 
           11880*e*Zeta[3] - 5760*e^2*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(-180*Pi^2 - 1350*e*Pi^2 - 5677*e^2*Pi^2 + 
           132*e^2*Pi^4 - 1080*e*Zeta[3] - 3348*e^2*Zeta[3]))/27 - 
        (2*RATIO[x]*(-1404 - 6066*e - 22119*e^2 - 48*e*Pi^2 + 3062*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 + (RATIO[x^2]*(-1188 - 4734*e - 16293*e^2 - 
           24*e*Pi^2 + 2464*e^2*Pi^2 - 552*e^2*Zeta[3]))/27 + 
        (4*RATIO[x^(-1)]*(33*e*Pi^2 + 319*e^2*Pi^2 + 168*e^2*Zeta[3]))/27 + 
        (-19980 - 108090*e - 445845*e^2 + 720*Pi^2 + 8760*e*Pi^2 + 
          77960*e^2*Pi^2 - 528*e^2*Pi^4 + 4320*e*Zeta[3] + 4200*e^2*Zeta[3])/
         135))) + G[1, 1, x]*
   (Nf^2*((8*e^2)/9 - (16*e^2*RATIO[(1 - x)^(-1)])/9) + 
    ((4*I)/27)*RATIO[x^(-2)]*(-162*I - (576*I)*e - (2019*I)*e^2 - 630*e*Pi - 
      2172*e^2*Pi - (78*I)*e*Pi^2 - (64*I)*e^2*Pi^2 + 330*e^2*Pi^3 - 
      (108*I)*e^2*Zeta[3]) + (8*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - 
       (66*I)*e*Pi - (133*I)*e^2*Pi - 15*e*Pi^2 - 193*e^2*Pi^2 - 
       (99*I)*e^2*Pi^3 + 684*e^2*Zeta[3]))/27 + 
    (16*RATIO[(1 - x)^(-1)]*((-90*I)*Pi - (840*I)*e*Pi - (5810*I)*e^2*Pi + 
       1215*e*Pi^2 + 3825*e^2*Pi^2 - (45*I)*e*Pi^3 + (2065*I)*e^2*Pi^3 + 
       43*e^2*Pi^4 + 270*e*Zeta[3] - 4290*e^2*Zeta[3] - 
       (3600*I)*e^2*Pi*Zeta[3]))/45 - 
    (4*((-180*I)*e*Pi^3 - (260*I)*e^2*Pi^3 + 147*e^2*Pi^4 + 1080*e*Zeta[3] + 
       1560*e^2*Zeta[3] - (10800*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*(-1350 + 390*e + 36220*e^2 - (6480*I)*Pi - (6030*I)*e*Pi - 
       (127995*I)*e^2*Pi + 1830*e*Pi^2 + 15950*e^2*Pi^2 - (2340*I)*e*Pi^3 + 
       (10950*I)*e^2*Pi^3 + 2616*e^2*Pi^4 + 6480*e*Zeta[3] - 
       58680*e^2*Zeta[3] - (18720*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(-8640 - 66840*e - 434060*e^2 - (3960*I)*Pi + 
       (32820*I)*e*Pi + (207880*I)*e^2*Pi + 2160*Pi^2 + 2400*e*Pi^2 + 
       12730*e^2*Pi^2 - (2520*I)*e*Pi^3 - (4620*I)*e^2*Pi^3 + 573*e^2*Pi^4 + 
       6480*e*Zeta[3] - 41760*e^2*Zeta[3] - (30240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x]*(17280 + 142680*e + 906580*e^2 - (7920*I)*Pi + 
       (4680*I)*e*Pi + (54400*I)*e^2*Pi - 2160*Pi^2 - 19200*e*Pi^2 - 
       12740*e^2*Pi^2 - (18480*I)*e^2*Pi^3 + 6681*e^2*Pi^4 - 6480*e*Zeta[3] + 
       63720*e^2*Zeta[3] + (61920*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-68*e^2*Pi^4)/(9*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-9000*e*Pi^2 - 12680*e^2*Pi^2 - 759*e^2*Pi^4 - 
         133560*e^2*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 630*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^2]*(540 + 1782*e + 5889*e^2 + 1034*e^2*Pi^2 + 
         96*e^2*Zeta[3]))/27 + (4*RATIO[x]*(1080 + 5994*e + 25881*e^2 + 
         2536*e^2*Pi^2 + 624*e^2*Zeta[3]))/27 + 
      (2*RATIO[(1 - x)^(-1)]*(-8*e^2 + 360*e*Pi^2 + 1248*e^2*Pi^2 + 
         17*e^2*Pi^4 + 3600*e^2*Zeta[3]))/9 + 
      (-27000 - 170100*e - 766290*e^2 + 7800*e*Pi^2 - 36260*e^2*Pi^2 + 
        657*e^2*Pi^4 + 96840*e^2*Zeta[3])/135) + 
    Nf*(((34*e^2*Pi^4)/(45*(-1 + RATIO[x])^2) + 
        (2*RATIO[x]*(108 + 1170*e + 6009*e^2 + 24*e*Pi^2 + 424*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (4*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 
           126*e^2*Zeta[3]))/27 + (8*RATIO[x^(-1)]*(12*e*Pi^2 + 5*e^2*Pi^2 + 
           252*e^2*Zeta[3]))/27 + (RATIO[x^2]*(108 + 90*e - 129*e^2 - 
           12*e*Pi^2 + 160*e^2*Pi^2 + 288*e^2*Zeta[3]))/27 - 
        (4*RATIO[(1 - x)^(-1)]*(90*e*Pi^2 + 90*e^2*Pi^2 + 17*e^2*Pi^4 + 
           900*e^2*Zeta[3]))/45 + (-180 - 2670*e - 16255*e^2 + 360*e*Pi^2 + 
          870*e^2*Pi^2 + 34*e^2*Pi^4 + 4320*e^2*Zeta[3])/45)/Nc + 
      Nc*((374*e^2*Pi^4)/(45*(-1 + RATIO[x])^2) - 
        (4*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 462*e^2*Zeta[3]))/9 + 
        (RATIO[x^2]*(1188 + 4734*e + 16293*e^2 - 12*e*Pi^2 + 2228*e^2*Pi^2 + 
           480*e^2*Zeta[3]))/27 - (2*RATIO[x]*(1404 + 7254*e + 29229*e^2 - 
           24*e*Pi^2 + 2812*e^2*Pi^2 + 960*e^2*Zeta[3]))/27 + 
        (8*RATIO[x^(-1)]*(102*e*Pi^2 + 205*e^2*Pi^2 + 1890*e^2*Zeta[3]))/27 - 
        (4*RATIO[(1 - x)^(-1)]*(-8*e^2 + 198*e*Pi^2 + 822*e^2*Pi^2 + 
           17*e^2*Pi^4 + 1980*e^2*Zeta[3]))/9 + 
        (19980 + 131850*e + 607785*e^2 + 1920*e*Pi^2 + 50690*e^2*Pi^2 + 
          204*e^2*Pi^4 + 7920*e^2*Zeta[3])/135))) + 
  G[1, 0, x]*((8*RATIO[x^2]*(162 + 576*e + 2019*e^2 + (66*I)*e*Pi + 
       (133*I)*e^2*Pi + 24*e*Pi^2 - 314*e^2*Pi^2 - (33*I)*e^2*Pi^3 - 
       594*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (66*e*Pi + 133*e^2*Pi + (144*I)*e*Pi^2 - (102*I)*e^2*Pi^2 + 
      141*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-576 - 4632*e - 29492*e^2 - (264*I)*Pi - (988*I)*e*Pi - 
       (3740*I)*e^2*Pi - 144*Pi^2 - 582*e*Pi^2 + 652*e^2*Pi^2 - 
       (228*I)*e*Pi^3 + (286*I)*e^2*Pi^3 + 39*e^2*Pi^4 - 648*e*Zeta[3] - 
       396*e^2*Zeta[3] - (3024*I)*e^2*Pi*Zeta[3]))/9 + 
    (4*((1080*I)*Pi + (6210*I)*e*Pi + (31920*I)*e^2*Pi - 360*Pi^2 - 
       3450*e*Pi^2 - 15395*e^2*Pi^2 - (930*I)*e*Pi^3 - (4025*I)*e^2*Pi^3 + 
       536*e^2*Pi^4 + 1440*e*Zeta[3] - 7560*e^2*Zeta[3] - 
       (15600*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-4140 - 31320*e - 180665*e^2 + (3240*I)*Pi + 
       (26460*I)*e*Pi + (198360*I)*e^2*Pi - 1080*Pi^2 - 31380*e*Pi^2 - 
       134770*e^2*Pi^2 - (2790*I)*e*Pi^3 - (24315*I)*e^2*Pi^3 + 
       1008*e^2*Pi^4 - 1080*e*Zeta[3] - 121500*e^2*Zeta[3] - 
       (46800*I)*e^2*Pi*Zeta[3]))/135 + 
    (-12600 - 199560*e - 1436300*e^2 + (10080*I)*Pi + (69720*I)*e*Pi + 
      (449620*I)*e^2*Pi + 6480*Pi^2 - 15780*e*Pi^2 - 120740*e^2*Pi^2 + 
      (22680*I)*e*Pi^3 - (79320*I)*e^2*Pi^3 - 4377*e^2*Pi^4 - 
      17280*e*Zeta[3] - 226080*e^2*Zeta[3] + (381600*I)*e^2*Pi*Zeta[3])/135 + 
    (RATIO[x^(-1)]*(3000*e + 20140*e^2 + (7920*I)*Pi + (23160*I)*e*Pi + 
       (74400*I)*e^2*Pi - 6480*Pi^2 - 3120*e*Pi^2 + 51620*e^2*Pi^2 - 
       (31320*I)*e*Pi^3 - (5580*I)*e^2*Pi^3 + 5781*e^2*Pi^4 + 
       8640*e*Zeta[3] + 203760*e^2*Zeta[3] - (574560*I)*e^2*Pi*Zeta[3]))/
     135 + Nc^2*((-8*RATIO[(1 - x)^(-1)]*(-240*e*Pi^2 - 852*e^2*Pi^2 + 
         10*e^2*Pi^4 + 90*e*Zeta[3] - 1383*e^2*Zeta[3]))/9 + 
      (4*RATIO[x]*(-1080 - 5454*e - 23019*e^2 - 117*e*Pi^2 + 2504*e^2*Pi^2 - 
         858*e^2*Zeta[3]))/27 - (4*RATIO[x^(-2)]*(-30*e*Pi^2 + 11*e^2*Pi^2 - 
         180*e^2*Zeta[3]))/27 - (2*RATIO[x^2]*(-540 - 1782*e - 5889*e^2 - 
         18*e*Pi^2 + 1114*e^2*Pi^2 - 132*e^2*Zeta[3]))/27 + 
      (32*(5*e^2*Pi^4 + 45*e*Zeta[3] - 9*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*(-180*Pi^2 + 365*e*Pi^2 + 
         675*e^2*Pi^2 + 116*e^2*Pi^4 - 1680*e*Zeta[3] + 4940*e^2*Zeta[3]))/
       45 + (2*(13500 + 74250*e + 317325*e^2 - 540*Pi^2 + 1875*e*Pi^2 - 
         14335*e^2*Pi^2 + 468*e^2*Pi^4 - 3960*e*Zeta[3] + 7080*e^2*Zeta[3]))/
       135) + 
    Nf*(((RATIO[x^2]*(-108 - 90*e + 129*e^2 + 12*e*Pi^2 + 272*e^2*Pi^2 - 
           288*e^2*Zeta[3]))/27 + (16*RATIO[(1 - x)^(-1)]*
          (-12*e*Pi^2 - 13*e^2*Pi^2 + 2*e^2*Pi^4 + 18*e*Zeta[3] - 
           69*e^2*Zeta[3]))/9 + (2*RATIO[x^(-2)]*(-6*e*Pi^2 + 17*e^2*Pi^2 - 
           36*e^2*Zeta[3]))/27 - (16*(e^2*Pi^4 + 9*e*Zeta[3] - 
           24*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[x^(-1)]*(12*e*Pi^2 + 17*e^2*Pi^2 + 72*e^2*Zeta[3]))/27 + 
        (2*RATIO[x]*(-108 - 1278*e - 6315*e^2 - 24*e*Pi^2 + 398*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27 + (36 + 678*e + 3839*e^2 + 288*e*Pi^2 + 
          890*e^2*Pi^2 - 16*e^2*Pi^4 - 144*e*Zeta[3] + 936*e^2*Zeta[3])/9)/
       Nc + Nc*((-2*RATIO[x]*(-1404 - 6066*e - 22119*e^2 - 48*e*Pi^2 + 
           3026*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 + 
        (16*RATIO[(1 - x)^(-1)]*(-132*e*Pi^2 - 559*e^2*Pi^2 + 10*e^2*Pi^4 + 
           90*e*Zeta[3] - 612*e^2*Zeta[3]))/9 + 
        (RATIO[x^2]*(-1188 - 4734*e - 16293*e^2 - 24*e*Pi^2 + 2464*e^2*Pi^2 - 
           552*e^2*Zeta[3]))/27 - (16*(11*e^2*Pi^4 + 99*e*Zeta[3] + 
           48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[x^(-2)]*(22*e*Pi^2 + 7*e^2*Pi^2 + 132*e^2*Zeta[3]))/9 + 
        (4*RATIO[x^(-1)]*(81*e*Pi^2 + 302*e^2*Pi^2 + 636*e^2*Zeta[3]))/27 + 
        (-3996 - 21618*e - 89169*e^2 + 2328*e*Pi^2 + 18166*e^2*Pi^2 - 
          96*e^2*Pi^4 - 864*e*Zeta[3] + 10128*e^2*Zeta[3])/27))) + 
  G[0, 0, 0, x]*((8*I)*(-12*Pi - 2*e^2*Pi + (24*I)*e*Pi^2 + 3*e^2*Pi^3)*
     RATIO[x^(-1)] - (4*e*(-1056 - 3721*e - (432*I)*Pi - (270*I)*e*Pi + 
       81*e*Pi^2)*RATIO[x^2])/27 + 
    (4*(1008 - 4926*e - 89120*e^2 - (648*I)*Pi - (7128*I)*e*Pi - 
       (39474*I)*e^2*Pi + 396*e*Pi^2 - 13011*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 
       17064*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(-5844*e - 50530*e^2 - (864*I)*Pi - (5220*I)*e*Pi - 
       (11562*I)*e^2*Pi - 648*e*Pi^2 - 3765*e^2*Pi^2 - (738*I)*e^2*Pi^3 + 
       1944*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
      (744 - 1300*e - 31896*e^2 - (360*I)*Pi - (4176*I)*e*Pi - 
       (16142*I)*e^2*Pi + 282*e*Pi^2 - 5169*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 
       7200*e^2*Zeta[3]))/9 + (4*(1440 + 3186*e - 2374*e^2 - (1080*I)*Pi - 
       (6264*I)*e*Pi - (21858*I)*e^2*Pi + 2646*e*Pi^2 - 3945*e^2*Pi^2 - 
       (198*I)*e^2*Pi^3 + 54000*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    Nc^2*((-2*e*(3072 + 14944*e + 169*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(720 + 2346*e + 13*e*Pi^2)*RATIO[x^2])/9 - 
      (2*(396 - 8232*e - 45550*e^2 - 288*e*Pi^2 + 4449*e^2*Pi^2 - 
         5688*e^2*Zeta[3]))/27 + (8*RATIO[(1 - x)^(-1)]*
        (-180 - 684*e - 2455*e^2 - 150*e*Pi^2 + 115*e^2*Pi^2 - 
         2700*e^2*Zeta[3]))/9 - (160*(-5*e*Pi^2 + e^2*Pi^2 - 90*e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) + (2*RATIO[x^(-1)]*(396 + 804*e - 544*e^2 + 
         72*e*Pi^2 + 297*e^2*Pi^2 + 792*e^2*Zeta[3]))/27) + 
    Nf*((-16*e^2*RATIO[x^(-1)] - (16*e*(21 + 245*e + 6*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(-24 - 19*e + 4*e*Pi^2)*RATIO[x^2])/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-36 - 48*e - 11*e^2 - 120*e*Pi^2 + 
           22*e^2*Pi^2 - 2160*e^2*Zeta[3]))/9 + 
        (80*(-3*e*Pi^2 + 8*e^2*Pi^2 - 54*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*(108 + 348*e - 101*e^2 + 120*e*Pi^2 + 
           198*e^2*Pi^2 + 2160*e^2*Zeta[3]))/9)/Nc + 
      Nc*((-4*(36 + 60*e - 212*e^2 + 27*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
        (8*e*(483 + 1881*e + e*Pi^2)*RATIO[x])/9 - 
        (2*e*(792 + 3123*e + e*Pi^2)*RATIO[x^2])/9 - 
        (80*(33*e*Pi^2 + 16*e^2*Pi^2 + 594*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*(396 + 1776*e + 
           6649*e^2 + 600*e*Pi^2 + 738*e^2*Pi^2 + 10800*e^2*Zeta[3]))/9 - 
        (2*(900 + 12120*e + 53731*e^2 + 720*e*Pi^2 + 501*e^2*Pi^2 + 
           12960*e^2*Zeta[3]))/27))) + 
  G[0, 0, x]*((8*RATIO[x^2]*(-162 - 576*e - 2019*e^2 - (66*I)*e*Pi - 
       (133*I)*e^2*Pi - 15*e*Pi^2 - 193*e^2*Pi^2 - (183*I)*e^2*Pi^3 + 
       1188*e^2*Zeta[3]))/27 + 
    (2*(2268 + 40044*e + 298780*e^2 + (4608*I)*Pi + (19884*I)*e*Pi + 
       (49814*I)*e^2*Pi - 432*Pi^2 + 8004*e*Pi^2 + 49676*e^2*Pi^2 + 
       (216*I)*e*Pi^3 + (3324*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 5184*e*Zeta[3] + 
       58680*e^2*Zeta[3] + (288*I)*e^2*Pi*Zeta[3]))/27 - 
    (8*RATIO[x^(-1)]*((-6*I)*e*Pi + (41*I)*e^2*Pi - 72*Pi^2 + 81*e^2*Pi^2 + 
       (6*I)*e*Pi^3 + (176*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
       (1896*I)*e^2*Pi*Zeta[3]))/9 + 
    (4*RATIO[(1 - x)^(-1)]*(-10080 - 129960*e - 918050*e^2 - (15300*I)*Pi - 
       (48270*I)*e*Pi - (40790*I)*e^2*Pi + 540*Pi^2 - 25440*e*Pi^2 - 
       135235*e^2*Pi^2 - (1440*I)*e*Pi^3 - (29760*I)*e^2*Pi^3 + 
       1746*e^2*Pi^4 + 33480*e*Zeta[3] - 53100*e^2*Zeta[3] + 
       (20880*I)*e^2*Pi*Zeta[3]))/135 - 
    (4*(-2970 - 27000*e - 168150*e^2 - (9180*I)*Pi - (29430*I)*e*Pi - 
       (69315*I)*e^2*Pi + 2340*Pi^2 - 6600*e*Pi^2 - 27620*e^2*Pi^2 - 
       (1440*I)*e*Pi^3 - (4500*I)*e^2*Pi^3 + 3216*e^2*Pi^4 + 
       71280*e*Zeta[3] - 15120*e^2*Zeta[3] + (20880*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[x]*(-17280 - 135240*e - 862940*e^2 - 
       (7920*I)*Pi - (29640*I)*e*Pi - (112080*I)*e^2*Pi - 2160*Pi^2 - 
       15120*e*Pi^2 - 57180*e^2*Pi^2 - (5040*I)*e*Pi^3 - (29760*I)*e^2*Pi^3 + 
       1287*e^2*Pi^4 + 23760*e*Zeta[3] + 35640*e^2*Zeta[3] - 
       (28800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(180*Pi^2 - 36*e*Pi^2 - 101*e^2*Pi^2 + 147*e^2*Pi^4 + 
         3780*e*Zeta[3] - 756*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^2]*(540 + 1782*e + 5889*e^2 + 1034*e^2*Pi^2 + 
         96*e^2*Zeta[3]))/27 + (4*RATIO[x]*(1080 + 4914*e + 20157*e^2 + 
         2518*e^2*Pi^2 + 624*e^2*Zeta[3]))/27 + 
      (4*RATIO[(1 - x)^(-1)]*(60*Pi^2 + 158*e*Pi^2 + 1130*e^2*Pi^2 + 
         49*e^2*Pi^4 + 1260*e*Zeta[3] + 1518*e^2*Zeta[3]))/9 + 
      (-27000 - 137700*e - 597930*e^2 - 720*Pi^2 + 10560*e*Pi^2 - 
        6700*e^2*Pi^2 - 237*e^2*Pi^4 - 15120*e*Zeta[3] + 82200*e^2*Zeta[3])/
       135 + (RATIO[x^(-1)]*(10800*e + 83160*e^2 - 1320*e*Pi^2 - 
         4480*e^2*Pi^2 - 351*e^2*Pi^4 + 100320*e^2*Zeta[3]))/135) + 
    Nf*(((4*(180*Pi^2 - 480*e*Pi^2 - 725*e^2*Pi^2 + 147*e^2*Pi^4 + 
           3780*e*Zeta[3] - 10080*e^2*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[x]*(108 + 1386*e + 6621*e^2 + 24*e*Pi^2 + 388*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (4*RATIO[x^(-1)]*(6*e + 55*e^2 + e^2*Pi^2 - 
           48*e^2*Zeta[3]))/3 + (RATIO[x^2]*(108 + 90*e - 129*e^2 - 
           12*e*Pi^2 + 160*e^2*Pi^2 + 288*e^2*Zeta[3]))/27 - 
        (8*RATIO[(1 - x)^(-1)]*(180*Pi^2 + 120*e*Pi^2 + 290*e^2*Pi^2 + 
           147*e^2*Pi^4 + 3780*e*Zeta[3] + 1170*e^2*Zeta[3]))/135 + 
        (-180 - 4470*e - 24715*e^2 + 240*Pi^2 + 1020*e*Pi^2 + 3720*e^2*Pi^2 + 
          196*e^2*Pi^4 + 5040*e*Zeta[3] + 21600*e^2*Zeta[3])/45)/Nc + 
      Nc*((4*RATIO[x^(-1)]*(-162*e - 1179*e^2 + 12*e*Pi^2 + 119*e^2*Pi^2 - 
           1344*e^2*Zeta[3]))/27 + (RATIO[x^2]*(1188 + 4734*e + 16293*e^2 - 
           12*e*Pi^2 + 2228*e^2*Pi^2 + 480*e^2*Zeta[3]))/27 - 
        (2*RATIO[x]*(1404 + 4878*e + 15009*e^2 - 24*e*Pi^2 + 2812*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
          (180*Pi^2 + 558*e*Pi^2 + 2521*e^2*Pi^2 + 147*e^2*Pi^4 + 
           3780*e*Zeta[3] + 8748*e^2*Zeta[3]))/27 + 
        (4*(1980*Pi^2 + 960*e*Pi^2 - 295*e^2*Pi^2 + 1617*e^2*Pi^4 + 
           41580*e*Zeta[3] + 20160*e^2*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (19980 + 87570*e + 321285*e^2 + 1440*Pi^2 + 6180*e*Pi^2 + 
          65260*e^2*Pi^2 + 1176*e^2*Pi^4 + 30240*e*Zeta[3] + 
          124080*e^2*Zeta[3])/135))) + 1664*e*Zeta[5] + 
  (19712*e^2*Zeta[5])/3 + (31136*I)*e^2*Pi*Zeta[5] + 
  (4*RATIO[x^2]*(-810*Pi^2 - 2880*e*Pi^2 - 10095*e^2*Pi^2 - (330*I)*e*Pi^3 - 
     (665*I)*e^2*Pi^3 - 198*e*Pi^4 + 6*e^2*Pi^4 - (356*I)*e^2*Pi^5 - 
     2820*e*Zeta[3] - 6640*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] + 
     (1800*I)*e^2*Pi*Zeta[3] - 810*e^2*Pi^2*Zeta[3] + 18360*e^2*Zeta[5]))/
   135 + RATIO[x]*(128*Pi^2 + (3088*e*Pi^2)/3 + (58984*e^2*Pi^2)/9 + 
    ((176*I)/9)*Pi^3 + ((4264*I)/27)*e*Pi^3 + ((55736*I)/81)*e^2*Pi^3 + 
    (208*Pi^4)/15 + (8866*e*Pi^4)/135 + (48374*e^2*Pi^4)/405 + 
    ((908*I)/45)*e*Pi^5 + ((1174*I)/9)*e^2*Pi^5 + (160*e^2*Pi^6)/81 - 
    (352*Zeta[3])/3 + (2032*e*Zeta[3])/3 + (157504*e^2*Zeta[3])/27 + 
    ((4288*I)/3)*e*Pi*Zeta[3] + ((34784*I)/9)*e^2*Pi*Zeta[3] + 
    304*e*Pi^2*Zeta[3] + (12752*e^2*Pi^2*Zeta[3])/9 + 
    ((656*I)/3)*e^2*Pi^3*Zeta[3] + 592*e^2*Zeta[3]^2 + 384*e*Zeta[5] - 
    (9776*e^2*Zeta[5])/3 + (4608*I)*e^2*Pi*Zeta[5]) - 
  (2*RATIO[x^(-1)]*((-540*I)*Pi - (1260*I)*e*Pi - (1710*I)*e^2*Pi + 
     3510*e*Pi^2 + 17910*e^2*Pi^2 + (7920*I)*Pi^3 + (11940*I)*e*Pi^3 + 
     (24880*I)*e^2*Pi^3 + 4896*e^2*Pi^4 + (2340*I)*e*Pi^5 + 
     (9768*I)*e^2*Pi^5 + 927*e^2*Pi^6 + 25920*e*Zeta[3] + 16200*e^2*Zeta[3] + 
     (19440*I)*Pi*Zeta[3] + (95040*I)*e*Pi*Zeta[3] + 
     (211320*I)*e^2*Pi*Zeta[3] + 58320*e*Pi^2*Zeta[3] + 
     (57240*I)*e^2*Pi^3*Zeta[3] + (984960*I)*e^2*Pi*Zeta[5]))/405 + 
  ((-17640*I)*Pi^3 - (154980*I)*e*Pi^3 - (960050*I)*e^2*Pi^3 - 58968*Pi^4 + 
    201222*e*Pi^4 + 843255*e^2*Pi^4 + (109872*I)*e*Pi^5 + 
    (211638*I)*e^2*Pi^5 - 135490*e^2*Pi^6 + 105840*Zeta[3] + 
    929880*e*Zeta[3] + 5760300*e^2*Zeta[3] + (1814400*I)*Pi*Zeta[3] - 
    (302400*I)*e*Pi*Zeta[3] - (5780880*I)*e^2*Pi*Zeta[3] - 
    5034960*e*Pi^2*Zeta[3] + 3215520*e^2*Pi^2*Zeta[3] - 
    (5186160*I)*e^2*Pi^3*Zeta[3] + 2766960*e^2*Zeta[3]^2 + 272160*e*Zeta[5] + 
    7544880*e^2*Zeta[5] + (94575600*I)*e^2*Pi*Zeta[5])/
   (2835*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((7560*I)*Pi + (22680*I)*e*Pi + (40740*I)*e^2*Pi + 
     113400*Pi^2 + 1168020*e*Pi^2 + 7284690*e^2*Pi^2 + (239400*I)*Pi^3 + 
     (721980*I)*e*Pi^3 + (1671040*I)*e^2*Pi^3 - 65268*Pi^4 + 380604*e*Pi^4 + 
     2484587*e^2*Pi^4 + (130032*I)*e*Pi^5 + (761586*I)*e^2*Pi^5 - 
     187380*e^2*Pi^6 - 1527120*Zeta[3] + 446040*e*Zeta[3] + 
     15657600*e^2*Zeta[3] + (2721600*I)*Pi*Zeta[3] + 
     (8104320*I)*e*Pi*Zeta[3] + (44185680*I)*e^2*Pi*Zeta[3] - 
     5790960*e*Pi^2*Zeta[3] + 2918160*e^2*Pi^2*Zeta[3] - 
     (7756560*I)*e^2*Pi^3*Zeta[3] + 10931760*e^2*Zeta[3]^2 + 
     4808160*e*Zeta[5] + 5261760*e^2*Zeta[5] + (130863600*I)*e^2*Pi*Zeta[5]))/
   2835 + Nc^2*(-(RATIO[(1 - x)^(-1)]*(420 + 2240*e + 7840*e^2 - 25200*Pi^2 - 
        120960*e*Pi^2 - 464730*e^2*Pi^2 - 3570*Pi^4 + 9499*e*Pi^4 + 
        16345*e^2*Pi^4 - 855*e^2*Pi^6 - 151200*Zeta[3] - 272160*e*Zeta[3] - 
        1064280*e^2*Zeta[3] - 176400*e*Pi^2*Zeta[3] + 
        316680*e^2*Pi^2*Zeta[3] - 680400*e^2*Zeta[3]^2 - 453600*e*Zeta[5] - 
        211680*e^2*Zeta[5]))/945 + 
    (2*RATIO[x]*(1800*Pi^2 + 9090*e*Pi^2 + 38365*e^2*Pi^2 + 65*e*Pi^4 + 
       538*e^2*Pi^4 + 9000*e*Zeta[3] + 45000*e^2*Zeta[3] + 
       3900*e^2*Pi^2*Zeta[3] - 4680*e^2*Zeta[5]))/45 - 
    (RATIO[x^2]*(540*Pi^2 + 1782*e*Pi^2 + 5889*e^2*Pi^2 + 6*e*Pi^4 + 
       80*e^2*Pi^4 + 2160*e*Zeta[3] + 6768*e^2*Zeta[3] + 
       360*e^2*Pi^2*Zeta[3] - 432*e^2*Zeta[5]))/27 + 
    (-21420*Pi^4 + 4284*e*Pi^4 + 12019*e^2*Pi^4 - 5130*e^2*Pi^6 - 
      1058400*e*Pi^2*Zeta[3] + 211680*e^2*Pi^2*Zeta[3] - 
      4082400*e^2*Zeta[3]^2 - 2721600*e*Zeta[5] + 544320*e^2*Zeta[5])/
     (2835*(-1 + RATIO[x])^2) + (RATIO[x^(-1)]*(13977180 + 50794170*e + 
       180733735*e^2 - 253260*Pi^2 - 973980*e*Pi^2 - 3516450*e^2*Pi^2 - 
       83916*Pi^4 - 353430*e*Pi^4 - 1230894*e^2*Pi^4 + 54351*e^2*Pi^6 - 
       3991680*Zeta[3] - 35048160*e*Zeta[3] - 131957280*e^2*Zeta[3] - 
       2562840*e*Pi^2*Zeta[3] + 15467760*e^2*Pi^2*Zeta[3] + 
       8391600*e^2*Zeta[3]^2 + 15921360*e*Zeta[5] + 15268176*e^2*Zeta[5]))/
     51030 + (-15088500 - 58592310*e - 217915705*e^2 - 4509540*Pi^2 - 
      24155460*e*Pi^2 - 100966530*e^2*Pi^2 + 45360*Pi^4 + 712152*e*Pi^4 + 
      1298052*e^2*Pi^4 - 63585*e^2*Pi^6 + 3991680*Zeta[3] + 
      15316560*e*Zeta[3] + 24476760*e^2*Zeta[3] + 657720*e*Pi^2*Zeta[3] + 
      816480*e^2*Pi^2*Zeta[3] - 15739920*e^2*Zeta[3]^2 - 20820240*e*Zeta[5] + 
      57398544*e^2*Zeta[5])/51030) + 
  Nf*(((4284*Pi^4 - 11424*e*Pi^4 - 17255*e^2*Pi^4 + 1026*e^2*Pi^6 + 
        211680*e*Pi^2*Zeta[3] - 564480*e^2*Pi^2*Zeta[3] + 
        816480*e^2*Zeta[3]^2 + 544320*e*Zeta[5] - 1451520*e^2*Zeta[5])/
       (5670*(-1 + RATIO[x])^2) + (RATIO[x^(-1)]*(9900 + 51330*e + 
         213635*e^2 + 60*e*Pi^2 - 1130*e^2*Pi^2 - 144*e*Pi^4 - 364*e^2*Pi^4 - 
         8640*Zeta[3] - 25920*e*Zeta[3] - 95760*e^2*Zeta[3] + 
         1440*e^2*Pi^2*Zeta[3] - 60480*e^2*Zeta[5]))/540 - 
      (RATIO[x^2]*(-540*Pi^2 - 450*e*Pi^2 + 645*e^2*Pi^2 + 30*e*Pi^4 + 
         41*e^2*Pi^4 - 2160*e*Zeta[3] - 1440*e^2*Zeta[3] - 
         720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/270 + 
      (RATIO[x]*(180*Pi^2 + 2130*e*Pi^2 + 10525*e^2*Pi^2 + 20*e*Pi^4 + 
         104*e^2*Pi^4 + 1440*e*Zeta[3] + 13080*e^2*Zeta[3] - 
         480*e^2*Pi^2*Zeta[3] - 480*e^2*Zeta[5]))/45 - 
      (2*RATIO[(1 - x)^(-1)]*(3780*Pi^2 + 8820*e*Pi^2 + 9975*e^2*Pi^2 + 
         2142*Pi^4 - 1407*e*Pi^4 - 2093*e^2*Pi^4 + 513*e^2*Pi^6 + 
         22680*Zeta[3] - 15120*e*Zeta[3] - 30870*e^2*Zeta[3] + 
         105840*e*Pi^2*Zeta[3] - 46620*e^2*Pi^2*Zeta[3] + 
         408240*e^2*Zeta[3]^2 + 272160*e*Zeta[5] + 34020*e^2*Zeta[5]))/2835 + 
      (-54180 - 284970*e - 1265075*e^2 + 5040*Pi^2 - 70140*e*Pi^2 - 
        494690*e^2*Pi^2 + 2856*Pi^4 + 1260*e*Pi^4 - 910*e^2*Pi^4 + 
        684*e^2*Pi^6 + 151200*Zeta[3] + 312480*e*Zeta[3] + 
        442680*e^2*Zeta[3] + 141120*e*Pi^2*Zeta[3] + 186480*e^2*Pi^2*
         Zeta[3] + 544320*e^2*Zeta[3]^2 + 362880*e*Zeta[5] + 
        1496880*e^2*Zeta[5])/3780)/Nc + 
    Nc*((RATIO[x^(-1)]*(-872820 - 3535950*e - 13233845*e^2 + 10800*Pi^2 + 
         125460*e*Pi^2 + 582870*e^2*Pi^2 + 14472*e*Pi^4 + 79956*e^2*Pi^4 - 
         25920*Zeta[3] + 2095200*e*Zeta[3] + 7896240*e^2*Zeta[3] - 
         764640*e^2*Pi^2*Zeta[3] - 2426112*e^2*Zeta[5]))/14580 - 
      (RATIO[x]*(2340*Pi^2 + 10110*e*Pi^2 + 36865*e^2*Pi^2 + 20*e*Pi^4 + 
         433*e^2*Pi^4 + 10080*e*Zeta[3] + 39840*e^2*Zeta[3] + 
         2880*e^2*Pi^2*Zeta[3] - 2400*e^2*Zeta[5]))/45 + 
      (RATIO[x^2]*(1980*Pi^2 + 7890*e*Pi^2 + 27155*e^2*Pi^2 + 10*e*Pi^4 + 
         273*e^2*Pi^4 + 7920*e*Zeta[3] + 30240*e^2*Zeta[3] + 
         1440*e^2*Pi^2*Zeta[3] - 1200*e^2*Zeta[5]))/90 + 
      (47124*Pi^4 + 22848*e*Pi^4 - 7021*e^2*Pi^4 + 11286*e^2*Pi^6 + 
        2328480*e*Pi^2*Zeta[3] + 1128960*e^2*Pi^2*Zeta[3] + 
        8981280*e^2*Zeta[3]^2 + 5987520*e*Zeta[5] + 2903040*e^2*Zeta[5])/
       (5670*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-2520 - 15960*e - 63000*e^2 + 83160*Pi^2 + 456120*e*Pi^2 + 
         1852830*e^2*Pi^2 + 21420*Pi^4 + 4032*e*Pi^4 - 18529*e^2*Pi^4 + 
         5130*e^2*Pi^6 + 498960*Zeta[3] + 1239840*e*Zeta[3] + 
         4401180*e^2*Zeta[3] + 1058400*e*Pi^2*Zeta[3] + 
         703080*e^2*Pi^2*Zeta[3] + 4082400*e^2*Zeta[3]^2 + 
         2721600*e*Zeta[5] + 5193720*e^2*Zeta[5]))/2835 + 
      (8717940 + 44434110*e + 190472765*e^2 + 7953120*Pi^2 + 
        42599340*e*Pi^2 + 173810490*e^2*Pi^2 + 154224*Pi^4 - 278964*e*Pi^4 - 
        411642*e^2*Pi^4 + 36936*e^2*Pi^6 + 7529760*Zeta[3] + 
        42215040*e*Zeta[3] + 184839480*e^2*Zeta[3] + 7620480*e*Pi^2*Zeta[3] + 
        7212240*e^2*Pi^2*Zeta[3] + 29393280*e^2*Zeta[3]^2 + 
        19595520*e*Zeta[5] + 54949104*e^2*Zeta[5])/102060)) + 
  G[0, x]*((2*e*RATIO[x^2]*(2700*Pi^2 + 8415*e*Pi^2 + (960*I)*Pi^3 + 
       (1130*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 17100*e*Zeta[3] + 
       (29520*I)*e*Pi*Zeta[3]))/135 + (I/135)*RATIO[x^(-1)]*
     (3000*e*Pi + 20140*e^2*Pi - (2880*I)*e*Pi^2 - (9480*I)*e^2*Pi^2 + 
      10560*e*Pi^3 + 18620*e^2*Pi^3 - (720*I)*e*Pi^4 + 3753*e^2*Pi^5 - 
      (12960*I)*e^2*Zeta[3] + 64800*e*Pi*Zeta[3] + 126720*e^2*Pi*Zeta[3] - 
      (97920*I)*e^2*Pi^2*Zeta[3]) + 
    (2*RATIO[x]*(1080 + 2520*e + 3420*e^2 - (9000*I)*e*Pi - 
       (60420*I)*e^2*Pi - 19800*Pi^2 - 95460*e*Pi^2 - 536260*e^2*Pi^2 - 
       (8640*I)*Pi^3 - (39420*I)*e*Pi^3 - (117390*I)*e^2*Pi^3 + 3330*e*Pi^4 - 
       6903*e^2*Pi^4 - (5697*I)*e^2*Pi^5 + 76680*e*Zeta[3] - 
       234900*e^2*Zeta[3] - (168480*I)*e*Pi*Zeta[3] - 
       (878040*I)*e^2*Pi*Zeta[3] + 132300*e^2*Pi^2*Zeta[3] + 
       90720*e^2*Zeta[5]))/405 + (2160 + 5760*e + 9240*e^2 + (36720*I)*Pi + 
      (622080*I)*e*Pi + (4697700*I)*e^2*Pi - 80640*Pi^2 - 621480*e*Pi^2 - 
      3545840*e^2*Pi^2 - (12960*I)*Pi^3 - (113220*I)*e*Pi^3 - 
      (668400*I)*e^2*Pi^3 + 6732*e*Pi^4 + 13572*e^2*Pi^4 - 
      (16569*I)*e^2*Pi^5 - 38880*Zeta[3] - 159840*e*Zeta[3] - 
      1063440*e^2*Zeta[3] - (246240*I)*e*Pi*Zeta[3] - 
      (663120*I)*e^2*Pi*Zeta[3] - 22680*e^2*Pi^2*Zeta[3] + 
      421200*e^2*Zeta[5])/405 + 
    (2*((5940*I)*Pi + (54000*I)*e*Pi + (336300*I)*e^2*Pi - 9180*Pi^2 - 
       41310*e*Pi^2 - 177315*e^2*Pi^2 - (2520*I)*Pi^3 - (11880*I)*e*Pi^3 - 
       (51020*I)*e^2*Pi^3 + 3576*e*Pi^4 + 4311*e^2*Pi^4 - (1392*I)*e^2*Pi^5 + 
       17280*Zeta[3] - 5760*e*Zeta[3] - 109920*e^2*Zeta[3] - 
       (32400*I)*e*Pi*Zeta[3] - (89640*I)*e^2*Pi*Zeta[3] + 
       178020*e^2*Pi^2*Zeta[3] + 532440*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (540 + 1620*e + 2910*e^2 + (35640*I)*Pi + (592920*I)*e*Pi + 
       (4427550*I)*e^2*Pi - 51660*Pi^2 - 332250*e*Pi^2 - 1917940*e^2*Pi^2 - 
       (7560*I)*Pi^3 - (94500*I)*e*Pi^3 - (511260*I)*e^2*Pi^3 + 7128*e*Pi^4 - 
       9099*e^2*Pi^4 - (4176*I)*e^2*Pi^5 + 19440*Zeta[3] + 113400*e*Zeta[3] - 
       427320*e^2*Zeta[3] - (97200*I)*e*Pi*Zeta[3] - (1223640*I)*e^2*Pi*
        Zeta[3] + 323460*e^2*Pi^2*Zeta[3] + 835920*e^2*Zeta[5]))/405 + 
    Nc^2*((2*e*RATIO[x^2]*(2700*Pi^2 + 8685*e*Pi^2 + 31*e*Pi^4 + 
         10800*e*Zeta[3]))/135 - (2*RATIO[x]*(-2700 - 14310*e - 57165*e^2 + 
         12120*e*Pi^2 + 62010*e^2*Pi^2 + 403*e^2*Pi^4 + 54960*e^2*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-485280 - 2079600*e - 8509000*e^2 + 23760*Pi^2 + 
         69840*e*Pi^2 + 220800*e^2*Pi^2 + 11016*e*Pi^4 + 45441*e^2*Pi^4 + 
         38880*Zeta[3] - 522720*e*Zeta[3] + 3941280*e^2*Zeta[3] + 
         483840*e^2*Pi^2*Zeta[3] - 1438560*e^2*Zeta[5]))/4860 + 
      (8*RATIO[(1 - x)^(-1)]*(-180*Pi^2 - 864*e*Pi^2 - 3319*e^2*Pi^2 - 
         30*e*Pi^4 + 74*e^2*Pi^4 - 270*Zeta[3] - 1791*e*Zeta[3] - 
         4329*e^2*Zeta[3] - 1755*e^2*Pi^2*Zeta[3] - 6345*e^2*Zeta[5]))/27 - 
      (8*(-20*e*Pi^4 + 4*e^2*Pi^4 - 180*Zeta[3] + 36*e*Zeta[3] + 
         101*e^2*Zeta[3] - 1170*e^2*Pi^2*Zeta[3] - 4230*e^2*Zeta[5]))/
       (9*(-1 + RATIO[x])^2) + (96480 - 78240*e - 367520*e^2 - 23760*Pi^2 + 
        651600*e*Pi^2 + 3529320*e^2*Pi^2 - 2376*e*Pi^4 - 129537*e^2*Pi^4 + 
        38880*Zeta[3] - 475200*e*Zeta[3] - 4394880*e^2*Zeta[3] + 
        21600*e^2*Pi^2*Zeta[3] + 3265920*e^2*Zeta[5])/4860) + 
    Nf*(((e*RATIO[x^2]*(-540*Pi^2 - 405*e*Pi^2 + 31*e*Pi^4 - 2160*e*Zeta[3]))/
         135 - (RATIO[x]*(540 + 1530*e + 2235*e^2 + 1560*e*Pi^2 + 
           15890*e^2*Pi^2 + 124*e^2*Pi^4 + 10440*e^2*Zeta[3]))/135 + 
        (RATIO[x^(-1)]*(-540 - 4950*e - 25665*e^2 - 60*e*Pi^2 + 20*e^2*Pi^2 + 
           72*e^2*Pi^4 + 4320*e*Zeta[3] + 13320*e^2*Zeta[3]))/135 + 
        (1620 + 8280*e + 31260*e^2 - 1080*Pi^2 - 4260*e*Pi^2 - 
          8585*e^2*Pi^2 - 240*e*Pi^4 - 141*e^2*Pi^4 - 2160*Zeta[3] - 
          20520*e*Zeta[3] - 49500*e^2*Zeta[3] - 14040*e^2*Pi^2*Zeta[3] - 
          50760*e^2*Zeta[5])/135 - (4*RATIO[(1 - x)^(-1)]*
          (-180*Pi^2 - 420*e*Pi^2 - 475*e^2*Pi^2 - 120*e*Pi^4 + 73*e^2*Pi^4 - 
           1080*Zeta[3] - 1800*e*Zeta[3] + 1680*e^2*Zeta[3] - 
           7020*e^2*Pi^2*Zeta[3] - 25380*e^2*Zeta[5]))/135 - 
        (4*(12*e*Pi^4 - 32*e^2*Pi^4 + 108*Zeta[3] - 288*e*Zeta[3] - 
           435*e^2*Zeta[3] + 702*e^2*Pi^2*Zeta[3] + 2538*e^2*Zeta[5]))/
         (27*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-(e*RATIO[x^2]*(5940*Pi^2 + 23175*e*Pi^2 + 31*e*Pi^4 + 
            23760*e*Zeta[3]))/135 + (RATIO[x^(-1)]*(9864 + 50316*e + 
           220114*e^2 - 432*Pi^2 - 3096*e*Pi^2 - 13872*e^2*Pi^2 - 
           567*e^2*Pi^4 + 25056*e*Zeta[3] - 86544*e^2*Zeta[3]))/486 + 
        (RATIO[x]*(-5940 - 35550*e - 150585*e^2 + 14580*e*Pi^2 + 
           62170*e^2*Pi^2 + 124*e^2*Pi^4 + 57360*e^2*Zeta[3]))/135 + 
        (164520 + 1081680*e + 4711720*e^2 - 56160*Pi^2 - 620640*e*Pi^2 - 
          2897310*e^2*Pi^2 - 8640*e*Pi^4 + 11133*e^2*Pi^4 - 77760*Zeta[3] - 
          831600*e*Zeta[3] - 3439080*e^2*Zeta[3] - 505440*e^2*Pi^2*Zeta[3] - 
          1827360*e^2*Zeta[5])/2430 - (4*(132*e*Pi^4 + 64*e^2*Pi^4 + 
           1188*Zeta[3] + 576*e*Zeta[3] - 177*e^2*Zeta[3] + 
           7722*e^2*Pi^2*Zeta[3] + 27918*e^2*Zeta[5]))/
         (27*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
          (1980*Pi^2 + 10860*e*Pi^2 + 44105*e^2*Pi^2 + 600*e*Pi^4 + 
           177*e^2*Pi^4 + 5400*Zeta[3] + 28620*e*Zeta[3] + 
           75450*e^2*Zeta[3] + 35100*e^2*Pi^2*Zeta[3] + 126900*e^2*Zeta[5]))/
         135))) + 
  G[1, x]*(Nf^2*((-4*e*(3 + 22*e))/27 + 
      (8*(3*e + 22*e^2)*RATIO[(1 - x)^(-1)])/27) + 
    (2*e*RATIO[x^2]*(2700*Pi^2 + 8415*e*Pi^2 - (240*I)*Pi^3 + 
       (2410*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 9420*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-2)]*((-810*I)*Pi - (2880*I)*e*Pi - (10095*I)*e^2*Pi + 
       45*e*Pi^2 + 330*e^2*Pi^2 - (690*I)*e*Pi^3 + (410*I)*e^2*Pi^3 + 
       816*e^2*Pi^4 + 4320*e*Zeta[3] - 4860*e^2*Zeta[3] + 
       (3060*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*((720*I)*Pi^3 + (1260*I)*e*Pi^3 + (2890*I)*e^2*Pi^3 - 720*e*Pi^4 + 
       7899*e^2*Pi^4 + (4044*I)*e^2*Pi^5 - 4320*Zeta[3] - 7560*e*Zeta[3] - 
       17340*e^2*Zeta[3] + (64800*I)*e*Pi*Zeta[3] + (75600*I)*e^2*Pi*
        Zeta[3] - 116460*e^2*Pi^2*Zeta[3] - 9720*e^2*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) + (I/405)*RATIO[x^(-1)]*
     (-1080*I - (2520*I)*e - (3420*I)*e^2 - 51840*Pi - 389880*e*Pi - 
      2538900*e^2*Pi - (3960*I)*Pi^2 + (5100*I)*e*Pi^2 - 
      (172700*I)*e^2*Pi^2 + 15120*Pi^3 - 16560*e*Pi^3 + 38640*e^2*Pi^3 - 
      (16200*I)*e*Pi^4 - (49152*I)*e^2*Pi^4 + 45261*e^2*Pi^5 - 
      (12960*I)*Zeta[3] - (174960*I)*e*Zeta[3] + (97200*I)*e^2*Zeta[3] + 
      453600*e*Pi*Zeta[3] + 429840*e^2*Pi*Zeta[3] - (324000*I)*e^2*Pi^2*
       Zeta[3] - (259200*I)*e^2*Zeta[5]) + 
    (2*RATIO[x]*(-1080 - 2520*e - 3420*e^2 + (9000*I)*e*Pi + 
       (60420*I)*e^2*Pi + 19800*Pi^2 - 17940*e*Pi^2 - 389840*e^2*Pi^2 + 
       (6480*I)*Pi^3 + (11340*I)*e*Pi^3 - (22110*I)*e^2*Pi^3 - 342*e*Pi^4 - 
       7488*e^2*Pi^4 + (8073*I)*e^2*Pi^5 + 12960*Zeta[3] - 132840*e*Zeta[3] - 
       561780*e^2*Zeta[3] + (142560*I)*e*Pi*Zeta[3] + 
       (3240*I)*e^2*Pi*Zeta[3] - 122580*e^2*Pi^2*Zeta[3] + 
       38880*e^2*Zeta[5]))/405 - (4*RATIO[(1 - x)^(-1)]*
      ((-4140*I)*Pi - (31320*I)*e*Pi - (180665*I)*e^2*Pi + 4320*Pi^2 + 
       14940*e*Pi^2 + 48210*e^2*Pi^2 + (360*I)*Pi^3 + (9000*I)*e*Pi^3 + 
       (40940*I)*e^2*Pi^3 - 435*e*Pi^4 + 799*e^2*Pi^4 + (2262*I)*e^2*Pi^5 - 
       2160*Zeta[3] - 59940*e*Zeta[3] - 214230*e^2*Zeta[3] + 
       (43200*I)*e*Pi*Zeta[3] + (57240*I)*e^2*Pi*Zeta[3] - 
       67230*e^2*Pi^2*Zeta[3] + 49140*e^2*Zeta[5]))/135 + 
    (5760*e + 23520*e^2 - (15120*I)*Pi - (588240*I)*e*Pi - 
      (4700340*I)*e^2*Pi - 6840*Pi^2 + 45660*e*Pi^2 + 130400*e^2*Pi^2 - 
      (19440*I)*Pi^3 + (97020*I)*e*Pi^3 + (473100*I)*e^2*Pi^3 - 1440*e*Pi^4 - 
      43218*e^2*Pi^4 - (20943*I)*e^2*Pi^5 - 90720*Zeta[3] - 
      643680*e*Zeta[3] - 2900160*e^2*Zeta[3] - (324000*I)*e*Pi*Zeta[3] - 
      (34560*I)*e^2*Pi*Zeta[3] - 176040*e^2*Pi^2*Zeta[3] + 
      298080*e^2*Zeta[5])/405 + 
    Nc^2*((2*e*RATIO[x^2]*(2700*Pi^2 + 8685*e*Pi^2 + 14*e*Pi^4 + 
         10800*e*Zeta[3]))/135 - (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 
         360*e*Zeta[3] - 132*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(2700 + 14310*e + 57165*e^2 + 12180*e*Pi^2 + 
         60030*e^2*Pi^2 + 182*e^2*Pi^4 + 58440*e^2*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-290880 - 582720*e - 1166080*e^2 + 71280*Pi^2 + 
         187920*e*Pi^2 + 504000*e^2*Pi^2 + 14688*e*Pi^4 + 130311*e^2*Pi^4 + 
         38880*Zeta[3] + 1827360*e*Zeta[3] + 3365280*e^2*Zeta[3] + 
         315360*e^2*Pi^2*Zeta[3] - 2138400*e^2*Zeta[5]))/4860 - 
      (RATIO[(1 - x)^(-1)]*(-120*e - 640*e^2 + 3600*Pi^2 + 13680*e*Pi^2 + 
         49100*e^2*Pi^2 - 510*e*Pi^4 + 1117*e^2*Pi^4 + 21600*e*Zeta[3] + 
         125280*e^2*Zeta[3] - 25200*e^2*Pi^2*Zeta[3] - 64800*e^2*Zeta[5]))/
       135 + (4*(-85*e*Pi^4 + 17*e^2*Pi^4 - 4200*e^2*Pi^2*Zeta[3] - 
         10800*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
      (679680 + 2952240*e + 11527960*e^2 - 71280*Pi^2 + 743040*e*Pi^2 + 
        4409640*e^2*Pi^2 - 18360*e*Pi^4 - 62811*e^2*Pi^4 - 38880*Zeta[3] - 
        1697760*e*Zeta[3] + 341280*e^2*Zeta[3] - 496800*e^2*Pi^2*Zeta[3] + 
        1671840*e^2*Zeta[5])/4860) + 
    Nf*(((e*RATIO[x^2]*(-540*Pi^2 - 405*e*Pi^2 + 14*e*Pi^4 - 2160*e*Zeta[3]))/
         135 + (RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 
           1020*e^2*Zeta[3]))/135 - (4*RATIO[x^(-1)]*(30*e*Pi^2 + 
           65*e^2*Pi^2 + 23*e^2*Pi^4 + 360*e*Zeta[3] + 330*e^2*Zeta[3]))/
         135 - (RATIO[x]*(-540 - 1530*e - 2235*e^2 + 1680*e*Pi^2 + 
           16510*e^2*Pi^2 + 56*e^2*Pi^4 + 9000*e^2*Zeta[3]))/135 + 
        (2*RATIO[(1 - x)^(-1)]*(180*Pi^2 + 240*e*Pi^2 + 55*e^2*Pi^2 - 
           102*e*Pi^4 + 55*e^2*Pi^4 + 1080*e*Zeta[3] + 3600*e^2*Zeta[3] - 
           5040*e^2*Pi^2*Zeta[3] - 12960*e^2*Zeta[5]))/135 - 
        (2*(-51*e*Pi^4 + 136*e^2*Pi^4 - 2520*e^2*Pi^2*Zeta[3] - 
           6480*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) + 
        (-1080 - 4410*e - 10905*e^2 - 540*Pi^2 - 960*e*Pi^2 + 5945*e^2*Pi^2 + 
          102*e*Pi^4 + 201*e^2*Pi^4 - 2160*e*Zeta[3] - 9540*e^2*Zeta[3] + 
          5040*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5])/135)/Nc + 
      Nc*(-(e*RATIO[x^2]*(5940*Pi^2 + 23175*e*Pi^2 + 14*e*Pi^4 + 
            23760*e*Zeta[3]))/135 + (RATIO[x^(-1)]*(20160 + 39360*e + 
           78080*e^2 - 6480*Pi^2 - 34560*e*Pi^2 - 153000*e^2*Pi^2 - 
           20277*e^2*Pi^4 - 298080*e*Zeta[3] - 714960*e^2*Zeta[3]))/2430 + 
        (RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 1260*e^2*Zeta[3]))/
         135 + (RATIO[x]*(5940 + 35550*e + 150585*e^2 + 14580*e*Pi^2 + 
           58250*e^2*Pi^2 + 56*e^2*Pi^4 + 65760*e^2*Zeta[3]))/135 - 
        (2*RATIO[(1 - x)^(-1)]*(120*e + 760*e^2 - 1980*Pi^2 - 8880*e*Pi^2 - 
           33245*e^2*Pi^2 + 510*e*Pi^4 + 228*e^2*Pi^4 - 11880*e*Zeta[3] - 
           77040*e^2*Zeta[3] + 25200*e^2*Pi^2*Zeta[3] + 64800*e^2*Zeta[5]))/
         135 + (2*(561*e*Pi^4 + 272*e^2*Pi^4 + 27720*e^2*Pi^2*Zeta[3] + 
           71280*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) + 
        (-234000 - 1496820*e - 6827630*e^2 - 22680*Pi^2 - 456840*e*Pi^2 - 
          2161530*e^2*Pi^2 + 3672*e*Pi^4 + 11871*e^2*Pi^4 + 51840*e*Zeta[3] - 
          1787400*e^2*Zeta[3] + 181440*e^2*Pi^2*Zeta[3] + 466560*e^2*Zeta[5])/
         2430))), G[1, 1, 0, 1, 0, 0, x]*
   (Nc*(-704*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2) + 
    Nf*(80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 1, 1, x]*
   (Nf*(-528*e^2 + 2400*e^2*RATIO[(1 - x)^(-1)] - 
      (1952*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(2944*e^2 - 9728*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
      (6368*e^2)/(-1 + RATIO[x])^2)) + Nc*G[1, 1, 1, 1, 0, 1, x]*
   (1312*e^2 + 224*e^2*RATIO[x^(-1)] - 1536*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(1312*e^2 + 224*e^2*RATIO[x^(-1)] - 
    1536*e^2*RATIO[x]) + Nc*G[1, 1, 1, 1, 1, 1, x]*
   (2944*e^2 - 1472*e^2*RATIO[x^(-1)] - 1472*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 0, 0, x]*(-1312*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
    800*e^2*RATIO[x^(-1)] - (320*e^2)/(-1 + RATIO[x])^2 - 128*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(1312*e^2 - 1248*e^2*RATIO[x^(-1)] - 
    64*e^2*RATIO[x]) + Nc*G[1, 1, 1, 0, 1, 1, x]*
   (-992*e^2 + 672*e^2*RATIO[x^(-1)] + 320*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 1, 1, x]*(-992*e^2 - 352*e^2*RATIO[x^(-1)] + 
    1344*e^2*RATIO[x]) + Nc*G[1, 1, 0, 1, 1, 1, x]*
   (-1760*e^2 + 352*e^2*RATIO[x^(-1)] + 1408*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(1472*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] + 
    (1472*e^2)/(-1 + RATIO[x])^2 + 1472*e^2*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(336*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] + 
      (672*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(864*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
      (992*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(336*e^2 - 672*e^2*RATIO[(1 - x)^(-1)] + 
      (672*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(864*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
      (992*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(64*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(544*e^2 + 960*e^2*RATIO[(1 - x)^(-1)] - 1056*e^2*RATIO[x^(-1)] - 
      (960*e^2)/(-1 + RATIO[x])^2 - 1408*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (128*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1248*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 1696*e^2*RATIO[x^(-1)] - 
      (896*e^2)/(-1 + RATIO[x])^2 - 1344*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(1328*e^2 - 4960*e^2*RATIO[(1 - x)^(-1)] + 
      (4192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-6688*e^2 + 17632*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] - 
      (11872*e^2)/(-1 + RATIO[x])^2 - 992*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(288*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      (576*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-32*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] - 
      (640*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(288*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      (576*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-32*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 448*e^2*RATIO[x^(-1)] - 
      (640*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(832*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(832*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 - 800*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nf*(192*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + Nc*(1632*e^2*RATIO[(1 - x)^(-1)] - 
      288*e^2*RATIO[x^(-1)] - (1152*e^2)/(-1 + RATIO[x])^2 - 
      672*e^2*RATIO[x])) + G[0, 0, 0, 1, 1, 1, x]*
   (Nf*(-848*e^2 + 4000*e^2*RATIO[(1 - x)^(-1)] - 
      (3232*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(5504*e^2 - 15904*e^2*RATIO[(1 - x)^(-1)] - 704*e^2*RATIO[x^(-1)] + 
      (10144*e^2)/(-1 + RATIO[x])^2 - 640*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (96*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1472*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] - 544*e^2*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 - 608*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(944*e^2 - 3424*e^2*RATIO[(1 - x)^(-1)] + 
      (2912*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-5440*e^2 + 11872*e^2*RATIO[(1 - x)^(-1)] + 576*e^2*RATIO[x^(-1)] - 
      (8032*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (128*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1824*e^2 - 832*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
      (832*e^2)/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(560*e^2 - 2464*e^2*RATIO[(1 - x)^(-1)] + 
      (2016*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-3776*e^2 + 10112*e^2*RATIO[(1 - x)^(-1)] - 
      (6752*e^2)/(-1 + RATIO[x])^2 - 320*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nf*(-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (128*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(224*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2 - 320*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(192*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 
      (384*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-736*e^2 + 640*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] - 
      (640*e^2)/(-1 + RATIO[x])^2 - 224*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(96*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1152*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 1216*e^2*RATIO[x^(-1)] - 
      (128*e^2)/(-1 + RATIO[x])^2 - 192*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(160*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-864*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(160*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-864*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 - 160*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(256*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
      (224*e^2)/(-1 + RATIO[x])^2 - 160*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(256*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
      (224*e^2)/(-1 + RATIO[x])^2 - 160*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(160*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-320*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)] - 
      (384*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(160*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] + 
      (320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-320*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)] - 
      (384*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(128*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(128*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-768*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-768*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(64*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(64*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nf*(-448*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
      (896*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(2144*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 1184*e^2*RATIO[x^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(-576*e^2 + 1728*e^2*RATIO[(1 - x)^(-1)] - 
      (1536*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1824*e^2 - 4896*e^2*RATIO[(1 - x)^(-1)] + 928*e^2*RATIO[x^(-1)] + 
      (3456*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(176*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1024*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 160*e^2*RATIO[x^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(176*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1024*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] + 160*e^2*RATIO[x^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-288*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 512*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-288*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 512*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(976*e^2 - 4256*e^2*RATIO[(1 - x)^(-1)] + 
      (3488*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-5376*e^2 + 16928*e^2*RATIO[(1 - x)^(-1)] - 1024*e^2*RATIO[x^(-1)] - 
      (11168*e^2)/(-1 + RATIO[x])^2 + 192*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(-896*e^2 + 2560*e^2*RATIO[(1 - x)^(-1)] - 
      (2304*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(4224*e^2 - 6784*e^2*RATIO[(1 - x)^(-1)] - 96*e^2*RATIO[x^(-1)] + 
      (4864*e^2)/(-1 + RATIO[x])^2 + 224*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (96*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-448*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 320*e^2*RATIO[x^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2 + 320*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(320*e^2 - 1216*e^2*RATIO[(1 - x)^(-1)] + 
      (1024*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-2592*e^2 + 4256*e^2*RATIO[(1 - x)^(-1)] + 608*e^2*RATIO[x^(-1)] - 
      (2816*e^2)/(-1 + RATIO[x])^2 + 384*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      (384*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-704*e^2 - 384*e^2*RATIO[(1 - x)^(-1)] + 1024*e^2*RATIO[x^(-1)] + 
      (384*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-1296*e^2 + 4512*e^2*RATIO[(1 - x)^(-1)] - 
      (3872*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(6816*e^2 - 15264*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] + 
      (10464*e^2)/(-1 + RATIO[x])^2 + 608*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-704*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 + 640*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (96*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-864*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 384*e^2*RATIO[x^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2 + 672*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      (224*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-832*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      (224*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-832*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 352*e^2*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      (384*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(416*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] + 704*e^2*RATIO[x^(-1)] + 
      (960*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-192*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      (384*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(416*e^2 - 960*e^2*RATIO[(1 - x)^(-1)] + 704*e^2*RATIO[x^(-1)] + 
      (960*e^2)/(-1 + RATIO[x])^2 + 800*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-272*e^2 + 544*e^2*RATIO[(1 - x)^(-1)] - 
      (544*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-576*e^2 - 736*e^2*RATIO[(1 - x)^(-1)] + 1056*e^2*RATIO[x^(-1)] + 
      (736*e^2)/(-1 + RATIO[x])^2 + 992*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1056*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2 + 1536*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1056*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2 + 1536*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nf*(-448*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
      (896*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(672*e^2 - 1984*e^2*RATIO[(1 - x)^(-1)] + 1760*e^2*RATIO[x^(-1)] + 
      (1984*e^2)/(-1 + RATIO[x])^2 + 1536*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nf*(-448*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] - 
      (896*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(672*e^2 - 1984*e^2*RATIO[(1 - x)^(-1)] + 1760*e^2*RATIO[x^(-1)] + 
      (1984*e^2)/(-1 + RATIO[x])^2 + 1536*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*((16*e^2*(4 - (9*I)*Pi))/3 - 
      32*e^2*(11 - (3*I)*Pi)*RATIO[(1 - x)^(-1)] - 48*e^2*RATIO[x^(-2)] + 
      (608*e^2*RATIO[x^(-1)])/3 - ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((32*I)/3)*e*(30*I + (29*I)*e + 15*e*Pi) - (32*I)*e^2*(11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (304*e^2*RATIO[x^(-2)])/3 + 
      (32*I)*((3*I)*e + (43*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
      ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 32*e*(13 + 44*e - (10*I)*e*Pi)*
       RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   (Nf*((16*e^2*(4 + (3*I)*Pi))/3 - 32*e^2*(11 + I*Pi)*RATIO[(1 - x)^(-1)] - 
      48*e^2*RATIO[x^(-2)] + (608*e^2*RATIO[x^(-1)])/3 + 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-32*I)/3)*e*(-30*I - (29*I)*e + 81*e*Pi) + 
      (32*I)*e^2*(-11*I + Pi)*RATIO[(1 - x)^(-1)] + (304*e^2*RATIO[x^(-2)])/
       3 + (32*I)*((3*I)*e + (43*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 32*e*(13 + 44*e + (13*I)*e*Pi)*
       RATIO[x])) + G[1, 1, 0, 1, 0, x]*
   (Nf*(16*e*(1 + 4*e + (2*I)*e*Pi) - (16*(6*e + 79*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 + (32*e*(1 + 6*e + (2*I)*e*Pi))/
       (-1 + RATIO[x])^2) + 
    Nc*(((-16*I)/3)*e*(-12*I - (161*I)*e + 210*e*Pi) + 
      ((32*I)/3)*((-3*I)*e - (59*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((9*I)*e + (50*I)*e^2 + 63*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(9 + 88*e + (30*I)*e*Pi)*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nf*(16*e*(1 + 4*e + (9*I)*e*Pi) - 
      (16*(6*e + 79*e^2 + (90*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      (32*e*(1 + 6*e + (13*I)*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(((-16*I)/3)*e*(-12*I - (161*I)*e + 12*e*Pi) + 
      ((32*I)/3)*((-3*I)*e - (59*I)*e^2 + 138*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((-9*I)*e - (50*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 93*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(9 + 88*e - (42*I)*e*Pi)*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((16*e*(3 + 70*e + (33*I)*e*Pi))/3 - 
      (16*(6*e + 143*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2*RATIO[x^(-1)])/3 + (16*e*(2 + 59*e + (22*I)*e*Pi))/
       (-1 + RATIO[x])^2 - (224*e^2*RATIO[x])/3) + 
    Nc*(((32*I)/3)*e*(27*I + (38*I)*e + 27*e*Pi) - 
      (32*(15*e + 176*e^2 - (99*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 306*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e*(5 + 8*e - (33*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(66 + 77*e - (144*I)*e*Pi)*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(16*e*(9 + 52*e + (28*I)*e*Pi) - 
      (16*(54*e + 371*e^2 + (420*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 + (16*(54*e + 193*e^2 + (336*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nc*((-16*I)*e*(-18*I - (283*I)*e + 234*e*Pi) + 
      ((32*I)/3)*((-57*I)*e - (605*I)*e^2 + 885*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((96*I)*e - (77*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e*(-19*I - (62*I)*e + 190*e*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*e*(13*I + (44*I)*e + 10*e*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(16*e*(9 + 52*e + (5*I)*e*Pi) - 
      (16*(54*e + 371*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 + (16*(54*e + 193*e^2 + (30*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2)) + Nc*(-16*e*(18 + 283*e) + 
      ((32*I)/3)*((-57*I)*e - (605*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e*(-19*I - (62*I)*e + 7*e*Pi))/(-1 + RATIO[x])^2 - 
      (32*I)*e*(-13*I - (44*I)*e + 13*e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 1, x]*(Nf*((32*e*(6 + 28*e - (39*I)*e*Pi))/3 - 
      32*e*(4 + 21*e - (68*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (16*(24*e + 19*e^2 - (324*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((32*I)*e*(3*I + (70*I)*e + 93*e*Pi) - 
      ((32*I)/3)*((18*I)*e + (362*I)*e^2 + 897*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e + (13*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (((64*I)/3)*((9*I)*e + (17*I)*e^2 + 
         291*e^2*Pi))/(-1 + RATIO[x])^2 - ((32*I)/3)*e*
       (-9*I - (88*I)*e + 30*e*Pi)*RATIO[x])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((16*e*(12 + 56*e - (3*I)*e*Pi))/3 - 
      32*e*(4 + 21*e - I*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (16*(24*e + 19*e^2 - (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*I)*e*(-3*I - (70*I)*e + 30*e*Pi) + 
      ((32*I)/3)*((-18*I)*e - (362*I)*e^2 + 9*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((36*I)*e + (13*I)*e^2 + 
        60*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-18*I)*e - (34*I)*e^2 + 
         9*e^2*Pi))/(-1 + RATIO[x])^2 + ((32*I)/3)*e*(9*I + (88*I)*e + 
        42*e*Pi)*RATIO[x])) + G[1, 0, 1, 1, 1, x]*
   (Nf*(((32*I)/3)*e^2*(283*I + 24*Pi) - (32*I)*e^2*(131*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-2)])/3 + 
      (256*e^2*RATIO[x^(-1)])/3 + ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (224*e^2*RATIO[x])/3) + Nc*((32*e*(42 + 1138*e - (87*I)*e*Pi))/3 - 
      32*e^2*(371 - (16*I)*Pi)*RATIO[(1 - x)^(-1)] - 
      (80*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((-18*I)*e - I*e^2 + 162*e^2*Pi)*
       RATIO[x^(-1)] - ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/3)*e*(66*I + (77*I)*e + 144*e*Pi)*RATIO[x])) + 
  G[1, 0, 1, 0, 0, x]*(Nf*(16*e*(4 + 7*e - I*e*Pi) - 
      (32*(12*e + 10*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (496*e^2*RATIO[x^(-2)])/3 - (832*e^2*RATIO[x^(-1)])/3 + 
      (16*(24*e + 47*e^2 - (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x]) + Nc*((16*e*(24 - 355*e - (252*I)*e*Pi))/3 - 
      (16*(-24*e + 43*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1456*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((54*I)*e - (193*I)*e^2 + 
        138*e^2*Pi)*RATIO[x^(-1)] + (((16*I)/3)*((24*I)*e + (37*I)*e^2 + 
         42*e^2*Pi))/(-1 + RATIO[x])^2 + 16*e*(-6 + 101*e + (66*I)*e*Pi)*
       RATIO[x] - (224*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 1, x]*
   (Nf*(16*e*(-19 + 93*e + (55*I)*e*Pi) - 
      (16*(-222*e + 265*e^2 + (546*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
      (((32*I)/3)*((93*I)*e + (37*I)*e^2 + 237*e^2*Pi))/(-1 + RATIO[x])^2 + 
      32*e^2*RATIO[x]) + Nc*((16*e*(354 - 1139*e - (690*I)*e*Pi))/3 - 
      (16*(816*e - 547*e^2 - (1770*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-18*I)*e - (59*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)] + (32*(273*e - 74*e^2 - (615*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(18 + 61*e - (198*I)*e*Pi)*RATIO[x])/3 - 
      (224*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (Nf*((16*e*(3 + 74*e + (24*I)*e*Pi))/3 - 
      (16*(6*e + 179*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 + (16*(6*e + 145*e^2 + (48*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x]) + 
    Nc*(((32*I)/3)*e*(9*I + (134*I)*e + 51*e*Pi) + 
      ((32*I)/3)*((-3*I)*e - (52*I)*e^2 + 84*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-24*I)*e + (77*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*((-3*I)*e - (46*I)*e^2 + 84*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(30 - 43*e - (246*I)*e*Pi)*RATIO[x])/3 - 32*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, x]*(Nf*((-32*I)*e^2*(-65*I + 3*Pi) + 
      (32*I)*e^2*(-91*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 - 
      ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x]) + 
    Nc*((64*e*(21 + 356*e - (57*I)*e*Pi))/3 - 32*e^2*(251 + (6*I)*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*((54*I)*e + (145*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] + 
      ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*e*(-30 + 199*e + (246*I)*e*Pi)*
        RATIO[x])/3 - 32*e^2*RATIO[x^2])) + G[0, 0, 1, 1, 1, x]*
   (Nf*(16*e*(-21 + 178*e + (13*I)*e*Pi) - 
      (16*(-270*e + 587*e^2 + (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (16*(-222*e + 71*e^2 + (174*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3) + 
    Nc*(64*e*(31 - 169*e - (18*I)*e*Pi) - 
      (16*(1062*e - 901*e^2 - (1014*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((64*I)/3)*((9*I)*e + (11*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(702*e - 325*e^2 - (654*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      16*e*(-4 + 43*e - (8*I)*e*Pi)*RATIO[x] - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-16*I)*e^2*(-11*I + 4*Pi) + 
      ((64*I)/3)*((-35*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (592*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 - 
      (((64*I)/3)*((-17*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (224*e^2*RATIO[x])/3) + Nc*((32*I)*e*(10*I + (9*I)*e + 18*e*Pi) - 
      ((32*I)/3)*((-85*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      624*e^2*RATIO[x^(-2)] - (32*I)*((8*I)*e + (39*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (((256*I)/3)*((-2*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(12 - 25*e + (24*I)*e*Pi)*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*((16*I)*e*(6*I + (24*I)*e + e*Pi) - (32*I)*e*(6*I + (31*I)*e + e*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 + ((16*I)*e*(12*I + (47*I)*e + 2*e*Pi))/
       (-1 + RATIO[x])^2) + Nc*((16*e*(42 + 187*e + (222*I)*e*Pi))/3 - 
      16*e*(12 + 119*e + (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((12*I)*e - (119*I)*e^2 + 
        138*e^2*Pi)*RATIO[x^(-1)] + (16*e*(12 + 39*e + (2*I)*e*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(9 + 101*e - (36*I)*e*Pi)*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nf*((-16*I)*e*(-6*I - (24*I)*e + 37*e*Pi) + 
      (32*I)*e*(-6*I - (31*I)*e + 55*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
      ((16*I)*e*(-12*I - (47*I)*e + 98*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*((16*e*(42 + 187*e + (240*I)*e*Pi))/3 - 
      16*e*(12 + 119*e + (308*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-12*I)*e + (119*I)*e^2 + 
        228*e^2*Pi)*RATIO[x^(-1)] + (16*e*(12 + 39*e + (218*I)*e*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(9 + 101*e + (42*I)*e*Pi)*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((16*e*(36 + 521*e - (42*I)*e*Pi))/3 - 
      (32*(54*e + 445*e^2 - (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 - (544*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(32 + 63*e - (44*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3) + Nc*((32*I)*e*(30*I + (325*I)*e + 73*e*Pi) - 
      (32*I)*e*(51*I + (379*I)*e + 90*e*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e + (34*I)*e^2 + 19*e^2*Pi)*
       RATIO[x^(-1)] + ((48*I)*e*(24*I + (9*I)*e + 40*e*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(6 - 205*e - (108*I)*e*Pi)*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((16*I)*e*(I + (36*I)*e + e*Pi) - ((16*I)/3)*((6*I)*e + (97*I)*e^2 + 
        6*e^2*Pi)*RATIO[(1 - x)^(-1)] - (256*e^2*RATIO[x^(-2)])/3 + 
      (928*e^2*RATIO[x^(-1)])/3 + ((16*I)*e*(2*I + (15*I)*e + 2*e*Pi))/
       (-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3) + 
    Nc*((16*e*(54 + 637*e - (186*I)*e*Pi))/3 - 
      (16*(18*e + 509*e^2 - (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      192*e^2*RATIO[x^(-2)] - (16*I)*((-4*I)*e - (79*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (16*(18*e + 79*e^2 - (42*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(-6 + 257*e + (108*I)*e*Pi)*RATIO[x])/
       3 - (32*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 1, x]*
   (Nf*((16*e*(-3 + 8*e - (222*I)*e*Pi))/3 + 
      ((16*I)/3)*((-6*I)*e - (55*I)*e^2 + 804*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      ((32*I)*e*(-I - (17*I)*e + 114*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e*(12 - 35*e + (430*I)*e*Pi) - 
      (32*(3*e - 136*e^2 + (1404*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e + (2*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (32*(3*e + 38*e^2 + (954*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*I)*e*(3*I + (25*I)*e + 12*e*Pi)*RATIO[x] - 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((16*e*(-3 + 8*e + (21*I)*e*Pi))/3 - ((16*I)/3)*
       ((6*I)*e + (55*I)*e^2 + 42*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      ((32*I)*e*(I + (17*I)*e + 7*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(16*e*(12 - 35*e - (112*I)*e*Pi) - (32*(3*e - 136*e^2 - (69*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      (32*I)*(I*e - (2*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e + 38*e^2 - (69*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (32*I)*e*(-3*I - (25*I)*e + 14*e*Pi)*RATIO[x] - 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*((16*I)*e*(6*I + (29*I)*e + 27*e*Pi) - 
      (96*I)*e*(2*I + (12*I)*e + 15*e*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 
      ((32*I)*e*(6*I + (28*I)*e + 39*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(32*e*(-7 + 39*e - (68*I)*e*Pi) - 
      (16*(48*e + 421*e^2 - (876*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      16*e^2*RATIO[x^(-2)] - 32*(-10*e + 23*e^2)*RATIO[x^(-1)] + 
      (16*(48*e + 185*e^2 - (606*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (32*e*(39 + 119*e - (24*I)*e*Pi)*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*((-16*I)*e*(-6*I - (29*I)*e + 8*e*Pi) + 
      (64*I)*e*(-3*I - (18*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] - 
      ((64*I)*e*(-3*I - (14*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2) + 
    Nc*(32*e*(-7 + 39*e - (37*I)*e*Pi) - (16*(48*e + 421*e^2 + (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + 16*e^2*RATIO[x^(-2)] + 
      (32*I)*((-10*I)*e + (23*I)*e^2 + 40*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(48*e + 185*e^2 + (60*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (32*e*(39 + 119*e + (51*I)*e*Pi)*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 1, x]*
   (Nf*((80*e*(9 - 67*e - (21*I)*e*Pi))/3 - 16*e*(66 - 111*e - (142*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (32*e*(27 + 7*e - (59*I)*e*Pi))/
       (-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3) + 
    Nc*(16*e*(-82 + 503*e + (200*I)*e*Pi) - 
      (16*(-768*e + 1109*e^2 + (1626*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 + (416*e^2*RATIO[x^(-1)])/3 + 
      (32*(-249*e + 131*e^2 + (543*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(6 + 205*e + (60*I)*e*Pi)*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((16*e*(9 + 49*e - (27*I)*e*Pi))/3 - 
      (16*(18*e + 73*e^2 - (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - (320*e^2*RATIO[x^(-1)])/3 + 
      (16*(18*e - e^2 - (54*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((64*e*(15 - 58*e + (69*I)*e*Pi))/3 - 
      ((16*I)/3)*((18*I)*e + (511*I)*e^2 + 186*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((9*I)*e - (41*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-1)] + (((16*I)/3)*((18*I)*e + (13*I)*e^2 + 
         186*e^2*Pi))/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (39*I + (145*I)*e + 24*e*Pi)*RATIO[x] + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*((16*e*(9 + 49*e + (174*I)*e*Pi))/3 - 
      (16*(18*e + 73*e^2 + (636*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - (320*e^2*RATIO[x^(-1)])/3 + 
      (16*(18*e - e^2 + (540*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2)) + 
    Nc*((64*e*(15 - 58*e - (261*I)*e*Pi))/3 + 
      ((16*I)/3)*((-18*I)*e - (511*I)*e^2 + 2232*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((9*I)*e - (41*I)*e^2 + 69*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 1512*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*e*(-39*I - (145*I)*e + 51*e*Pi)*RATIO[x] + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*((32*e*(-3 + 2*e + (3*I)*e*Pi))/3 - (64*(-3*e + 8*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - 144*e^2*RATIO[x^(-2)] + 
      (640*e^2*RATIO[x^(-1)])/3 + (((64*I)/3)*((3*I)*e + I*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3) + 
    Nc*((64*e*(9 + 55*e + (24*I)*e*Pi))/3 - 
      (64*(3*e - 44*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (1328*e^2*RATIO[x^(-2)])/3 - (16*I)*((-2*I)*e - (37*I)*e^2 + 20*e^2*Pi)*
       RATIO[x^(-1)] + (64*(3*e - 2*e^2 - (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-6*I - (257*I)*e + 60*e*Pi)*
       RATIO[x] + (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nf*((16*e*(27 + 136*e + (42*I)*e*Pi))/3 - 
      (16*(54*e + 265*e^2 + (84*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2*RATIO[x^(-1)])/3 + (16*(54*e + 295*e^2 + (84*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - 288*e^2*RATIO[x]) + 
    Nc*(((16*I)/3)*e*(126*I + (385*I)*e + 300*e*Pi) - 
      16*e*(-14 + 23*e - (64*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((48*I)*e + (407*I)*e^2 + 384*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)*e*(-14*I - (17*I)*e + 64*e*Pi))/(-1 + RATIO[x])^2 + 
      16*e*(-2 + 47*e - (100*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(((-16*I)/3)*e^2*(-524*I + 33*Pi) + 
      (32*I)*e^2*(-109*I + 11*Pi)*RATIO[(1 - x)^(-1)] - 
      48*e^2*RATIO[x^(-2)] + (128*e^2*RATIO[x^(-1)])/3 - 
      ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 288*e^2*RATIO[x]) + 
    Nc*((32*e*(-30 + 1249*e - (42*I)*e*Pi))/3 - 32*e^2*(349 + (11*I)*Pi)*
       RATIO[(1 - x)^(-1)] + (112*e^2*RATIO[x^(-2)])/3 - 
      (16*I)*((18*I)*e + (21*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(2 - 151*e + (100*I)*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[1, 1, 1, 1, 1, x]*
   (Nf*(576*e^2 - 288*e^2*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
    Nc*((32*I)*e*(24*I + (51*I)*e + 85*e*Pi) + 64*e^2*RATIO[x^(-2)] - 
      (16*I)*((24*I)*e + (47*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(24 + 47*e - (140*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((32*e^2*(41 - (42*I)*Pi))/3 + 
      ((64*I)/3)*((17*I)*e^2 + 42*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((64*I)/3)*((17*I)*e^2 + 42*e^2*Pi))/(-1 + RATIO[x])^2 + 
      288*e^2*RATIO[x]) + Nc*(((16*I)/3)*e*(72*I + (451*I)*e + 258*e*Pi) - 
      ((32*I)/3)*((36*I)*e + (319*I)*e^2 + 252*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (1760*I)*e^2*Pi*RATIO[x^(-1)] + 
      (((64*I)/3)*((18*I)*e + (185*I)*e^2 + 126*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*I)*e*(24*I + (151*I)*e + 140*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*
   (Nf*((-4*(-36 - 228*e + 520*e^2 - (324*I)*e*Pi - (5700*I)*e^2*Pi + 
         687*e^2*Pi^2))/9 + (8*(-12 - 86*e - 346*e^2 - (180*I)*e*Pi - 
         (1542*I)*e^2*Pi + 313*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - ((16*I)/9)*
       ((-30*I)*e - (41*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-36 - 216*e - 986*e^2 - (468*I)*e*Pi - (624*I)*e^2*Pi + 
         855*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(49 - (6*I)*Pi)*RATIO[x])/9 - (304*e^2*RATIO[x^2])/9) + 
    Nc*((16*(6 - 24*e + 237*e^2 - (210*I)*e*Pi - (1776*I)*e^2*Pi + 
         202*e^2*Pi^2))/3 - (8*(-36 - 564*e - 2609*e^2 - (1656*I)*e*Pi - 
         (12276*I)*e^2*Pi + 2337*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-36 + 276*e + 973*e^2 + (216*I)*e*Pi + (948*I)*e^2*Pi + 
         63*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (1116*I)*e*Pi + (186*I)*e^2*Pi + 
         1707*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-24 - 176*e - 509*e^2 + (108*I)*e*Pi - (286*I)*e^2*Pi + 
         125*e^2*Pi^2)*RATIO[x])/3 + (1384*e^2*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((16*(-3 - 21*e - 185*e^2 - (104*I)*e^2*Pi + 21*e^2*Pi^2))/3 - 
      (16*(-18 - 105*e - 439*e^2 - (282*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 
        78*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e - (23*I)*e^2 + 
        75*e^2*Pi)*RATIO[x^(-1)] + (32*(-9 + 6*e + 115*e^2 - (57*I)*e^2*Pi + 
         63*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(49 + (6*I)*Pi)*RATIO[x])/9 - (304*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(36 - 606*e - 6557*e^2 - (576*I)*e*Pi - (3714*I)*e^2*Pi + 
         105*e^2*Pi^2))/9 + (8*(-36 - 1272*e - 6593*e^2 - (72*I)*e*Pi - 
         (2532*I)*e^2*Pi + 396*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 62*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-12 + 26*e + 113*e^2 + (36*I)*e*Pi + (388*I)*e^2*Pi + 104*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (32*(-9 - 3*e + 55*e^2 - (18*I)*e*Pi - 
         (105*I)*e^2*Pi + 99*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-72 - 528*e - 593*e^2 + (324*I)*e*Pi - (858*I)*e^2*Pi + 
         375*e^2*Pi^2)*RATIO[x])/9 + (1384*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*((8*(-18 + 30*e + 1019*e^2 + (18*I)*e*Pi - (30*I)*e^2*Pi + 
         57*e^2*Pi^2))/9 - (16*(-18 + 57*e + 398*e^2 + (18*I)*e*Pi - 
         (3*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((54*I)*e - (23*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((36*I)*e - (193*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36 + 42*e + 559*e^2 + (36*I)*e*Pi + (24*I)*e^2*Pi + 114*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(I + (6*I)*e + 5*e*Pi)*RATIO[x] + 
      (32*e^2*RATIO[x^2])/9) + 
    Nc*((8*(72 + 300*e - 3637*e^2 - (288*I)*e*Pi - (834*I)*e^2*Pi + 
         324*e^2*Pi^2))/9 + (16*(-18 + 111*e + 209*e^2 + (18*I)*e*Pi + 
         (96*I)*e^2*Pi + 78*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((174*I)*e - (109*I)*e^2 + 318*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(282*e - 1579*e^2 - (108*I)*e*Pi - (240*I)*e^2*Pi + 480*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-36 + 78*e + 373*e^2 + (36*I)*e*Pi + 
         (228*I)*e^2*Pi + 156*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*e*(37 + 56*e - (18*I)*Pi - (77*I)*e*Pi + 26*e*Pi^2)*RATIO[x])/3 + 
      (32*e*(3 + 19*e)*RATIO[x^2])/9)) + G[0, 0, 1, 1, x]*
   (Nf*((8*(90 - 804*e - 3635*e^2 - (126*I)*e*Pi + (1896*I)*e^2*Pi + 
         240*e^2*Pi^2))/9 - (16*(198 - 477*e - 3161*e^2 - (342*I)*e*Pi + 
         (1185*I)*e^2*Pi + 492*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/9)*((3*I)*e + (68*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e - (269*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(54 - 14*e - 317*e^2 - (90*I)*e*Pi + (62*I)*e^2*Pi + 136*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (32*e*(3 - 8*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      (32*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(288 - 1587*e - 6341*e^2 - (450*I)*e*Pi + (4098*I)*e^2*Pi + 
         636*e^2*Pi^2))/9 + (8*(1584 - 1830*e - 7085*e^2 - (2988*I)*e*Pi + 
         (6090*I)*e^2*Pi + 3744*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(-39*e - 1457*e^2 - (93*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (16*(522 - 240*e - 1003*e^2 - (954*I)*e*Pi + (699*I)*e^2*Pi + 
         1242*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-45 - 22*e - (54*I)*Pi - (231*I)*e*Pi + 78*e*Pi^2)*RATIO[x])/9 + 
      (32*e*(3 + 19*e)*RATIO[x^2])/9)) + G[0, 0, 0, 1, x]*
   (Nf*((-8*(12 + 102*e + 672*e^2 - (108*I)*e*Pi + (584*I)*e^2*Pi + 
         71*e^2*Pi^2))/3 + (16*(36 + 354*e + 1760*e^2 - (648*I)*e*Pi + 
         (678*I)*e^2*Pi + 555*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 
        8*e^2*Pi)*RATIO[x^(-1)] - (16*(36 + 156*e + 602*e^2 - (540*I)*e*Pi - 
         (327*I)*e^2*Pi + 441*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(23 + (6*I)*Pi)*RATIO[x])/9 - (272*e^2*RATIO[x^2])/9) + 
    Nc*((16*(54 + 771*e + 4978*e^2 - (756*I)*e*Pi + (3636*I)*e^2*Pi + 
         744*e^2*Pi^2))/9 - (8*(144 + 2370*e + 11923*e^2 - (4932*I)*e*Pi + 
         (4230*I)*e^2*Pi + 4488*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(-36 + 66*e + 128*e^2 + (108*I)*e*Pi - (52*I)*e^2*Pi + 103*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(72 + 279*e + 1027*e^2 - (1656*I)*e*Pi + 
         (258*I)*e^2*Pi + 1389*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-24 - 176*e - 249*e^2 + (84*I)*e*Pi - (234*I)*e^2*Pi + 
         137*e^2*Pi^2)*RATIO[x])/3 + (8*e^2*(205 + (12*I)*Pi)*RATIO[x^2])/
       9)) + G[1, 1, 1, 0, x]*
   (Nf*(((16*I)/9)*e*(3*I + (452*I)*e - 18*Pi + 36*e*Pi) - 
      ((16*I)/3)*((18*I)*e + (161*I)*e^2 - 12*e*Pi + 62*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (25*I)*e^2 + 90*e^2*Pi)*
       RATIO[x^(-2)] + ((160*I)/9)*((3*I)*e + (11*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-1)] - (((64*I)/3)*(3*e*Pi + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e^2*(23 - (6*I)*Pi)*RATIO[x])/9 - (272*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-36 - 228*e - 3254*e^2 + (36*I)*e*Pi - (1284*I)*e^2*Pi + 
         513*e^2*Pi^2))/9 - (16*(18*e + 175*e^2 + (12*I)*e*Pi - 
         (206*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((24*I)*e + (89*I)*e^2 + 552*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(36 + 378*e + 1603*e^2 - (72*I)*e*Pi - (1302*I)*e^2*Pi + 
         102*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((64*I)/3)*(-3*e*Pi + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*(-72 - 528*e - 1325*e^2 + (252*I)*e*Pi - 
         (1014*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e^2*(205 + (12*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nf*((-8*(12 + 102*e + 672*e^2 + (6*I)*e*Pi - (34*I)*e^2*Pi + 7*e^2*Pi^2))/
       3 + (16*(36 + 354*e + 1760*e^2 + (18*I)*e*Pi - (123*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((16*I)/3)*e^2*Pi*
       RATIO[x^(-2)] + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (16*(36 + 156*e + 602*e^2 + (18*I)*e*Pi - 
         (114*I)*e^2*Pi + 21*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(23 + (18*I)*Pi)*RATIO[x])/9 - (272*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(-54 - 771*e - 4978*e^2 - (36*I)*e*Pi + (408*I)*e^2*Pi + 
         57*e^2*Pi^2))/9 - (8*(144 + 2370*e + 11923*e^2 + (108*I)*e*Pi - 
         (132*I)*e^2*Pi + 42*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (8*(36 - 66*e - 128*e^2 - (36*I)*e*Pi - (26*I)*e^2*Pi + 41*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(72 + 279*e + 1027*e^2 + (54*I)*e*Pi + 
         (108*I)*e^2*Pi + 21*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(24 + 176*e + 249*e^2 + (84*I)*e*Pi - (86*I)*e^2*Pi + 25*e^2*Pi^2)*
        RATIO[x])/3 + (8*e^2*(205 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nf*((8*e*(-6 - 904*e + (18*I)*Pi - (2244*I)*e*Pi + 15*e*Pi^2))/9 + 
      (16*(18*e + 161*e^2 - (6*I)*e*Pi + (503*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-6*I)*e - (25*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((160*I)/9)*((3*I)*e + (11*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (16*((6*I)*e*Pi + (36*I)*e^2*Pi + 
         e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*(23 - (18*I)*Pi)*RATIO[x])/9 - (272*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-36 - 228*e - 3254*e^2 - (540*I)*e*Pi - (7890*I)*e^2*Pi + 
         45*e^2*Pi^2))/9 - (16*(18*e + 175*e^2 - (6*I)*e*Pi + 
         (1424*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-24*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(36 + 378*e + 1603*e^2 - (360*I)*e*Pi - (558*I)*e^2*Pi + 
         48*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*((-6*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(72 + 528*e + 1325*e^2 + (252*I)*e*Pi - 
         (1194*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e^2*(205 - (36*I)*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nf*((-4*(-36 - 228*e + 520*e^2 - (36*I)*e*Pi + (120*I)*e^2*Pi + 
         177*e^2*Pi^2))/9 + (8*(-12 - 86*e - 346*e^2 - (12*I)*e*Pi + 
         (138*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 204*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-30*I)*e - (41*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-36 - 216*e - 986*e^2 - (36*I)*e*Pi + (66*I)*e^2*Pi + 
         177*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(49 - (18*I)*Pi)*RATIO[x])/9 - (304*e^2*RATIO[x^2])/9) + 
    Nc*((16*(6 - 24*e + 237*e^2 + (78*I)*e*Pi - (228*I)*e^2*Pi + 
         31*e^2*Pi^2))/3 - (8*(-36 - 564*e - 2609*e^2 - (36*I)*e*Pi + 
         (1242*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - I*e^2 + 564*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-36 + 276*e + 973*e^2 - (360*I)*e*Pi + (996*I)*e^2*Pi + 
         135*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (42*I)*e^2*Pi + 
         105*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(24 + 176*e + 509*e^2 + (60*I)*e*Pi - (658*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[x])/3 + (8*e^2*(173 - (96*I)*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nf*((8*(-6 - 42*e - 370*e^2 - (132*I)*e*Pi + (484*I)*e^2*Pi + 
         125*e^2*Pi^2))/3 - (16*(-18 - 105*e - 439*e^2 - (720*I)*e*Pi + 
         (420*I)*e^2*Pi + 771*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-6*I)*e - (23*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(-18 + 12*e + 230*e^2 - (612*I)*e*Pi - (504*I)*e^2*Pi + 
         639*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e^2*(49 + (18*I)*Pi)*RATIO[x])/9 - (304*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(36 - 606*e - 6557*e^2 - (2232*I)*e*Pi + (6180*I)*e^2*Pi + 
         2409*e^2*Pi^2))/9 + (8*(-36 - 1272*e - 6593*e^2 - (5004*I)*e*Pi + 
         (2370*I)*e^2*Pi + 5778*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(12 - 26*e - 113*e^2 - (60*I)*e*Pi - (290*I)*e^2*Pi + 82*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (16*(-18 - 6*e + 110*e^2 - (1692*I)*e*Pi + 
         (204*I)*e^2*Pi + 1899*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(72 + 528*e + 593*e^2 + (180*I)*e*Pi + (522*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x])/9 + (8*e^2*(173 - (96*I)*Pi)*RATIO[x^2])/
       9)) + G[1, 0, 1, 1, x]*
   (Nf*((16*e*(411 + 1705*e - (54*I)*Pi - (1074*I)*e*Pi + 6*e*Pi^2))/9 - 
      (32*(93*e + 454*e^2 - (18*I)*e*Pi - (300*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((8*I)/3)*((31*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/3)*((6*I)*e - (57*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] + (16*((-36*I)*e*Pi - (141*I)*e^2*Pi + 16*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (32*e*(-3 + 47*e + (15*I)*e*Pi)*RATIO[x])/9 - 
      (128*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(180 + 3246*e + 13387*e^2 - (432*I)*e*Pi - (8142*I)*e^2*Pi + 
         81*e^2*Pi^2))/9 + (16*(546*e + 2006*e^2 - (36*I)*e*Pi - 
         (1491*I)*e^2*Pi + 117*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((431*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(108 + 198*e - 2051*e^2 + (180*I)*e*Pi - (168*I)*e^2*Pi + 
         36*e^2*Pi^2)*RATIO[x^(-1)])/9 - (48*e*Pi*(-4*I - (13*I)*e + 8*e*Pi))/
       (-1 + RATIO[x])^2 - (8*(-72 + 222*e + 1394*e^2 + (180*I)*e*Pi - 
         (306*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x])/9 + 
      (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-8*e*(156 + 872*e + (36*I)*Pi - (90*I)*e*Pi + 111*e*Pi^2))/9 + 
      (16*(60*e + 297*e^2 + (12*I)*e*Pi + (60*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((6*I)*e + (41*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      (16*(51*e + 279*e^2 + (12*I)*e*Pi + (49*I)*e^2*Pi + 37*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (32*e*(1 + 19*e - (5*I)*e*Pi)*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/9) + 
    Nc*((8*(36 + 600*e + 2257*e^2 + (36*I)*e*Pi + (342*I)*e^2*Pi + 
         438*e^2*Pi^2))/9 - (8*(234*e - 565*e^2 + (288*I)*e*Pi + 
         (1044*I)*e^2*Pi + 300*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (8*(12 - 66*e - 316*e^2 + (120*I)*e*Pi + 
         (288*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(74*e + 111*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 100*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*(-72 - 90*e - 1198*e^2 + (180*I)*e*Pi - 
         (618*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x])/9 + 
      (32*e*(1 + 2*e + I*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*
   (Nf*((-16*(6 + 39*e + 87*e^2 + (9*I)*e*Pi + (40*I)*e^2*Pi + 26*e^2*Pi^2))/
       3 + (16*(36 + 252*e + 1307*e^2 + (54*I)*e*Pi + (441*I)*e^2*Pi + 
         156*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (16*(36 + 270*e + 1481*e^2 + (54*I)*e*Pi + (225*I)*e^2*Pi + 
         156*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(21 + 43*e - (39*I)*e*Pi)*RATIO[x])/9 + (224*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(-30 - 129*e - 156*e^2 + (96*I)*e*Pi - (145*I)*e^2*Pi + 
         3*e^2*Pi^2))/3 - (16*(36 + 54*e + 377*e^2 + (126*I)*e*Pi + 
         (1626*I)*e^2*Pi + 234*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*(-12 - 198*e - 636*e^2 + (204*I)*e*Pi + (120*I)*e^2*Pi + 
         109*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(72 + 252*e + 1063*e^2 + (252*I)*e*Pi + (1368*I)*e^2*Pi + 
         468*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(-306 - 746*e + (468*I)*Pi + (1662*I)*e*Pi + 627*e*Pi^2)*RATIO[x])/
       9 + ((32*I)/3)*e*(I + (18*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*
   (Nf*((-8*e*(-1050 - 4552*e - (54*I)*Pi + (714*I)*e*Pi + 99*e*Pi^2))/9 + 
      (16*(-222*e - 1147*e^2 - (18*I)*e*Pi + (137*I)*e^2*Pi + 81*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-6*I)*e + (100*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((-4*I)*e + (145*I)*e^2 + 
        28*e^2*Pi)*RATIO[x^(-1)] - 
      (16*((-18*I)*e*Pi + I*e^2*Pi + 65*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*e*(7*I + (9*I)*e + 13*e*Pi)*RATIO[x] + 
      (224*e^2*RATIO[x^2])/9) + 
    Nc*((8*(36 - 4884*e - 20638*e^2 + (108*I)*e*Pi + (3684*I)*e^2*Pi + 
         1611*e^2*Pi^2))/9 - (16*(-702*e - 2813*e^2 - (18*I)*e*Pi + 
         (179*I)*e^2*Pi + 345*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((-6*I)*e + (448*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(6 - 4*e + 880*e^2 - (24*I)*e*Pi - (179*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*((-18*I)*e*Pi - (13*I)*e^2*Pi + 225*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*e*(-618 - 1202*e + (468*I)*Pi + 
         (3222*I)*e*Pi + 627*e*Pi^2)*RATIO[x])/9 + 
      ((32*I)/3)*e*(I + (18*I)*e + 5*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*
   (Nf*((16*e*(-78 + 455*e + (81*I)*Pi + (558*I)*e*Pi + 63*e*Pi^2))/9 - 
      (16*(-20*e + 242*e^2 + (54*I)*e*Pi + (399*I)*e^2*Pi + 42*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((224*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (16*(-20*e + 61*e^2 + (54*I)*e*Pi + (221*I)*e^2*Pi + 42*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((32*I)/9)*e*(21*I + (154*I)*e + 39*e*Pi)*
       RATIO[x] + (1024*e^2*RATIO[x^2])/9) + 
    Nc*((-8*(-72 - 858*e + 3355*e^2 + (612*I)*e*Pi + (6084*I)*e^2*Pi + 
         114*e^2*Pi^2))/9 + (16*(-36 - 540*e - 617*e^2 + (486*I)*e*Pi + 
         (4464*I)*e^2*Pi + 351*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*((96*I)*e*Pi - (77*I)*e^2*Pi + 126*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(-72 - 1260*e - 5293*e^2 + (972*I)*e*Pi + (4152*I)*e^2*Pi + 
         702*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(-12 - 103*e - 628*e^2 + (126*I)*e*Pi + (511*I)*e^2*Pi + 
         89*e^2*Pi^2)*RATIO[x])/3 + ((32*I)/9)*e*(3*I + (160*I)*e + 12*e*Pi)*
       RATIO[x^2])) + G[1, 1, 1, 1, x]*
   (Nf*((16*e*(-84 + 1567*e + (168*I)*e*Pi))/9 - (352*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((226*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/3)*((-7*I)*e + (118*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*e*(7 - 28*e - (13*I)*e*Pi)*RATIO[x])/3 + 
      (1024*e^2*RATIO[x^2])/9) + 
    Nc*((-16*(-72 - 318*e + 6379*e^2 + (468*I)*e*Pi + (456*I)*e^2*Pi + 
         156*e^2*Pi^2))/9 + (352*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((6*I)*e + (806*I)*e^2 + 81*e^2*Pi)*RATIO[x^(-2)] - 
      (16*(36 + 153*e - 3478*e^2 - (90*I)*e*Pi + (657*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-36 - 153*e + 886*e^2 + (378*I)*e*Pi + (909*I)*e^2*Pi + 
         267*e^2*Pi^2)*RATIO[x])/9 + ((32*I)/9)*e*(3*I + (160*I)*e + 12*e*Pi)*
       RATIO[x^2])) + G[1, 1, 0, x]*
   (Nf*((4*(-42*e - 107*e^2 - (288*I)*e*Pi + (294*I)*e^2*Pi + 423*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*(-33*e - 41*e^2 - (54*I)*e*Pi + 
         (765*I)*e^2*Pi + 189*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(36 - 157*e + (12*I)*Pi + (98*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e + I*e*Pi)*RATIO[x^2])/3 - 
      (8*RATIO[(1 - x)^(-1)]*(36 + 300*e + 2144*e^2 - (36*I)*Pi + 
         (78*I)*e*Pi + (430*I)*e^2*Pi - 18*e*Pi^2 - 525*e^2*Pi^2 - 
         (72*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/9 + 
      (4*(36 + 792*e + 6440*e^2 - (36*I)*Pi + (84*I)*e*Pi + (1730*I)*e^2*Pi - 
         18*e*Pi^2 - 269*e^2*Pi^2 - (72*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/9 - 
      (((8*I)/9)*(36*Pi - 42*e*Pi - 559*e^2*Pi - (18*I)*e*Pi^2 - 
         (256*I)*e^2*Pi^2 + 72*e^2*Pi^3 - (108*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2) + 
    Nc*((-4*(-66*e - 133*e^2 - (936*I)*e*Pi + (1032*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*e*(180 + 597*e - (24*I)*Pi - (202*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9 + (4*(-900 - 9474*e - 65659*e^2 + (648*I)*Pi + (1800*I)*e*Pi - 
         (20346*I)*e^2*Pi - 360*e*Pi^2 + 1116*e^2*Pi^2 + (954*I)*e^2*Pi^3 - 
         2016*e^2*Zeta[3]))/27 + (8*RATIO[x]*(396 + 1308*e - 1705*e^2 - 
         (216*I)*Pi - (1458*I)*e*Pi - (2367*I)*e^2*Pi + 54*e*Pi^2 + 
         330*e^2*Pi^2 + (585*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*((-1074*I)*e - (3826*I)*e^2 - 216*Pi - 
        108*e*Pi - 16020*e^2*Pi + (468*I)*e*Pi^2 + (3111*I)*e^2*Pi^2 + 
        900*e^2*Pi^3 + (6336*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-18 - 168*e - 1162*e^2 + (18*I)*Pi - 
         (93*I)*e*Pi - (20*I)*e^2*Pi + 9*e*Pi^2 + 486*e^2*Pi^2 + 
         (51*I)*e^2*Pi^3 + 90*e^2*Zeta[3]))/9 + 
      (8*((36*I)*Pi - (78*I)*e*Pi - (373*I)*e^2*Pi + 18*e*Pi^2 + 
         330*e^2*Pi^2 + (102*I)*e^2*Pi^3 + 180*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))) + G[1, 0, 0, x]*
   (Nc*((8*((-6*I)*e*Pi - I*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*e*(-24 + 265*e - (72*I)*Pi - (306*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27 + (8*(-450 - 2766*e - 8051*e^2 + (432*I)*Pi + (522*I)*e*Pi + 
         (582*I)*e^2*Pi + 90*e*Pi^2 - 2367*e^2*Pi^2 + (1008*I)*e^2*Pi^3 - 
         1656*e^2*Zeta[3]))/27 + (8*RATIO[x]*(198 + 1188*e + 5825*e^2 - 
         (216*I)*Pi - (2106*I)*e*Pi - (4443*I)*e^2*Pi - 720*e*Pi^2 - 
         2448*e^2*Pi^2 - (810*I)*e^2*Pi^3 - 1116*e^2*Zeta[3]))/27 - 
      (((4*I)/3)*(-72*I - (294*I)*e - (1432*I)*e^2 + 132*e*Pi + 486*e^2*Pi - 
         (114*I)*e*Pi^2 - (477*I)*e^2*Pi^2 + 140*e^2*Pi^3 - 
         (120*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/9)*RATIO[(1 - x)^(-1)]*(-216*I - (1416*I)*e - (10932*I)*e^2 + 
        1476*e*Pi + 6810*e^2*Pi - (342*I)*e*Pi^2 - (2897*I)*e^2*Pi^2 + 
        420*e^2*Pi^3 - (360*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (396*I + (1848*I)*e + (4958*I)*e^2 + 432*Pi + 720*e*Pi + 1110*e^2*Pi - 
        (792*I)*e*Pi^2 + (2031*I)*e^2*Pi^2 + 2916*e^2*Pi^3 + 
        (3384*I)*e^2*Zeta[3])) + 
    Nf*((-8*((-6*I)*e*Pi + (5*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 222*e + 601*e^2 - (36*I)*e*Pi - (456*I)*e^2*Pi + 135*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*(18 + 108*e + 493*e^2 - (90*I)*e*Pi - 
         (189*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[x])/27 + 
      (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27 + 
      (4*(72 + 462*e + 2438*e^2 - (28*I)*e*Pi - (304*I)*e^2*Pi + 86*e*Pi^2 + 
         445*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 88*e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (216 + 1512*e + 8634*e^2 + (144*I)*e*Pi + (344*I)*e^2*Pi + 
         258*e*Pi^2 + 1663*e^2*Pi^2 + (324*I)*e^2*Pi^3 + 264*e^2*Zeta[3]))/
       9 + (4*(252 + 1770*e + 6223*e^2 + (72*I)*e*Pi - (456*I)*e^2*Pi + 
         387*e*Pi^2 + 1848*e^2*Pi^2 + (486*I)*e^2*Pi^3 + 396*e^2*Zeta[3]))/
       27)) + G[1, 1, 1, x]*
   (Nf*((8*(-444*e - 1819*e^2 + (36*I)*e*Pi + (618*I)*e^2*Pi + 54*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (16*(6 - 232*e - 1322*e^2 + (354*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(6 - 52*e + 10*e^2 - (30*I)*e*Pi + (41*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x])/9 + ((8*I)/27)*e*(120*I + (343*I)*e + 42*e*Pi)*RATIO[x^2] + 
      (8*(72 - 3138*e - 20920*e^2 - (378*I)*e*Pi + (414*I)*e^2*Pi + 
         1185*e^2*Pi^2 + (36*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*((-18*I)*e*Pi - (161*I)*e^2*Pi + 65*e^2*Pi^2 + 
         (4*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/3 + 
      (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*((-4*(-3048*e - 10229*e^2 + (216*I)*e*Pi + (4110*I)*e^2*Pi + 
         264*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*e*(1104 + 3317*e - (72*I)*Pi - (402*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/
       27 + (8*RATIO[x]*(66 - 464*e + 921*e^2 - (144*I)*Pi - (702*I)*e*Pi - 
         (481*I)*e^2*Pi - 204*e*Pi^2 - 790*e^2*Pi^2 - (99*I)*e^2*Pi^3 - 
         372*e^2*Zeta[3]))/9 - (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/9)*RATIO[x^(-1)]*(66*I - (2192*I)*e - 
        (13011*I)*e^2 + 36*Pi - 204*e*Pi - 4175*e^2*Pi + (120*I)*e*Pi^2 + 
        (803*I)*e^2*Pi^2 + 144*e^2*Pi^3 + (420*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + (175*I)*e^2*Pi - 225*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3 + 24*e^2*Zeta[3]))/3 + 
      (8*(-396 + 12210*e + 68341*e^2 + (540*I)*Pi + (1800*I)*e*Pi - 
         (4092*I)*e^2*Pi + 252*e*Pi^2 - 4122*e^2*Pi^2 + (585*I)*e^2*Pi^3 + 
         720*e^2*Zeta[3]))/27)) + G[0, 0, 0, x]*
   (Nf*((16*(18 - 171*e - 2229*e^2 - (18*I)*Pi - (195*I)*e*Pi - 
         (895*I)*e^2*Pi - 27*e*Pi^2 - 140*e^2*Pi^2 - (33*I)*e^2*Pi^3))/9 - 
      (32*(18 - 405*e - 5459*e^2 - (54*I)*Pi - (585*I)*e*Pi - 
         (2361*I)*e^2*Pi - 81*e*Pi^2 - 525*e^2*Pi^2 - (99*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*
       RATIO[x^(-1)] + (16*(36 - 261*e - 4045*e^2 - (108*I)*Pi - 
         (576*I)*e*Pi - (1779*I)*e^2*Pi - 162*e*Pi^2 - 600*e^2*Pi^2 - 
         (198*I)*e^2*Pi^3))/(27*(-1 + RATIO[x])^2) + 
      (16*(18 + 216*e - 26*e^2 - (90*I)*e*Pi - (423*I)*e^2*Pi + 12*e^2*Pi^2)*
        RATIO[x])/27 + ((8*I)/27)*e*(120*I + (343*I)*e + 42*e*Pi)*
       RATIO[x^2]) + Nc*(((8*I)/3)*(36*Pi - 66*e*Pi - 128*e^2*Pi - 
        (108*I)*e*Pi^2 + 29*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*e*(1104 + 3317*e - (72*I)*Pi - (402*I)*e*Pi + 60*e*Pi^2)*RATIO[x^2])/
       27 + (8*RATIO[x]*(-198 - 2268*e + 1351*e^2 + (432*I)*Pi + 
         (3042*I)*e*Pi + (9009*I)*e^2*Pi + 612*e*Pi^2 + 1590*e^2*Pi^2 + 
         (711*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/27 + 
      (8*(-198 + 1275*e + 14350*e^2 + (180*I)*Pi + (2004*I)*e*Pi + 
         (9151*I)*e^2*Pi + 1898*e^2*Pi^2 + (72*I)*e^2*Pi^3 + 
         2520*e^2*Zeta[3]))/9 + (8*(-720 - 3483*e - 9775*e^2 + (648*I)*Pi + 
         (4014*I)*e*Pi + (15075*I)*e^2*Pi + 792*e*Pi^2 + 2271*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-612 + 90*e + 31676*e^2 + (648*I)*Pi + 
         (9126*I)*e*Pi + (39651*I)*e^2*Pi + 792*e*Pi^2 + 7593*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/27)) + 
  G[0, 1, 0, x]*(Nf*((-8*((6*I)*e*Pi + (35*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(36 + 42*e + 253*e^2 - (72*I)*e*Pi - 
         (870*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (8*e*(-36 + 149*e + (12*I)*Pi + (254*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e - (3*I)*e*Pi)*RATIO[x^2])/3 + 
      (4*(252 + 1332*e + 5093*e^2 - (792*I)*e*Pi - (3816*I)*e^2*Pi + 
         342*e*Pi^2 + 3579*e^2*Pi^2 + (810*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (312 + 1952*e + 9760*e^2 - (312*I)*e*Pi - (944*I)*e^2*Pi + 
         114*e*Pi^2 + 1159*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/
       9 + (4*(144 + 1332*e + 8368*e^2 - (180*I)*e*Pi - (1068*I)*e^2*Pi + 
         57*e*Pi^2 + 434*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 228*e^2*Zeta[3]))/9) + 
    Nc*((-8*((-2*I)*e*Pi - (11*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*e*(180 + 597*e - (24*I)*Pi - (34*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9 - ((4*I)/27)*RATIO[x^(-1)]*(396*I + (768*I)*e + (1862*I)*e^2 - 
        432*Pi + 468*e*Pi + 5382*e^2*Pi - (936*I)*e*Pi^2 + 
        (1005*I)*e^2*Pi^2 + 3798*e^2*Pi^3 + (3960*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*(1908*I + (17544*I)*e + (96281*I)*e^2 - 432*Pi + 2484*e*Pi + 
        15876*e^2*Pi + (720*I)*e*Pi^2 + (6426*I)*e^2*Pi^2 + 1782*e^2*Pi^3 + 
        (10080*I)*e^2*Zeta[3]) + (4*(-396 - 1512*e - 5437*e^2 + 
         (432*I)*e*Pi - (2754*I)*e^2*Pi - 774*e*Pi^2 - 4443*e^2*Pi^2 - 
         (1494*I)*e^2*Pi^3 + 504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(-3420 - 18522*e - 82930*e^2 + (1800*I)*e*Pi - 
         (1680*I)*e^2*Pi - 774*e*Pi^2 - 1965*e^2*Pi^2 - (1494*I)*e^2*Pi^3 + 
         504*e^2*Zeta[3]))/27 + (8*RATIO[x]*(-396 - 228*e - 4757*e^2 + 
         (522*I)*e*Pi - (2271*I)*e^2*Pi + 54*e*Pi^2 + 528*e^2*Pi^2 - 
         (486*I)*e^2*Pi^3 + 3564*e^2*Zeta[3]))/27)) + 
  G[0, 0, 1, x]*(Nf*((8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(36 + 42*e + 253*e^2 + (72*I)*e*Pi + 
         (1632*I)*e^2*Pi + 75*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (8*e*(-36 + 149*e + (12*I)*Pi - (58*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e + I*e*Pi)*RATIO[x^2])/3 + 
      (4*(144 + 1332*e + 8368*e^2 + (144*I)*Pi - (1836*I)*e*Pi - 
         (8406*I)*e^2*Pi - 255*e*Pi^2 + 1568*e^2*Pi^2 - (147*I)*e^2*Pi^3 - 
         48*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(312 + 1952*e + 
         9760*e^2 + (720*I)*Pi - (2496*I)*e*Pi - (15308*I)*e^2*Pi - 
         1014*e*Pi^2 + 1583*e^2*Pi^2 - (798*I)*e^2*Pi^3 + 768*e^2*Zeta[3]))/
       9 + (4*(252 + 1332*e + 5093*e^2 + (1728*I)*Pi - (1476*I)*e*Pi - 
         (15168*I)*e^2*Pi - 2538*e*Pi^2 + 465*e^2*Pi^2 - (1890*I)*e^2*Pi^3 + 
         1440*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2)) + 
    Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*e*(180 + 597*e - (24*I)*Pi - (202*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9 - (4*RATIO[(1 - x)^(-1)]*(-3420 - 18522*e - 82930*e^2 - 
         (8856*I)*Pi + (17964*I)*e*Pi + (76200*I)*e^2*Pi + 11430*e*Pi^2 - 
         3621*e^2*Pi^2 + (10278*I)*e^2*Pi^3 - 13536*e^2*Zeta[3]))/27 + 
      (4*(-1908 - 17544*e - 96281*e^2 - (3240*I)*Pi + (23544*I)*e*Pi + 
         (98820*I)*e^2*Pi + 4464*e*Pi^2 - 15822*e^2*Pi^2 + 
         (6480*I)*e^2*Pi^3 - 11592*e^2*Zeta[3]))/27 + 
      (4*(-396 - 1512*e - 5437*e^2 - (5616*I)*Pi + (5256*I)*e*Pi + 
         (20928*I)*e^2*Pi + 7650*e*Pi^2 - 2949*e^2*Pi^2 + (6498*I)*e^2*Pi^3 - 
         7056*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - ((4*I)/27)*RATIO[x^(-1)]*
       (396*I + (768*I)*e + (1862*I)*e^2 - 648*Pi - 468*e*Pi - 17520*e^2*Pi + 
        (360*I)*e*Pi^2 + (663*I)*e^2*Pi^2 + 2034*e^2*Pi^3 + 
        (8280*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-396 - 228*e - 4757*e^2 + 
         (216*I)*Pi + (522*I)*e*Pi + (1653*I)*e^2*Pi - 54*e*Pi^2 + 
         528*e^2*Pi^2 - (1017*I)*e^2*Pi^3 + 3672*e^2*Zeta[3]))/27)) + 
  G[1, 0, 1, x]*(Nf*((-4*(42*e + 107*e^2 + (732*I)*e^2*Pi + 57*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*(33*e + 41*e^2 - (108*I)*e*Pi + 
         (534*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(36 - 157*e + (12*I)*Pi - (214*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
      (16*e*(3 + 8*e - (3*I)*e*Pi)*RATIO[x^2])/3 + 
      (4*(36 + 792*e + 6440*e^2 + (36*I)*Pi + (1908*I)*e*Pi + 
         (7800*I)*e^2*Pi + 30*e*Pi^2 - 1747*e^2*Pi^2 - (87*I)*e^2*Pi^3 + 
         1296*e^2*Zeta[3]))/9 + (8*((36*I)*Pi + (216*I)*e*Pi + 
         (986*I)*e^2*Pi + 6*e*Pi^2 + 177*e^2*Pi^2 - (135*I)*e^2*Pi^3 + 
         1584*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(36 + 300*e + 2144*e^2 + (36*I)*Pi + 
         (1446*I)*e*Pi + (7086*I)*e^2*Pi - 6*e*Pi^2 - 1137*e^2*Pi^2 - 
         (159*I)*e^2*Pi^3 + 1728*e^2*Zeta[3]))/9) + 
    Nc*((4*(66*e + 133*e^2 + (2736*I)*e^2*Pi + 129*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (4*e*(180 + 597*e - (24*I)*Pi - (34*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9 + (8*RATIO[x]*(396 + 1308*e - 1705*e^2 - 
         (1458*I)*e*Pi - (6147*I)*e^2*Pi - 54*e*Pi^2 + 330*e^2*Pi^2 + 
         (954*I)*e^2*Pi^3 - 6372*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-36 - 336*e - 2324*e^2 - (36*I)*Pi - 
         (3912*I)*e*Pi - (15317*I)*e^2*Pi + 180*e*Pi^2 + 3506*e^2*Pi^2 + 
         (531*I)*e^2*Pi^3 - 4320*e^2*Zeta[3]))/9 + 
      (8*((-36*I)*Pi - (204*I)*e*Pi - (842*I)*e^2*Pi + 90*e*Pi^2 - 
         285*e^2*Pi^2 + (351*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - ((4*I)/27)*RATIO[x^(-1)]*
       ((-1074*I)*e - (3826*I)*e^2 - 432*Pi - 2376*e*Pi + 9540*e^2*Pi - 
        (1044*I)*e*Pi^2 - (1479*I)*e^2*Pi^2 + 630*e^2*Pi^3 - 
        (16344*I)*e^2*Zeta[3]) + (4*(-900 - 9474*e - 65659*e^2 - (864*I)*Pi - 
         (21708*I)*e*Pi - (89838*I)*e^2*Pi + 720*e*Pi^2 + 20904*e^2*Pi^2 - 
         (90*I)*e^2*Pi^3 + 8352*e^2*Zeta[3]))/27)) + 
  G[0, 1, 1, x]*(Nf*((-4*(-108*e - 339*e^2 + (274*I)*e^2*Pi + 43*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*(-216*e - 1119*e^2 + (24*I)*e*Pi + 
         (582*I)*e^2*Pi + 50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(6 - 16*e - 123*e^2 - (30*I)*e*Pi - (37*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x])/9 + (8*e*(12 + 55*e - (6*I)*e*Pi)*RATIO[x^2])/27 + 
      (4*(-1476 - 5646*e - 24989*e^2 - (108*I)*Pi + (2484*I)*e*Pi + 
         (9108*I)*e^2*Pi + 234*e*Pi^2 - 4155*e^2*Pi^2 + (810*I)*e^2*Pi^3 - 
         4212*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (-324 - 1608*e - 6984*e^2 - (36*I)*Pi + (474*I)*e*Pi + 
         (2788*I)*e^2*Pi + 186*e*Pi^2 - 785*e^2*Pi^2 + (486*I)*e^2*Pi^3 - 
         2052*e^2*Zeta[3]))/9 + (16*((-18*I)*Pi + (12*I)*e*Pi + 
         (230*I)*e^2*Pi + 75*e*Pi^2 + 36*e^2*Pi^2 + (207*I)*e^2*Pi^3 - 
         918*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((4*(-144*e - 435*e^2 + (334*I)*e^2*Pi + 19*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (4*e*(-24 + 265*e - (72*I)*Pi - (306*I)*e*Pi + 72*e*Pi^2)*
        RATIO[x^2])/27 - ((4*I)/9)*RATIO[x^(-1)]*((2484*I)*e + 
        (14452*I)*e^2 + 264*e*Pi + 6578*e^2*Pi + (216*I)*e*Pi^2 - 
        (345*I)*e^2*Pi^2 + 252*e^2*Pi^3 + (792*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*(-66 + 104*e + 995*e^2 + (72*I)*Pi + (1014*I)*e*Pi + 
         (2003*I)*e^2*Pi + 240*e*Pi^2 + 504*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         1272*e^2*Zeta[3]))/9 + (16*((18*I)*Pi + (6*I)*e*Pi - 
         (110*I)*e^2*Pi - 243*e*Pi^2 + 126*e^2*Pi^2 - (627*I)*e^2*Pi^3 + 
         2502*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(1044 + 4092*e + 15700*e^2 + (36*I)*Pi - 
         (852*I)*e*Pi - (2101*I)*e^2*Pi - 756*e*Pi^2 + 2785*e^2*Pi^2 - 
         (1794*I)*e^2*Pi^3 + 6624*e^2*Zeta[3]))/9 + 
      (8*(3384 + 13101*e + 60616*e^2 - (5850*I)*e*Pi - (15591*I)*e^2*Pi - 
         1692*e*Pi^2 + 9069*e^2*Pi^2 - (2970*I)*e^2*Pi^3 + 
         11412*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nc*(((-4*I)/27)*RATIO[x^(-2)]*(-702*I - (2358*I)*e - 
        (7908*I)*e^2 - 1710*e*Pi - 5646*e^2*Pi + (78*I)*e*Pi^2 - 
        (986*I)*e^2*Pi^2 + 459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) + 
      (4*RATIO[x^2]*(-216 - 630*e - 1851*e^2 + (132*I)*e*Pi + 
         (266*I)*e^2*Pi - 30*e*Pi^2 - 626*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
         336*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        ((-90*I)*Pi - (840*I)*e*Pi - (5810*I)*e^2*Pi + 1215*e*Pi^2 + 
         3825*e^2*Pi^2 - (45*I)*e*Pi^3 + (2965*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 
         270*e*Zeta[3] - 11490*e^2*Zeta[3] - (4950*I)*e^2*Pi*Zeta[3]))/45 + 
      (4*(-5670 - 33942*e - 146038*e^2 - (1692*I)*Pi + (3606*I)*e*Pi + 
         (3139*I)*e^2*Pi - 216*Pi^2 + 2466*e*Pi^2 + 636*e^2*Pi^2 - 
         (792*I)*e*Pi^3 + (4140*I)*e^2*Pi^3 + 864*e^2*Pi^4 + 1296*e*Zeta[3] + 
         3168*e^2*Zeta[3] - (5760*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*RATIO[x]*(-1080 + 5700*e + 97240*e^2 - (2970*I)*Pi - (1740*I)*e*Pi + 
         (6110*I)*e^2*Pi - 1080*Pi^2 - 5430*e*Pi^2 - 15545*e^2*Pi^2 - 
         (810*I)*e*Pi^3 - (6345*I)*e^2*Pi^3 + 2259*e^2*Pi^4 - 
         1620*e*Zeta[3] + 42600*e^2*Zeta[3] + (13680*I)*e^2*Pi*Zeta[3]))/
       135 + (4*((-180*I)*e*Pi^3 - (260*I)*e^2*Pi^3 + 87*e^2*Pi^4 + 
         1080*e*Zeta[3] + 1560*e^2*Zeta[3] - (14400*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[x^(-1)]*(-15120 - 93360*e - 
         475840*e^2 - (1980*I)*Pi + (40890*I)*e*Pi + (222740*I)*e^2*Pi + 
         1080*Pi^2 + 8040*e*Pi^2 - 1075*e^2*Pi^2 - (1260*I)*e*Pi^3 - 
         (1455*I)*e^2*Pi^3 + 666*e^2*Pi^4 + 3240*e*Zeta[3] + 
         59100*e^2*Zeta[3] - (15120*I)*e^2*Pi*Zeta[3]))/135) + 
    Nf*((2*(108 + 306*e + 1131*e^2 - (48*I)*e*Pi - (184*I)*e^2*Pi + 
         222*e^2*Pi^2)*RATIO[x^2])/27 + ((2*I)/27)*RATIO[x^(-2)]*
       (-432*I - (1782*I)*e - (6645*I)*e^2 - 996*e*Pi - 3926*e^2*Pi + 
        (72*I)*e*Pi^2 - (458*I)*e^2*Pi^2 + 246*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-648*I - (3840*I)*e - (18371*I)*e^2 + 72*Pi - 1620*e*Pi - 
        8348*e^2*Pi + (252*I)*e*Pi^2 - (484*I)*e^2*Pi^2 + 108*e^2*Pi^3 + 
        (2304*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-108 + 174*e + 6355*e^2 - 
         (72*I)*Pi + (192*I)*e*Pi + (1170*I)*e^2*Pi - 12*e*Pi^2 - 
         374*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 1152*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((72*I)*Pi + (600*I)*e*Pi + (4288*I)*e^2*Pi - 
         300*e*Pi^2 - 1116*e^2*Pi^2 + (36*I)*e*Pi^3 - (770*I)*e^2*Pi^3 + 
         11*e^2*Pi^4 - 216*e*Zeta[3] + 3324*e^2*Zeta[3] + 
         (1728*I)*e^2*Pi*Zeta[3]))/9 + 
      (4*((180*I)*e*Pi^3 + (400*I)*e^2*Pi^3 + 77*e^2*Pi^4 - 1080*e*Zeta[3] - 
         2400*e^2*Zeta[3] + (7920*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(14580 + 103080*e + 518230*e^2 + 
         (2520*I)*Pi - (9840*I)*e*Pi - (19040*I)*e^2*Pi - 8700*e*Pi^2 + 
         170*e^2*Pi^2 + (540*I)*e*Pi^3 - (16410*I)*e^2*Pi^3 + 363*e^2*Pi^4 - 
         3240*e*Zeta[3] + 43200*e^2*Zeta[3] + (19440*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, 0, x]*
   (Nf*(((-8*I)/27)*(36*Pi + 42*e*Pi + 253*e^2*Pi - (75*I)*e^2*Pi^2 + 
        87*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(108 + 306*e + 1131*e^2 - (48*I)*e*Pi - (184*I)*e^2*Pi + 
         222*e^2*Pi^2)*RATIO[x^2])/27 - 
      (4*RATIO[x]*(108 - 438*e - 7679*e^2 - (72*I)*Pi - (432*I)*e*Pi - 
         (1666*I)*e^2*Pi - 12*e*Pi^2 + 334*e^2*Pi^2 + 1008*e^2*Zeta[3]))/27 - 
      (4*(-210 - 2296*e - 16971*e^2 - (216*I)*Pi - (1068*I)*e*Pi - 
         (4044*I)*e^2*Pi - 36*Pi^2 - 234*e*Pi^2 - 1709*e^2*Pi^2 - 
         (63*I)*e*Pi^3 - (266*I)*e^2*Pi^3 + 9*e^2*Pi^4 - 492*e^2*Zeta[3] - 
         (888*I)*e^2*Pi*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*
        (-936 - 11322*e - 81526*e^2 - (1080*I)*Pi - (4488*I)*e*Pi - 
         (8252*I)*e^2*Pi - 216*Pi^2 - 1896*e*Pi^2 - 9788*e^2*Pi^2 - 
         (378*I)*e*Pi^3 - (1995*I)*e^2*Pi^3 + 54*e^2*Pi^4 + 
         1440*e^2*Zeta[3] - (5328*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(-378 - 4410*e - 31008*e^2 - (396*I)*Pi - (1044*I)*e*Pi + 
         (2267*I)*e^2*Pi - 216*Pi^2 - 1038*e*Pi^2 - 4515*e^2*Pi^2 - 
         (378*I)*e*Pi^3 - (1227*I)*e^2*Pi^3 + 54*e^2*Pi^4 + 
         1620*e^2*Zeta[3] - (5328*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nc*((4*RATIO[x^2]*(-216 - 630*e - 1851*e^2 + (132*I)*e*Pi + 
         (266*I)*e^2*Pi - 30*e*Pi^2 - 626*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*(-1872 - 35136*e - 
         283868*e^2 - (9288*I)*Pi - (40428*I)*e*Pi - (109428*I)*e^2*Pi - 
         936*Pi^2 - 13248*e*Pi^2 - 66942*e^2*Pi^2 - (1332*I)*e*Pi^3 - 
         (12066*I)*e^2*Pi^3 + 159*e^2*Pi^4 - 576*e*Zeta[3] - 
         29712*e^2*Zeta[3] + (576*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*(972 + 1728*e - 13284*e^2 - (3672*I)*Pi - (15012*I)*e*Pi - 
         (46518*I)*e^2*Pi - 936*Pi^2 - 3768*e*Pi^2 - 11452*e^2*Pi^2 - 
         (1332*I)*e*Pi^3 - (4014*I)*e^2*Pi^3 + 159*e^2*Pi^4 - 576*e*Zeta[3] - 
         11712*e^2*Zeta[3] + (576*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^(-1)]*((396*I)*Pi + (768*I)*e*Pi + 
         (1862*I)*e^2*Pi - 648*Pi^2 + 486*e^2*Pi^2 - (288*I)*e*Pi^3 + 
         (957*I)*e^2*Pi^3 + 162*e^2*Pi^4 + (9144*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(12330 + 105270*e + 714180*e^2 + (15480*I)*Pi + (74130*I)*e*Pi + 
         (261445*I)*e^2*Pi - 720*Pi^2 + 21750*e*Pi^2 + 145420*e^2*Pi^2 + 
         (1080*I)*e*Pi^3 + (18480*I)*e^2*Pi^3 + 1104*e^2*Pi^4 + 
         14760*e*Zeta[3] + 74520*e^2*Zeta[3] + (17280*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x]*(2160 - 18480*e - 229900*e^2 - (5940*I)*Pi - 
         (20640*I)*e*Pi - (71020*I)*e^2*Pi - 2160*Pi^2 - 6960*e*Pi^2 - 
         4310*e^2*Pi^2 - (4140*I)*e*Pi^3 - (10230*I)*e^2*Pi^3 + 
         1089*e^2*Pi^4 + 11880*e*Zeta[3] + 12720*e^2*Zeta[3] - 
         (25560*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, 1, x]*
   (Nf*((2*(-108 - 306*e - 1131*e^2 + (48*I)*e*Pi + (184*I)*e^2*Pi + 
         210*e^2*Pi^2)*RATIO[x^2])/27 + 
      (4*RATIO[x]*(108 - 306*e - 7017*e^2 + (72*I)*Pi - (192*I)*e*Pi - 
         (1194*I)*e^2*Pi + 12*e*Pi^2 - 58*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 
         1152*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
       (324*e*Pi + 1017*e^2*Pi - (36*I)*e*Pi^2 + (149*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       ((174*I)*e + (1345*I)*e^2 + 1296*e*Pi + 6744*e^2*Pi - (102*I)*e*Pi^2 + 
        (807*I)*e^2*Pi^2 + 624*e^2*Pi^3 + (1056*I)*e^2*Zeta[3]) + 
      (2*(-9720 - 84330*e - 508605*e^2 - (12240*I)*Pi - (40380*I)*e*Pi - 
         (177670*I)*e^2*Pi - 720*Pi^2 + 19650*e*Pi^2 + 97280*e^2*Pi^2 - 
         (2610*I)*e*Pi^3 + (24360*I)*e^2*Pi^3 + 786*e^2*Pi^4 + 
         21600*e*Zeta[3] - 32520*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       135 + (4*((1260*I)*Pi + (6660*I)*e*Pi + (25465*I)*e^2*Pi - 1440*Pi^2 - 
         2520*e*Pi^2 - 9920*e^2*Pi^2 - (4050*I)*e*Pi^3 - (4545*I)*e^2*Pi^3 + 
         2478*e^2*Pi^4 + 30240*e*Zeta[3] + 33120*e^2*Zeta[3] + 
         (11520*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(-3420 - 29700*e - 182545*e^2 - (6120*I)*Pi - 
         (28860*I)*e*Pi - (129600*I)*e^2*Pi - 1800*Pi^2 + 10710*e*Pi^2 + 
         57205*e^2*Pi^2 - (4770*I)*e*Pi^3 + (7275*I)*e^2*Pi^3 + 
         3324*e^2*Pi^4 + 34560*e*Zeta[3] + 14760*e^2*Zeta[3] + 
         (18000*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*(((-4*I)/9)*RATIO[x^(-2)]*(432*e*Pi + 1305*e^2*Pi - (12*I)*e*Pi^2 + 
        (355*I)*e^2*Pi^2 + 95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
      (4*RATIO[x^2]*(216 + 630*e + 1851*e^2 - (132*I)*e*Pi - (266*I)*e^2*Pi + 
         30*e*Pi^2 - 508*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 456*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-1080 + 7470*e + 106095*e^2 - (2970*I)*Pi - 
         (1740*I)*e*Pi + (6080*I)*e^2*Pi - 1080*Pi^2 - 5430*e*Pi^2 - 
         9980*e^2*Pi^2 - (630*I)*e*Pi^3 - (9855*I)*e^2*Pi^3 + 1854*e^2*Pi^4 - 
         12420*e*Zeta[3] + 16860*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       135 - (4*((1980*I)*Pi + (7560*I)*e*Pi + (27185*I)*e^2*Pi - 4320*Pi^2 + 
         2340*e*Pi^2 + 4800*e^2*Pi^2 - (10530*I)*e*Pi^3 + (2775*I)*e^2*Pi^3 + 
         9414*e^2*Pi^4 + 79920*e*Zeta[3] + 23760*e^2*Zeta[3] + 
         (72000*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(-4140 - 31320*e - 180665*e^2 - (15300*I)*Pi - 
         (40410*I)*e*Pi - (123010*I)*e^2*Pi - 7020*Pi^2 + 42420*e*Pi^2 + 
         178475*e^2*Pi^2 - (15930*I)*e*Pi^3 + (35715*I)*e^2*Pi^3 + 
         15759*e^2*Pi^4 + 112320*e*Zeta[3] + 51840*e^2*Zeta[3] + 
         (120600*I)*e^2*Pi*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(-3000*e - 20140*e^2 + (149040*I)*e*Pi + 
         (867240*I)*e^2*Pi + 4740*e*Pi^2 - 113900*e^2*Pi^2 + 
         (16200*I)*e*Pi^3 + (54300*I)*e^2*Pi^3 + 9531*e^2*Pi^4 - 
         18720*e*Zeta[3] - 71520*e^2*Zeta[3] + (341280*I)*e^2*Pi*Zeta[3]))/
       135 + (66600 + 496560*e + 2705600*e^2 + (107280*I)*Pi + 
        (326760*I)*e*Pi + (1533820*I)*e^2*Pi + 12960*Pi^2 - 162840*e*Pi^2 - 
        908300*e^2*Pi^2 + (12600*I)*e*Pi^3 - (204720*I)*e^2*Pi^3 - 
        28611*e^2*Pi^4 - 158400*e*Zeta[3] + 164400*e^2*Zeta[3] - 
        (404640*I)*e^2*Pi*Zeta[3])/135)) + 
  G[1, 0, x]*
   (Nf*((2*(-108 - 306*e - 1131*e^2 + (48*I)*e*Pi + (184*I)*e^2*Pi + 
         210*e^2*Pi^2)*RATIO[x^2])/27 - 
      (4*RATIO[x]*(-108 + 306*e + 7017*e^2 + (72*I)*Pi + (432*I)*e*Pi + 
         (1642*I)*e^2*Pi + 12*e*Pi^2 + 98*e^2*Pi^2 - 1008*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-2)]*(42*e*Pi + 107*e^2*Pi + (48*I)*e*Pi^2 + 
        (76*I)*e^2*Pi^2 + 69*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*((-174*I)*e - (1345*I)*e^2 - 228*e*Pi - 
        562*e^2*Pi - (66*I)*e*Pi^2 - (675*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (768*I)*e^2*Zeta[3]) - (4*((-216*I)*Pi - (1386*I)*e*Pi - 
         (7314*I)*e^2*Pi + 72*Pi^2 + 578*e*Pi^2 + 2895*e^2*Pi^2 + 
         (150*I)*e*Pi^3 + (705*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 288*e*Zeta[3] + 
         1356*e^2*Zeta[3] + (3192*I)*e^2*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(684 + 5940*e + 36509*e^2 - (648*I)*Pi - 
         (4356*I)*e*Pi - (25470*I)*e^2*Pi + 216*Pi^2 + 2070*e*Pi^2 + 
         9713*e^2*Pi^2 + (450*I)*e*Pi^3 + (2709*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         864*e*Zeta[3] + 1224*e^2*Zeta[3] + (9576*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*(1944 + 16866*e + 101721*e^2 - (360*I)*Pi - (3516*I)*e*Pi - 
         (15322*I)*e^2*Pi + 216*Pi^2 + 1338*e*Pi^2 + 3988*e^2*Pi^2 + 
         (450*I)*e*Pi^3 + (1524*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 864*e*Zeta[3] + 
         1896*e^2*Zeta[3] + (9576*I)*e^2*Pi*Zeta[3]))/27) + 
    Nc*((4*RATIO[x^2]*(216 + 630*e + 1851*e^2 - (132*I)*e*Pi - 
         (266*I)*e^2*Pi + 30*e*Pi^2 - 508*e^2*Pi^2 + (186*I)*e^2*Pi^3 - 
         120*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
       (66*e*Pi + 133*e^2*Pi + (144*I)*e*Pi^2 - (102*I)*e^2*Pi^2 + 
        201*e^2*Pi^3 + (648*I)*e^2*Zeta[3]) - 
      (4*((1080*I)*Pi + (4410*I)*e*Pi + (21480*I)*e^2*Pi - 360*Pi^2 - 
         3450*e*Pi^2 - 13595*e^2*Pi^2 - (1050*I)*e*Pi^3 - (4125*I)*e^2*Pi^3 + 
         78*e^2*Pi^4 - 2160*e*Zeta[3] - 6840*e^2*Zeta[3] - 
         (16920*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (4*RATIO[x]*(2160 - 14940*e - 212190*e^2 - (5940*I)*Pi - 
         (20640*I)*e*Pi - (71080*I)*e^2*Pi - 2160*Pi^2 - 6960*e*Pi^2 - 
         15860*e^2*Pi^2 - (3780*I)*e*Pi^3 + (6150*I)*e^2*Pi^3 + 
         279*e^2*Pi^4 - 9720*e*Zeta[3] + 8040*e^2*Zeta[3] - 
         (45000*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*(-4140 - 31320*e - 180665*e^2 + (3240*I)*Pi + 
         (21060*I)*e*Pi + (167040*I)*e^2*Pi - 1080*Pi^2 - 21060*e*Pi^2 - 
         98430*e^2*Pi^2 - (3150*I)*e*Pi^3 - (26535*I)*e^2*Pi^3 + 
         234*e^2*Pi^4 - 6480*e*Zeta[3] - 360*e^2*Zeta[3] - 
         (50760*I)*e^2*Pi*Zeta[3]))/135 + (66600 + 496560*e + 2705600*e^2 - 
        (25920*I)*Pi - (146520*I)*e*Pi - (600420*I)*e^2*Pi - 8640*Pi^2 + 
        47280*e*Pi^2 + 180560*e^2*Pi^2 - (22680*I)*e*Pi^3 + 
        (100200*I)*e^2*Pi^3 + 5193*e^2*Pi^4 + 1440*e*Zeta[3] + 
        126240*e^2*Zeta[3] - (347040*I)*e^2*Pi*Zeta[3])/135 + 
      (RATIO[x^(-1)]*(-3000*e - 20140*e^2 + (120*I)*e*Pi - (14480*I)*e^2*Pi + 
         8640*Pi^2 - 14700*e*Pi^2 - 108680*e^2*Pi^2 + (32760*I)*e*Pi^3 - 
         (4740*I)*e^2*Pi^3 - 5949*e^2*Pi^4 + 11520*e*Zeta[3] - 
         153600*e^2*Zeta[3] + (573120*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nf*(((-664*I)/27)*Pi - ((5468*I)/81)*e*Pi - ((45838*I)/243)*e^2*Pi + 
    (536*Pi^2)/9 + (16126*e*Pi^2)/27 + (301697*e^2*Pi^2)/81 + 
    ((152*I)/9)*Pi^3 + ((40*I)/27)*e*Pi^3 + ((2978*I)/81)*e^2*Pi^3 + 
    (68*Pi^4)/45 + (526*e*Pi^4)/45 + (18499*e^2*Pi^4)/135 + 
    ((536*I)/45)*e*Pi^5 + ((5423*I)/135)*e^2*Pi^5 - (5066*e^2*Pi^6)/945 + 
    (16*Zeta[3])/3 + (6968*e*Zeta[3])/9 + (135076*e^2*Zeta[3])/27 + 
    (128*I)*Pi*Zeta[3] + ((1568*I)/3)*e*Pi*Zeta[3] + 
    ((28312*I)/9)*e^2*Pi*Zeta[3] - (320*e*Pi^2*Zeta[3])/3 - 
    (160*e^2*Pi^2*Zeta[3])/9 - (212*I)*e^2*Pi^3*Zeta[3] + 832*e^2*Zeta[3]^2 + 
    (RATIO[x^2]*(540*Pi^2 + 1530*e*Pi^2 + 5655*e^2*Pi^2 - (240*I)*e*Pi^3 - 
       (920*I)*e^2*Pi^3 + 38*e^2*Pi^4 + 1680*e*Zeta[3] + 3560*e^2*Zeta[3] - 
       (4800*I)*e^2*Pi*Zeta[3]))/135 - (I/1215)*RATIO[x^(-1)]*
     (-33120*Pi - 92820*e*Pi - 250250*e^2*Pi - (30060*I)*e*Pi^2 - 
      (179040*I)*e^2*Pi^2 + 8640*Pi^3 + 1440*e*Pi^3 + 12840*e^2*Pi^3 - 
      (11952*I)*e^2*Pi^4 + 12645*e^2*Pi^5 - (51840*I)*e*Zeta[3] - 
      (84240*I)*e^2*Zeta[3] + 220320*e*Pi*Zeta[3] + 412560*e^2*Pi*Zeta[3]) + 
    432*e*Zeta[5] + (1000*e^2*Zeta[5])/3 + (7152*I)*e^2*Pi*Zeta[5] + 
    (2*RATIO[x]*(-1620*Pi^2 + 4590*e*Pi^2 + 105255*e^2*Pi^2 + (360*I)*Pi^3 + 
       (5280*I)*e*Pi^3 + (22390*I)*e^2*Pi^3 - 42*e*Pi^4 + 80*e^2*Pi^4 - 
       (114*I)*e^2*Pi^5 - 2160*Zeta[3] - 720*e*Zeta[3] + 72540*e^2*Zeta[3] + 
       (8640*I)*e*Pi*Zeta[3] + (108000*I)*e^2*Pi*Zeta[3] - 
       1800*e^2*Pi^2*Zeta[3] - 28080*e^2*Zeta[5]))/405 + 
    (2*RATIO[(1 - x)^(-1)]*((-18900*I)*Pi - (120960*I)*e*Pi - 
       (540330*I)*e^2*Pi - 61740*Pi^2 - 571410*e*Pi^2 - 3632335*e^2*Pi^2 - 
       (25200*I)*Pi^3 - (15960*I)*e*Pi^3 + (307440*I)*e^2*Pi^3 + 4032*Pi^4 - 
       44730*e*Pi^4 - 378091*e^2*Pi^4 - (39816*I)*e*Pi^5 - 
       (146790*I)*e^2*Pi^5 + 32304*e^2*Pi^6 - 30240*Zeta[3] - 
       1476720*e*Zeta[3] - 10314360*e^2*Zeta[3] - (635040*I)*Pi*Zeta[3] - 
       (1542240*I)*e*Pi*Zeta[3] - (6947640*I)*e^2*Pi*Zeta[3] + 
       846720*e*Pi^2*Zeta[3] + 418320*e^2*Pi^2*Zeta[3] + 
       (1372140*I)*e^2*Pi^3*Zeta[3] - 3583440*e^2*Zeta[3]^2 - 
       1769040*e*Zeta[5] - 3122280*e^2*Zeta[5] - (31162320*I)*e^2*Pi*
        Zeta[5]))/2835 + ((-27720*I)*Pi^3 - (197820*I)*e*Pi^3 - 
      (1179430*I)*e^2*Pi^3 - 2520*Pi^4 + 91182*e*Pi^4 + 488677*e^2*Pi^4 + 
      (75600*I)*e*Pi^5 + (197022*I)*e^2*Pi^5 - 53204*e^2*Pi^6 + 
      166320*Zeta[3] + 1186920*e*Zeta[3] + 7076580*e^2*Zeta[3] + 
      (1088640*I)*Pi*Zeta[3] + (861840*I)*e*Pi*Zeta[3] - 
      (1912680*I)*e^2*Pi*Zeta[3] - 1330560*e*Pi^2*Zeta[3] + 
      226800*e^2*Pi^2*Zeta[3] - (2230200*I)*e^2*Pi^3*Zeta[3] + 
      6350400*e^2*Zeta[3]^2 + 3175200*e*Zeta[5] + 7673400*e^2*Zeta[5] + 
      (55067040*I)*e^2*Pi*Zeta[5])/(2835*(-1 + RATIO[x])^2)) + 
  Nc*(((5248*I)/27)*Pi + ((52760*I)/81)*e*Pi + ((524092*I)/243)*e^2*Pi - 
    (604*Pi^2)/3 - (16520*e*Pi^2)/9 - (278582*e^2*Pi^2)/27 - 
    ((232*I)/3)*Pi^3 - ((352*I)/9)*e*Pi^3 - ((10754*I)/27)*e^2*Pi^3 + 
    (56*Pi^4)/15 - (12176*e*Pi^4)/135 - (327304*e^2*Pi^4)/405 - 
    ((264*I)/5)*e*Pi^5 - ((45917*I)/270)*e^2*Pi^5 + (4163*e^2*Pi^6)/105 + 
    (160*Zeta[3])/3 - (20032*e*Zeta[3])/9 - (379676*e^2*Zeta[3])/27 - 
    (688*I)*Pi*Zeta[3] - (2240*I)*e*Pi*Zeta[3] - ((122384*I)/9)*e^2*Pi*
     Zeta[3] + (2576*e*Pi^2*Zeta[3])/3 + 496*e^2*Pi^2*Zeta[3] + 
    (1528*I)*e^2*Pi^3*Zeta[3] - (11696*e^2*Zeta[3]^2)/3 - 2464*e*Zeta[5] - 
    3680*e^2*Zeta[5] - (39152*I)*e^2*Pi*Zeta[5] + 
    (2*RATIO[x^2]*(-1080*Pi^2 - 3150*e*Pi^2 - 9255*e^2*Pi^2 + 
       (660*I)*e*Pi^3 + (1330*I)*e^2*Pi^3 - 24*e*Pi^4 - 269*e^2*Pi^4 + 
       (242*I)*e^2*Pi^5 - 5160*e*Zeta[3] - 20560*e^2*Zeta[3] + 
       (1440*I)*e*Pi*Zeta[3] - (960*I)*e^2*Pi*Zeta[3] + 
       2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/135 + 
    RATIO[x]*(32*Pi^2 - (664*e*Pi^2)/3 - (28292*e^2*Pi^2)/9 - 
      ((88*I)/3)*Pi^3 - ((560*I)/3)*e*Pi^3 - ((20576*I)/27)*e^2*Pi^3 - 
      (208*Pi^4)/15 - (1838*e*Pi^4)/45 - (11126*e^2*Pi^4)/135 - 
      ((308*I)/15)*e*Pi^5 - ((14278*I)/135)*e^2*Pi^5 - (656*e^2*Pi^6)/189 + 
      176*Zeta[3] + (2656*e*Zeta[3])/9 - (37520*e^2*Zeta[3])/27 - 
      ((4000*I)/3)*e*Pi*Zeta[3] - ((42496*I)/9)*e^2*Pi*Zeta[3] - 
      (784*e*Pi^2*Zeta[3])/3 - (10432*e^2*Pi^2*Zeta[3])/9 - 
      ((2408*I)/9)*e^2*Pi^3*Zeta[3] - (1904*e^2*Zeta[3]^2)/3 - 
      544*e*Zeta[5] + (6848*e^2*Zeta[5])/3 - (4800*I)*e^2*Pi*Zeta[5]) + 
    (RATIO[x^(-1)]*((-491760*I)*Pi - (1628160*I)*e*Pi - (5302480*I)*e^2*Pi + 
       236520*e*Pi^2 + 1245240*e^2*Pi^2 + (95040*I)*Pi^3 + 
       (117360*I)*e*Pi^3 + (418080*I)*e^2*Pi^3 + 72792*e^2*Pi^4 + 
       (33048*I)*e*Pi^5 + (139095*I)*e^2*Pi^5 + 10854*e^2*Pi^6 + 
       311040*e*Zeta[3] + 194400*e^2*Zeta[3] + (272160*I)*Pi*Zeta[3] + 
       (2423520*I)*e*Pi*Zeta[3] + (5235840*I)*e^2*Pi*Zeta[3] + 
       699840*e*Pi^2*Zeta[3] + (691200*I)*e^2*Pi^3*Zeta[3] + 
       (10225440*I)*e^2*Pi*Zeta[5]))/2430 + 
    ((17640*I)*Pi^3 + (79380*I)*e*Pi^3 + (521570*I)*e^2*Pi^3 + 43848*Pi^4 - 
      198198*e*Pi^4 - 762951*e^2*Pi^4 - (127008*I)*e*Pi^5 - 
      (190302*I)*e^2*Pi^5 + 177354*e^2*Pi^6 - 105840*Zeta[3] - 
      476280*e*Zeta[3] - 3129420*e^2*Zeta[3] - (2721600*I)*Pi*Zeta[3] + 
      (483840*I)*e*Pi*Zeta[3] + (6516720*I)*e^2*Pi*Zeta[3] + 
      5065200*e*Pi^2*Zeta[3] - 2212560*e^2*Pi^2*Zeta[3] + 
      (7587720*I)*e^2*Pi^3*Zeta[3] - 14999040*e^2*Zeta[3]^2 - 
      8074080*e*Zeta[5] - 7212240*e^2*Zeta[5] - (132541920*I)*e^2*Pi*Zeta[5])/
     (2835*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((-461160*I)*Pi - (3107160*I)*e*Pi - (14460180*I)*e^2*Pi - 
       113400*Pi^2 - 714420*e*Pi^2 - 4200210*e^2*Pi^2 - (269640*I)*Pi^3 - 
       (550620*I)*e*Pi^3 - (468160*I)*e^2*Pi^3 + 85428*Pi^4 - 320628*e*Pi^4 - 
       2776151*e^2*Pi^4 - (157248*I)*e*Pi^5 - (793800*I)*e^2*Pi^5 + 
       262884*e^2*Pi^6 + 619920*Zeta[3] - 3439800*e*Zeta[3] - 
       25399920*e^2*Zeta[3] - (4082400*I)*Pi*Zeta[3] - 
       (10720080*I)*e*Pi*Zeta[3] - (53444160*I)*e^2*Pi*Zeta[3] + 
       7786800*e*Pi^2*Zeta[3] + 2625840*e^2*Pi^2*Zeta[3] + 
       (11443320*I)*e^2*Pi^3*Zeta[3] - 21122640*e^2*Zeta[3]^2 - 
       10795680*e*Zeta[5] - 7287840*e^2*Zeta[5] - (186973920*I)*e^2*Pi*
        Zeta[5]))/2835) + 
  G[1, x]*(Nc*((-2*e*RATIO[x^2]*(-900*Pi^2 - 2985*e*Pi^2 + (120*I)*Pi^3 + 
         (730*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 3620*e*Zeta[3] + 
         (1920*I)*e*Pi*Zeta[3]))/45 + 
      (4*RATIO[x^(-2)]*((-1170*I)*Pi - (3930*I)*e*Pi - (13180*I)*e^2*Pi + 
         915*e*Pi^2 + 3080*e^2*Pi^2 - (350*I)*e*Pi^3 + (910*I)*e^2*Pi^3 + 
         337*e^2*Pi^4 + 1440*e*Zeta[3] - 1620*e^2*Zeta[3] + 
         (1460*I)*e^2*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(-472320 - 1582800*e - 5240920*e^2 - (108000*I)*e*Pi - 
         (725040*I)*e^2*Pi - 308880*Pi^2 - 828000*e*Pi^2 + 29760*e^2*Pi^2 - 
         (116640*I)*Pi^3 - (176040*I)*e*Pi^3 - (119520*I)*e^2*Pi^3 + 
         38016*e*Pi^4 + 88299*e^2*Pi^4 - (81756*I)*e^2*Pi^5 - 
         116640*Zeta[3] + 2617920*e*Zeta[3] + 6693840*e^2*Zeta[3] - 
         (1918080*I)*e*Pi*Zeta[3] + (82080*I)*e^2*Pi*Zeta[3] + 
         2129760*e^2*Pi^2*Zeta[3] - 2138400*e^2*Zeta[5]))/2430 + 
      (2*((-720*I)*Pi^3 - (1260*I)*e*Pi^3 - (4690*I)*e^2*Pi^3 + 360*e*Pi^4 - 
         7827*e^2*Pi^4 - (4452*I)*e^2*Pi^5 + 4320*Zeta[3] + 7560*e*Zeta[3] + 
         28140*e^2*Zeta[3] - (86400*I)*e*Pi*Zeta[3] - (71280*I)*e^2*Pi*
          Zeta[3] + 117180*e^2*Pi^2*Zeta[3] - 176040*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((4140*I)*Pi + (31320*I)*e*Pi + (180665*I)*e^2*Pi - 4320*Pi^2 - 
         14940*e*Pi^2 - 48210*e^2*Pi^2 - (360*I)*Pi^3 - (12600*I)*e*Pi^3 - 
         (55520*I)*e^2*Pi^3 + 675*e*Pi^4 + 3971*e^2*Pi^4 - 
         (2586*I)*e^2*Pi^5 + 2160*Zeta[3] + 92340*e*Zeta[3] + 
         331950*e^2*Zeta[3] - (59400*I)*e*Pi*Zeta[3] - (66060*I)*e^2*Pi*
          Zeta[3] + 90990*e^2*Pi^2*Zeta[3] - 120420*e^2*Zeta[5]))/135 - 
      (I/2430)*RATIO[x^(-1)]*(-491760*I - (1628160*I)*e - (5302480*I)*e^2 - 
        1088640*Pi - 6266160*e*Pi - 31807080*e^2*Pi + (47520*I)*Pi^2 - 
        (554760*I)*e*Pi^2 - (4504440*I)*e^2*Pi^2 + 90720*Pi^3 - 
        198720*e*Pi^3 + 1047600*e^2*Pi^3 - (82512*I)*e*Pi^4 - 
        (242505*I)*e^2*Pi^4 + 267246*e^2*Pi^5 - (38880*I)*Zeta[3] + 
        (518400*I)*e*Zeta[3] + (5106240*I)*e^2*Zeta[3] + 
        2721600*e*Pi*Zeta[3] + 678240*e^2*Pi*Zeta[3] - (1265760*I)*e^2*Pi^2*
         Zeta[3] - (4237920*I)*e^2*Zeta[5]) + 
      (679680 + 2937120*e + 11468920*e^2 - (440640*I)*Pi - (908280*I)*e*Pi + 
        (2677320*I)*e^2*Pi - 44280*Pi^2 + 485100*e*Pi^2 + 3366660*e^2*Pi^2 + 
        (77760*I)*Pi^3 - (426600*I)*e*Pi^3 - (1082520*I)*e^2*Pi^3 - 
        14688*e*Pi^4 + 246267*e^2*Pi^4 + (50517*I)*e^2*Pi^5 + 
        233280*Zeta[3] + 1347840*e*Zeta[3] + 6829920*e^2*Zeta[3] + 
        (842400*I)*e*Pi*Zeta[3] - (228960*I)*e^2*Pi*Zeta[3] + 
        520560*e^2*Pi^2*Zeta[3] + 116640*e^2*Zeta[5])/1215) + 
    Nf*(((8*I)/9)*e*RATIO[x^2]*((9*I)*Pi^2 + (24*I)*e*Pi^2 + e*Pi^3 + 
        (18*I)*e*Zeta[3]) - (2*RATIO[x^(-2)]*((-6480*I)*Pi - (26730*I)*e*Pi - 
         (99675*I)*e^2*Pi + 4650*e*Pi^2 + 19490*e^2*Pi^2 - (2160*I)*e*Pi^3 + 
         (3420*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 8640*e*Zeta[3] - 
         1080*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (RATIO[x]*(-29880 - 82020*e - 229190*e^2 + (4320*I)*e*Pi + 
         (33840*I)*e^2*Pi - 6480*Pi^2 - 30240*e*Pi^2 + 62280*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 - (2160*I)*e^2*Pi^3 + 9369*e^2*Pi^4 + 
         129600*e*Zeta[3] + 390960*e^2*Zeta[3] + (47520*I)*e^2*Pi*Zeta[3]))/
       1215 + (RATIO[x^(-1)]*(33120 + 92820*e + 250250*e^2 - (116640*I)*Pi - 
         (633960*I)*e*Pi - (2957760*I)*e^2*Pi - 4320*Pi^2 + 75240*e*Pi^2 + 
         505980*e^2*Pi^2 - (19440*I)*e*Pi^3 + (132300*I)*e^2*Pi^3 + 
         18171*e^2*Pi^4 + 25920*e*Zeta[3] - 451440*e^2*Zeta[3] + 
         (103680*I)*e^2*Pi*Zeta[3]))/1215 - 
      (4*RATIO[(1 - x)^(-1)]*((-3420*I)*Pi - (29700*I)*e*Pi - 
         (182545*I)*e^2*Pi + 1440*Pi^2 + 6840*e*Pi^2 + 24050*e^2*Pi^2 + 
         (360*I)*Pi^3 + (4770*I)*e*Pi^3 + (23575*I)*e^2*Pi^3 + 246*e*Pi^4 + 
         231*e^2*Pi^4 + (1662*I)*e^2*Pi^5 - 2160*Zeta[3] - 34560*e*Zeta[3] - 
         151080*e^2*Zeta[3] + (25920*I)*e*Pi*Zeta[3] + (49320*I)*e^2*Pi*
          Zeta[3] - 18450*e^2*Pi^2*Zeta[3] + 34020*e^2*Zeta[5]))/135 + 
      (2*((720*I)*Pi^3 + (1740*I)*e*Pi^3 + (4270*I)*e^2*Pi^3 + 624*e*Pi^4 + 
         5963*e^2*Pi^4 + (3228*I)*e^2*Pi^5 - 4320*Zeta[3] - 10440*e*Zeta[3] - 
         25620*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] + (124920*I)*e^2*Pi*
          Zeta[3] - 28260*e^2*Pi^2*Zeta[3] + 59400*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (2*(-39600 - 139260*e - 471290*e^2 + 
         (53460*I)*Pi + (162270*I)*e*Pi - (33255*I)*e^2*Pi + 18360*Pi^2 - 
         50940*e*Pi^2 - 615855*e^2*Pi^2 + (3240*I)*Pi^3 + (49950*I)*e*Pi^3 + 
         (133740*I)*e^2*Pi^3 + 3996*e*Pi^4 - 24363*e^2*Pi^4 + 
         (13662*I)*e^2*Pi^5 - 19440*Zeta[3] - 285120*e*Zeta[3] - 
         1207440*e^2*Zeta[3] + (174960*I)*e*Pi*Zeta[3] - 
         (50760*I)*e^2*Pi*Zeta[3] - 49410*e^2*Pi^2*Zeta[3] + 
         189540*e^2*Zeta[5]))/1215)) + 
  G[0, x]*(Nf*(((8*I)/9)*e*RATIO[x^2]*((9*I)*Pi^2 + (24*I)*e*Pi^2 + 
        5*e*Pi^3 + (42*I)*e*Zeta[3]) + 
      (RATIO[x]*(-29880 - 82020*e - 229190*e^2 + (4320*I)*e*Pi + 
         (33840*I)*e^2*Pi - 6480*Pi^2 + 8640*e*Pi^2 - 102960*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 - (86400*I)*e^2*Pi^3 + 9369*e^2*Pi^4 + 
         129600*e*Zeta[3] + 378000*e^2*Zeta[3] + (47520*I)*e^2*Pi*Zeta[3]))/
       1215 + ((4*I)/27)*RATIO[x^(-1)]*(174*e*Pi + 1345*e^2*Pi - 
        (48*I)*e*Pi^2 - (220*I)*e^2*Pi^2 + 90*e*Pi^3 + 81*e^2*Pi^3 - 
        (216*I)*e^2*Zeta[3] + 2280*e^2*Pi*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*(1350 + 8640*e + 38595*e^2 + (3780*I)*Pi + 
         (83430*I)*e*Pi + (692535*I)*e^2*Pi - 11880*Pi^2 - 76080*e*Pi^2 - 
         420040*e^2*Pi^2 - (2160*I)*Pi^3 - (15750*I)*e*Pi^3 - 
         (78465*I)*e^2*Pi^3 + 270*e*Pi^4 + 3084*e^2*Pi^4 - 
         (3105*I)*e^2*Pi^5 + 20520*e*Zeta[3] + 8820*e^2*Zeta[3] - 
         (51840*I)*e*Pi*Zeta[3] - (225720*I)*e^2*Pi*Zeta[3] + 
         27000*e^2*Pi^2*Zeta[3]))/405 + 
      (2*((11340*I)*Pi + (132300*I)*e*Pi + (930240*I)*e^2*Pi - 10980*Pi^2 - 
         66330*e*Pi^2 - 339835*e^2*Pi^2 - (4320*I)*Pi^3 - (17460*I)*e*Pi^3 - 
         (72870*I)*e^2*Pi^3 + 540*e*Pi^4 + 4479*e^2*Pi^4 - 
         (6210*I)*e^2*Pi^5 + 22680*e*Zeta[3] + 24300*e^2*Zeta[3] - 
         (103680*I)*e*Pi*Zeta[3] - (286200*I)*e^2*Pi*Zeta[3] + 
         54000*e^2*Pi^2*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
      (49320 + 196500*e + 713390*e^2 - (61560*I)*Pi - (219780*I)*e*Pi + 
        (323730*I)*e^2*Pi - 55080*Pi^2 - 458460*e*Pi^2 - 2753370*e^2*Pi^2 - 
        (12960*I)*Pi^3 - (77220*I)*e*Pi^3 - (333360*I)*e^2*Pi^3 + 
        1620*e*Pi^4 + 4437*e^2*Pi^4 - (18630*I)*e^2*Pi^5 + 32400*e*Zeta[3] - 
        538920*e^2*Zeta[3] - (311040*I)*e*Pi*Zeta[3] - 
        (989280*I)*e^2*Pi*Zeta[3] + 162000*e^2*Pi^2*Zeta[3])/1215) + 
    Nc*((2*e*RATIO[x^2]*(900*Pi^2 + 2985*e*Pi^2 - (120*I)*Pi^3 - 
         (450*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 1940*e*Zeta[3] - 
         (3840*I)*e*Pi*Zeta[3]))/45 - (I/135)*RATIO[x^(-1)]*
       (3000*e*Pi + 20140*e^2*Pi - (2880*I)*e*Pi^2 - (9480*I)*e^2*Pi^2 - 
        2160*Pi^3 + 9900*e*Pi^3 + 16080*e^2*Pi^3 - (1080*I)*e*Pi^4 + 
        4029*e^2*Pi^5 - (12960*I)*e^2*Zeta[3] + 44640*e*Pi*Zeta[3] + 
        250800*e^2*Pi*Zeta[3] - (108000*I)*e^2*Pi^2*Zeta[3]) + 
      (-887040 - 4291440*e - 17696920*e^2 + (311040*I)*Pi + (166320*I)*e*Pi - 
        (10137600*I)*e^2*Pi + 507600*Pi^2 + 4449960*e*Pi^2 + 
        24181440*e^2*Pi^2 + (51840*I)*Pi^3 + (720360*I)*e*Pi^3 + 
        (3583080*I)*e^2*Pi^3 + 17280*e*Pi^4 + 12897*e^2*Pi^4 + 
        (122958*I)*e^2*Pi^5 + 349920*Zeta[3] + 103680*e*Zeta[3] + 
        7274880*e^2*Zeta[3] + (1321920*I)*e*Pi*Zeta[3] + 
        (4946400*I)*e^2*Pi*Zeta[3] + 282960*e^2*Pi^2*Zeta[3] - 
        3149280*e^2*Zeta[5])/2430 - (2*RATIO[(1 - x)^(-1)]*
        (-10980 - 73980*e - 344290*e^2 - (1080*I)*Pi - (135000*I)*e*Pi - 
         (1205970*I)*e^2*Pi + 29700*Pi^2 + 164310*e*Pi^2 + 833300*e^2*Pi^2 + 
         (3240*I)*Pi^3 + (35580*I)*e*Pi^3 + (191920*I)*e^2*Pi^3 - 
         828*e*Pi^4 - 2536*e^2*Pi^4 + (1581*I)*e^2*Pi^5 + 4320*Zeta[3] - 
         22320*e*Zeta[3] + 161280*e^2*Zeta[3] + (40320*I)*e*Pi*Zeta[3] + 
         (346080*I)*e^2*Pi*Zeta[3] - 54360*e^2*Pi^2*Zeta[3] - 
         38880*e^2*Zeta[5]))/135 + (2*((1620*I)*Pi + (2880*I)*e*Pi - 
         (22140*I)*e^2*Pi + 3060*Pi^2 + 10170*e*Pi^2 + 38225*e^2*Pi^2 + 
         (1080*I)*Pi^3 + (4160*I)*e*Pi^3 + (15960*I)*e^2*Pi^3 - 276*e*Pi^4 - 
         855*e^2*Pi^4 + (527*I)*e^2*Pi^5 + 1440*Zeta[3] + 480*e*Zeta[3] + 
         27200*e^2*Zeta[3] + (13440*I)*e*Pi*Zeta[3] + (10960*I)*e^2*Pi*
          Zeta[3] - 18120*e^2*Pi^2*Zeta[3] - 12960*e^2*Zeta[5]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x]*(472320 + 1582800*e + 5240920*e^2 + 
         (108000*I)*e*Pi + (725040*I)*e^2*Pi + 308880*Pi^2 + 439200*e*Pi^2 + 
         2296560*e^2*Pi^2 + (142560*I)*Pi^3 + (513000*I)*e*Pi^3 + 
         (1771920*I)*e^2*Pi^3 - 57456*e*Pi^4 - 88299*e^2*Pi^4 + 
         (63396*I)*e^2*Pi^5 - 38880*Zeta[3] - 1944000*e*Zeta[3] - 
         5168880*e^2*Zeta[3] + (2384640*I)*e*Pi*Zeta[3] + 
         (8004960*I)*e^2*Pi*Zeta[3] - 2252880*e^2*Pi^2*Zeta[3] + 
         349920*e^2*Zeta[5]))/2430)), 
 Nc*G[1, 1, 1, 1, 1, 1, x]*(2944*e^2 - 1472*e^2*RATIO[x^(-1)] - 
    1472*e^2*RATIO[x]) + Nc*G[1, 1, 1, 0, 1, 1, x]*
   (-416*e^2 + 384*e^2*RATIO[x^(-1)] + 32*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(352*e^2 - 704*e^2*RATIO[x^(-1)] + 
    352*e^2*RATIO[x]) + Nc*G[1, 1, 1, 1, 0, 1, x]*
   (-2720*e^2 + 2240*e^2*RATIO[x^(-1)] + 480*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(-2720*e^2 + 2240*e^2*RATIO[x^(-1)] + 
    480*e^2*RATIO[x]) + Nc*G[1, 0, 1, 1, 1, 1, x]*
   (-416*e^2 - 640*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(-2720*e^2 + 768*e^2*RATIO[x^(-1)] + 
    1952*e^2*RATIO[x]) + G[0, 0, 0, 0, 0, 0, x]*
   (Nf*(1472*e^2 - 8896*e^2*RATIO[(1 - x)^(-1)] + 
      (10880*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-3808*e^2 + 16288*e^2*RATIO[(1 - x)^(-1)] - 
      (31168*e^2)/(-1 + RATIO[x])^2 - 1984*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(208*e^2 - 2720*e^2*RATIO[(1 - x)^(-1)] + 
      (3488*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-576*e^2 + 5408*e^2*RATIO[(1 - x)^(-1)] + 1664*e^2*RATIO[x^(-1)] - 
      (11168*e^2)/(-1 + RATIO[x])^2 - 1536*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(192*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      (640*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(864*e^2 + 992*e^2*RATIO[(1 - x)^(-1)] - 544*e^2*RATIO[x^(-1)] - 
      (1472*e^2)/(-1 + RATIO[x])^2 - 1440*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nf*(-224*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
      (448*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(4992*e^2 - 1152*e^2*RATIO[(1 - x)^(-1)] - 1536*e^2*RATIO[x^(-1)] + 
      (1152*e^2)/(-1 + RATIO[x])^2 - 1152*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nf*(-448*e^2 + 4160*e^2*RATIO[(1 - x)^(-1)] - 
      (5248*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1728*e^2 - 6880*e^2*RATIO[(1 - x)^(-1)] - 1600*e^2*RATIO[x^(-1)] + 
      (15040*e^2)/(-1 + RATIO[x])^2 - 1056*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nf*(-448*e^2 + 4160*e^2*RATIO[(1 - x)^(-1)] - 
      (5248*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1728*e^2 - 6880*e^2*RATIO[(1 - x)^(-1)] - 1600*e^2*RATIO[x^(-1)] + 
      (15040*e^2)/(-1 + RATIO[x])^2 - 1056*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-336*e^2 + 1248*e^2*RATIO[(1 - x)^(-1)] - 
      (1440*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(2688*e^2 - 1984*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)] + 
      (3424*e^2)/(-1 + RATIO[x])^2 - 928*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-192*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(256*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-192*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] - 
      (512*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(-32*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
      (1344*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(2080*e^2 - 2208*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-1)] + 
      (4608*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(-32*e^2 + 1024*e^2*RATIO[(1 - x)^(-1)] - 
      (1344*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(2080*e^2 - 2208*e^2*RATIO[(1 - x)^(-1)] - 1152*e^2*RATIO[x^(-1)] + 
      (4608*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(576*e^2*RATIO[(1 - x)^(-1)] - 
      (768*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1248*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] - 928*e^2*RATIO[x^(-1)] + 
      (2560*e^2)/(-1 + RATIO[x])^2 - 672*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(-640*e^2 + 2048*e^2*RATIO[(1 - x)^(-1)] - 
      (2304*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1344*e^2 - 2944*e^2*RATIO[(1 - x)^(-1)] + 1632*e^2*RATIO[x^(-1)] + 
      (4864*e^2)/(-1 + RATIO[x])^2 - 544*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(560*e^2 - 3424*e^2*RATIO[(1 - x)^(-1)] + 
      (4192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1120*e^2 + 6112*e^2*RATIO[(1 - x)^(-1)] - 224*e^2*RATIO[x^(-1)] - 
      (11872*e^2)/(-1 + RATIO[x])^2 - 512*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nf*(128*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
      (512*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-480*e^2 + 672*e^2*RATIO[(1 - x)^(-1)] + 480*e^2*RATIO[x^(-1)] - 
      (1152*e^2)/(-1 + RATIO[x])^2 - 480*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(288*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 896*e^2*RATIO[x^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2 - 480*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(-176*e^2 + 352*e^2*RATIO[(1 - x)^(-1)] - 
      (352*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(288*e^2 - 352*e^2*RATIO[(1 - x)^(-1)] + 896*e^2*RATIO[x^(-1)] + 
      (352*e^2)/(-1 + RATIO[x])^2 - 480*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(-224*e^2 + 2368*e^2*RATIO[(1 - x)^(-1)] - 
      (3008*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1184*e^2 - 4032*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] + 
      (8832*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-224*e^2 + 2368*e^2*RATIO[(1 - x)^(-1)] - 
      (3008*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1184*e^2 - 4032*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] + 
      (8832*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(272*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
      (1312*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(320*e^2 + 1792*e^2*RATIO[(1 - x)^(-1)] - 896*e^2*RATIO[x^(-1)] - 
      (3232*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(272*e^2 - 1120*e^2*RATIO[(1 - x)^(-1)] + 
      (1312*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(320*e^2 + 1792*e^2*RATIO[(1 - x)^(-1)] - 896*e^2*RATIO[x^(-1)] - 
      (3232*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(432*e^2 - 2784*e^2*RATIO[(1 - x)^(-1)] + 
      (3424*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-416*e^2 + 4960*e^2*RATIO[(1 - x)^(-1)] - 480*e^2*RATIO[x^(-1)] - 
      (9760*e^2)/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1408*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 1344*e^2*RATIO[x^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-400*e^2 + 2336*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1952*e^2 - 4192*e^2*RATIO[(1 - x)^(-1)] - 128*e^2*RATIO[x^(-1)] + 
      (8032*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-400*e^2 + 2336*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1952*e^2 - 4192*e^2*RATIO[(1 - x)^(-1)] - 128*e^2*RATIO[x^(-1)] + 
      (8032*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(288*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
      (576*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1248*e^2 + 1280*e^2*RATIO[(1 - x)^(-1)] - 1024*e^2*RATIO[x^(-1)] - 
      (1280*e^2)/(-1 + RATIO[x])^2 - 288*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(-128*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 
      (1792*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1536*e^2 - 2944*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] + 
      (5824*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(-128*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 
      (1792*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1536*e^2 - 2944*e^2*RATIO[(1 - x)^(-1)] - 576*e^2*RATIO[x^(-1)] + 
      (5824*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(256*e^2 - 2048*e^2*RATIO[(1 - x)^(-1)] + 
      (2560*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1952*e^2 + 3328*e^2*RATIO[(1 - x)^(-1)] - 1472*e^2*RATIO[x^(-1)] - 
      (7168*e^2)/(-1 + RATIO[x])^2 - 224*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-224*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
      (448*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1792*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] - 416*e^2*RATIO[x^(-1)] + 
      (576*e^2)/(-1 + RATIO[x])^2 - 224*e^2*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(432*e^2 - 2400*e^2*RATIO[(1 - x)^(-1)] + 
      (2912*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1024*e^2 + 4192*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-1)] - 
      (8032*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(448*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 640*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nf*(112*e^2 - 224*e^2*RATIO[(1 - x)^(-1)] + 
      (224*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-3136*e^2 + 928*e^2*RATIO[(1 - x)^(-1)] + 1024*e^2*RATIO[x^(-1)] - 
      (928*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-480*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 608*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-480*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + 608*e^2*RATIO[x^(-1)] + 
      (192*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (96*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(896*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 1024*e^2*RATIO[x^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2 + 320*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-128*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 288*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x])) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-128*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 288*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(-96*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1664*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 1504*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(-384*e^2 + 1344*e^2*RATIO[(1 - x)^(-1)] - 
      (1536*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(192*e^2 - 2016*e^2*RATIO[(1 - x)^(-1)] + 832*e^2*RATIO[x^(-1)] + 
      (3456*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-368*e^2 + 3424*e^2*RATIO[(1 - x)^(-1)] - 
      (4320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1408*e^2 - 6368*e^2*RATIO[(1 - x)^(-1)] - 1184*e^2*RATIO[x^(-1)] + 
      (13088*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-368*e^2 + 3424*e^2*RATIO[(1 - x)^(-1)] - 
      (4320*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(1408*e^2 - 6368*e^2*RATIO[(1 - x)^(-1)] - 1184*e^2*RATIO[x^(-1)] + 
      (13088*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(320*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
      (1152*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-704*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 832*e^2*RATIO[x^(-1)] - 
      (2368*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(320*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
      (1152*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-704*e^2 + 1408*e^2*RATIO[(1 - x)^(-1)] - 832*e^2*RATIO[x^(-1)] - 
      (2368*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-272*e^2 + 736*e^2*RATIO[(1 - x)^(-1)] - 
      (800*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-480*e^2 - 768*e^2*RATIO[(1 - x)^(-1)] + 640*e^2*RATIO[x^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 + 512*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-16*e^2 - 1312*e^2*RATIO[(1 - x)^(-1)] + 
      (1760*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(160*e^2 + 2624*e^2*RATIO[(1 - x)^(-1)] - 
      (5984*e^2)/(-1 + RATIO[x])^2 + 640*e^2*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(432*e^2 - 3936*e^2*RATIO[(1 - x)^(-1)] + 
      (4960*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1696*e^2 + 6752*e^2*RATIO[(1 - x)^(-1)] + 1312*e^2*RATIO[x^(-1)] - 
      (14432*e^2)/(-1 + RATIO[x])^2 + 704*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(-96*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      (448*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-128*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 480*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(-1 + RATIO[x])^2 + 832*e^2*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(-96*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
      (448*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-128*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] - 480*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(-1 + RATIO[x])^2 + 832*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-224*e^2 + 1216*e^2*RATIO[(1 - x)^(-1)] - 
      (1472*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(224*e^2 - 2112*e^2*RATIO[(1 - x)^(-1)] - 352*e^2*RATIO[x^(-1)] + 
      (4032*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(-224*e^2 + 1216*e^2*RATIO[(1 - x)^(-1)] - 
      (1472*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(224*e^2 - 2112*e^2*RATIO[(1 - x)^(-1)] - 352*e^2*RATIO[x^(-1)] + 
      (4032*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(336*e^2 - 1632*e^2*RATIO[(1 - x)^(-1)] + 
      (1952*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1536*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-1)] - 
      (4832*e^2)/(-1 + RATIO[x])^2 + 1056*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(336*e^2 - 1632*e^2*RATIO[(1 - x)^(-1)] + 
      (1952*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1536*e^2 + 2432*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-1)] - 
      (4832*e^2)/(-1 + RATIO[x])^2 + 1056*e^2*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(496*e^2 - 3680*e^2*RATIO[(1 - x)^(-1)] + 
      (4576*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-6848*e^2 + 7584*e^2*RATIO[(1 - x)^(-1)] + 2688*e^2*RATIO[x^(-1)] - 
      (14304*e^2)/(-1 + RATIO[x])^2 + 1088*e^2*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-1024*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 160*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + 1120*e^2*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nf*(-912*e^2 + 3168*e^2*RATIO[(1 - x)^(-1)] - 
      (3616*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-448*e^2 - 5312*e^2*RATIO[(1 - x)^(-1)] + 3520*e^2*RATIO[x^(-1)] + 
      (8672*e^2)/(-1 + RATIO[x])^2 + 1504*e^2*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(32*e^2 - 2176*e^2*RATIO[(1 - x)^(-1)] + 
      (2880*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-6048*e^2 + 4640*e^2*RATIO[(1 - x)^(-1)] + 4352*e^2*RATIO[x^(-1)] - 
      (9920*e^2)/(-1 + RATIO[x])^2 + 1920*e^2*RATIO[x])) + 
  G[0, 0, 0, 0, 1, x]*(Nf*((16*e*(27 - 92*e - (24*I)*e*Pi))/3 - 
      16*e*(78 + 55*e - (16*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*e^2*RATIO[x^(-1)])/3 + (32*(147*e + 89*e^2 - (24*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x]) + 
    Nc*(16*e*(-42 + 481*e + (6*I)*e*Pi) - 
      (32*(-192*e + 613*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(120*e + 77*e^2)*RATIO[x^(-1)])/3 + 
      (16*e*(-278 + 131*e + (4*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      32*e*(8 + 22*e + I*e*Pi)*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nf*((16*e*(27 - 92*e + (42*I)*e*Pi))/3 - 16*e*(78 + 55*e + (28*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - (224*e^2*RATIO[x^(-1)])/3 + 
      (32*(147*e + 89*e^2 + (42*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      128*e^2*RATIO[x]) + Nc*(16*e*(-42 + 481*e - (234*I)*e*Pi) - 
      (32*(-192*e + 613*e^2 - (102*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((-120*I)*e - (77*I)*e^2 + 246*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(-278 + 131*e - (68*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      64*e*(4 + 11*e + (4*I)*e*Pi)*RATIO[x])) + 
  G[1, 1, 0, 1, 1, x]*(Nc*((64*e*(3 + 44*e + (15*I)*e*Pi))/3 - 
      32*e^2*(251 + (6*I)*Pi)*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/
       3 - ((32*I)/3)*((-9*I)*e - (119*I)*e^2 + 45*e^2*Pi)*RATIO[x^(-1)] + 
      ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(3 + 53*e + (51*I)*e*Pi)*
        RATIO[x])/3 - 48*e^2*RATIO[x^2]) + 
    Nf*(((-32*I)/3)*e^2*(-104*I + 9*Pi) + (32*I)*e^2*(-91*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + (512*e^2*RATIO[x^(-1)])/3 - 
      ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 1, x]*
   (Nc*((32*e*(6 + 22*e - (15*I)*e*Pi))/3 - 32*e^2*(371 - (16*I)*Pi)*
       RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*((9*I)*e + (19*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] - 
      ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 - ((32*I)/3)*e*
       (-15*I - (19*I)*e + 27*e*Pi)*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*(((256*I)/3)*e^2*(17*I + 3*Pi) - (32*I)*e^2*(131*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] + 64*e^2*RATIO[x^(-1)] + 
      ((512*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nf*((16*e*(-18 + 91*e - (57*I)*e*Pi))/3 - 32*e*(-6 + 48*e - (19*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-1)])/3 - 
      ((16*I)*e*(-12*I - (47*I)*e + 38*e*Pi))/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(6 - 59*e + (78*I)*e*Pi))/3 - 16*e*(12 - 409*e + (38*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((-15*I)*e - (86*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(12 + 39*e + (38*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(36 - 101*e + (84*I)*e*Pi)*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*((16*e*(-18 + 91*e + (9*I)*e*Pi))/3 - 96*e*(-2 + 16*e + I*e*Pi)*
       RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-1)])/3 + 
      ((16*I)*e*(12*I + (47*I)*e + 6*e*Pi))/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(6 - 59*e - (246*I)*e*Pi))/3 - 16*e*(12 - 409*e - (10*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((-15*I)*e - (86*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(12 + 39*e - (10*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(36 - 101*e + (126*I)*e*Pi)*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nc*(32*e*(8 - 260*e + (3*I)*e*Pi) - 
      (16*(342*e - 1261*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/3)*((36*I)*e - (22*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(702*e - 325*e^2 + (66*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      16*e*(20 + 69*e + (16*I)*e*Pi)*RATIO[x] - (160*e^2*RATIO[x^2])/3) + 
    Nf*(16*e*(-5 + 68*e - (11*I)*e*Pi) - 
      (16*(-174*e + 107*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (16*(-222*e + 71*e^2 - (66*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (352*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*((16*e*(9 + 7*e + (24*I)*e*Pi))/3 - 16*e*(6 + 35*e + (16*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (320*e^2*RATIO[x^(-1)])/3 + 
      (16*(18*e - e^2 + (48*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      128*e^2*RATIO[x]) + Nc*((32*e*(-24 + 190*e + (27*I)*e*Pi))/3 + 
      ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-9*I)*e - (208*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] - (((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 
         36*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e*(15 + 53*e + (3*I)*e*Pi)*
        RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((16*e*(9 + 7*e + (39*I)*e*Pi))/3 - 
      16*e*(6 + 35*e + (26*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*e^2*RATIO[x^(-1)])/3 + (16*(18*e - e^2 + (78*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - 128*e^2*RATIO[x]) + 
    Nc*((64*e*(-12 + 95*e - (75*I)*e*Pi))/3 + 
      ((16*I)/3)*((-18*I)*e - (175*I)*e^2 + 210*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (160*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((-9*I)*e - (208*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-1)] - (((16*I)/3)*((-18*I)*e - (13*I)*e^2 + 
         210*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e*(15 + 53*e - (30*I)*e*Pi)*
        RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nc*(16*e*(-18 + 39*e - (4*I)*e*Pi) - 
      32*e*(-21 + 94*e + (6*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*I)*((7*I)*e + (33*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] + 
      ((48*I)*e*(24*I + (9*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(6 + 275*e + (18*I)*e*Pi)*RATIO[x])/3 - (176*e^2*RATIO[x^2])/3) + 
    Nf*(64*e*(2 + 2*e - I*e*Pi) - (64*(21*e + 19*e^2 - (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(32 + 63*e - (8*I)*e*Pi))/(-1 + RATIO[x])^2 - 192*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2])) + G[0, 1, 0, 1, 1, x]*
   (Nf*((16*e*(-21 + 58*e + (39*I)*e*Pi))/3 - 
      ((16*I)/3)*((150*I)*e + (29*I)*e^2 + 78*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*e^2*RATIO[x^(-1)])/3 + (((32*I)/3)*((93*I)*e + (37*I)*e^2 + 
         39*e^2*Pi))/(-1 + RATIO[x])^2 + (352*e^2*RATIO[x])/3 - 
      32*e^2*RATIO[x^2]) + Nc*((32*e*(24 - 373*e + (78*I)*e*Pi))/3 - 
      (16*(276*e - 853*e^2 - (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((9*I)*e - (14*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (32*(273*e - 74*e^2 - (21*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e^2*(-41*I + 108*Pi)*RATIO[x] + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nf*((16*e*(3 + 155*e + (15*I)*e*Pi))/3 - 
      (16*(6*e + 545*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-1)] + (32*e*(1 + 6*e + (5*I)*e*Pi))/
       (-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - (32*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(24 - 185*e - (102*I)*e*Pi))/3 + 
      ((32*I)/3)*((-3*I)*e - (731*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + ((32*I)/3)*((-9*I)*e - (160*I)*e^2 + 33*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 21*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-27*I - (83*I)*e + 24*e*Pi)*
       RATIO[x] + 32*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (Nf*((16*e*(3 + 155*e + (6*I)*e*Pi))/3 - 
      (16*(6*e + 545*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-1)] + (32*e*(1 + 6*e + (2*I)*e*Pi))/
       (-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - (32*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(24 - 185*e + (186*I)*e*Pi))/3 + 
      ((32*I)/3)*((-3*I)*e - (731*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] - ((32*I)/3)*((9*I)*e + (160*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-27*I - (83*I)*e + 69*e*Pi)*
       RATIO[x] + 32*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nc*(((16*I)/3)*e*(156*I + (115*I)*e + 216*e*Pi) - 
      (16*(-24*e + 79*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-45*I)*e - (86*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (((16*I)/3)*((24*I)*e + (7*I)*e^2 + 
         24*e^2*Pi))/(-1 + RATIO[x])^2 + 16*e*(6 - 37*e - (60*I)*e*Pi)*
       RATIO[x] - (608*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e*(-12 + 5*e))/3 - (32*(12*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(24*e + 37*e^2))/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nc*((32*e*(78 + 43*e + (135*I)*e*Pi))/3 + (32*I)*e^2*(-11*I + Pi)*
       RATIO[(1 - x)^(-1)] - (128*e^2*RATIO[x^(-2)])/3 - 
      (16*I)*((-42*I)*e - (101*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(-10 + 73*e - (4*I)*e*Pi)*
       RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*(10 + (3*I)*Pi))/3 - 32*e^2*(11 + I*Pi)*RATIO[(1 - x)^(-1)] + 
      (416*e^2*RATIO[x^(-1)])/3 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      64*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nc*((32*e*(78 + 43*e + (15*I)*e*Pi))/3 - 
      (32*I)*e^2*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*e^2*RATIO[x^(-2)])/3 - (16*I)*((-42*I)*e - (101*I)*e^2 + 
        20*e^2*Pi)*RATIO[x^(-1)] + ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      16*e*(-10 + 73*e + (22*I)*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*(10 - (9*I)*Pi))/3 - 32*e^2*(11 - (3*I)*Pi)*
       RATIO[(1 - x)^(-1)] + (416*e^2*RATIO[x^(-1)])/3 - 
      ((96*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x] + 
      48*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 1, x]*
   (Nc*((32*e*(78 - 155*e - (42*I)*e*Pi))/3 - 32*e^2*(349 + (11*I)*Pi)*
       RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
      (32*I)*((9*I)*e - (69*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*I)*e*(17*I + (17*I)*e + 8*e*Pi)*RATIO[x] - 80*e^2*RATIO[x^2]) + 
    Nf*(((-16*I)/3)*e^2*(-182*I + 33*Pi) + (32*I)*e^2*(-109*I + 11*Pi)*
       RATIO[(1 - x)^(-1)] - (448*e^2*RATIO[x^(-1)])/3 - 
      ((352*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 96*e^2*RATIO[x] + 
      48*e^2*RATIO[x^2])) + G[0, 1, 0, 0, 1, x]*
   (Nf*(16*e*(5 - e - (10*I)*e*Pi) - (16*(138*e + 253*e^2 - (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e*(29 + 7*e - (10*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(32*e*(-30 + 123*e - (19*I)*e*Pi) - 
      ((16*I)/3)*((264*I)*e + (35*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-2)] + (64*I)*((-7*I)*e - (9*I)*e^2 + 11*e^2*Pi)*
       RATIO[x^(-1)] + (32*(-267*e + 92*e^2 + (18*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + 32*e*(9 - 7*e + (9*I)*e*Pi)*RATIO[x] + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*(16*e*(5 - e - (5*I)*e*Pi) - (16*(138*e + 253*e^2 - (30*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e*(29 + 7*e - (5*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(32*e*(-30 + 123*e + (31*I)*e*Pi) - 
      ((16*I)/3)*((264*I)*e + (35*I)*e^2 + 78*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      64*e^2*RATIO[x^(-2)] - (32*I)*((14*I)*e + (18*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-1)] + (32*(-267*e + 92*e^2 + (39*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + 32*e*(9 - 7*e + (22*I)*e*Pi)*RATIO[x] + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 1, x]*
   (Nf*(16*e*(-5 + 17*e + (3*I)*e*Pi) - ((16*I)/3)*((138*I)*e + (19*I)*e^2 + 
        18*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)*e*(29*I + (24*I)*e + 3*e*Pi))/(-1 + RATIO[x])^2 + 
      192*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nc*(16*e*(2 - 171*e - (16*I)*e*Pi) - 
      (16*(240*e - 733*e^2 - (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (832*e^2*RATIO[x^(-1)])/3 + 
      (32*(255*e - 94*e^2 - (15*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e*(-12*I - (275*I)*e + 12*e*Pi)*RATIO[x] + 
      (176*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nf*(576*e^2 - 288*e^2*RATIO[x^(-1)] - 288*e^2*RATIO[x]) + 
    Nc*((-32*I)*e*(-24*I - (51*I)*e + 41*e*Pi) + 64*e^2*RATIO[x^(-2)] + 
      (16*I)*((-24*I)*e - (47*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(24 + 47*e - (14*I)*e*Pi)*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, x]*(Nf*((32*e*(9 - 31*e - (24*I)*e*Pi))/3 - 
      64*e*(9 + 10*e - (8*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (128*e^2*RATIO[x^(-1)])/3 + (64*(33*e + 16*e^2 - (24*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(-24 + 287*e + (270*I)*e*Pi) - 
      (16*(-180*e + 311*e^2 + (252*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((36*I)*e - (53*I)*e^2 + 
        87*e^2*Pi)*RATIO[x^(-1)] + (16*(-360*e + 121*e^2 + (252*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - ((64*I)/3)*e*(-9*I - (17*I)*e + 33*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*((32*e*(9 - 31*e + (24*I)*e*Pi))/3 - 64*e*(9 + 10*e + (8*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + (128*e^2*RATIO[x^(-1)])/3 + 
      (64*(33*e + 16*e^2 + (24*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x^2])/3) + Nc*(16*e*(-24 + 287*e + (6*I)*e*Pi) - 
      (16*(-180*e + 311*e^2 - (96*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((36*I)*e - (53*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (16*(-360*e + 121*e^2 - (96*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - ((32*I)/3)*e*(-18*I - (34*I)*e + 39*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[1, 0, 0, 0, 1, x]*
   (Nf*((16*e*(-18 + 113*e + (21*I)*e*Pi))/3 - 32*e*(-12 + 57*e + (7*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)*e*(28*I + (55*I)*e + 14*e*Pi))/
       (-1 + RATIO[x])^2 + (704*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
    Nc*(16*e*(10 - 65*e - (16*I)*e*Pi) - 
      (16*(102*e - 1703*e^2 - (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 64*(5*e + 23*e^2)*RATIO[x^(-1)] + 
      (32*(96*e + 16*e^2 - (15*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e*(-48*I - (353*I)*e + 12*e*Pi)*RATIO[x] + 
      (272*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*((16*e*(-18 + 113*e - (24*I)*e*Pi))/3 - 32*e*(-12 + 57*e - (8*I)*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)*e*(-28*I - (55*I)*e + 16*e*Pi))/
       (-1 + RATIO[x])^2 + (704*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
    Nc*(80*e*(2 - 13*e + (14*I)*e*Pi) - 
      (16*(102*e - 1703*e^2 + (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] - (64*I)*((5*I)*e + (23*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (64*(48*e + 8*e^2 + (15*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - ((16*I)/3)*e*(-48*I - (353*I)*e + 42*e*Pi)*
       RATIO[x] + (272*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-32*I)*e*(-22*I - (61*I)*e + 21*e*Pi) + 
      ((32*I)/3)*((664*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + (32*I)*((-14*I)*e - (46*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((76*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(24 + 103*e + (30*I)*e*Pi)*RATIO[x])/3 - 
      (2176*e^2*RATIO[x^2])/3) + Nf*(((-16*I)/3)*e^2*(-118*I + 3*Pi) + 
      ((32*I)/3)*((-272*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)*e^2*(-18*I + Pi))/(-1 + RATIO[x])^2 - 384*e^2*RATIO[x] + 
      (704*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nc*(((16*I)/3)*e*(162*I + (881*I)*e + 372*e*Pi) - 
      ((16*I)/3)*((18*I)*e + (13*I)*e^2 + 156*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] - (32*I)*((19*I)*e + (70*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/3)*((18*I)*e + (17*I)*e^2 + 156*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(12 + 257*e - (54*I)*e*Pi)*RATIO[x])/3 - 
      (2672*e^2*RATIO[x^2])/3) + Nf*((16*e*(3 + 101*e - (30*I)*e*Pi))/3 - 
      (16*(6*e + 53*e^2 - (60*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (16*(6*e - e^2 - (60*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (1408*e^2*RATIO[x])/3 + 
      (880*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 0, x]*
   (Nc*((32*e*(189 - 1214*e + (363*I)*e*Pi))/3 - 
      (32*(414*e - 25*e^2 + (81*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1600*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*(1458*e + 349*e^2 + (162*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      16*e*(48 + 261*e - (34*I)*e*Pi)*RATIO[x] - 1296*e^2*RATIO[x^2]) + 
    Nf*(16*e*(-29 + 23*e - (9*I)*e*Pi) + ((16*I)/3)*
       ((-426*I)*e - (1091*I)*e^2 + 54*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((16*I)/3)*((-510*I)*e - (805*I)*e^2 + 54*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (2560*e^2*RATIO[x])/3 + (1360*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*((16*e*(45 - 157*e + (15*I)*e*Pi))/3 - 
      (16*(126*e - 425*e^2 + (30*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 + (16*e*(46 + 181*e + (10*I)*e*Pi))/
       (-1 + RATIO[x])^2 - (352*e^2*RATIO[x])/3 - (416*e^2*RATIO[x^2])/3) + 
    Nc*((16*e*(72 + 215*e - (168*I)*e*Pi))/3 - 
      32*e*(-34 + 454*e - (5*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((204*I)*e + (583*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((16*I)*e*(-98*I - (181*I)*e + 10*e*Pi))/(-1 + RATIO[x])^2 + 
      16*e*(-38 + 105*e + (32*I)*e*Pi)*RATIO[x] + 480*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nf*(((32*I)/3)*e*(3*I + (32*I)*e + 3*e*Pi) - 
      ((64*I)/3)*((3*I)*e + (25*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*e^2*RATIO[x^(-1)])/3 + (((64*I)/3)*((3*I)*e + I*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + 288*e^2*RATIO[x] - 176*e^2*RATIO[x^2]) + 
    Nc*((32*e*(-36 + 185*e - (60*I)*e*Pi))/3 - 
      (64*(3*e + 55*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 + (32*I)*((-17*I)*e + (8*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-1)] + (64*(3*e - 2*e^2 - (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(3*I + (145*I)*e + 24*e*Pi)*
       RATIO[x] + (1616*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((16*e*(-3 + 10*e + (33*I)*e*Pi))/3 - 
      (16*(-6*e + 221*e^2 + (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      160*e^2*RATIO[x^(-1)] + (32*e*(-1 + 18*e + (11*I)*e*Pi))/
       (-1 + RATIO[x])^2 + 576*e^2*RATIO[x] - (800*e^2*RATIO[x^2])/3) + 
    Nc*((64*e*(27 + 62*e - (213*I)*e*Pi))/3 - 
      (16*(30*e - 563*e^2 - (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((24*I)*e - (341*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(30*e - 17*e^2 - (222*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*e*(12*I + (188*I)*e + 93*e*Pi)*RATIO[x] + 
      768*e^2*RATIO[x^2])) + G[0, 1, 0, 0, 0, x]*
   (Nf*(((16*I)/3)*e*(9*I + (49*I)*e + 6*e*Pi) - 
      ((16*I)/3)*((126*I)*e + (85*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*e^2*RATIO[x^(-1)])/3 + (32*(-81*e + 67*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (2336*e^2*RATIO[x])/3 - 
      (1216*e^2*RATIO[x^2])/3) + Nc*((16*e*(252 + 65*e - (234*I)*e*Pi))/3 - 
      (64*(66*e - 56*e^2 - (9*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((132*I)*e + (187*I)*e^2 + 216*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(178 - 109*e - (12*I)*e*Pi))/(-1 + RATIO[x])^2 - 
      ((16*I)/3)*e*(-78*I - (511*I)*e + 54*e*Pi)*RATIO[x] + 
      1216*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-16*(18 - 1029*e - 2117*e^2 + (36*I)*e*Pi + (183*I)*e^2*Pi + 
         96*e^2*Pi^2))/9 + (8*(504 - 2442*e - 9473*e^2 + (36*I)*e*Pi + 
         (816*I)*e^2*Pi + 1890*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/9)*((3*I)*e - (43*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (32*(-39*e + 19*e^2 - (93*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(522 - 240*e - 1003*e^2 + (18*I)*e*Pi + (132*I)*e^2*Pi + 
         1890*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(54 - 139*e - (726*I)*e*Pi + 474*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*((8*(6 - 102*e - 359*e^2 + (18*I)*e*Pi + (80*I)*e^2*Pi + 40*e^2*Pi^2))/
       3 - (16*(126 - 183*e - 1690*e^2 + (54*I)*e*Pi + (315*I)*e^2*Pi + 
         498*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 32*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (16*(54 - 14*e - 317*e^2 + (18*I)*e*Pi + 
         (107*I)*e^2*Pi + 208*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*e^2*(-13*I + 22*Pi)*RATIO[x] + (8*e*(6 + 43*e)*RATIO[x^2])/
       9)) + G[0, 1, 1, 1, x]*
   (Nc*((-8*(180 - 300*e - 8378*e^2 - (108*I)*e*Pi - (1740*I)*e^2*Pi + 
         567*e^2*Pi^2))/9 + (16*(702*e + 2813*e^2 + (18*I)*e*Pi - 
         (515*I)*e^2*Pi + 135*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-6*I)*e - (122*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-24 + 148*e + 682*e^2 + (60*I)*e*Pi + (404*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (16*((18*I)*e*Pi + (13*I)*e^2*Pi + 255*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (16*(54 + 75*e + 1354*e^2 - (72*I)*e*Pi - 
         (72*I)*e^2*Pi + 168*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(4 - 50*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((8*e*(402 + 1288*e + (54*I)*Pi - (282*I)*e*Pi + 93*e*Pi^2))/9 - 
      (16*(222*e + 1147*e^2 + (18*I)*e*Pi - (105*I)*e^2*Pi + 79*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (608*e^2*RATIO[x^(-2)])/9 + 
      (32*(6*e + 59*e^2)*RATIO[x^(-1)])/9 + 
      (16*((18*I)*e*Pi - I*e^2*Pi + 95*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-18*I - (191*I)*e + 30*e*Pi)*RATIO[x] + 
      (16*e*(-6 + 22*e + (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*
   (Nc*((-8*(-216 + 1914*e + 7684*e^2 - (108*I)*e*Pi - (1332*I)*e^2*Pi + 
         951*e^2*Pi^2))/9 + (16*(-234 + 219*e + 787*e^2 - (72*I)*e*Pi - 
         (1089*I)*e^2*Pi + 1455*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (16*(-36 - 33*e - 73*e^2 - (52*I)*e^2*Pi + 151*e^2*Pi^2)*RATIO[x^(-1)])/
       3 - (16*(-504 + 180*e + 641*e^2 - (72*I)*e*Pi - (285*I)*e^2*Pi + 
         3165*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-12 - 10*e - 762*e^2 + (60*I)*e*Pi - (72*I)*e^2*Pi + 127*e^2*Pi^2)*
        RATIO[x])/3 + (16*e*(-9 + 167*e - (12*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*(-12 - 77*e^2 - (12*I)*e*Pi - (86*I)*e^2*Pi + 55*e^2*Pi^2))/3 - 
      (16*(-144 - 336*e - 1018*e^2 - (36*I)*e*Pi - (318*I)*e^2*Pi + 
         849*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(3*e + 5*e^2)*RATIO[x^(-1)])/3 + 
      (16*(-180 - 147*e - 37*e^2 - (36*I)*e*Pi - (258*I)*e^2*Pi + 
         1077*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (64*e*(3 + 44*e + (6*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 71*e + (12*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*
   (Nf*((-16*e*(-69 - 166*e + (18*I)*Pi + (49*I)*e*Pi + 8*e*Pi^2))/3 + 
      (32*(-93*e - 454*e^2 + (18*I)*e*Pi + (63*I)*e^2*Pi + 17*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/9 - 
      (32*(4*e + 5*e^2)*RATIO[x^(-1)])/3 - 
      (16*((36*I)*e*Pi + (141*I)*e^2*Pi + 40*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (16*e*(-12 + 73*e + (90*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e^2*(-21*I + 4*Pi)*RATIO[x^2]) + 
    Nc*((8*(36 - 402*e + 5969*e^2 - (174*I)*e^2*Pi + 63*e^2*Pi^2))/9 - 
      (16*(-546*e - 2006*e^2 + (36*I)*e*Pi - (93*I)*e^2*Pi + 51*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((32*I)/9)*((62*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - (8*(-396*e - 550*e^2 - (396*I)*e*Pi - 
         (1740*I)*e^2*Pi + 297*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*Pi*(12*I + (39*I)*e + 32*e*Pi))/(-1 + RATIO[x])^2 + 
      (8*(-36 - 24*e - 521*e^2 + (36*I)*e*Pi - (1350*I)*e^2*Pi + 
         360*e^2*Pi^2)*RATIO[x])/9 + (8*e*(4 + 55*e + (16*I)*e*Pi)*
        RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (Nf*((-4*(-36 + 600*e + 4132*e^2 - (180*I)*e*Pi - (552*I)*e^2*Pi + 
         531*e^2*Pi^2))/9 + (8*(-36 + 978*e + 4748*e^2 - (180*I)*e*Pi - 
         (618*I)*e^2*Pi + 855*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*(6*e + 49*e^2)*RATIO[x^(-1)])/9 - 
      (8*(-36 - 216*e - 986*e^2 - (180*I)*e*Pi - (642*I)*e^2*Pi + 
         963*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (64*e*(-3 + 10*e - (6*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(3 - 46*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(6 + 75*e - 48*e^2 + (24*I)*e*Pi - (12*I)*e^2*Pi + 94*e^2*Pi^2))/
       3 - (8*(-36 + 3468*e + 13255*e^2 - (252*I)*e*Pi + (72*I)*e^2*Pi + 
         1221*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/9)*((6*I)*e + I*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-144 - 948*e - 2606*e^2 - (432*I)*e*Pi - (1428*I)*e^2*Pi + 
         711*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (252*I)*e*Pi - (732*I)*e^2*Pi + 
         2031*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-12 - 166*e + 201*e^2 + (72*I)*e*Pi - (332*I)*e^2*Pi + 97*e^2*Pi^2)*
        RATIO[x])/3 + (8*e*(-18 + 353*e - (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((-8*(-180 + 726*e + 3106*e^2 + (252*I)*e*Pi + (1860*I)*e^2*Pi + 
         501*e^2*Pi^2))/9 + (8*(-36 - 840*e - 1283*e^2 - (144*I)*e*Pi + 
         (3648*I)*e^2*Pi + 1728*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(24 - 184*e - 482*e^2 - (120*I)*e*Pi - (580*I)*e^2*Pi + 29*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (16*(-18 - 6*e + 110*e^2 - (72*I)*e*Pi - 
         (120*I)*e^2*Pi + 1629*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(18 + 15*e + 1151*e^2 - (90*I)*e*Pi + (162*I)*e^2*Pi + 57*e^2*Pi^2)*
        RATIO[x])/9 + (16*e*(-9 + 199*e + (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*(-18 - 60*e - 676*e^2 - (72*I)*e*Pi + (228*I)*e^2*Pi + 
         141*e^2*Pi^2))/9 - (16*(-18 - 195*e - 751*e^2 - (72*I)*e*Pi + 
         (282*I)*e^2*Pi + 447*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*e^2*RATIO[x^(-2)])/9 - (32*(6*e + 23*e^2)*RATIO[x^(-1)])/9 + 
      (16*(-18 + 12*e + 230*e^2 - (72*I)*e*Pi - (72*I)*e^2*Pi + 
         549*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 233*e + (78*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 107*e - (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nf*((-4*(-36 + 600*e + 4132*e^2 - (36*I)*e*Pi + (60*I)*e^2*Pi + 
         261*e^2*Pi^2))/9 + (8*(-36 + 978*e + 4748*e^2 - (36*I)*e*Pi + 
         (6*I)*e^2*Pi + 549*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*e^2*RATIO[x^(-2)])/3 + ((32*I)/9)*((-6*I)*e - (49*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-1)] - (8*(-36 - 216*e - 986*e^2 - (36*I)*e*Pi + 
         (126*I)*e^2*Pi + 645*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(-6 + 20*e - (3*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(3 - 46*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(6 + 75*e - 48*e^2 - (102*I)*e*Pi - (108*I)*e^2*Pi + 
         109*e^2*Pi^2))/3 - (8*(-36 + 3468*e + 13255*e^2 - (36*I)*e*Pi + 
         (18*I)*e^2*Pi + 789*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(144 + 948*e + 2606*e^2 - (180*I)*e*Pi - (168*I)*e^2*Pi + 
         45*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (222*I)*e^2*Pi + 
         1509*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*(-12 - 166*e + 201*e^2 - (120*I)*e*Pi - (64*I)*e^2*Pi + 
         109*e^2*Pi^2)*RATIO[x])/3 + (8*e*(-18 + 353*e - (294*I)*e*Pi)*
        RATIO[x^2])/9)) + G[0, 1, 0, 0, x]*
   (Nf*((-4*e*(72 + 868*e + (12*I)*Pi + (384*I)*e*Pi + 11*e*Pi^2))/3 - 
      (8*(-468*e - 2948*e^2 - (36*I)*e*Pi - (162*I)*e^2*Pi + 471*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/9)*((-21*I)*e - (35*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] + (8*(-122*e - 827*e^2 - (12*I)*e*Pi + 
         (42*I)*e^2*Pi + 213*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*e*(-33 + 7*e + (141*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-8*(-36 - 456*e - 4501*e^2 - (792*I)*e*Pi - (5742*I)*e^2*Pi + 
         1488*e^2*Pi^2))/9 + (8*(-882*e - 4337*e^2 - (180*I)*e*Pi - 
         (396*I)*e^2*Pi + 1023*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + 16*(-4 - 55*e - 111*e^2 - (28*I)*e*Pi - 
        (140*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)] - 
      (8*(-134*e - 858*e^2 - (60*I)*e*Pi - (32*I)*e^2*Pi + 761*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*(36 + 504*e - 247*e^2 + (72*I)*e*Pi - 
         (1842*I)*e^2*Pi + 576*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(-62 + 7*e + (340*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((8*(108 + 264*e + 3455*e^2 + (462*I)*e^2*Pi + 174*e^2*Pi^2))/9 - 
      (16*(216 + 1092*e + 4735*e^2 - (258*I)*e^2*Pi + 768*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((224*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(504 + 1368*e + 5695*e^2 - (498*I)*e^2*Pi + 1932*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (64*e*(18 - 155*e - (78*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(-42 + 109*e + (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(342 - 663*e - 1561*e^2 + (576*I)*e*Pi + (1737*I)*e^2*Pi + 
         3*e^2*Pi^2))/9 + (16*(450 + 1161*e + 1123*e^2 - (630*I)*e^2*Pi + 
         1386*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*(120*e*Pi + 77*e^2*Pi)*RATIO[x^(-1)] - 
      (16*(720 + 846*e + 3115*e^2 - (174*I)*e^2*Pi + 2871*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (16*(24 + 146*e - 1036*e^2 - (72*I)*e*Pi - 
         (311*I)*e^2*Pi + 32*e^2*Pi^2)*RATIO[x])/3 + 
      (16*e*(120 - 581*e - (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nf*((8*(-12 - 77*e^2 - (6*I)*e*Pi - (108*I)*e^2*Pi + 44*e^2*Pi^2))/3 - 
      (16*(-144 - 336*e - 1018*e^2 - (18*I)*e*Pi + (267*I)*e^2*Pi + 
         834*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*((3*I)*e + (5*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(-180 - 147*e - 37*e^2 - (18*I)*e*Pi + (156*I)*e^2*Pi + 
         1068*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (64*e*(3 + 44*e + (78*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 71*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-216 + 1914*e + 7684*e^2 - (1044*I)*e*Pi - (2406*I)*e^2*Pi + 
         1257*e^2*Pi^2))/9 + (16*(-234 + 219*e + 787*e^2 - (54*I)*e*Pi + 
         (1146*I)*e^2*Pi + 1491*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      (16*(-36 - 33*e - 73*e^2 - (72*I)*e*Pi + (158*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (16*(-504 + 180*e + 641*e^2 - (54*I)*e*Pi + 
         (18*I)*e^2*Pi + 3246*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-12 - 10*e - 762*e^2 - (132*I)*e*Pi - (674*I)*e^2*Pi + 
         139*e^2*Pi^2)*RATIO[x])/3 + (16*e*(-9 + 167*e + (423*I)*e*Pi)*
        RATIO[x^2])/9)) + G[0, 1, 1, 0, x]*
   (Nf*((16*(-9 - 30*e - 338*e^2 + (18*I)*e*Pi + (273*I)*e^2*Pi + 
         114*e^2*Pi^2))/9 - (16*(-18 - 195*e - 751*e^2 + (36*I)*e*Pi + 
         (84*I)*e^2*Pi + 624*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*e^2*RATIO[x^(-2)])/9 + ((32*I)/9)*((6*I)*e + (23*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*(-9 + 6*e + 115*e^2 + (18*I)*e*Pi + (9*I)*e^2*Pi + 
         378*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 233*e - (324*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 107*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-180 + 726*e + 3106*e^2 + (720*I)*e*Pi + (4818*I)*e^2*Pi + 
         285*e^2*Pi^2))/9 + (8*(-36 - 840*e - 1283*e^2 + (144*I)*e*Pi - 
         (552*I)*e^2*Pi + 2196*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/3)*((-2*I)*e - (11*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(24 - 184*e - 482*e^2 - (108*I)*e*Pi - (428*I)*e^2*Pi + 
         161*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*(-9 - 3*e + 55*e^2 + (36*I)*e*Pi + (39*I)*e^2*Pi + 1044*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (16*(18 + 15*e + 1151*e^2 - (54*I)*e*Pi - 
         (1176*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(-9 + 199*e - (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*((16*(-3 - 3*e + 188*e^2 + (3*I)*e*Pi + (43*I)*e^2*Pi + 11*e^2*Pi^2))/
       3 - (16*(-18 + 21*e + 527*e^2 + (18*I)*e*Pi + (111*I)*e^2*Pi + 
         102*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (32*e^2*RATIO[x^(-2)])/3 - 
      ((32*I)/9)*((6*I)*e - (29*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36 + 42*e + 559*e^2 + (36*I)*e*Pi - (216*I)*e^2*Pi + 
         228*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(18 - 313*e - (132*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(144 + 384*e - 1757*e^2 + (72*I)*e*Pi - (1173*I)*e^2*Pi + 
         63*e^2*Pi^2))/9 + (16*(-18 + 3*e + 542*e^2 + (18*I)*e*Pi + 
         (438*I)*e^2*Pi + 159*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      (16*(-108 - 474*e - 673*e^2 - (54*I)*e*Pi + (840*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-36 + 78*e + 373*e^2 + (36*I)*e*Pi - (492*I)*e^2*Pi + 
         498*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-40 - 1219*e + (36*I)*Pi - (316*I)*e*Pi + 154*e*Pi^2)*RATIO[x])/
       3 + (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*
   (Nc*((8*(-180 - 492*e + 2414*e^2 - (324*I)*e*Pi - (318*I)*e^2*Pi + 
         531*e^2*Pi^2))/9 + (16*(-18*e - 175*e^2 + (6*I)*e*Pi - 
         (80*I)*e^2*Pi + 18*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(12*e + 67*e^2)*RATIO[x^(-2)])/9 - 
      (8*(-144 - 702*e - 481*e^2 - (396*I)*e*Pi - (1584*I)*e^2*Pi + 
         609*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*((6*I)*e*Pi + (34*I)*e^2*Pi + 33*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(36 - 204*e - 4175*e^2 - (144*I)*e*Pi - (1236*I)*e^2*Pi + 
         24*e^2*Pi^2)*RATIO[x])/9 + (8*e*(36 + 685*e + (90*I)*e*Pi)*
        RATIO[x^2])/9) + 
    Nf*((8*e*(6 - 368*e + (6*I)*Pi - (106*I)*e*Pi + 9*e*Pi^2))/3 - 
      (16*(-18*e - 161*e^2 + (6*I)*e*Pi - (37*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (112*e^2*RATIO[x^(-2)])/9 + 
      (16*(-30*e + 41*e^2)*RATIO[x^(-1)])/9 + 
      (16*((6*I)*e*Pi + (36*I)*e^2*Pi + 17*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*e^2*(59 + (15*I)*Pi)*RATIO[x])/3 - ((16*I)/9)*e*
       (-6*I - (103*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*(Nf*((-4*(72 - 384*e - 1192*e^2 + 381*e^2*Pi^2))/9 + 
      (8*(72 - 528*e - 2074*e^2 - (192*I)*e^2*Pi + 741*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (32*(3*e + 5*e^2)*RATIO[x^(-1)])/3 - 
      (8*(72 + 780*e + 4129*e^2 - (378*I)*e^2*Pi + 861*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-2 + 3*e + (7*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(27 + 64*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((32*(-3 - 15*e + 454*e^2 + (51*I)*e*Pi + (53*I)*e^2*Pi + 
         12*e^2*Pi^2))/3 - (8*(72 - 3312*e - 13562*e^2 - (72*I)*e*Pi - 
         (132*I)*e^2*Pi + 1215*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] + (16*(12 + 99*e + 195*e^2 - (60*I)*e*Pi - 
         (120*I)*e^2*Pi + 98*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(72 + 972*e + 3844*e^2 - (72*I)*e*Pi - (792*I)*e^2*Pi + 
         2115*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(54 + 9*e - 88*e^2 - (198*I)*e*Pi - (96*I)*e^2*Pi + 39*e^2*Pi^2)*
        RATIO[x])/9 + ((16*I)/3)*e*(29*I + (59*I)*e + 49*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*(Nf*((16*e*(-84 + 1567*e + (186*I)*e*Pi))/9 - 
      (352*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/9 - 
      (224*(-e + 4*e^2)*RATIO[x^(-1)])/3 + (32*e*(7 - 118*e - (19*I)*e*Pi)*
        RATIO[x])/3 + (16*e^2*(226 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*((16*(72 + 318*e - 6379*e^2 + (180*I)*e*Pi - (24*I)*e^2*Pi + 
         222*e^2*Pi^2))/9 + (352*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (32*(3*e + 160*e^2)*RATIO[x^(-2)])/9 - 
      (16*(36 + 153*e - 886*e^2 + (234*I)*e*Pi + (792*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(36 + 153*e - 3478*e^2 - (54*I)*e*Pi - (774*I)*e^2*Pi + 
         111*e^2*Pi^2)*RATIO[x])/9 - ((16*I)/9)*e*(-6*I - (806*I)*e + 
        57*e*Pi)*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc*((8*(-180 - 492*e + 2414*e^2 - (36*I)*e*Pi + (2472*I)*e^2*Pi + 
         369*e^2*Pi^2))/9 - (16*(18*e + 175*e^2 + (12*I)*e*Pi + 
         (190*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (67*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-144 - 702*e - 481*e^2 - (252*I)*e*Pi + (1014*I)*e^2*Pi + 
         339*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((64*I)/3)*(-3*e*Pi + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 - (8*(-36 + 204*e + 4175*e^2 + (72*I)*e*Pi + 
         (1302*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(36 + 685*e + (552*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e*(3 - 184*e - (6*I)*Pi - (54*I)*e*Pi))/3 + 
      ((16*I)/3)*((-18*I)*e - (161*I)*e^2 + 12*e*Pi + 70*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-2)])/9 - 
      ((16*I)/9)*((-30*I)*e + (41*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*(3*e*Pi + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e^2*(59 + (25*I)*Pi)*RATIO[x])/3 - ((16*I)/9)*e*
       (-6*I - (103*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*(Nf*(((8*I)/27)*((120*I)*e + (343*I)*e^2 + 102*e^2*Pi)*
       RATIO[x^(-2)] - (16*(6 - 52*e + 10*e^2 + (23*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (32*(3 - 116*e - 661*e^2 - (15*I)*e*Pi - 
         (55*I)*e^2*Pi + 18*e^2*Pi^2)*RATIO[x])/9 - 
      ((8*I)/27)*e*(-444*I - (1819*I)*e + 36*Pi + 150*e*Pi)*RATIO[x^2] + 
      (8*(72 - 3138*e - 20920*e^2 - (306*I)*e*Pi - (186*I)*e^2*Pi - 
         273*e^2*Pi^2 + (36*I)*e^2*Pi^3 - 216*e^2*Zeta[3]))/27 + 
      (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((16*I)/3)*RATIO[(1 - x)^(-1)]*(-18*e*Pi - 161*e^2*Pi + 
        (95*I)*e^2*Pi^2 + 4*e^2*Pi^3 + (24*I)*e^2*Zeta[3])) + 
    Nc*((4*(1104*e + 3317*e^2 - (1230*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*e*(3048 + 10229*e + (144*I)*Pi + (534*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27 + (8*(-396 + 12210*e + 68341*e^2 - (108*I)*Pi - 
         (360*I)*e*Pi - (6612*I)*e^2*Pi - 720*e*Pi^2 - 234*e^2*Pi^2 - 
         (657*I)*e^2*Pi^3 - 7056*e^2*Zeta[3]))/27 - 
      (((64*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/9)*RATIO[x^(-1)]*(-66*I + (464*I)*e - (921*I)*e^2 + 72*Pi + 
        528*e*Pi + 1325*e^2*Pi - (120*I)*e*Pi^2 + (163*I)*e^2*Pi^2 + 
        63*e^2*Pi^3 - (1716*I)*e^2*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + (175*I)*e^2*Pi + 255*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3 + 24*e^2*Zeta[3]))/3 + 
      (8*RATIO[x]*(66 - 2192*e - 13011*e^2 - (36*I)*Pi - (378*I)*e*Pi - 
         (1603*I)*e^2*Pi + 120*e*Pi^2 + 266*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 
         924*e^2*Zeta[3]))/9)) + G[1, 1, 0, x]*
   (Nf*(((16*I)/27)*((-6*I)*e - (23*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(12 - 32*e - 195*e^2 - (12*I)*e*Pi - (98*I)*e^2*Pi + 38*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (16*(-18 + 405*e + 2087*e^2 - (54*I)*e*Pi + 
         (765*I)*e^2*Pi + 99*e^2*Pi^2)*RATIO[x])/27 + 
      (4*e*(498 + 1963*e - (288*I)*Pi + (294*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27 - (8*RATIO[(1 - x)^(-1)]*(36 + 300*e + 2144*e^2 - 
         (36*I)*Pi + (6*I)*e*Pi + (688*I)*e^2*Pi - 18*e*Pi^2 - 
         1627*e^2*Pi^2 - (54*I)*e^2*Pi^3 - 324*e^2*Zeta[3]))/9 + 
      (4*(-36 + 2784*e + 14768*e^2 - (108*I)*Pi + (36*I)*e*Pi + 
         (5964*I)*e^2*Pi - 54*e*Pi^2 - 2931*e^2*Pi^2 - (162*I)*e^2*Pi^3 - 
         324*e^2*Zeta[3]))/27 - (((8*I)/9)*(36*Pi - 42*e*Pi - 559*e^2*Pi - 
         (18*I)*e*Pi^2 - (176*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
         (396*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*((-8*(66*e + 133*e^2 - (36*I)*e*Pi - (303*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*e*(570 + 1882*e - (312*I)*Pi + (344*I)*e*Pi + 
         247*e*Pi^2)*RATIO[x^2])/9 + 
      (4*RATIO[x]*(-396 + 8178*e + 44548*e^2 + (216*I)*Pi + (108*I)*e*Pi + 
         (16020*I)*e^2*Pi + 648*e*Pi^2 + 921*e^2*Pi^2 + (792*I)*e^2*Pi^3 - 
         2160*e^2*Zeta[3]))/27 + (4*(1476 - 5622*e - 17083*e^2 + (648*I)*Pi + 
         (2448*I)*e*Pi - (22344*I)*e^2*Pi - 1440*e*Pi^2 + 1656*e^2*Pi^2 - 
         (2286*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-1)]*
       (594*I + (348*I)*e - (1222*I)*e^2 - 216*Pi - 1458*e*Pi - 2367*e^2*Pi - 
        (504*I)*e*Pi^2 + (852*I)*e^2*Pi^2 + 1035*e^2*Pi^3 - 
        (2196*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-18 - 168*e - 1162*e^2 + (18*I)*Pi + (15*I)*e*Pi - (353*I)*e^2*Pi + 
         9*e*Pi^2 + 2058*e^2*Pi^2 + (24*I)*e^2*Pi^3 + 252*e^2*Zeta[3]))/9 + 
      (8*((36*I)*Pi - (78*I)*e*Pi - (373*I)*e^2*Pi + 18*e*Pi^2 + 
         90*e^2*Pi^2 + (48*I)*e^2*Pi^3 + 1044*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))) + G[0, 1, 1, x]*
   (Nf*((-8*I)*((2*I)*e + (5*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
      (32*(9*e - 52*e^2 - (18*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(12 - 32*e - 245*e^2 - (12*I)*e*Pi - (32*I)*e^2*Pi + 58*e^2*Pi^2)*
        RATIO[x])/9 + (4*e*(132 + 839*e - (54*I)*e*Pi + 21*e*Pi^2)*
        RATIO[x^2])/27 + (4*(-612 - 642*e + 4309*e^2 - (108*I)*Pi + 
         (936*I)*e*Pi + (2640*I)*e^2*Pi - 126*e*Pi^2 - 879*e^2*Pi^2 - 
         (198*I)*e^2*Pi^3 - 324*e^2*Zeta[3]))/27 - 
      (((16*I)/9)*(18*Pi - 12*e*Pi - 230*e^2*Pi - (93*I)*e*Pi^2 - 
         (57*I)*e^2*Pi^2 + 33*e^2*Pi^3 - (774*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
       (-324*I - (1608*I)*e - (6984*I)*e^2 + 36*Pi - 294*e*Pi - 2164*e^2*Pi - 
        (150*I)*e*Pi^2 - (743*I)*e^2*Pi^2 + 66*e^2*Pi^3 - 
        (1188*I)*e^2*Zeta[3])) + 
    Nc*(-8*(12*e + 43*e^2 - (22*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)] + 
      (4*e*(-348 - 1598*e - (72*I)*Pi - (180*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27 + (8*(144 - 7365*e - 47915*e^2 - (2070*I)*e*Pi - (1164*I)*e^2*Pi + 
         738*e*Pi^2 - 3054*e^2*Pi^2 + (1188*I)*e^2*Pi^3 - 4140*e^2*Zeta[3]))/
       27 + ((16*I)/9)*RATIO[x^(-1)]*((-108*I)*e + (578*I)*e^2 + 132*e*Pi + 
        70*e^2*Pi + (9*I)*e*Pi^2 - (300*I)*e^2*Pi^2 + 81*e^2*Pi^3 - 
        (198*I)*e^2*Zeta[3]) - ((4*I)/9)*RATIO[x]*(-132*I - (116*I)*e - 
        (878*I)*e^2 - 144*Pi - 444*e*Pi - 1504*e^2*Pi - (420*I)*e*Pi^2 - 
        (831*I)*e^2*Pi^2 + 372*e^2*Pi^3 - (1992*I)*e^2*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*(1044 + 4092*e + 15700*e^2 + (36*I)*Pi - 
         (1284*I)*e*Pi - (7411*I)*e^2*Pi + 252*e*Pi^2 + 1327*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 + 1440*e^2*Zeta[3]))/9 + 
      (16*((18*I)*Pi + (6*I)*e*Pi - (110*I)*e^2*Pi + 261*e*Pi^2 - 
         99*e^2*Pi^2 + (93*I)*e^2*Pi^3 + 2070*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))) + G[1, 0, 1, x]*
   (Nf*(((-16*I)/27)*((6*I)*e + (23*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(-12 + 32*e + 195*e^2 - (72*I)*e^2*Pi + 22*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(18 - 405*e - 2087*e^2 - (144*I)*e*Pi - (309*I)*e^2*Pi + 
         42*e^2*Pi^2)*RATIO[x])/27 - 
      (4*e*(-498 - 1963*e - (72*I)*Pi - (126*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27 - (8*RATIO[(1 - x)^(-1)]*(36 + 300*e + 2144*e^2 + (36*I)*Pi + 
         (210*I)*e*Pi + (1300*I)*e^2*Pi + 90*e*Pi^2 - 1185*e^2*Pi^2 - 
         (39*I)*e^2*Pi^3 + 936*e^2*Zeta[3]))/9 + 
      (8*((36*I)*Pi + (216*I)*e*Pi + (986*I)*e^2*Pi + 102*e*Pi^2 + 
         171*e^2*Pi^2 - (39*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (4*(-36 + 2784*e + 14768*e^2 + (108*I)*Pi + 
         (720*I)*e*Pi - (600*I)*e^2*Pi + 162*e*Pi^2 - 2571*e^2*Pi^2 - 
         (117*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27) + 
    Nc*((-8*(66*e + 133*e^2 - (594*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*e*(-570 - 1882*e - (48*I)*Pi - (128*I)*e*Pi + 29*e*Pi^2)*
        RATIO[x^2])/9 + (4*(1476 - 5622*e - 17083*e^2 + (432*I)*Pi + 
         (1080*I)*e*Pi + (18342*I)*e^2*Pi - 900*e*Pi^2 + 906*e^2*Pi^2 + 
         (1314*I)*e^2*Pi^3 - 21456*e^2*Zeta[3]))/27 + 
      (8*((-36*I)*Pi - (204*I)*e*Pi - (842*I)*e^2*Pi - 198*e*Pi^2 + 
         21*e^2*Pi^2 + (63*I)*e^2*Pi^3 - 1512*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
        (-36 - 336*e - 2324*e^2 - (36*I)*Pi + (120*I)*e*Pi + (547*I)*e^2*Pi - 
         108*e*Pi^2 + 4100*e^2*Pi^2 + (63*I)*e^2*Pi^3 - 972*e^2*Zeta[3]))/9 + 
      ((16*I)/27)*RATIO[x^(-1)]*(297*I + (174*I)*e - (611*I)*e^2 - 216*Pi - 
        1188*e*Pi - 2970*e^2*Pi - (198*I)*e*Pi^2 - (582*I)*e^2*Pi^2 + 
        261*e^2*Pi^3 - (2232*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-396 + 8178*e + 44548*e^2 + (3456*I)*e*Pi + 
         (12384*I)*e^2*Pi - 216*e*Pi^2 - 933*e^2*Pi^2 - (1602*I)*e^2*Pi^3 + 
         6696*e^2*Zeta[3]))/27)) + G[1, 0, 0, x]*
   (Nf*(((-32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 124*e^2 + (24*I)*e*Pi - (116*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(36 - 30*e - 323*e^2 + (216*I)*e*Pi - 
         (1164*I)*e^2*Pi + 204*e^2*Pi^2)*RATIO[x])/27 - 
      (8*e*(18 + 48*e - (48*I)*Pi + (20*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9 + 
      (4*(396 + 1848*e + 6059*e^2 + (216*I)*e*Pi - (4860*I)*e^2*Pi + 
         441*e*Pi^2 - 1332*e^2*Pi^2 + (531*I)*e^2*Pi^3 + 1476*e^2*Zeta[3]))/
       27 - (4*RATIO[(1 - x)^(-1)]*(216 + 1380*e + 6282*e^2 - (264*I)*e*Pi - 
         (2116*I)*e^2*Pi + 438*e*Pi^2 - 1227*e^2*Pi^2 + (354*I)*e^2*Pi^3 + 
         4008*e^2*Zeta[3]))/9 + (4*(216 + 1386*e + 7314*e^2 - (564*I)*e*Pi - 
         (3246*I)*e^2*Pi + 486*e*Pi^2 + 1469*e^2*Pi^2 + (354*I)*e^2*Pi^3 + 
         5016*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
    Nc*((16*((6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*e*(372 + 1063*e - (936*I)*Pi + (882*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*(-216 - 372*e + 2748*e^2 - 
         (252*I)*e*Pi - (1626*I)*e^2*Pi - 666*e*Pi^2 + 8113*e^2*Pi^2 - 
         (510*I)*e^2*Pi^3 - 7056*e^2*Zeta[3]))/9 + 
      (8*RATIO[x]*(198 - 1008*e - 5140*e^2 + (432*I)*Pi + (540*I)*e*Pi - 
         (7017*I)*e^2*Pi - 342*e*Pi^2 + 2061*e^2*Pi^2 - (675*I)*e^2*Pi^3 - 
         1116*e^2*Zeta[3]))/27 - (((4*I)/3)*(-72*I - (294*I)*e - 
         (1432*I)*e^2 - 348*e*Pi - 1368*e^2*Pi - (342*I)*e*Pi^2 - 
         (383*I)*e^2*Pi^2 + 170*e^2*Pi^3 - (4872*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/27)*RATIO[x^(-1)]*(2772*I + (5700*I)*e + 
        (12908*I)*e^2 - 864*Pi - 3816*e*Pi - 3588*e^2*Pi - (2088*I)*e*Pi^2 - 
        (5583*I)*e^2*Pi^2 + 1458*e^2*Pi^3 - (15192*I)*e^2*Zeta[3]) + 
      (8*(-1638 - 3963*e - 8741*e^2 - (864*I)*Pi - (1638*I)*e*Pi + 
         (9186*I)*e^2*Pi + 360*e*Pi^2 + 891*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 
         7956*e^2*Zeta[3]))/27)) + G[0, 1, 0, x]*
   (Nf*(((32*I)/9)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 148*e^2 - (72*I)*e*Pi + (36*I)*e^2*Pi + 159*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*(-18 - 252*e - 1384*e^2 - (126*I)*e*Pi + 
         (375*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x])/27 - 
      (8*e*(-129 - 418*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27 + (4*(252 + 1332*e + 5093*e^2 - (1152*I)*e*Pi - (8658*I)*e^2*Pi - 
         2466*e*Pi^2 + 1221*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 13464*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (1728 + 8616*e + 36538*e^2 - (1080*I)*e*Pi - (8052*I)*e^2*Pi - 
         1890*e*Pi^2 - 2067*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 11736*e^2*Zeta[3]))/
       27 + (4*(468 + 3354*e + 15172*e^2 - (4896*I)*e^2*Pi - 81*e*Pi^2 + 
         996*e^2*Pi^2 + (270*I)*e^2*Pi^3 - 3276*e^2*Zeta[3]))/27) + 
    Nc*((-16*((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*e*(-330 - 995*e - (336*I)*Pi + (226*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9 + ((4*I)/27)*RATIO[x^(-1)]*(-396*I - (876*I)*e - (1124*I)*e^2 + 
        432*Pi - 1440*e*Pi - 756*e^2*Pi + (1800*I)*e*Pi^2 - 
        (3417*I)*e^2*Pi^2 + 630*e^2*Pi^3 + (8136*I)*e^2*Zeta[3]) + 
      (8*RATIO[x]*(198 + 2715*e + 16903*e^2 + (414*I)*e*Pi - 
         (4881*I)*e^2*Pi - 594*e*Pi^2 + 474*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 
         648*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-3852 - 11142*e - 34864*e^2 + (2232*I)*e*Pi + (10632*I)*e^2*Pi + 
         3330*e*Pi^2 - 3423*e^2*Pi^2 - (684*I)*e^2*Pi^3 + 23832*e^2*Zeta[3]))/
       27 + (4*(-72 + 4578*e + 38671*e^2 - (432*I)*Pi - (108*I)*e*Pi + 
         (20790*I)*e^2*Pi + 1872*e*Pi^2 - 19818*e^2*Pi^2 - (810*I)*e^2*Pi^3 + 
         31176*e^2*Zeta[3]))/27 + (4*(-396 - 1512*e - 5437*e^2 + 
         (1512*I)*e*Pi + (10692*I)*e^2*Pi + 7650*e*Pi^2 - 5793*e^2*Pi^2 - 
         (684*I)*e^2*Pi^3 + 36792*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, x]*(Nf*((32*I)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(36 + 60*e + 148*e^2 + (216*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (16*(18 + 252*e + 1384*e^2 - (72*I)*e*Pi - (45*I)*e^2*Pi + 
         39*e^2*Pi^2)*RATIO[x])/27 + 
      (8*e*(129 + 418*e + (114*I)*e*Pi + 24*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(252 + 1332*e + 5093*e^2 - (1368*I)*e*Pi - (8388*I)*e^2*Pi - 
         3186*e*Pi^2 + 195*e^2*Pi^2 + (594*I)*e^2*Pi^3 - 13032*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (1728 + 8616*e + 36538*e^2 - (2160*I)*e*Pi - (13848*I)*e^2*Pi - 
         2538*e*Pi^2 + 297*e^2*Pi^2 + (594*I)*e^2*Pi^3 - 10872*e^2*Zeta[3]))/
       27 + (4*(468 + 3354*e + 15172*e^2 - (828*I)*e*Pi - (876*I)*e^2*Pi - 
         297*e*Pi^2 + 2412*e^2*Pi^2 + (297*I)*e^2*Pi^3 - 2196*e^2*Zeta[3]))/
       27) + Nc*((16*((6*I)*e*Pi - (86*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/
       9 - (4*e*(330 + 995*e - (24*I)*Pi - (10*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9 + (8*RATIO[x]*(198 + 2715*e + 16903*e^2 - (108*I)*Pi - 
         (1260*I)*e*Pi - (3675*I)*e^2*Pi + 378*e*Pi^2 + 1266*e^2*Pi^2 + 
         (1035*I)*e^2*Pi^3 - 3132*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (876*I)*e - (1124*I)*e^2 - 936*e*Pi + 384*e^2*Pi + 
        (1692*I)*e*Pi^2 - (753*I)*e^2*Pi^2 + 1044*e^2*Pi^3 + 
        (23256*I)*e^2*Zeta[3]) - (4*RATIO[(1 - x)^(-1)]*
        (-3852 - 11142*e - 34864*e^2 - (432*I)*Pi + (3924*I)*e*Pi + 
         (24306*I)*e^2*Pi + 4734*e*Pi^2 - 14619*e^2*Pi^2 - (954*I)*e^2*Pi^3 + 
         20160*e^2*Zeta[3]))/27 + (4*(-396 - 1512*e - 5437*e^2 - (432*I)*Pi - 
         (252*I)*e*Pi + (912*I)*e^2*Pi + 9594*e*Pi^2 - 4083*e^2*Pi^2 - 
         (954*I)*e^2*Pi^3 + 36360*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (4*(-72 + 4578*e + 38671*e^2 - (648*I)*Pi + (2376*I)*e*Pi - 
         (8280*I)*e^2*Pi + 1656*e*Pi^2 - 21042*e^2*Pi^2 - (5022*I)*e^2*Pi^3 + 
         40680*e^2*Zeta[3]))/27)) + G[0, 0, 0, x]*
   (Nf*(((32*I)/3)*(3*e*Pi + 5*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(18 + 651*e + 3182*e^2 + (180*I)*e*Pi - (210*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x])/27 + 
      (4*e*(-72 - 279*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3 + 
      (4*(-792 - 7422*e - 29200*e^2 + (108*I)*Pi - (324*I)*e*Pi + 
         (3312*I)*e^2*Pi - 531*e*Pi^2 + 1383*e^2*Pi^2 - (693*I)*e^2*Pi^3 - 
         1080*e^2*Zeta[3]))/27 - (((4*I)/9)*(-432*I - (2682*I)*e - 
         (14136*I)*e^2 - 72*Pi - 888*e*Pi - 5074*e^2*Pi - (1314*I)*e*Pi^2 - 
         (1323*I)*e^2*Pi^2 + 462*e^2*Pi^3 - (18000*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
       (-2736*I - (15396*I)*e - (70966*I)*e^2 - 216*Pi - 1764*e*Pi - 
        9564*e^2*Pi - (3222*I)*e*Pi^2 - (2193*I)*e^2*Pi^2 + 1386*e^2*Pi^3 - 
        (41040*I)*e^2*Zeta[3])) + 
    Nc*(((16*I)/3)*(-36*Pi - 33*e*Pi - 73*e^2*Pi + 28*e^2*Pi^3)*
       RATIO[x^(-1)] - (4*e*(-2328 - 7568*e - (1008*I)*Pi + (528*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(612 + 1728*e - 16284*e^2 + (360*I)*Pi + (372*I)*e*Pi - 
         (4804*I)*e^2*Pi + 396*e*Pi^2 - 4703*e^2*Pi^2 + (1062*I)*e^2*Pi^3 - 
         12024*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-396 - 11700*e - 65728*e^2 - 
         (1080*I)*Pi - (2016*I)*e*Pi + (7848*I)*e^2*Pi + 1224*e*Pi^2 - 
         1779*e^2*Pi^2 + (1746*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(5472 + 7920*e - 26504*e^2 - (648*I)*Pi - 
         (2052*I)*e*Pi + (156*I)*e^2*Pi + 6066*e*Pi^2 - 15027*e^2*Pi^2 + 
         (2970*I)*e^2*Pi^3 + 70992*e^2*Zeta[3]))/27 + 
      (4*(2880 + 9720*e + 38128*e^2 - (648*I)*Pi - (4932*I)*e*Pi - 
         (21960*I)*e^2*Pi + 11466*e*Pi^2 - 633*e^2*Pi^2 + (2970*I)*e^2*Pi^3 + 
         168192*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 1, x]*(Nf*((-8*((-18*I)*e*Pi - (45*I)*e^2*Pi + 20*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*RATIO[x]*(648 + 3522*e + 16432*e^2 + 
         (132*I)*e*Pi + (134*I)*e^2*Pi - 144*e*Pi^2 - 1733*e^2*Pi^2 + 
         (372*I)*e^2*Pi^3 - 5472*e^2*Zeta[3]))/27 - ((8*I)/27)*RATIO[x^(-1)]*
       ((12*I)*e + (94*I)*e^2 + 108*e*Pi - 612*e^2*Pi + (33*I)*e*Pi^2 + 
        (241*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (708*I)*e^2*Zeta[3]) + 
      (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - (84*I)*e*Pi - 
         (214*I)*e^2*Pi + 784*e^2*Pi^2 - (618*I)*e^2*Pi^3 + 
         4392*e^2*Zeta[3]))/27 - (2*(2556 + 15486*e + 72279*e^2 + 
         (648*I)*Pi + (720*I)*e*Pi - (5574*I)*e^2*Pi - 690*e*Pi^2 - 
         3670*e^2*Pi^2 + (234*I)*e*Pi^3 + (528*I)*e^2*Pi^3 + 144*e^2*Pi^4 - 
         864*e*Zeta[3] + 672*e^2*Zeta[3] + (6120*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*((-1260*I)*Pi - (6660*I)*e*Pi - (25465*I)*e^2*Pi - 1440*Pi^2 + 
         2700*e*Pi^2 + 21220*e^2*Pi^2 + (1170*I)*e*Pi^3 + (4515*I)*e^2*Pi^3 + 
         1776*e^2*Pi^4 - 12960*e*Zeta[3] + 4320*e^2*Zeta[3] + 
         (30600*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(3420 + 29700*e + 182545*e^2 + (2160*I)*Pi + 
         (15060*I)*e*Pi + (93310*I)*e^2*Pi - 1080*Pi^2 - 7110*e*Pi^2 - 
         32015*e^2*Pi^2 + (1170*I)*e*Pi^3 + (2865*I)*e^2*Pi^3 + 
         1512*e^2*Pi^4 - 10800*e*Zeta[3] + 13320*e^2*Zeta[3] + 
         (30600*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*(((8*I)/9)*(-108*e*Pi - 387*e^2*Pi - (12*I)*e*Pi^2 - 
        (145*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      (4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + (133*I)*e^2*Pi + 
         30*e*Pi^2 - 1369*e^2*Pi^2 + (1017*I)*e^2*Pi^3 - 6132*e^2*Zeta[3]))/
       27 + (4*((-1980*I)*Pi - (7560*I)*e*Pi - (27185*I)*e^2*Pi - 4320*Pi^2 + 
         6840*e*Pi^2 + 28560*e^2*Pi^2 + (1890*I)*e*Pi^3 + (5775*I)*e^2*Pi^3 + 
         3348*e^2*Pi^4 - 28080*e*Zeta[3] + 36720*e^2*Zeta[3] + 
         (54360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(4140 + 31320*e + 180665*e^2 + (13140*I)*Pi + 
         (77310*I)*e*Pi + (363340*I)*e^2*Pi - 1620*Pi^2 - 18120*e*Pi^2 - 
         80495*e^2*Pi^2 + (1890*I)*e*Pi^3 - (7725*I)*e^2*Pi^3 + 
         1368*e^2*Pi^4 - 11880*e*Zeta[3] + 140940*e^2*Zeta[3] + 
         (54360*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + (12960*I)*e*Pi - 
         (69480*I)*e^2*Pi + 3240*Pi^2 - 15630*e*Pi^2 - 53770*e^2*Pi^2 - 
         (3240*I)*e*Pi^3 - (32160*I)*e^2*Pi^3 + 2727*e^2*Pi^4 + 
         48960*e*Zeta[3] - 172920*e^2*Zeta[3] + (64800*I)*e^2*Pi*Zeta[3]))/
       135 + (65520 + 226200*e + 425180*e^2 + (14400*I)*Pi - (47280*I)*e*Pi - 
        (641900*I)*e^2*Pi - 10800*Pi^2 + 70440*e*Pi^2 + 345580*e^2*Pi^2 + 
        (6120*I)*e*Pi^3 + (114960*I)*e^2*Pi^3 - 8181*e^2*Pi^4 - 
        158400*e*Zeta[3] + 281040*e^2*Zeta[3] - (67680*I)*e^2*Pi*Zeta[3])/
       135 - (RATIO[x]*(12096 + 69624*e + 353412*e^2 + (4296*I)*e*Pi + 
         (15280*I)*e^2*Pi - 2160*Pi^2 - 1608*e*Pi^2 - 37468*e^2*Pi^2 - 
         (3096*I)*e*Pi^3 + (5364*I)*e^2*Pi^3 + 117*e^2*Pi^4 - 
         16416*e*Zeta[3] - 74928*e^2*Zeta[3] - (74592*I)*e^2*Pi*Zeta[3]))/
       27)) + G[1, 1, x]*
   (Nf*((2*(36 + 102*e + 377*e^2 - (72*I)*e*Pi - (192*I)*e^2*Pi + 
         90*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + (214*I)*e^2*Pi + 
         794*e^2*Pi^2 + (402*I)*e^2*Pi^3 - 1656*e^2*Zeta[3]))/27 + 
      ((4*I)/27)*RATIO[x^(-1)]*(108*I - (174*I)*e - (6355*I)*e^2 + 216*e*Pi - 
        942*e^2*Pi - (96*I)*e*Pi^2 + (506*I)*e^2*Pi^2 + 12*e^2*Pi^3 - 
        (936*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-648 - 3840*e - 18371*e^2 - 
         (132*I)*e*Pi - (164*I)*e^2*Pi + 144*e*Pi^2 - 1204*e^2*Pi^2 - 
         (264*I)*e^2*Pi^3 + 1944*e^2*Zeta[3]))/27 + 
      (2*(2916 + 20616*e + 103646*e^2 + (216*I)*Pi - (1152*I)*e*Pi - 
         (12912*I)*e^2*Pi + 204*e*Pi^2 + 8806*e^2*Pi^2 + (108*I)*e*Pi^3 + 
         (390*I)*e^2*Pi^3 + 99*e^2*Pi^4 - 648*e*Zeta[3] + 1512*e^2*Zeta[3] + 
         (3024*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*((180*I)*e*Pi^3 + (400*I)*e^2*Pi^3 + 301*e^2*Pi^4 - 1080*e*Zeta[3] - 
         2400*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((360*I)*Pi + (3000*I)*e*Pi + (21440*I)*e^2*Pi + 1860*e*Pi^2 + 
         9240*e^2*Pi^2 + (180*I)*e*Pi^3 + (690*I)*e^2*Pi^3 + 267*e^2*Pi^4 - 
         1080*e*Zeta[3] + 15300*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/45) + 
    Nc*(((-4*I)/27)*RATIO[x^(-2)]*(-216*I - (630*I)*e - (1851*I)*e^2 - 
        540*e*Pi - 1791*e^2*Pi - (30*I)*e*Pi^2 - (596*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) + 
      (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 30*e*Pi^2 - 1484*e^2*Pi^2 - (585*I)*e^2*Pi^3 + 
         2820*e^2*Zeta[3]))/27 + (8*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (336*I)*e*Pi + (2324*I)*e^2*Pi + 522*e*Pi^2 + 
         1908*e^2*Pi^2 + (18*I)*e*Pi^3 + (122*I)*e^2*Pi^3 + 33*e^2*Pi^4 - 
         108*e*Zeta[3] + 4524*e^2*Zeta[3] + (576*I)*e^2*Pi*Zeta[3]))/9 - 
      (4*((36*I)*e*Pi^3 + (52*I)*e^2*Pi^3 + 117*e^2*Pi^4 - 216*e*Zeta[3] - 
         312*e^2*Zeta[3] + (1152*I)*e^2*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[x^(-1)]*(-216 + 1140*e + 19448*e^2 + (396*I)*Pi + 
         (1308*I)*e*Pi - (1705*I)*e^2*Pi + 108*Pi^2 + 3*e*Pi^2 - 
         1594*e^2*Pi^2 + (252*I)*e*Pi^3 - (816*I)*e^2*Pi^3 + 153*e^2*Pi^4 + 
         1620*e*Zeta[3] + 9690*e^2*Zeta[3] + (5940*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x]*(-15120 - 93360*e - 475840*e^2 - (5370*I)*e*Pi - 
         (19130*I)*e^2*Pi + 1080*Pi^2 + 2010*e*Pi^2 - 32245*e^2*Pi^2 + 
         (2160*I)*e*Pi^3 - (5355*I)*e^2*Pi^3 + 576*e^2*Pi^4 + 
         9720*e*Zeta[3] + 38760*e^2*Zeta[3] + (66240*I)*e^2*Pi*Zeta[3]))/
       135 + (4*(-28350 - 169710*e - 730190*e^2 + (3420*I)*Pi + 
         (37290*I)*e*Pi + (258575*I)*e^2*Pi + 2160*Pi^2 + 2610*e*Pi^2 - 
         41550*e^2*Pi^2 + (3600*I)*e*Pi^3 - (13320*I)*e^2*Pi^3 + 
         1503*e^2*Pi^4 + 32400*e*Zeta[3] + 142200*e^2*Zeta[3] + 
         (91080*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, 0, x]*(Nf*((16*((6*I)*e*Pi + (23*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (4*RATIO[x]*(648 + 3522*e + 16432*e^2 - 
         (228*I)*e*Pi - (562*I)*e^2*Pi + 228*e*Pi^2 - 1109*e^2*Pi^2 - 
         (48*I)*e^2*Pi^3 - 1512*e^2*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-1)]*
       ((-12*I)*e - (94*I)*e^2 - 36*Pi - 216*e*Pi - 821*e^2*Pi - 
        (81*I)*e*Pi^2 - (57*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (228*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - 
         (84*I)*e*Pi - (214*I)*e^2*Pi - 96*e*Pi^2 + 796*e^2*Pi^2 - 
         (30*I)*e^2*Pi^3 + 2664*e^2*Zeta[3]))/27 - 
      (4*((-1080*I)*Pi - (6930*I)*e*Pi - (36570*I)*e^2*Pi + 360*Pi^2 + 
         2090*e*Pi^2 + 10585*e^2*Pi^2 + (570*I)*e*Pi^3 + (2295*I)*e^2*Pi^3 + 
         596*e^2*Pi^4 + 4320*e*Zeta[3] + 7800*e^2*Zeta[3] + 
         (16320*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(3420 + 29700*e + 182545*e^2 - (3240*I)*Pi - 
         (19800*I)*e*Pi - (92070*I)*e^2*Pi + 1080*Pi^2 - 8430*e*Pi^2 - 
         42425*e^2*Pi^2 + (1710*I)*e*Pi^3 + (5415*I)*e^2*Pi^3 + 
         1548*e^2*Pi^4 + 10800*e*Zeta[3] - 86760*e^2*Zeta[3] + 
         (48960*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*(12780 + 77430*e + 361395*e^2 - (1800*I)*Pi - (15600*I)*e*Pi - 
         (41330*I)*e^2*Pi + 1080*Pi^2 - 3930*e*Pi^2 - 44800*e^2*Pi^2 + 
         (1710*I)*e*Pi^3 + (720*I)*e^2*Pi^3 + 828*e^2*Pi^4 + 4320*e*Zeta[3] - 
         81240*e^2*Zeta[3] + (48960*I)*e^2*Pi*Zeta[3]))/135) + 
    Nc*(((-8*I)/27)*(66*e*Pi + 133*e^2*Pi + (75*I)*e^2*Pi^2 + 3*e^2*Pi^3)*
       RATIO[x^(-2)] + (4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + 
         (133*I)*e^2*Pi + 174*e*Pi^2 - 1531*e^2*Pi^2 + (231*I)*e^2*Pi^3 - 
         4116*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(3000*e + 20140*e^2 + 
         (11880*I)*Pi + (41280*I)*e*Pi + (142160*I)*e^2*Pi + 1080*Pi^2 - 
         10230*e*Pi^2 - 16810*e^2*Pi^2 - (3600*I)*e*Pi^3 - 
         (21000*I)*e^2*Pi^3 + 4077*e^2*Pi^4 + 18720*e*Zeta[3] + 
         183480*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*((-216*I)*Pi - (882*I)*e*Pi - (4296*I)*e^2*Pi + 72*Pi^2 + 
         210*e*Pi^2 + 865*e^2*Pi^2 + (102*I)*e*Pi^3 + (195*I)*e^2*Pi^3 + 
         324*e^2*Pi^4 + 2160*e*Zeta[3] + 252*e^2*Zeta[3] + 
         (3600*I)*e^2*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(828 + 6264*e + 36133*e^2 - (648*I)*Pi - 
         (1080*I)*e*Pi + (7632*I)*e^2*Pi + 216*Pi^2 - 8028*e*Pi^2 - 
         32226*e^2*Pi^2 + (306*I)*e*Pi^3 - (867*I)*e^2*Pi^3 + 612*e^2*Pi^4 + 
         3240*e*Zeta[3] - 67968*e^2*Zeta[3] + (10800*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x]*(-12096 - 69624*e - 353412*e^2 + (24*I)*e*Pi - 
         (2896*I)*e^2*Pi + 432*Pi^2 - 5088*e*Pi^2 + 25756*e^2*Pi^2 + 
         (648*I)*e*Pi^3 - (132*I)*e^2*Pi^3 + 603*e^2*Pi^4 + 10368*e*Zeta[3] + 
         16032*e^2*Zeta[3] + (49824*I)*e^2*Pi*Zeta[3]))/27 + 
      (65520 + 226200*e + 425180*e^2 - (25920*I)*Pi - (115200*I)*e*Pi - 
        (190020*I)*e^2*Pi + 4320*Pi^2 + 45120*e*Pi^2 + 124220*e^2*Pi^2 + 
        (16200*I)*e*Pi^3 + (42600*I)*e^2*Pi^3 + 351*e^2*Pi^4 - 
        76320*e*Zeta[3] - 586560*e^2*Zeta[3] + (184320*I)*e^2*Pi*Zeta[3])/
       135)) + G[0, 0, x]*
   (Nf*(((8*I)/27)*(-36*Pi - 60*e*Pi - 148*e^2*Pi + 9*e^2*Pi^3)*
       RATIO[x^(-1)] + (2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + 
         (214*I)*e^2*Pi + 60*e*Pi^2 + 482*e^2*Pi^2 + (606*I)*e^2*Pi^3 - 
         4752*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-648 - 3204*e - 14493*e^2 + 
         (228*I)*e*Pi + (592*I)*e^2*Pi - 156*e*Pi^2 - 1174*e^2*Pi^2 - 
         (780*I)*e^2*Pi^3 + 3744*e^2*Zeta[3]))/27 + 
      (4*(5850 + 27210*e + 110195*e^2 - (540*I)*Pi - (4680*I)*e*Pi - 
         (5880*I)*e^2*Pi + 810*Pi^2 + 270*e*Pi^2 + 5175*e^2*Pi^2 + 
         (1170*I)*e*Pi^3 + (2655*I)*e^2*Pi^3 + 162*e^2*Pi^4 + 
         5400*e*Zeta[3] - 15660*e^2*Zeta[3] + (37080*I)*e^2*Pi*Zeta[3]))/
       135 - (8*RATIO[(1 - x)^(-1)]*(2970 + 22545*e + 128010*e^2 - 
         (1440*I)*Pi - (7950*I)*e*Pi - (33900*I)*e^2*Pi + 1890*Pi^2 + 
         4215*e*Pi^2 + 14890*e^2*Pi^2 + (1170*I)*e*Pi^3 + (1155*I)*e^2*Pi^3 + 
         1044*e^2*Pi^4 + 28080*e*Zeta[3] + 42480*e^2*Zeta[3] + 
         (37080*I)*e^2*Pi*Zeta[3]))/135 + 
      (4*(1890 + 22050*e + 155040*e^2 - (5220*I)*Pi - (29790*I)*e*Pi - 
         (142475*I)*e^2*Pi + 4500*Pi^2 + 7200*e*Pi^2 + 19120*e^2*Pi^2 + 
         (2340*I)*e*Pi^3 + (7710*I)*e^2*Pi^3 + 2676*e^2*Pi^4 + 
         71280*e*Zeta[3] + 41040*e^2*Zeta[3] + (74160*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nc*((4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 120*e*Pi^2 - 926*e^2*Pi^2 - (843*I)*e^2*Pi^3 + 
         7176*e^2*Zeta[3]))/27 - (2*(21420 - 59640*e - 833040*e^2 - 
         (11160*I)*Pi - (37500*I)*e*Pi + (17810*I)*e^2*Pi + 5040*Pi^2 - 
         18600*e*Pi^2 - 106240*e^2*Pi^2 + (9720*I)*e*Pi^3 + 
         (37050*I)*e^2*Pi^3 + 183*e^2*Pi^4 - 48240*e*Zeta[3] - 
         646920*e^2*Zeta[3] + (136080*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(-30240 - 161400*e - 815380*e^2 + (60*I)*e*Pi - 
         (7180*I)*e^2*Pi + 4320*Pi^2 - 5700*e*Pi^2 - 56090*e^2*Pi^2 + 
         (5040*I)*e*Pi^3 - (26430*I)*e^2*Pi^3 + 63*e^2*Pi^4 + 
         47520*e*Zeta[3] + 117120*e^2*Zeta[3] + (178560*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(-2520 - 111600*e - 859760*e^2 - 
         (3240*I)*Pi + (50940*I)*e*Pi + (438720*I)*e^2*Pi + 14400*Pi^2 - 
         10260*e*Pi^2 - 66630*e^2*Pi^2 + (9360*I)*e*Pi^3 - 
         (35340*I)*e^2*Pi^3 + 8061*e^2*Pi^4 + 203760*e*Zeta[3] - 
         127920*e^2*Zeta[3] + (282240*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*(-4860 - 8640*e + 66420*e^2 - (24840*I)*Pi - (91800*I)*e*Pi - 
         (344190*I)*e^2*Pi + 25200*Pi^2 + 10380*e*Pi^2 + 24470*e^2*Pi^2 + 
         (9360*I)*e*Pi^3 + (26820*I)*e^2*Pi^3 + 16881*e^2*Pi^4 + 
         430560*e*Zeta[3] - 74280*e^2*Zeta[3] + (282240*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - ((4*I)/27)*RATIO[x^(-1)]*
       (-396*Pi - 876*e*Pi - 1124*e^2*Pi + (36*I)*e^2*Pi^2 + 396*e*Pi^3 + 
        2211*e^2*Pi^3 + 24984*e^2*Pi*Zeta[3]))) + 
  Nf*(((-736*I)/27)*Pi - ((6188*I)/81)*e*Pi - ((50050*I)/243)*e^2*Pi + 
    (292*Pi^2)/3 + (16174*e*Pi^2)/27 + (223999*e^2*Pi^2)/81 - (8*I)*Pi^3 - 
    ((584*I)/9)*e*Pi^3 - ((6472*I)/27)*e^2*Pi^3 + (52*Pi^4)/15 - 
    (232*e*Pi^4)/45 - (7742*e^2*Pi^4)/135 + ((328*I)/45)*e*Pi^5 + 
    ((23*I)/5)*e^2*Pi^5 + (497*e^2*Pi^6)/135 + 128*Zeta[3] + 
    (1976*e*Zeta[3])/3 + 1772*e^2*Zeta[3] + (64*I)*Pi*Zeta[3] + 
    ((400*I)/3)*e*Pi*Zeta[3] - ((9376*I)/9)*e^2*Pi*Zeta[3] + 
    120*e*Pi^2*Zeta[3] - (560*e^2*Pi^2*Zeta[3])/3 + 
    (128*I)*e^2*Pi^3*Zeta[3] + 600*e^2*Zeta[3]^2 - 
    (I/1215)*RATIO[x^(-1)]*(-29880*Pi - 82020*e*Pi - 229190*e^2*Pi - 
      (11880*I)*e*Pi^2 - (59580*I)*e^2*Pi^2 + 12780*e^2*Pi^3 + 
      1989*e^2*Pi^5 + 116640*e*Pi*Zeta[3] + 194400*e^2*Pi*Zeta[3]) + 
    304*e*Zeta[5] + 144*e^2*Zeta[5] + (2744*I)*e^2*Pi*Zeta[5] + 
    (RATIO[x^2]*(2160*Pi^2 + 8910*e*Pi^2 + 33225*e^2*Pi^2 + (420*I)*e*Pi^3 + 
       (1070*I)*e^2*Pi^3 + 532*e*Pi^4 + 405*e^2*Pi^4 + (544*I)*e^2*Pi^5 + 
       7320*e*Zeta[3] + 22480*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
       (240*I)*e^2*Pi*Zeta[3] - 840*e^2*Pi^2*Zeta[3] - 48240*e^2*Zeta[5]))/
     135 + (2*RATIO[x]*(-9720*Pi^2 - 53070*e*Pi^2 - 247235*e^2*Pi^2 + 
       (180*I)*e*Pi^3 - (1200*I)*e^2*Pi^3 - 2580*e*Pi^4 - 3612*e^2*Pi^4 - 
       (3606*I)*e^2*Pi^5 - 51480*e*Zeta[3] - 220380*e^2*Zeta[3] - 
       (38880*I)*e*Pi*Zeta[3] + (16920*I)*e^2*Pi*Zeta[3] - 
       25200*e^2*Pi^2*Zeta[3] + 152280*e^2*Zeta[5]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((18900*I)*Pi + (120960*I)*e*Pi + 
       (540330*I)*e^2*Pi + 81900*Pi^2 + 638190*e*Pi^2 + 3792635*e^2*Pi^2 - 
       (30240*I)*Pi^3 - (186060*I)*e*Pi^3 - (853090*I)*e^2*Pi^3 + 
       22680*Pi^4 - 4872*e*Pi^4 - 114303*e^2*Pi^4 + (20664*I)*e*Pi^5 + 
       (13776*I)*e^2*Pi^5 + 13515*e^2*Pi^6 + 589680*Zeta[3] + 
       2114280*e*Zeta[3] + 8263500*e^2*Zeta[3] + (181440*I)*Pi*Zeta[3] + 
       (120960*I)*e*Pi*Zeta[3] - (534240*I)*e^2*Pi*Zeta[3] + 
       975240*e*Pi^2*Zeta[3] + 565740*e^2*Pi^2*Zeta[3] + 
       (362880*I)*e^2*Pi^3*Zeta[3] + 4150440*e^2*Zeta[3]^2 + 
       2494800*e*Zeta[5] + 6917400*e^2*Zeta[5] + (7779240*I)*e^2*Pi*Zeta[5]))/
     2835 + ((-27720*I)*Pi^3 - (197820*I)*e*Pi^3 - (1179430*I)*e^2*Pi^3 + 
      53928*Pi^4 + 55734*e*Pi^4 + 68705*e^2*Pi^4 + (41328*I)*e*Pi^5 + 
      (109158*I)*e^2*Pi^5 + 29082*e^2*Pi^6 + 166320*Zeta[3] + 
      1186920*e*Zeta[3] + 7076580*e^2*Zeta[3] + (362880*I)*Pi*Zeta[3] + 
      (604800*I)*e*Pi*Zeta[3] + (2061360*I)*e^2*Pi*Zeta[3] + 
      2373840*e*Pi^2*Zeta[3] + 2499840*e^2*Pi^2*Zeta[3] + 
      (725760*I)*e^2*Pi^3*Zeta[3] + 9933840*e^2*Zeta[3]^2 + 
      6078240*e*Zeta[5] + 7544880*e^2*Zeta[5] + (15558480*I)*e^2*Pi*Zeta[5])/
     (2835*(-1 + RATIO[x])^2)) + Nc*(((5464*I)/27)*Pi + ((54272*I)/81)*e*Pi + 
    ((530248*I)/243)*e^2*Pi - (728*Pi^2)/3 - (8528*e*Pi^2)/9 - 
    (56884*e^2*Pi^2)/27 + ((280*I)/3)*Pi^3 + ((1072*I)/3)*e*Pi^3 + 
    (1200*I)*e^2*Pi^3 - (92*Pi^4)/15 + (4312*e*Pi^4)/135 + 
    (92357*e^2*Pi^4)/405 + ((148*I)/15)*e*Pi^5 + ((14683*I)/270)*e^2*Pi^5 - 
    (2222*e^2*Pi^6)/135 - (80*Zeta[3])/3 + (1520*e*Zeta[3])/9 + 
    (147412*e^2*Zeta[3])/27 - (112*I)*Pi*Zeta[3] + (176*I)*e*Pi*Zeta[3] + 
    ((65488*I)/9)*e^2*Pi*Zeta[3] + (752*e*Pi^2*Zeta[3])/3 + 
    (6704*e^2*Pi^2*Zeta[3])/3 - (64*I)*e^2*Pi^3*Zeta[3] - 
    (8672*e^2*Zeta[3]^2)/3 - 1504*e*Zeta[5] + 8816*e^2*Zeta[5] + 
    (4336*I)*e^2*Pi*Zeta[5] + (RATIO[x^2]*(-7020*Pi^2 - 23580*e*Pi^2 - 
       79080*e^2*Pi^2 - (660*I)*e*Pi^3 - (1330*I)*e^2*Pi^3 - 1644*e*Pi^4 - 
       43*e^2*Pi^4 - (1148*I)*e^2*Pi^5 - 27240*e*Zeta[3] - 
       80960*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + (8880*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135 + 
    RATIO[x]*(224*Pi^2 + (11636*e*Pi^2)/9 + (176912*e^2*Pi^2)/27 + 
      ((428*I)/9)*e*Pi^3 + ((5396*I)/27)*e^2*Pi^3 + (56*Pi^4)/15 + 
      (536*e*Pi^4)/9 + (9533*e^2*Pi^4)/135 - ((88*I)/15)*e*Pi^5 + 
      ((9446*I)/135)*e^2*Pi^5 - (6752*e^2*Pi^6)/945 + (12520*e*Zeta[3])/9 + 
      (190888*e^2*Zeta[3])/27 - (96*I)*Pi*Zeta[3] + 
      ((2432*I)/3)*e*Pi*Zeta[3] + ((6512*I)/9)*e^2*Pi*Zeta[3] + 
      (80*e*Pi^2*Zeta[3])/3 + (8240*e^2*Pi^2*Zeta[3])/9 - 
      ((2480*I)/9)*e^2*Pi^3*Zeta[3] + (3424*e^2*Zeta[3]^2)/3 + 
      608*e*Zeta[5] - (8296*e^2*Zeta[5])/3 - (3840*I)*e^2*Pi*Zeta[5]) - 
    (RATIO[(1 - x)^(-1)]*((-461160*I)*Pi - (3107160*I)*e*Pi - 
       (14460180*I)*e^2*Pi - 234360*Pi^2 - 994140*e*Pi^2 - 4761330*e^2*Pi^2 + 
       (199080*I)*Pi^3 + (1122660*I)*e*Pi^3 + (4428620*I)*e^2*Pi^3 - 
       61236*Pi^4 + 386736*e*Pi^4 + 1510159*e^2*Pi^4 - (24192*I)*e*Pi^5 + 
       (417060*I)*e^2*Pi^5 - 54114*e^2*Pi^6 - 3553200*Zeta[3] - 
       8671320*e*Zeta[3] - 26279400*e^2*Zeta[3] - (544320*I)*Pi*Zeta[3] + 
       (2706480*I)*e*Pi*Zeta[3] + (23131080*I)*e^2*Pi*Zeta[3] - 
       2872800*e*Pi^2*Zeta[3] + 10669680*e^2*Pi^2*Zeta[3] - 
       (1280160*I)*e^2*Pi^3*Zeta[3] - 13502160*e^2*Zeta[3]^2 - 
       8618400*e*Zeta[5] - 6176520*e^2*Zeta[5] - (14016240*I)*e^2*Pi*
        Zeta[5]))/2835 + ((17640*I)*Pi^3 + (79380*I)*e*Pi^3 + 
      (521570*I)*e^2*Pi^3 - 125496*Pi^4 + 77490*e*Pi^4 + 390621*e^2*Pi^4 - 
      (24192*I)*e*Pi^5 - (29526*I)*e^2*Pi^5 - 69504*e^2*Pi^6 - 
      105840*Zeta[3] - 476280*e*Zeta[3] - 3129420*e^2*Zeta[3] - 
      (544320*I)*Pi*Zeta[3] - (922320*I)*e*Pi*Zeta[3] - 
      (6176520*I)*e^2*Pi*Zeta[3] - 6048000*e*Pi^2*Zeta[3] + 
      2081520*e^2*Pi^2*Zeta[3] - (1280160*I)*e^2*Pi^3*Zeta[3] - 
      25749360*e^2*Zeta[3]^2 - 16783200*e*Zeta[5] + 1882440*e^2*Zeta[5] - 
      (14016240*I)*e^2*Pi*Zeta[5])/(2835*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*((-472320*I)*Pi - (1582800*I)*e*Pi - (5240920*I)*e^2*Pi + 
       127440*e*Pi^2 + 637560*e^2*Pi^2 - (190080*I)*Pi^3 - 
       (383760*I)*e*Pi^3 - (662280*I)*e^2*Pi^3 + 1080*e^2*Pi^4 - 
       (51192*I)*e*Pi^5 - (212553*I)*e^2*Pi^5 - 11664*e^2*Pi^6 - 
       (427680*I)*Pi*Zeta[3] - (997920*I)*e*Pi*Zeta[3] - 
       (1982880*I)*e^2*Pi*Zeta[3] - 699840*e*Pi^2*Zeta[3] - 
       (1369440*I)*e^2*Pi^3*Zeta[3] - (25233120*I)*e^2*Pi*Zeta[5]))/2430) + 
  G[1, x]*(Nf*(((-2*I)/27)*(-108*Pi - 306*e*Pi - 1131*e^2*Pi - 
        (132*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 142*e^2*Pi^3)*RATIO[x^(-2)] - 
      (4*e*RATIO[x^2]*(627*Pi^2 + 2381*e*Pi^2 - (108*I)*Pi^3 + 
         (324*I)*e*Pi^3 + 141*e*Pi^4 + 1080*Zeta[3] + 2466*e*Zeta[3] - 
         (1296*I)*e*Pi*Zeta[3]))/81 + 
      (RATIO[x^(-1)]*(29880 + 82020*e + 229190*e^2 - (19440*I)*Pi + 
         (55080*I)*e*Pi + (1263060*I)*e^2*Pi - 6480*Pi^2 + 36720*e*Pi^2 + 
         48240*e^2*Pi^2 + (2160*I)*e*Pi^3 + (80640*I)*e^2*Pi^3 - 
         11637*e^2*Pi^4 - 142560*e*Zeta[3] - 237600*e^2*Zeta[3] - 
         (168480*I)*e^2*Pi*Zeta[3]))/1215 + 
      (RATIO[x]*(33120 + 92820*e + 250250*e^2 - (31320*I)*e*Pi - 
         (242100*I)*e^2*Pi - 4320*Pi^2 + 120600*e*Pi^2 + 672300*e^2*Pi^2 - 
         (7560*I)*e*Pi^3 + (105660*I)*e^2*Pi^3 + 6903*e^2*Pi^4 + 
         51840*e*Zeta[3] + 155520*e^2*Zeta[3] - (267840*I)*e^2*Pi*Zeta[3]))/
       1215 - (4*RATIO[(1 - x)^(-1)]*((-3420*I)*Pi - (29700*I)*e*Pi - 
         (182545*I)*e^2*Pi - 1440*Pi^2 - 5940*e*Pi^2 - 21890*e^2*Pi^2 + 
         (360*I)*Pi^3 + (1110*I)*e*Pi^3 + (2805*I)*e^2*Pi^3 + 882*e*Pi^4 + 
         1606*e^2*Pi^4 + (1206*I)*e^2*Pi^5 - 2160*Zeta[3] - 12600*e*Zeta[3] - 
         66960*e^2*Zeta[3] + (15120*I)*e*Pi*Zeta[3] + (56520*I)*e^2*Pi*
          Zeta[3] + 24930*e^2*Pi^2*Zeta[3] + 51300*e^2*Zeta[5]))/135 + 
      (2*(-39600 - 139260*e - 471290*e^2 + (25920*I)*Pi + (224370*I)*e*Pi + 
         (1291635*I)*e^2*Pi - 1080*Pi^2 - 153540*e*Pi^2 - 877935*e^2*Pi^2 + 
         (3240*I)*Pi^3 + (5130*I)*e*Pi^3 - (111600*I)*e^2*Pi^3 + 
         5184*e*Pi^4 + 3006*e^2*Pi^4 + (10854*I)*e^2*Pi^5 - 19440*Zeta[3] + 
         29160*e*Zeta[3] + 147420*e^2*Zeta[3] + (136080*I)*e*Pi*Zeta[3] + 
         (331560*I)*e^2*Pi*Zeta[3] + 88290*e^2*Pi^2*Zeta[3] + 
         111780*e^2*Zeta[5]))/1215 + 
      (2*((720*I)*Pi^3 + (1740*I)*e*Pi^3 + (4270*I)*e^2*Pi^3 + 1968*e*Pi^4 + 
         5119*e^2*Pi^4 + (2412*I)*e^2*Pi^5 - 4320*Zeta[3] - 10440*e*Zeta[3] - 
         25620*e^2*Zeta[3] + (30240*I)*e*Pi*Zeta[3] + (118800*I)*e^2*Pi*
          Zeta[3] + 59940*e^2*Pi^2*Zeta[3] + 128520*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nc*((2*e*RATIO[x^2]*(7350*Pi^2 + 23795*e*Pi^2 - (1440*I)*Pi^3 + 
         (2310*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 21480*e*Zeta[3] - 
         (18720*I)*e*Pi*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*((-216*I)*Pi - (630*I)*e*Pi - (1851*I)*e^2*Pi + 
         282*e*Pi^2 + 763*e^2*Pi^2 + (6*I)*e*Pi^3 + (201*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x]*(-491760 - 1628160*e - 5302480*e^2 + (54000*I)*e*Pi + 
         (362520*I)*e^2*Pi + 47520*Pi^2 - 1250280*e*Pi^2 - 7247280*e^2*Pi^2 + 
         (44280*I)*e*Pi^3 - (1038600*I)*e^2*Pi^3 - 8640*e*Pi^4 + 
         8163*e^2*Pi^4 - (68310*I)*e^2*Pi^5 + 116640*Zeta[3] + 
         129600*e*Zeta[3] - 2786400*e^2*Zeta[3] - (751680*I)*e*Pi*Zeta[3] + 
         (3153600*I)*e^2*Pi*Zeta[3] - 514080*e^2*Pi^2*Zeta[3] - 
         3071520*e^2*Zeta[5]))/2430 + 
      (2*((-720*I)*Pi^3 - (1260*I)*e*Pi^3 - (4690*I)*e^2*Pi^3 - 3672*e*Pi^4 - 
         1263*e^2*Pi^4 - (2004*I)*e^2*Pi^5 + 4320*Zeta[3] + 7560*e*Zeta[3] + 
         28140*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (104760*I)*e^2*Pi*
          Zeta[3] - 147420*e^2*Pi^2*Zeta[3] - 383400*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((4140*I)*Pi + (31320*I)*e*Pi + (180665*I)*e^2*Pi + 4320*Pi^2 + 
         14760*e*Pi^2 + 51270*e^2*Pi^2 - (360*I)*Pi^3 + (5260*I)*e^2*Pi^3 - 
         1071*e*Pi^4 + 4724*e^2*Pi^4 - (1002*I)*e^2*Pi^5 + 2160*Zeta[3] + 
         16740*e*Zeta[3] + 88770*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - 
         (29340*I)*e^2*Pi*Zeta[3] - 35910*e^2*Pi^2*Zeta[3] - 
         94500*e^2*Zeta[5]))/135 + (I/2430)*RATIO[x^(-1)]*
       (472320*I + (1582800*I)*e + (5240920*I)*e^2 + 155520*Pi - 
        1075680*e*Pi - 15277680*e^2*Pi - (118800*I)*Pi^2 + 
        (229680*I)*e*Pi^2 - (256200*I)*e^2*Pi^2 + 25920*Pi^3 + 
        185760*e*Pi^3 - 335880*e^2*Pi^3 - (14688*I)*e*Pi^4 - 
        (95751*I)*e^2*Pi^4 + 3456*e^2*Pi^5 - (194400*I)*Zeta[3] - 
        (3278880*I)*e*Zeta[3] - (6544800*I)*e^2*Zeta[3] - 
        388800*e*Pi*Zeta[3] + 5853600*e^2*Pi*Zeta[3] - (833760*I)*e^2*Pi^2*
         Zeta[3] - (427680*I)*e^2*Zeta[5]) + 
      (679680 + 2937120*e + 11468920*e^2 - (450360*I)*Pi - (3341520*I)*e*Pi - 
        (17846460*I)*e^2*Pi - 102600*Pi^2 + 663300*e*Pi^2 + 
        3186300*e^2*Pi^2 - (38880*I)*Pi^3 - (128520*I)*e*Pi^3 + 
        (1107180*I)*e^2*Pi^3 - 30564*e*Pi^4 + 23733*e^2*Pi^4 - 
        (39717*I)*e^2*Pi^5 - 1937520*e*Zeta[3] - 8453160*e^2*Zeta[3] - 
        (673920*I)*e*Pi*Zeta[3] - (5030640*I)*e^2*Pi*Zeta[3] - 
        295920*e^2*Pi^2*Zeta[3] + 816480*e^2*Zeta[5])/1215)) + 
  G[0, x]*(Nf*((-2*e*RATIO[x^2]*(5070*Pi^2 + 18175*e*Pi^2 + (2160*I)*Pi^3 + 
         (2070*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 28080*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 - ((8*I)/27)*RATIO[x^(-1)]*
       (-12*e*Pi - 94*e^2*Pi + (6*I)*e^2*Pi^2 + 3*e*Pi^3 + 5*e^2*Pi^3 - 
        564*e^2*Pi*Zeta[3]) + (RATIO[x]*(-33120 - 92820*e - 250250*e^2 + 
         (31320*I)*e*Pi + (242100*I)*e^2*Pi + 4320*Pi^2 + 104040*e*Pi^2 + 
         534600*e^2*Pi^2 + (33480*I)*e*Pi^3 + (6660*I)*e^2*Pi^3 + 
         25929*e^2*Pi^4 + 1103760*e^2*Zeta[3] + (1317600*I)*e^2*Pi*Zeta[3]))/
       1215 + (2*((11340*I)*Pi + (132300*I)*e*Pi + (930240*I)*e^2*Pi + 
         3420*Pi^2 + 3690*e*Pi^2 - 77555*e^2*Pi^2 - (1080*I)*Pi^3 + 
         (4680*I)*e*Pi^3 + (33420*I)*e^2*Pi^3 - 9648*e*Pi^4 - 
         15207*e^2*Pi^4 - (8244*I)*e^2*Pi^5 - 51840*Zeta[3] + 
         4320*e*Zeta[3] + 308160*e^2*Zeta[3] - (110160*I)*e*Pi*Zeta[3] - 
         (299160*I)*e^2*Pi*Zeta[3] - 426060*e^2*Pi^2*Zeta[3] - 
         1597320*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (46080 + 185700*e + 692330*e^2 - (38880*I)*Pi - (427140*I)*e*Pi - 
        (2405250*I)*e^2*Pi - 16200*Pi^2 - 192780*e*Pi^2 - 806940*e^2*Pi^2 - 
        (3240*I)*Pi^3 + (2700*I)*e*Pi^3 + (240480*I)*e^2*Pi^3 - 
        11664*e*Pi^4 + 2187*e^2*Pi^4 - (24732*I)*e^2*Pi^5 - 
        246240*e*Zeta[3] - 1998000*e^2*Zeta[3] - (330480*I)*e*Pi*Zeta[3] - 
        (930960*I)*e^2*Pi*Zeta[3] - 267300*e^2*Pi^2*Zeta[3] - 
        1137240*e^2*Zeta[5])/1215 - (4*RATIO[(1 - x)^(-1)]*
        (450 + 2880*e + 12865*e^2 + (2520*I)*Pi + (16290*I)*e*Pi + 
         (79235*I)*e^2*Pi - 2640*Pi^2 - 17470*e*Pi^2 - 85085*e^2*Pi^2 - 
         (180*I)*Pi^3 + (1080*I)*e*Pi^3 + (7375*I)*e^2*Pi^3 - 1368*e*Pi^4 + 
         14*e^2*Pi^4 - (1374*I)*e^2*Pi^5 - 6480*Zeta[3] - 32040*e*Zeta[3] - 
         60480*e^2*Zeta[3] - (18360*I)*e*Pi*Zeta[3] - (32220*I)*e^2*Pi*
          Zeta[3] - 56970*e^2*Pi^2*Zeta[3] - 215460*e^2*Zeta[5]))/135) + 
    Nc*((4*e*RATIO[x^2]*(615*Pi^2 + 1936*e*Pi^2 + (180*I)*Pi^3 - 
         (54*I)*e*Pi^3 + 114*e*Pi^4 - 936*Zeta[3] + 3498*e*Zeta[3] + 
         (5976*I)*e*Pi*Zeta[3]))/27 + ((2*I)/27)*RATIO[x^(-1)]*
       (600*e*Pi + 4028*e^2*Pi - (12*I)*e^2*Pi^2 + 216*Pi^3 + 2178*e*Pi^3 + 
        4410*e^2*Pi^3 + 723*e^2*Pi^5 + 14976*e*Pi*Zeta[3] + 
        12936*e^2*Pi*Zeta[3] - (7776*I)*e^2*Pi^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-10980 - 73980*e - 344290*e^2 + (10800*I)*Pi + 
         (152280*I)*e*Pi + (1073130*I)*e^2*Pi + 12060*Pi^2 + 39030*e*Pi^2 + 
         32670*e^2*Pi^2 - (15360*I)*e*Pi^3 - (90080*I)*e^2*Pi^3 + 
         5760*e*Pi^4 - 15964*e^2*Pi^4 + (3615*I)*e^2*Pi^5 + 23760*Zeta[3] + 
         87840*e*Zeta[3] - 4140*e^2*Zeta[3] + (46800*I)*e*Pi*Zeta[3] - 
         (258720*I)*e^2*Pi*Zeta[3] + 215100*e^2*Pi^2*Zeta[3] + 
         797040*e^2*Zeta[5]))/135 + 
      (2*((4860*I)*Pi + (8640*I)*e*Pi - (66420*I)*e^2*Pi - 5220*Pi^2 - 
         25110*e*Pi^2 - 77585*e^2*Pi^2 - (6420*I)*e*Pi^3 - 
         (36270*I)*e^2*Pi^3 + 9360*e*Pi^4 + 6933*e^2*Pi^4 + 
         (3615*I)*e^2*Pi^5 + 56160*Zeta[3] - 32040*e*Zeta[3] - 
         220620*e^2*Zeta[3] + (46800*I)*e*Pi*Zeta[3] + (39360*I)*e^2*Pi*
          Zeta[3] + 425700*e^2*Pi^2*Zeta[3] + 1558440*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (RATIO[x]*(491760 + 1628160*e + 
         5302480*e^2 - (54000*I)*e*Pi - (362520*I)*e^2*Pi - 47520*Pi^2 - 
         1127880*e*Pi^2 - 6671760*e^2*Pi^2 - (12960*I)*Pi^3 - 
         (212760*I)*e*Pi^3 + (63360*I)*e^2*Pi^3 + 42984*e*Pi^4 - 
         280971*e^2*Pi^4 + (92718*I)*e^2*Pi^5 - 38880*Zeta[3] - 
         466560*e*Zeta[3] - 10767600*e^2*Zeta[3] + (751680*I)*e*Pi*Zeta[3] - 
         (10812960*I)*e^2*Pi*Zeta[3] + 565920*e^2*Pi^2*Zeta[3] + 
         3615840*e^2*Zeta[5]))/2430 + (-867600 - 4246080*e - 17635360*e^2 + 
        (524880*I)*Pi + (5337360*I)*e*Pi + (30886200*I)*e^2*Pi - 
        192240*Pi^2 - 1265400*e*Pi^2 - 9930900*e^2*Pi^2 - (25920*I)*Pi^3 - 
        (342360*I)*e*Pi^3 - (2957400*I)*e^2*Pi^3 + 138456*e*Pi^4 + 
        186129*e^2*Pi^4 + (37422*I)*e^2*Pi^5 - 349920*Zeta[3] - 
        2306880*e*Zeta[3] - 5296320*e^2*Zeta[3] - (77760*I)*e*Pi*Zeta[3] + 
        (6346080*I)*e^2*Pi*Zeta[3] - 125280*e^2*Pi^2*Zeta[3] + 
        4432320*e^2*Zeta[5])/2430)), 
 Nc*G[1, 0, 0, 0, 0, 0, x]*(-1216*e^2 + 2176*e^2*RATIO[(1 - x)^(-1)] - 
    1184*e^2*RATIO[x^(-1)] - (2176*e^2)/(-1 + RATIO[x])^2 - 
    1952*e^2*RATIO[x]) + Nc*G[1, 0, 1, 1, 1, 1, x]*
   (-512*e^2 + 2432*e^2*RATIO[x^(-1)] - 1920*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(-512*e^2 + 2016*e^2*RATIO[x^(-1)] - 
    1504*e^2*RATIO[x]) + Nc*G[0, 1, 0, 0, 1, 1, x]*
   (96*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] - 1280*e^2*RATIO[x^(-1)] - 
    (1152*e^2)/(-1 + RATIO[x])^2 - 1120*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(-512*e^2 + 1600*e^2*RATIO[x^(-1)] - 
    1088*e^2*RATIO[x]) + Nc*G[0, 1, 0, 0, 0, 0, x]*
   (192*e^2 + 1280*e^2*RATIO[(1 - x)^(-1)] - 1696*e^2*RATIO[x^(-1)] - 
    (1280*e^2)/(-1 + RATIO[x])^2 - 1056*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 0, 1, x]*(768*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 
    1120*e^2*RATIO[x^(-1)] - (704*e^2)/(-1 + RATIO[x])^2 - 
    1056*e^2*RATIO[x]) + Nc*G[0, 1, 1, 1, 1, 0, x]*
   (768*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 1120*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(-1 + RATIO[x])^2 - 1056*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 0, 1, x]*(1504*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - 
    1248*e^2*RATIO[x^(-1)] - (320*e^2)/(-1 + RATIO[x])^2 - 
    896*e^2*RATIO[x]) + Nc*G[1, 1, 0, 0, 1, 0, x]*
   (1504*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] - 1248*e^2*RATIO[x^(-1)] - 
    (320*e^2)/(-1 + RATIO[x])^2 - 896*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 1, 0, 1, x]*(1376*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
    1312*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
    832*e^2*RATIO[x]) + Nc*G[0, 0, 1, 1, 1, 0, x]*
   (1376*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 1312*e^2*RATIO[x^(-1)] - 
    (384*e^2)/(-1 + RATIO[x])^2 - 832*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 0, 0, x]*(352*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    608*e^2*RATIO[x^(-1)] + (128*e^2)/(-1 + RATIO[x])^2 - 704*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 0, x]*(896*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    640*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 - 640*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 0, 0, x]*(128*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] + 
    128*e^2*RATIO[x^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 - 512*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 1, x]*(-2688*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] + 
    1760*e^2*RATIO[x^(-1)] - (704*e^2)/(-1 + RATIO[x])^2 - 
    480*e^2*RATIO[x]) + Nc*G[0, 0, 0, 0, 1, 0, x]*
   (-2688*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] + 1760*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(-1 + RATIO[x])^2 - 480*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 0, 1, x]*(704*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 
    1280*e^2*RATIO[x^(-1)] - (512*e^2)/(-1 + RATIO[x])^2 - 
    448*e^2*RATIO[x]) + Nc*G[0, 1, 1, 0, 1, 0, x]*
   (704*e^2 + 512*e^2*RATIO[(1 - x)^(-1)] - 1280*e^2*RATIO[x^(-1)] - 
    (512*e^2)/(-1 + RATIO[x])^2 - 448*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 0, 1, x]*(1248*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 
    1600*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
    416*e^2*RATIO[x]) + Nc*G[1, 1, 0, 1, 1, 0, x]*
   (1248*e^2 + 384*e^2*RATIO[(1 - x)^(-1)] - 1600*e^2*RATIO[x^(-1)] - 
    (384*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 0, 0, x]*(-640*e^2 + 320*e^2*RATIO[(1 - x)^(-1)] + 
    416*e^2*RATIO[x^(-1)] - (320*e^2)/(-1 + RATIO[x])^2 - 416*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 1, 1, x]*(-96*e^2 + 1152*e^2*RATIO[(1 - x)^(-1)] - 
    1856*e^2*RATIO[x^(-1)] - (1152*e^2)/(-1 + RATIO[x])^2 - 
    352*e^2*RATIO[x]) + Nc*G[0, 0, 1, 0, 0, 0, x]*
   (256*e^2 + 576*e^2*RATIO[(1 - x)^(-1)] - 1056*e^2*RATIO[x^(-1)] - 
    (576*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 0, 1, x]*(608*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    640*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 1, 0, x]*(608*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
    640*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 - 352*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 1, 1, x]*(256*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] - 
    1344*e^2*RATIO[x^(-1)] - (704*e^2)/(-1 + RATIO[x])^2 - 
    320*e^2*RATIO[x]) + Nc*G[1, 1, 1, 0, 1, 1, x]*
   (-512*e^2 + 768*e^2*RATIO[x^(-1)] - 256*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 0, 1, x]*(160*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] + (128*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 1, 0, x]*(160*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] + (128*e^2)/(-1 + RATIO[x])^2 - 256*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 1, 1, x]*(1664*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    704*e^2*RATIO[x^(-1)] + (448*e^2)/(-1 + RATIO[x])^2 - 64*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 1, 0, 0, x]*(-832*e^2 + 256*e^2*RATIO[(1 - x)^(-1)] + 
    352*e^2*RATIO[x^(-1)] - (256*e^2)/(-1 + RATIO[x])^2 - 32*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 0, 0, x]*(-1280*e^2 + 768*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] - (768*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 1, 1, x]*(-3072*e^2 + 2048*e^2*RATIO[(1 - x)^(-1)] - 
    1248*e^2*RATIO[x^(-1)] - (2048*e^2)/(-1 + RATIO[x])^2 + 
    224*e^2*RATIO[x]) + Nc*G[0, 1, 1, 0, 1, 1, x]*
   (1376*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 192*e^2*RATIO[x^(-1)] + 
    (704*e^2)/(-1 + RATIO[x])^2 + 224*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 0, 1, x]*(1472*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] + (704*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 1, 0, x]*(1472*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] + (704*e^2)/(-1 + RATIO[x])^2 + 256*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 1, 1, x]*(960*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] - 
    736*e^2*RATIO[x^(-1)] + (256*e^2)/(-1 + RATIO[x])^2 + 288*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 1, 0, 1, x]*(1600*e^2 - 1088*e^2*RATIO[(1 - x)^(-1)] + 
    224*e^2*RATIO[x^(-1)] + (1088*e^2)/(-1 + RATIO[x])^2 + 
    352*e^2*RATIO[x]) + Nc*G[1, 0, 0, 1, 1, 0, x]*
   (1600*e^2 - 1088*e^2*RATIO[(1 - x)^(-1)] + 224*e^2*RATIO[x^(-1)] + 
    (1088*e^2)/(-1 + RATIO[x])^2 + 352*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 0, 0, x]*(352*e^2 - 320*e^2*RATIO[(1 - x)^(-1)] - 
    96*e^2*RATIO[x^(-1)] + (320*e^2)/(-1 + RATIO[x])^2 + 384*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 0, 1, 1, x]*(1600*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] - 
    960*e^2*RATIO[x^(-1)] + (512*e^2)/(-1 + RATIO[x])^2 + 384*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 0, 1, x]*(960*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    480*e^2*RATIO[x^(-1)] + (448*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 1, 0, x]*(960*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 
    480*e^2*RATIO[x^(-1)] + (448*e^2)/(-1 + RATIO[x])^2 + 416*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 0, 1, x]*(544*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
    864*e^2*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 0, x]*(544*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
    864*e^2*RATIO[x^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 + 448*e^2*RATIO[x]) + 
  Nc*G[0, 0, 1, 1, 0, 0, x]*(-1824*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] - (192*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  Nc*G[1, 0, 0, 0, 0, 1, x]*(192*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 
    1376*e^2*RATIO[x^(-1)] + (1024*e^2)/(-1 + RATIO[x])^2 + 
    480*e^2*RATIO[x]) + Nc*G[1, 0, 0, 0, 1, 0, x]*
   (192*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] + 1376*e^2*RATIO[x^(-1)] + 
    (1024*e^2)/(-1 + RATIO[x])^2 + 480*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 0, 0, 0, x]*(-2592*e^2 + 896*e^2*RATIO[(1 - x)^(-1)] + 
    288*e^2*RATIO[x^(-1)] - (896*e^2)/(-1 + RATIO[x])^2 + 512*e^2*RATIO[x]) + 
  Nc*G[0, 1, 1, 0, 0, 0, x]*(-1696*e^2 - 512*e^2*RATIO[(1 - x)^(-1)] + 
    2176*e^2*RATIO[x^(-1)] + (512*e^2)/(-1 + RATIO[x])^2 + 
    544*e^2*RATIO[x]) + Nc*G[0, 1, 1, 1, 0, 0, x]*
   (480*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] - 256*e^2*RATIO[x^(-1)] + 
    (448*e^2)/(-1 + RATIO[x])^2 + 672*e^2*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 0, 1, x]*(1536*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 
    320*e^2*RATIO[x^(-1)] + (1024*e^2)/(-1 + RATIO[x])^2 + 
    832*e^2*RATIO[x]) + Nc*G[1, 0, 1, 1, 1, 0, x]*
   (1536*e^2 - 1024*e^2*RATIO[(1 - x)^(-1)] - 320*e^2*RATIO[x^(-1)] + 
    (1024*e^2)/(-1 + RATIO[x])^2 + 832*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 0, 1, x]*(-704*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] + (576*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 0, 1, 0, x]*(-704*e^2 - 576*e^2*RATIO[(1 - x)^(-1)] + 
    960*e^2*RATIO[x^(-1)] + (576*e^2)/(-1 + RATIO[x])^2 + 896*e^2*RATIO[x]) + 
  Nc*G[0, 1, 0, 1, 1, 1, x]*(-64*e^2 - 704*e^2*RATIO[(1 - x)^(-1)] + 
    544*e^2*RATIO[x^(-1)] + (704*e^2)/(-1 + RATIO[x])^2 + 928*e^2*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(-512*e^2 - 544*e^2*RATIO[x^(-1)] + 
    1056*e^2*RATIO[x]) + Nc*G[1, 1, 1, 1, 1, 0, x]*
   (-512*e^2 - 544*e^2*RATIO[x^(-1)] + 1056*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 1, 1, x]*(-384*e^2*RATIO[(1 - x)^(-1)] - 
    384*e^2*RATIO[x^(-1)] + (384*e^2)/(-1 + RATIO[x])^2 + 
    1152*e^2*RATIO[x]) + Nc*G[0, 0, 1, 1, 1, 1, x]*
   (-3744*e^2 + 704*e^2*RATIO[(1 - x)^(-1)] + 896*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(-1 + RATIO[x])^2 + 1440*e^2*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(1472*e^2 - 1472*e^2*RATIO[(1 - x)^(-1)] + 
    (1472*e^2)/(-1 + RATIO[x])^2 + 1472*e^2*RATIO[x]) + 
  Nc*G[1, 1, 0, 0, 0, 0, x]*(-3840*e^2 - 448*e^2*RATIO[(1 - x)^(-1)] + 
    3200*e^2*RATIO[x^(-1)] + (448*e^2)/(-1 + RATIO[x])^2 + 
    1536*e^2*RATIO[x]) + Nc*G[1, 1, 1, 1, 1, 1, x]*
   (-3968*e^2 + 1984*e^2*RATIO[x^(-1)] + 1984*e^2*RATIO[x]) + 
  G[1, 1, 1, 1, 0, x]*(Nf*((-1328*e^2)/3 - (784*e^2*RATIO[x^(-2)])/3 + 
      576*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x]) + 
    Nc*((64*e*(-6 + 98*e - (15*I)*e*Pi))/3 - 64*e^2*(11 - (3*I)*Pi)*
       RATIO[(1 - x)^(-1)] + (2224*e^2*RATIO[x^(-2)])/3 - 
      (16*I)*((24*I)*e - (111*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      ((192*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (32*I)*e*(-8*I - (22*I)*e + e*Pi)*
       RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   (Nf*((-1328*e^2)/3 - (784*e^2*RATIO[x^(-2)])/3 + 576*e^2*RATIO[x^(-1)] + 
      128*e^2*RATIO[x]) + Nc*((32*e*(-12 + 196*e - (63*I)*e*Pi))/3 - 
      64*e^2*(11 + I*Pi)*RATIO[(1 - x)^(-1)] + (2224*e^2*RATIO[x^(-2)])/3 + 
      (48*I)*((-8*I)*e + (37*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (64*I)*e*(-4*I - (11*I)*e + 4*e*Pi)*
       RATIO[x])) + G[0, 1, 0, 0, 0, x]*
   (Nc*((-16*e*(-18 + 445*e))/3 - (16*(48*e + 349*e^2)*RATIO[(1 - x)^(-1)])/
       3 - ((16*I)/3)*((48*I)*e + (209*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(16 + 165*e))/(-1 + RATIO[x])^2 + 
      (32*e*(15 + 58*e + (27*I)*e*Pi)*RATIO[x])/3 - 16*e^2*RATIO[x^2]) + 
    Nf*((1936*e^2)/3 - 352*e^2*RATIO[(1 - x)^(-1)] - 
      (608*e^2*RATIO[x^(-1)])/3 + (352*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((16*e*(54 - 373*e + (246*I)*e*Pi))/3 - 
      (16*(12*e + 145*e^2 - (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-24*I)*e + (77*I)*e^2 + 192*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(12*e + 271*e^2 - (24*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (32*e*(-3 + 64*e - (51*I)*e*Pi)*RATIO[x])/3 - 48*e^2*RATIO[x^2]) + 
    Nf*((1168*e^2)/3 - 288*e^2*RATIO[(1 - x)^(-1)] - 
      (224*e^2*RATIO[x^(-1)])/3 + (96*e^2)/(-1 + RATIO[x])^2 - 
      32*e^2*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nf*(-112*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 + 
      32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (320*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] - 
      (16*e^2*RATIO[x^2])/3) + Nc*(32*e*(3 + 6*e + (13*I)*e*Pi) + 
      ((64*I)/3)*((-3*I)*e - (56*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] - (32*I)*((-I)*e + (2*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (((64*I)/3)*((-3*I)*e - (38*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + 16*e*(-12 + 25*e - (28*I)*e*Pi)*RATIO[x] + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 1, x]*
   (Nf*(-112*e^2 + (320*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) - 
      64*e^2*RATIO[x] - (16*e^2*RATIO[x^2])/3) + 
    Nc*(32*e*(3 + 6*e - (16*I)*e*Pi) + ((64*I)/3)*((-3*I)*e - (56*I)*e^2 + 
        36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 32*e^2*RATIO[x^(-2)] - 
      (32*I)*((-I)*e + (2*I)*e^2 + 11*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*((-3*I)*e - (38*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 + 
      16*e*(-12 + 25*e - (42*I)*e*Pi)*RATIO[x] + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*(32*e*(32 - 45*e - (3*I)*e*Pi) + 
      ((32*I)/3)*((-131*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      624*e^2*RATIO[x^(-2)] + (32*I)*((22*I)*e - (39*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] - (((128*I)/3)*((-23*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-60 + 53*e - (48*I)*e*Pi)*RATIO[x])/3 - 
      (160*e^2*RATIO[x^2])/3) + Nf*(112*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/
       3 + (592*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nf*(-112*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + (224*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x]) + Nc*((-32*I)*e*(-7*I - (3*I)*e + 4*e*Pi) + 
      ((16*I)/3)*((-60*I)*e - (281*I)*e^2 + 84*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-2)] - (32*I)*((-8*I)*e - (23*I)*e^2 + 23*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*((-60*I)*e - (253*I)*e^2 + 84*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-15*I - (79*I)*e + 3*e*Pi)*
       RATIO[x] + (32*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*(-112*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + (224*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x]) + Nc*((32*I)*e*(7*I + (3*I)*e + 22*e*Pi) - 
      ((16*I)/3)*((60*I)*e + (281*I)*e^2 + 96*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-2)] - 32*(8*e + 23*e^2)*RATIO[x^(-1)] + 
      (((16*I)/3)*((60*I)*e + (253*I)*e^2 + 96*e^2*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(15*I + (79*I)*e + 30*e*Pi)*RATIO[x] + 
      (32*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nc*((16*e*(54 + 253*e - (78*I)*e*Pi))/3 + 
      ((128*I)/3)*((28*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      192*e^2*RATIO[x^(-2)] + (16*I)*((16*I)*e + (79*I)*e^2 + 16*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-31*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-6 + 11*e - (18*I)*e*Pi)*RATIO[x])/3 - 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*((-976*e^2)/3 + (512*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (256*e^2*RATIO[x^(-2)])/3 + (928*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-176*e^2)/3 + 64*e^2*RATIO[(1 - x)^(-1)] + (496*e^2*RATIO[x^(-2)])/
       3 - (832*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (416*e^2*RATIO[x])/3 - 32*e^2*RATIO[x^2]) + 
    Nc*((16*e*(78 + 119*e - (36*I)*e*Pi))/3 - 
      (32*(24*e + 47*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (1456*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((18*I)*e + (193*I)*e^2 + 
        24*e^2*Pi)*RATIO[x^(-1)] + (64*(12*e + 11*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (48*I)*e^2*(7*I + 12*Pi)*RATIO[x] + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (Nf*(-336*e^2 + (608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (544*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*(48*e*(-6 + 41*e - (26*I)*e*Pi) - 
      (16*(36*e - 61*e^2 - (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-72*I)*e + (13*I)*e^2 + 
        114*e^2*Pi)*RATIO[x^(-1)] + (16*(36*e + 19*e^2 - (36*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*e*(27 + 5*e + (24*I)*e*Pi)*RATIO[x])/3 + 
      32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nf*(-336*e^2 + (608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (544*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nc*(48*e*(-6 + 41*e + (20*I)*e*Pi) - 
      (16*(36*e - 61*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-72*I)*e + (13*I)*e^2 + 
        66*e^2*Pi)*RATIO[x^(-1)] + (16*(36*e + 19*e^2 + (192*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*e*(27 + 5*e + (69*I)*e*Pi)*RATIO[x])/3 + 
      32*e^2*RATIO[x^2])) + G[0, 1, 0, 1, 1, x]*
   (Nc*(((16*I)/3)*e*(78*I + (119*I)*e + 12*e*Pi) - 
      (64*(-3*e + 26*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-36*I)*e + (59*I)*e^2 + 
        96*e^2*Pi)*RATIO[x^(-1)] + (64*(-3*e + 20*e^2 + (48*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(18*I + (89*I)*e + 180*e*Pi)*
       RATIO[x] - (608*e^2*RATIO[x^2])/3) + 
    Nf*((608*e^2)/3 - 192*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/
       3 + (448*e^2*RATIO[x^(-1)])/3 + (192*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((32*e*(45 - 161*e + (24*I)*e*Pi))/3 - 
      32*e*(20 + 127*e + (10*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*((-48*I)*e - (407*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e*(10 + 61*e + (5*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      32*e*(17 + 82*e - (8*I)*e*Pi)*RATIO[x] - 80*e^2*RATIO[x^2]) + 
    Nf*((1840*e^2)/3 + (320*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2*RATIO[x^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) - 
      480*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(32*e*(27 + e + (57*I)*e*Pi) - 
      (16*(48*e + 239*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 258*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(16 + 53*e + (16*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      16*e*(10 + 161*e + (4*I)*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-112*e^2 + (928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2) - 
      320*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, x]*(Nc*(32*e*(27 + e - (12*I)*e*Pi) - 
      (16*(48*e + 239*e^2 - (132*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-96*I)*e + (77*I)*e^2 + 126*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(16 + 53*e - (44*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      16*e*(10 + 161*e - (22*I)*e*Pi)*RATIO[x] - 144*e^2*RATIO[x^2]) + 
    Nf*(-112*e^2 + (928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2) - 
      320*e^2*RATIO[x] + 48*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 0, x]*(Nf*((-976*e^2)/3 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (464*e^2*RATIO[x^(-2)])/3 + (1376*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (512*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((16*e*(-120 + 235*e + (24*I)*e*Pi))/3 - 
      (32*I)*e*(12*I + (35*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1424*e^2*RATIO[x^(-2)])/3 + ((32*I)/3)*((-15*I)*e + (199*I)*e^2 + 
        39*e^2*Pi)*RATIO[x^(-1)] + ((32*I)*e*(12*I + (39*I)*e + 4*e*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-27*I - (109*I)*e + 27*e*Pi)*
       RATIO[x] + (160*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nf*((-976*e^2)/3 - 64*e^2*RATIO[(1 - x)^(-1)] - (464*e^2*RATIO[x^(-2)])/
       3 + (1376*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (512*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nc*((80*e*(-24 + 47*e - (6*I)*e*Pi))/3 + 
      (32*I)*e*(-12*I - (35*I)*e + 38*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (1424*e^2*RATIO[x^(-2)])/3 - ((32*I)/3)*((15*I)*e - (199*I)*e^2 + 
        147*e^2*Pi)*RATIO[x^(-1)] - ((32*I)*e*(-12*I - (39*I)*e + 38*e*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*e*(-27*I - (109*I)*e + 66*e*Pi)*
       RATIO[x] + (160*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*((992*e^2)/3 + (464*e^2*RATIO[x^(-2)])/3 - (1216*e^2*RATIO[x^(-1)])/
       3 - 64*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nc*(((32*I)/3)*e*(36*I + (139*I)*e + 12*e*Pi) - 
      ((64*I)/3)*((6*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (1360*e^2*RATIO[x^(-2)])/3 + (16*I)*((-4*I)*e - (97*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (128*(-3*e + 2*e^2 + (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(12 - 11*e + (12*I)*e*Pi)*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nf*((-1120*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (352*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (512*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((32*e*(-60 + 245*e + (3*I)*e*Pi))/3 - 
      (64*(3*e + 35*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      320*e^2*RATIO[x^(-2)] - ((32*I)/3)*((54*I)*e - (104*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (64*(3*e + 17*e^2 + (12*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (64*e*(9 - 61*e + (33*I)*e*Pi)*RATIO[x])/3 + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (Nf*((-1120*e^2)/3 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (352*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (512*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*((32*e*(-60 + 245*e + (12*I)*e*Pi))/3 - 
      (64*(3*e + 35*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      320*e^2*RATIO[x^(-2)] - ((32*I)/3)*((54*I)*e - (104*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-1)] + (64*(3*e + 17*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*e*(18 - 122*e + (39*I)*e*Pi)*RATIO[x])/3 + 
      64*e^2*RATIO[x^2])) + G[0, 0, 0, 0, 0, x]*
   (Nf*((1312*e^2)/3 - (1088*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1088*e^2)/(3*(-1 + RATIO[x])^2) + 288*e^2*RATIO[x]) + 
    Nc*(((-16*I)/3)*e*(-72*I - (451*I)*e + 372*e*Pi) + 
      (32*(36*e + 319*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (1760*I)*e^2*Pi*RATIO[x^(-1)] - (64*(18*e + 185*e^2))/
       (3*(-1 + RATIO[x])^2) + (16*I)*e*(24*I + (151*I)*e + 14*e*Pi)*
       RATIO[x] + 64*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (Nf*((-560*e^2)/3 + (512*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (224*e^2*RATIO[x^(-2)])/3 - (544*e^2*RATIO[x^(-1)])/3 - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*((16*e*(-84 + 371*e + (24*I)*e*Pi))/3 - 
      (32*(18*e - 17*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (512*e^2*RATIO[x^(-2)])/3 + ((16*I)/3)*((-108*I)*e - (97*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] + (32*(18*e + 13*e^2 + (12*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(48 - 89*e + (12*I)*e*Pi)*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 1, x]*
   (Nf*((-560*e^2)/3 + (512*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (224*e^2*RATIO[x^(-2)])/3 - (544*e^2*RATIO[x^(-1)])/3 - 
      (512*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 - 
      (80*e^2*RATIO[x^2])/3) + Nc*((16*e*(-84 + 371*e + (180*I)*e*Pi))/3 - 
      (32*(18*e - 17*e^2 + (54*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (512*e^2*RATIO[x^(-2)])/3 - ((16*I)/3)*((108*I)*e + (97*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (32*(18*e + 13*e^2 + (54*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(48 - 89*e + (42*I)*e*Pi)*RATIO[x])/3 + 
      (272*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nc*(32*e*(14 - 125*e - (33*I)*e*Pi) - 
      (32*(18*e + 217*e^2 - (66*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/3)*((18*I)*e + (22*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(18*e + 181*e^2 - (66*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      64*e*(-4 + 30*e - (5*I)*e*Pi)*RATIO[x] - (2176*e^2*RATIO[x^2])/3) + 
    Nf*(1024*e^2 - (1024*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (1024*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1600*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nc*(16*e*(18 - 45*e - (58*I)*e*Pi) - 
      96*e*(4 + 19*e - (2*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-2)] + (32*I)*((-17*I)*e - (21*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-1)] + (96*e*(4 + 13*e - (2*I)*e*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-12 + 521*e + (54*I)*e*Pi)*RATIO[x])/3 - 
      (2672*e^2*RATIO[x^2])/3) + Nf*(448*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-2)])/3 - (416*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2 - (2176*e^2*RATIO[x])/3 + 
      (880*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nc*(64*e*(24 - 189*e + (8*I)*e*Pi) - 1296*e^2*RATIO[x^(-2)] - 
      (48*I)*((-16*I)*e + (153*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-1)] + 
      16*e*(-48 + 459*e + (34*I)*e*Pi)*RATIO[x] - 1296*e^2*RATIO[x^2]) + 
    Nf*(1952*e^2 + (1360*e^2*RATIO[x^(-2)])/3 - (4288*e^2*RATIO[x^(-1)])/3 - 
      (4288*e^2*RATIO[x])/3 + (1360*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*((-1328*e^2)/3 - (368*e^2*RATIO[x^(-2)])/3 + 
      (736*e^2*RATIO[x^(-1)])/3 + (1376*e^2*RATIO[x])/3 - 
      (416*e^2*RATIO[x^2])/3) + Nc*((64*e*(-6 + 98*e - (21*I)*e*Pi))/3 - 
      704*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] + (784*e^2*RATIO[x^(-2)])/3 - 
      (32*I)*((-15*I)*e - (31*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-1)] - 
      ((704*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 16*e*(38 - 93*e - (32*I)*e*Pi)*
       RATIO[x] + 480*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-400*e^2 + (32*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + 544*e^2*RATIO[x] - 
      176*e^2*RATIO[x^2]) + Nc*(16*e*(-46 + 171*e + (32*I)*e*Pi) - 
      (32*(-6*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*(54*e + 13*e^2)*RATIO[x^(-1)])/3 + 
      (((32*I)/3)*((6*I)*e + (37*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(3 - 277*e - (24*I)*e*Pi)*RATIO[x])/3 + (1616*e^2*RATIO[x^2])/
       3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((-1328*e^2)/3 + (16*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/
       3 + (1792*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nc*((32*e*(-12 + 130*e + (3*I)*e*Pi))/3 + (64*I)*e^2*(-11*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - (80*e^2*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*((67*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      ((384*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(12 - 199*e - (93*I)*e*Pi)*
        RATIO[x])/3 + 768*e^2*RATIO[x^2])) + G[1, 0, 1, 1, 1, x]*
   (Nf*((-1328*e^2)/3 + 144*e^2*RATIO[x^(-2)] - 224*e^2*RATIO[x^(-1)] + 
      928*e^2*RATIO[x] - (1216*e^2*RATIO[x^2])/3) + 
    Nc*((64*e*(-6 + 65*e + (15*I)*e*Pi))/3 - (64*I)*e^2*(11*I + 16*Pi)*
       RATIO[(1 - x)^(-1)] - (1424*e^2*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*((27*I)*e - (100*I)*e^2 + 135*e^2*Pi)*RATIO[x^(-1)] + 
      ((1024*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(78 - 665*e + (54*I)*e*Pi)*RATIO[x])/3 + 1216*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-8*(144 + 168*e + 2185*e^2 - (144*I)*e*Pi - (1272*I)*e^2*Pi + 
         864*e^2*Pi^2))/9 - (16*(-36 + 114*e + 1021*e^2 + (36*I)*e*Pi - 
         (78*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((-174*I)*e + (109*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-282*e + 427*e^2 - (408*I)*e^2*Pi + 762*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-36 + 78*e + 643*e^2 + (36*I)*e*Pi - (132*I)*e^2*Pi + 
         93*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(70 + 265*e - (242*I)*e*Pi + 158*e*Pi^2)*RATIO[x])/3 - 
      (8*e*(6 + 23*e)*RATIO[x^2])/9) + 
    Nf*((16*e*(12 + 197*e - (123*I)*e*Pi))/9 + (224*e^2*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((-54*I)*e + (23*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-18*I)*e + (14*I)*e^2 + 33*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + ((16*I)/9)*e*(24*I + (103*I)*e + 66*e*Pi)*
       RATIO[x] + (8*e*(6 + 43*e)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 0, x]*
   (Nc*((-8*(48 - 204*e - 36*e^2 + (84*I)*e*Pi + (214*I)*e^2*Pi + 
         57*e^2*Pi^2))/3 + (16*(72 + 630*e + 3184*e^2 + (36*I)*e*Pi - 
         (87*I)*e^2*Pi + 234*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - (8*(12 + 198*e + 636*e^2 + (12*I)*e*Pi - 
         (120*I)*e^2*Pi + 143*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(144 + 1224*e + 6797*e^2 + (72*I)*e*Pi - (306*I)*e^2*Pi + 
         468*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (16*(54 + 387*e - 362*e^2 - (72*I)*e*Pi + (6*I)*e^2*Pi + 168*e^2*Pi^2)*
        RATIO[x])/9 + (16*e*(4 - 50*e + I*e*Pi)*RATIO[x^2])/3) + 
    Nf*(((32*I)/3)*e*(15*I + (34*I)*e + 13*e*Pi) - 
      (32*(2*e + 6*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((18*I)*e + (67*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (16*e*(4 + 37*e + (2*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e*(22 - 15*e - (14*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-6 + 22*e + (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nc*((-32*(-36 + 222*e + 79*e^2 - (18*I)*e*Pi + (471*I)*e^2*Pi + 
         36*e^2*Pi^2))/9 - ((32*I)/3)*((18*I)*e + (175*I)*e^2 - 12*e*Pi + 
        8*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-21*I)*e + (11*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + (8*(-180 + 468*e + 220*e^2 - (180*I)*e*Pi + 
         (840*I)*e^2*Pi + 525*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((128*I)/3)*(-3*e*Pi + 2*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*(-36 - 498*e + 1286*e^2 + (180*I)*e*Pi - (840*I)*e^2*Pi + 
         381*e^2*Pi^2)*RATIO[x])/9 + (16*e*(-9 + 167*e - (12*I)*e*Pi)*
        RATIO[x^2])/9) + Nf*((16*e*(75 + 77*e + (132*I)*e*Pi))/9 - 
      (512*e^2*RATIO[(1 - x)^(-1)])/3 + ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-72*I)*e - (133*I)*e^2 + 
        72*e^2*Pi)*RATIO[x^(-1)] + (64*e*(-3 + 10*e - (6*I)*e*Pi)*RATIO[x])/
       3 + (8*e*(6 - 71*e + (12*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 0, x]*(Nf*(((16*I)/9)*e*(66*I + (455*I)*e + 144*e*Pi) - 
      ((32*I)/9)*((18*I)*e + (92*I)*e^2 + 33*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (41*I)*e^2 + 
        36*e^2*Pi)*RATIO[x^(-1)] - (((16*I)/3)*((-4*I)*e - (7*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(12 + 107*e - (42*I)*e*Pi)*
        RATIO[x])/9 - ((8*I)/3)*e^2*(-21*I + 4*Pi)*RATIO[x^2]) + 
    Nc*((8*(-72 + 690*e + 3550*e^2 - (180*I)*e*Pi - (900*I)*e^2*Pi + 
         285*e^2*Pi^2))/9 + (16*(234*e + 1418*e^2 - (36*I)*e*Pi + 
         (189*I)*e^2*Pi + 183*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - (8*(-12 + 66*e + 316*e^2 - (120*I)*e*Pi - 
         (288*I)*e^2*Pi + 219*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (8*(208*e + 1239*e^2 - (24*I)*e*Pi - (230*I)*e^2*Pi + 122*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-36 + 288*e + 1093*e^2 + (36*I)*e*Pi - 
         (102*I)*e^2*Pi + 360*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(4 + 55*e + (16*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*(Nf*((16*e*(48 + 266*e - (183*I)*e*Pi))/9 - 
      (64*(3*e + 16*e^2 - (10*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 54*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e*(1 + 4*e))/(-1 + RATIO[x])^2 + (32*e*(6 + 103*e + (12*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(3 - 46*e + (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-72 + 708*e + 2455*e^2 - (144*I)*e*Pi - (1968*I)*e^2*Pi + 
         573*e^2*Pi^2))/9 - (32*(-18 + 12*e + 83*e^2 + (18*I)*e*Pi + 
         (309*I)*e^2*Pi + 90*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-60 - 26*e + 79*e^2 - (72*I)*e*Pi - (358*I)*e^2*Pi + 334*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (64*(-9 - 3*e + 55*e^2 + (9*I)*e*Pi - 
         (33*I)*e^2*Pi + 45*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-36 - 30*e - 1735*e^2 + (216*I)*e*Pi - (60*I)*e^2*Pi + 
         291*e^2*Pi^2)*RATIO[x])/9 + (8*e*(-18 + 353*e - (36*I)*e*Pi)*
        RATIO[x^2])/9)) + G[1, 0, 1, 0, x]*
   (Nc*((-8*(-48 + 114*e - 214*e^2 - (48*I)*e*Pi - (456*I)*e^2*Pi + 
         331*e^2*Pi^2))/3 + (16*(-36 - 168*e - 293*e^2 - (36*I)*e*Pi - 
         (18*I)*e^2*Pi + 213*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-6*I)*e - I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-36 + 276*e + 1189*e^2 + (180*I)*e*Pi - (678*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-36 - 204*e - 842*e^2 - (36*I)*e*Pi + (132*I)*e^2*Pi + 
         213*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(6 + 83*e - 201*e^2 - (30*I)*e*Pi - (76*I)*e^2*Pi + 19*e^2*Pi^2)*
        RATIO[x])/3 + (16*e*(-9 + 199*e + (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e*(12 - 22*e - (45*I)*e*Pi))/3 - 
      (32*e*(-2 + 5*e - (4*I)*e*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-6*I)*e + (5*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((30*I)*e + (77*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e*(1 + 4*e))/(3*(-1 + RATIO[x])^2) + 16*e*(-4 + 17*e + (10*I)*e*Pi)*
       RATIO[x] + (8*e*(6 - 107*e - (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*(Nf*((32*e*(24 + 133*e + (78*I)*e*Pi))/9 - 
      (64*(3*e + 16*e^2 + (10*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((-6*I)*e - (35*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(3*e + 12*e^2 + (10*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (32*e*(6 + 103*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(3 - 46*e + (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-72 + 708*e + 2455*e^2 + (36*I)*e*Pi + (2274*I)*e^2*Pi + 
         537*e^2*Pi^2))/9 - (32*(-18 + 12*e + 83*e^2 - (72*I)*e*Pi - 
         (156*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-60 - 26*e + 79*e^2 - (60*I)*e*Pi - (290*I)*e^2*Pi + 94*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (32*(-18 - 6*e + 110*e^2 - (72*I)*e*Pi - 
         (120*I)*e^2*Pi + 9*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-36 - 30*e - 1735*e^2 - (360*I)*e*Pi + (324*I)*e^2*Pi + 
         327*e^2*Pi^2)*RATIO[x])/9 + (8*e*(-18 + 353*e - (294*I)*e*Pi)*
        RATIO[x^2])/9)) + G[1, 0, 1, 1, x]*
   (Nf*((16*e*(75 - 25*e - (237*I)*e*Pi))/9 - (64*I)*e^2*(3*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((83*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((9*I)*e - (86*I)*e^2 + 30*e^2*Pi)*
       RATIO[x^(-1)] + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/9)*e*(90*I + (185*I)*e + 414*e*Pi)*RATIO[x] + 
      (8*e*(22 + 17*e - (112*I)*e*Pi)*RATIO[x^2])/3) + 
    Nc*((-16*(-72 + 372*e - 769*e^2 + (108*I)*e*Pi - (345*I)*e^2*Pi + 
         135*e^2*Pi^2))/9 + (32*(-6*e - 134*e^2 + (36*I)*e*Pi + 
         (159*I)*e^2*Pi + 12*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((401*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-108 + 198*e - 2543*e^2 - (576*I)*e*Pi - (402*I)*e^2*Pi + 
         558*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*e*Pi*(12*I + (39*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 - 
      (8*(36 - 768*e - 1477*e^2 + (72*I)*e*Pi + (3294*I)*e^2*Pi + 
         576*e^2*Pi^2)*RATIO[x])/9 + (8*e*(-62 + 7*e + (340*I)*e*Pi)*
        RATIO[x^2])/3)) + G[1, 1, 1, 1, x]*
   (Nf*((16*e*(-228 + 172*e + (249*I)*e*Pi))/9 + 
      (16*(-42*e + 109*e^2)*RATIO[x^(-2)])/9 - 
      ((16*I)/3)*((52*I)*e - (65*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e*(52 - 65*e - (108*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(-42 + 109*e + (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-64*(36 - 390*e + 346*e^2 - (18*I)*e*Pi + (195*I)*e^2*Pi + 
         48*e^2*Pi^2))/9 - (704*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (16*(-120*e + 581*e^2)*RATIO[x^(-2)])/9 + 
      (32*(36 - 450*e + 587*e^2 + (72*I)*e*Pi + (198*I)*e^2*Pi + 48*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(72 - 900*e + 1174*e^2 - (216*I)*e*Pi + 
         (999*I)*e^2*Pi + 96*e^2*Pi^2)*RATIO[x])/9 + 
      (16*e*(120 - 581*e - (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 1, x]*(Nf*((16*e*(75 + 77*e - (264*I)*e*Pi))/9 - 
      (64*e^2*(8 - I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-20*I)*e - (13*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((72*I)*e + (133*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (64*e*(-3 + 10*e + (27*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(6 - 71*e - (294*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-32*(-36 + 222*e + 79*e^2 + (54*I)*e*Pi - (483*I)*e^2*Pi + 
         36*e^2*Pi^2))/9 - (32*(-18*e - 175*e^2 + (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/9)*((-84*I)*e + (44*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      (8*(-180 + 468*e + 220*e^2 - (36*I)*e*Pi - (558*I)*e^2*Pi + 
         777*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (8*(-36 - 498*e + 1286*e^2 - (396*I)*e*Pi + (2154*I)*e^2*Pi + 
         417*e^2*Pi^2)*RATIO[x])/9 + (16*e*(-9 + 167*e + (423*I)*e*Pi)*
        RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nf*((32*e*(6 - 11*e + (45*I)*e*Pi))/3 - 
      (32*e*(-2 + 5*e - I*e*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((6*I)*e - (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-30*I)*e - (77*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*((-2*I)*e - (8*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-12 + 51*e - (140*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(6 - 107*e + (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-48 + 114*e - 214*e^2 - (156*I)*e*Pi + (558*I)*e^2*Pi + 
         451*e^2*Pi^2))/3 + (16*(-36 - 168*e - 293*e^2 - (144*I)*e*Pi - 
         (549*I)*e^2*Pi + 429*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((6*I)*e + I*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      (8*(36 - 276*e - 1189*e^2 - (216*I)*e*Pi - (480*I)*e^2*Pi + 
         423*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-36 - 204*e - 842*e^2 - (144*I)*e*Pi - (381*I)*e^2*Pi + 
         429*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(6 + 83*e - 201*e^2 - (18*I)*e*Pi + (568*I)*e^2*Pi + 10*e^2*Pi^2)*
        RATIO[x])/3 + (16*e*(-9 + 199*e - (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*(Nf*(((16*I)/9)*e*(84*I + (179*I)*e + 219*e*Pi) - 
      ((32*I)/3)*((6*I)*e + (11*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e + (68*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e - (275*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((32*I)*e*(2*I + (8*I)*e + e*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(7 + 2*e - (44*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(-42 + 79*e + (180*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-36 - 201*e + 685*e^2 - (234*I)*e*Pi + (885*I)*e^2*Pi + 
         510*e^2*Pi^2))/9 + (16*(36 + 300*e + 2057*e^2 - (144*I)*e*Pi - 
         (519*I)*e^2*Pi + 18*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/9)*((3*I)*e + (227*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      (16*(-108 + 39*e + 1475*e^2 + (93*I)*e^2*Pi + 243*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (16*(36 + 264*e + 1400*e^2 - (144*I)*e*Pi - 
         (615*I)*e^2*Pi + 18*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(-144 + 1273*e + (108*I)*Pi + (2400*I)*e*Pi + 462*e*Pi^2)*
        RATIO[x])/9 + (8*e*(138 - 275*e - (540*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 0, x]*
   (Nc*((8*(-216 - 204*e - 280*e^2 - (684*I)*e*Pi - (258*I)*e^2*Pi + 
         489*e^2*Pi^2))/9 + (8*(72 + 510*e + 2339*e^2 + (708*I)*e^2*Pi + 
         84*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + ((16*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - (8*(-36 + 66*e + 128*e^2 - (180*I)*e*Pi + 
         (26*I)*e^2*Pi + 211*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*(36 + 207*e + 689*e^2 - (396*I)*e^2*Pi + 42*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*(12 + 244*e + 1689*e^2 - (48*I)*e*Pi + 
         (368*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x])/3 + 
      (8*e*(36 + 685*e + (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((16*e*(30 + 143*e + (66*I)*e*Pi))/9 - 
      ((16*I)/9)*((-54*I)*e - (287*I)*e^2 + 156*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-6*I)*e - (7*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-1)] + (32*(7*e + 28*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*e*(24 + 196*e + (39*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-6*I - (103*I)*e + 21*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nf*((16*e*(75 - 67*e - (159*I)*e*Pi))/9 + 
      ((512*I)/3)*e^2*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (32*(-3*e + 40*e^2)*RATIO[x^(-2)])/9 - 
      ((64*I)/9)*((-3*I)*e + (118*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((512*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((16*I)/9)*e*
       (96*I + (485*I)*e + 54*e*Pi)*RATIO[x] + 
      (16*e*(27 + 64*e - (39*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-16*(-72 + 444*e - 598*e^2 - (1005*I)*e^2*Pi + 36*e^2*Pi^2))/9 - 
      (32*(-18*e + 77*e^2 + (18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((32*I)/9)*((3*I)*e - (194*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + (16*(-6 + 4*e - 863*e^2 + (6*I)*e*Pi + 
         (62*I)*e^2*Pi + 85*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*((18*I)*e*Pi + (13*I)*e^2*Pi + 15*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (16*(54 - 471*e - 2056*e^2 - (198*I)*e*Pi + 
         (162*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x])/9 + 
      ((16*I)/3)*e*(29*I + (59*I)*e + 49*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(Nf*(((16*I)/9)*e*(78*I + (247*I)*e + 27*e*Pi) + 
      ((160*I)/3)*((-2*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((224*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (((16*I)/3)*e*(-20*I - (137*I)*e + 10*e*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*e*(-21*I - (424*I)*e + 51*e*Pi)*RATIO[x] + 
      (16*e^2*(226 + (27*I)*Pi)*RATIO[x^2])/9) + 
    Nc*((-8*(-72 - 858*e - 2801*e^2 - (684*I)*e*Pi + (954*I)*e^2*Pi + 
         114*e^2*Pi^2))/9 - (16*(36 + 540*e + 5477*e^2 - (117*I)*e^2*Pi + 
         27*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*(-96*e*Pi + 77*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(72 + 1260*e + 8857*e^2 - (966*I)*e^2*Pi + 54*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*(12 + 103*e + 1492*e^2 - (18*I)*e*Pi + 
         (236*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x])/3 - 
      ((16*I)/9)*e*(-6*I - (806*I)*e + 57*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*
   (Nc*((8*(-216 - 204*e - 280*e^2 - (540*I)*e*Pi + (2880*I)*e^2*Pi + 
         543*e^2*Pi^2))/9 - (8*(-72 - 510*e - 2339*e^2 - (72*I)*e*Pi + 
         (234*I)*e^2*Pi + 132*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      (8*(-36 + 66*e + 128*e^2 - (108*I)*e*Pi - (52*I)*e^2*Pi + 103*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*(-36 - 207*e - 689*e^2 - (36*I)*e*Pi - 
         (219*I)*e^2*Pi + 66*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(-12 - 244*e - 1689*e^2 + (24*I)*e*Pi - (786*I)*e^2*Pi + 
         10*e^2*Pi^2)*RATIO[x])/3 + (8*e*(36 + 685*e + (552*I)*e*Pi)*
        RATIO[x^2])/9) + Nf*((16*e*(30 + 143*e - (252*I)*e*Pi))/9 + 
      ((16*I)/9)*((54*I)*e + (287*I)*e^2 + 66*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (7*I)*e^2 + 
        8*e^2*Pi)*RATIO[x^(-1)] + (32*(7*e + 28*e^2 - (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (32*e*(24 + 196*e + (123*I)*e*Pi)*RATIO[x])/
       9 - ((16*I)/9)*e*(-6*I - (103*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, x]*
   (Nf*((4*(-144 - 168*e + 1025*e^2 - (324*I)*e*Pi - (2304*I)*e^2*Pi + 
         855*e^2*Pi^2))/27 - (16*(-36 - 216*e - 1157*e^2 - (72*I)*e*Pi - 
         (408*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((6*I)*e*Pi + (35*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-36 - 42*e - 253*e^2 + (72*I)*e*Pi + (294*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*(-36 - 144*e - 563*e^2 + (81*I)*e^2*Pi + 
         99*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*(-12 - 286*e - 1575*e^2 + (14*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[x])/9 - 
      (4*e*(-498 - 1963*e - (72*I)*Pi - (126*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((8*((2*I)*e*Pi + (11*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (4*e*(-570 - 1882*e - (48*I)*Pi - (128*I)*e*Pi + 29*e*Pi^2)*
        RATIO[x^2])/9 + (4*(792 - 138*e - 5756*e^2 + (864*I)*Pi + 
         (864*I)*e*Pi + (5238*I)*e^2*Pi - 720*e*Pi^2 - 2817*e^2*Pi^2 - 
         (1836*I)*e^2*Pi^3 - 5976*e^2*Zeta[3]))/27 + 
      (4*RATIO[x]*(396 + 9498*e + 50876*e^2 + (288*I)*e*Pi + 
         (4584*I)*e^2*Pi + 216*e*Pi^2 - 1329*e^2*Pi^2 + (1350*I)*e^2*Pi^3 - 
         5184*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (396 + 2520*e + 14707*e^2 - (72*I)*e*Pi - (1668*I)*e^2*Pi + 
         126*e*Pi^2 + 1848*e^2*Pi^2 + (468*I)*e^2*Pi^3 - 1800*e^2*Zeta[3]))/
       27 + (8*(396 + 1512*e + 5437*e^2 - (972*I)*e*Pi - (6399*I)*e^2*Pi + 
         126*e*Pi^2 + 2040*e^2*Pi^2 + (468*I)*e^2*Pi^3 - 1800*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 864*Pi - 468*e*Pi - 1926*e^2*Pi - 
        (1008*I)*e*Pi^2 - (825*I)*e^2*Pi^2 + 2358*e^2*Pi^3 - 
        (3960*I)*e^2*Zeta[3]))) + G[0, 0, 1, x]*
   (Nf*((4*(-144 - 168*e + 1025*e^2 - (756*I)*e*Pi - (468*I)*e^2*Pi + 
         1899*e^2*Pi^2))/27 - (16*(-36 - 216*e - 1157*e^2 - (18*I)*e*Pi + 
         (231*I)*e^2*Pi + 213*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((6*I)*e*Pi + (136*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(36 + 42*e + 253*e^2 + (72*I)*e*Pi + (1668*I)*e^2*Pi + 75*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*(-36 - 144*e - 563*e^2 - (54*I)*e*Pi - 
         (216*I)*e^2*Pi + 207*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*(12 + 286*e + 1575*e^2 - (132*I)*e*Pi - (196*I)*e^2*Pi + 
         54*e^2*Pi^2)*RATIO[x])/9 + 
      (4*e*(498 + 1963*e - (288*I)*Pi + (294*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((-8*((6*I)*e*Pi + (454*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*e*(570 + 1882*e - (312*I)*Pi + (344*I)*e*Pi + 
         247*e*Pi^2)*RATIO[x^2])/9 + 
      (4*(792 - 138*e - 5756*e^2 + (2160*I)*e*Pi - (11232*I)*e^2*Pi + 
         360*e*Pi^2 - 7353*e^2*Pi^2 + (918*I)*e^2*Pi^3 - 12672*e^2*Zeta[3]))/
       27 + (8*(396 + 1512*e + 5437*e^2 - (216*I)*Pi - (1854*I)*e*Pi - 
         (9102*I)*e^2*Pi + 18*e*Pi^2 + 1788*e^2*Pi^2 + (414*I)*e^2*Pi^3 - 
         1368*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(396 + 2520*e + 14707*e^2 - (216*I)*Pi - 
         (2142*I)*e*Pi - (13515*I)*e^2*Pi + 18*e*Pi^2 + 2550*e^2*Pi^2 + 
         (414*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/27 + 
      (4*RATIO[x]*(396 + 9498*e + 50876*e^2 - (216*I)*Pi - (3060*I)*e*Pi - 
         (1212*I)*e^2*Pi - 648*e*Pi^2 + 525*e^2*Pi^2 - (252*I)*e^2*Pi^3 - 
         1080*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (768*I)*e - (1862*I)*e^2 - 648*Pi + 468*e*Pi + 
        17736*e^2*Pi - (360*I)*e*Pi^2 - (663*I)*e^2*Pi^2 + 990*e^2*Pi^3 - 
        (8280*I)*e^2*Zeta[3]))) + G[1, 1, 1, x]*
   (Nf*((8*(72 - 1068*e - 8773*e^2 - (450*I)*e*Pi + (114*I)*e^2*Pi + 
         855*e^2*Pi^2))/27 - ((512*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (4*(-216*e - 837*e^2 - (12*I)*e*Pi + (142*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (16*(18 - 429*e - 2965*e^2 - (108*I)*e*Pi + 
         (360*I)*e^2*Pi + 450*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(18 - 429*e - 2965*e^2 - (216*I)*e*Pi - (399*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x])/27 + 
      (4*e*(-72 - 279*e - (40*I)*Pi - (26*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((-4*(-2328*e - 7568*e^2 - (108*I)*e*Pi + (2004*I)*e^2*Pi + 
         1911*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*e*(-2328 - 7568*e - (1008*I)*Pi + (528*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27 + (4*RATIO[x]*(132 - 2668*e - 20440*e^2 + (360*I)*Pi - 
         (936*I)*e*Pi - (440*I)*e^2*Pi - 408*e*Pi^2 + 991*e^2*Pi^2 - 
         (666*I)*e^2*Pi^3 - 528*e^2*Zeta[3]))/9 + 
      (((128*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*RATIO[(1 - x)^(-1)]*(-18*e*Pi - 175*e^2*Pi + 
        (15*I)*e^2*Pi^2 + 4*e^2*Pi^3 + (24*I)*e^2*Zeta[3]) + 
      ((4*I)/9)*RATIO[x^(-1)]*(-132*I + (2668*I)*e + (20440*I)*e^2 - 72*Pi - 
        996*e*Pi + 2572*e^2*Pi + (408*I)*e*Pi^2 - (2803*I)*e^2*Pi^2 + 
        162*e^2*Pi^3 + (3480*I)*e^2*Zeta[3]) + 
      (16*(-198 + 3000*e + 25616*e^2 - (216*I)*Pi + (1008*I)*e*Pi - 
         (2676*I)*e^2*Pi + 612*e*Pi^2 - 2457*e^2*Pi^2 + (522*I)*e^2*Pi^3 + 
         2142*e^2*Zeta[3]))/27)) + G[0, 1, 1, x]*
   (Nf*((-4*(72 - 492*e - 4411*e^2 - (1008*I)*e*Pi - (2688*I)*e^2*Pi + 
         327*e^2*Pi^2))/27 - (64*(9*e + 72*e^2 + (9*I)*e*Pi + (18*I)*e^2*Pi + 
         4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-108*e - 339*e^2 + (194*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-216*e - 1187*e^2 + (24*I)*e*Pi + (464*I)*e^2*Pi + 90*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (64*((3*I)*e*Pi + (12*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*(36 + 402*e + 1675*e^2 - (288*I)*e*Pi - 
         (594*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x])/27 - 
      (8*e*(18 + 48*e - (48*I)*Pi + (20*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-144*e - 435*e^2 + (254*I)*e^2*Pi + 57*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (4*e*(372 + 1063*e - (936*I)*Pi + (882*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27 - (16*RATIO[(1 - x)^(-1)]*(36 + 12*e - 970*e^2 - 
         (36*I)*Pi - (12*I)*e*Pi + (652*I)*e^2*Pi - 18*e*Pi^2 + 23*e^2*Pi^2 - 
         (6*I)*e^2*Pi^3 - 252*e^2*Zeta[3]))/9 - 
      (((16*I)/9)*(36*Pi + 12*e*Pi - 220*e^2*Pi - (18*I)*e*Pi^2 - 
         (27*I)*e^2*Pi^2 + 6*e^2*Pi^3 - (252*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/9)*RATIO[x^(-1)]*
       ((2484*I)*e + (14860*I)*e^2 + 264*e*Pi + 5222*e^2*Pi - 
        (468*I)*e*Pi^2 - (639*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
        (4104*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-66 - 880*e - 3674*e^2 - 
         (144*I)*Pi + (312*I)*e*Pi - (271*I)*e^2*Pi + 114*e*Pi^2 - 
         105*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/9 + 
      (8*(306 - 642*e - 11618*e^2 - (2664*I)*e*Pi - (2019*I)*e^2*Pi + 
         144*e*Pi^2 + 6*e^2*Pi^2 - (729*I)*e^2*Pi^3 + 2556*e^2*Zeta[3]))/
       27)) + G[0, 0, 0, x]*
   (Nf*((16*(18 + 63*e + 513*e^2 - (12*I)*e*Pi + (22*I)*e^2*Pi + 
         47*e^2*Pi^2))/9 - (16*(36 + 486*e + 3302*e^2 + (54*I)*e*Pi + 
         (123*I)*e^2*Pi + 147*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((16*I)/3)*(6*e*Pi + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(36 + 333*e + 1949*e^2 + (18*I)*e*Pi - (63*I)*e^2*Pi + 
         117*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (32*(9 + 378*e + 1967*e^2 + (27*I)*e*Pi + (72*I)*e^2*Pi + 54*e^2*Pi^2)*
        RATIO[x])/27 - ((8*I)/27)*e*(-444*I - (1819*I)*e + 36*Pi + 150*e*Pi)*
       RATIO[x^2]) + Nc*(((8*I)/3)*(36*Pi - 66*e*Pi - 128*e^2*Pi + 
        29*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*e*(3048 + 10229*e + (144*I)*Pi + (534*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27 - ((8*I)/27)*RATIO[x]*(-198*I - (7452*I)*e - 
        (40229*I)*e^2 - 108*Pi + 738*e*Pi + 3249*e^2*Pi - (360*I)*e*Pi^2 - 
        (1578*I)*e^2*Pi^2 + 558*e^2*Pi^3 - (1368*I)*e^2*Zeta[3]) + 
      (8*(-198 - 777*e - 7718*e^2 - (144*I)*Pi + (258*I)*e*Pi + 
         (967*I)*e^2*Pi - 358*e^2*Pi^2 - (297*I)*e^2*Pi^3 + 
         2520*e^2*Zeta[3]))/9 + (8*(-720 - 7047*e - 42175*e^2 + 
         (1098*I)*e*Pi + (8343*I)*e^2*Pi - 180*e*Pi^2 - 1059*e^2*Pi^2 - 
         (594*I)*e^2*Pi^3 + 3096*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-612 - 9630*e - 66928*e^2 + (486*I)*e*Pi + 
         (6585*I)*e^2*Pi - 180*e*Pi^2 - 561*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 
         3096*e^2*Zeta[3]))/27)) + G[1, 0, 0, x]*
   (Nf*((4*(144 + 888*e + 2083*e^2 - (180*I)*e*Pi - (1164*I)*e^2*Pi + 
         819*e^2*Pi^2))/27 + (32*(3*e + 24*e^2 - (27*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((6*I)*e*Pi - (5*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(36 + 222*e + 601*e^2 - (36*I)*e*Pi - 
         (240*I)*e^2*Pi + 483*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(6*e + 44*e^2 - (9*I)*e^2*Pi + 6*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (8*(36 + 216*e + 773*e^2 - (36*I)*e*Pi - (96*I)*e^2*Pi + 258*e^2*Pi^2)*
        RATIO[x])/27 + (4*e*(132 + 839*e - (54*I)*e*Pi + 21*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((-8*((6*I)*e*Pi + I*e^2*Pi + 87*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*e*(-348 - 1598*e - (72*I)*Pi - (180*I)*e*Pi + 
         9*e*Pi^2)*RATIO[x^2])/27 + 
      (4*(-576 - 2238*e + 3230*e^2 + (864*I)*Pi - (144*I)*e*Pi - 
         (1032*I)*e^2*Pi + 180*e*Pi^2 - 351*e^2*Pi^2 - (1116*I)*e^2*Pi^3 - 
         4392*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-396*I - (1848*I)*e - (4958*I)*e^2 - 432*Pi - 720*e*Pi + 186*e^2*Pi - 
        (1152*I)*e*Pi^2 - (4443*I)*e^2*Pi^2 + 2916*e^2*Pi^3 - 
        (3384*I)*e^2*Zeta[3]) + (8*(72 + 474*e + 2476*e^2 - (108*I)*e*Pi - 
         (711*I)*e^2*Pi + 72*e*Pi^2 + 336*e^2*Pi^2 + (92*I)*e^2*Pi^3 + 
         72*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*(108 + 717*e + 3612*e^2 - (180*I)*e*Pi - 
         (1323*I)*e^2*Pi + 108*e*Pi^2 + 544*e^2*Pi^2 + (138*I)*e^2*Pi^3 + 
         108*e^2*Zeta[3]))/9 + (4*RATIO[x]*(396 + 1404*e + 1786*e^2 - 
         (432*I)*Pi + (540*I)*e*Pi + (2472*I)*e^2*Pi + 1260*e*Pi^2 + 
         2259*e^2*Pi^2 + (1512*I)*e^2*Pi^3 + 3600*e^2*Zeta[3]))/27)) + 
  G[1, 1, 0, x]*
   (Nf*((4*(-72 + 60*e + 1027*e^2 + (576*I)*e*Pi + (2724*I)*e^2*Pi + 
         765*e^2*Pi^2))/27 - (32*(-6*e - 46*e^2 - (3*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (4*(-42*e - 107*e^2 + (228*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(-174*e - 739*e^2 + (144*I)*e*Pi + (462*I)*e^2*Pi + 486*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (32*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-12 + 140*e + 875*e^2 + (48*I)*e*Pi + 
         (154*I)*e^2*Pi + 38*e^2*Pi^2)*RATIO[x])/9 + 
      (8*e*(129 + 418*e + (114*I)*e*Pi + 24*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*((-4*(-66*e - 133*e^2 - (72*I)*e*Pi - (30*I)*e^2*Pi + 1599*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*e*(330 + 995*e - (24*I)*Pi - (10*I)*e*Pi + 
         70*e*Pi^2)*RATIO[x^2])/9 - (16*RATIO[(1 - x)^(-1)]*
        (36 + 336*e + 2324*e^2 - (36*I)*Pi + (78*I)*e*Pi + (643*I)*e^2*Pi - 
         18*e*Pi^2 - 360*e^2*Pi^2 - (57*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/9 - 
      (((16*I)/9)*(36*Pi - 78*e*Pi - 643*e^2*Pi - (18*I)*e*Pi^2 - 
         (210*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (72*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/27)*RATIO[x^(-1)]*
       ((-1722*I)*e - (7606*I)*e^2 - 216*Pi - 648*e*Pi + 486*e^2*Pi - 
        (2448*I)*e*Pi^2 + (3759*I)*e^2*Pi^2 + 954*e^2*Pi^3 - 
        (17424*I)*e^2*Zeta[3]) + (8*RATIO[x]*(-198 + 1947*e + 15071*e^2 + 
         (108*I)*Pi + (324*I)*e*Pi - (243*I)*e^2*Pi - 378*e*Pi^2 + 
         1464*e^2*Pi^2 - (873*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27 + 
      (8*(306 + 330*e - 1736*e^2 - (648*I)*Pi - (1044*I)*e*Pi - 
         (3801*I)*e^2*Pi + 1386*e*Pi^2 - 3663*e^2*Pi^2 + (666*I)*e^2*Pi^3 + 
         5688*e^2*Zeta[3]))/27)) + G[1, 0, 1, x]*
   (Nf*((4*(-72 + 60*e + 1027*e^2 + (864*I)*e*Pi - (1656*I)*e^2*Pi + 
         237*e^2*Pi^2))/27 + (32*(18*e + 138*e^2 + (6*I)*e*Pi + 
         (75*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-42*e - 107*e^2 - (672*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 - (8*(-174*e - 739*e^2 + (216*I)*e*Pi - (1074*I)*e^2*Pi + 
         408*e^2*Pi^2)*RATIO[x^(-1)])/27 - (32*e*Pi*(2*I + (8*I)*e + e*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*(12 - 140*e - 875*e^2 - (180*I)*e*Pi - 
         (252*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x])/9 - 
      (8*e*(-129 - 418*e - (180*I)*Pi - (30*I)*e*Pi + 42*e*Pi^2)*RATIO[x^2])/
       27) + Nc*((-4*(-66*e - 133*e^2 - (2556*I)*e^2*Pi + 1275*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (4*e*(-330 - 995*e - (336*I)*Pi + (226*I)*e*Pi + 
         62*e*Pi^2)*RATIO[x^2])/9 - ((4*I)/27)*RATIO[x^(-1)]*
       ((-1722*I)*e - (7606*I)*e^2 - 432*Pi - 2376*e*Pi + 12492*e^2*Pi - 
        (612*I)*e*Pi^2 + (2517*I)*e^2*Pi^2 + 414*e^2*Pi^3 + 
        (3960*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (36 + 336*e + 2324*e^2 + (36*I)*Pi + (276*I)*e*Pi + (1769*I)*e^2*Pi + 
         54*e*Pi^2 + 64*e^2*Pi^2 - (27*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/9 + 
      (16*((36*I)*Pi + (204*I)*e*Pi + (842*I)*e^2*Pi + 54*e*Pi^2 + 
         132*e^2*Pi^2 - (27*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*(-198 + 1947*e + 15071*e^2 + 
         (1998*I)*e*Pi + (2043*I)*e^2*Pi + 594*e*Pi^2 + 672*e^2*Pi^2 + 
         (360*I)*e^2*Pi^3 + 756*e^2*Zeta[3]))/27 + 
      (8*(306 + 330*e - 1736*e^2 + (216*I)*Pi - (1134*I)*e*Pi + 
         (10242*I)*e^2*Pi + 360*e*Pi^2 - 492*e^2*Pi^2 - (477*I)*e^2*Pi^3 + 
         6336*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((4*(864 + 6282*e + 31389*e^2 + (72*I)*Pi - (492*I)*e*Pi - 
         (4339*I)*e^2*Pi - 504*e*Pi^2 + 240*e^2*Pi^2 - (585*I)*e^2*Pi^3 - 
         2880*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(432 + 1782*e + 6645*e^2 + 
         (84*I)*e*Pi + (214*I)*e^2*Pi + 60*e*Pi^2 + 482*e^2*Pi^2 - 
         (6*I)*e^2*Pi^3 - 1080*e^2*Zeta[3]))/27 - 
      (((32*I)/9)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[x^(-1)]*(648*I + (4140*I)*e + (20115*I)*e^2 - 72*Pi + 
        840*e*Pi + 5250*e^2*Pi - (492*I)*e*Pi^2 + (166*I)*e^2*Pi^2 + 
        396*e^2*Pi^3 - (4608*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
       (432*I + (1782*I)*e + (6645*I)*e^2 + 516*e*Pi + 1672*e^2*Pi - 
        (300*I)*e*Pi^2 + (362*I)*e^2*Pi^2 + 168*e^2*Pi^3 - 
        (4680*I)*e^2*Zeta[3]) - (32*RATIO[(1 - x)^(-1)]*
        ((-18*I)*e*Pi - (138*I)*e^2*Pi - 6*e^2*Pi^2 - I*e^2*Pi^3 + 
         6*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-648 - 4140*e - 20115*e^2 - 
         (348*I)*e*Pi - (1478*I)*e^2*Pi + 132*e*Pi^2 - 616*e^2*Pi^2 + 
         (228*I)*e^2*Pi^3 + 1440*e^2*Zeta[3]))/27) + 
    Nc*(((4*I)/27)*RATIO[x^(-2)]*(702*I + (2358*I)*e + (7908*I)*e^2 + 
        990*e*Pi + 2985*e^2*Pi - (420*I)*e*Pi^2 + (1184*I)*e^2*Pi^2 + 
        162*e^2*Pi^3 - (7140*I)*e^2*Zeta[3]) + 
      (4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 120*e*Pi^2 - 926*e^2*Pi^2 + (27*I)*e^2*Pi^3 + 
         1956*e^2*Zeta[3]))/27 + (8*((180*I)*e*Pi^3 + (260*I)*e^2*Pi^3 + 
         159*e^2*Pi^4 - 1080*e*Zeta[3] - 1560*e^2*Zeta[3] + 
         (4680*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*((360*I)*Pi + (3360*I)*e*Pi + (23240*I)*e^2*Pi + 
         180*e*Pi^2 + 1890*e^2*Pi^2 + (180*I)*e*Pi^3 + (80*I)*e^2*Pi^3 + 
         159*e^2*Pi^4 - 1080*e*Zeta[3] + 2400*e^2*Zeta[3] + 
         (4680*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^(-1)]*(6048 + 39144*e + 198028*e^2 + (792*I)*Pi - 
         (7788*I)*e*Pi - (60284*I)*e^2*Pi + 864*Pi^2 - 4980*e*Pi^2 + 
         2122*e^2*Pi^2 + (504*I)*e*Pi^3 - (4872*I)*e^2*Pi^3 + 423*e^2*Pi^4 + 
         7776*e*Zeta[3] - 33576*e^2*Zeta[3] + (17712*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(24300 + 170880*e + 838850*e^2 + (900*I)*Pi - (16860*I)*e*Pi - 
         (156800*I)*e^2*Pi + 4320*Pi^2 - 16560*e*Pi^2 - 60*e^2*Pi^2 + 
         (4500*I)*e*Pi^3 - (21870*I)*e^2*Pi^3 + 711*e^2*Pi^4 + 
         38880*e*Zeta[3] - 65520*e^2*Zeta[3] + (92520*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x]*(30240 + 195720*e + 990140*e^2 + (17220*I)*e*Pi + 
         (76060*I)*e^2*Pi + 4320*Pi^2 - 10140*e*Pi^2 + 21650*e^2*Pi^2 + 
         (10800*I)*e*Pi^3 - (15390*I)*e^2*Pi^3 + 3123*e^2*Pi^4 + 
         12960*e*Zeta[3] - 72120*e^2*Zeta[3] + (208800*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, 1, x]*
   (Nf*((2*(-720 - 4698*e - 22261*e^2 - (576*I)*Pi - (888*I)*e*Pi + 
         (1412*I)*e^2*Pi + 12*e*Pi^2 - 2152*e^2*Pi^2 + (1896*I)*e^2*Pi^3 - 
         3840*e^2*Zeta[3]))/27 + (4*RATIO[x]*(648 + 3822*e + 18176*e^2 + 
         (348*I)*e*Pi + (1448*I)*e^2*Pi - 60*e*Pi^2 - 1853*e^2*Pi^2 - 
         (372*I)*e^2*Pi^3 - 3312*e^2*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*(36 + 288*e + 1679*e^2 - (36*I)*Pi - 
         (36*I)*e*Pi + (283*I)*e^2*Pi - 30*e*Pi^2 - 320*e^2*Pi^2 + 
         (69*I)*e^2*Pi^3 - 864*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-1)]*
       ((174*I)*e + (1345*I)*e^2 + 1296*e*Pi + 7152*e^2*Pi - (102*I)*e*Pi^2 + 
        (1559*I)*e^2*Pi^2 + 468*e^2*Pi^3 + (48*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-2)]*(324*e*Pi + 1017*e^2*Pi - (36*I)*e*Pi^2 + 
        (229*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      (((16*I)/27)*(-36*Pi - 144*e*Pi - 563*e^2*Pi + (18*I)*e*Pi^2 + 
         (72*I)*e^2*Pi^2 + 15*e^2*Pi^3 + (360*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - 
         (84*I)*e*Pi - (214*I)*e^2*Pi - 96*e*Pi^2 + 796*e^2*Pi^2 + 
         (78*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27) + 
    Nc*((4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + (66*I)*e*Pi + 
         (133*I)*e^2*Pi + 174*e*Pi^2 - 1531*e^2*Pi^2 - (27*I)*e^2*Pi^3 - 
         2568*e^2*Zeta[3]))/27 - ((4*I)/9)*RATIO[x^(-2)]*
       (432*e*Pi + 1305*e^2*Pi - (12*I)*e*Pi^2 + (435*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      (8*RATIO[(1 - x)^(-1)]*(828 + 6264*e + 36133*e^2 - (396*I)*Pi - 
         (540*I)*e*Pi + (4445*I)*e^2*Pi + 444*e*Pi^2 + 647*e^2*Pi^2 + 
         (162*I)*e*Pi^3 + (1290*I)*e^2*Pi^3 + 198*e^2*Pi^4 - 1080*e*Zeta[3] - 
         4428*e^2*Zeta[3] + (3744*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((-396*I)*Pi - (1512*I)*e*Pi - (5437*I)*e^2*Pi + 450*e*Pi^2 + 
         2376*e^2*Pi^2 + (162*I)*e*Pi^3 + (516*I)*e^2*Pi^3 + 198*e^2*Pi^4 - 
         1080*e*Zeta[3] - 648*e^2*Zeta[3] + (3744*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (RATIO[x]*(12096 + 73224*e + 368796*e^2 + 
         (6888*I)*e*Pi + (30400*I)*e^2*Pi + 432*Pi^2 - 1248*e*Pi^2 - 
         41428*e^2*Pi^2 + (2952*I)*e*Pi^3 - (6156*I)*e^2*Pi^3 + 
         1827*e^2*Pi^4 - 3456*e*Zeta[3] - 60672*e^2*Zeta[3] + 
         (61920*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(7470 + 42060*e + 169280*e^2 + (7920*I)*Pi + (8610*I)*e*Pi - 
         (59240*I)*e^2*Pi + 540*Pi^2 - 525*e*Pi^2 + 13735*e^2*Pi^2 + 
         (2880*I)*e*Pi^3 - (27510*I)*e^2*Pi^3 + 1881*e^2*Pi^4 + 
         21960*e*Zeta[3] + 66480*e^2*Zeta[3] + (100800*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-3000*e - 20140*e^2 + (149040*I)*e*Pi + 
         (891720*I)*e^2*Pi + 4740*e*Pi^2 - 171980*e^2*Pi^2 - 
         (9720*I)*e*Pi^3 + (38460*I)*e^2*Pi^3 - 14229*e^2*Pi^4 - 
         18720*e*Zeta[3] - 49920*e^2*Zeta[3] - (393120*I)*e^2*Pi*Zeta[3]))/
       135)) + G[1, 0, x]*
   (Nf*((2*(-720 - 4698*e - 22261*e^2 + (360*I)*e*Pi - (3240*I)*e^2*Pi - 
         372*e*Pi^2 + 784*e^2*Pi^2 + (1032*I)*e^2*Pi^3 - 3696*e^2*Zeta[3]))/
       27 + (2*RATIO[x^2]*(-432 - 1782*e - 6645*e^2 - (84*I)*e*Pi - 
         (214*I)*e^2*Pi + 784*e^2*Pi^2 + (162*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^(-2)]*(-42*e*Pi - 107*e^2*Pi + (48*I)*e*Pi^2 - 
        (98*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*((174*I)*e + (1345*I)*e^2 + 12*e*Pi - 
        752*e^2*Pi + (234*I)*e*Pi^2 + (413*I)*e^2*Pi^2 + 120*e^2*Pi^3 + 
        (1200*I)*e^2*Zeta[3]) + (32*((-9*I)*e*Pi - (66*I)*e^2*Pi + 3*e*Pi^2 + 
         21*e^2*Pi^2 + (5*I)*e^2*Pi^3 + 9*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        (36 + 288*e + 1679*e^2 - (54*I)*e*Pi - (396*I)*e^2*Pi + 18*e*Pi^2 - 
         9*e^2*Pi^2 + (42*I)*e^2*Pi^3 + 234*e^2*Zeta[3]))/27 + 
      (4*RATIO[x]*(648 + 3822*e + 18176*e^2 - (12*I)*e*Pi + (752*I)*e^2*Pi + 
         144*e*Pi^2 - 1151*e^2*Pi^2 - (216*I)*e^2*Pi^3 + 1800*e^2*Zeta[3]))/
       27) + Nc*(((-4*I)/27)*RATIO[x^(-2)]*(-66*e*Pi - 133*e^2*Pi + 
        (144*I)*e*Pi^2 - (252*I)*e^2*Pi^2 + 15*e^2*Pi^3 + 
        (648*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(702 + 2358*e + 7908*e^2 + 
         (66*I)*e*Pi + (133*I)*e^2*Pi + 30*e*Pi^2 - 1369*e^2*Pi^2 - 
         (57*I)*e^2*Pi^3 + 312*e^2*Zeta[3]))/27 - 
      (16*((-540*I)*Pi - (3555*I)*e*Pi - (18570*I)*e^2*Pi + 180*Pi^2 + 
         1125*e*Pi^2 + 5830*e^2*Pi^2 + (300*I)*e*Pi^3 + (1200*I)*e^2*Pi^3 + 
         42*e^2*Pi^4 + 540*e*Zeta[3] + 2565*e^2*Zeta[3] + 
         (7740*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*(4140 + 31320*e + 180665*e^2 - (3240*I)*Pi - 
         (21330*I)*e*Pi - (111420*I)*e^2*Pi + 1080*Pi^2 + 5940*e*Pi^2 + 
         23160*e^2*Pi^2 + (1800*I)*e*Pi^3 + (7770*I)*e^2*Pi^3 + 
         252*e^2*Pi^4 + 3240*e*Zeta[3] + 11970*e^2*Zeta[3] + 
         (46440*I)*e^2*Pi*Zeta[3]))/135 - 
      (4*(-7470 - 42060*e - 169280*e^2 - (1080*I)*Pi - (7830*I)*e*Pi - 
         (84510*I)*e^2*Pi + 540*Pi^2 - 525*e*Pi^2 + 31330*e^2*Pi^2 - 
         (1620*I)*e*Pi^3 + (20040*I)*e^2*Pi^3 + 774*e^2*Pi^4 - 
         6840*e*Zeta[3] - 40200*e^2*Zeta[3] - (66600*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x]*(-60480 - 366120*e - 1843980*e^2 - (12840*I)*e*Pi - 
         (90080*I)*e^2*Pi - 10800*Pi^2 - 23640*e*Pi^2 + 115460*e^2*Pi^2 - 
         (14040*I)*e*Pi^3 + (2940*I)*e^2*Pi^3 + 1773*e^2*Pi^4 - 
         90720*e*Zeta[3] - 215760*e^2*Zeta[3] - (433440*I)*e^2*Pi*Zeta[3]))/
       135 + (RATIO[x^(-1)]*(-3000*e - 20140*e^2 - (12840*I)*e*Pi - 
         (90080*I)*e^2*Pi - 4320*Pi^2 - 18300*e*Pi^2 - 28880*e^2*Pi^2 - 
         (21240*I)*e*Pi^3 + (15780*I)*e^2*Pi^3 - 2709*e^2*Pi^4 + 
         11520*e*Zeta[3] - 62880*e^2*Zeta[3] - (576000*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, 0, x]*
   (Nf*(((-8*I)/27)*(36*Pi + 42*e*Pi + 253*e^2*Pi + (93*I)*e^2*Pi^2 + 
        87*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(432 + 1782*e + 6645*e^2 + (84*I)*e*Pi + (214*I)*e^2*Pi + 
         794*e^2*Pi^2 + (126*I)*e^2*Pi^3)*RATIO[x^2])/27 - 
      (((8*I)/9)*(-36*I - (264*I)*e - (1436*I)*e^2 - 54*e*Pi - 396*e^2*Pi - 
         (36*I)*e*Pi^2 - (195*I)*e^2*Pi^2 + 46*e^2*Pi^3 - 
         (36*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((16*I)/27)*RATIO[(1 - x)^(-1)]*(-90*I - (720*I)*e - (4085*I)*e^2 - 
        90*e*Pi - 705*e^2*Pi - (66*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 
        111*e^2*Pi^3 - (306*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x]*
       (-648*I - (3504*I)*e - (16237*I)*e^2 - 12*e*Pi + 722*e^2*Pi - 
        (144*I)*e*Pi^2 - (1684*I)*e^2*Pi^2 + 360*e^2*Pi^3 - 
        (1224*I)*e^2*Zeta[3]) + (4*(-72 - 1320*e - 7329*e^2 + (72*I)*Pi + 
         (444*I)*e*Pi + (4541*I)*e^2*Pi - 312*e*Pi^2 - 1540*e^2*Pi^2 - 
         (165*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27) + 
    Nc*((4*RATIO[x^2]*(-702 - 2358*e - 7908*e^2 - (66*I)*e*Pi - 
         (133*I)*e^2*Pi - 30*e*Pi^2 - 1484*e^2*Pi^2 - (123*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/27 - (2*(-4536 - 34128*e - 188496*e^2 + 
         (1296*I)*Pi + (13068*I)*e*Pi + (78696*I)*e^2*Pi - 360*Pi^2 - 
         2460*e*Pi^2 - 15134*e^2*Pi^2 - (936*I)*e*Pi^3 - (2736*I)*e^2*Pi^3 + 
         165*e^2*Pi^4 + 576*e*Zeta[3] + 20136*e^2*Zeta[3] - 
         (32544*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(-7848 - 63360*e - 361972*e^2 + (864*I)*Pi + 
         (12744*I)*e*Pi + (82164*I)*e^2*Pi - 360*Pi^2 - 1980*e*Pi^2 - 
         15072*e^2*Pi^2 - (936*I)*e*Pi^3 - (4512*I)*e^2*Pi^3 + 165*e^2*Pi^4 + 
         576*e*Zeta[3] + 21288*e^2*Zeta[3] - (32544*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*(-3060 - 59970*e - 395970*e^2 + (1980*I)*Pi + (17880*I)*e*Pi + 
         (140380*I)*e^2*Pi - 720*Pi^2 - 7230*e*Pi^2 - 28610*e^2*Pi^2 - 
         (4320*I)*e*Pi^3 - (6495*I)*e^2*Pi^3 + 1104*e^2*Pi^4 + 
         14760*e*Zeta[3] + 32400*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3]))/
       135 + (4*RATIO[x]*(15120 + 85200*e + 426920*e^2 + (3210*I)*e*Pi + 
         (22490*I)*e^2*Pi + 1080*Pi^2 + 5910*e*Pi^2 + 49105*e^2*Pi^2 + 
         (1800*I)*e*Pi^3 + (10965*I)*e^2*Pi^3 + 279*e^2*Pi^4 + 
         11880*e*Zeta[3] + 30540*e^2*Zeta[3] + (81360*I)*e^2*Pi*Zeta[3]))/
       135 + ((4*I)/27)*RATIO[x^(-1)]*(396*Pi + 768*e*Pi + 1862*e^2*Pi + 
        (522*I)*e^2*Pi^2 - 288*e*Pi^3 + 957*e^2*Pi^3 + 
        9144*e^2*Pi*Zeta[3]))) + 
  Nf*((-I/1215)*RATIO[x^(-1)]*(-33120*Pi - 92820*e*Pi - 250250*e^2*Pi - 
      (27180*I)*e*Pi^2 - (169980*I)*e^2*Pi^2 + 8640*Pi^3 + 13320*e*Pi^3 + 
      55500*e^2*Pi^3 + (5472*I)*e^2*Pi^4 + 12645*e^2*Pi^5 + 
      (51840*I)*e*Zeta[3] + (84240*I)*e^2*Zeta[3] + 220320*e*Pi*Zeta[3] + 
      347760*e^2*Pi*Zeta[3]) + (9720 + 48600*e + 165240*e^2 - (33120*I)*Pi - 
      (92820*I)*e*Pi - (250250*I)*e^2*Pi + 32400*Pi^2 + 222570*e*Pi^2 + 
      1050285*e^2*Pi^2 - (34560*I)*e*Pi^3 - (65250*I)*e^2*Pi^3 - 
      6408*e*Pi^4 - 52332*e^2*Pi^4 + (2709*I)*e^2*Pi^5 + 51840*Zeta[3] + 
      131760*e*Zeta[3] + 289800*e^2*Zeta[3] + (103680*I)*e*Pi*Zeta[3] - 
      (1110240*I)*e^2*Pi*Zeta[3] - 71280*e^2*Pi^2*Zeta[3] - 
      369360*e^2*Zeta[5])/1215 + 
    (RATIO[x^2]*(2160*Pi^2 + 8910*e*Pi^2 + 33225*e^2*Pi^2 + (420*I)*e*Pi^3 + 
       (1070*I)*e^2*Pi^3 + 260*e*Pi^4 + 439*e^2*Pi^4 + (880*I)*e^2*Pi^5 + 
       7320*e*Zeta[3] + 22480*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
       (240*I)*e^2*Pi*Zeta[3] + 4080*e^2*Pi^2*Zeta[3] - 25200*e^2*Zeta[5]))/
     135 - (8*RATIO[(1 - x)^(-1)]*((540*I)*Pi + (3780*I)*e*Pi + 
       (18030*I)*e^2*Pi - 540*Pi^2 - 4860*e*Pi^2 - 28965*e^2*Pi^2 - 
       (180*I)*Pi^3 - (1080*I)*e*Pi^3 - (4885*I)*e^2*Pi^3 - 435*e*Pi^4 - 
       1901*e^2*Pi^4 - (666*I)*e^2*Pi^5 + 1080*Zeta[3] - 540*e*Zeta[3] - 
       20370*e^2*Zeta[3] - (1620*I)*e*Pi*Zeta[3] - (11790*I)*e^2*Pi*Zeta[3] - 
       9990*e^2*Pi^2*Zeta[3] - 2970*e^2*Zeta[5]))/405 + 
    (4*((-360*I)*Pi^3 - (900*I)*e*Pi^3 - (1670*I)*e^2*Pi^3 - 558*e*Pi^4 - 
       2745*e^2*Pi^4 - (1308*I)*e^2*Pi^5 + 2160*Zeta[3] + 5400*e*Zeta[3] + 
       10020*e^2*Zeta[3] - (14040*I)*e*Pi*Zeta[3] - (57780*I)*e^2*Pi*
        Zeta[3] - 8100*e^2*Pi^2*Zeta[3] - 540*e^2*Zeta[5]))/
     (405*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-9720*Pi^2 - 57090*e*Pi^2 - 
       271885*e^2*Pi^2 - (180*I)*e*Pi^3 - (8610*I)*e^2*Pi^3 - 1866*e*Pi^4 - 
       4599*e^2*Pi^4 - (4920*I)*e^2*Pi^5 - 40680*e*Zeta[3] - 
       243960*e^2*Zeta[3] - (38880*I)*e*Pi*Zeta[3] - 
       (20880*I)*e^2*Pi*Zeta[3] - 38520*e^2*Pi^2*Zeta[3] + 
       91800*e^2*Zeta[5]))/405) + 
  Nc*(-24 - 96*e - 288*e^2 + ((5464*I)/27)*Pi + ((54272*I)/81)*e*Pi + 
    ((530248*I)/243)*e^2*Pi - (308*Pi^2)/3 - 692*e*Pi^2 - 
    (79472*e^2*Pi^2)/27 - ((8*I)/3)*Pi^3 + (92*I)*e*Pi^3 + 
    ((334*I)/3)*e^2*Pi^3 + (232*Pi^4)/15 + (4666*e*Pi^4)/135 + 
    (79592*e^2*Pi^4)/405 + ((472*I)/15)*e*Pi^5 + ((16387*I)/270)*e^2*Pi^5 + 
    (2012*e^2*Pi^6)/315 - (608*Zeta[3])/3 - (7312*e*Zeta[3])/9 - 
    (61304*e^2*Zeta[3])/27 + (176*I)*Pi*Zeta[3] + (32*I)*e*Pi*Zeta[3] + 
    ((46912*I)/9)*e^2*Pi*Zeta[3] + (1184*e*Pi^2*Zeta[3])/3 + 
    (2288*e^2*Pi^2*Zeta[3])/3 - (48*I)*e^2*Pi^3*Zeta[3] + 
    (10480*e^2*Zeta[3]^2)/3 + 1568*e*Zeta[5] + 3536*e^2*Zeta[5] + 
    (10768*I)*e^2*Pi*Zeta[5] + (RATIO[x^2]*(-7020*Pi^2 - 23580*e*Pi^2 - 
       79080*e^2*Pi^2 - (660*I)*e*Pi^3 - (1330*I)*e^2*Pi^3 - 828*e*Pi^4 - 
       961*e^2*Pi^4 - (2156*I)*e^2*Pi^5 - 27240*e*Zeta[3] - 
       80960*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + (8880*I)*e^2*Pi*Zeta[3] - 
       6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/135 + 
    RATIO[x]*(224*Pi^2 + (12172*e*Pi^2)/9 + (184192*e^2*Pi^2)/27 + 
      ((476*I)/9)*e*Pi^3 + ((9188*I)/27)*e^2*Pi^3 + (152*Pi^4)/15 + 
      (502*e*Pi^4)/9 + (16589*e^2*Pi^4)/135 + ((76*I)/3)*e*Pi^5 + 
      ((14828*I)/135)*e^2*Pi^5 + (5792*e^2*Pi^6)/945 + (11080*e*Zeta[3])/9 + 
      (206584*e^2*Zeta[3])/27 + (96*I)*Pi*Zeta[3] + 
      ((2432*I)/3)*e*Pi*Zeta[3] + ((12848*I)/9)*e^2*Pi*Zeta[3] + 
      (1088*e*Pi^2*Zeta[3])/3 + (9152*e^2*Pi^2*Zeta[3])/9 + 
      ((3568*I)/9)*e^2*Pi^3*Zeta[3] - (1904*e^2*Zeta[3]^2)/3 - 
      544*e*Zeta[5] - (7336*e^2*Zeta[5])/3 + (8064*I)*e^2*Pi*Zeta[5]) + 
    (2*((-17640*I)*Pi^3 - (192780*I)*e*Pi^3 - (1179290*I)*e^2*Pi^3 + 
       18144*Pi^4 + 64890*e*Pi^4 + 306621*e^2*Pi^4 + (49896*I)*e*Pi^5 + 
       (141918*I)*e^2*Pi^5 + 8871*e^2*Pi^6 + 105840*Zeta[3] + 
       1156680*e*Zeta[3] + 7075740*e^2*Zeta[3] + (272160*I)*Pi*Zeta[3] + 
       (491400*I)*e*Pi*Zeta[3] + (933660*I)*e^2*Pi*Zeta[3] + 
       536760*e*Pi^2*Zeta[3] + 1569960*e^2*Pi^2*Zeta[3] + 
       (448560*I)*e^2*Pi^3*Zeta[3] + 2026080*e^2*Zeta[3]^2 + 
       725760*e*Zeta[5] + 3163860*e^2*Zeta[5] + (16329600*I)*e^2*Pi*Zeta[5]))/
     (2835*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-219240*I)*Pi - (1519560*I)*e*Pi - (7168980*I)*e^2*Pi + 173880*Pi^2 + 
       1534680*e*Pi^2 + 9107490*e^2*Pi^2 - (10080*I)*Pi^3 - 
       (28980*I)*e*Pi^3 - (175910*I)*e^2*Pi^3 + 18144*Pi^4 + 56910*e*Pi^4 + 
       195650*e^2*Pi^4 + (49896*I)*e*Pi^5 + (140049*I)*e^2*Pi^5 + 
       8871*e^2*Pi^6 + 105840*Zeta[3] + 1564920*e*Zeta[3] + 
       11226180*e^2*Zeta[3] + (272160*I)*Pi*Zeta[3] + 
       (83160*I)*e*Pi*Zeta[3] + (1268820*I)*e^2*Pi*Zeta[3] + 
       536760*e*Pi^2*Zeta[3] + 1668240*e^2*Pi^2*Zeta[3] + 
       (448560*I)*e^2*Pi^3*Zeta[3] + 2026080*e^2*Zeta[3]^2 + 
       725760*e*Zeta[5] + 3693060*e^2*Zeta[5] + (16329600*I)*e^2*Pi*Zeta[5]))/
     2835 + (I/2430)*RATIO[x^(-1)]*(-491760*Pi - 1628160*e*Pi - 
      5302480*e^2*Pi - (219240*I)*e*Pi^2 - (1208160*I)*e^2*Pi^2 + 
      95040*Pi^3 + 188640*e*Pi^3 + 602760*e^2*Pi^3 + (31752*I)*e^2*Pi^4 + 
      33048*e*Pi^5 + 139095*e^2*Pi^5 + (311040*I)*e*Zeta[3] + 
      (194400*I)*e^2*Zeta[3] + 272160*Pi*Zeta[3] + 2423520*e*Pi*Zeta[3] + 
      4847040*e^2*Pi*Zeta[3] + 691200*e^2*Pi^3*Zeta[3] + 
      10225440*e^2*Pi*Zeta[5])) + 
  G[0, x]*(Nf*(((-4*I)/81)*e*RATIO[x^2]*((-627*I)*Pi^2 - (2381*I)*e*Pi^2 + 
        72*Pi^3 + 240*e*Pi^3 - (2970*I)*e*Zeta[3] + 1728*e*Pi*Zeta[3]) + 
      (8*((-540*I)*Pi - (3960*I)*e*Pi - (21540*I)*e^2*Pi + 180*Pi^2 + 
         1260*e*Pi^2 + 6775*e^2*Pi^2 + (300*I)*e*Pi^3 + (1425*I)*e^2*Pi^3 + 
         42*e^2*Pi^4 + 540*e*Zeta[3] + 2970*e^2*Zeta[3] + 
         (7740*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(180 + 1260*e + 6010*e^2 - (540*I)*Pi - 
         (3960*I)*e*Pi - (21540*I)*e^2*Pi + 180*Pi^2 + 1440*e*Pi^2 + 
         8535*e^2*Pi^2 + (420*I)*e*Pi^3 + (2210*I)*e^2*Pi^3 + 106*e^2*Pi^4 + 
         2340*e*Zeta[3] + 12630*e^2*Zeta[3] + (8820*I)*e^2*Pi*Zeta[3]))/135 + 
      (46080 + 183540*e + 682970*e^2 - (77760*I)*Pi - (608580*I)*e*Pi - 
        (3034350*I)*e^2*Pi + 21600*Pi^2 + 110520*e*Pi^2 + 553200*e^2*Pi^2 + 
        (17280*I)*e*Pi^3 + (211320*I)*e^2*Pi^3 - 2709*e^2*Pi^4 + 
        51840*e*Zeta[3] + 235440*e^2*Zeta[3] + (241920*I)*e^2*Pi*Zeta[3])/
       1215 + (RATIO[x]*(-33120 - 92820*e - 250250*e^2 + (31320*I)*e*Pi + 
         (242100*I)*e^2*Pi + 4320*Pi^2 + 135000*e*Pi^2 + 719160*e^2*Pi^2 + 
         (18360*I)*e*Pi^3 + (40500*I)*e^2*Pi^3 + 11061*e^2*Pi^4 + 
         90720*e*Zeta[3] + 786240*e^2*Zeta[3] + (604800*I)*e^2*Pi*Zeta[3]))/
       1215 + ((4*I)/27)*RATIO[x^(-1)]*(174*e*Pi + 1345*e^2*Pi + 
        (48*I)*e*Pi^2 + (190*I)*e^2*Pi^2 + 90*e*Pi^3 + 153*e^2*Pi^3 + 
        (216*I)*e^2*Zeta[3] + 2280*e^2*Pi*Zeta[3])) + 
    Nc*((2*e*RATIO[x^2]*(7350*Pi^2 + 23795*e*Pi^2 + (360*I)*Pi^3 + 
         (1230*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 27960*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 - (I/135)*RATIO[x^(-1)]*
       (3000*e*Pi + 20140*e^2*Pi + (2880*I)*e*Pi^2 + (9360*I)*e^2*Pi^2 - 
        2160*Pi^3 + 9900*e*Pi^3 + 20400*e^2*Pi^3 + 4029*e^2*Pi^5 + 
        (12960*I)*e^2*Zeta[3] + 44640*e*Pi*Zeta[3] + 250800*e^2*Pi*Zeta[3]) + 
      (-867600 - 4233120*e - 17592160*e^2 + (758160*I)*Pi + 
        (6192720*I)*e*Pi + (33397200*I)*e^2*Pi - 244080*Pi^2 - 
        1021320*e*Pi^2 - 5531340*e^2*Pi^2 - (103680*I)*Pi^3 - 
        (254880*I)*e*Pi^3 - (1907640*I)*e^2*Pi^3 + 17280*e*Pi^4 + 
        83961*e^2*Pi^4 - (89748*I)*e^2*Pi^5 + 349920*Zeta[3] - 
        362880*e*Zeta[3] + 704160*e^2*Zeta[3] - (1710720*I)*e*Pi*Zeta[3] - 
        (8389440*I)*e^2*Pi*Zeta[3] + 282960*e^2*Pi^2*Zeta[3] - 
        3149280*e^2*Zeta[5])/2430 + (2*((22680*I)*Pi + (170640*I)*e*Pi + 
         (942480*I)*e^2*Pi - 3960*Pi^2 - 37800*e*Pi^2 - 225010*e^2*Pi^2 - 
         (1080*I)*Pi^3 - (4260*I)*e*Pi^3 - (21030*I)*e^2*Pi^3 - 288*e*Pi^4 + 
         870*e^2*Pi^4 - (4629*I)*e^2*Pi^5 + 4320*Zeta[3] + 17640*e*Zeta[3] + 
         54060*e^2*Zeta[3] - (63360*I)*e*Pi*Zeta[3] - (242520*I)*e^2*Pi*
          Zeta[3] - 360*e^2*Pi^2*Zeta[3] - 38880*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (-10440 - 72360*e - 341380*e^2 + (22680*I)*Pi + (170640*I)*e*Pi + 
         (942480*I)*e^2*Pi - 4320*Pi^2 - 42660*e*Pi^2 - 284010*e^2*Pi^2 - 
         (1080*I)*Pi^3 - (7980*I)*e*Pi^3 - (37340*I)*e^2*Pi^3 - 288*e*Pi^4 + 
         1793*e^2*Pi^4 - (4629*I)*e^2*Pi^5 + 4320*Zeta[3] - 19080*e*Zeta[3] - 
         100620*e^2*Zeta[3] - (63360*I)*e*Pi*Zeta[3] - (272760*I)*e^2*Pi*
          Zeta[3] - 360*e^2*Pi^2*Zeta[3] - 38880*e^2*Zeta[5]))/135 + 
      (RATIO[x]*(491760 + 1628160*e + 5302480*e^2 - (54000*I)*e*Pi - 
         (362520*I)*e^2*Pi - 47520*Pi^2 - 1430280*e*Pi^2 - 8040480*e^2*Pi^2 - 
         (12960*I)*Pi^3 - (180360*I)*e*Pi^3 - (745560*I)*e^2*Pi^3 - 
         38016*e*Pi^4 - 144135*e^2*Pi^4 - (171018*I)*e^2*Pi^5 - 
         38880*Zeta[3] - 660960*e*Zeta[3] - 8026560*e^2*Zeta[3] - 
         (2047680*I)*e*Pi*Zeta[3] - (4786560*I)*e^2*Pi*Zeta[3] - 
         308880*e^2*Pi^2*Zeta[3] + 349920*e^2*Zeta[5]))/2430)) + 
  G[1, x]*(Nf*((-2*e*RATIO[x^2]*(5070*Pi^2 + 18175*e*Pi^2 + (360*I)*Pi^3 + 
         (2910*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 23040*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 + (8*RATIO[(1 - x)^(-1)]*
        ((-72*I)*Pi - (576*I)*e*Pi - (3358*I)*e^2*Pi - 36*e*Pi^2 - 
         252*e^2*Pi^2 + (12*I)*e*Pi^3 + (42*I)*e^2*Pi^3 + 29*e^2*Pi^4 - 
         72*e*Zeta[3] - 792*e^2*Zeta[3] + (108*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((20*I)*e*Pi^3 + (50*I)*e^2*Pi^3 + 31*e^2*Pi^4 - 120*e*Zeta[3] - 
         300*e^2*Zeta[3] + (780*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^(-2)]*((6480*I)*Pi + (26730*I)*e*Pi + (99675*I)*e^2*Pi - 
         7050*e*Pi^2 - 30760*e^2*Pi^2 + (180*I)*e*Pi^3 - (6390*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] - 1080*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (RATIO[x^(-1)]*(33120 + 92820*e + 250250*e^2 - (116640*I)*Pi - 
         (687960*I)*e*Pi - (3271680*I)*e^2*Pi - 4320*Pi^2 + 105840*e*Pi^2 + 
         677460*e^2*Pi^2 + (8640*I)*e*Pi^3 + (142020*I)*e^2*Pi^3 - 
         26901*e^2*Pi^4 - 155520*e*Zeta[3] - 432000*e^2*Zeta[3] - 
         (38880*I)*e^2*Pi*Zeta[3]))/1215 + 
      (2*(-39600 - 147900*e - 515210*e^2 + (45360*I)*Pi + (315090*I)*e*Pi + 
         (1606185*I)*e^2*Pi + 4320*Pi^2 - 62460*e*Pi^2 - 426975*e^2*Pi^2 - 
         (11880*I)*e*Pi^3 - (93780*I)*e^2*Pi^3 + 2457*e^2*Pi^4 + 
         103680*e*Zeta[3] + 493560*e^2*Zeta[3] - (225720*I)*e^2*Pi*Zeta[3]))/
       1215 + (RATIO[x]*(33120 + 92820*e + 250250*e^2 - (31320*I)*e*Pi - 
         (242100*I)*e^2*Pi - 4320*Pi^2 + 106920*e*Pi^2 + 646500*e^2*Pi^2 + 
         (7560*I)*e*Pi^3 + (32940*I)*e^2*Pi^3 + 8919*e^2*Pi^4 - 
         38880*e*Zeta[3] + 226800*e^2*Zeta[3] + (444960*I)*e^2*Pi*Zeta[3]))/
       1215) + Nc*((4*e*RATIO[x^2]*(615*Pi^2 + 1936*e*Pi^2 + (54*I)*e*Pi^3 + 
         123*e*Pi^4 + 144*Zeta[3] + 2850*e*Zeta[3] + (3528*I)*e*Pi*Zeta[3]))/
       27 - (4*RATIO[x^(-2)]*((3510*I)*Pi + (11790*I)*e*Pi + 
         (39540*I)*e^2*Pi - 3945*e*Pi^2 - 13675*e^2*Pi^2 + (60*I)*e*Pi^3 - 
         (3225*I)*e^2*Pi^3 + 441*e^2*Pi^4 + 4320*e*Zeta[3] - 
         4860*e^2*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3]))/135 + 
      (I/2430)*RATIO[x^(-1)]*(491760*I + (1628160*I)*e + (5302480*I)*e^2 + 
        1088640*Pi + 6590160*e*Pi + 33191640*e^2*Pi - (47520*I)*Pi^2 + 
        (971640*I)*e*Pi^2 + (6156480*I)*e^2*Pi^2 + 64800*Pi^3 - 
        86400*e*Pi^3 - 1063800*e^2*Pi^3 - (111888*I)*e*Pi^4 - 
        (303975*I)*e^2*Pi^4 + 276750*e^2*Pi^5 + (38880*I)*Zeta[3] - 
        (907200*I)*e*Zeta[3] - (1918080*I)*e^2*Zeta[3] + 
        3110400*e*Pi*Zeta[3] + 527040*e^2*Pi*Zeta[3] - (2466720*I)*e^2*Pi^2*
         Zeta[3] + (4237920*I)*e^2*Zeta[5]) - 
      (4*RATIO[(1 - x)^(-1)]*((-8280*I)*Pi - (62640*I)*e*Pi - 
         (361330*I)*e^2*Pi + 180*e*Pi^2 - 3060*e^2*Pi^2 + (720*I)*Pi^3 + 
         (1800*I)*e*Pi^3 + (6520*I)*e^2*Pi^3 + 1116*e*Pi^4 + 5615*e^2*Pi^4 + 
         (2616*I)*e^2*Pi^5 - 4320*Zeta[3] - 11880*e*Zeta[3] - 
         67560*e^2*Zeta[3] + (28080*I)*e*Pi*Zeta[3] + (68940*I)*e^2*Pi*
          Zeta[3] + 16200*e^2*Pi^2*Zeta[3] + 1080*e^2*Zeta[5]))/135 + 
      (4*((720*I)*Pi^3 + (1260*I)*e*Pi^3 + (1990*I)*e^2*Pi^3 + 1116*e*Pi^4 + 
         4653*e^2*Pi^4 + (2616*I)*e^2*Pi^5 - 4320*Zeta[3] - 7560*e*Zeta[3] - 
         11940*e^2*Zeta[3] + (28080*I)*e*Pi*Zeta[3] + (94500*I)*e^2*Pi*
          Zeta[3] + 16200*e^2*Pi^2*Zeta[3] + 1080*e^2*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (RATIO[x]*(-491760 - 1628160*e - 
         5302480*e^2 + (54000*I)*e*Pi + (362520*I)*e^2*Pi + 47520*Pi^2 - 
         1051560*e*Pi^2 - 6727440*e^2*Pi^2 + (11880*I)*e*Pi^3 + 
         (3600*I)*e^2*Pi^3 + 72360*e*Pi^4 - 101133*e^2*Pi^4 + 
         (195426*I)*e^2*Pi^5 + 116640*Zeta[3] + 324000*e*Zeta[3] - 
         4050000*e^2*Zeta[3] + (2047680*I)*e*Pi*Zeta[3] - 
         (2872800*I)*e^2*Pi*Zeta[3] + 360720*e^2*Pi^2*Zeta[3] + 
         194400*e^2*Zeta[5]))/2430 + (679680 + 2988960*e + 11680600*e^2 - 
        (567000*I)*Pi - (3769200*I)*e*Pi - (19101960*I)*e^2*Pi - 47520*Pi^2 + 
        717840*e*Pi^2 + 4720620*e^2*Pi^2 + (19440*I)*Pi^3 + 
        (148500*I)*e*Pi^3 + (985680*I)*e^2*Pi^3 - 11772*e*Pi^4 + 
        79839*e^2*Pi^4 - (47736*I)*e^2*Pi^5 - 349920*Zeta[3] - 
        1159920*e*Zeta[3] - 3988440*e^2*Zeta[3] - (557280*I)*e*Pi*Zeta[3] + 
        (4261680*I)*e^2*Pi*Zeta[3] - 247320*e^2*Pi^2*Zeta[3] + 
        2099520*e^2*Zeta[5])/1215))}


==> anc/H_gg_gg_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*(20/81 - (40*RATIO[(1 - x)^(-1)])/81) + G[1, 1, 0, 0, 1, 1, x]*
   (Nf*(96 + 192*RATIO[(1 - x)^(-1)] + Nc^2*(-96 + 384*RATIO[(1 - x)^(-1)] - 
        352/(-1 + RATIO[x])^2) - 96/(-1 + RATIO[x])^2) + 
    Nc^3*(192 - 480*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2) + 
    Nc*(512 - 2944*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      1024/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, 0, 0, x]*
   (Nf*(-896 + 1792*RATIO[(1 - x)^(-1)] - 1792/(-1 + RATIO[x])^2) + 
    Nc*(5248 + 3840*RATIO[(1 - x)^(-1)] - (12800*RATIO[x^(-1)])/3 - 
      7040/(-1 + RATIO[x])^2 - (8704*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(-416 + 1024*RATIO[(1 - x)^(-1)] - 
      1056/(-1 + RATIO[x])^2) + Nc*(6848 - 6400*RATIO[(1 - x)^(-1)] - 
      2816*RATIO[x^(-1)] + 12480/(-1 + RATIO[x])^2 - 2176*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(544 - 1088*RATIO[(1 - x)^(-1)] + 
      1088/(-1 + RATIO[x])^2) + Nc*(1600 - 1984*RATIO[(1 - x)^(-1)] - 
      (1280*RATIO[x^(-1)])/3 + 4544/(-1 + RATIO[x])^2 - (5440*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(544 - 1088*RATIO[(1 - x)^(-1)] + 
      1088/(-1 + RATIO[x])^2) + Nc*(1600 - 1984*RATIO[(1 - x)^(-1)] - 
      (1280*RATIO[x^(-1)])/3 + 4544/(-1 + RATIO[x])^2 - (5440*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(-432 + 2880*RATIO[(1 - x)^(-1)] - 
      2512/(-1 + RATIO[x])^2) + Nc*(12800/3 - 13056*RATIO[(1 - x)^(-1)] - 
      2048*RATIO[x^(-1)] + 13056/(-1 + RATIO[x])^2 - (4352*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(-432 + 2880*RATIO[(1 - x)^(-1)] - 
      2512/(-1 + RATIO[x])^2) + Nc*(12800/3 - 13056*RATIO[(1 - x)^(-1)] - 
      2048*RATIO[x^(-1)] + 13056/(-1 + RATIO[x])^2 - (4352*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nc^3*(384 - 960*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nf*(2208 - 9024*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-192 + 768*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) + 
      7424/(-1 + RATIO[x])^2) + Nc*(-3200 + 19264*RATIO[(1 - x)^(-1)] - 
      3584*RATIO[x^(-1)] - 11712/(-1 + RATIO[x])^2 - 1408*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(32 + 128*RATIO[(1 - x)^(-1)] - 
      160/(-1 + RATIO[x])^2) + Nc*(3392 - 3712*RATIO[(1 - x)^(-1)] - 
      1024*RATIO[x^(-1)] + 7232/(-1 + RATIO[x])^2 - 1280*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1408/3 + 256*RATIO[(1 - x)^(-1)] + 
      (704*RATIO[x^(-1)])/3 - 256/(-1 + RATIO[x])^2 - 1216*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1408/3 + 256*RATIO[(1 - x)^(-1)] + 
      (704*RATIO[x^(-1)])/3 - 256/(-1 + RATIO[x])^2 - 1216*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(160 - 896*RATIO[(1 - x)^(-1)] + 
      528/(-1 + RATIO[x])^2 - 16/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(6272/3 + 1408*RATIO[(1 - x)^(-1)] - 1856*RATIO[x^(-1)] + 
      2944/(-1 + RATIO[x])^2 - (2240*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(160 - 896*RATIO[(1 - x)^(-1)] + 
      528/(-1 + RATIO[x])^2 - 16/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(6272/3 + 1408*RATIO[(1 - x)^(-1)] - 1856*RATIO[x^(-1)] + 
      2944/(-1 + RATIO[x])^2 - (2240*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 
      256/(-1 + RATIO[x])^2) + Nc*(256 + 704*RATIO[(1 - x)^(-1)] - 
      (2816*RATIO[x^(-1)])/3 - 704/(-1 + RATIO[x])^2 - (2176*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc^3*(-192 + 480*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nf*(384 - 1152*RATIO[(1 - x)^(-1)] + 
      Nc^2*(96 - 384*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2) + 
      1056/(-1 + RATIO[x])^2) + Nc*(-1792 + 3840*RATIO[(1 - x)^(-1)] - 
      384*RATIO[x^(-1)] - 1920/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(1728 - 128*RATIO[(1 - x)^(-1)] - 
      960*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(1728 - 128*RATIO[(1 - x)^(-1)] - 
      960*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(32 - 64*RATIO[(1 - x)^(-1)] + 
      64/(-1 + RATIO[x])^2) + Nc*(192 - 64*RATIO[(1 - x)^(-1)] - 
      (2432*RATIO[x^(-1)])/3 + 704/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(32 - 64*RATIO[(1 - x)^(-1)] + 
      64/(-1 + RATIO[x])^2) + Nc*(192 - 64*RATIO[(1 - x)^(-1)] - 
      (2432*RATIO[x^(-1)])/3 + 704/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1280 - 896*RATIO[x^(-1)] - 
      384*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (Nf*(768 - 5376*RATIO[(1 - x)^(-1)] + (32 - 448*RATIO[(1 - x)^(-1)] + 
        608/(-1 + RATIO[x])^2)/Nc^2 + 6048/(-1 + RATIO[x])^2) + 
    Nc*(-2048/3 + 8320*RATIO[(1 - x)^(-1)] - (4096*RATIO[x^(-1)])/3 - 
      12224/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nf*(768 - 5376*RATIO[(1 - x)^(-1)] + 
      (32 - 448*RATIO[(1 - x)^(-1)] + 608/(-1 + RATIO[x])^2)/Nc^2 + 
      6048/(-1 + RATIO[x])^2) + Nc*(-2048/3 + 8320*RATIO[(1 - x)^(-1)] - 
      (4096*RATIO[x^(-1)])/3 - 12224/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 
      128/(-1 + RATIO[x])^2) + Nc*(1152 + 128*RATIO[(1 - x)^(-1)] - 
      1024*RATIO[x^(-1)] - 128/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1920 - 192*RATIO[(1 - x)^(-1)] - 
      1152*RATIO[x^(-1)] + 192/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-536 + 3376*RATIO[(1 - x)^(-1)] + 
      (-8 + 112*RATIO[(1 - x)^(-1)] - 208/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(96 - 384*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2) - 
      3680/(-1 + RATIO[x])^2) + Nc^3*(-192 + 480*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nc*(-128 - 4800*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x^(-1)] + 9152/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(-896 + 6784*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-384 + 1536*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (-32 + 448*RATIO[(1 - x)^(-1)] - 640/(-1 + RATIO[x])^2)/Nc^2 - 
      7840/(-1 + RATIO[x])^2) + Nc^3*(576 - 1440*RATIO[(1 - x)^(-1)] + 
      960/(-1 + RATIO[x])^2) + Nc*(9856/3 - 15104*RATIO[(1 - x)^(-1)] + 
      (1280*RATIO[x^(-1)])/3 + 16896/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(-512 - 192*RATIO[(1 - x)^(-1)] + 
      (3328*RATIO[x^(-1)])/3 + 192/(-1 + RATIO[x])^2 - (640*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-288 + 1152*RATIO[(1 - x)^(-1)] - 
      672/(-1 + RATIO[x])^2 + 64/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(-3328/3 + 448*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] - 
      1920/(-1 + RATIO[x])^2 - (512*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-288 + 1152*RATIO[(1 - x)^(-1)] - 
      672/(-1 + RATIO[x])^2 + 64/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(-3328/3 + 448*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] - 
      1920/(-1 + RATIO[x])^2 - (512*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc^3*(-192 + 480*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nf*(-128 + 1024*RATIO[(1 - x)^(-1)] + 
      Nc^2*(96 - 384*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2) - 
      800/(-1 + RATIO[x])^2 - 64/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(1984/3 - 4992*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
      5056/(-1 + RATIO[x])^2 - 128*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(272 - 2656*RATIO[(1 - x)^(-1)] + 
      (16 - 224*RATIO[(1 - x)^(-1)] + 336/(-1 + RATIO[x])^2)/Nc^2 + 
      2832/(-1 + RATIO[x])^2) + Nc*(-5632/3 + 8640*RATIO[(1 - x)^(-1)] - 
      704*RATIO[x^(-1)] - 5952/(-1 + RATIO[x])^2 - (320*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(272 - 2656*RATIO[(1 - x)^(-1)] + 
      (16 - 224*RATIO[(1 - x)^(-1)] + 336/(-1 + RATIO[x])^2)/Nc^2 + 
      2832/(-1 + RATIO[x])^2) + Nc*(-5632/3 + 8640*RATIO[(1 - x)^(-1)] - 
      704*RATIO[x^(-1)] - 5952/(-1 + RATIO[x])^2 - (320*RATIO[x])/3)) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(2560/3 - (256*RATIO[x^(-1)])/3 - 768*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(128*RATIO[x^(-1)] - 128*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 1, 1, x]*(-1280 + 1024*RATIO[x^(-1)] + 256*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 1, x]*(-512 + 512*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 1, x]*(-1024 + 512*RATIO[x^(-1)] + 512*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(-2560 + 640*RATIO[x^(-1)] + 1920*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(-2560 + 640*RATIO[x^(-1)] + 1920*RATIO[x]) + 
  Nc*G[0, 0, 0, 0, 0, 0, x]*(1792 - 6912*RATIO[(1 - x)^(-1)] + 
    12032/(-1 + RATIO[x])^2 + 2816*RATIO[x]) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nf*(256 + 640*RATIO[(1 - x)^(-1)] + 
      (-32 + 448*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2)/Nc^2 - 
      2048/(-1 + RATIO[x])^2) + (Nf^2*(-64 + 512*RATIO[(1 - x)^(-1)] - 
       576/(-1 + RATIO[x])^2))/Nc + Nc*(-2688 + 832*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-1)] + 2432/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(-624 + 1968*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-168 + 672*RATIO[(1 - x)^(-1)] - 616/(-1 + RATIO[x])^2) + 
      (8 - 112*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 - 
      1176/(-1 + RATIO[x])^2) + Nc^3*(384 - 960*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nc*(14848/3 - 11008*RATIO[(1 - x)^(-1)] + 
      (1280*RATIO[x^(-1)])/3 + 3520/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(256 - 512*RATIO[(1 - x)^(-1)] + 
      512/(-1 + RATIO[x])^2) + Nc*(-2176 - 1152*RATIO[(1 - x)^(-1)] + 
      (2560*RATIO[x^(-1)])/3 + 3072/(-1 + RATIO[x])^2 + (512*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(512 - 1792*RATIO[(1 - x)^(-1)] + 
      1888/(-1 + RATIO[x])^2 + 32/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(-3456 + 7808*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 
      11008/(-1 + RATIO[x])^2 + 192*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(512 - 1792*RATIO[(1 - x)^(-1)] + 
      1888/(-1 + RATIO[x])^2 + 32/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(-3456 + 7808*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 
      11008/(-1 + RATIO[x])^2 + 192*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(Nf*(-224 + 832*RATIO[(1 - x)^(-1)] - 
      896/(-1 + RATIO[x])^2) + Nc*(-384 + 1344*RATIO[(1 - x)^(-1)] + 
      2048*RATIO[x^(-1)] - 3904/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(Nf*(216 + 48*RATIO[(1 - x)^(-1)] + 
      (-8 + 112*RATIO[(1 - x)^(-1)] - 208/(-1 + RATIO[x])^2)/Nc^2 - 
      336/(-1 + RATIO[x])^2) + (Nf^2*(-16 + 128*RATIO[(1 - x)^(-1)] - 
       144/(-1 + RATIO[x])^2))/Nc + Nc*(-1920 + 64*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-1)] - 3136/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(-488 + 2608*RATIO[(1 - x)^(-1)] + 
      (-8 + 112*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2)/Nc^2 - 
      2448/(-1 + RATIO[x])^2) + Nc*(2624 - 7680*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 7744/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(2816/3 - 256*RATIO[(1 - x)^(-1)] - 
      832*RATIO[x^(-1)] + 256/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(2816/3 - 256*RATIO[(1 - x)^(-1)] - 
      832*RATIO[x^(-1)] + 256/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 
      128/(-1 + RATIO[x])^2) + Nc*(4160/3 - 1024*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 1024/(-1 + RATIO[x])^2 + (1408*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 
      128/(-1 + RATIO[x])^2) + Nc*(4160/3 - 1024*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 1024/(-1 + RATIO[x])^2 + (1408*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc^3*(-192 + 480*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nf*(-208 - 448*RATIO[(1 - x)^(-1)] + 
      Nc^2*(96 - 384*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2) + 
      1200/(-1 + RATIO[x])^2) + Nc*(-13568/3 + 9728*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 - 8640/(-1 + RATIO[x])^2 + 640*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-528 + 3168*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-240 + 960*RATIO[(1 - x)^(-1)] - 880/(-1 + RATIO[x])^2) + 
      (-16 + 224*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2)/Nc^2 - 
      3360/(-1 + RATIO[x])^2) + Nc^3*(384 - 960*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nc*(17344/3 - 16384*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-1)])/3 + 11520/(-1 + RATIO[x])^2 + 640*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(1856/3 - 1344*RATIO[x^(-1)] + 
      (2176*RATIO[x])/3)) + G[1, 1, 1, 0, 1, 0, x]*
   (Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
    Nc*(1856/3 - 1344*RATIO[x^(-1)] + (2176*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(224 - 640*RATIO[(1 - x)^(-1)] + 
      672/(-1 + RATIO[x])^2) + Nc*(-8256 + 6912*RATIO[(1 - x)^(-1)] + 
      2176*RATIO[x^(-1)] - 11712/(-1 + RATIO[x])^2 + 896*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(-256/3 + 192*RATIO[(1 - x)^(-1)] + 
      704*RATIO[x^(-1)] - 1472/(-1 + RATIO[x])^2 + (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(-256/3 + 192*RATIO[(1 - x)^(-1)] + 
      704*RATIO[x^(-1)] - 1472/(-1 + RATIO[x])^2 + (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nf*(-512 + 1024*RATIO[(1 - x)^(-1)] - 
      1024/(-1 + RATIO[x])^2) + Nc*(-2432 + 2176*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] - 4096/(-1 + RATIO[x])^2 + 1408*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(32 - 64*RATIO[(1 - x)^(-1)] + 
      64/(-1 + RATIO[x])^2) + Nc*(-5888 + 1216*RATIO[(1 - x)^(-1)] + 
      (6016*RATIO[x^(-1)])/3 - 1216/(-1 + RATIO[x])^2 + (4352*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 
      128/(-1 + RATIO[x])^2) + Nc*(-3712 + 640*RATIO[(1 - x)^(-1)] + 
      (6016*RATIO[x^(-1)])/3 - 1280/(-1 + RATIO[x])^2 + (4736*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nf*(-544 + 1280*RATIO[(1 - x)^(-1)] - 
      1312/(-1 + RATIO[x])^2) + Nc*(-3392 + 2560*RATIO[(1 - x)^(-1)] + 
      5120*RATIO[x^(-1)] - 7360/(-1 + RATIO[x])^2 + 1792*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nf*(-544 + 1280*RATIO[(1 - x)^(-1)] - 
      1312/(-1 + RATIO[x])^2) + Nc*(-3392 + 2560*RATIO[(1 - x)^(-1)] + 
      5120*RATIO[x^(-1)] - 7360/(-1 + RATIO[x])^2 + 1792*RATIO[x])) + 
  G[0, 1, 1, 1, 1, x]*
   (Nf*(48*(73 + (2*I)*Pi) + (128 - 640*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (32*I)*(-245*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] + 
      Nc^2*(2528/3 - 1408*RATIO[(1 - x)^(-1)] - (32*RATIO[x])/3) + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 - 512*RATIO[x]) + 
    Nc^3*(-3056/3 + 960*RATIO[(1 - x)^(-1)] + (176*RATIO[x])/3) + 
    Nc*(((64*I)/3)*(477*I + 86*Pi) + (256*I)*(-66*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((704*I)/3)*(3*I + Pi)*RATIO[x^(-1)] - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 + 704*(4 - (3*I)*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, 1, x]*((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(((-96*I)/5)*(-83*I + 10*Pi) + ((32*I)/15)*(-1517*I + 180*Pi)*
       RATIO[(1 - x)^(-1)] + (16 + 32*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (1600*RATIO[x^(-1)])/3 - (((384*I)/5)*(-17*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nc*((32*(3341 - (360*I)*Pi))/15 + ((32*I)/5)*(1907*I + 100*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-605*I + 4*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(-523*I + 100*Pi))/(-1 + RATIO[x])^2 + 
      (352*(17 - (4*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 0, x]*
   ((Nf^2*(-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + Nf*(((-8*I)/15)*(-5287*I + 915*Pi) + 
      ((16*I)/15)*(-6136*I + 2445*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((-8*I)*(-18*I + Pi) + (16*I)*(-38*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - ((144*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - 
      (((16*I)/15)*(-86*I + 2295*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3) + 
    Nc*((32*(2409 + (1090*I)*Pi))/15 - ((64*I)/5)*(-1349*I + 580*Pi)*
       RATIO[(1 - x)^(-1)] - ((2176*I)/3)*Pi*RATIO[x^(-1)] + 
      (((64*I)/5)*(-34*I + 585*Pi))/(-1 + RATIO[x])^2 + 
      64*(11 - (6*I)*Pi)*RATIO[x])) + G[0, 1, 1, 0, 1, x]*
   ((Nf^2*(-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nc^3*((384*I)*Pi - (960*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((640*I)*Pi)/(-1 + RATIO[x])^2) + Nf*(((-8*I)/15)*(-5287*I + 1050*Pi) + 
      ((16*I)/15)*(-6136*I + 1185*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((8*I)*(18*I + Pi) - (16*I)*(38*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] + ((144*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*((-168*I)*Pi + (672*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((616*I)*Pi)/(-1 + RATIO[x])^2) - (((8*I)/15)*(-172*I + 1575*Pi))/
       (-1 + RATIO[x])^2 + (704*RATIO[x])/3) + 
    Nc*((32*(803 + (980*I)*Pi))/5 - ((64*I)/5)*(-1349*I + 750*Pi)*
       RATIO[(1 - x)^(-1)] - ((3328*I)/3)*Pi*RATIO[x^(-1)] + 
      (((64*I)/5)*(-34*I + 505*Pi))/(-1 + RATIO[x])^2 + 
      (64*(33 - (8*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 0, x]*
   ((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2)))/
     Nc + Nf*(((-32*I)/5)*(-249*I + 25*Pi) + ((32*I)/15)*(-1517*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + (16 + 32*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (1600*RATIO[x^(-1)])/3 - (((64*I)/5)*(-102*I + 25*Pi))/
       (-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nc*((32*(3341 - (1030*I)*Pi))/15 - ((32*I)/5)*(-1907*I + 80*Pi)*
       RATIO[(1 - x)^(-1)] + ((160*I)/3)*(121*I + 34*Pi)*RATIO[x^(-1)] + 
      (((32*I)/5)*(523*I + 80*Pi))/(-1 + RATIO[x])^2 + 
      (352*(17 + (12*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 0, x]*
   (Nf*(32*(70 - (3*I)*Pi) + ((64*I)/3)*(121*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
      (3712*RATIO[x^(-1)])/3 - (((32*I)/3)*(145*I + 18*Pi))/
       (-1 + RATIO[x])^2 - 512*RATIO[x]) + 
    Nc*(((64*I)/3)*(692*I + 285*Pi) + ((64*I)/3)*(-473*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(649*I + 148*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*(374*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (704*(12 - (13*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 0, 0, x]*
   ((Nf^2*(3952/15 - (10592*RATIO[(1 - x)^(-1)])/15 + 
       1792/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(((8*I)/5)*(851*I + 300*Pi) - ((32*I)/15)*(-83*I + 810*Pi)*
       RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      (96 - 704*RATIO[(1 - x)^(-1)] - ((16*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      (((8*I)/15)*(4133*I + 2610*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3) + 
    Nc*((64*(1503 - (1445*I)*Pi))/15 + ((32*I)/5)*(-473*I + 1270*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(44*I + 57*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(1573*I + 2010*Pi))/(-1 + RATIO[x])^2 + 
      (64*(11 - (17*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nf*(24*(47 - (4*I)*Pi) + (40 - 144*RATIO[(1 - x)^(-1)])/Nc^2 + 
      ((16*I)/3)*(335*I + 36*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*RATIO[x^(-1)])/3 - (((64*I)/3)*(-28*I + 9*Pi))/(-1 + RATIO[x])^2 - 
      (64*RATIO[x])/3) + Nc*(((-32*I)/3)*(-409*I + 122*Pi) - 
      ((32*I)/3)*(709*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-55*I + 98*Pi)*RATIO[x^(-1)] + (((32*I)/3)*(-11*I + 18*Pi))/
       (-1 + RATIO[x])^2 + (64*(11 + (30*I)*Pi)*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((32*(82 - (51*I)*Pi))/3 + 
      ((256*I)/3)*(16*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
      (((32*I)/3)*(286*I + 123*Pi))/(-1 + RATIO[x])^2 + 512*RATIO[x]) + 
    Nc*(((-64*I)/3)*(-13*I + 135*Pi) - ((128*I)/3)*(235*I + 72*Pi)*
       RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
      (((64*I)/3)*(949*I + 159*Pi))/(-1 + RATIO[x])^2 + 
      (256*I)*(11*I + 13*Pi)*RATIO[x])) + G[1, 0, 0, 1, 1, x]*
   ((Nf^2*(-112/5 + (32*RATIO[(1 - x)^(-1)])/5 - 32/(5*(-1 + RATIO[x])^2)))/
     Nc + Nf*((16*(719 + (130*I)*Pi))/5 + (8 - 208*RATIO[(1 - x)^(-1)])/
       Nc^2 - ((64*I)/15)*(-1468*I + 375*Pi)*RATIO[(1 - x)^(-1)] - 
      (1088*RATIO[x^(-1)])/3 + Nc^2*((64*(1 + (9*I)*Pi))/3 - 
        (768*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + ((352*I)*(-3*I + 2*Pi))/
         (-1 + RATIO[x])^2 - (64*RATIO[x])/3) + 
      (((32*I)/15)*(-1021*I + 660*Pi))/(-1 + RATIO[x])^2 - 32*RATIO[x]) + 
    Nc^3*(((-16*I)/3)*(-11*I + 72*Pi) + (960*I)*(-I + Pi)*
       RATIO[(1 - x)^(-1)] - ((320*I)*(-3*I + 2*Pi))/(-1 + RATIO[x])^2 + 
      (176*RATIO[x])/3) + Nc*(((-128*I)/15)*(-667*I + 325*Pi) + 
      ((64*I)/5)*(-1483*I + 565*Pi)*RATIO[(1 - x)^(-1)] + 
      ((160*I)/3)*(-77*I + 6*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-248*I + 365*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(22*I + 13*Pi)*RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   (Nf*(32*(7 - (3*I)*Pi) + (192*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x^(-1)] - ((192*I)*Pi)/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 
    Nc*((64*(50 + (89*I)*Pi))/3 - 256*RATIO[(1 - x)^(-1)] - 
      (64*I)*(11*I + 35*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 16*Pi)*
       RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   (Nc^3*((384*I)*Pi - (960*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((640*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nf*((64*(53 + (90*I)*Pi))/3 - ((32*I)/3)*(-365*I + 774*Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((-192*I)*Pi + (768*I)*Pi*
         RATIO[(1 - x)^(-1)] - ((704*I)*Pi)/(-1 + RATIO[x])^2) + 
      (((32*I)/3)*(-98*I + 621*Pi))/(-1 + RATIO[x])^2 + 64*RATIO[x]) + 
    Nc*(((-160*I)/3)*(-121*I + 90*Pi) + ((64*I)/3)*(-446*I + 987*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)*(25*I + 276*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(77*I + 16*Pi)*RATIO[x])) + G[1, 1, 1, 1, 1, x]*
   (Nf*(-512 + 256*RATIO[x^(-1)] + 256*RATIO[x]) + 
    Nc*(256*(11 - (14*I)*Pi) + (128*I)*(11*I + 9*Pi)*RATIO[x^(-1)] + 
      (128*I)*(11*I + 19*Pi)*RATIO[x])) + G[1, 1, 1, 1, 0, x]*
   (Nf*(32*(7 + (3*I)*Pi) - (192*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      256*RATIO[x^(-1)] + ((192*I)*Pi)/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 
    Nc*((128*(25 + (12*I)*Pi))/3 - 256*RATIO[(1 - x)^(-1)] - 
      (64*I)*(11*I + 18*Pi)*RATIO[x^(-1)] + ((64*I)/3)*(77*I + 30*Pi)*
       RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nf*((16*(212 - (75*I)*Pi))/3 + ((160*I)/3)*(73*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - (((16*I)/3)*(196*I + 543*Pi))/
       (-1 + RATIO[x])^2 + 64*RATIO[x]) + 
    Nc*(((32*I)/3)*(605*I + 532*Pi) - ((64*I)/3)*(446*I + 585*Pi)*
       RATIO[(1 - x)^(-1)] - (1536*I)*Pi*RATIO[x^(-1)] + 
      ((320*I)*(-5*I + 33*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*(-231*I + 100*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 1, x]*
   (Nf^2*(Nc*(-32 + 128*RATIO[(1 - x)^(-1)] - 352/(3*(-1 + RATIO[x])^2)) - 
      32/(3*Nc*(-1 + RATIO[x])^2)) + Nc^3*(((-16*I)/3)*(-241*I + 36*Pi) + 
      (480*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - (((320*I)/3)*(-11*I + 3*Pi))/
       (-1 + RATIO[x])^2 - (176*RATIO[x])/3) + 
    Nc*((32*(1631 + (204*I)*Pi))/3 - ((128*I)/3)*(-760*I + 273*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*Pi*RATIO[x^(-1)] + 
      (((128*I)/3)*(-376*I + 201*Pi))/(-1 + RATIO[x])^2 + 
      (128*(33 - (10*I)*Pi)*RATIO[x])/3) + 
    Nf*((-8*I)*(-781*I + 156*Pi) + (16*I)*(-923*I + 300*Pi)*
       RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-1331*I + 618*Pi))/
       (-1 + RATIO[x])^2 - 160*RATIO[x] + Nc^2*((8*(313 + (36*I)*Pi))/3 - 
        (16*I)*(-145*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/3)*(-131*I + 33*Pi))/(-1 + RATIO[x])^2 + 
        (64*RATIO[x])/3))) + G[1, 0, 1, 1, 1, x]*
   (Nc^3*(-464 + 640*RATIO[(1 - x)^(-1)] - 176*RATIO[x]) + 
    Nf*((16*(265 - (24*I)*Pi))/3 + (64 - 320*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (32*I)*(105*I + 8*Pi)*RATIO[(1 - x)^(-1)] + (448*RATIO[x^(-1)])/3 - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 - (320*RATIO[x])/3 + 
      Nc^2*(1400/3 - 880*RATIO[(1 - x)^(-1)] + (160*RATIO[x])/3) + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((-32*I)/3)*(-689*I + 6*Pi) - (128*I)*(90*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(187*I + 30*Pi)*RATIO[x^(-1)] + 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 - 1248*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 0, x]*
   (Nc*(((32*I)/3)*(625*I + 358*Pi) - (64*I)*(151*I + 67*Pi)*
       RATIO[(1 - x)^(-1)] - (2816*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/3)*(409*I + 654*Pi))/(-1 + RATIO[x])^2 - 
      ((800*I)/3)*(-5*I + 4*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((8*(469 - (48*I)*Pi))/3 + 
      (16*I)*(163*I + 64*Pi)*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 + 
      ((64*I)*Pi)/(Nc^2*(-1 + RATIO[x])^2) - (((8*I)/3)*(209*I + 216*Pi))/
       (-1 + RATIO[x])^2 - 64*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 1, x]*
   ((Nf^2*(-368/15 + (1888*RATIO[(1 - x)^(-1)])/15 - 
       576/(5*(-1 + RATIO[x])^2)))/Nc + 
    Nc^3*((-192*I)*Pi + (480*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((64*(833 - (1035*I)*Pi))/15 + ((128*I)/15)*(434*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 42*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(947*I + 420*Pi))/(-1 + RATIO[x])^2 - (3296*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((8*(467 - (105*I)*Pi))/15 + ((16*I)/15)*(521*I + 1545*Pi)*
       RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 + 
      (8*(4 - I*Pi) + (16*I)*(-4*I + 7*Pi)*RATIO[(1 - x)^(-1)] - 
        ((176*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*((96*I)*Pi - (384*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2) - (((8*I)/5)*(-181*I + 1160*Pi))/
       (-1 + RATIO[x])^2 + (320*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 0, x]*
   ((Nf^2*(((-16*I)/15)*(-23*I + 15*Pi) + ((32*I)/15)*(-59*I + 60*Pi)*
        RATIO[(1 - x)^(-1)] - (((144*I)/5)*(-4*I + 5*Pi))/(-1 + RATIO[x])^2))/
     Nc + Nc*((448*(119 - (155*I)*Pi))/15 + ((64*I)/15)*(868*I + 2085*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 81*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(947*I + 1550*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(103*I + 44*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((8*(467 + (855*I)*Pi))/15 - 
      ((16*I)/15)*(-521*I + 2385*Pi)*RATIO[(1 - x)^(-1)] + 
      (640*RATIO[x^(-1)])/3 + (8*(4 + I*Pi) - (16*I)*(4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] + ((128*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      (((8*I)/5)*(181*I + 1520*Pi))/(-1 + RATIO[x])^2 + (320*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 1, 1, 0, x]*((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nc*((64*(201 + (230*I)*Pi))/5 - ((64*I)/15)*(-1013*I + 75*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(253*I + 120*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(64*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (32*I)*(-49*I + 32*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(-16264/15 + (13648*RATIO[(1 - x)^(-1)])/5 + 
      (-56 + 336*RATIO[(1 - x)^(-1)])/Nc^2 - 192*RATIO[x^(-1)] + 
      512/(5*(-1 + RATIO[x])^2) + (704*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 1, x]*
   ((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2)))/
     Nc + Nc*((64*(603 + (430*I)*Pi))/15 - ((64*I)/15)*(-1013*I + 210*Pi)*
       RATIO[(1 - x)^(-1)] + (8096*RATIO[x^(-1)])/3 + 
      (((128*I)/5)*(32*I + 35*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*(-147*I + 4*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((8*I)/15)*(2033*I + 60*Pi) - 
      ((16*I)/5)*(853*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
      (-56 + 336*RATIO[(1 - x)^(-1)])/Nc^2 - 192*RATIO[x^(-1)] + 
      (((64*I)/5)*(-8*I + 5*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 1, x]*
   (Nf^2*((448/15 - (128*RATIO[(1 - x)^(-1)])/15 + 
        448/(15*(-1 + RATIO[x])^2))/Nc + Nc*(64 - 256*RATIO[(1 - x)^(-1)] + 
        704/(3*(-1 + RATIO[x])^2))) + 
    Nc^3*(5792/3 - 5120*RATIO[(1 - x)^(-1)] + 9920/(3*(-1 + RATIO[x])^2) + 
      (352*RATIO[x])/3) + Nc*((3712*(34 - (5*I)*Pi))/15 + 
      ((32*I)/15)*(6449*I + 1320*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(22*I + 31*Pi)*RATIO[x^(-1)] + (((32*I)/5)*(27*I + 130*Pi))/
       (-1 + RATIO[x])^2 - (32*I)*(-5*I + 24*Pi)*RATIO[x] + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((32*I)/15)*(148*I + 165*Pi) - ((176*I)/15)*(41*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 + 
      (16 + 32*RATIO[(1 - x)^(-1)] - ((32*I)*(-3*I + Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + Nc^2*(((-16*I)/3)*(-241*I + 18*Pi) + (64*I)*(-71*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-659*I + 66*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3) + 
      (((16*I)/15)*(-799*I + 30*Pi))/(-1 + RATIO[x])^2 + (1088*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*(32*(327 - (50*I)*Pi) + (128*I)*(88*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((224*I)/3)*(99*I + 4*Pi)*RATIO[x^(-1)] - 
      (((128*I)/3)*(22*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(81*I + 50*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((-16*I)*(-103*I + 4*Pi) + 
      ((32*I)/3)*(-101*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 704*RATIO[x^(-1)] - 
      (((64*I)/3)*(-13*I + 6*Pi))/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 0, 1, x]*((Nf^2*(-1184/15 + (3904*RATIO[(1 - x)^(-1)])/15 - 
       3584/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nc^3*((-192*I)*Pi + (480*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nf*((64*(129 - (50*I)*Pi))/5 + ((64*I)/5)*(159*I + 235*Pi)*
       RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
      Nc^2*((96*I)*Pi - (384*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2) - (((16*I)/15)*(83*I + 2040*Pi))/
       (-1 + RATIO[x])^2 - (1216*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((-64*I)/15)*(-886*I + 45*Pi) - 
      ((32*I)/5)*(79*I + 1110*Pi)*RATIO[(1 - x)^(-1)] + 
      ((3968*I)/3)*Pi*RATIO[x^(-1)] + (((32*I)/15)*(-2953*I + 1620*Pi))/
       (-1 + RATIO[x])^2 + (160*(47 + (4*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc^3*((192*I)*Pi - (480*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nf*((8*I)*(7*I + 20*Pi) + (-8 - 16*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (16*I)*(-13*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] + 
      Nc^2*((-96*I)*Pi + (384*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((352*I)*Pi)/(-1 + RATIO[x])^2) + (((32*I)/3)*(-31*I + 3*Pi))/
       (-1 + RATIO[x])^2 - 192*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((-64*I)*(-29*I + 6*Pi) - 
      ((32*I)/3)*(161*I + 282*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-341*I + 80*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*(11*I + 162*Pi))/(-1 + RATIO[x])^2 + 
      (224*(21 - (8*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nf*((8*I)*(7*I + 8*Pi) + (-8 - 16*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (16*I)*(13*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] + 
      (((32*I)/3)*(-31*I + 12*Pi))/(-1 + RATIO[x])^2 - 192*RATIO[x] + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((64*I)/3)*(87*I + 5*Pi) + ((224*I)/3)*(-23*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(341*I + 46*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*(-11*I + 42*Pi))/(-1 + RATIO[x])^2 + 
      32*(49 - (16*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 1, 0, x]*
   ((Nf^2*(((-32*I)/15)*(-37*I + 30*Pi) + ((64*I)/15)*(-61*I + 120*Pi)*
        RATIO[(1 - x)^(-1)] - (((64*I)/15)*(-56*I + 135*Pi))/
        (-1 + RATIO[x])^2))/Nc + Nf*((32*(258 + (125*I)*Pi))/5 - 
      ((64*I)/5)*(-159*I + 305*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*RATIO[x^(-1)])/3 - ((96*I)*Pi)/(Nc^2*(-1 + RATIO[x])^2) + 
      (((16*I)/15)*(-83*I + 3090*Pi))/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((-128*I)/15)*(-443*I + 365*Pi) + ((32*I)/5)*(-79*I + 1030*Pi)*
       RATIO[(1 - x)^(-1)] + ((3584*I)/3)*Pi*RATIO[x^(-1)] - 
      (((32*I)/15)*(2953*I + 4440*Pi))/(-1 + RATIO[x])^2 + 
      (32*(235 + (24*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nf*(8*(177 + (20*I)*Pi) - ((16*I)/3)*(-289*I + 168*Pi)*
       RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
      ((32*I)*Pi)/(Nc^2*(-1 + RATIO[x])^2) + (((8*I)/3)*(-523*I + 360*Pi))/
       (-1 + RATIO[x])^2 - (1216*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((64*I)/3)*(409*I + 213*Pi) + 
      (34688*RATIO[(1 - x)^(-1)])/3 - (256*I)*(11*I + 13*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*(697*I + 330*Pi))/(-1 + RATIO[x])^2 + 
      32*(27 - (38*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 0, x]*
   ((Nf^2*(728/15 - (2128*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(-16256/15 + (8 - 208*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (4336*RATIO[(1 - x)^(-1)])/15 + 576*RATIO[x^(-1)] - 
      2912/(5*(-1 + RATIO[x])^2) + 128*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((64*(1552 - (905*I)*Pi))/15 + 
      ((32*I)/5)*(943*I + 40*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(583*I + 182*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(259*I + 120*Pi))/(-1 + RATIO[x])^2 + 
      32*(27 + (44*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 1, x]*
   (Nf^2*((-112/15 + (32*RATIO[(1 - x)^(-1)])/15 + 96/(5*(-1 + RATIO[x])^2))/
       Nc + Nc*(64 - 256*RATIO[(1 - x)^(-1)] + 704/(3*(-1 + RATIO[x])^2))) + 
    Nc^3*((32*(151 + (18*I)*Pi))/3 - (480*I)*(-8*I + Pi)*
       RATIO[(1 - x)^(-1)] + (((320*I)/3)*(-22*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (352*RATIO[x])/3) + Nf*((4*(817 - (200*I)*Pi))/5 - 
      ((32*I)/5)*(-289*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (-28 - 56*RATIO[(1 - x)^(-1)] + ((8*I)*(3*I + 2*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + Nc^2*(((-8*I)/3)*(-395*I + 54*Pi) + (8*I)*(-443*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(-2033*I + 396*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3) - 
      (((4*I)/15)*(5171*I + 180*Pi))/(-1 + RATIO[x])^2 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((32*I)/15)*(101*I + 1170*Pi) - 
      ((64*I)/15)*(43*I + 1065*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2368*I)/3)*Pi*RATIO[x^(-1)] + (((32*I)/15)*(2531*I + 2010*Pi))/
       (-1 + RATIO[x])^2 + (32*(191 + (62*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 1, 1, x]*(Nc^3*(-1568/3 + 640*RATIO[(1 - x)^(-1)] - 
      (352*RATIO[x])/3) + Nc*(((64*I)/3)*(213*I + 56*Pi) - 
      (64*I)*(55*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (32*I)*(-55*I + 26*Pi)*
       RATIO[x^(-1)] + ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(279*I + 14*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((4*(835 - (72*I)*Pi))/3 + 
      (24*I)*(49*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
      (-32 + 160*RATIO[(1 - x)^(-1)])/Nc^2 + (320*RATIO[x^(-1)])/3 - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + 192*RATIO[x] + 
      Nc^2*(964/3 - 616*RATIO[(1 - x)^(-1)] + (128*RATIO[x])/3) - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*((4*(-119 + (896*I)*Pi + 96*Pi^2))/3 - 
      (32*(-1091 + (1275*I)*Pi + 72*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-10963 + (7104*I)*Pi + 576*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*(3049*I + 360*Pi)*RATIO[x] + 1060*RATIO[x^2] - 
      64*RATIO[x^3]) + Nc*((32*(248 - (213*I)*Pi + 106*Pi^2))/3 - 
      (64*(5461 - (2043*I)*Pi + 69*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      1792*Pi^2*RATIO[x^(-1)] + (64*(5962 - (1680*I)*Pi + 249*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (32*(-2248 + (1089*I)*Pi + 186*Pi^2)*RATIO[x])/
       9 - 3024*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*((Nf^2*((16*(-272 - (69*I)*Pi + 15*Pi^2))/45 - 
       (32*(-150 - (59*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
       (16*(-628 - (324*I)*Pi + 135*Pi^2))/(45*(-1 + RATIO[x])^2) + 
       (64*RATIO[x])/9))/Nc + Nc*((32*(6799 - (7227*I)*Pi + 960*Pi^2))/45 - 
      (16*(-1475 - (23004*I)*Pi + 5790*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (64*(188 + (165*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-7244 - (4332*I)*Pi + 3825*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (64*(35 + (66*I)*Pi + 39*Pi^2)*RATIO[x])/9 + (5680*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((-8*(3574 - (2742*I)*Pi + 385*Pi^2))/15 + 
      (8*(4145 - (8316*I)*Pi + 4650*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((128*I)/9)*(-16*I + 15*Pi)*RATIO[x^(-1)] + 
      ((-4*(27 - (24*I)*Pi + 2*Pi^2))/3 + (16*(69 + (12*I)*Pi + 7*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(83 + 16*Pi^2))/(-1 + RATIO[x])^2)/
       Nc^2 - (8*(-6877 - (5016*I)*Pi + 5040*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(1199 - (192*I)*Pi)*RATIO[x])/9 - (1756*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((Nf^2*(-23008/45 + (1792*RATIO[(1 - x)^(-1)])/15 - 224*RATIO[x^(-2)] + 
       384*RATIO[x^(-1)] - (64*RATIO[x])/9))/Nc + 
    Nf*((-4*(5257 + (5430*I)*Pi + 180*Pi^2))/15 + 
      (8*(-2069 + (5670*I)*Pi + 540*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      224*RATIO[x^(-2)] + ((-4*I)*(-71*I + 2*Pi) - (16*I)*(9*I + Pi)*
         RATIO[(1 - x)^(-1)] - 112*RATIO[x^(-2)] - 32*RATIO[x^(-1)])/Nc^2 + 
      (16*I)*(65*I + 16*Pi)*RATIO[x^(-1)] - 
      (16*(-407 - (258*I)*Pi + 54*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(401 + (144*I)*Pi)*RATIO[x])/9 + 84*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((-32*(-5162 - (4005*I)*Pi + 460*Pi^2))/15 - 
      ((32*I)/45)*(-1747*I + 13080*Pi)*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-2)] + (16*(2207 - (2244*I)*Pi + 508*Pi^2)*RATIO[x^(-1)])/
       9 - (64*(173 - (99*I)*Pi + 30*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (32*(-1305 + (198*I)*Pi + 130*Pi^2)*RATIO[x])/9 - 528*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   ((Nf^2*((16*(-43 - (222*I)*Pi + 30*Pi^2))/45 - 
       (32*(-15 - (122*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
       (16*(-47 - (672*I)*Pi + 270*Pi^2))/(45*(-1 + RATIO[x])^2) - 
       (64*RATIO[x])/9))/Nc + Nc*((-32*(-4152 + (5152*I)*Pi + 545*Pi^2))/15 + 
      (64*(1825 + (2451*I)*Pi + 825*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (64*(201 + 19*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(19999 + (1694*I)*Pi + 1220*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (16*(-591 - (858*I)*Pi + 124*Pi^2)*RATIO[x])/9 + 640*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((8*(-13208 + (15843*I)*Pi + 825*Pi^2))/45 - 
      (8*(-2315 + (7786*I)*Pi + 880*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((128*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] + 
      ((-16*(6 + Pi^2))/3 + (16*(-3 + 14*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*(-3 + 8*Pi^2))/(-1 + RATIO[x])^2)/Nc^2 - 
      (8*(-12383 - (5493*I)*Pi + 15*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (152*(43 - (24*I)*Pi)*RATIO[x])/9 - 440*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 0, 0, 1, x]*(Nf^2*(Nc*((-32*I)*Pi + (128*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (((352*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      (-688/45 + 32*RATIO[(1 - x)^(-1)] - (((16*I)/45)*(-47*I + 30*Pi))/
         (-1 + RATIO[x])^2 - (64*RATIO[x])/9)/Nc) + 
    Nc^3*(((-3856*I)/3)*Pi + (2400*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (((3520*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((176*I)/3)*Pi*RATIO[x]) + 
    Nc*((-32*(-1384 - (1625*I)*Pi + 555*Pi^2))/5 + 
      (32*(730 - (2121*I)*Pi + 1162*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (64*(-201 + 71*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(19999 - (13030*I)*Pi + 8290*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (16*(-591 + (396*I)*Pi + 52*Pi^2)*RATIO[x])/9 + 640*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((8*(-13208 - (29265*I)*Pi + 3885*Pi^2))/45 - 
      (8*(-463 - (4262*I)*Pi + 1244*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (640*RATIO[x^(-1)])/3 + (-32 - 16*RATIO[(1 - x)^(-1)] + 
        48/(-1 + RATIO[x])^2)/Nc^2 + (8*(12383 - (32190*I)*Pi + 15015*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (8*(817 - (36*I)*Pi)*RATIO[x])/9 + 
      Nc^2*(((2504*I)/3)*Pi - (2320*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (((4192*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((64*I)/3)*Pi*RATIO[x]) - 
      440*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   ((Nf^2*(((112*I)/15)*Pi - ((32*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
       (((32*I)/15)*Pi)/(-1 + RATIO[x])^2))/Nc + 
    Nc*((-32*(305 + (3354*I)*Pi + 360*Pi^2))/15 + 
      (32*(1175 + (179*I)*Pi + 415*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (32*(-441 - (1815*I)*Pi + 94*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(8255 - (3573*I)*Pi + 1995*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(-225 + (1023*I)*Pi + 82*Pi^2)*RATIO[x])/9 + (3440*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((-8*(2875 - (1896*I)*Pi + 270*Pi^2))/45 + 
      (8*(8425 + (6444*I)*Pi + 540*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((16*I)*Pi + (32*I)*Pi*RATIO[(1 - x)^(-1)])/Nc^2 - 
      ((800*I)/9)*(I + 6*Pi)*RATIO[x^(-1)] - 
      (32*(440 + (117*I)*Pi + 45*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(339 - (104*I)*Pi)*RATIO[x])/3 - (1292*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
       192*RATIO[x^(-1)]))/Nc + Nc*((32*(-19971 - (5625*I)*Pi + 445*Pi^2))/
       45 + (32*(384 + (3425*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      1536*RATIO[x^(-2)] - (32*(-335 - (363*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/
       9 - (32*((-11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (64*(-602 + (99*I)*Pi + 60*Pi^2)*RATIO[x])/9 - 896*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((8*(23743 + (7065*I)*Pi + 720*Pi^2))/45 - 
      (16*(506 + (1675*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      392*RATIO[x^(-2)] + (8*(32 + (5*I)*Pi) - (144*I)*Pi*
         RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)])/Nc^2 - 
      ((64*I)/3)*(-16*I + Pi)*RATIO[x^(-1)] + (256*((-7*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((8*I)/9)*(-797*I + 24*Pi)*RATIO[x] + 
      184*RATIO[x^2] + 64*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*(1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
       192*RATIO[x^(-1)]))/Nc + Nc^3*((-32*Pi*(49*I + 3*Pi))/3 + 
      80*Pi*(8*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (160*Pi^2)/(3*(-1 + RATIO[x])^2) - ((352*I)/3)*Pi*RATIO[x]) + 
    Nc*((32*(-19971 - (9990*I)*Pi + 505*Pi^2))/45 + 
      (32*(384 + (2455*I)*Pi + 320*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      1536*RATIO[x^(-2)] - (32*(-335 - (528*I)*Pi + 149*Pi^2)*RATIO[x^(-1)])/
       9 - (32*((11*I)*Pi + 54*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (64*(602 - (99*I)*Pi + 3*Pi^2)*RATIO[x])/9 - 896*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((4*(47486 + (10815*I)*Pi + 240*Pi^2))/45 - 
      (8*(1012 + (2175*I)*Pi + 200*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      392*RATIO[x^(-2)] + (8*(32 - (5*I)*Pi) + (144*I)*Pi*
         RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)])/Nc^2 - 
      ((256*I)/3)*(-4*I + Pi)*RATIO[x^(-1)] + (16*Pi*(62*I + 17*Pi))/
       (3*(-1 + RATIO[x])^2) + ((8*I)/9)*(797*I + 72*Pi)*RATIO[x] + 
      Nc^2*((4*Pi*(241*I + 12*Pi))/3 - 8*Pi*(77*I + 8*Pi)*
         RATIO[(1 - x)^(-1)] + (176*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        ((128*I)/3)*Pi*RATIO[x]) + 184*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 0, 1, x]*(Nf^2*(Nc*((64*I)*Pi - (256*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (((704*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      ((16*(91 - (30*I)*Pi))/15 + ((32*I)/5)*(29*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/45)*(-67*I + 270*Pi))/
         (-1 + RATIO[x])^2)/Nc) + Nc^3*((32*Pi*(151*I + 9*Pi))/3 - 
      240*Pi*(16*I + Pi)*RATIO[(1 - x)^(-1)] + (160*((44*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((352*I)/3)*Pi*RATIO[x]) + 
    Nf*((-4*(-10801 - (18795*I)*Pi + 2400*Pi^2))/45 + 
      (16*(-9791 - (9825*I)*Pi + 4530*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      256*RATIO[x^(-2)] + ((64*I)/9)*(-119*I + 24*Pi)*RATIO[x^(-1)] + 
      ((-4*(-87 - (3*I)*Pi + 4*Pi^2))/3 + (8*(-186 + (3*I)*Pi + 28*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(-249 + (18*I)*Pi + 86*Pi^2))/
         (3*(-1 + RATIO[x])^2))/Nc^2 - (4*(-661 - (14175*I)*Pi + 17370*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (8*(101 + (24*I)*Pi)*RATIO[x])/9 + 
      Nc^2*((-8*Pi*(395*I + 12*Pi))/3 + 8*Pi*(443*I + 16*Pi)*
         RATIO[(1 - x)^(-1)] - (4*Pi*(2033*I + 88*Pi))/
         (3*(-1 + RATIO[x])^2) - ((128*I)/3)*Pi*RATIO[x]) + 
      (184*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((32*(-4931 - (615*I)*Pi + 1830*Pi^2))/45 - 
      (32*(-5663 + (155*I)*Pi + 2785*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      832*RATIO[x^(-2)] + (32*(-1129 - (264*I)*Pi + 116*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-9407 + (1530*I)*Pi + 12660*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (64*(380 - (66*I)*Pi + 37*Pi^2)*RATIO[x])/9 + (800*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   ((Nf^2*((16*(91 + (240*I)*Pi))/15 - ((32*I)/5)*(-29*I + 110*Pi)*
        RATIO[(1 - x)^(-1)] + (((16*I)/45)*(67*I + 330*Pi))/
        (-1 + RATIO[x])^2))/Nc + 
    Nf*((-4*(-10801 + (38400*I)*Pi + 2190*Pi^2))/45 + 
      (16*(-9791 + (14850*I)*Pi + 2220*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      256*RATIO[x^(-2)] + ((64*I)/9)*(-119*I + 24*Pi)*RATIO[x^(-1)] + 
      (4*(29 - (12*I)*Pi) - (16*I)*(-31*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (4*(249 + 10*Pi^2))/(3*(-1 + RATIO[x])^2))/Nc^2 - 
      (4*(-661 + (23910*I)*Pi + 6480*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(101 + (120*I)*Pi)*RATIO[x])/9 + (184*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nc*((32*(-4931 + (10935*I)*Pi + 135*Pi^2))/45 - 
      (32*(-5663 + (5180*I)*Pi + 1080*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      832*RATIO[x^(-2)] + (32*(-1129 - (198*I)*Pi + 152*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-9407 + (19770*I)*Pi + 1860*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (64*(-380 + (66*I)*Pi + 113*Pi^2)*RATIO[x])/9 + (800*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   ((Nf^2*((8*(344 + (315*I)*Pi))/45 - ((144*I)/5)*(-4*I + 5*Pi)*
        RATIO[(1 - x)^(-1)] + (64*RATIO[x])/9))/Nc + 
    Nf*(((-4*I)/15)*(-617*I + 7530*Pi) + ((8*I)/45)*(5909*I + 15180*Pi)*
       RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] + ((16*I)/3)*(-3*I + 56*Pi)*
       RATIO[x^(-1)] + ((-12*I)*(-I + 4*Pi) + (16*I)*(-I + 8*Pi)*
         RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 - 
      (((32*I)/3)*(35*I + 22*Pi))/(-1 + RATIO[x])^2 + 
      (8*(311 + (360*I)*Pi)*RATIO[x])/9 + (200*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nc*((-16*(-4367 - (25470*I)*Pi + 2320*Pi^2))/45 + 
      (32*(3506 - (4610*I)*Pi + 185*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      288*RATIO[x^(-2)] + (16*(-253 - (1980*I)*Pi + 116*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-287 + (42*I)*Pi + 141*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(-925 - (242*I)*Pi + 4*Pi^2)*RATIO[x])/3 + (1504*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   ((Nf^2*((32*(86 - (21*I)*Pi))/45 + ((64*I)/15)*(27*I + Pi)*
        RATIO[(1 - x)^(-1)] - (((64*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
       (64*RATIO[x])/9))/Nc + Nc^3*((16*Pi*(-11*I + 48*Pi))/3 - 
      320*Pi*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + (320*((-9*I)*Pi + 4*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((176*I)/3)*Pi*RATIO[x]) + 
    Nf*((-4*(617 - (3252*I)*Pi + 500*Pi^2))/15 + 
      (8*(-5909 - (18828*I)*Pi + 4380*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      80*RATIO[x^(-2)] + ((16*I)/3)*(-3*I + 16*Pi)*RATIO[x^(-1)] + 
      ((12*I)*(I + 2*Pi) - (16*I)*(I + 11*Pi)*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-2)] + 32*RATIO[x^(-1)])/Nc^2 - 
      (32*(-175 - (524*I)*Pi + 305*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(311 - (60*I)*Pi)*RATIO[x])/9 + Nc^2*((-64*Pi*(-I + 6*Pi))/3 + 
        256*Pi*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (352*((-9*I)*Pi + 4*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((64*I)/3)*Pi*RATIO[x]) + 
      (200*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((16*(4367 + (3648*I)*Pi + 920*Pi^2))/45 - 
      (64*(-1753 - (1711*I)*Pi + 1090*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      288*RATIO[x^(-2)] + (16*(-253 - (1320*I)*Pi + 332*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(1435 - (9006*I)*Pi + 4140*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(-925 + (176*I)*Pi + 36*Pi^2)*RATIO[x])/3 + (1504*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   (Nc^3*((16*(417 + (296*I)*Pi + 30*Pi^2))/3 - 
      16*(-46 + (265*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)] + 
      160*RATIO[x^(-2)] - 640*RATIO[x^(-1)] + 
      (16*(-297 + (510*I)*Pi + 50*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((16*I)/3)*(255*I + 22*Pi)*RATIO[x] + 576*RATIO[x^2]) + 
    Nf^2*((((-32*I)/15)*(-76*I + 23*Pi) + ((64*I)/15)*(-65*I + 59*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/45)*(-689*I + 618*Pi))/
         (-1 + RATIO[x])^2 + 192*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((32*(8 + (3*I)*Pi))/3 - ((128*I)/3)*(4*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/9)*(347*I + 132*Pi))/
         (-1 + RATIO[x])^2 - 128*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*((-8*(-31384 - (14592*I)*Pi + 2745*Pi^2))/45 + 
      (16*(-22505 - (9531*I)*Pi + 7650*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*RATIO[x^(-2)] - ((32*I)/9)*(11*I + 24*Pi)*RATIO[x^(-1)] - 
      (8*(-2422 - (1794*I)*Pi + 5065*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (128*(23 - (3*I)*Pi)*RATIO[x])/3 + 
      Nc^2*((-8*(669 + (392*I)*Pi + 18*Pi^2))/3 + 
        16*(-49 + (230*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)] - 
        176*RATIO[x^(-2)] + 416*RATIO[x^(-1)] - 
        (16*(-1333 + (1554*I)*Pi + 99*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (16*(255 - (8*I)*Pi)*RATIO[x])/3 - 696*RATIO[x^2]) - 40*RATIO[x^2] + 
      ((-8*(-3 - (6*I)*Pi + 4*Pi^2))/3 + (32*(33 + (3*I)*Pi + 14*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*(159 + (36*I)*Pi + 70*Pi^2))/
         (3*(-1 + RATIO[x])^2) - 24*RATIO[x] + 4*RATIO[x^2])/Nc^2 - 
      64*RATIO[x^3]) + Nc*((32*(-14053 - (2154*I)*Pi + 2395*Pi^2))/45 - 
      (64*(-1795 + (1771*I)*Pi + 1785*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      192*RATIO[x^(-2)] + (64*(-211 + (132*I)*Pi + 68*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(48481 + (20202*I)*Pi + 21120*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(-5065 + (1188*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 1520*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*((8*(895 - (88*I)*Pi))/3 + 240*RATIO[x^(-2)] - 960*RATIO[x^(-1)] + 
      ((8*I)/3)*(661*I + 88*Pi)*RATIO[x] + 576*RATIO[x^2]) + 
    Nf^2*((-160 - 112*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*(200/3 - (416*RATIO[x])/3 + 72*RATIO[x^2])) + 
    Nf*(((-16*I)/9)*(-2971*I + 18*Pi) + (192*I)*Pi*RATIO[(1 - x)^(-1)] - 
      632*RATIO[x^(-2)] - ((64*I)/9)*(161*I + 18*Pi)*RATIO[x^(-1)] + 
      (16*(689 + (36*I)*Pi)*RATIO[x])/9 + Nc^2*(((32*I)/3)*(179*I + 4*Pi) - 
        280*RATIO[x^(-2)] + 688*RATIO[x^(-1)] + (128*(35 - I*Pi)*RATIO[x])/
         3 - 696*RATIO[x^2]) - 312*RATIO[x^2] + 
      (-228 - 56*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - 24*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 - 64*RATIO[x^3]) + 
    Nc*((32*(4817 + (696*I)*Pi + 84*Pi^2))/9 - 
      (256*I)*Pi*RATIO[(1 - x)^(-1)] + 2224*RATIO[x^(-2)] + 
      (64*(-860 + 87*Pi^2)*RATIO[x^(-1)])/9 - 
      (64*(977 + (330*I)*Pi + 129*Pi^2)*RATIO[x])/9 + 2096*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nc^3*((-8*(1325 - (44*I)*Pi + 24*Pi^2))/3 + 
      (160*(44 + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 80*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)] - (320*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*(661 - (44*I)*Pi)*RATIO[x])/3 - 576*RATIO[x^2]) + 
    Nf^2*(Nc*(-616/3 + (704*RATIO[(1 - x)^(-1)])/3 + (416*RATIO[x])/3 - 
        72*RATIO[x^2]) + ((16*(81 - (7*I)*Pi))/15 + ((32*I)/15)*(-14*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nc*((-16*(9427 - (11394*I)*Pi + 2380*Pi^2))/45 + 
      (32*(-6381 - (1974*I)*Pi + 910*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      1552*RATIO[x^(-2)] + (64*(887 + (33*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/9 - 
      (128*((-17*I)*Pi + 55*Pi^2))/(5*(-1 + RATIO[x])^2) + 
      (32*(769 + (242*I)*Pi + 72*Pi^2)*RATIO[x])/3 - (6608*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((8*(-6502 - (4341*I)*Pi + 510*Pi^2))/45 - 
      (16*(-4939 - (496*I)*Pi + 410*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      456*RATIO[x^(-2)] - ((16*I)/9)*(-707*I + 48*Pi)*RATIO[x^(-1)] + 
      (32*((-43*I)*Pi + 170*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*(-251*I + 20*Pi)*RATIO[x] + 
      ((-4*I)*(-45*I + 4*Pi) - (32*I)*(7*I + Pi)*RATIO[(1 - x)^(-1)] + 
        24*RATIO[x] - 4*RATIO[x^2])/Nc^2 + (968*RATIO[x^2])/3 + 
      Nc^2*((4*(1869 + (140*I)*Pi + 24*Pi^2))/3 - 
        (32*(214 + (33*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        88*RATIO[x^(-2)] - 208*RATIO[x^(-1)] + (352*Pi^2)/
         (3*(-1 + RATIO[x])^2) + ((64*I)/3)*(70*I + Pi)*RATIO[x] + 
        696*RATIO[x^2]) + 64*RATIO[x^3])) + 
  G[1, 0, 1, 1, x]*(Nc^3*(((-256*I)/3)*(-32*I + Pi) + 
      ((320*I)/3)*(-16*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 
      320*RATIO[x^(-1)] + (16*(255 - (44*I)*Pi)*RATIO[x])/3 - 
      576*RATIO[x^2]) + Nf^2*(Nc*(-584/3 + (704*RATIO[(1 - x)^(-1)])/3 + 
        128*RATIO[x] - 72*RATIO[x^2]) + ((16*(86 + (7*I)*Pi))/15 - 
        ((32*I)/15)*(9*I + Pi)*RATIO[(1 - x)^(-1)] + (((32*I)/15)*Pi)/
         (-1 + RATIO[x])^2 - 192*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nc*((-32*(2907 + (1369*I)*Pi + 30*Pi^2))/15 + 
      (32*(-4241 + (2774*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      432*RATIO[x^(-2)] - (16*(-703 - (176*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/
       3 - (256*((16*I)*Pi + 5*Pi^2))/(5*(-1 + RATIO[x])^2) + 
      (16*(1885 - (440*I)*Pi + 16*Pi^2)*RATIO[x])/3 - (5776*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((8*(-1314 - (173*I)*Pi + 70*Pi^2))/15 - 
      (4*(-9101 + (564*I)*Pi + 280*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      120*RATIO[x^(-2)] - (6544*RATIO[x^(-1)])/9 + (32*((48*I)*Pi + 35*Pi^2))/
       (15*(-1 + RATIO[x])^2) + ((512*I)/9)*(22*I + 3*Pi)*RATIO[x] + 
      (8*(8 + I*Pi) + (8*I)*(23*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x^(-2)] - 32*RATIO[x^(-1)] + 24*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + (472*RATIO[x^2])/3 + Nc^2*((4*(1709 + (186*I)*Pi))/3 - 
        ((4*I)/3)*(-1571*I + 396*Pi)*RATIO[(1 - x)^(-1)] + 88*RATIO[x^(-2)] - 
        208*RATIO[x^(-1)] + (16*I)*(85*I + 4*Pi)*RATIO[x] + 696*RATIO[x^2]) + 
      64*RATIO[x^3])) + G[1, 1, 1, x]*
   (Nc^3*((8*(2863 + (3642*I)*Pi + 822*Pi^2 - (108*I)*Pi^3))/27 - 
      (320*Pi^2*RATIO[(1 - x)^(-1)])/3 + (1360*RATIO[x^(-2)])/3 - 
      (4000*RATIO[x^(-1)])/3 + (8*(2987 - (5586*I)*Pi - 462*Pi^2 + 
         (108*I)*Pi^3)*RATIO[x])/27 + (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(((32*(131 - (37*I)*Pi))/15 - ((32*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        (472*RATIO[x^(-2)])/15 - (2336*RATIO[x^(-1)])/15 + 
        ((64*I)/5)*(13*I + 15*Pi)*RATIO[x] + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((8*(403 + (213*I)*Pi))/27 + (176*RATIO[x^(-2)])/3 - 
        (416*RATIO[x^(-1)])/3 + (8*(263 - (456*I)*Pi)*RATIO[x])/27 + 
        (72*I)*Pi*RATIO[x^2])) + 
    Nc*((-128*((-32*I)*Pi + 55*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      ((224*I)/5)*(26*I + 5*Pi)*RATIO[x^(-2)] + 
      (16*(-5049 + (3240*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (16*(-43284 - (5272*I)*Pi + 5575*Pi^2 - 
         (1510*I)*Pi^3 - 1020*Zeta[3]))/45 + 
      (16*RATIO[x]*(11817 - (8580*I)*Pi + 585*Pi^2 + (1120*I)*Pi^3 - 
         600*Zeta[3]))/45 + ((16*I)/45)*RATIO[x^(-1)]*
       (-867*I - 1970*Pi + (2695*I)*Pi^2 + 390*Pi^3 - (1620*I)*Zeta[3])) + 
    Nf*(((-4*I)/15)*(-671*I + 90*Pi)*RATIO[x^(-2)] + 
      (8*(-63 + (1550*I)*Pi + 620*Pi^2)*RATIO[x^(-1)])/45 + 
      (8*(-1398 + (2365*I)*Pi + 340*Pi^2)*RATIO[x])/45 - 
      (4*(-2997 + (900*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((-8*(1628 + (3315*I)*Pi + 306*Pi^2))/27 + 
        (352*Pi^2*RATIO[(1 - x)^(-1)])/3 - (8*I)*(-69*I + 2*Pi)*
         RATIO[x^(-2)] + (16*I)*(-71*I + 4*Pi)*RATIO[x^(-1)] + 
        (16*(-1355 + (2454*I)*Pi + 36*Pi^2)*RATIO[x])/27 - 
        (696*I)*Pi*RATIO[x^2]) + (28*(10 + I*Pi) - ((4*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] - ((16*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
        (4*(19 - (18*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(4*I + 3*Pi)*RATIO[x^2])/
       Nc^2 + (32*Pi^2*RATIO[x^3])/9 - ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (16*(4716 + (198*I)*Pi - 395*Pi^2 - (30*I)*Pi^3 + 
         180*Zeta[3]))/15 - (32*RATIO[(1 - x)^(-1)]*((253*I)*Pi - 170*Pi^2 - 
         (30*I)*Pi^3 + 180*Zeta[3]))/15)) + 
  G[1, 0, 0, x]*((Nf^2*((-64*(-505 - (43*I)*Pi + 14*Pi^2))/45 + 
       (32*(-665 - (162*I)*Pi + 68*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
       224*RATIO[x^(-1)] - (16*(-225 + Pi^2))/(45*(-1 + RATIO[x])^2) + 
       ((64*I)/9)*Pi*RATIO[x]))/Nc + Nc*((-288*I)*Pi*RATIO[x^(-2)] - 
      (16*(-1059 - (3060*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - ((16*I)/135)*RATIO[x^(-1)]*
       (-44282*I + 5865*Pi + (6765*I)*Pi^2 + 3270*Pi^3 - (3960*I)*Zeta[3]) - 
      ((32*I)/135)*RATIO[(1 - x)^(-1)]*(-22985*I - 37704*Pi + 
        (10404*I)*Pi^2 + 90*Pi^3 - (5805*I)*Zeta[3]) + 
      (((16*I)/135)*(-32845*I - 33240*Pi - (12642*I)*Pi^2 + 180*Pi^3 - 
         (22410*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (32*(-19972 - (417*I)*Pi - 1284*Pi^2 + (2520*I)*Pi^3 + 270*Zeta[3]))/
       135 + (16*RATIO[x]*(-10437 - (10725*I)*Pi - 1795*Pi^2 - (470*I)*Pi^3 + 
         2400*Zeta[3]))/45) + Nf*((80*I)*Pi*RATIO[x^(-2)] - 
      (16*(-2644 - (1135*I)*Pi + 350*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(-33 - (7880*I)*Pi + 400*Pi^2)*RATIO[x])/45 + 
      ((4*(321 - (9*I)*Pi + 4*Pi^2))/3 - 4*(125 - (4*I)*Pi + 16*Pi^2)*
         RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] + 
        (16*I)*(7*I + 2*Pi)*RATIO[x^(-1)] + 24/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + (4*(519 - (2115*I)*Pi + 100*Pi^2)*
        RATIO[x^2])/45 - (32*Pi^2*RATIO[x^3])/9 + 
      (((8*I)/135)*(-1375*I - 9330*Pi - (9972*I)*Pi^2 + 1440*Pi^3 - 
         (4320*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/135)*RATIO[(1 - x)^(-1)]*(3245*I + 852*Pi - (24192*I)*Pi^2 + 
        1440*Pi^3 - (4320*I)*Zeta[3]) + 
      (4*(53206 - (2703*I)*Pi + 18684*Pi^2 + (1440*I)*Pi^3 + 4320*Zeta[3]))/
       135)) + G[1, 1, 0, x]*
   ((Nf^2*(((-4*I)/135)*(-8509*I + 14520*Pi) + ((176*I)/9)*(I + 6*Pi)*
        RATIO[(1 - x)^(-1)] - ((56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + 
       ((64*I)/5)*(-13*I + 15*Pi)*RATIO[x^(-1)] + 
       (8*(737 - (120*I)*Pi)*RATIO[x])/135 - (196*RATIO[x^2])/15))/Nc + 
    Nf*(((4*I)/15)*(-701*I + 150*Pi)*RATIO[x^(-2)] + 
      (16*(-1373 - (3225*I)*Pi + 250*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(-175 - (174*I)*Pi + 18*Pi^2)*RATIO[x])/27 - 
      (4*(1758 - (1755*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-483 - (42*I)*Pi + 10*Pi^2))/3 + (4*(249 + (108*I)*Pi + 10*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*(7*I + 12*Pi)*RATIO[x^(-1)] - (56*RATIO[x])/3 + 
        (20*RATIO[x^2])/3)/Nc^2 + (64*Pi^2*RATIO[x^3])/9 + 
      (2*(-53107 + (23394*I)*Pi + 4200*Pi^2 - (648*I)*Pi^3 - 4320*Zeta[3]))/
       27 - (4*RATIO[(1 - x)^(-1)]*(-1721 + (1082*I)*Pi + 192*Pi^2 - 
         (216*I)*Pi^3 - 1440*Zeta[3]))/9 - 
      (((16*I)/9)*(-407*Pi - (275*I)*Pi^2 + 54*Pi^3 - (360*I)*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((8*I)/15)*(1879*I + 300*Pi)*RATIO[x^(-2)] + 
      (16*(399 - (630*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 - 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[(1 - x)^(-1)]*(-2731 - (304*I)*Pi + 
         850*Pi^2 - 792*Zeta[3]))/9 - 
      (32*((346*I)*Pi + 33*Pi^2 - 576*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((16*I)/27)*RATIO[x^(-1)]*(-3071*I + 7137*Pi + (429*I)*Pi^2 + 
        696*Pi^3 + (684*I)*Zeta[3]) + 
      (16*(33917 + (1405*I)*Pi - 4645*Pi^2 - (1440*I)*Pi^3 + 1800*Zeta[3]))/
       45 + (16*RATIO[x]*(5939 - (7695*I)*Pi - 5730*Pi^2 + (840*I)*Pi^3 + 
         12060*Zeta[3]))/135)) + G[0, 0, 0, x]*
   ((Nf^2*(((-688*I)/45)*Pi + (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
       (((752*I)/45)*Pi)/(-1 + RATIO[x])^2 - ((64*I)/9)*Pi*RATIO[x]))/Nc + 
    Nf*((4*(34889 - (80223*I)*Pi - 7260*Pi^2 - (2520*I)*Pi^3))/135 - 
      (4*(142237 - (167790*I)*Pi - 34890*Pi^2 - (6120*I)*Pi^3)*
        RATIO[(1 - x)^(-1)])/135 - ((640*I)/3)*Pi*RATIO[x^(-1)] + 
      ((-32*I)*Pi - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((48*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - 
      (((4*I)/135)*(164108*I + 78207*Pi - (14610*I)*Pi^2 + 6300*Pi^3))/
       (-1 + RATIO[x])^2 + (4*(807 - (14760*I)*Pi + 520*Pi^2)*RATIO[x])/45 - 
      (4*(1569 - (4275*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9) + 
    Nc*(((64*I)/3)*(67*Pi + 3*Pi^3)*RATIO[x^(-1)] + 
      (16*(-1269 - (4410*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*
        (-320123 + (207030*I)*Pi + 16995*Pi^2 + (2790*I)*Pi^3 - 
         7020*Zeta[3]))/135 + (16*RATIO[x]*(11217 + (16795*I)*Pi + 
         2015*Pi^2 + (120*I)*Pi^3 - 6480*Zeta[3]))/45 + 
      (((32*I)/135)*(153356*I + 65907*Pi + (3120*I)*Pi^2 + 3420*Pi^3 + 
         (11610*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*(-91201 + (77601*I)*Pi + 13185*Pi^2 - (2610*I)*Pi^3 + 
         34560*Zeta[3]))/135)) + 
  G[0, 0, x]*((Nf^2*((2*(-35229 - (9322*I)*Pi + 3332*Pi^2))/135 - 
       (16*(-2122 - (971*I)*Pi + 385*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
       (2*(-23259 - (13982*I)*Pi + 5908*Pi^2))/(135*(-1 + RATIO[x])^2) + 
       (4*(1215 - (1474*I)*Pi + 200*Pi^2)*RATIO[x])/135 + 
       ((2*I)/15)*(45*I + 98*Pi)*RATIO[x^2]))/Nc + 
    Nc*((32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 320*Pi^2 + 1800*Zeta[3]))/45 + 
      (8*RATIO[x]*(-31967 + (6608*I)*Pi - 1490*Pi^2 - (880*I)*Pi^3 + 
         542*Pi^4 + 17220*Zeta[3] + (2400*I)*Pi*Zeta[3]))/45 - 
      (32*RATIO[x^(-1)]*((763*I)*Pi + 201*Pi^2 - (528*I)*Pi^3 + 18*Pi^4 - 
         (2556*I)*Pi*Zeta[3]))/27 + (8*(67358 - (151145*I)*Pi + 33499*Pi^2 - 
         (8530*I)*Pi^3 + 1514*Pi^4 + 58080*Zeta[3] + (62100*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (8*(233359 - (215749*I)*Pi - 62132*Pi^2 - 
         (2070*I)*Pi^3 + 3606*Pi^4 - 44100*Zeta[3] + (62640*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[(1 - x)^(-1)]*(425227 - (299904*I)*Pi - 12085*Pi^2 - 
         (38250*I)*Pi^3 + 5325*Pi^4 + 80460*Zeta[3] + (181980*I)*Pi*Zeta[3]))/
       135) + Nf*(((-16*I)/27)*(-71*Pi + (60*I)*Pi^2 + 96*Pi^3)*
       RATIO[x^(-1)] + ((-2*(618 + (21*I)*Pi + 26*Pi^2))/3 + 
        (8*(282 + (17*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*I)*Pi*RATIO[x^(-1)] - (2*(594 - (13*I)*Pi + 154*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((8*I)/3)*(3*I + Pi)*RATIO[x] + 
        ((4*I)/3)*Pi*RATIO[x^2])/Nc^2 + 
      (4*RATIO[x]*(18912 + (10041*I)*Pi - 7805*Pi^2 + (480*I)*Pi^3 - 
         16560*Zeta[3]))/135 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 2125*Pi^2 + 3600*Zeta[3]))/45 - 
      (2*(78337 - (251753*I)*Pi - 36311*Pi^2 - (11820*I)*Pi^3 + 1560*Pi^4 - 
         66600*Zeta[3] + (43200*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*(72435 - (141295*I)*Pi - 15820*Pi^2 - 
         (24960*I)*Pi^3 + 3504*Pi^4 - 48060*Zeta[3] + (108000*I)*Pi*Zeta[3]))/
       135 - (2*(67797 - (243097*I)*Pi + 53411*Pi^2 - (39600*I)*Pi^3 + 
         6204*Pi^4 - 25200*Zeta[3] + (190080*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*((Nf^2*(((-392*I)/15)*Pi*RATIO[x^(-2)] - 
       ((8*I)/15)*(-49*I + 108*Pi)*RATIO[x^(-1)] - 
       (8*(828 - (737*I)*Pi + 100*Pi^2)*RATIO[x])/135 + 
       (2*(45 - (98*I)*Pi)*RATIO[x^2])/15 - 
       (4*RATIO[(1 - x)^(-1)]*(6403 + (16620*I)*Pi - 3288*Pi^2 - 
          (1572*I)*Pi^3 - 9576*Zeta[3]))/135 + 
       (4*(9688 + (15731*I)*Pi - 124*Pi^2 - (462*I)*Pi^3 - 3276*Zeta[3]))/
        135 + (((16*I)/45)*(225*Pi + 4*Pi^3 - (12*I)*Zeta[3]))/
        (-1 + RATIO[x])^2))/Nc + 
    Nc*((-8*((1879*I)*Pi + 120*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 2780*Pi^2 - 1800*Zeta[3]))/45 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[(1 - x)^(-1)]*(259058 - (156860*I)*Pi - 88036*Pi^2 - 
         (23994*I)*Pi^3 + 2505*Pi^4 - 2772*Zeta[3] + (9180*I)*Pi*Zeta[3]))/
       135 - (8*((-65690*I)*Pi - 6770*Pi^2 - (7674*I)*Pi^3 + 2475*Pi^4 + 
         51408*Zeta[3] + (9180*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[x]*(-107745 + (22964*I)*Pi - 23880*Pi^2 - (4620*I)*Pi^3 + 
         1986*Pi^4 + 35820*Zeta[3] - (13500*I)*Pi*Zeta[3]))/135 - 
      (4*(446637 - (132308*I)*Pi - 2116*Pi^2 - (22728*I)*Pi^3 + 2436*Pi^4 - 
         26244*Zeta[3] + (17640*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(10011 + (44194*I)*Pi - 22455*Pi^2 - (9900*I)*Pi^3 + 
         1860*Pi^4 - 35640*Zeta[3] + (23040*I)*Pi*Zeta[3]))/135) + 
    Nf*((4*((701*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      ((4*I)/135)*RATIO[x^(-1)]*(6009*I - 11572*Pi - (10270*I)*Pi^2 + 
        2400*Pi^3 - (4320*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
       3 - (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 245*Pi^2 + 3600*Zeta[3]))/
       45 + (4*RATIO[x]*(-22269 - (11441*I)*Pi - 595*Pi^2 - (480*I)*Pi^3 + 
         12240*Zeta[3]))/135 + (8*((1375*I)*Pi - 2215*Pi^2 - (2628*I)*Pi^3 + 
         579*Pi^4 + 12456*Zeta[3] - (2160*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*(60318 - (131003*I)*Pi - 13929*Pi^2 - 
         (8172*I)*Pi^3 + 1158*Pi^4 - 8136*Zeta[3] - (4320*I)*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*(96501 - (54890*I)*Pi - 41678*Pi^2 - 
         (34992*I)*Pi^3 + 2316*Pi^4 - 39456*Zeta[3] - (8640*I)*Pi*Zeta[3]))/
       135 + ((-4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(11 + (70*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (4*(5 - (2*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*Pi*RATIO[x^2] - (2*RATIO[(1 - x)^(-1)]*(485 + (252*I)*Pi + 
           20*Pi^2 + (12*I)*Pi^3 - 360*Zeta[3]))/3 + 
        (2*(424 + (159*I)*Pi - 65*Pi^2 + (22*I)*Pi^3 + 12*Zeta[3]))/3)/
       Nc^2)) + G[1, 0, 1, x]*
   (Nf^2*(Nc*(((-584*I)/3)*Pi + ((704*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (128*I)*Pi*RATIO[x] - (72*I)*Pi*RATIO[x^2]) + 
      ((-4*(8509 - (5160*I)*Pi + 126*Pi^2))/135 + 
        (16*(-55 - (270*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (392*RATIO[x^(-2)])/15 + (832*RATIO[x^(-1)])/5 - 
        (16*Pi^2)/(15*(-1 + RATIO[x])^2) + (8*(737 - (3120*I)*Pi)*RATIO[x])/
         135 + ((28*I)/15)*(7*I + 60*Pi)*RATIO[x^2])/Nc) + 
    Nc^3*((-80*I)*Pi*RATIO[x^(-2)] + (320*I)*Pi*RATIO[x^(-1)] + 
      (8*Pi*(1530*I + 121*Pi)*RATIO[x])/9 - (576*I)*Pi*RATIO[x^2] - 
      (80*RATIO[(1 - x)^(-1)]*((-64*I)*Pi + 2*Pi^2 + (3*I)*Pi^3 - 
         18*Zeta[3]))/3 + (160*(3*Pi^2 + I*Pi^3 - 6*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) + ((8*I)/9)*(-3072*Pi + (241*I)*Pi^2 + 36*Pi^3 + 
        (216*I)*Zeta[3])) + Nc*(((-8*I)/15)*(-1879*I + 570*Pi)*
       RATIO[x^(-2)] - (16*(-399 + (630*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 + 
      (64*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*(13655 + (4740*I)*Pi - 
         2883*Pi^2 + (1890*I)*Pi^3 - 14220*Zeta[3]))/45 + 
      (16*RATIO[x]*(5939 + (38535*I)*Pi + 10680*Pi^2 - (150*I)*Pi^3 - 
         6660*Zeta[3]))/135 + (16*(33917 - (2700*I)*Pi - 8298*Pi^2 - 
         (580*I)*Pi^3 - 3000*Zeta[3]))/45 + ((16*I)/27)*RATIO[x^(-1)]*
       (-3071*I + 4074*Pi + (165*I)*Pi^2 + 918*Pi^3 + (1620*I)*Zeta[3]) + 
      (((16*I)/45)*(2870*Pi - (5887*I)*Pi^2 + 1290*Pi^3 + (12420*I)*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((4*I)/15)*(-701*I + 270*Pi)*RATIO[x^(-2)] + 
      (16*(-1373 - (1340*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(350 + (2451*I)*Pi + 510*Pi^2)*RATIO[x])/27 + 
      (8*(-879 + (630*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-483 + (78*I)*Pi + 26*Pi^2))/3 - (4*(-249 + (126*I)*Pi + 86*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x^(-2)])/3 + 
        (56*RATIO[x^(-1)])/3 + ((8*I)/3)*(7*I + 9*Pi)*RATIO[x] + 
        (4*(5 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 - (64*Pi^2*RATIO[x^3])/9 + 
      (16*((350*I)*Pi - 278*Pi^2 - (95*I)*Pi^3 + 570*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-8605 - (20285*I)*Pi + 13334*Pi^2 - (1320*I)*Pi^3 + 7920*Zeta[3]))/
       45 + (2*(-265535 - (131730*I)*Pi + 54534*Pi^2 - (1800*I)*Pi^3 + 
         10800*Zeta[3]))/135 + Nc^2*((88*I)*Pi*RATIO[x^(-2)] - 
        (208*I)*Pi*RATIO[x^(-1)] - (16*Pi*(765*I + 14*Pi)*RATIO[x])/9 + 
        (696*I)*Pi*RATIO[x^2] + (176*(-3*Pi^2 - I*Pi^3 + 6*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (4*((5127*I)*Pi + 134*Pi^2 - (36*I)*Pi^3 + 
           216*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*((1571*I)*Pi - 52*Pi^2 - 
           (48*I)*Pi^3 + 288*Zeta[3]))/3))) + 
  G[0, 1, 0, x]*(Nc*((832*I)*Pi*RATIO[x^(-2)] - 
      (16*(357 - (900*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*(-48776 - (6477*I)*Pi + 14172*Pi^2 - 
         (2880*I)*Pi^3 - 12960*Zeta[3]))/135 - 
      (32*RATIO[(1 - x)^(-1)]*(73813 - (46362*I)*Pi + 5271*Pi^2 - 
         (6795*I)*Pi^3 - 12285*Zeta[3]))/135 + 
      (32*(38636 - (32580*I)*Pi - 2574*Pi^2 - (2385*I)*Pi^3 - 5535*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - ((32*I)/27)*RATIO[x^(-1)]*
       (-763*I + 3063*Pi + (726*I)*Pi^2 + 297*Pi^3 + (108*I)*Zeta[3]) + 
      (16*RATIO[x]*(-6389 - (10515*I)*Pi + 5070*Pi^2 + (810*I)*Pi^3 + 
         9720*Zeta[3]))/135) + (Nf^2*(((8*I)/135)*(737*I + 120*Pi)*RATIO[x] + 
       (196*RATIO[x^2])/15 - (16*RATIO[(1 - x)^(-1)]*(-971 - (378*I)*Pi + 
          29*Pi^2 + (120*I)*Pi^3 + 720*Zeta[3]))/45 + 
       (4*(-4661 + (12*I)*Pi - 402*Pi^2 + (180*I)*Pi^3 + 1080*Zeta[3]))/135 + 
       (4*(-6991 - (8340*I)*Pi + 3288*Pi^2 + (1620*I)*Pi^3 + 9720*Zeta[3]))/
        (135*(-1 + RATIO[x])^2)))/Nc + Nf*((-256*I)*Pi*RATIO[x^(-2)] - 
      (16*(-71 - (1284*I)*Pi + 192*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(113 - (1206*I)*Pi + 36*Pi^2)*RATIO[x])/27 + 
      (4*(2808 - (3915*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + (2*(71125 - (3406*I)*Pi - 9834*Pi^2 + 
         (1470*I)*Pi^3 - 1620*Zeta[3]))/45 - 
      (8*RATIO[(1 - x)^(-1)]*(1643 + (17657*I)*Pi - 1001*Pi^2 + 
         (1995*I)*Pi^3 + 4590*Zeta[3]))/45 + 
      (2*(-27053 + (29670*I)*Pi - 1274*Pi^2 + (7920*I)*Pi^3 + 28800*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (16*RATIO[x^(-1)] + (8*RATIO[x])/3 + 
        (4*RATIO[x^2])/3 + (2*(-21 + (120*I)*Pi + 16*Pi^2 - (2*I)*Pi^3 + 
           12*Zeta[3]))/3 - (8*RATIO[(1 - x)^(-1)]*(-17 + (48*I)*Pi + 
           48*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/3 + 
        (2*(13 - (12*I)*Pi^3 + 360*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc^2)) + 
  G[0, 0, 1, x]*(Nc^3*(((-8*I)/3)*Pi*(-834 - (29*I)*Pi + 24*Pi^2) + 
      ((32*I)/3)*(69*Pi - (40*I)*Pi^2 + 15*Pi^3)*RATIO[(1 - x)^(-1)] + 
      (160*I)*Pi*RATIO[x^(-2)] - (640*I)*Pi*RATIO[x^(-1)] - 
      (((16*I)/3)*(297*Pi - (60*I)*Pi^2 + 20*Pi^3))/(-1 + RATIO[x])^2 - 
      (8*Pi*(510*I + 11*Pi)*RATIO[x])/3 + (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(Nc*((16*Pi*(16*I + 3*Pi))/3 - (64*((-8*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (8*((-347*I)*Pi + 66*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (128*I)*Pi*RATIO[x] + 
        (72*I)*Pi*RATIO[x^2]) + (((8*I)/135)*(737*I + 3120*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15 + 
        (4*(-6991 - (8832*I)*Pi + 6804*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (4*(-4661 - (5988*I)*Pi + 1884*Pi^2 + 
           (360*I)*Pi^3 - 2160*Zeta[3]))/135 - 
        (16*RATIO[(1 - x)^(-1)]*(-971 - (870*I)*Pi + 602*Pi^2 + 
           (240*I)*Pi^3 - 1440*Zeta[3]))/45)/Nc) + 
    Nc*((192*I)*Pi*RATIO[x^(-2)] + (16*(-357 + (900*I)*Pi + 10*Pi^2)*
        RATIO[x^2])/9 - (64*Pi^2*RATIO[x^3])/9 - ((32*I)/27)*RATIO[x^(-1)]*
       (-763*I + 864*Pi + (264*I)*Pi^2 + 258*Pi^3 + (1260*I)*Zeta[3]) + 
      (16*RATIO[x]*(-6389 - (52725*I)*Pi - 12000*Pi^2 + (1380*I)*Pi^3 + 
         15480*Zeta[3]))/135 + (16*(-48776 - (27267*I)*Pi + 49401*Pi^2 - 
         (4110*I)*Pi^3 + 35100*Zeta[3]))/135 + 
      (16*(77272 - (28023*I)*Pi - 36024*Pi^2 + (9000*I)*Pi^3 + 
         85590*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*(147626 - (116685*I)*Pi + 9351*Pi^2 - 
         (1980*I)*Pi^3 + 136890*Zeta[3]))/135) + 
    Nf*((-16*I)*Pi*RATIO[x^(-2)] - (16*(-71 + (54*I)*Pi + 120*Pi^2)*
        RATIO[x^(-1)])/27 + (8*(-226 + (4275*I)*Pi + 690*Pi^2)*RATIO[x])/27 - 
      (16*(-702 + (855*I)*Pi + 50*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((4*Pi*(-1338*I + 37*Pi + (24*I)*Pi^2))/3 - 
        8*Pi*(98*I + 33*Pi + (16*I)*Pi^2)*RATIO[(1 - x)^(-1)] - 
        (176*I)*Pi*RATIO[x^(-2)] + (416*I)*Pi*RATIO[x^(-1)] + 
        (16*((1333*I)*Pi + 105*Pi^2 + (66*I)*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (16*Pi*(255*I + 2*Pi)*RATIO[x])/3 - (696*I)*Pi*RATIO[x^2]) + 
      (64*Pi^2*RATIO[x^3])/9 + (2*(71125 + (90584*I)*Pi - 42862*Pi^2 - 
         (2160*I)*Pi^3 - 26280*Zeta[3]))/45 - 
      (8*RATIO[(1 - x)^(-1)]*(1643 + (40285*I)*Pi - 13238*Pi^2 - 
         (2700*I)*Pi^3 - 11520*Zeta[3]))/45 - 
      (((2*I)/45)*(-27053*I - 79436*Pi - (1812*I)*Pi^2 + 7320*Pi^3 - 
         (6120*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*RATIO[x^(-1)] + (8*(1 - (9*I)*Pi)*RATIO[x])/3 + 
        (4*(1 + (3*I)*Pi)*RATIO[x^2])/3 - 
        (2*(21 + (36*I)*Pi + 8*Pi^2 - 48*Zeta[3]))/3 - 
        (8*RATIO[(1 - x)^(-1)]*(-17 - (126*I)*Pi + 4*Pi^2 + 168*Zeta[3]))/3 + 
        (2*(13 - (564*I)*Pi + 48*Pi^2 + (48*I)*Pi^3 + 864*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc^2)) + 
  G[0, 1, 1, x]*(Nf^2*(Nc*((-4*(-2095 + (894*I)*Pi + 72*Pi^2))/27 + 
        (8*(-611 + (132*I)*Pi + 48*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (88*RATIO[x^(-2)])/3 + (208*RATIO[x^(-1)])/3 - 
        (352*Pi^2)/(9*(-1 + RATIO[x])^2) + ((8*I)/27)*(263*I + 456*Pi)*
         RATIO[x] - (72*I)*Pi*RATIO[x^2]) + 
      ((8*(163 + (1002*I)*Pi + 21*Pi^2))/45 - (16*(779 + (468*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/45 - (8*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3 - (16*Pi*(67*I + 7*Pi))/(45*(-1 + RATIO[x])^2) + 
        (64*(13 - (15*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + Nc^3*(((-40*I)/3)*(-35*I + 6*Pi)*RATIO[x^(-2)] + 
      ((160*I)/3)*(-23*I + 6*Pi)*RATIO[x^(-1)] + 
      (8*(-2987 + (5586*I)*Pi + 198*Pi^2)*RATIO[x])/27 - 
      (576*I)*Pi*RATIO[x^2] + (16*(5449 - (4791*I)*Pi - 945*Pi^2 + 
         (108*I)*Pi^3 - 972*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*(737 - (330*I)*Pi - 160*Pi^2 + (30*I)*Pi^3 - 
         270*Zeta[3]))/3 + (((320*I)/9)*((11*I)*Pi^2 + 3*Pi^3 + 
         (27*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nc*(((-304*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
      (16*(-4839 + (4590*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (8*(278429 - (22794*I)*Pi - 109722*Pi^2 + 
         (8700*I)*Pi^3 - 78840*Zeta[3]))/135 + ((32*I)/27)*RATIO[x^(-1)]*
       (-233*I + 825*Pi + (33*I)*Pi^2 + 57*Pi^3 + (954*I)*Zeta[3]) - 
      ((16*I)/45)*RATIO[x]*(-12297*I - 13310*Pi - (145*I)*Pi^2 + 1430*Pi^3 - 
        (4920*I)*Zeta[3]) - (((16*I)/45)*(9407*Pi - (10877*I)*Pi^2 + 
         510*Pi^3 - (39780*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*RATIO[(1 - x)^(-1)]*(-68221*I - 1338*Pi - (32227*I)*Pi^2 + 
        1020*Pi^3 - (41940*I)*Zeta[3])) + 
    Nf*((12*I)*(13*I + 6*Pi)*RATIO[x^(-2)] - 
      (8*(-1117 + (330*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*(-2898 + (5405*I)*Pi + 640*Pi^2)*RATIO[x])/45 + 
      (4*(-4047 + (3060*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (((4*I)/45)*(661*Pi - (5421*I)*Pi^2 + 
         2895*Pi^3 - (39690*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*(-171871 - (53439*I)*Pi + 61293*Pi^2 + (1080*I)*Pi^3 + 
         31320*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*
        (-12237 - (23164*I)*Pi + 36786*Pi^2 + (3510*I)*Pi^3 + 41940*Zeta[3]))/
       45 + (-16*RATIO[x^(-1)] + ((4*I)/3)*(7*I + 18*Pi)*RATIO[x] - 
        ((4*I)/3)*(-2*I + 3*Pi)*RATIO[x^2] + 
        ((4*I)*(83*Pi - (2*I)*Pi^2 + 6*Pi^3 - (36*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (2*(-33 - (96*I)*Pi + 82*Pi^2 + (2*I)*Pi^3 + 
           12*Zeta[3]))/3 - (8*RATIO[(1 - x)^(-1)]*(90 + (102*I)*Pi + 
           71*Pi^2 + (7*I)*Pi^3 + 42*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((4*I)*(-135*I + 22*Pi)*RATIO[x^(-2)] - (8*I)*(-149*I + 26*Pi)*
         RATIO[x^(-1)] - (16*(-1355 + (2454*I)*Pi + 12*Pi^2)*RATIO[x])/27 + 
        (696*I)*Pi*RATIO[x^2] - (((4*I)/9)*((985*I)*Pi^2 + 231*Pi^3 + 
           (2178*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(-11629 + (3444*I)*Pi + 1578*Pi^2 - 
           (252*I)*Pi^3 + 2376*Zeta[3]))/9 + 
        (2*(-37747 + (26526*I)*Pi + 3516*Pi^2 - (378*I)*Pi^3 + 3564*Zeta[3]))/
         27))) + G[1, 1, x]*
   (Nf^2*(Nc*((2*(-6213 + (280*I)*Pi + 186*Pi^2))/27 - 
        (352*Pi^2*RATIO[(1 - x)^(-1)])/9 + ((2*I)/9)*(479*I + 132*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*(541*I + 156*Pi)*RATIO[x^(-1)] + 
        (8*Pi*(263*I + 72*Pi)*RATIO[x])/27 - 12*Pi^2*RATIO[x^2]) + 
      ((-2*(19329 - (2026*I)*Pi + 1056*Pi^2))/135 - 
        (16*((55*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (8*(26 - (3*I)*Pi + 42*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*(487 + (30*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 - 
        (4*(-2097 + (4142*I)*Pi + 1080*Pi^2)*RATIO[x])/135 + 
        (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc^3*((8*(-301 + (115*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*(-256 + (85*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/3 - 
      96*Pi^2*RATIO[x^2] + (8*RATIO[x]*((2179*I)*Pi + 1257*Pi^2 + 
         (66*I)*Pi^3 + 36*Pi^4 + 594*Zeta[3] + (108*I)*Pi*Zeta[3]))/27 - 
      (8*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(-640*Pi^2 + (240*I)*Pi^3 + 33*Pi^4 - 
         2160*Zeta[3] - (1080*I)*Pi*Zeta[3]))/9 - 
      (8*(74115 - (11380*I)*Pi - 5310*Pi^2 + (2130*I)*Pi^3 + 279*Pi^4 - 
         13230*Zeta[3] - (2700*I)*Pi*Zeta[3]))/135) + 
    Nc*((4*(-1997 - (10*I)*Pi + 690*Pi^2)*RATIO[x^(-2)])/3 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1720*Pi^2 + 1800*Zeta[3]))/45 - 
      (32*((11*I)*Pi^3 + 36*Pi^4 - 66*Zeta[3] - (720*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x]*(-119589 + (61920*I)*Pi + 
         14185*Pi^2 + 3450*Pi^4 + 43740*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[(1 - x)^(-1)]*((-13655*I)*Pi - 7637*Pi^2 - (1000*I)*Pi^3 + 
         385*Pi^4 - 36840*Zeta[3] - (10800*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-1)]*(221241 + (37732*I)*Pi - 39075*Pi^2 + (4290*I)*Pi^3 + 
         66*Pi^4 - 9900*Zeta[3] - (28440*I)*Pi*Zeta[3]))/135 - 
      (8*(-214719 + (15967*I)*Pi - 85556*Pi^2 - (780*I)*Pi^3 + 4050*Pi^4 - 
         97200*Zeta[3] - (59760*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*(-2669 - (246*I)*Pi + 936*Pi^2)*RATIO[x^(-2)])/9 + 
      ((7 - 12*Pi^2)*RATIO[x^(-2)] + (2*(-137 - (12*I)*Pi + 12*Pi^2)*
          RATIO[x^(-1)])/3 + (4*(-4 + (5*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (2*Pi*(-2*I + Pi)*RATIO[x^2])/3 + (4*I)*RATIO[(1 - x)^(-1)]*
         (83*Pi - (2*I)*Pi^2 + 6*Pi^3 - (36*I)*Zeta[3]) - 
        (I/3)*(-505*I + 126*Pi - (274*I)*Pi^2 + 20*Pi^3 - (120*I)*Zeta[3]))/
       Nc^2 + (8*RATIO[x]*(4271 - (948*I)*Pi - 770*Pi^2 - (160*I)*Pi^3 - 
         2340*Zeta[3]))/45 - ((8*I)/135)*RATIO[x^(-1)]*
       (-31047*I + 8702*Pi + (7120*I)*Pi^2 + 900*Pi^3 - (1800*I)*Zeta[3]) - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 230*Pi^2 + 3600*Zeta[3]))/45 - 
      (4*((-348*I)*Pi^3 + 49*Pi^4 + 2088*Zeta[3] + (1800*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((8605*I)*Pi + 2181*Pi^2 + (1055*I)*Pi^3 + 212*Pi^4 + 50730*Zeta[3] + 
         (10080*I)*Pi*Zeta[3]))/45 - 
      (2*(49917 - (51467*I)*Pi + 98833*Pi^2 + (3855*I)*Pi^3 + 1032*Pi^4 + 
         121770*Zeta[3] + (17280*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(((8833 - (3276*I)*Pi - 612*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(-9227 + (3708*I)*Pi + 684*Pi^2)*RATIO[x^(-1)])/9 + 
        116*Pi^2*RATIO[x^2] - ((8*I)/9)*RATIO[x]*(866*Pi - (281*I)*Pi^2 + 
          4*Pi^3 - (72*I)*Zeta[3]) + (44*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (183325 - (8620*I)*Pi - 11070*Pi^2 + 
          (2890*I)*Pi^3 + 132*Pi^4 - 22860*Zeta[3] - (4320*I)*Pi*Zeta[3])/
         45 - (4*RATIO[(1 - x)^(-1)]*(-3605*Pi^2 + (1155*I)*Pi^3 + 132*Pi^4 - 
           10890*Zeta[3] - (4320*I)*Pi*Zeta[3]))/45))) + 
  G[0, 1, x]*(Nc^3*(((-1400*I)/3)*Pi*RATIO[x^(-2)] + 
      ((3680*I)/3)*Pi*RATIO[x^(-1)] + 96*Pi^2*RATIO[x^2] - 
      ((8*I)/27)*RATIO[x]*(2987*Pi - (855*I)*Pi^2 + 66*Pi^3 - 
        (594*I)*Zeta[3]) - (8*(-297*Pi^2 - (110*I)*Pi^3 + 4*Pi^4 + 
         2880*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (8*RATIO[(1 - x)^(-1)]*((-4422*I)*Pi - 358*Pi^2 - (285*I)*Pi^3 + 
         6*Pi^4 + 4500*Zeta[3]))/9 - 
      (8*((-54490*I)*Pi - 1905*Pi^2 - (3120*I)*Pi^3 + 36*Pi^4 + 
         27270*Zeta[3]))/135) + 
    Nc*((-16*((-38*I)*Pi + 117*Pi^2)*RATIO[x^(-2)])/3 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1940*Pi^2 + 1800*Zeta[3]))/45 - 
      (8*RATIO[x]*(-107745 + (58780*I)*Pi + 14155*Pi^2 + (1980*I)*Pi^3 + 
         4242*Pi^4 + 59580*Zeta[3] + (6300*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(10011 - (3060*I)*Pi - 42550*Pi^2 - (2640*I)*Pi^3 + 
         1062*Pi^4 + 7920*Zeta[3] + (20160*I)*Pi*Zeta[3]))/135 + 
      (8*((154544*I)*Pi + 93221*Pi^2 - (37848*I)*Pi^3 + 18249*Pi^4 - 
         52020*Zeta[3] + (42660*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*(-148879 + (82278*I)*Pi - 6448*Pi^2 - (3572*I)*Pi^3 + 6148*Pi^4 - 
         110940*Zeta[3] + (85320*I)*Pi*Zeta[3]))/45 - 
      (16*RATIO[(1 - x)^(-1)]*(-129529 - (65542*I)*Pi + 61794*Pi^2 - 
         (17604*I)*Pi^3 + 8868*Pi^4 - 73260*Zeta[3] + (90990*I)*Pi*Zeta[3]))/
       135) + Nf^2*(Nc*(((-88*I)/3)*Pi*RATIO[x^(-2)] + 
        ((208*I)/3)*Pi*RATIO[x^(-1)] - (8*Pi*(263*I + 72*Pi)*RATIO[x])/27 + 
        12*Pi^2*RATIO[x^2] - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
         (611*Pi + (12*I)*Pi^2 + 24*Pi^3 + (432*I)*Zeta[3]) + 
        ((4*I)/27)*(2095*Pi + (126*I)*Pi^2 + 36*Pi^3 + (648*I)*Zeta[3]) + 
        (((4*I)/27)*((-347*I)*Pi^2 + 132*Pi^3 + (2376*I)*Zeta[3]))/
         (-1 + RATIO[x])^2) + (((-8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(-49*I + 10*Pi)*RATIO[x^(-1)] + 
        (8*(-828 + (2071*I)*Pi + 540*Pi^2)*RATIO[x])/135 - 
        (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 - 
        (4*(-9688 + (3683*I)*Pi + 2604*Pi^2 + (1356*I)*Pi^3 + 18*Pi^4 - 
           6480*Zeta[3] - (1080*I)*Pi*Zeta[3]))/135 + 
        (4*RATIO[(1 - x)^(-1)]*(-6403 + (2304*I)*Pi + 3624*Pi^2 + 
           (3936*I)*Pi^3 + 144*Pi^4 - 15120*Zeta[3] - (8640*I)*Pi*Zeta[3]))/
         135 - (4*((6991*I)*Pi - 2102*Pi^2 + (576*I)*Pi^3 + 162*Pi^4 + 
           5040*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2))/
       Nc) + Nf*(12*((-13*I)*Pi + 16*Pi^2)*RATIO[x^(-2)] - 
      ((4*I)/135)*RATIO[x^(-1)]*(6009*I - 8910*Pi - (18680*I)*Pi^2 + 
        1200*Pi^3 + (8640*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
       3 - (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 670*Pi^2 + 3600*Zeta[3]))/
       45 + (4*RATIO[x]*(-22269 + (7088*I)*Pi + 6540*Pi^2 + (960*I)*Pi^3 + 
         18360*Zeta[3]))/135 - (2*((27053*I)*Pi + 24476*Pi^2 - 
         (13823*I)*Pi^3 + 6700*Pi^4 - 33990*Zeta[3] + (32760*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (120636 - (204494*I)*Pi + 52272*Pi^2 + 
        (72198*I)*Pi^3 - 3939*Pi^4 + 155340*Zeta[3] - (119880*I)*Pi*Zeta[3])/
       135 + (2*RATIO[(1 - x)^(-1)]*(-96501 + (43986*I)*Pi + 115664*Pi^2 - 
         (63624*I)*Pi^3 + 18339*Pi^4 - 26280*Zeta[3] + 
         (184680*I)*Pi*Zeta[3]))/135 + ((-44*RATIO[x^(-1)])/3 - 
        (4*(-5 + (5*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
        (2*Pi*(-2*I + Pi)*RATIO[x^2])/3 + (12720 - (1620*I)*Pi - 960*Pi^2 + 
          (690*I)*Pi^3 - 59*Pi^4 - 7020*Zeta[3] + (1080*I)*Pi*Zeta[3])/45 + 
        (2*RATIO[(1 - x)^(-1)]*(-7275 - (4380*I)*Pi + 5040*Pi^2 + 
           (690*I)*Pi^3 + 413*Pi^4 + 13140*Zeta[3] - (7560*I)*Pi*Zeta[3]))/
         45 - (2*((-195*I)*Pi + 3750*Pi^2 - (90*I)*Pi^3 + 763*Pi^4 + 
           540*Zeta[3] - (9360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc^2 + 
      Nc^2*((540*I)*Pi*RATIO[x^(-2)] - (1192*I)*Pi*RATIO[x^(-1)] - 
        116*Pi^2*RATIO[x^2] + (8*RATIO[x]*((2710*I)*Pi + 783*Pi^2 + 
           (12*I)*Pi^3 + 216*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
          ((-58145*I)*Pi - 1570*Pi^2 - (3015*I)*Pi^3 + 48*Pi^4 + 
           42390*Zeta[3] + (4320*I)*Pi*Zeta[3]))/45 + 
        (2*((-188735*I)*Pi - 420*Pi^2 - (7530*I)*Pi^3 + 72*Pi^4 + 
           70200*Zeta[3] + (6480*I)*Pi*Zeta[3]))/135 + 
        (2*(-26660*Pi^2 - (9405*I)*Pi^3 + 264*Pi^4 + 217350*Zeta[3] + 
           (23760*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2)))) + 
  Nc*((2*RATIO[x^2]*(57015*Pi^2 - (33678*I)*Pi^3 + 4723*Pi^4 - 
       68256*Zeta[3] + (34560*I)*Pi*Zeta[3] - 3000*Pi^2*Zeta[3] - 
       36000*Zeta[5]))/135 + (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 
       240*Zeta[5]))/9 + (4*RATIO[x^(-1)]*((-29769*I)*Pi + 31023*Pi^2 + 
       (173968*I)*Pi^3 - (5874*I)*Pi^5 + 4068*Pi^6 + (111240*I)*Pi*Zeta[3] + 
       106920*Pi^2*Zeta[3] + (6480*I)*Pi^3*Zeta[3] + (254880*I)*Pi*Zeta[5]))/
     405 + (2*RATIO[x]*(-4656330*Pi^2 + (1453312*I)*Pi^3 + 264565*Pi^4 - 
       (23100*I)*Pi^5 + 50752*Pi^6 - 2481360*Zeta[3] + 
       (7532280*I)*Pi*Zeta[3] + 3626280*Pi^2*Zeta[3] - 
       (347760*I)*Pi^3*Zeta[3] - 1406160*Zeta[3]^2 - 13199760*Zeta[5] + 
       (2600640*I)*Pi*Zeta[5]))/2835 + 
    (2*(-1098720 - (2426970*I)*Pi + 43275505*Pi^2 - (19471550*I)*Pi^3 + 
       808395*Pi^4 - (528612*I)*Pi^5 + 573380*Pi^6 + 51514260*Zeta[3] + 
       (28057680*I)*Pi*Zeta[3] + 29985480*Pi^2*Zeta[3] + 
       (4838400*I)*Pi^3*Zeta[3] + 52164000*Zeta[3]^2 + 89737200*Zeta[5] + 
       (5443200*I)*Pi*Zeta[5]))/14175 - 
    (4*RATIO[(1 - x)^(-1)]*((5582430*I)*Pi + 26494090*Pi^2 - 
       (18288620*I)*Pi^3 + 2729195*Pi^4 - (1604211*I)*Pi^5 + 894700*Pi^6 + 
       91936740*Zeta[3] + (11321100*I)*Pi*Zeta[3] + 37427040*Pi^2*Zeta[3] + 
       (11604600*I)*Pi^3*Zeta[3] + 62823600*Zeta[3]^2 - 20090700*Zeta[5] - 
       (41958000*I)*Pi*Zeta[5]))/14175 + 
    (2*((2073260*I)*Pi^3 + 2707075*Pi^4 - (826574*I)*Pi^5 + 486250*Pi^6 - 
       12439560*Zeta[3] + (34965840*I)*Pi*Zeta[3] + 15639960*Pi^2*Zeta[3] + 
       (4309200*I)*Pi^3*Zeta[3] + 32659200*Zeta[3]^2 + 23158800*Zeta[5] - 
       (49140000*I)*Pi*Zeta[5]))/(4725*(-1 + RATIO[x])^2)) + 
  Nc^3*(((-4*I)/3)*(832*Pi + (55*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] - 
    (8*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 - 
    (2*(-9801*Pi^4 + (7530*I)*Pi^5 + 20*Pi^6 + (320760*I)*Pi*Zeta[3] - 
       79200*Pi^2*Zeta[3] + (21600*I)*Pi^3*Zeta[3] - 32400*Zeta[3]^2 + 
       702000*Zeta[5] - (453600*I)*Pi*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*(3370 - 143340*Pi^2 - (19800*I)*Pi^3 - 9114*Pi^4 + 
       (10755*I)*Pi^5 + 30*Pi^6 + 453600*Zeta[3] + (321840*I)*Pi*Zeta[3] - 
       118800*Pi^2*Zeta[3] + (32400*I)*Pi^3*Zeta[3] - 48600*Zeta[3]^2 + 
       1134000*Zeta[5] - (680400*I)*Pi*Zeta[5]))/405 - 
    (RATIO[x]*(-600823405 - (146606670*I)*Pi - 18840570*Pi^2 - 
       (27474930*I)*Pi^3 - 4077486*Pi^4 + 89388*Pi^6 + 560800800*Zeta[3] - 
       (344350440*I)*Pi*Zeta[3] + 5987520*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 + 49397040*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635 + 
    (-751690765 + (386656830*I)*Pi + 119790930*Pi^2 + (12838770*I)*Pi^3 - 
      120960*Pi^4 - (4143636*I)*Pi^5 + 75780*Pi^6 - 109733400*Zeta[3] - 
      (242698680*I)*Pi*Zeta[3] + 59875200*Pi^2*Zeta[3] - 
      (14288400*I)*Pi^3*Zeta[3] + 8164800*Zeta[3]^2 - 575210160*Zeta[5] + 
      (293932800*I)*Pi*Zeta[5])/229635) + 
  G[0, x]*((Nf^2*(((-392*I)/15)*Pi*RATIO[x^(-1)] - (98*Pi^2*RATIO[x^2])/45 + 
       (2*RATIO[x]*(-2931 - (2646*I)*Pi + 3698*Pi^2 - (240*I)*Pi^3 - 
          1440*Zeta[3]))/405 + (2*(28281 - (47559*I)*Pi + 6349*Pi^2 + 
          (6936*I)*Pi^3 + 42048*Zeta[3]))/405 - 
       (2*RATIO[(1 - x)^(-1)]*(6529 - (38122*I)*Pi + 12868*Pi^2 + 
          (7200*I)*Pi^3 + 44640*Zeta[3]))/135 + 
       (2*((-69777*I)*Pi + 32255*Pi^2 + (14664*I)*Pi^3 + 91872*Zeta[3]))/
        (405*(-1 + RATIO[x])^2)))/Nc + Nc*((-272*Pi^4*RATIO[x^3])/135 + 
      (8*RATIO[x^2]*(315*Pi^2 - (1170*I)*Pi^3 + 17*Pi^4 + 3834*Zeta[3]))/27 - 
      ((8*I)/135)*RATIO[x^(-1)]*(10011*Pi + (800*I)*Pi^2 + 4840*Pi^3 - 
        (3960*I)*Pi^4 + 828*Pi^5 + 47520*Pi*Zeta[3] - 
        (23940*I)*Pi^2*Zeta[3]) + (4*(11403 + (13331*I)*Pi + 155132*Pi^2 + 
         (6556*I)*Pi^3 - 3836*Pi^4 - (1176*I)*Pi^5 + 124008*Zeta[3] - 
         (174060*I)*Pi*Zeta[3] - 79920*Pi^2*Zeta[3] - 83160*Zeta[5]))/135 + 
      (4*RATIO[x]*(-19851 + (70074*I)*Pi + 80930*Pi^2 + (84030*I)*Pi^3 - 
         15192*Pi^4 - (1800*I)*Pi^5 - 179640*Zeta[3] - 
         (201960*I)*Pi*Zeta[3] - 142560*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 - 
      (8*RATIO[(1 - x)^(-1)]*(79749 + (499002*I)*Pi - 20608*Pi^2 + 
         (88320*I)*Pi^3 - 7746*Pi^4 - (225*I)*Pi^5 - 647640*Zeta[3] - 
         (515160*I)*Pi*Zeta[3] - 352620*Pi^2*Zeta[3] + 90720*Zeta[5]))/405 + 
      (8*((606222*I)*Pi + 177884*Pi^2 + (75321*I)*Pi^3 - 552*Pi^4 + 
         (3870*I)*Pi^5 - 520632*Zeta[3] - (139320*I)*Pi*Zeta[3] - 
         313200*Pi^2*Zeta[3] + 503820*Zeta[5]))/(405*(-1 + RATIO[x])^2)) + 
    Nf*((272*Pi^4*RATIO[x^3])/135 - 
      (2*RATIO[x^2]*(3858*Pi^2 - (6075*I)*Pi^3 + 340*Pi^4 - 7830*Zeta[3]))/
       135 + (4*RATIO[x^(-1)]*((6009*I)*Pi + 1130*Pi^2 + (1760*I)*Pi^3 + 
         480*Pi^4 + (17280*I)*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-2427 - (19782*I)*Pi - 22123*Pi^2 - (53640*I)*Pi^3 + 
         3384*Pi^4 - 47160*Zeta[3] + (30240*I)*Pi*Zeta[3]))/405 + 
      ((-4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*(-21 - (3*I)*Pi + 5*Pi^2)*RATIO[x])/9 - (14*Pi^2*RATIO[x^2])/9 + 
        (208 - (388*I)*Pi + 263*Pi^2 - (98*I)*Pi^3 + 12*Zeta[3])/3 - 
        (2*RATIO[(1 - x)^(-1)]*(219 - (1929*I)*Pi + 434*Pi^2 - (216*I)*Pi^3 + 
           1728*Zeta[3]))/9 + ((-3564*I)*Pi - 101*Pi^2 - (138*I)*Pi^3 + 
          3420*Zeta[3])/(9*(-1 + RATIO[x])^2))/Nc^2 + 
      (-21978 - (99474*I)*Pi - 586817*Pi^2 - (76044*I)*Pi^3 + 21492*Pi^4 - 
        (1224*I)*Pi^5 - 838332*Zeta[3] + (866160*I)*Pi*Zeta[3] + 
        226800*Pi^2*Zeta[3] + 291600*Zeta[5])/405 + 
      ((-135594*I)*Pi - 77459*Pi^2 - (102632*I)*Pi^3 - 17664*Pi^4 - 
        (3624*I)*Pi^5 - 164436*Zeta[3] - (15840*I)*Pi*Zeta[3] + 
        211680*Pi^2*Zeta[3] + 486000*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-37668 - (145467*I)*Pi - 190837*Pi^2 - 
         (175740*I)*Pi^3 - 6426*Pi^4 - (4896*I)*Pi^5 - 571500*Zeta[3] + 
         (622080*I)*Pi*Zeta[3] + 382320*Pi^2*Zeta[3] + 777600*Zeta[5]))/
       405)) + Nf^2*(Nc*((2*((-611*I)*Pi + 66*Pi^2)*RATIO[x^(-1)])/9 - 
      (Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (2*RATIO[x]*(1298750 + (485415*I)*Pi - 199260*Pi^2 + (24300*I)*Pi^3 + 
         61344*Pi^4 - 209520*Zeta[3] + (2585520*I)*Pi*Zeta[3]))/32805 + 
      (-5919310 + (8775900*I)*Pi + 1818855*Pi^2 + (490860*I)*Pi^3 - 
        10422*Pi^4 - (2916*I)*Pi^5 - 9291240*Zeta[3] - 
        (4121280*I)*Pi*Zeta[3] + 874800*Pi^2*Zeta[3] - 5248800*Zeta[5])/
       32805 + (3817*Pi^4 - (132*I)*Pi^5 - (124920*I)*Pi*Zeta[3] + 
        39600*Pi^2*Zeta[3] - 237600*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(-640 + 3035*Pi^2 + (660*I)*Pi^3 + 297*Pi^4 - 
         (12*I)*Pi^5 - 11880*Zeta[3] - (9720*I)*Pi*Zeta[3] + 
         3600*Pi^2*Zeta[3] - 21600*Zeta[5]))/135) + 
    (((8*I)/45)*(2*Pi - (81*I)*Pi^2 + 105*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(18505 + (5940*I)*Pi - 16272*Pi^2 + (6620*I)*Pi^3 + 
         1448*Pi^4 - 9336*Zeta[3] + (64800*I)*Pi*Zeta[3]))/405 + 
      (165095 + (1202250*I)*Pi - 1935290*Pi^2 - (1864730*I)*Pi^3 + 
        83230*Pi^4 + (10416*I)*Pi^5 - 3720*Pi^6 - 1048740*Zeta[3] + 
        (3674160*I)*Pi*Zeta[3] - 105840*Pi^2*Zeta[3] - 907200*Zeta[3]^2 - 
        2797200*Zeta[5])/14175 + (2*RATIO[(1 - x)^(-1)]*
        (9450 - (685545*I)*Pi + 684985*Pi^2 + (1092000*I)*Pi^3 - 44310*Pi^4 - 
         (29568*I)*Pi^5 + 14880*Pi^6 + 1708560*Zeta[3] - 
         (3402000*I)*Pi*Zeta[3] + 15120*Pi^2*Zeta[3] + 3628800*Zeta[3]^2 + 
         4611600*Zeta[5]))/14175 - (2*((339185*I)*Pi^3 - 27335*Pi^4 - 
         (26838*I)*Pi^5 + 16740*Pi^6 - 2035110*Zeta[3] - 
         (1816920*I)*Pi*Zeta[3] - 47880*Pi^2*Zeta[3] + 4082400*Zeta[3]^2 + 
         4611600*Zeta[5]))/(14175*(-1 + RATIO[x])^2))/Nc) + 
  Nf*(((-2*I)/405)*RATIO[x^(-1)]*(-26421*Pi - (19872*I)*Pi^2 + 71416*Pi^3 + 
      1272*Pi^5 + 33840*Pi*Zeta[3] - (38880*I)*Pi^2*Zeta[3]) + 
    (RATIO[x]*(1222525 + (387270*I)*Pi + 790488*Pi^2 + (306708*I)*Pi^3 - 
       40032*Pi^4 - (4176*I)*Pi^5 - 1357896*Zeta[3] - 
       (1168560*I)*Pi*Zeta[3] - 384480*Pi^2*Zeta[3] - 367200*Zeta[5]))/2430 - 
    (RATIO[x^2]*(16965*Pi^2 - (6354*I)*Pi^3 + 359*Pi^4 - 27468*Zeta[3] + 
       (27540*I)*Pi*Zeta[3] - 6000*Pi^2*Zeta[3] - 72000*Zeta[5]))/135 - 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
    (-31924655 - (34307910*I)*Pi - 27378120*Pi^2 + (77954730*I)*Pi^3 - 
      16962120*Pi^4 + (3283623*I)*Pi^5 - 1443270*Pi^6 + 7434420*Zeta[3] - 
      (354692520*I)*Pi*Zeta[3] - 72969120*Pi^2*Zeta[3] - 
      (15195600*I)*Pi^3*Zeta[3] - 61236000*Zeta[3]^2 - 171819900*Zeta[5] + 
      (41844600*I)*Pi*Zeta[5])/85050 + ((-866590*I)*Pi^3 - 649990*Pi^4 + 
      (229323*I)*Pi^5 - 227380*Pi^6 + 5199540*Zeta[3] + 
      (1233720*I)*Pi*Zeta[3] + 152280*Pi^2*Zeta[3] - 
      (4617000*I)*Pi^3*Zeta[3] - 10643400*Zeta[3]^2 + 5570100*Zeta[5] + 
      (52277400*I)*Pi*Zeta[5])/(4050*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(18900 - (2636760*I)*Pi - 11540865*Pi^2 + 
       (20667430*I)*Pi^3 - 4118520*Pi^4 + (1308048*I)*Pi^5 - 902950*Pi^6 - 
       19929840*Zeta[3] - (27102600*I)*Pi*Zeta[3] - 16281720*Pi^2*Zeta[3] - 
       (19013400*I)*Pi^3*Zeta[3] - 45246600*Zeta[3]^2 - 42222600*Zeta[5] + 
       (146286000*I)*Pi*Zeta[5]))/14175 + 
    ((I/3)*(65*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] - 
      (RATIO[x^2]*((-60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 + (RATIO[x]*(715 + (45*I)*Pi - 140*Pi^2 + 
         (60*I)*Pi^3 + 33*Pi^4 + 1620*Zeta[3] + (1080*I)*Pi*Zeta[3] - 
         3600*Zeta[5]))/45 - (RATIO[(1 - x)^(-1)]*((19710*I)*Pi - 
         66195*Pi^2 - (4410*I)*Pi^3 - 20448*Pi^4 + (153*I)*Pi^5 - 86*Pi^6 - 
         206820*Zeta[3] + (38880*I)*Pi*Zeta[3] + 3240*Pi^2*Zeta[3] + 
         (7560*I)*Pi^3*Zeta[3] + 22680*Zeta[3]^2 - 8100*Zeta[5] + 
         (453600*I)*Pi*Zeta[5]))/405 + (-50400 + (9450*I)*Pi - 912555*Pi^2 + 
        (28350*I)*Pi^3 - 38304*Pi^4 - (1071*I)*Pi^5 - 86*Pi^6 - 
        2241540*Zeta[3] + (1474200*I)*Pi*Zeta[3] - 22680*Pi^2*Zeta[3] + 
        (7560*I)*Pi^3*Zeta[3] + 22680*Zeta[3]^2 + 510300*Zeta[5] + 
        (453600*I)*Pi*Zeta[5])/5670 + ((-805*I)*Pi^3 - 11620*Pi^4 + 
        (357*I)*Pi^5 - 282*Pi^6 + 4830*Zeta[3] - (223020*I)*Pi*Zeta[3] + 
        7560*Pi^2*Zeta[3] + (6720*I)*Pi^3*Zeta[3] - 5040*Zeta[3]^2 - 
        18900*Zeta[5] + (524160*I)*Pi*Zeta[5])/(315*(-1 + RATIO[x])^2))/
     Nc^2 + Nc^2*((I/9)*(12109*Pi + (846*I)*Pi^2 + 264*Pi^3)*RATIO[x^(-1)] + 
      (29*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/15 + 
      (RATIO[x]*(-64216855 - (19979640*I)*Pi + 7801440*Pi^2 - 
         (1834920*I)*Pi^3 - 2404728*Pi^4 + (11664*I)*Pi^5 + 
         39071160*Zeta[3] - (101554560*I)*Pi*Zeta[3] + 660960*Pi^2*Zeta[3] + 
         13296960*Zeta[5]))/65610 - (RATIO[(1 - x)^(-1)]*
        (33180 - 841260*Pi^2 - (145530*I)*Pi^3 - 49126*Pi^4 + 
         (41811*I)*Pi^5 - 648*Pi^6 + 2793420*Zeta[3] + 
         (2061360*I)*Pi*Zeta[3] - 599760*Pi^2*Zeta[3] + 
         (105840*I)*Pi^3*Zeta[3] - 136080*Zeta[3]^2 + 5084100*Zeta[5] - 
         (1859760*I)*Pi*Zeta[5]))/945 + (-410564*Pi^4 + (211113*I)*Pi^5 - 
        3564*Pi^6 + (13436640*I)*Pi*Zeta[3] - 3419640*Pi^2*Zeta[3] + 
        (582120*I)*Pi^3*Zeta[3] - 748440*Zeta[3]^2 + 25836300*Zeta[5] - 
        (10228680*I)*Pi*Zeta[5])/(5670*(-1 + RATIO[x])^2) + 
      (835457875 - (1167224940*I)*Pi - 269471895*Pi^2 - (73804500*I)*Pi^3 + 
        7266672*Pi^4 + (5051970*I)*Pi^5 - 78732*Pi^6 + 970205040*Zeta[3] + 
        (570039120*I)*Pi*Zeta[3] - 77497560*Pi^2*Zeta[3] + 
        (12859560*I)*Pi^3*Zeta[3] - 16533720*Zeta[3]^2 + 669309480*Zeta[5] - 
        (225960840*I)*Pi*Zeta[5])/459270)) + 
  G[1, x]*(Nf^3*(-4/27 + (8*RATIO[(1 - x)^(-1)])/27) + 
    Nf^2*(Nc*((2*((-479*I)*Pi + 66*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(611 - (950*I)*Pi + 156*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*RATIO[(1 - x)^(-1)]*(15 - (6*I)*Pi - 611*Pi^2 - (132*I)*Pi^3 + 
           2376*Zeta[3]))/27 + (4*RATIO[x]*(752 + (1008*I)*Pi - 2727*Pi^2 - 
           (108*I)*Pi^3 + 3456*Zeta[3]))/729 + 
        (2*(113516 - (148545*I)*Pi + 3321*Pi^2 - (3996*I)*Pi^3 + 
           68904*Zeta[3]))/729) + 
      (((8*I)/45)*(-130*Pi - (81*I)*Pi^2 + 105*Pi^3)*RATIO[x^(-2)] - 
        ((8*I)/45)*(2*I - 325*Pi - (348*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] + 
        (98*Pi^2*RATIO[x^2])/45 + (2*RATIO[x]*(2931 + (2646*I)*Pi + 82*Pi^2 + 
           (240*I)*Pi^3 + 1440*Zeta[3]))/405 - (4*(Pi^4 + (24*I)*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((6403*I)*Pi - 2150*Pi^2 + (576*I)*Pi^3 + 153*Pi^4 + 5040*Zeta[3] - 
           (9936*I)*Pi*Zeta[3]))/135 + 
        (2*(-13536 + (1221*I)*Pi + 17231*Pi^2 + (14628*I)*Pi^3 + 189*Pi^4 - 
           48960*Zeta[3] - (27216*I)*Pi*Zeta[3]))/405)/Nc) + 
    Nc^3*(((-4*I)/3)*(602*Pi + (55*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-2)] + 
      ((8*I)/3)*(416*I + 969*Pi + (110*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
      (2*(5053855 - (8361900*I)*Pi + 129900*Pi^2 - (140400*I)*Pi^3 + 
         9153*Pi^4 + (19602*I)*Pi^5 + 1808460*Zeta[3] - 
         (458460*I)*Pi*Zeta[3] + 317520*Pi^2*Zeta[3] - 758160*Zeta[5]))/
       3645 + (2*RATIO[x]*(-673105 + (811080*I)*Pi - 752790*Pi^2 - 
         (159300*I)*Pi^3 + 15147*Pi^4 - (3078*I)*Pi^5 + 1690740*Zeta[3] - 
         (124740*I)*Pi*Zeta[3] + 32400*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 - 
      (4*RATIO[(1 - x)^(-1)]*(11 - (6*I)*Pi - 4422*Pi^2 - (300*I)*Pi^3 + 
         288*Pi^4 + (153*I)*Pi^5 + 12960*Zeta[3] - (8640*I)*Pi*Zeta[3] + 
         3240*Pi^2*Zeta[3] - 8100*Zeta[5]))/27 + 
      (8*(33*Pi^4 + (17*I)*Pi^5 - (1080*I)*Pi*Zeta[3] + 360*Pi^2*Zeta[3] - 
         900*Zeta[5]))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/15)*(9985*Pi + (2209*I)*Pi^2 + 880*Pi^3)*RATIO[x^(-2)] + 
      (272*Pi^4*RATIO[x^3])/135 - (8*RATIO[x^2]*(441*Pi^2 - (360*I)*Pi^3 + 
         17*Pi^4 + 4590*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        ((-518116*I)*Pi - 337930*Pi^2 + (33056*I)*Pi^3 - 9229*Pi^4 + 
         (4878*I)*Pi^5 - 98040*Zeta[3] - (260496*I)*Pi*Zeta[3] + 
         148320*Pi^2*Zeta[3] - 307800*Zeta[5]))/135 + 
      (4*((12660*I)*Pi^3 + 15391*Pi^4 + (2838*I)*Pi^5 - 75960*Zeta[3] - 
         (166536*I)*Pi*Zeta[3] + 97920*Pi^2*Zeta[3] - 199800*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (4*(-21970 - (13719*I)*Pi - 184352*Pi^2 - 
         (10672*I)*Pi^3 - 217*Pi^4 + (540*I)*Pi^5 - 62820*Zeta[3] - 
         (409716*I)*Pi*Zeta[3] + 59760*Pi^2*Zeta[3] - 186840*Zeta[5]))/135 + 
      ((4*I)/405)*RATIO[x^(-1)]*(29769*I + 1265400*Pi + (42826*I)*Pi^2 - 
        38550*Pi^3 + (19239*I)*Pi^4 + 1758*Pi^5 + (320400*I)*Zeta[3] + 
        201960*Pi*Zeta[3] - (102240*I)*Pi^2*Zeta[3] - (218160*I)*Zeta[5]) + 
      (4*RATIO[x]*(19851 - (70074*I)*Pi - 138710*Pi^2 + (17190*I)*Pi^3 + 
         17040*Pi^4 - (3486*I)*Pi^5 + 233280*Zeta[3] + 
         (201960*I)*Pi*Zeta[3] + 25200*Pi^2*Zeta[3] + 50760*Zeta[5]))/405) + 
    Nf*(((2*I)/45)*(13345*Pi + (2628*I)*Pi^2 + 1080*Pi^3)*RATIO[x^(-2)] - 
      (272*Pi^4*RATIO[x^3])/135 + (2*RATIO[x^2]*(708*Pi^2 + (405*I)*Pi^3 + 
         340*Pi^4 + 810*Zeta[3]))/135 - 
      (RATIO[x]*(20811 - (39564*I)*Pi - 127676*Pi^2 + (11760*I)*Pi^3 + 
         6624*Pi^4 + 33120*Zeta[3] + (43200*I)*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(26421 - (332820*I)*Pi + 23290*Pi^2 + (37320*I)*Pi^3 + 
         2076*Pi^4 + 132840*Zeta[3] - (47520*I)*Pi*Zeta[3]))/405 + 
      ((I/3)*(21*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] + 
        (I/3)*(-65*I - 318*Pi - (8*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
        (2*(42 + (6*I)*Pi + 23*Pi^2)*RATIO[x])/9 - (22*Pi^2*RATIO[x^2])/9 + 
        (-1000 + (1715*I)*Pi + 1650*Pi^2 + (20*I)*Pi^3 + 21*Pi^4 + 
          5400*Zeta[3] - (1920*I)*Pi*Zeta[3])/15 - 
        (2*RATIO[(1 - x)^(-1)]*((7275*I)*Pi + 3930*Pi^2 + (450*I)*Pi^3 + 
           763*Pi^4 + 3780*Zeta[3] - (9360*I)*Pi*Zeta[3]))/45)/Nc^2 + 
      (4*((-1970*I)*Pi^3 + 1207*Pi^4 - (171*I)*Pi^5 + 11820*Zeta[3] + 
         (108072*I)*Pi*Zeta[3] - 30240*Pi^2*Zeta[3] + 71820*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((96501*I)*Pi + 105450*Pi^2 - (22239*I)*Pi^3 + 21814*Pi^4 - 
         (648*I)*Pi^5 + 125010*Zeta[3] + (341784*I)*Pi*Zeta[3] - 
         66960*Pi^2*Zeta[3] + 159840*Zeta[5]))/135 + 
      (-59283 + (46566*I)*Pi + 537827*Pi^2 - (152052*I)*Pi^3 + 48780*Pi^4 + 
        (1728*I)*Pi^5 + 975420*Zeta[3] + (1140264*I)*Pi*Zeta[3] - 
        123120*Pi^2*Zeta[3] + 285120*Zeta[5])/405 + 
      Nc^2*((I/9)*(8833*Pi + (846*I)*Pi^2 + 264*Pi^3)*RATIO[x^(-2)] - 
        (I/9)*(12109*I + 16762*Pi + (2244*I)*Pi^2 + 624*Pi^3)*RATIO[x^(-1)] - 
        (RATIO[x]*(-77945 + (60624*I)*Pi - 133464*Pi^2 - (12312*I)*Pi^3 + 
           972*Pi^4 + 198288*Zeta[3] - (9072*I)*Pi*Zeta[3]))/729 + 
        (44*(-33*Pi^4 - (17*I)*Pi^5 + (1080*I)*Pi*Zeta[3] - 
           360*Pi^2*Zeta[3] + 900*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-240 + (120*I)*Pi + 56210*Pi^2 + 
           (6435*I)*Pi^3 - 2574*Pi^4 - (1224*I)*Pi^5 - 175770*Zeta[3] + 
           (51840*I)*Pi*Zeta[3] - 25920*Pi^2*Zeta[3] + 64800*Zeta[5]))/135 + 
        (-11170825 + (13974705*I)*Pi + 5655*Pi^2 + (458460*I)*Pi^3 - 
          26730*Pi^4 - (16524*I)*Pi^5 - 4986360*Zeta[3] - 
          (45360*I)*Pi*Zeta[3] - 349920*Pi^2*Zeta[3] + 874800*Zeta[5])/
         3645))), G[0, 0, 1, 1, 0, 0, x]*
   (Nf^2*((-192 + 1152*RATIO[(1 - x)^(-1)] - 1152/(-1 + RATIO[x])^2)/Nc + 
      Nc*(96 - 576*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)) + 
    Nf*(-112 + 1184*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-928 + 5312*RATIO[(1 - x)^(-1)] - 5312/(-1 + RATIO[x])^2) + 
      (-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc^2 - 
      1280/(-1 + RATIO[x])^2) + Nc^3*(960 - 4704*RATIO[(1 - x)^(-1)] + 
      4704/(-1 + RATIO[x])^2) + Nc*(2432 - 10624*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] + 6080/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nf*(752 - 2944*RATIO[(1 - x)^(-1)] + 
      (16 - 32*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)/Nc^2 + 
      3408/(-1 + RATIO[x])^2) + Nc*(-3456 + 7360*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] - 11840/(-1 + RATIO[x])^2 - 1920*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nf*(752 - 2944*RATIO[(1 - x)^(-1)] + 
      (16 - 32*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)/Nc^2 + 
      3408/(-1 + RATIO[x])^2) + Nc*(-3456 + 7360*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] - 11840/(-1 + RATIO[x])^2 - 1920*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(2336 - 13504*RATIO[(1 - x)^(-1)] + 
      13504/(-1 + RATIO[x])^2) + Nc*(-7872 + 45696*RATIO[(1 - x)^(-1)] + 
      (1280*RATIO[x^(-1)])/3 - 45696/(-1 + RATIO[x])^2 - 
      (4736*RATIO[x])/3)) + G[0, 1, 0, 1, 1, 1, x]*
   (Nf*(976 - 5600*RATIO[(1 - x)^(-1)] + 5600/(-1 + RATIO[x])^2) + 
    Nc*(-10176 + 34048*RATIO[(1 - x)^(-1)] + (1664*RATIO[x^(-1)])/3 - 
      34048/(-1 + RATIO[x])^2 - (4352*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nf*(192 - 384*RATIO[(1 - x)^(-1)]) + 
    Nc*(640 + 1792*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] - 
      768/(-1 + RATIO[x])^2 - 1408*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nf*(-352 + 1568*RATIO[(1 - x)^(-1)] - 
      1680/(-1 + RATIO[x])^2) + Nc*(8768/3 - 2432*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 4800/(-1 + RATIO[x])^2 - (3904*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nf*(-352 + 1568*RATIO[(1 - x)^(-1)] - 
      1680/(-1 + RATIO[x])^2) + Nc*(8768/3 - 2432*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 4800/(-1 + RATIO[x])^2 - (3904*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nf*(-640 + 2048*RATIO[(1 - x)^(-1)] - 
      2048/(-1 + RATIO[x])^2) + Nc*(5056 - 5888*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 5888/(-1 + RATIO[x])^2 - 896*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nf*(464 - 1504*RATIO[(1 - x)^(-1)] + 
      (32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc^2 + 
      800/(-1 + RATIO[x])^2) + Nc*(-1600/3 + 10880*RATIO[(1 - x)^(-1)] - 
      (6208*RATIO[x^(-1)])/3 - 3520/(-1 + RATIO[x])^2 - (2176*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nf*(464 - 1504*RATIO[(1 - x)^(-1)] + 
      (32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc^2 + 
      800/(-1 + RATIO[x])^2) + Nc*(-1600/3 + 10880*RATIO[(1 - x)^(-1)] - 
      (6208*RATIO[x^(-1)])/3 - 3520/(-1 + RATIO[x])^2 - (2176*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1792/3 + 320*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 640*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nf*(-384 + 768*RATIO[(1 - x)^(-1)] - 
      768/(-1 + RATIO[x])^2) + Nc*(9088/3 - 768*RATIO[(1 - x)^(-1)] - 
      (2560*RATIO[x^(-1)])/3 + 768/(-1 + RATIO[x])^2 - 640*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*
   (Nf^2*(Nc*(-80 + 400*RATIO[(1 - x)^(-1)] - 360/(-1 + RATIO[x])^2) + 
      (160 - 800*RATIO[(1 - x)^(-1)] + 720/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-512 + 2656*RATIO[(1 - x)^(-1)] - 2976/(-1 + RATIO[x])^2) + 
    Nf*(504 - 1968*RATIO[(1 - x)^(-1)] + (4 - 8*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(680 - 3520*RATIO[(1 - x)^(-1)] + 
        3400/(-1 + RATIO[x])^2) + 2176/(-1 + RATIO[x])^2) + 
    Nc*(-3584 + 8256*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 
      10176/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*
   (Nf^2*((-160 + 800*RATIO[(1 - x)^(-1)] - 720/(-1 + RATIO[x])^2)/Nc + 
      Nc*(80 - 400*RATIO[(1 - x)^(-1)] + 360/(-1 + RATIO[x])^2)) + 
    Nf*(-216 + 432*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-880 + 3920*RATIO[(1 - x)^(-1)] - 3800/(-1 + RATIO[x])^2) + 
      (-60 + 120*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 - 
      352/(-1 + RATIO[x])^2) + Nc^3*(896 - 2848*RATIO[(1 - x)^(-1)] + 
      3168/(-1 + RATIO[x])^2) + Nc*(1664 - 7104*RATIO[(1 - x)^(-1)] + 
      9664/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nf*(-544 + 2528*RATIO[(1 - x)^(-1)] - 
      2480/(-1 + RATIO[x])^2) + Nc*(15680/3 - 13760*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 + 15296/(-1 + RATIO[x])^2 - (1408*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nf*(-544 + 2528*RATIO[(1 - x)^(-1)] - 
      2480/(-1 + RATIO[x])^2) + Nc*(15680/3 - 13760*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 + 15296/(-1 + RATIO[x])^2 - (1408*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(544 - 1952*RATIO[(1 - x)^(-1)] + 
      (32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc^2 + 
      1616/(-1 + RATIO[x])^2) + Nc*(3008/3 + 1088*RATIO[(1 - x)^(-1)] - 
      (3712*RATIO[x^(-1)])/3 - 2176/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(544 - 1952*RATIO[(1 - x)^(-1)] + 
      (32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc^2 + 
      1616/(-1 + RATIO[x])^2) + Nc*(3008/3 + 1088*RATIO[(1 - x)^(-1)] - 
      (3712*RATIO[x^(-1)])/3 - 2176/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 
      256/(-1 + RATIO[x])^2) + Nc*(-256 + 640*RATIO[x^(-1)] - 
      384*RATIO[x])) + G[1, 0, 0, 0, 1, 1, x]*
   (Nf*(704 - 2560*RATIO[(1 - x)^(-1)] + 2944/(-1 + RATIO[x])^2) + 
    Nc*(-2624 + 4928*RATIO[(1 - x)^(-1)] - 1664*RATIO[x^(-1)] - 
      7808/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 0, x]*
   (Nf^2*(Nc*(-16 + 80*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (32 - 160*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-256 + 608*RATIO[(1 - x)^(-1)] - 672/(-1 + RATIO[x])^2) + 
    Nf*(664 + (4 - 8*RATIO[(1 - x)^(-1)])/Nc^2 - 2768*RATIO[(1 - x)^(-1)] + 
      Nc^2*(216 - 864*RATIO[(1 - x)^(-1)] + 840/(-1 + RATIO[x])^2) + 
      3216/(-1 + RATIO[x])^2) + Nc*(-4992 + 6656*RATIO[(1 - x)^(-1)] + 
      768*RATIO[x^(-1)] - 10624/(-1 + RATIO[x])^2 - 256*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(256 - 512*RATIO[(1 - x)^(-1)] + 
      512/(-1 + RATIO[x])^2) + Nc*(-896 + 768*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 192*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(256 - 512*RATIO[(1 - x)^(-1)] + 
      512/(-1 + RATIO[x])^2) + Nc*(-896 + 768*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 192*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(496 - 2720*RATIO[(1 - x)^(-1)] + 
      2720/(-1 + RATIO[x])^2) + Nc*(-5184 + 9728*RATIO[(1 - x)^(-1)] + 
      (2048*RATIO[x^(-1)])/3 - 9728/(-1 + RATIO[x])^2 - (512*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, 1, x]*(Nf*(-320 - 128*RATIO[(1 - x)^(-1)] + 
      128/(-1 + RATIO[x])^2) + Nc*(1728 + 2176*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] - 2176/(-1 + RATIO[x])^2 - 128*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nf*(-256 + 1664*RATIO[(1 - x)^(-1)] - 
      2048/(-1 + RATIO[x])^2) + Nc*(1984/3 - 3008*RATIO[(1 - x)^(-1)] + 
      (896*RATIO[x^(-1)])/3 + 5888/(-1 + RATIO[x])^2 - 128*RATIO[x])) + 
  Nc*G[1, 1, 1, 1, 1, 1, x]*(5632 - 2816*RATIO[x^(-1)] - 2816*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(-1536 + 3328*RATIO[x^(-1)] - 1792*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(-1536 + 3328*RATIO[x^(-1)] - 1792*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 1, x]*(-1536 + 1792*RATIO[x^(-1)] - 256*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(-1536 + 256*RATIO[x^(-1)] + 1280*RATIO[x]) + 
  Nc*G[1, 0, 1, 1, 1, 1, x]*(-1536 - 640*RATIO[x^(-1)] + 2176*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(-1536 - (4096*RATIO[x^(-1)])/3 + 
    (8704*RATIO[x])/3) + G[1, 0, 1, 0, 0, 1, x]*
   (Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 384/(-1 + RATIO[x])^2) + 
    Nc*(3776/3 - 384*RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 + (320*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(3776/3 - 384*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 + 384/(-1 + RATIO[x])^2 + (320*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 0, 0, x]*
   (Nf^2*(Nc*(-64 + 320*RATIO[(1 - x)^(-1)] - 288/(-1 + RATIO[x])^2) + 
      (128 - 640*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-448 + 2144*RATIO[(1 - x)^(-1)] - 2400/(-1 + RATIO[x])^2) + 
    Nf*(336 - 1344*RATIO[(1 - x)^(-1)] + 
      Nc^2*(560 - 2848*RATIO[(1 - x)^(-1)] + 2752/(-1 + RATIO[x])^2) + 
      1488/(-1 + RATIO[x])^2 - 32/(Nc^2*(-1 + RATIO[x])^2)) + 
    Nc*(-3200 + 6400*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] - 
      8192/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(3712/3 - 768*RATIO[(1 - x)^(-1)] + 
      (512*RATIO[x^(-1)])/3 + 768/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(192 - 384*RATIO[(1 - x)^(-1)] + 
      384/(-1 + RATIO[x])^2) + Nc*(-4096/3 + 896*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 896/(-1 + RATIO[x])^2 + (512*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(192 - 384*RATIO[(1 - x)^(-1)] + 
      384/(-1 + RATIO[x])^2) + Nc*(-4096/3 + 896*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 896/(-1 + RATIO[x])^2 + (512*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nf*(-816 + 4032*RATIO[(1 - x)^(-1)] - 
      3344/(-1 + RATIO[x])^2) + Nc*(9600 - 37632*RATIO[(1 - x)^(-1)] + 
      (3968*RATIO[x^(-1)])/3 + 20224/(-1 + RATIO[x])^2 + (640*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(-224 + 64*RATIO[(1 - x)^(-1)] + 
      64/(-1 + RATIO[x])^2) + Nc*(-1472/3 + 512*RATIO[(1 - x)^(-1)] + 
      (2432*RATIO[x^(-1)])/3 - 1472/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*
   (Nf^2*((-48 + 288*RATIO[(1 - x)^(-1)] - 288/(-1 + RATIO[x])^2)/Nc + 
      Nc*(24 - 144*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2)) + 
    Nf*(-176 + 832*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-312 + 1488*RATIO[(1 - x)^(-1)] - 1488/(-1 + RATIO[x])^2) - 
      816/(-1 + RATIO[x])^2) + Nc^3*(384 - 1248*RATIO[(1 - x)^(-1)] + 
      1248/(-1 + RATIO[x])^2) + Nc*(-128 - 1152*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(768 - 640*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] + 640/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nf*(128 + 128*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(64/3 - 576*RATIO[(1 - x)^(-1)] - 
      (2944*RATIO[x^(-1)])/3 + 1536/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nf*(128 + 128*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(64/3 - 576*RATIO[(1 - x)^(-1)] - 
      (2944*RATIO[x^(-1)])/3 + 1536/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-960 + 4992*RATIO[(1 - x)^(-1)] + 
      (-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc^2 - 
      5312/(-1 + RATIO[x])^2) + Nc*(128 - 512*RATIO[x^(-1)] + 
      8448/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nf*(-336 + 2592*RATIO[(1 - x)^(-1)] - 
      2624/(-1 + RATIO[x])^2) + Nc*(5440 - 16640*RATIO[(1 - x)^(-1)] - 
      768*RATIO[x^(-1)] + 17536/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nf*(-1184 + 5632*RATIO[(1 - x)^(-1)] - 
      5472/(-1 + RATIO[x])^2) + Nc*(768 - 12480*RATIO[(1 - x)^(-1)] - 
      (1216*RATIO[x^(-1)])/3 + 17472/(-1 + RATIO[x])^2 + 
      (1216*RATIO[x])/3)) + G[0, 0, 1, 1, 1, 0, x]*
   (Nf*(-1184 + 5632*RATIO[(1 - x)^(-1)] - 5472/(-1 + RATIO[x])^2) + 
    Nc*(768 - 12480*RATIO[(1 - x)^(-1)] - (1216*RATIO[x^(-1)])/3 + 
      17472/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nc^3*(192 - 96*RATIO[(1 - x)^(-1)] + 
      96/(-1 + RATIO[x])^2) + Nf*(48 - 960*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
      1264/(-1 + RATIO[x])^2) + Nc*(832 + 1856*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] - 4736/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(-192 + 672*RATIO[(1 - x)^(-1)] - 
      816/(-1 + RATIO[x])^2) + Nc*(1664 - 2112*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] + 1152/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(-192 + 672*RATIO[(1 - x)^(-1)] - 
      816/(-1 + RATIO[x])^2) + Nc*(1664 - 2112*RATIO[(1 - x)^(-1)] - 
      448*RATIO[x^(-1)] + 1152/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nf*(-1184 + 5728*RATIO[(1 - x)^(-1)] - 
      5616/(-1 + RATIO[x])^2) + Nc*(4800 - 20032*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 + 18688/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(192 - 1152*RATIO[(1 - x)^(-1)] + 
      1408/(-1 + RATIO[x])^2) + Nc*(-2368/3 + 2304*RATIO[(1 - x)^(-1)] - 
      (3328*RATIO[x^(-1)])/3 - 4224/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(192 - 1152*RATIO[(1 - x)^(-1)] + 
      1408/(-1 + RATIO[x])^2) + Nc*(-2368/3 + 2304*RATIO[(1 - x)^(-1)] - 
      (3328*RATIO[x^(-1)])/3 - 4224/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nf*(800 - 3520*RATIO[(1 - x)^(-1)] + 
      4160/(-1 + RATIO[x])^2) + Nc*(-18368/3 + 6656*RATIO[(1 - x)^(-1)] + 
      (2048*RATIO[x^(-1)])/3 - 11456/(-1 + RATIO[x])^2 + 768*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nf*(-704 + 2944*RATIO[(1 - x)^(-1)] - 
      3456/(-1 + RATIO[x])^2) + Nc*(2752/3 - 5248*RATIO[(1 - x)^(-1)] + 
      (4352*RATIO[x^(-1)])/3 + 9088/(-1 + RATIO[x])^2 + 1216*RATIO[x])) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nf*(-704 + 2944*RATIO[(1 - x)^(-1)] - 
      3456/(-1 + RATIO[x])^2) + Nc*(2752/3 - 5248*RATIO[(1 - x)^(-1)] + 
      (4352*RATIO[x^(-1)])/3 + 9088/(-1 + RATIO[x])^2 + 1216*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(1536 - 384*RATIO[(1 - x)^(-1)] - 
      2176*RATIO[x^(-1)] + 384/(-1 + RATIO[x])^2 + 1408*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(192 - 384*RATIO[(1 - x)^(-1)] + 
      384/(-1 + RATIO[x])^2) + Nc*(-4864/3 + 384*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 + (4352*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(Nf*(192 - 384*RATIO[(1 - x)^(-1)] + 
      384/(-1 + RATIO[x])^2) + Nc*(-4864/3 + 384*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 + (4352*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(-896 - 1152*RATIO[(1 - x)^(-1)] + 
      (4160*RATIO[x^(-1)])/3 + 1152/(-1 + RATIO[x])^2 + (5440*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(-192 + 384*RATIO[(1 - x)^(-1)] - 
      384/(-1 + RATIO[x])^2) + Nc*(-896 - 1152*RATIO[(1 - x)^(-1)] + 
      (4160*RATIO[x^(-1)])/3 + 1152/(-1 + RATIO[x])^2 + (5440*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 1, x]*(Nf*(1024 - 512*RATIO[x^(-1)] - 512*RATIO[x]) + 
    Nc*((512*I)*(11*I + 3*Pi) + (256*I)*(-11*I + 7*Pi)*RATIO[x^(-1)] + 
      256*(11 - (13*I)*Pi)*RATIO[x])) + G[0, 0, 0, 1, 0, x]*
   (Nf^2*(Nc*((-80*I)*Pi + (400*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((360*I)*Pi)/(-1 + RATIO[x])^2) + 
      ((32*I)*(2*I + 5*Pi) - (160*I)*(2*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*(22*I + 45*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*((-512*I)*Pi + (2656*I)*Pi*RATIO[(1 - x)^(-1)] - 
      ((2976*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((40*I)/3)*(74*I + 39*Pi) - ((16*I)/3)*(661*I + 411*Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((680*I)*Pi - (3520*I)*Pi*
         RATIO[(1 - x)^(-1)] + ((3400*I)*Pi)/(-1 + RATIO[x])^2) + 
      ((4*I)*(4*I + 9*Pi) - (8*I)*(-4*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        ((32*I)*(-3*I + Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      ((16*I)*(55*I + 98*Pi))/(-1 + RATIO[x])^2 + 64*RATIO[x]) + 
    Nc*((128*(76 - (11*I)*Pi))/3 + ((32*I)/3)*(937*I + 1392*Pi)*
       RATIO[(1 - x)^(-1)] - ((7744*I)/3)*Pi*RATIO[x^(-1)] - 
      (((32*I)/3)*(41*I + 672*Pi))/(-1 + RATIO[x])^2 + 
      (64*(77 - (16*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*((-64*I)*(-I + 3*Pi) + (384*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      320*RATIO[x^(-1)] - ((384*I)*Pi)/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 
    Nc*(64*(13 + (28*I)*Pi) - (384*I)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-121*I + 16*Pi)*RATIO[x^(-1)] + ((384*I)*Pi)/
       (-1 + RATIO[x])^2 + 32*(77 - (16*I)*Pi)*RATIO[x])) + 
  G[0, 0, 0, 0, 0, x]*
   (Nf^2*(((8*(209 - (60*I)*Pi))/3 + ((16*I)/3)*(239*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(38*I + 45*Pi))/(-1 + RATIO[x])^2)/
       Nc + Nc*(((4*I)/3)*(169*I + 60*Pi) - ((8*I)/3)*(139*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/3)*(4*I + 135*Pi))/
         (-1 + RATIO[x])^2)) + Nc^3*((32*I)*(45*I + 8*Pi) - 
      (32*I)*(77*I + 79*Pi)*RATIO[(1 - x)^(-1)] + ((32*I)*(11*I + 89*Pi))/
       (-1 + RATIO[x])^2) + Nf*((8*I)*(25*I + 77*Pi) - 
      (8*I)*(39*I + 334*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(25 - (11*I)*Pi) + (8*I)*(15*I + 11*Pi)*RATIO[(1 - x)^(-1)] - 
        ((48*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*((80*(71 - (24*I)*Pi))/3 + ((8*I)/3)*(1231*I + 1290*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(143*I + 2490*Pi))/
         (-1 + RATIO[x])^2) + (((4*I)/3)*(1145*I + 2412*Pi))/
       (-1 + RATIO[x])^2 - 256*RATIO[x]) + 
    Nc*(((-32*I)/3)*(-185*I + 318*Pi) + ((32*I)/3)*(-841*I + 234*Pi)*
       RATIO[(1 - x)^(-1)] - (1280*I)*Pi*RATIO[x^(-1)] - 
      (((128*I)/3)*(-20*I + 141*Pi))/(-1 + RATIO[x])^2 + 
      128*(11 - (19*I)*Pi)*RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   ((Nf^2*(-64 + 320*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2))/Nc + 
    Nf*(((-16*I)/3)*(-185*I + 123*Pi) + ((16*I)/3)*(-661*I + 624*Pi)*
       RATIO[(1 - x)^(-1)] + ((-16*I)*(-I + 5*Pi) + (32*I)*(I + 5*Pi)*
         RATIO[(1 - x)^(-1)] - ((32*I)*(3*I + 5*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - ((16*I)*(-55*I + 207*Pi))/(-1 + RATIO[x])^2 + 64*RATIO[x]) + 
    Nc*((64*(152 + (15*I)*Pi))/3 + ((32*I)/3)*(937*I + 288*Pi)*
       RATIO[(1 - x)^(-1)] - (1792*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/3)*(-41*I + 294*Pi))/(-1 + RATIO[x])^2 + 
      (64*(77 - (30*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*((64*I)*(I + 3*Pi) - (384*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
      320*RATIO[x^(-1)] + ((384*I)*Pi)/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 
    Nc*((64*(39 - (64*I)*Pi))/3 + (384*I)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 
      ((352*I)/3)*(-33*I + 4*Pi)*RATIO[x^(-1)] - 
      ((384*I)*Pi)/(-1 + RATIO[x])^2 + (32*(231 + (100*I)*Pi)*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*((32*(1261 + (90*I)*Pi))/15 - 
      ((32*I)/15)*(-2441*I + 180*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 + 2752/(15*(-1 + RATIO[x])^2) - 
      (64*RATIO[x])/3) + Nc*(((-128*I)/15)*(-529*I + 165*Pi) + 
      ((128*I)/15)*(-2129*I + 120*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(143*I + 40*Pi)*RATIO[x^(-1)] - 
      19072/(15*(-1 + RATIO[x])^2) + ((352*I)/3)*(17*I + 4*Pi)*RATIO[x])) + 
  G[1, 0, 0, 0, 1, x]*(Nf*((8*(537 + (220*I)*Pi))/5 - 
      ((176*I)/15)*(-263*I + 60*Pi)*RATIO[(1 - x)^(-1)] - 448*RATIO[x^(-1)] + 
      (((64*I)/5)*(-254*I + 55*Pi))/(-1 + RATIO[x])^2 - (704*RATIO[x])/3) + 
    Nc*(((-9728*I)/15)*(-I + 5*Pi) + ((64*I)/5)*(-369*I + 125*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(11*I + 8*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-574*I + 125*Pi))/(-1 + RATIO[x])^2 + 
      (64*I)*(11*I + 6*Pi)*RATIO[x])) + G[1, 0, 0, 1, 0, x]*
   (Nf*((24*(179 + (60*I)*Pi))/5 - ((16*I)/15)*(-2893*I + 540*Pi)*
       RATIO[(1 - x)^(-1)] - 448*RATIO[x^(-1)] + 
      (((64*I)/5)*(-254*I + 45*Pi))/(-1 + RATIO[x])^2 - (704*RATIO[x])/3) + 
    Nc*(((-128*I)/15)*(-76*I + 195*Pi) + ((64*I)/5)*(-369*I + 95*Pi)*
       RATIO[(1 - x)^(-1)] - ((1408*I)/3)*(I + 2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-574*I + 95*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(33*I + 8*Pi)*RATIO[x])) + G[1, 1, 1, 0, 0, x]*
   (Nc^3*(-352/3 + (176*RATIO[x^(-1)])/3 + (176*RATIO[x])/3) + 
    Nf*(-512/3 - (3584*RATIO[(1 - x)^(-1)])/3 - 96*RATIO[x^(-1)] + 
      Nc^2*(128/3 - (64*RATIO[x^(-1)])/3 - (64*RATIO[x])/3) + 
      3584/(3*(-1 + RATIO[x])^2) + 160*RATIO[x]) + 
    Nc*(((-64*I)/3)*(-31*I + 42*Pi) + (1856*RATIO[(1 - x)^(-1)])/3 + 
      ((1408*I)/3)*(-6*I + Pi)*RATIO[x^(-1)] - 4160/(3*(-1 + RATIO[x])^2) + 
      ((128*I)/3)*(33*I + 10*Pi)*RATIO[x])) + 
  G[0, 1, 1, 0, 1, x]*(Nf*((16*(2522 + (315*I)*Pi))/15 - 
      ((32*I)/15)*(-2441*I + 720*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 + (((16*I)/15)*(-172*I + 1335*Pi))/
       (-1 + RATIO[x])^2 - (64*RATIO[x])/3) + 
    Nc*(((-128*I)/15)*(-529*I + 400*Pi) + ((128*I)/15)*(-2129*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 38*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(-298*I + 1245*Pi))/(-1 + RATIO[x])^2 - 
      ((352*I)/3)*(-17*I + 12*Pi)*RATIO[x])) + 
  G[0, 1, 1, 1, 1, x]*(Nf*((-96*I)*(-73*I + 2*Pi) + (64*I)*(-211*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 
      ((384*I)*Pi)/(-1 + RATIO[x])^2 + 512*RATIO[x]) + 
    Nc*(64*(379 - (10*I)*Pi) - (384*I)*(-119*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(66*I + 5*Pi)*RATIO[x^(-1)] + ((1152*I)*Pi)/
       (-1 + RATIO[x])^2 + ((704*I)/3)*(12*I + 13*Pi)*RATIO[x])) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((384*(13 - (10*I)*Pi))/5 + 
      ((64*I)/15)*(-211*I + 540*Pi)*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] - 
      (((1024*I)/15)*(-61*I + 30*Pi))/(-1 + RATIO[x])^2 + (128*RATIO[x])/3) + 
    Nc*(((64*I)/15)*(2434*I + 925*Pi) - ((64*I)/15)*(1729*I + 1770*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-33*I + 74*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-2591*I + 1320*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(11*I + 17*Pi)*RATIO[x])) + G[0, 0, 0, 1, 1, x]*
   (Nf*((8*(653 + (144*I)*Pi))/3 - ((16*I)/3)*(-1441*I + 162*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(6 + I*Pi) - (64*I)*(-6*I + Pi)*
         RATIO[(1 - x)^(-1)] + ((64*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      (((8*I)/3)*(-1669*I + 270*Pi))/(-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nc*((64*(345 + (164*I)*Pi))/3 - ((128*I)/3)*(92*I + 297*Pi)*
       RATIO[(1 - x)^(-1)] + ((1216*I)/3)*Pi*RATIO[x^(-1)] + 
      ((64*I)*(59*I + 56*Pi))/(-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 30*Pi)*
       RATIO[x])) + G[1, 0, 0, 0, 0, x]*
   (Nf^2*(Nc*(44 - 72*RATIO[(1 - x)^(-1)]) + (-88 + 144*RATIO[(1 - x)^(-1)])/
       Nc) + Nc^3*(1696/3 - 672*RATIO[(1 - x)^(-1)] - (704*RATIO[x^(-1)])/3 - 
      (176*RATIO[x])/3) + Nc*((32*(525 - (74*I)*Pi))/3 - 
      (32*I)*(-367*I + 50*Pi)*RATIO[(1 - x)^(-1)] + ((1408*I)/3)*(9*I + 4*Pi)*
       RATIO[x^(-1)] + ((160*I)*(-47*I + 10*Pi))/(-1 + RATIO[x])^2 + 
      (704*I)*(4*I + 3*Pi)*RATIO[x]) + 
    Nf*(-8/Nc^2 - ((32*I)/3)*(-167*I + 33*Pi) + ((16*I)/3)*(-961*I + 132*Pi)*
       RATIO[(1 - x)^(-1)] + (1952*RATIO[x^(-1)])/3 - 
      (((32*I)/3)*(-325*I + 66*Pi))/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
      Nc^2*(-1588/3 + 840*RATIO[(1 - x)^(-1)] + (224*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/3))) + G[0, 1, 1, 0, 0, x]*
   (Nf^2*((1760/3 - (3520*RATIO[(1 - x)^(-1)])/3)/Nc + 
      Nc*(-288 + 576*RATIO[(1 - x)^(-1)])) + 
    Nc^3*((64*I)*(34*I + 3*Pi) - ((32*I)/3)*(419*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + ((96*I)*Pi)/(-1 + RATIO[x])^2 - 
      (176*RATIO[x])/3) + Nc*(((128*I)/15)*(646*I + 455*Pi) - 
      ((64*I)/15)*(457*I + 270*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-55*I + Pi)*RATIO[x^(-1)] + (((128*I)/15)*(-89*I + 75*Pi))/
       (-1 + RATIO[x])^2 + (64*(22 - (13*I)*Pi)*RATIO[x])/3) + 
    Nf*((16*(673 - (375*I)*Pi))/15 + (64 - 128*RATIO[(1 - x)^(-1)])/Nc^2 + 
      ((32*I)/15)*(584*I + 375*Pi)*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 - (((32*I)/15)*(-16*I + 285*Pi))/
       (-1 + RATIO[x])^2 + 32*RATIO[x] + Nc^2*((8*(967 - (36*I)*Pi))/3 + 
        (16*I)*(325*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
        ((192*I)*Pi)/(-1 + RATIO[x])^2 + (64*RATIO[x])/3))) + 
  G[0, 1, 0, 1, 1, x]*(Nc*(((-64*I)/15)*(-1863*I + 1205*Pi) + 
      ((64*I)/15)*(-2363*I + 3945*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(44*I + 25*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(2422*I + 3585*Pi))/(-1 + RATIO[x])^2 - 
      (32*I)*(-27*I + 44*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((16*(2252 + (345*I)*Pi))/15 - 
      ((1088*I)/5)*(-13*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*RATIO[x^(-1)])/3 + (((16*I)/5)*(971*I + 695*Pi))/
       (-1 + RATIO[x])^2 - 128*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nf^2*(Nc*(16*(12 - I*Pi) + (80*I)*(4*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)*(4*I + 9*Pi))/(-1 + RATIO[x])^2) + 
      (((32*I)/3)*(35*I + 3*Pi) - ((32*I)/3)*(64*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/3)*(22*I + 27*Pi))/(-1 + RATIO[x])^2)/
       Nc) + Nc^3*((32*(127 - (24*I)*Pi))/3 + ((608*I)/3)*(13*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (176*RATIO[x^(-1)])/3 - 
      ((32*I)*(11*I + 21*Pi))/(-1 + RATIO[x])^2 + 176*RATIO[x]) + 
    Nc*(32*(145 - (34*I)*Pi) + ((32*I)/3)*(1487*I + 252*Pi)*
       RATIO[(1 - x)^(-1)] + ((320*I)/3)*(11*I + 3*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*(1133*I + 624*Pi))/(-1 + RATIO[x])^2 + 1248*RATIO[x] + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((8*I)/3)*(478*I + 81*Pi) - (80*I)*(49*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      ((4*I)*(4*I + Pi) - (8*I)*(4*I + Pi)*RATIO[(1 - x)^(-1)] - 
        96/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*((8*I)*(209*I + 27*Pi) - 
        (32*I)*(95*I + 27*Pi)*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/3 + 
        ((8*I)*(43*I + 105*Pi))/(-1 + RATIO[x])^2 - (160*RATIO[x])/3) + 
      ((344*I)*(9*I + 4*Pi))/(-1 + RATIO[x])^2 + (320*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 0, 1, x]*((Nf^2*(-64/3 + (128*RATIO[(1 - x)^(-1)])/3))/Nc + 
    Nc*((64*(1874 + (655*I)*Pi))/15 - ((32*I)/5)*(-1401*I + 2060*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-1019*I + 2295*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(49*I + 16*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((-16*I)/5)*(-397*I + 90*Pi) + 
      ((32*I)/15)*(-193*I + 900*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((32*I)*(2*I + Pi) - (64*I)*(2*I + Pi)*
         RATIO[(1 - x)^(-1)] + ((64*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - 
      (((32*I)/15)*(587*I + 945*Pi))/(-1 + RATIO[x])^2 + 192*RATIO[x] - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 0, x]*
   (Nf^2*(Nc*((96*I)*Pi - (576*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((576*I)*Pi)/(-1 + RATIO[x])^2) + (((-64*I)/3)*(-I + 9*Pi) + 
        ((128*I)/3)*(-I + 27*Pi)*RATIO[(1 - x)^(-1)] - 
        ((1152*I)*Pi)/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*((960*I)*Pi - (4704*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((4704*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nc*((64*(1874 + (45*I)*Pi))/15 - ((32*I)/5)*(-1401*I + 2710*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 68*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-1019*I + 3945*Pi))/(-1 + RATIO[x])^2 + 
      ((224*I)/3)*(21*I + 8*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((-16*I)/5)*(-397*I + 295*Pi) + 
      ((32*I)/15)*(-193*I + 2325*Pi)*RATIO[(1 - x)^(-1)] - 
      (128*RATIO[x^(-1)])/3 + ((-32*I)*(-2*I + Pi) + (64*I)*(-2*I + Pi)*
         RATIO[(1 - x)^(-1)] - ((64*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*((-928*I)*Pi + (5312*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((5312*I)*Pi)/(-1 + RATIO[x])^2) - (((32*I)/15)*(587*I + 2235*Pi))/
       (-1 + RATIO[x])^2 + 192*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc*(128*(16 - (7*I)*Pi) + 3904*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-55*I + 104*Pi)*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 
      ((160*I)/3)*(-47*I + 4*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(-568/3 - (2672*RATIO[(1 - x)^(-1)])/3 + 
      (832*RATIO[x^(-1)])/3 - 1984/(3*(-1 + RATIO[x])^2) + 
      (1216*RATIO[x])/3 - (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*(128*(144 - (5*I)*Pi) + (256*I)*(133*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (160*RATIO[x^(-2)])/3 - 
      (32*I)*(-17*I + 66*Pi)*RATIO[x^(-1)] - ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
      (32*I)*(27*I + 38*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((16*I)*(191*I + 16*Pi) - 
      (32*I)*(175*I + 16*Pi)*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + 
      (160*RATIO[x^(-2)])/3 - (448*RATIO[x^(-1)])/3 + 
      ((512*I)*Pi)/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((128*(48 + (23*I)*Pi))/3 + 
      (64*I)*(-61*I + 23*Pi)*RATIO[(1 - x)^(-1)] + ((352*I)/3)*(-5*I + 8*Pi)*
       RATIO[x^(-1)] - ((256*I)*(3*I + 2*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*(-235*I + 24*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*(((-8*I)/3)*(-71*I + 96*Pi) + 
      ((16*I)/3)*(167*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      (832*RATIO[x^(-1)])/3 - (((64*I)/3)*(-31*I + 12*Pi))/
       (-1 + RATIO[x])^2 + (1216*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(4616/5 - (10736*RATIO[(1 - x)^(-1)])/5 + (128*RATIO[x^(-1)])/3 - 
      1024/(5*(-1 + RATIO[x])^2) - (320*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((-32*I)/15)*(-2729*I + 420*Pi) + 
      (197888*RATIO[(1 - x)^(-1)])/15 + ((64*I)/3)*(-121*I + 42*Pi)*
       RATIO[x^(-1)] + 25792/(15*(-1 + RATIO[x])^2) + (3296*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 1, 1, x]*(Nf*((16*I)*(101*I + 12*Pi) - (32*I)*(85*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - (160*RATIO[x^(-2)])/3 + 
      192*RATIO[x^(-1)] + ((384*I)*Pi)/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*((128*(147 - (26*I)*Pi))/3 + (128*I)*(76*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*(-257*I + 164*Pi)*RATIO[x^(-1)] - 
      ((896*I)*Pi)/(-1 + RATIO[x])^2 + (800*(5 + (4*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 1, 0, x]*
   (Nf^2*(Nc*((24*I)*Pi - (144*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((144*I)*Pi)/(-1 + RATIO[x])^2) + (((-16*I)/3)*(-2*I + 9*Pi) + 
        ((32*I)/3)*(-2*I + 27*Pi)*RATIO[(1 - x)^(-1)] - 
        ((288*I)*Pi)/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*((384*I)*Pi - (1248*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((1248*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/5)*(-203*I + 390*Pi) + ((48*I)/5)*(47*I + 290*Pi)*
       RATIO[(1 - x)^(-1)] + (-64 + 128*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (640*RATIO[x^(-1)])/3 + Nc^2*((-312*I)*Pi + (1488*I)*Pi*
         RATIO[(1 - x)^(-1)] - ((1488*I)*Pi)/(-1 + RATIO[x])^2) - 
      (((8*I)/5)*(1487*I + 1620*Pi))/(-1 + RATIO[x])^2 - (704*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((64*I)/15)*(597*I + 925*Pi) - ((32*I)/15)*(649*I + 6570*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-143*I + 4*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(454*I + 1055*Pi))/(-1 + RATIO[x])^2 + 
      (32*(147 + (4*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 0, x]*
   (Nf^2*(Nc*((4*(181 - (48*I)*Pi))/3 + ((8*I)/3)*(151*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(4*I + 27*Pi))/
         (-1 + RATIO[x])^2) + (((8*I)/3)*(187*I + 48*Pi) - 
        ((16*I)/3)*(193*I + 120*Pi)*RATIO[(1 - x)^(-1)] + 
        (((64*I)/3)*(16*I + 27*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(32*(53 - (14*I)*Pi) + ((32*I)/3)*(301*I + 201*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)*(11*I + 75*Pi))/(-1 + RATIO[x])^2 + 
      (352*RATIO[x])/3) + Nf*(((140*I)/3)*(25*I + 12*Pi) - 
      ((8*I)/3)*(1153*I + 852*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*RATIO[x^(-1)])/3 + ((8*I)*(3*I + 4*Pi) - (32*I)*(I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + ((32*I)*(3*I + Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(((16*I)/3)*(386*I + 105*Pi) - ((16*I)/3)*(689*I + 534*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(31*I + 258*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3) + (((8*I)/3)*(473*I + 732*Pi))/
       (-1 + RATIO[x])^2 - 192*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*((128*(154 + (13*I)*Pi))/3 + 
      ((32*I)/3)*(1375*I + 432*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-11*I + 23*Pi)*RATIO[x^(-1)] - ((64*I)*(79*I + 92*Pi))/
       (-1 + RATIO[x])^2 + (32*(279 - (14*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc^3*(32/3 + 96*RATIO[(1 - x)^(-1)] + 
      (176*RATIO[x^(-1)])/3 - (352*RATIO[x])/3) + 
    Nf*((8*(485 + (24*I)*Pi))/3 - ((16*I)/3)*(-91*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - 672*RATIO[x^(-1)] + ((128*I)*(-10*I + Pi))/
       (-1 + RATIO[x])^2 - (1088*RATIO[x])/3 + 
      Nc^2*(224/3 - 192*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3) + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((64*I)/3)*(265*I + 2*Pi) - ((64*I)/3)*(-73*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(165*I + 26*Pi)*RATIO[x^(-1)] + 
      (((128*I)/3)*(37*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      32*(5 + (24*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, 1, x]*
   ((Nf^2*(-32/3 + (64*RATIO[(1 - x)^(-1)])/3))/Nc + 
    Nf*(((-8*I)/5)*(-203*I + 270*Pi) + ((48*I)/5)*(47*I + 280*Pi)*
       RATIO[(1 - x)^(-1)] + (-64 + 128*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (640*RATIO[x^(-1)])/3 - (((8*I)/5)*(1487*I + 1710*Pi))/
       (-1 + RATIO[x])^2 - (704*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nc*(((64*I)/5)*(199*I + 465*Pi) - 
      ((32*I)/15)*(649*I + 8370*Pi)*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(143*I + 24*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(454*I + 1315*Pi))/(-1 + RATIO[x])^2 + 
      32*(49 + (32*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nf*((8*(577 - (80*I)*Pi))/5 + ((16*I)/5)*(671*I + 80*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      (((256*I)/5)*(-4*I + 5*Pi))/(-1 + RATIO[x])^2 - (320*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((32*I)/15)*(2729*I + 110*Pi) - ((256*I)/15)*(773*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-121*I + 59*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-403*I + 120*Pi))/(-1 + RATIO[x])^2 + 
      (32*(103 - (44*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nf*((8*(7259 + (1080*I)*Pi))/15 - ((16*I)/15)*(-3947*I + 4140*Pi)*
       RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
      (((416*I)/15)*(68*I + 165*Pi))/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nc*(((-32*I)/15)*(-14381*I + 1980*Pi) + ((64*I)/5)*(-2941*I + 1725*Pi)*
       RATIO[(1 - x)^(-1)] - ((704*I)/3)*(-2*I + Pi)*RATIO[x^(-1)] - 
      (((192*I)/5)*(-232*I + 445*Pi))/(-1 + RATIO[x])^2 + 
      (32*(81 - (50*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 0, x]*
   (Nf^2*((144 - 288*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(-72 + 144*RATIO[(1 - x)^(-1)])) + 
    Nc^3*(-1696/3 + 1248*RATIO[(1 - x)^(-1)] + (176*RATIO[x^(-1)])/3 - 
      (352*RATIO[x])/3) + Nc*(((448*I)/15)*(59*I + 45*Pi) + 
      ((64*I)/15)*(-373*I + 90*Pi)*RATIO[(1 - x)^(-1)] - 
      ((256*I)/3)*(-11*I + 17*Pi)*RATIO[x^(-1)] - 
      (((128*I)/15)*(-224*I + 45*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*(-191*I + 62*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + Nf*((8*(1759 + (120*I)*Pi))/15 - 
      ((16*I)/15)*(-1177*I + 120*Pi)*RATIO[(1 - x)^(-1)] - 
      224*RATIO[x^(-1)] + (((128*I)/15)*(-59*I + 15*Pi))/(-1 + RATIO[x])^2 + 
      Nc^2*(2168/3 - 1488*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3) - (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 0, 0, 0, x]*(Nc^3*(((64*I)/3)*(69*I + 10*Pi) - 
      (32*I)*(8*I + 21*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/3)*(15*I + 11*Pi)*
       RATIO[x^(-1)] + (8*(299 + (44*I)*Pi)*RATIO[x])/3 - 576*RATIO[x^2]) + 
    Nf^2*(Nc*(((44*I)/3)*(14*I + 3*Pi) - (8*I)*(4*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] + (352*RATIO[x])/3 - 72*RATIO[x^2]) + 
      ((8*(476 - (99*I)*Pi))/9 + ((16*I)/3)*(22*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 - 192*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*((4*(26705 - (6894*I)*Pi + 1560*Pi^2))/45 - 
      (8*(7795 - (1464*I)*Pi + 1120*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((32*I)/9)*(8*I + 33*Pi)*RATIO[x^(-1)] + 
      (32*(2120 + (867*I)*Pi + 990*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      ((16*I)/3)*(303*I + 20*Pi)*RATIO[x] + 
      ((-4*I)*(-5*I + 2*Pi) - 96*RATIO[(1 - x)^(-1)] + 24*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + (1736*RATIO[x^2])/3 + 
      Nc^2*((4*(1382 - (349*I)*Pi))/3 + (8*I)*(19*I + 105*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*(3*I + 8*Pi)*RATIO[x^(-1)] - 
        ((64*I)/3)*(-56*I + Pi)*RATIO[x] + 696*RATIO[x^2]) - 64*RATIO[x^3]) + 
    Nc*((16*(-24345 + (9936*I)*Pi + 1730*Pi^2))/45 + 
      (32*(16120 - (6333*I)*Pi + 1545*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*(-919 + (1452*I)*Pi + 340*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-1580 + (2127*I)*Pi + 2670*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-705 + (242*I)*Pi + 72*Pi^2)*RATIO[x])/3 - (7376*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 1, 0, 0, x]*
   (Nc^3*((32*(-206 + (348*I)*Pi + 3*Pi^2))/9 + 
      (16*(-310 - (494*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((88*I)/9)*(11*I + 12*Pi)*RATIO[x^(-1)] + (16*Pi*(22*I + Pi))/
       (-1 + RATIO[x])^2 + (16*(225 + (44*I)*Pi)*RATIO[x])/3 - 
      576*RATIO[x^2]) + Nf^2*(Nc*((8*(-155 + (216*I)*Pi + 3*Pi^2))/9 - 
        (16*(22 + (60*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (32*RATIO[x^(-1)])/9 + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 128*RATIO[x] - 
        72*RATIO[x^2]) + ((-16*(-236 + (216*I)*Pi + 3*Pi^2))/9 + 
        (32*(-9 + (66*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (((32*I)/9)*(8*I + 33*Pi))/(-1 + RATIO[x])^2 - (1664*RATIO[x])/9 + 
        112*RATIO[x^2])/Nc) + Nf*((4*(26203 - (12834*I)*Pi + 390*Pi^2))/45 - 
      (8*(4925 - (3664*I)*Pi + 430*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (1024*RATIO[x^(-1)])/9 + (16*(1193 - (96*I)*Pi + 720*Pi^2))/
       (45*(-1 + RATIO[x])^2) - ((16*I)/3)*(-201*I + 32*Pi)*RATIO[x] + 
      ((-4*(-45 + (60*I)*Pi + 2*Pi^2))/3 + (16*(-48 + (30*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - ((32*I)*(5*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        24*RATIO[x] - 4*RATIO[x^2])/Nc^2 + (1240*RATIO[x^2])/3 + 
      Nc^2*((-8*(-1282 + (1857*I)*Pi + 27*Pi^2))/9 + 
        (8*(529 + (1140*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] - (8*Pi*(43*I + 4*Pi))/
         (-1 + RATIO[x])^2 - (16*I)*(-83*I + 4*Pi)*RATIO[x] + 
        696*RATIO[x^2]) - 64*RATIO[x^3]) + 
    Nc*((32*(-17821 - (372*I)*Pi + 360*Pi^2))/45 + 
      (32*(30545 - (12468*I)*Pi + 2475*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*(188 - (231*I)*Pi + 174*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(19729 - (6423*I)*Pi + 2565*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-1253 - (660*I)*Pi + 24*Pi^2)*RATIO[x])/9 - (6544*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nf^2*(Nc*((4*Pi*(181*I + 4*Pi))/3 - (8*Pi*(151*I + 4*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (((128*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      ((-8*(-170 + (585*I)*Pi + 12*Pi^2))/9 + (16*(-88 + (201*I)*Pi + 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (((16*I)/9)*(143*I + 192*Pi))/
         (-1 + RATIO[x])^2 - (64*RATIO[x])/9)/Nc) + 
    Nc^3*((-32*Pi*(-159*I + Pi))/3 + (16*Pi*(-602*I + 13*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (16*Pi*(22*I + Pi))/(-1 + RATIO[x])^2 + 
      ((352*I)/3)*Pi*RATIO[x]) + 
    Nf*((-4*(-33632 + (22857*I)*Pi + 3840*Pi^2))/45 + 
      (8*(-28190 + (11451*I)*Pi + 7350*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] + 
      ((-8*(3 + (33*I)*Pi + 8*Pi^2))/3 + (16*(-3 + (30*I)*Pi + 8*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((16*I)*((-2 + I) + (1 + I)*Pi)*
          ((-1 + 2*I) + (1 + I)*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
      (8*(-8419 - (1689*I)*Pi + 6255*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*(-329*I + 24*Pi)*RATIO[x] + 
      Nc^2*((-32*Pi*(193*I + 3*Pi))/3 + (16*((689*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (32*((31*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((128*I)/3)*Pi*RATIO[x]) + 440*RATIO[x^2] - 
      64*RATIO[x^3]) + Nc*((32*(-11879 + (17499*I)*Pi + 3415*Pi^2))/45 - 
      (64*(-5750 + (12327*I)*Pi + 2250*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*(201 + (66*I)*Pi + 155*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(2464 + (13119*I)*Pi + 3210*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(-345 - (132*I)*Pi + 4*Pi^2)*RATIO[x])/3 - 1152*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*((16*(85 - (36*I)*Pi))/9 + ((64*I)/3)*(22*I + 15*Pi)*
        RATIO[(1 - x)^(-1)] - (((176*I)/9)*(13*I + 18*Pi))/
        (-1 + RATIO[x])^2 - (64*RATIO[x])/9))/Nc + 
    Nf*((-8*(-16816 - (6525*I)*Pi + 3735*Pi^2))/45 + 
      (16*(-2819 - (3156*I)*Pi + 1530*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (320*RATIO[x^(-1)])/3 + (-8*(1 - (22*I)*Pi + 2*Pi^2) + 
        16*(-1 - (26*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)] + 
        (16*((2 + I) - (1 - I)*Pi)*((2 - I) + (1 + I)*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - (8*(-8419 - (21825*I)*Pi + 12765*Pi^2))/
       (45*(-1 + RATIO[x])^2) + ((8*I)/3)*(329*I + 8*Pi)*RATIO[x] + 
      440*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((32*(-11879 + (11925*I)*Pi + 3715*Pi^2))/45 - 
      (32*(-2300 - (9*I)*Pi + 2910*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-201 + 115*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(2464 - (4800*I)*Pi + 10455*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(345 + (132*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 1152*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   ((Nf^2*(64/9 + (64*RATIO[x^(-1)])/9 + (64*RATIO[x])/9))/Nc + 
    Nc*((-16*(-1089 + (9474*I)*Pi + 460*Pi^2))/15 + 
      (32*(-12572 + (14316*I)*Pi + 5415*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] - (32*(886 + (99*I)*Pi + 74*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(1000 - (5754*I)*Pi + 3615*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(147 + (264*I)*Pi + 452*Pi^2)*RATIO[x])/9 + (1568*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(96/Nc^2 + (8*(-3814 + (8469*I)*Pi + 1410*Pi^2))/
       45 - (8*(-7211 + (2218*I)*Pi + 1900*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      32*RATIO[x^(-2)] - ((32*I)/9)*(23*I + 12*Pi)*RATIO[x^(-1)] + 
      (32*(-350 - (658*I)*Pi + 395*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(97 - (40*I)*Pi)*RATIO[x])/3 - (584*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nc^3*(((-1696*I)/3)*Pi + (1248*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((176*I)/3)*Pi*RATIO[x^(-1)] - ((352*I)/3)*Pi*RATIO[x]) + 
    Nf^2*(Nc*((-72*I)*Pi + (144*I)*Pi*RATIO[(1 - x)^(-1)]) + 
      ((16*(4 + (81*I)*Pi))/9 - (288*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-1)])/9 + (64*RATIO[x])/9)/Nc) + 
    Nc*((-16*(-1089 + (6240*I)*Pi + 850*Pi^2))/15 + 
      (64*(-6286 + (9045*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] + (32*(-886 + (33*I)*Pi + 190*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(200 - (54*I)*Pi + 81*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(-147 - (264*I)*Pi + 148*Pi^2)*RATIO[x])/9 + (1568*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(96/Nc^2 + (16*(-1907 + (4245*I)*Pi + 75*Pi^2))/
       45 - (8*(-7211 + (4500*I)*Pi + 220*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      32*RATIO[x^(-2)] - ((32*I)/9)*(23*I + 9*Pi)*RATIO[x^(-1)] + 
      (32*(-70 - (18*I)*Pi + 13*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(97 - (8*I)*Pi)*RATIO[x])/3 + Nc^2*(((2168*I)/3)*Pi - 
        (1488*I)*Pi*RATIO[(1 - x)^(-1)] - ((64*I)/3)*Pi*RATIO[x^(-1)] + 
        ((128*I)/3)*Pi*RATIO[x]) - (584*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 1, 0, 1, x]*((Nf^2*(((-32*I)/9)*(-4*I + 3*Pi) + 
       ((64*I)/9)*(-4*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
       256/(9*(-1 + RATIO[x])^2)))/Nc + 
    Nc*((-16*(-26133 + (19890*I)*Pi + 5260*Pi^2))/45 + 
      (32*(-39556 + (5775*I)*Pi + 7410*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      320*RATIO[x^(-2)] + (16*(1243 + (198*I)*Pi + 104*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-19924 - (7350*I)*Pi + 7215*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-110 - (363*I)*Pi + 6*Pi^2)*RATIO[x])/9 + (2272*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((4*(-18587 + (12810*I)*Pi + 3540*Pi^2))/45 - 
      (16*(-12602 + (3225*I)*Pi + 3975*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      128*RATIO[x^(-2)] - ((32*I)/9)*(-149*I + 24*Pi)*RATIO[x^(-1)] + 
      (16*(1 - (4*I)*Pi) + (32*I)*(-5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        160/(-1 + RATIO[x])^2)/Nc^2 + (8*(2174 - (6015*I)*Pi + 7215*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (40*(5 - (24*I)*Pi)*RATIO[x])/3 - 
      (568*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 1, 1, 0, x]*(Nf^2*(Nc*((-288*I)*Pi + (576*I)*Pi*RATIO[(1 - x)^(-1)]) + 
      (((32*I)/9)*(4*I + 165*Pi) - ((64*I)/9)*(4*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] - 256/(9*(-1 + RATIO[x])^2))/Nc) + 
    Nc^3*(-64*Pi*(34*I + Pi) + (32*((419*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (32*Pi^2)/(-1 + RATIO[x])^2 - ((176*I)/3)*Pi*RATIO[x]) + 
    Nc*((-16*(-26133 + (18570*I)*Pi + 7510*Pi^2))/45 + 
      (128*(-9889 + (4485*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      320*RATIO[x^(-2)] + (16*(1243 + (330*I)*Pi + 224*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-19924 - (270*I)*Pi + 4845*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (64*(-55 + (132*I)*Pi + 27*Pi^2)*RATIO[x])/9 + (2272*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((4*(-18587 + (27780*I)*Pi + 3870*Pi^2))/45 - 
      (32*(-6301 + (6075*I)*Pi + 1710*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      128*RATIO[x^(-2)] - ((32*I)/9)*(-149*I + 30*Pi)*RATIO[x^(-1)] + 
      (16*(1 + (4*I)*Pi) - (32*I)*(5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        160/(-1 + RATIO[x])^2)/Nc^2 + (8*(2174 - (1080*I)*Pi + 6915*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (40*(5 + (4*I)*Pi)*RATIO[x])/3 + 
      Nc^2*((8*Pi*(967*I + 12*Pi))/3 - 16*Pi*(325*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (64*Pi^2)/(-1 + RATIO[x])^2 + 
        ((64*I)/3)*Pi*RATIO[x]) - (568*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*((Nf^2*(((-16*I)/3)*(-15*I + 4*Pi) + 
       ((32*I)/3)*(-45*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
       480/(-1 + RATIO[x])^2))/Nc + 
    Nc*((-16*(-35849 + (48288*I)*Pi + 3150*Pi^2))/45 + 
      (32*(-15520 + (28779*I)*Pi + 7080*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      96*RATIO[x^(-2)] + (64*(206 - (33*I)*Pi + 62*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(18812 + (8724*I)*Pi + 9765*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(-761 + (396*I)*Pi + 260*Pi^2)*RATIO[x])/9 - 272*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((8*(-30748 + (7551*I)*Pi + 3075*Pi^2))/45 - 
      (8*(-58435 + (8166*I)*Pi + 13710*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((-32*I)*(-5*I + 2*Pi) + (128*I)*Pi*RATIO[(1 - x)^(-1)])/Nc^2 + 
      ((128*I)/9)*(10*I + 3*Pi)*RATIO[x^(-1)] + 
      (32*(-3388 - (771*I)*Pi + 3225*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(317 - (144*I)*Pi)*RATIO[x])/9 - 172*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[1, 1, 1, 0, x]*(Nc^3*(((-352*I)/3)*Pi + ((176*I)/3)*Pi*RATIO[x^(-1)] + 
      ((176*I)/3)*Pi*RATIO[x]) + 
    Nf*((-4*(46097 + (1920*I)*Pi + 2160*Pi^2))/45 + 
      (64*(253 - (280*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      380*RATIO[x^(-2)] + ((16*I)/9)*(-415*I + 18*Pi)*RATIO[x^(-1)] - 
      (128*((-28*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      8*(117 + (4*I)*Pi)*RATIO[x] + Nc^2*(((128*I)/3)*Pi - 
        ((64*I)/3)*Pi*RATIO[x^(-1)] - ((64*I)/3)*Pi*RATIO[x]) - 
      184*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((32*(17869 - (1470*I)*Pi + 1530*Pi^2))/45 - 
      (64*(748 - (325*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      1568*RATIO[x^(-2)] - (64*(30 - (99*I)*Pi + 58*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*((-65*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (64*(-601 + (99*I)*Pi + 13*Pi^2)*RATIO[x])/9 + 384*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (Nf*((-4*(46097 + (19590*I)*Pi + 960*Pi^2))/45 + 
      (16*(1012 + (2075*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((20*I)/3)*(-57*I + 8*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*(-415*I + 156*Pi)*RATIO[x^(-1)] - (64*((31*I)*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*(351 + (152*I)*Pi)*RATIO[x])/3 - 
      184*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nc*((32*(17869 + (9990*I)*Pi + 495*Pi^2))/45 - 
      (64*(748 + (1455*I)*Pi + 165*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(-147*I + 5*Pi)*
       RATIO[x^(-2)] + (32*(-60 - (111*I)*Pi + 100*Pi^2)*RATIO[x^(-1)])/9 + 
      (384*Pi*(2*I + Pi))/(-1 + RATIO[x])^2 + 
      (32*(-1202 - (429*I)*Pi + 62*Pi^2)*RATIO[x])/9 + 384*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc*((32*(-9085 - (558*I)*Pi + 132*Pi^2))/9 + 
      (1152*I)*Pi*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-3)] - 
      2768*RATIO[x^(-2)] - (32*(-2126 + (693*I)*Pi + 318*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(2126 + (1089*I)*Pi + 186*Pi^2)*RATIO[x])/9 - 
      2768*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((8*(10921 + (504*I)*Pi))/9 - (384*I)*Pi*RATIO[(1 - x)^(-1)] + 
      64*RATIO[x^(-3)] + 804*RATIO[x^(-2)] + ((8*I)/9)*(2639*I + 72*Pi)*
       RATIO[x^(-1)] - ((8*I)/9)*(-2639*I + 360*Pi)*RATIO[x] + 
      804*RATIO[x^2] + 64*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nf*((-4*(-13603 + (26256*I)*Pi + 960*Pi^2))/45 + 
      (32*(-4469 + (2269*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (1168*RATIO[x^(-2)])/3 - ((32*I)/9)*(299*I + 42*Pi)*RATIO[x^(-1)] + 
      (((2752*I)/15)*Pi)/(-1 + RATIO[x])^2 + (8*(229 + (104*I)*Pi)*RATIO[x])/
       3 - (524*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((32*(-6191 + (17952*I)*Pi + 1260*Pi^2))/45 - 
      (128*(-3636 + (1921*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (3184*RATIO[x^(-2)])/3 - (32*(1025 - (33*I)*Pi + 176*Pi^2)*
        RATIO[x^(-1)])/9 - (128*((149*I)*Pi + 45*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (32*(237 + (1023*I)*Pi + 82*Pi^2)*RATIO[x])/
       9 + (2672*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 1, 1, x]*(Nf*((-4*(8687 + (16074*I)*Pi + 1080*Pi^2))/45 + 
      (16*(-1741 + (799*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(22*I + 5*Pi)*RATIO[x^(-2)] - 
      ((64*I)/9)*(85*I + 33*Pi)*RATIO[x^(-1)] - (64*((16*I)*Pi + 15*Pi^2))/
       (5*(-1 + RATIO[x])^2) + (8*(401 + (64*I)*Pi)*RATIO[x])/3 - 
      (988*RATIO[x^2])/3 - 64*RATIO[x^3]) + 
    Nc*((-32*(-1519 - (13323*I)*Pi + 60*Pi^2))/45 - 
      (64*(-4702 + (4078*I)*Pi + 75*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((16*I)/3)*(59*I + 10*Pi)*RATIO[x^(-2)] + 
      (16*(719 + (1806*I)*Pi + 228*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*((403*I)*Pi + 75*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (16*(-1081 + (88*I)*Pi + 52*Pi^2)*RATIO[x])/3 + (4912*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (Nc^3*((16*(625 + (2*I)*Pi))/3 + (96*I)*Pi*RATIO[(1 - x)^(-1)] + 
      576*RATIO[x^(-2)] + ((16*I)/3)*(225*I + 11*Pi)*RATIO[x^(-1)] - 
      ((16*I)/3)*(-225*I + 22*Pi)*RATIO[x] + 576*RATIO[x^2]) + 
    Nf^2*((-6688/9 - 112*RATIO[x^(-2)] + (1664*RATIO[x^(-1)])/9 + 
        (1664*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(400 + 72*RATIO[x^(-2)] - 128*RATIO[x^(-1)] - 128*RATIO[x] + 
        72*RATIO[x^2])) + Nc*((-64*(-3343 + (765*I)*Pi + 130*Pi^2))/45 + 
      (32*(-2257 + (2430*I)*Pi + 495*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] + (32*(-1485 + (495*I)*Pi + 76*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-1007 - (54*I)*Pi + 189*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (64*(182 + (99*I)*Pi + 10*Pi^2)*RATIO[x])/3 + 1776*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((-4*(15233 - (7380*I)*Pi + 180*Pi^2))/45 - 
      (32*(-1717 + (975*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      12*RATIO[x^(-2)] - ((8*I)/3)*(211*I + 68*Pi)*RATIO[x^(-1)] + 
      (32*(-407 - (54*I)*Pi + 39*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(491 + (72*I)*Pi)*RATIO[x])/9 + Nc^2*(((8*I)/3)*(1413*I + 28*Pi) - 
        (192*I)*Pi*RATIO[(1 - x)^(-1)] - 696*RATIO[x^(-2)] - 
        ((16*I)/3)*(249*I + 4*Pi)*RATIO[x^(-1)] + 
        (16*(249 + (8*I)*Pi)*RATIO[x])/3 - 696*RATIO[x^2]) - 296*RATIO[x^2] + 
      (-56 + 4*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 24*RATIO[x] + 4*RATIO[x^2])/
       Nc^2 + 64*RATIO[x^3])) + G[0, 0, 0, 0, x]*
   (Nc^3*((-32*(-128 + (145*I)*Pi + 13*Pi^2))/3 + 
      (16*(-190 + (612*I)*Pi + 103*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((704*I)/3)*Pi*RATIO[x^(-1)] - (16*(-545 + (264*I)*Pi + 345*Pi^2))/
       (9*(-1 + RATIO[x])^2) - ((8*I)/3)*(-299*I + 88*Pi)*RATIO[x] + 
      576*RATIO[x^2]) + Nf^2*(((8*(-752 + (549*I)*Pi + 36*Pi^2))/9 - 
        (16*(-500 + (531*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-103 + (46*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        192*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((-4*(-466 + (543*I)*Pi + 36*Pi^2))/9 + 
        (8*(-106 + (453*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*(-110 + (48*I)*Pi + 81*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (352*RATIO[x])/3 + 72*RATIO[x^2])) + 
    Nc*((-16*(-2035 - (44*I)*Pi + 274*Pi^2))/3 + 
      (16*(-6397 - (654*I)*Pi + 72*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      1536*Pi^2*RATIO[x^(-1)] + (16*(793 - (1158*I)*Pi + 66*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (64*(-814 + (330*I)*Pi + 129*Pi^2)*RATIO[x])/
       9 + 2352*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*((-2*(3695 + (3816*I)*Pi + 288*Pi^2))/9 + 
      (8*(-1 + (1353*I)*Pi + 48*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-1021 + (1409*I)*Pi + 108*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (16*(805 - (36*I)*Pi)*RATIO[x])/9 + 
      Nc^2*((-15307 + (17928*I)*Pi + 1104*Pi^2)/9 - 
        (2*(-1027 + (16140*I)*Pi + 3048*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((128*I)/3)*Pi*RATIO[x^(-1)] + (2*(-761 + (582*I)*Pi + 980*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (128*(28 + I*Pi)*RATIO[x])/3 - 
        696*RATIO[x^2]) - 568*RATIO[x^2] + 
      (-43 + (84*I)*Pi + 12*Pi^2 - 2*(-97 + (76*I)*Pi + 12*Pi^2)*
         RATIO[(1 - x)^(-1)] + (2*(-81 + (48*I)*Pi + 8*Pi^2))/
         (-1 + RATIO[x])^2 - 24*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      64*RATIO[x^3])) + G[1, 1, 1, x]*
   (Nf*((-32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
      (4*(-1569 + (2070*I)*Pi + 100*Pi^2)*RATIO[x^(-2)])/45 - 
      (4*(-1797 + (10530*I)*Pi + 1960*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(-1797 + (8300*I)*Pi + 520*Pi^2)*RATIO[x])/45 + 
      (4*(-1569 + (4275*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (4*(-97824 + (33953*I)*Pi + 4280*Pi^2 + 
         (720*I)*Pi^3 - 4320*Zeta[3]))/45 + ((128*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((64*I)/15)*RATIO[(1 - x)^(-1)]*
       (-253*Pi + 30*Pi^3 + (180*I)*Zeta[3])) + 
    Nc*((32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
      (16*(1269 + (1080*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/45 - 
      (16*(1269 + (4410*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (32*(38493 - (13381*I)*Pi - 2770*Pi^2 - 
         (710*I)*Pi^3 - 2040*Zeta[3]))/45 - ((128*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((16*I)/45)*RATIO[x^(-1)]*(-2727*I + 12020*Pi - 
        (3925*I)*Pi^2 + 80*Pi^3 - (6360*I)*Zeta[3]) - 
      (128*RATIO[(1 - x)^(-1)]*((374*I)*Pi + 45*Pi^2 - (15*I)*Pi^3 + 
         90*Zeta[3]))/15 + (16*RATIO[x]*(2727 + (600*I)*Pi - 2015*Pi^2 + 
         (620*I)*Pi^3 + 2040*Zeta[3]))/45)) + 
  G[0, 1, 1, x]*((Nf^2*((16*(135 - (8*I)*Pi))/9 + ((32*I)/9)*(135*I + 8*Pi)*
        RATIO[(1 - x)^(-1)] - (((256*I)/9)*Pi)/(-1 + RATIO[x])^2))/Nc + 
    Nf*(((-8*I)/3)*(41*I + 74*Pi)*RATIO[x^(-2)] - 
      (32*(-31 - (408*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(-837 + (2220*I)*Pi + 400*Pi^2)*RATIO[x])/45 + 
      ((16*I)*Pi + (160*I)*Pi*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 
        16*RATIO[x^(-1)] - ((160*I)*Pi)/(-1 + RATIO[x])^2 + 16*RATIO[x] - 
        8*RATIO[x^2])/Nc^2 - (4*(-519 + (2115*I)*Pi + 100*Pi^2)*RATIO[x^2])/
       45 + (32*Pi^2*RATIO[x^3])/9 + 
      (8*((2174*I)*Pi + 444*Pi^2 + (2025*I)*Pi^3 - 8010*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        (3251 + (15412*I)*Pi - 5323*Pi^2 + (765*I)*Pi^3 - 3600*Zeta[3]))/45 + 
      (8*(78271 + (16674*I)*Pi - 20568*Pi^2 + (270*I)*Pi^3 - 3510*Zeta[3]))/
       135) + Nc*(((8*I)/3)*(5*I + 218*Pi)*RATIO[x^(-2)] + 
      (16*(1059 + (3060*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - (32*RATIO[(1 - x)^(-1)]*(34502 - (2486*I)*Pi + 
         8059*Pi^2 - (1500*I)*Pi^3 - 1620*Zeta[3]))/45 - 
      ((16*I)/27)*RATIO[x^(-1)]*(-3902*I + 2949*Pi + (792*I)*Pi^2 + 
        378*Pi^3 - (2196*I)*Zeta[3]) - 
      (((32*I)/45)*(-19924*Pi + (399*I)*Pi^2 + 1785*Pi^3 + (7470*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (16*RATIO[x]*(633 + (4130*I)*Pi + 1795*Pi^2 - 
         (410*I)*Pi^3 + 2880*Zeta[3]))/45 + 
      (8*(16289 + (19296*I)*Pi + 27108*Pi^2 + (3720*I)*Pi^3 + 4680*Zeta[3]))/
       135)) + G[1, 1, 0, x]*
   (Nc^3*((16*Pi*(625*I + 3*Pi))/3 - 32*Pi^2*RATIO[(1 - x)^(-1)] + 
      (576*I)*Pi*RATIO[x^(-2)] - (8*((450*I)*Pi + 11*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*Pi*(-450*I + 11*Pi)*RATIO[x])/3 + (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(((32*(4 - (209*I)*Pi))/9 - (256*RATIO[(1 - x)^(-1)])/9 - 
        ((28*I)/15)*(-7*I + 60*Pi)*RATIO[x^(-2)] + 
        ((8*I)/135)*(-181*I + 3120*Pi)*RATIO[x^(-1)] + 
        ((8*I)/135)*(181*I + 3120*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((400*I)*Pi + (72*I)*Pi*RATIO[x^(-2)] - (128*I)*Pi*RATIO[x^(-1)] - 
        (128*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nc*(((8*I)/15)*(-1871*I + 3000*Pi)*RATIO[x^(-2)] - 
      (16*(357 - (900*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(6119 - (50805*I)*Pi + 
         12000*Pi^2 - (1440*I)*Pi^3 - 15120*Zeta[3]))/135 - 
      (32*RATIO[(1 - x)^(-1)]*(-5330 + (1007*I)*Pi + 786*Pi^2 - (27*I)*Pi^3 - 
         126*Zeta[3]))/9 - ((16*I)/9)*RATIO[x^(-1)]*(-1582*I + 3387*Pi + 
        (66*I)*Pi^2 + 280*Pi^3 - (96*I)*Zeta[3]) + 
      ((8*I)/135)*(350623*I + 211650*Pi + (13650*I)*Pi^2 + 8040*Pi^3 + 
        (11160*I)*Zeta[3]) + (32*((1007*I)*Pi - 249*Pi^2 - (27*I)*Pi^3 + 
         144*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/15)*(-353*I + 1140*Pi)*RATIO[x^(-2)] - 
      (4*(-4151 - (14510*I)*Pi + 1780*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(6862 - (21765*I)*Pi + 3450*Pi^2)*RATIO[x])/135 + 
      (16*(702 - (855*I)*Pi + 50*Pi^2)*RATIO[x^2])/45 + 
      (8*(10 - (7*I)*Pi) - 160*RATIO[(1 - x)^(-1)] + ((4*I)/3)*(I + 3*Pi)*
         RATIO[x^(-2)] - ((8*I)/3)*(-I + 9*Pi)*RATIO[x^(-1)] + 
        (8*(1 - (9*I)*Pi)*RATIO[x])/3 + (4*(1 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*(-8*Pi*(471*I + 4*Pi) + 64*Pi^2*RATIO[(1 - x)^(-1)] - 
        (696*I)*Pi*RATIO[x^(-2)] + (16*((249*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/
         3 - (16*Pi*(-249*I + 2*Pi)*RATIO[x])/3 - (696*I)*Pi*RATIO[x^2]) - 
      (64*Pi^2*RATIO[x^3])/9 + (32*((-407*I)*Pi + 207*Pi^2 + (33*I)*Pi^3 + 
         72*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(1154 - (1628*I)*Pi - 539*Pi^2 + (132*I)*Pi^3 + 
         432*Zeta[3]))/9 + (4*(154346 - (128490*I)*Pi - 1155*Pi^2 + 
         (1980*I)*Pi^3 + 12960*Zeta[3]))/135)) + 
  G[1, 0, 0, x]*(Nc^3*((8*(-14785 - (5694*I)*Pi + 414*Pi^2))/27 + 
      (16*(67 + (48*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(-2987 - (633*I)*Pi + 99*Pi^2)*RATIO[x^(-1)])/27 - 
      1072/(3*(-1 + RATIO[x])^2) - (8*(-2987 - (3054*I)*Pi + 198*Pi^2)*
        RATIO[x])/27 - (576*I)*Pi*RATIO[x^2]) + 
    Nf^2*(Nc*((-4*(3059 + (1434*I)*Pi + 36*Pi^2))/27 + 
        ((8*I)/3)*(-47*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)/27)*(-263*I + 12*Pi)*RATIO[x^(-1)] - 
        376/(3*(-1 + RATIO[x])^2) + (8*(263 + (408*I)*Pi)*RATIO[x])/27 - 
        (72*I)*Pi*RATIO[x^2]) + ((16*(4531 + (3630*I)*Pi + 90*Pi^2))/135 - 
        ((16*I)/9)*(-65*I + 66*Pi)*RATIO[(1 - x)^(-1)] - 
        (10672*RATIO[x^(-1)])/135 + 144/(-1 + RATIO[x])^2 - 
        ((32*I)/45)*(-81*I + 260*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + Nf*((-32*I)*Pi*RATIO[x^(-2)] + 
      (4*(-6323 - (1080*I)*Pi + 1020*Pi^2)*RATIO[x^(-1)])/45 + 
      (8*(1128 - (6015*I)*Pi + 640*Pi^2)*RATIO[x])/45 - 
      (4*(4047 - (3060*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8*(15203 + (6483*I)*Pi + 96*Pi^2))/27 - 
        (8*(271 + (57*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*(1355 + (93*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/27 + 
        2168/(3*(-1 + RATIO[x])^2) + (16*(-1355 - (2082*I)*Pi + 12*Pi^2)*
          RATIO[x])/27 + (696*I)*Pi*RATIO[x^2]) + 
      ((4*(-51 + (57*I)*Pi + 4*Pi^2))/3 - (8*I)*(29*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] - 72/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*(I + 18*Pi)*RATIO[x] - ((4*I)/3)*(-2*I + 3*Pi)*RATIO[x^2])/
       Nc^2 + (32*Pi^2*RATIO[x^3])/9 + 
      (8*(625 + (12420*I)*Pi - 21084*Pi^2 - (4320*I)*Pi^3 - 24840*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - ((4*I)/135)*(-29303*I - 30351*Pi - 
        (7908*I)*Pi^2 + 4320*Pi^3 - (7560*I)*Zeta[3]) + 
      ((8*I)/135)*RATIO[(1 - x)^(-1)]*(-11825*I + 8844*Pi - (18504*I)*Pi^2 + 
        4320*Pi^3 - (20520*I)*Zeta[3])) + 
    Nc*((192*I)*Pi*RATIO[x^(-2)] + (16*(4839 - (4590*I)*Pi + 25*Pi^2)*
        RATIO[x^2])/45 - (32*Pi^2*RATIO[x^3])/9 + ((16*I)/45)*RATIO[x^(-1)]*
       (-7616*I - 1715*Pi - (1870*I)*Pi^2 + 1900*Pi^3 - (60*I)*Zeta[3]) + 
      (16*(69221 - (45714*I)*Pi - 3873*Pi^2 - (1650*I)*Pi^3 + 900*Zeta[3]))/
       135 + (16*RATIO[x]*(-1467 + (18255*I)*Pi + 145*Pi^2 + (1530*I)*Pi^3 + 
         4320*Zeta[3]))/45 - (32*RATIO[(1 - x)^(-1)]*(45440 - (8559*I)*Pi + 
         12486*Pi^2 + (2160*I)*Pi^3 + 10800*Zeta[3]))/135 + 
      (32*(-25960 - (4455*I)*Pi + 12126*Pi^2 + (2160*I)*Pi^3 + 
         18900*Zeta[3]))/(135*(-1 + RATIO[x])^2))) + 
  G[1, 0, 1, x]*((Nf^2*((64*(2 + I*Pi))/9 - (256*RATIO[(1 - x)^(-1)])/9 - 
       (196*RATIO[x^(-2)])/15 + ((8*I)/135)*(-181*I + 120*Pi)*RATIO[x^(-1)] + 
       ((8*I)/135)*(181*I + 120*Pi)*RATIO[x] + (196*RATIO[x^2])/15))/Nc + 
    Nf*((4*(154346 + (6555*I)*Pi - 19059*Pi^2 + (900*I)*Pi^3))/135 - 
      (8*(5770 + (14505*I)*Pi - 4499*Pi^2 + (660*I)*Pi^3)*
        RATIO[(1 - x)^(-1)])/45 + (64*Pi^2*RATIO[x^(-3)])/9 - 
      (4*(1059 + (2280*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(4151 + (7600*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(-3431 + (6825*I)*Pi + 180*Pi^2)*RATIO[x])/135 - 
      (4*(-2808 + (3915*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
      (16*(5 + (6*I)*Pi) - 160*RATIO[(1 - x)^(-1)] - (4*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3 + (8*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc^2 + 
      (64*Pi^2*RATIO[x^3])/9 + (32*((-350*I)*Pi + 163*Pi^2 + (45*I)*Pi^3 + 
         120*Zeta[3]))/(15*(-1 + RATIO[x])^2)) + 
    Nc*((-64*Pi^2*RATIO[x^(-3)])/9 + (8*(5613 + (1950*I)*Pi + 100*Pi^2)*
        RATIO[x^(-2)])/45 + (16*(-357 + (900*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 - 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(6119 - (32835*I)*Pi - 
         5070*Pi^2 - (1470*I)*Pi^3 - 5760*Zeta[3]))/135 - 
      ((32*I)/9)*RATIO[x^(-1)]*(-791*I + 675*Pi - (334*I)*Pi^2 + 109*Pi^3 - 
        (390*I)*Zeta[3]) - (((32*I)/45)*(1000*Pi - (1479*I)*Pi^2 + 465*Pi^3 - 
         (720*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (64*RATIO[(1 - x)^(-1)]*(-13325 - (8675*I)*Pi + 2118*Pi^2 - 
         (345*I)*Pi^3 + 990*Zeta[3]))/45 + 
      (8*(-350623 - (45180*I)*Pi + 34302*Pi^2 + (5880*I)*Pi^3 + 
         33840*Zeta[3]))/135)) + 
  G[1, 1, x]*((Nf^2*(((4*I)/9)*(603*I + 32*Pi) - ((256*I)/9)*Pi*
        RATIO[(1 - x)^(-1)] - ((2*I)/15)*(-45*I + 98*Pi)*RATIO[x^(-2)] + 
       ((4*I)/135)*(-675*I + 362*Pi)*RATIO[x^(-1)] + 
       (4*(675 - (362*I)*Pi)*RATIO[x])/135 + ((2*I)/15)*(45*I + 98*Pi)*
        RATIO[x^2]))/Nc + Nc^3*(((176*I)/9)*(Pi^3 + (6*I)*Zeta[3]) - 
      ((88*I)/9)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (88*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9) + 
    Nc*((-4*RATIO[x^(-2)]*(-3801 - (1428*I)*Pi + 1750*Pi^2 - 240*Zeta[3]))/
       9 + (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 160*Pi^2 + 1800*Zeta[3]))/45 - 
      (32*((-505*I)*Pi^3 + 18*Pi^4 + 3030*Zeta[3] + (1080*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (32*RATIO[(1 - x)^(-1)]*
        ((-26650*I)*Pi - 1389*Pi^2 + (2320*I)*Pi^3 + 87*Pi^4 - 
         10680*Zeta[3] - (2430*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(129849 - (47460*I)*Pi - 22915*Pi^2 + (3630*I)*Pi^3 + 
         1554*Pi^4 + 14040*Zeta[3] - (29520*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(-129849 - (12238*I)*Pi + 11125*Pi^2 - (5610*I)*Pi^3 + 
         966*Pi^4 - 33120*Zeta[3] + (52560*I)*Pi*Zeta[3]))/135 + 
      (8*(-223371 + (30823*I)*Pi - 40769*Pi^2 + (18930*I)*Pi^3 + 1677*Pi^4 + 
         94320*Zeta[3] - (62640*I)*Pi*Zeta[3]))/135) + 
    Nf*(((16*I)*(4*I + 5*Pi) - (160*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*(12*I + Pi)*RATIO[x^(-1)] + 
        (8*(12 + I*Pi)*RATIO[x])/3 + ((4*I)/3)*Pi*RATIO[x^2])/Nc^2 + 
      (2*RATIO[x^2]*(-5655 + (2118*I)*Pi + 1165*Pi^2 - 3600*Zeta[3]))/45 + 
      (2*RATIO[x^(-2)]*(-5655 - (5616*I)*Pi + 4630*Pi^2 - 2400*Zeta[3]))/45 - 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + ((16*I)/135)*RATIO[x^(-1)]*
       (-10767*I + 3431*Pi + (3320*I)*Pi^2 + 105*Pi^3 - (2070*I)*Zeta[3]) + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x]*(43068 - (12453*I)*Pi - 8045*Pi^2 + (1620*I)*Pi^3 + 
         3960*Zeta[3]))/135 + (32*((-145*I)*Pi^3 + 22*Pi^4 + 870*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*((5770*I)*Pi + 636*Pi^2 - (3885*I)*Pi^3 + 
         208*Pi^4 + 19170*Zeta[3] + (3600*I)*Pi*Zeta[3]))/45 + 
      (2*(59814 - (239452*I)*Pi + 77201*Pi^2 - (16410*I)*Pi^3 + 1032*Pi^4 + 
         61380*Zeta[3] + (8640*I)*Pi*Zeta[3]))/135 + 
      Nc^2*(((32*I)/9)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((32*I)/9)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (64*((-I)*Pi^3 + 6*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*(Nc^3*((784*I)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((784*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      160*((-I)*Pi^3 + 6*Zeta[3])) + Nc*((-96*I)*Pi*RATIO[x^(-2)] - 
      (16*(-399 + (630*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(-18089 + (18645*I)*Pi + 
         5730*Pi^2 - (960*I)*Pi^3 - 11340*Zeta[3]))/135 + 
      (8*(11391 + (35312*I)*Pi - 13096*Pi^2 + (340*I)*Pi^3 - 4560*Zeta[3]))/
       45 + ((32*I)/27)*RATIO[x^(-1)]*(-494*I + 1035*Pi + (165*I)*Pi^2 + 
        63*Pi^3 + (342*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
        (-15738 + (6900*I)*Pi - 2243*Pi^2 - (7350*I)*Pi^3 + 2880*Zeta[3]))/
       45 + (16*(-2186 - (36056*I)*Pi + 5727*Pi^2 - (11370*I)*Pi^3 + 
         8100*Zeta[3]))/(45*(-1 + RATIO[x])^2)) + 
    Nf^2*(((8*(181 - (120*I)*Pi)*RATIO[x])/135 - (196*RATIO[x^2])/15 + 
        (8*(-6721 - (3810*I)*Pi + 2640*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
          (-11011 - (180*I)*Pi + 3000*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         135 + (16*(-175 + (40*I)*Pi + 26*Pi^2 + (18*I)*Pi^3 - 108*Zeta[3]))/
         9)/Nc + Nc*((96*I)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((96*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        16*((-I)*Pi^3 + 6*Zeta[3]))) + 
    Nf*((32*(-11 - (90*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(-3521 + (2265*I)*Pi + 90*Pi^2)*RATIO[x])/135 + 
      (4*(-1758 + (1755*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + Nc^2*(((464*I)/3)*(Pi^3 + (6*I)*Zeta[3]) - 
        ((2656*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (((2656*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
      (((8*I)/45)*(-12394*I - 5553*Pi + (6969*I)*Pi^2 + 7230*Pi^3 - 
         (22500*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(-7878*I - 34025*Pi - (981*I)*Pi^2 + 
        6990*Pi^3 - (23400*I)*Zeta[3]) + 
      (4*(-17087 - (36624*I)*Pi + 8237*Pi^2 + (2310*I)*Pi^3 + 10440*Zeta[3]))/
       45 + ((-56*RATIO[x])/3 + (20*RATIO[x^2])/3 + 
        (16*(-41 + (15*I)*Pi - 6*Pi^2 + (4*I)*Pi^3 + 12*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*(-56 + (3*I)*Pi + 
           6*Pi^2 + (4*I)*Pi^3 + 12*Zeta[3]))/3 + 
        (4*(-75 - (126*I)*Pi + 20*Pi^2 + (8*I)*Pi^3 + 24*Zeta[3]))/3)/
       Nc^2)) + G[1, 0, x]*
   (Nc^3*(-96*Pi^2*RATIO[x^(-2)] - (((1072*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      96*Pi^2*RATIO[x^2] + ((8*I)/27)*RATIO[x^(-1)]*(2987*Pi - (222*I)*Pi^2 + 
        33*Pi^3 + (396*I)*Zeta[3]) + 
      (8*RATIO[x]*((2987*I)*Pi - 585*Pi^2 + (132*I)*Pi^3 + 198*Zeta[3]))/27 - 
      (16*RATIO[(1 - x)^(-1)]*((-67*I)*Pi + 16*Pi^2 + (39*I)*Pi^3 + 
         450*Zeta[3]))/3 + (8*((-14785*I)*Pi + 507*Pi^2 + (258*I)*Pi^3 + 
         4248*Zeta[3]))/27) + Nf*((2*((-706*I)*Pi + 455*Pi^2)*RATIO[x^(-2)])/
       15 + ((4*(46 + (9*I)*Pi - 48*Pi^2 + (2*I)*Pi^3))/3 + 
        (8*(-22 + (27*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(-1 + I*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 - (4*(23 - I*Pi + 3*Pi^2)*RATIO[x])/3 + 
        (2*Pi*(-2*I + Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*(116*Pi^2*RATIO[x^(-2)] + (((2168*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        116*Pi^2*RATIO[x^2] - (8*RATIO[x^(-1)]*((2710*I)*Pi + 597*Pi^2 - 
           144*Zeta[3]))/27 + (8*RATIO[x]*((-2710*I)*Pi + 729*Pi^2 - 
           (36*I)*Pi^3 - 72*Zeta[3]))/27 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*
         (-271*Pi - (19*I)*Pi^2 + 93*Pi^3 - (1044*I)*Zeta[3]) - 
        ((4*I)/27)*(-30406*Pi - (435*I)*Pi^2 + 711*Pi^3 - 
          (9540*I)*Zeta[3])) + (4*RATIO[x]*(-39711 - (4676*I)*Pi + 490*Pi^2 - 
         (1440*I)*Pi^3 - 15480*Zeta[3]))/135 - ((4*I)/135)*RATIO[x^(-1)]*
       (-3297*I + 4676*Pi - (6685*I)*Pi^2 + 2220*Pi^3 + (2880*I)*Zeta[3]) - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 290*Pi^2 + 3600*Zeta[3]))/45 - 
      (8*((-625*I)*Pi - 6510*Pi^2 - (7536*I)*Pi^3 + 666*Pi^4 - 
         20448*Zeta[3] - (11880*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(72696 - (1250*I)*Pi - 77323*Pi^2 - 
         (2412*I)*Pi^3 + 1320*Pi^4 + 20124*Zeta[3] - (23760*I)*Pi*Zeta[3]))/
       135 - (2*(103803 - (220246*I)*Pi - 33403*Pi^2 - (624*I)*Pi^3 + 
         1284*Pi^4 + 48708*Zeta[3] - (23760*I)*Pi*Zeta[3]))/135) + 
    Nc*((-8*((-1871*I)*Pi + 880*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1460*Pi^2 - 1800*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*(577563 - (307712*I)*Pi - 19644*Pi^2 - (34272*I)*Pi^3 + 2814*Pi^4 + 
         100584*Zeta[3] + (6480*I)*Pi*Zeta[3]))/135 + 
      (16*((-51920*I)*Pi + 9195*Pi^2 - (4938*I)*Pi^3 + 627*Pi^4 - 
         32904*Zeta[3] - (8640*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*(11679 - (8504*I)*Pi + 36135*Pi^2 + (6600*I)*Pi^3 + 
         24*Pi^4 - 5940*Zeta[3] - (11700*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(350172 - (103840*I)*Pi - 51744*Pi^2 + 
         (22704*I)*Pi^3 + 1209*Pi^4 + 126432*Zeta[3] - (17280*I)*Pi*Zeta[3]))/
       135 + (8*RATIO[x]*(118005 - (8504*I)*Pi - 5370*Pi^2 + (1980*I)*Pi^3 + 
         906*Pi^4 + 59580*Zeta[3] - (26100*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(441 + (2306*I)*Pi + 1120*Pi^2)*RATIO[x^(-1)])/135 + 
        ((144*I)*Pi)/(-1 + RATIO[x])^2 + (8*(-117 - (1153*I)*Pi + 440*Pi^2)*
          RATIO[x])/135 - (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (2*(21527 + (37208*I)*Pi - 2880*Pi^2 - (1260*I)*Pi^3 - 
           19440*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*(6241 + (2430*I)*Pi - 
           1320*Pi^2 - (810*I)*Pi^3 - 9720*Zeta[3]))/135)/Nc + 
      Nc*(-12*Pi^2*RATIO[x^(-2)] + (8*((263*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         27 - (((376*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (8*Pi*(-263*I + 72*Pi)*RATIO[x])/27 + 12*Pi^2*RATIO[x^2] - 
        (8*RATIO[(1 - x)^(-1)]*((-47*I)*Pi + 4*Pi^2 + (9*I)*Pi^3 + 
           108*Zeta[3]))/3 + (4*((-3059*I)*Pi + 60*Pi^2 + (63*I)*Pi^3 + 
           972*Zeta[3]))/27))) + G[0, 1, 0, x]*
   (Nc^3*((-88*((11*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*Pi*(-1350*I + 121*Pi)*RATIO[x])/9 - (576*I)*Pi*RATIO[x^2] + 
      (32*((-206*I)*Pi + 8*Pi^2 - (21*I)*Pi^3 - 162*Zeta[3]))/9 - 
      (((16*I)/3)*((-22*I)*Pi^2 + 39*Pi^3 - (450*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((16*I)/3)*RATIO[(1 - x)^(-1)]*
       (-310*Pi - (25*I)*Pi^2 + 43*Pi^3 - (450*I)*Zeta[3])) + 
    Nc*((-320*I)*Pi*RATIO[x^(-2)] + (16*(399 - (630*I)*Pi + 10*Pi^2)*
        RATIO[x^2])/9 - (64*Pi^2*RATIO[x^3])/9 + 
      (16*(-2186 - (2970*I)*Pi + 2559*Pi^2 - (5640*I)*Pi^3 - 28440*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + ((16*I)/27)*RATIO[x^(-1)]*
       (-988*I + 3405*Pi + (1584*I)*Pi^2 + 864*Pi^3 - (216*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x]*(18089*I + 32595*Pi + (10680*I)*Pi^2 + 
        1530*Pi^3 + (1620*I)*Zeta[3]) + ((16*I)/45)*RATIO[(1 - x)^(-1)]*
       (-15738*I - 16882*Pi - (6501*I)*Pi^2 + 900*Pi^3 - (21600*I)*Zeta[3]) + 
      (8*(11391 - (7888*I)*Pi - 92*Pi^2 + (60*I)*Pi^3 + 360*Zeta[3]))/45) + 
    Nf*((128*I)*Pi*RATIO[x^(-2)] + (32*(-11 - (411*I)*Pi + 93*Pi^2)*
        RATIO[x^(-1)])/27 + (8*(7042 - (11445*I)*Pi + 2550*Pi^2)*RATIO[x])/
       135 - (8*(879 - (630*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-75 + (57*I)*Pi + 36*Pi^2 - I*Pi^3))/3 - 
        (8*(-112 + (36*I)*Pi + 36*Pi^2 - I*Pi^3)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-41 + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + ((8*I)/3)*(7*I + 9*Pi)*
         RATIO[x] + (4*(5 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      (64*Pi^2*RATIO[x^3])/9 + (4*(-17087 - (1144*I)*Pi + 4374*Pi^2 - 
         (30*I)*Pi^3 + 1080*Zeta[3]))/45 - 
      (8*RATIO[(1 - x)^(-1)]*(7878 - (14209*I)*Pi + 1092*Pi^2 + 
         (1410*I)*Pi^3 + 7020*Zeta[3]))/45 + 
      (4*(24788 + (8280*I)*Pi - 12831*Pi^2 + (3300*I)*Pi^3 + 14580*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + Nc^2*((32*((11*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
         9 + (16*Pi*(-747*I + 14*Pi)*RATIO[x])/9 + (696*I)*Pi*RATIO[x^2] - 
        (8*RATIO[(1 - x)^(-1)]*((-529*I)*Pi + 55*Pi^2 + (90*I)*Pi^3 + 
           1044*Zeta[3]))/3 + (8*(43*Pi^2 + (93*I)*Pi^3 + 1044*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (4*((2564*I)*Pi + 239*Pi^2 + (108*I)*Pi^3 + 
           1188*Zeta[3]))/9)) + 
    Nf^2*(Nc*(((-32*I)/9)*Pi*RATIO[x^(-1)] + (128*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2] + ((32*I)/3)*RATIO[(1 - x)^(-1)]*
         (-11*Pi - I*Pi^2 + 2*Pi^3 - (27*I)*Zeta[3]) - 
        ((8*I)/9)*(155*Pi - (18*I)*Pi^2 + 3*Pi^3 - (54*I)*Zeta[3]) - 
        (((8*I)/3)*((-4*I)*Pi^2 + 9*Pi^3 - (108*I)*Zeta[3]))/
         (-1 + RATIO[x])^2) + ((8*(181 - (3120*I)*Pi)*RATIO[x])/135 + 
        ((28*I)/15)*(7*I + 60*Pi)*RATIO[x^2] + 
        (16*(-175 + (228*I)*Pi + 25*Pi^2 + (3*I)*Pi^3 + 54*Zeta[3]))/9 - 
        (8*RATIO[(1 - x)^(-1)]*(-11011 + (1140*I)*Pi + 1500*Pi^2 + 
           (720*I)*Pi^3 + 9720*Zeta[3]))/135 + 
        (8*(-6721 + 1320*Pi^2 + (810*I)*Pi^3 + 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc)) + 
  G[0, 0, 0, x]*(Nc^3*(((-8*I)/27)*(-1043*I + 363*Pi - (66*I)*Pi^2 + 
        108*Pi^3)*RATIO[x^(-1)] + (8*(-2987 - (3054*I)*Pi + 462*Pi^2 - 
         (108*I)*Pi^3)*RATIO[x])/27 + (576*I)*Pi*RATIO[x^2] - 
      (16*RATIO[(1 - x)^(-1)]*(-5020 + (2595*I)*Pi + 1575*Pi^2 + 
         (540*I)*Pi^3 - 1809*Zeta[3]))/27 + 
      (16*(46 + (1016*I)*Pi + 33*Pi^2 + (204*I)*Pi^3 - 675*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*(407 + (1030*I)*Pi + 140*Pi^2 + 
         (24*I)*Pi^3 - 84*Zeta[3]))/3) + 
    Nc*(((-32*I)/3)*(67*Pi + 12*Pi^3)*RATIO[x^(-1)] - 
      (16*(5049 - (3240*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*(212 + (14865*I)*Pi + 
         375*Pi^2 - (6750*I)*Pi^3 - 19710*Zeta[3]))/135 - 
      ((32*I)/135)*(-3853*I - 1953*Pi - (750*I)*Pi^2 + 1215*Pi^3 - 
        (8100*I)*Zeta[3]) - (((8*I)/135)*(81371*I - 68088*Pi - 
         (7710*I)*Pi^2 + 30960*Pi^3 - (38340*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(6087 - (12185*I)*Pi - 585*Pi^2 - (1260*I)*Pi^3 + 
         1440*Zeta[3]))/45) + 
    Nf^2*(Nc*(((-32*I)/27)*(-5*I + 3*Pi)*RATIO[x^(-1)] - 
        ((8*I)/27)*(-263*I + 408*Pi)*RATIO[x] + (72*I)*Pi*RATIO[x^2] - 
        (8*RATIO[(1 - x)^(-1)]*(-818 + (468*I)*Pi + 261*Pi^2 + (180*I)*Pi^3 - 
           540*Zeta[3]))/27 + (4*(19 + (340*I)*Pi + 12*Pi^2 + (108*I)*Pi^3 - 
           324*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (4*(180 + (532*I)*Pi + 105*Pi^2 + (24*I)*Pi^3 - 72*Zeta[3]))/9) + 
      ((32*(81 + (260*I)*Pi)*RATIO[x])/45 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15 + (4*(4811 - (17190*I)*Pi - 2610*Pi^2 - (720*I)*Pi^3 + 
           2160*Zeta[3]))/135 + (8*(5371 - (4980*I)*Pi + 990*Pi^2 - 
           (1620*I)*Pi^3 + 4860*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(12869 - (6810*I)*Pi - 1530*Pi^2 - 
           (1800*I)*Pi^3 + 5400*Zeta[3]))/135)/Nc) + 
    Nf*(((8*I)/3)*(3*I + 40*Pi)*RATIO[x^(-1)] - 
      (8*(1728 - (2575*I)*Pi + 340*Pi^2)*RATIO[x])/45 + 
      (4*(2997 - (900*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (4*(-79444 + (97779*I)*Pi + 9555*Pi^2 + 
         (24570*I)*Pi^3 + 2160*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*(-56219 + (164937*I)*Pi + 7890*Pi^2 + (7740*I)*Pi^3 + 3240*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*(-82571 + (181680*I)*Pi + 13440*Pi^2 + 
         (20160*I)*Pi^3 + 3240*Zeta[3]))/135 + 
      ((4*(13 - (18*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(4*I + 3*Pi)*RATIO[x^2] + 
        (2*(382 - (123*I)*Pi - 72*Pi^2 + (16*I)*Pi^3 + 144*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(436 - (267*I)*Pi - 
           96*Pi^2 + (8*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (216 - (153*I)*Pi - 72*Pi^2 + (8*I)*Pi^3 + 168*Zeta[3])/3)/Nc^2 + 
      Nc^2*((8*(361 + (132*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/27 - 
        (16*(-1355 - (2082*I)*Pi + 36*Pi^2)*RATIO[x])/27 - 
        (696*I)*Pi*RATIO[x^2] + (-10170 - (20335*I)*Pi - 3844*Pi^2 - 
          (744*I)*Pi^3 + 2232*Zeta[3])/9 + 
        (2*(-784 - (6507*I)*Pi - 258*Pi^2 - (1968*I)*Pi^3 + 5904*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (27952 - (14325*I)*Pi - 10824*Pi^2 - (6120*I)*Pi^3 + 
           18360*Zeta[3]))/27))) + 
  G[0, 1, x]*(Nc^3*(((88*I)/9)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (64*((17*I)*Pi^3 + Pi^4 - 102*Zeta[3] - (27*I)*Pi*Zeta[3]))/3 + 
      (16*(43*Pi^4 - (2250*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*((2095*I)*Pi^3 + 129*Pi^4 - 12570*Zeta[3] - 
         (6750*I)*Pi*Zeta[3]))/45) + 
    Nc*((40*((-3*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/9 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (4*RATIO[x^2]*(19005 - (11226*I)*Pi + 3260*Pi^2 + 1800*Zeta[3]))/45 - 
      (16*((2186*I)*Pi + 18244*Pi^2 + (1293*I)*Pi^3 + 152*Pi^4 + 
         14160*Zeta[3] + (17820*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (8*RATIO[x]*(118005 - (44320*I)*Pi - 7525*Pi^2 + (1650*I)*Pi^3 + 
         2892*Pi^4 - 1800*Zeta[3] - (34020*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-11679 + (35880*I)*Pi + 6995*Pi^2 - (990*I)*Pi^3 + 
         444*Pi^4 - 13860*Zeta[3] + (44100*I)*Pi*Zeta[3]))/135 - 
      (4*(-577563 - (217574*I)*Pi + 93694*Pi^2 - (14304*I)*Pi^3 + 1740*Pi^4 + 
         310680*Zeta[3] + (64080*I)*Pi*Zeta[3]))/135 + 
      (16*RATIO[(1 - x)^(-1)]*(-175086 - (176898*I)*Pi + 72281*Pi^2 - 
         (25641*I)*Pi^3 + 1113*Pi^4 + 142470*Zeta[3] + (92340*I)*Pi*Zeta[3]))/
       135) + Nf*((-8*((-123*I)*Pi + 46*Pi^2)*RATIO[x^(-2)])/9 + 
      ((8*I)*Pi*RATIO[x^(-2)] - ((4*I)/3)*(-I + 12*Pi)*RATIO[x^(-1)] + 
        (16*((-41*I)*Pi + 15*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        ((4*I)/3)*(-23*I + 2*Pi)*RATIO[x] - ((4*I)/3)*Pi*RATIO[x^2] + 
        (4*(46 - (75*I)*Pi + 2*Pi^2 - (16*I)*Pi^3 - 48*Zeta[3]))/3 - 
        (16*RATIO[(1 - x)^(-1)]*(11 - (56*I)*Pi + 19*Pi^2 - (8*I)*Pi^3 - 
           24*Zeta[3]))/3)/Nc^2 - ((4*I)/135)*RATIO[x^(-1)]*
       (-3297*I - 2640*Pi + (4540*I)*Pi^2 + 840*Pi^3 - (4320*I)*Zeta[3]) - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (4*RATIO[x]*(-39711 + (13853*I)*Pi + 845*Pi^2 - (1620*I)*Pi^3 + 
         360*Zeta[3]))/135 + (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 715*Pi^2 + 
         3600*Zeta[3]))/45 - (4*((-24788*I)*Pi + 1754*Pi^2 - (1267*I)*Pi^3 + 
         1534*Pi^4 - 9870*Zeta[3] - (28800*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(103803 - (180722*I)*Pi - 3448*Pi^2 + 
         (36288*I)*Pi^3 + 2637*Pi^4 + 77760*Zeta[3] - (38880*I)*Pi*Zeta[3]))/
       135 + (4*RATIO[(1 - x)^(-1)]*(72696 - (76560*I)*Pi - 23044*Pi^2 + 
         (39984*I)*Pi^3 + 3969*Pi^4 + 72720*Zeta[3] - (84240*I)*Pi*Zeta[3]))/
       135 + Nc^2*((32*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/9 - 
        (4*((967*I)*Pi^3 + 33*Pi^4 - 5802*Zeta[3] - (1188*I)*Pi*Zeta[3]))/9 - 
        (8*(109*Pi^4 - (5220*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
        (8*RATIO[(1 - x)^(-1)]*((1625*I)*Pi^3 + 109*Pi^4 - 9750*Zeta[3] - 
           (5220*I)*Pi*Zeta[3]))/15)) + 
    Nf^2*(Nc*((24*(Pi^4 - (60*I)*Pi*Zeta[3]))/(5*(-1 + RATIO[x])^2) + 
        (4*((60*I)*Pi^3 + Pi^4 - 360*Zeta[3] - (60*I)*Pi*Zeta[3]))/5 - 
        (24*RATIO[(1 - x)^(-1)]*((20*I)*Pi^3 + Pi^4 - 120*Zeta[3] - 
           (60*I)*Pi*Zeta[3]))/5) + ((-196*RATIO[x^(-1)])/15 + 
        ((8*I)/135)*(117*I + 181*Pi)*RATIO[x] + 
        (2*(45 - (98*I)*Pi)*RATIO[x^2])/15 - 
        (2*(-21527 + (4800*I)*Pi + 3260*Pi^2 + (6120*I)*Pi^3 + 108*Pi^4 - 
           38160*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 - 
        (8*((6721*I)*Pi - 240*Pi^2 - (660*I)*Pi^3 + 162*Pi^4 - 
           (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (8*RATIO[(1 - x)^(-1)]*(-6241 + (2911*I)*Pi + 1630*Pi^2 + 
           (2700*I)*Pi^3 + 162*Pi^4 - 19080*Zeta[3] - (9720*I)*Pi*Zeta[3]))/
         135)/Nc)) + G[0, 0, x]*
   (Nc^3*(-96*Pi^2*RATIO[x^2] - (8*RATIO[x]*((2179*I)*Pi - 183*Pi^2 + 
         (132*I)*Pi^3 + 36*Pi^4 + 198*Zeta[3] + (108*I)*Pi*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(-2761 - (5337*I)*Pi + 1206*Pi^2 + (594*I)*Pi^3 + 
         108*Pi^4 + 594*Zeta[3] + (324*I)*Pi*Zeta[3]))/81 - 
      (8*(-53635 + (5995*I)*Pi + 14245*Pi^2 + (3150*I)*Pi^3 + 504*Pi^4 - 
         12120*Zeta[3] + (1620*I)*Pi*Zeta[3]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*(-304910 + (351180*I)*Pi + 105645*Pi^2 + 
         (39510*I)*Pi^3 + 19332*Pi^4 - 117900*Zeta[3] + 
         (105300*I)*Pi*Zeta[3]))/405 - 
      (4*(-298370 - (14820*I)*Pi + 109575*Pi^2 + (8910*I)*Pi^3 + 21564*Pi^4 - 
         9900*Zeta[3] + (118260*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2)) + 
    Nc*((-4*RATIO[x^2]*(-19005 + (11226*I)*Pi + 1240*Pi^2 - 1800*Zeta[3]))/
       45 - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (32*RATIO[x^(-1)]*((-494*I)*Pi + 201*Pi^2 + (132*I)*Pi^3 + 18*Pi^4 + 
         (666*I)*Pi*Zeta[3]))/27 - (8*RATIO[x]*(35387 - (1788*I)*Pi - 
         3140*Pi^2 + 682*Pi^4 + 14580*Zeta[3] - (7200*I)*Pi*Zeta[3]))/45 - 
      (8*(346271 + (27899*I)*Pi - 5148*Pi^2 - (360*I)*Pi^3 + 3867*Pi^4 + 
         2700*Zeta[3] - (25200*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(595413 + (139454*I)*Pi + 37560*Pi^2 + 
         (420*I)*Pi^3 + 5130*Pi^4 + 237600*Zeta[3] - (97740*I)*Pi*Zeta[3]))/
       135 - (8*(245571 - (57365*I)*Pi + 59983*Pi^2 + (14250*I)*Pi^3 + 
         4551*Pi^4 + 296460*Zeta[3] - (132300*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nf^2*(((8*RATIO[x^(-1)])/3 - (4*(207 - (2306*I)*Pi + 880*Pi^2)*RATIO[x])/
         135 + (2*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (4*(-22065 - (5959*I)*Pi + 2945*Pi^2 + (2340*I)*Pi^3 + 372*Pi^4 - 
           5040*Zeta[3] + (2160*I)*Pi*Zeta[3]))/135 + 
        (4*(-22725 - (2520*I)*Pi + 3160*Pi^2 + (1980*I)*Pi^3 + 1674*Pi^4 + 
           4320*Zeta[3] + (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-35027 + (3896*I)*Pi + 2630*Pi^2 + 
           (5040*I)*Pi^3 + 1860*Pi^4 - 5760*Zeta[3] + (10800*I)*Pi*Zeta[3]))/
         135)/Nc + Nc*(((40*I)/81)*(I + 12*Pi)*RATIO[x^(-1)] + 
        (8*Pi*(-263*I + 72*Pi)*RATIO[x])/27 - 12*Pi^2*RATIO[x^2] + 
        (8*RATIO[(1 - x)^(-1)]*(-5960 + (2448*I)*Pi + 924*Pi^2 + 
           (594*I)*Pi^3 + 279*Pi^4 - 2070*Zeta[3] + (1620*I)*Pi*Zeta[3]))/
         81 - (2*(-27065 - (4500*I)*Pi + 4130*Pi^2 + (2340*I)*Pi^3 + 
           372*Pi^4 - 7980*Zeta[3] + (2160*I)*Pi*Zeta[3]))/135 - 
        (4*(-55940 - (4515*I)*Pi + 9390*Pi^2 + (1080*I)*Pi^3 + 2511*Pi^4 - 
           6120*Zeta[3] + (14580*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2))) + 
    Nf*(((4*I)/27)*(99*I - 34*Pi - (240*I)*Pi^2 + 192*Pi^3)*RATIO[x^(-1)] + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (2*RATIO[x^2]*(5655 - (2118*I)*Pi + 730*Pi^2 + 3600*Zeta[3]))/45 + 
      (8*RATIO[x]*(18177 + (1638*I)*Pi + 115*Pi^2 + (720*I)*Pi^3 + 
         5580*Zeta[3]))/135 + (2*(149024 - (129451*I)*Pi - 36362*Pi^2 - 
         (8370*I)*Pi^3 + 2781*Pi^4 - 5040*Zeta[3] - (5400*I)*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*(90978 - (21533*I)*Pi - 54205*Pi^2 - 
         (24090*I)*Pi^3 + 2799*Pi^4 + 61020*Zeta[3] - (18360*I)*Pi*Zeta[3]))/
       135 + (4*(19392 - (2110*I)*Pi - 30569*Pi^2 - (13935*I)*Pi^3 + 
         2424*Pi^4 + 67680*Zeta[3] - (30240*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + ((4*(22 - I*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (2*Pi*(-2*I + Pi)*RATIO[x^2])/3 + (2*RATIO[(1 - x)^(-1)]*
          (245 + (60*I)*Pi - 240*Pi^2 + (20*I)*Pi^3 + 2*Pi^4 - 720*Zeta[3] - 
           (360*I)*Pi*Zeta[3]))/15 + (245 - (420*I)*Pi + 290*Pi^2 - 
          (20*I)*Pi^3 - 2*Pi^4 - 960*Zeta[3] + (360*I)*Pi*Zeta[3])/15 - 
        (2*(-585 - (810*I)*Pi + 120*Pi^2 - (360*I)*Pi^3 + 68*Pi^4 - 
           6480*Zeta[3] - (720*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc^2 + 
      Nc^2*(116*Pi^2*RATIO[x^2] + ((4*I)/81)*RATIO[x^(-1)]*
         (949*I - 2406*Pi - (360*I)*Pi^2 + 216*Pi^3 - (216*I)*Zeta[3]) + 
        (8*RATIO[x]*((866*I)*Pi - 223*Pi^2 + (12*I)*Pi^3 + 24*Zeta[3]))/9 + 
        (-468015 - (83410*I)*Pi + 91560*Pi^2 + (37560*I)*Pi^3 + 6882*Pi^4 - 
          108240*Zeta[3] + (31320*I)*Pi*Zeta[3])/135 + 
        (2*(-843215 - (60540*I)*Pi + 204630*Pi^2 + (16200*I)*Pi^3 + 
           49104*Pi^4 - 20700*Zeta[3] + (259200*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (-868475 + (520740*I)*Pi + 199170*Pi^2 + (101880*I)*Pi^3 + 
           50778*Pi^4 - 271800*Zeta[3] + (268920*I)*Pi*Zeta[3]))/405))) + 
  Nf^2*(((RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(-18505 - (5940*I)*Pi + 4932*Pi^2 - (940*I)*Pi^3 + 
         5120*Pi^4 + 63384*Zeta[3] + (73440*I)*Pi*Zeta[3]))/405 + 
      (I/405)*RATIO[x^(-1)]*(-18505*I + 5862*Pi + (3150*I)*Pi^2 + 3112*Pi^3 + 
        (59040*I)*Zeta[3] + 11520*Pi*Zeta[3]) - 
      (4*RATIO[(1 - x)^(-1)]*((113043*I)*Pi - 129171*Pi^2 - (89677*I)*Pi^3 + 
         6475*Pi^4 + (5838*I)*Pi^5 + 972*Pi^6 + 224322*Zeta[3] + 
         (60480*I)*Pi*Zeta[3] + (75600*I)*Pi^3*Zeta[3] - 816480*Zeta[3]^2 - 
         408240*Zeta[5]))/2835 + (4*((-64057*I)*Pi^3 - 819*Pi^4 + 
         (7140*I)*Pi^5 + 540*Pi^6 + 384342*Zeta[3] - (139860*I)*Pi*Zeta[3] + 
         (68040*I)*Pi^3*Zeta[3] - 816480*Zeta[3]^2 - 370440*Zeta[5]))/
       (2835*(-1 + RATIO[x])^2) + (-291074 + (55230*I)*Pi - 131215*Pi^2 - 
        (318472*I)*Pi^3 + 101122*Pi^4 + (3108*I)*Pi^5 + 1224*Pi^6 + 
        1786680*Zeta[3] + (1491840*I)*Pi*Zeta[3] + (60480*I)*Pi^3*Zeta[3] - 
        544320*Zeta[3]^2 - 362880*Zeta[5])/2835)/Nc + 
    Nc*((-4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 + 
      (4*RATIO[x^(-1)]*(-649375 + (33840*I)*Pi + 97605*Pi^2 - 
         (98415*I)*Pi^3 + 432*Pi^4 + 743850*Zeta[3] + (155520*I)*Pi*Zeta[3]))/
       32805 + (2*RATIO[x]*(-1298750 - (485415*I)*Pi + 199260*Pi^2 - 
         (237330*I)*Pi^3 + 168048*Pi^4 + 1487700*Zeta[3] + 
         (1496880*I)*Pi*Zeta[3]))/32805 - 
      (2*(-39107635 + (20560995*I)*Pi + 11476080*Pi^2 - (9766575*I)*Pi^3 + 
         1580418*Pi^4 - (35721*I)*Pi^5 + 24786*Pi^6 + 23634450*Zeta[3] + 
         (42763140*I)*Pi*Zeta[3] - 1224720*Pi^2*Zeta[3] + 
         (1224720*I)*Pi^3*Zeta[3] - 11022480*Zeta[3]^2 - 7348320*Zeta[5]))/
       229635 + (4*RATIO[(1 - x)^(-1)]*((302750*I)*Pi - 12810*Pi^2 - 
         (32235*I)*Pi^3 - 3024*Pi^4 - (315*I)*Pi^5 + 486*Pi^6 + 
         88830*Zeta[3] + (269640*I)*Pi*Zeta[3] - 15120*Pi^2*Zeta[3] + 
         (37800*I)*Pi^3*Zeta[3] - 408240*Zeta[3]^2 - 90720*Zeta[5]))/2835 - 
      (4*((-1645*I)*Pi^3 + (28*I)*Pi^5 + 30*Pi^6 + 9870*Zeta[3] - 
         1680*Pi^2*Zeta[3] + (3780*I)*Pi^3*Zeta[3] - 45360*Zeta[3]^2 - 
         10080*Zeta[5]))/(315*(-1 + RATIO[x])^2))) + 
  Nc^3*((-32*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 - 
    (4*((-2814*I)*Pi^3 + 131*Pi^6 + 16884*Zeta[3] - 11088*Pi^2*Zeta[3] + 
       (17388*I)*Pi^3*Zeta[3] - 224532*Zeta[3]^2 - 33264*Zeta[5] - 
       (4536*I)*Pi*Zeta[5]))/(189*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*((1835330*I)*Pi - 22890*Pi^2 - (184695*I)*Pi^3 - 
       37926*Pi^4 - (1722*I)*Pi^5 + 237*Pi^6 + 253260*Zeta[3] + 
       (2843820*I)*Pi*Zeta[3] - 166320*Pi^2*Zeta[3] + 
       (230580*I)*Pi^3*Zeta[3] - 3367980*Zeta[3]^2 - 347760*Zeta[5] - 
       (68040*I)*Pi*Zeta[5]))/2835 + 
    (2*(105604015 - (4442670*I)*Pi - 15691845*Pi^2 + (14684220*I)*Pi^3 - 
       2487078*Pi^4 + (18954*I)*Pi^5 + 7920*Pi^6 - 86869800*Zeta[3] - 
       (68200380*I)*Pi*Zeta[3] + 2673000*Pi^2*Zeta[3] - 
       (233280*I)*Pi^3*Zeta[3] + 19303920*Zeta[3]^2 + 22948920*Zeta[5] + 
       (5248800*I)*Pi*Zeta[5]))/32805 + 
    (RATIO[x]*(-600823405 - (146606670*I)*Pi - 18840570*Pi^2 - 
       (61347510*I)*Pi^3 + 26904528*Pi^4 - (411642*I)*Pi^5 + 89388*Pi^6 + 
       764036280*Zeta[3] + (175747320*I)*Pi*Zeta[3] + 35176680*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 - 38170440*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635 + 
    (RATIO[x^(-1)]*(-600823405 - (84811230*I)*Pi + 12469170*Pi^2 - 
       (34329960*I)*Pi^3 + 5458320*Pi^4 + (261954*I)*Pi^5 + 89388*Pi^6 + 
       764036280*Zeta[3] + (213033240*I)*Pi*Zeta[3] + 35176680*Pi^2*Zeta[3] + 
       (408240*I)*Pi^3*Zeta[3] - 13880160*Zeta[3]^2 + 15717240*Zeta[5] - 
       (14696640*I)*Pi*Zeta[5]))/229635) + 
  Nc*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (2*RATIO[x^2]*(-57015*Pi^2 + (33678*I)*Pi^3 + 2581*Pi^4 + 68256*Zeta[3] - 
       (34560*I)*Pi*Zeta[3] - 3000*Pi^2*Zeta[3] - 36000*Zeta[5]))/135 - 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (4*RATIO[x^(-1)]*((-138957*I)*Pi + 183204*Pi^2 + (660184*I)*Pi^3 + 
       320166*Pi^4 + (3696*I)*Pi^5 + 7680*Pi^6 - 4838400*Zeta[3] + 
       (168840*I)*Pi*Zeta[3] + 249480*Pi^2*Zeta[3] - (37800*I)*Pi^3*Zeta[3] + 
       136080*Zeta[3]^2 - 5987520*Zeta[5] + (400680*I)*Pi*Zeta[5]))/2835 + 
    (4*RATIO[(1 - x)^(-1)]*((1429710*I)*Pi + 5247630*Pi^2 - (443390*I)*Pi^3 + 
       753115*Pi^4 + (87258*I)*Pi^5 + 42110*Pi^6 + 13729080*Zeta[3] + 
       (19960200*I)*Pi*Zeta[3] - 1407420*Pi^2*Zeta[3] - 
       (237600*I)*Pi^3*Zeta[3] - 3256200*Zeta[3]^2 + 3588300*Zeta[5] - 
       (761400*I)*Pi*Zeta[5]))/2025 - 
    (4*((-3175340*I)*Pi^3 + 5854485*Pi^4 + (564816*I)*Pi^5 + 284380*Pi^6 + 
       19052040*Zeta[3] + (109625040*I)*Pi*Zeta[3] - 5630940*Pi^2*Zeta[3] - 
       (10395000*I)*Pi^3*Zeta[3] - 18144000*Zeta[3]^2 + 51861600*Zeta[5] + 
       (2041200*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2) - 
    (2*RATIO[x]*(4825170*Pi^2 - (871192*I)*Pi^3 + 141701*Pi^4 + 
       (50358*I)*Pi^5 + 44956*Pi^6 - 10385760*Zeta[3] + 
       (4578840*I)*Pi*Zeta[3] + 3626280*Pi^2*Zeta[3] - 
       (650160*I)*Pi^3*Zeta[3] - 635040*Zeta[3]^2 - 9623880*Zeta[5] + 
       (7030800*I)*Pi*Zeta[5]))/2835 - 
    (2*(-1736280 + (6509370*I)*Pi + 55080095*Pi^2 - (8737750*I)*Pi^3 + 
       1985970*Pi^4 + (1276632*I)*Pi^5 + 269490*Pi^6 + 151879140*Zeta[3] + 
       (110202120*I)*Pi*Zeta[3] - 7960680*Pi^2*Zeta[3] + 
       (1965600*I)*Pi^3*Zeta[3] + 10659600*Zeta[3]^2 + 208240200*Zeta[5] + 
       (40219200*I)*Pi*Zeta[5]))/14175) + 
  G[1, x]*(Nc^3*((-96*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
      96*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) - 
      (2*RATIO[x]*((-300*I)*Pi^3 + 11*Pi^4 + 1800*Zeta[3] - 
         (88*I)*Pi*Zeta[3]))/3 + (16*RATIO[(1 - x)^(-1)]*
        (43*Pi^4 - (2250*I)*Pi*Zeta[3]))/15 + 
      (2*RATIO[x^(-1)]*((4500*I)*Pi^3 + 143*Pi^4 - 27000*Zeta[3] - 
         (2640*I)*Pi*Zeta[3]))/45 - 
      (4*((6250*I)*Pi^3 + 247*Pi^4 - 37500*Zeta[3] - (14160*I)*Pi*Zeta[3]))/
       45) + Nf^2*(Nc*((-12*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((64*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
        ((64*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        12*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) + 
        (24*RATIO[(1 - x)^(-1)]*(Pi^4 - (60*I)*Pi*Zeta[3]))/5 - 
        (4*((250*I)*Pi^3 + 9*Pi^4 - 1500*Zeta[3] - (540*I)*Pi*Zeta[3]))/15) + 
      (((14*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        ((2*I)/9)*RATIO[x^(-2)]*(-27*Pi - (49*I)*Pi^2 + 84*Pi^3 + 
          (504*I)*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*(2931*I - 1404*Pi - 
          (4034*I)*Pi^2 + 5760*Pi^3 + (40320*I)*Zeta[3]) + 
        (2*RATIO[x]*(2931 + (2646*I)*Pi - 1862*Pi^2 - (6240*I)*Pi^3 + 
           40320*Zeta[3]))/405 - (8*RATIO[(1 - x)^(-1)]*((6241*I)*Pi - 
           240*Pi^2 - (660*I)*Pi^3 + 162*Pi^4 - (9720*I)*Pi*Zeta[3]))/135 + 
        (2*(-19008 + (10311*I)*Pi + 9292*Pi^2 + (21360*I)*Pi^3 + 972*Pi^4 - 
           147600*Zeta[3] - (58320*I)*Pi*Zeta[3]))/405)/Nc) + 
    Nf*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(1929*Pi^2 - (2790*I)*Pi^3 + 170*Pi^4 - 5400*Zeta[3]))/
       135 + (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((2*I)/45)*RATIO[x^(-2)]*
       (-5655*Pi - (2761*I)*Pi^2 + 1140*Pi^3 - (330*I)*Zeta[3] - 
        7200*Pi*Zeta[3]) + (2*RATIO[x]*(2427 + (19782*I)*Pi + 43507*Pi^2 - 
         (52890*I)*Pi^3 + 5790*Pi^4 - 19980*Zeta[3] + (105840*I)*Pi*Zeta[3]))/
       405 + (2*RATIO[x^(-1)]*(2427 + (238266*I)*Pi - 33704*Pi^2 - 
         (46470*I)*Pi^3 + 3678*Pi^4 + 7020*Zeta[3] + (246240*I)*Pi*Zeta[3]))/
       405 + ((16*((-11*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x]*(21 + (3*I)*Pi + 5*Pi^2 + (9*I)*Pi^3 - 54*Zeta[3]))/9 - 
        ((2*I)/9)*RATIO[x^(-2)]*((-I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3]) + 
        ((4*I)/9)*RATIO[x^(-1)]*(-21*I + 69*Pi - (11*I)*Pi^2 + 9*Pi^3 + 
          (54*I)*Zeta[3]) + (2*RATIO[x^2]*(-7*Pi^2 - (3*I)*Pi^3 + 
           18*Zeta[3]))/9 + (4*(-36 - (2*I)*Pi - 38*Pi^2 + (19*I)*Pi^3 + 
           102*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((116*I)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) + 
        (116*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*RATIO[x]*((-83*I)*Pi^3 + Pi^4 + 498*Zeta[3] - (8*I)*Pi*Zeta[3]))/
         3 - (8*RATIO[x^(-1)]*((1245*I)*Pi^3 + 13*Pi^4 - 7470*Zeta[3] - 
           (240*I)*Pi*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*
          (109*Pi^4 - (5220*I)*Pi*Zeta[3]))/15 + 
        (4*((7065*I)*Pi^3 + 323*Pi^4 - 42390*Zeta[3] - (15900*I)*Pi*Zeta[3]))/
         45) + (2*(-60672 - (124767*I)*Pi - 85760*Pi^2 + (232302*I)*Pi^3 + 
         2352*Pi^4 - (1008*I)*Pi^5 - 201330*Zeta[3] - (601344*I)*Pi*Zeta[3] + 
         60480*Pi^2*Zeta[3] - 200880*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((-72696*I)*Pi - 12450*Pi^2 + (13369*I)*Pi^3 + 
         1762*Pi^4 + (276*I)*Pi^5 - 135870*Zeta[3] - (205344*I)*Pi*Zeta[3] + 
         37440*Pi^2*Zeta[3] - 99360*Zeta[5]))/135 + 
      (16*((985*I)*Pi^3 - 987*Pi^4 + (18*I)*Pi^5 - 5910*Zeta[3] - 
         (29736*I)*Pi*Zeta[3] + 8640*Pi^2*Zeta[3] - 22140*Zeta[5]))/
       (135*(-1 + RATIO[x])^2)) + Nc*((-272*Pi^4*RATIO[x^3])/135 - 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + 
      (8*RATIO[x^2]*(315*Pi^2 - (1170*I)*Pi^3 + 17*Pi^4 + 3834*Zeta[3]))/27 - 
      ((4*I)/15)*RATIO[x^(-2)]*(-6335*Pi - (2876*I)*Pi^2 + 880*Pi^3 + 
        (8960*I)*Zeta[3] - 1200*Pi*Zeta[3]) + 
      (4*RATIO[x]*(19851 - (70074*I)*Pi - 55550*Pi^2 + (103410*I)*Pi^3 - 
         22650*Pi^4 + (918*I)*Pi^5 - 271080*Zeta[3] - (392040*I)*Pi*Zeta[3] - 
         6480*Pi^2*Zeta[3] - 178200*Zeta[5]))/405 - ((4*I)/405)*RATIO[x^(-1)]*
       (19851*I + 708030*Pi + (107944*I)*Pi^2 - 67140*Pi^3 + (1122*I)*Pi^4 + 
        1254*Pi^5 - (422100*I)*Zeta[3] + 833760*Pi*Zeta[3] - 
        (64440*I)*Pi^2*Zeta[3] - (108000*I)*Zeta[5]) + 
      (16*((-6035*I)*Pi^3 + 507*Pi^4 - (450*I)*Pi^5 + 36210*Zeta[3] + 
         (43056*I)*Pi*Zeta[3] - 21960*Pi^2*Zeta[3] + 44820*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
        ((350172*I)*Pi + 142800*Pi^2 - (22312*I)*Pi^3 - 2568*Pi^4 - 
         (1665*I)*Pi^5 + 268620*Zeta[3] + (197352*I)*Pi*Zeta[3] - 
         54720*Pi^2*Zeta[3] + 130140*Zeta[5]))/135 + 
      (4*(94020 + (368343*I)*Pi + 363754*Pi^2 - (312996*I)*Pi^3 - 
         14562*Pi^4 + (2388*I)*Pi^5 + 1481220*Zeta[3] + 
         (1436832*I)*Pi*Zeta[3] - 60840*Pi^2*Zeta[3] + 681480*Zeta[5]))/
       405)) + Nf*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (I/2430)*RATIO[x^(-1)]*(1222525*I - 124866*Pi - (114228*I)*Pi^2 + 
      609936*Pi^3 - (47460*I)*Pi^4 + 8064*Pi^5 + (146040*I)*Zeta[3] - 
      336960*Pi*Zeta[3] + (99360*I)*Pi^2*Zeta[3] + (889920*I)*Zeta[5]) + 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (RATIO[x^2]*(33930*Pi^2 - (12708*I)*Pi^3 + 2153*Pi^4 - 54936*Zeta[3] + 
       (55080*I)*Pi*Zeta[3] + 12000*Pi^2*Zeta[3] + 144000*Zeta[5]))/270 + 
    (RATIO[x]*(-1222525 - (387270*I)*Pi + 1440792*Pi^2 - (171192*I)*Pi^3 - 
       23970*Pi^4 + (24120*I)*Pi^5 - 953376*Zeta[3] + (542160*I)*Pi*Zeta[3] + 
       414720*Pi^2*Zeta[3] + 457920*Zeta[5]))/2430 + 
    ((731140*I)*Pi^3 - 237300*Pi^4 - (132693*I)*Pi^5 + 45350*Pi^6 - 
      4386840*Zeta[3] - (4365720*I)*Pi*Zeta[3] - 661680*Pi^2*Zeta[3] - 
      (415800*I)*Pi^3*Zeta[3] + 3839400*Zeta[3]^2 + 6385500*Zeta[5] + 
      (8472600*I)*Pi*Zeta[5])/(2025*(-1 + RATIO[x])^2) + 
    (33871355 + (21718620*I)*Pi + 22153845*Pi^2 - (53758320*I)*Pi^3 - 
      2198700*Pi^4 - (686763*I)*Pi^5 + 340890*Pi^6 - 57417360*Zeta[3] + 
      (111884220*I)*Pi*Zeta[3] + 4286520*Pi^2*Zeta[3] + 
      (340200*I)*Pi^3*Zeta[3] + 13948200*Zeta[3]^2 + 102362400*Zeta[5] + 
      (38442600*I)*Pi*Zeta[5])/42525 - 
    (RATIO[(1 - x)^(-1)]*((12770520*I)*Pi + 15033060*Pi^2 - 
       (15186080*I)*Pi^3 - 4311195*Pi^4 - (1432326*I)*Pi^5 + 351280*Pi^6 - 
       31630200*Zeta[3] + (4158000*I)*Pi*Zeta[3] - 3321360*Pi^2*Zeta[3] - 
       (453600*I)*Pi^3*Zeta[3] + 24948000*Zeta[3]^2 + 64335600*Zeta[5] + 
       (54885600*I)*Pi*Zeta[5]))/14175 + 
    ((-2*RATIO[x^2]*((-15*I)*Pi^3 + 7*Pi^4 - 210*Zeta[3] + 
         (90*I)*Pi*Zeta[3]))/45 - (I/9)*RATIO[x^(-1)]*
       (-143*I - 84*Pi + (4*I)*Pi^2 + 6*Pi^3 - (408*I)*Zeta[3] + 
        (720*I)*Zeta[5]) + (RATIO[x]*(-715 - (45*I)*Pi + 680*Pi^2 + 
         (30*I)*Pi^3 + 84*Pi^4 - 2640*Zeta[3] + (1080*I)*Pi*Zeta[3] + 
         3600*Zeta[5]))/45 + (4*((-5775*I)*Pi^3 + 3780*Pi^4 + (252*I)*Pi^5 + 
         148*Pi^6 + 34650*Zeta[3] + (56700*I)*Pi*Zeta[3] - 
         22680*Pi^2*Zeta[3] + 22680*Zeta[3]^2 - 113400*Zeta[5] + 
         (22680*I)*Pi*Zeta[5]))/(945*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((-5985*I)*Pi - 13860*Pi^2 + (3885*I)*Pi^3 + 
         13440*Pi^4 + (336*I)*Pi^5 + 440*Pi^6 + 107100*Zeta[3] - 
         (7560*I)*Pi*Zeta[3] - 75600*Pi^2*Zeta[3] + (2520*I)*Pi^3*Zeta[3] + 
         45360*Zeta[3]^2 - 378000*Zeta[5] + (45360*I)*Pi*Zeta[5]))/945 + 
      (32865 - (27720*I)*Pi - 39270*Pi^2 - (945*I)*Pi^3 + 8694*Pi^4 - 
        (84*I)*Pi^5 + 440*Pi^6 + 146160*Zeta[3] + (79380*I)*Pi*Zeta[3] - 
        45360*Pi^2*Zeta[3] + (2520*I)*Pi^3*Zeta[3] + 45360*Zeta[3]^2 - 
        378000*Zeta[5] + (45360*I)*Pi*Zeta[5])/945)/Nc^2 + 
    Nc^2*((116*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/15 + 
      (RATIO[x]*(64216855 + (19979640*I)*Pi - 7801440*Pi^2 + 
         (10615320*I)*Pi^3 - 7137396*Pi^4 + (23328*I)*Pi^5 - 
         91753560*Zeta[3] - (68623200*I)*Pi*Zeta[3] - 2760480*Pi^2*Zeta[3] - 
         7698240*Zeta[5]))/65610 - (I/65610)*RATIO[x^(-1)]*
       (64216855*I - 7015050*Pi - (9338820*I)*Pi^2 - 8114040*Pi^3 - 
        (282852*I)*Pi^4 + 1944*Pi^5 - (91753560*I)*Zeta[3] + 
        17845920*Pi*Zeta[3] - (3110400*I)*Pi^2*Zeta[3] - 
        (13296960*I)*Zeta[5]) + (4*((-5691*I)*Pi^3 - (21*I)*Pi^5 + 136*Pi^6 + 
         34146*Zeta[3] - 10836*Pi^2*Zeta[3] + (18396*I)*Pi^3*Zeta[3] - 
         257040*Zeta[3]^2 - 28728*Zeta[5] - (10584*I)*Pi*Zeta[5]))/
       (189*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((696875*I)*Pi - 12630*Pi^2 - (68055*I)*Pi^3 - 10494*Pi^4 - 
         (1179*I)*Pi^5 + 768*Pi^6 + 146340*Zeta[3] + (687060*I)*Pi*Zeta[3] - 
         43200*Pi^2*Zeta[3] + (82080*I)*Pi^3*Zeta[3] - 1101600*Zeta[3]^2 - 
         66420*Zeta[5] - (45360*I)*Pi*Zeta[5]))/405 + 
      (-803158720 + (293485500*I)*Pi + 235811940*Pi^2 - (194752215*I)*Pi^3 + 
        29952909*Pi^4 - (620865*I)*Pi^5 + 173016*Pi^6 + 669116700*Zeta[3] + 
        (818044920*I)*Pi*Zeta[3] - 22317120*Pi^2*Zeta[3] + 
        (13471920*I)*Pi^3*Zeta[3] - 227797920*Zeta[3]^2 - 52356780*Zeta[5] - 
        (25719120*I)*Pi*Zeta[5])/229635)) + 
  G[0, x]*(Nf^2*((((2*I)/405)*RATIO[x]*(2931*I - 2646*Pi + (1918*I)*Pi^2 + 
          6240*Pi^3 + (40320*I)*Zeta[3]) + 
        (4*RATIO[x^(-1)]*(-55 - (49*I)*Pi + 70*Pi^2 + 40*Zeta[3]))/15 + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (4*((-22725*I)*Pi + 6631*Pi^2 + (2540*I)*Pi^3 - 296*Pi^4 + 
           (54*I)*Pi^5 + 7620*Zeta[3] + (4320*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (16149 - (68175*I)*Pi + 17917*Pi^2 + (6210*I)*Pi^3 - 5826*Pi^4 + 
           (180*I)*Pi^5 + 51480*Zeta[3] - (17280*I)*Pi*Zeta[3]))/405 + 
        (2*(28353 - (67809*I)*Pi + 11738*Pi^2 - (10650*I)*Pi^3 - 6438*Pi^4 + 
           (72*I)*Pi^5 + 106920*Zeta[3] - (30240*I)*Pi*Zeta[3]))/405)/Nc + 
      Nc*((-2*RATIO[x^(-1)]*(-10787 + (2016*I)*Pi + 4554*Pi^2 - 
           13392*Zeta[3]))/729 + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (4*RATIO[x]*(-752 - (1008*I)*Pi + 2727*Pi^2 - (3780*I)*Pi^3 + 
           19872*Zeta[3]))/729 + (4*((55940*I)*Pi - 1830*Pi^2 - 
           (2490*I)*Pi^3 + 108*Pi^4 - (81*I)*Pi^5 + (6120*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (-43250 + (55940*I)*Pi + 10925*Pi^2 - (3960*I)*Pi^3 + 2619*Pi^4 - 
           (90*I)*Pi^5 - 38520*Zeta[3] + (20700*I)*Pi*Zeta[3]))/405 + 
        (2*(-452135 + (733275*I)*Pi + 98145*Pi^2 + (38610*I)*Pi^3 + 
           28593*Pi^4 - (324*I)*Pi^5 - 743580*Zeta[3] + (215460*I)*Pi*
            Zeta[3]))/3645)) + Nc*((272*Pi^4*RATIO[x^3])/135 - 
      (8*RATIO[x^2]*(441*Pi^2 - (360*I)*Pi^3 + 17*Pi^4 + 4590*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(-142971 - (736713*I)*Pi + 473197*Pi^2 + 
         (7230*I)*Pi^3 + 27531*Pi^4 + (4176*I)*Pi^5 + 536040*Zeta[3] - 
         (501660*I)*Pi*Zeta[3] + 91260*Pi^2*Zeta[3] - 824580*Zeta[5]))/405 + 
      (4*(-192951 - (330627*I)*Pi + 468746*Pi^2 + (17418*I)*Pi^3 - 
         1215*Pi^4 + (1494*I)*Pi^5 - 472536*Zeta[3] - (169560*I)*Pi*Zeta[3] + 
         52920*Pi^2*Zeta[3] - 353160*Zeta[5]))/405 + 
      (8*((-81857*I)*Pi + 4001*Pi^2 + (6699*I)*Pi^3 + 1400*Pi^4 + 
         (156*I)*Pi^5 + 66172*Zeta[3] - (24120*I)*Pi*Zeta[3] + 
         15060*Pi^2*Zeta[3] - 115920*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
      ((8*I)/135)*RATIO[x^(-1)]*(11679*Pi + (1720*I)*Pi^2 + 2420*Pi^3 - 
        (3960*I)*Pi^4 + 198*Pi^5 + 29700*Pi*Zeta[3] - 
        (19980*I)*Pi^2*Zeta[3] - (9720*I)*Zeta[5]) + 
      (4*RATIO[x]*(-19851 + (70074*I)*Pi + 187850*Pi^2 - (2190*I)*Pi^3 + 
         18558*Pi^4 - (828*I)*Pi^5 + 324720*Zeta[3] + (392040*I)*Pi*Zeta[3] + 
         75600*Pi^2*Zeta[3] + 29160*Zeta[5]))/405) + 
    Nc^3*((96*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      ((2*I)/3645)*RATIO[x^(-1)]*(-1163545*I - 811080*Pi - (73515*I)*Pi^2 + 
        126630*Pi^3 + (3564*I)*Pi^4 + 3078*Pi^5 - (792180*I)*Zeta[3] + 
        338580*Pi*Zeta[3] + (32400*I)*Pi^2*Zeta[3] - (116640*I)*Zeta[5]) + 
      (4*((298370*I)*Pi - 3270*Pi^2 - (20355*I)*Pi^3 + 1782*Pi^4 - 
         (576*I)*Pi^5 + (9900*I)*Pi*Zeta[3] + 9720*Zeta[5]))/
       (405*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-262190 + (298370*I)*Pi + 148505*Pi^2 - (40995*I)*Pi^3 + 
         22080*Pi^4 - (504*I)*Pi^5 - 406260*Zeta[3] + (114660*I)*Pi*Zeta[3] + 
         9720*Zeta[5]))/405 + (4*(-2112895 + (4053600*I)*Pi + 352050*Pi^2 + 
         (25110*I)*Pi^3 + 94716*Pi^4 - (2430*I)*Pi^5 - 2904930*Zeta[3] + 
         (247860*I)*Pi*Zeta[3] + 32400*Pi^2*Zeta[3] + 58320*Zeta[5]))/3645 + 
      (2*RATIO[x]*(673105 - (811080*I)*Pi + 752790*Pi^2 - (205200*I)*Pi^3 + 
         20790*Pi^4 + (3078*I)*Pi^5 + 496260*Zeta[3] + 
         (231660*I)*Pi*Zeta[3] - 32400*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645) + Nf*((-272*Pi^4*RATIO[x^3])/135 + 
      (8*RATIO[x^2]*(177*Pi^2 + (225*I)*Pi^3 + 85*Pi^4 - 540*Zeta[3]))/135 + 
      (RATIO[x^(-1)]*(21515 - (13188*I)*Pi + 3530*Pi^2 - (3520*I)*Pi^3 - 
         24*Pi^4 - 12480*Zeta[3] - (34560*I)*Pi*Zeta[3]))/135 - 
      (RATIO[x]*(-20811 + (39564*I)*Pi + 138044*Pi^2 + (13260*I)*Pi^3 + 
         7260*Pi^4 + 114840*Zeta[3] + (194400*I)*Pi*Zeta[3]))/405 + 
      Nc^2*(116*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) + 
        (4*RATIO[x^(-1)]*(-277495 + (75780*I)*Pi + 97590*Pi^2 - 
           (9450*I)*Pi^3 + 162*Pi^4 - 257040*Zeta[3] - (30780*I)*Pi*Zeta[3]))/
         3645 - (RATIO[x]*(389725 - (303120*I)*Pi + 667320*Pi^2 - 
           (745200*I)*Pi^3 + 13068*Pi^4 + 3849120*Zeta[3] + 
           (45360*I)*Pi*Zeta[3]))/3645 + (7885250 - (13756365*I)*Pi - 
          2002155*Pi^2 - (547425*I)*Pi^3 - 497367*Pi^4 + (4374*I)*Pi^5 + 
          13116600*Zeta[3] - (2579040*I)*Pi*Zeta[3] - 29160*Pi^2*Zeta[3] - 
          408240*Zeta[5])/3645 + (2*((-843215*I)*Pi + 12630*Pi^2 + 
           (43665*I)*Pi^3 - 2988*Pi^4 + (1404*I)*Pi^5 - (20700*I)*Pi*
            Zeta[3] - 3240*Pi^2*Zeta[3] - 45360*Zeta[5]))/
         (405*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (696875 - (843215*I)*Pi - 245915*Pi^2 + (83025*I)*Pi^3 - 
           50271*Pi^4 + (1458*I)*Pi^5 + 687060*Zeta[3] - (265320*I)*Pi*
            Zeta[3] - 3240*Pi^2*Zeta[3] - 45360*Zeta[5]))/405) + 
      (2*(79014 + (130803*I)*Pi - 176125*Pi^2 + (90474*I)*Pi^3 - 5565*Pi^4 + 
         (1575*I)*Pi^5 + 297342*Zeta[3] - (57240*I)*Pi*Zeta[3] - 
         73980*Pi^2*Zeta[3] + 35640*Zeta[5]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(91218 + (58176*I)*Pi - 232361*Pi^2 + 
         (135030*I)*Pi^3 - 6747*Pi^4 + (2979*I)*Pi^5 + 264780*Zeta[3] + 
         (167940*I)*Pi*Zeta[3] - 112860*Pi^2*Zeta[3] + 108540*Zeta[5]))/405 + 
      ((77568*I)*Pi - 154668*Pi^2 + (101584*I)*Pi^3 + 507*Pi^4 + 
        (5052*I)*Pi^5 + 232632*Zeta[3] + (238320*I)*Pi*Zeta[3] - 
        141840*Pi^2*Zeta[3] + 171720*Zeta[5])/(135*(-1 + RATIO[x])^2) + 
      (((3 - (4*I)*Pi - 2*Pi^2)*RATIO[x^(-1)])/3 + ((2*I)/9)*RATIO[x^2]*
         ((11*I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3]) + 
        (2*RATIO[x]*(-42 - (6*I)*Pi + 29*Pi^2 - (18*I)*Pi^3 + 108*Zeta[3]))/
         9 + (750 + (3495*I)*Pi + 2655*Pi^2 - (615*I)*Pi^3 - 100*Pi^4 + 
          (6*I)*Pi^5 - 4860*Zeta[3] + 720*Pi^2*Zeta[3] + 3600*Zeta[5])/45 - 
        (2*RATIO[(1 - x)^(-1)]*(-285 + (585*I)*Pi + 3525*Pi^2 - 
           (1095*I)*Pi^3 - 200*Pi^4 + (6*I)*Pi^5 - 7560*Zeta[3] + 
           (5040*I)*Pi*Zeta[3] + 720*Pi^2*Zeta[3] + 3600*Zeta[5]))/45 + 
        (2*((585*I)*Pi + 2460*Pi^2 - (735*I)*Pi^3 - 336*Pi^4 + (4*I)*Pi^5 - 
           1800*Zeta[3] + (6480*I)*Pi*Zeta[3] + 720*Pi^2*Zeta[3] + 
           3600*Zeta[5]))/(45*(-1 + RATIO[x])^2))/Nc^2)), 
 Nf^3*(-20/81 + (40*RATIO[(1 - x)^(-1)])/81) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(1856/3 + (4864*RATIO[x^(-1)])/3 - 
      2240*RATIO[x])) + G[1, 1, 1, 0, 1, 0, x]*
   (Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
    Nc*(1856/3 + (4864*RATIO[x^(-1)])/3 - 2240*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nf*(-64 + 896*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-128 + 640*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) - 
      1088/(-1 + RATIO[x])^2) + Nc^3*(-128 - 320*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 640/(-1 + RATIO[x])^2) + 
    Nc*(2240/3 - 1728*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      4288/(-1 + RATIO[x])^2 - 1856*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 0, x]*(Nf*(-64 + 896*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-128 + 640*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) - 
      1088/(-1 + RATIO[x])^2) + Nc^3*(-128 - 320*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 640/(-1 + RATIO[x])^2) + 
    Nc*(2240/3 - 1728*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      4288/(-1 + RATIO[x])^2 - 1856*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(Nf*(-384 + 1776*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-112 + 560*RATIO[(1 - x)^(-1)] - 616/(-1 + RATIO[x])^2) + 
      (-16 + 32*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc^2 - 
      2024/(-1 + RATIO[x])^2) + Nc^3*(64 - 320*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nc*(2624 - 3136*RATIO[(1 - x)^(-1)] - 
      1152*RATIO[x^(-1)] + 6656/(-1 + RATIO[x])^2 - 1536*RATIO[x])) + 
  G[1, 1, 1, 1, 0, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(-768 + 1920*RATIO[x^(-1)] - 
      1152*RATIO[x])) + G[1, 0, 0, 0, 1, 1, x]*
   (Nf*(-288 + 1728*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-192 + 960*RATIO[(1 - x)^(-1)] - 1056/(-1 + RATIO[x])^2) - 
      2016/(-1 + RATIO[x])^2) + Nc^3*(-96 - 480*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 960/(-1 + RATIO[x])^2) + 
    Nc*(3456 - 5120*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] + 
      8960/(-1 + RATIO[x])^2 - 1152*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc^3*(-224 + 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(-128 - 128*RATIO[(1 - x)^(-1)] + Nc^2*(64 - 320*RATIO[(1 - x)^(-1)] + 
        352/(-1 + RATIO[x])^2) + 224/(-1 + RATIO[x])^2) + 
    Nc*(3008/3 + 704*RATIO[(1 - x)^(-1)] + (2624*RATIO[x^(-1)])/3 - 
      1984/(-1 + RATIO[x])^2 - (2944*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, 0, x]*(Nc^3*(-224 + 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(-128 - 128*RATIO[(1 - x)^(-1)] + Nc^2*(64 - 320*RATIO[(1 - x)^(-1)] + 
        352/(-1 + RATIO[x])^2) + 224/(-1 + RATIO[x])^2) + 
    Nc*(3008/3 + 704*RATIO[(1 - x)^(-1)] + (2624*RATIO[x^(-1)])/3 - 
      1984/(-1 + RATIO[x])^2 - (2944*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nf*(256 - 128*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-64 + 320*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2) + 
      32/(-1 + RATIO[x])^2) + Nc^3*(32 - 160*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2) + Nc*(9344/3 - 1408*RATIO[(1 - x)^(-1)] - 
      (5248*RATIO[x^(-1)])/3 + 2688/(-1 + RATIO[x])^2 - (2560*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 1, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(-256/3 - 256*RATIO[(1 - x)^(-1)] + 
      (4288*RATIO[x^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 832*RATIO[x])) + 
  G[1, 1, 0, 1, 1, 0, x]*(Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc*(-256/3 - 256*RATIO[(1 - x)^(-1)] + 
      (4288*RATIO[x^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 832*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) + 
    Nc*(-4864/3 + 1024*RATIO[(1 - x)^(-1)] + (832*RATIO[x^(-1)])/3 - 
      1024/(-1 + RATIO[x])^2 - 704*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) + 
    Nc*(-4864/3 + 1024*RATIO[(1 - x)^(-1)] + (832*RATIO[x^(-1)])/3 - 
      1024/(-1 + RATIO[x])^2 - 704*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc^3*(-960*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 1920/(-1 + RATIO[x])^2) + 
    Nf*(1264 - 4928*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-288 + 1440*RATIO[(1 - x)^(-1)] - 1584/(-1 + RATIO[x])^2) + 
      (336 - 1248*RATIO[(1 - x)^(-1)] + 960/(-1 + RATIO[x])^2)/Nc^2 + 
      3472/(-1 + RATIO[x])^2) + Nc*(-18688/3 + 23552*RATIO[(1 - x)^(-1)] - 
      640*RATIO[x^(-1)] - 6336/(-1 + RATIO[x])^2 - (2048*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, 0, x]*
   ((Nf^2*(-128 + 640*RATIO[(1 - x)^(-1)] - 576/(-1 + RATIO[x])^2))/Nc + 
    Nc^3*(-32 + 160*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(-424 - 592*RATIO[(1 - x)^(-1)] + (-168 + 432*RATIO[(1 - x)^(-1)] - 
        272/(-1 + RATIO[x])^2)/Nc^2 + 1936/(-1 + RATIO[x])^2) + 
    Nc*(1088 + 2176*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      4608/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*
   ((Nf^2*(-160 + 800*RATIO[(1 - x)^(-1)] - 720/(-1 + RATIO[x])^2))/Nc + 
    Nf*(-352 + 944*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-464 + 2320*RATIO[(1 - x)^(-1)] - 2552/(-1 + RATIO[x])^2) + 
      (-80 + 160*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 - 
      712/(-1 + RATIO[x])^2) + Nc^3*(192 - 960*RATIO[(1 - x)^(-1)] + 
      1920/(-1 + RATIO[x])^2) + Nc*(1664 - 7104*RATIO[(1 - x)^(-1)] + 
      9664/(-1 + RATIO[x])^2 - 512*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*
   ((Nf^2*(-32 + 160*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2))/Nc + 
    Nf*(-128 - 512*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-32 + 160*RATIO[(1 - x)^(-1)] - 176/(-1 + RATIO[x])^2) + 
      672/(-1 + RATIO[x])^2) + Nc*(448 + 256*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 - 384*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(Nf*(-352 + 1232*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-16 + 80*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2) + 
      (-16 + 32*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc^2 - 
      1144/(-1 + RATIO[x])^2) + Nc*(320 - 2880*RATIO[(1 - x)^(-1)] + 
      960*RATIO[x^(-1)] + 3200/(-1 + RATIO[x])^2 - 320*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nf*(-352 + 1232*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-16 + 80*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2) + 
      (-16 + 32*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc^2 - 
      1144/(-1 + RATIO[x])^2) + Nc*(320 - 2880*RATIO[(1 - x)^(-1)] + 
      960*RATIO[x^(-1)] + 3200/(-1 + RATIO[x])^2 - 320*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc^3*(-224 + 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(1072 - 6512*RATIO[(1 - x)^(-1)] + (160 - 512*RATIO[(1 - x)^(-1)] + 
        368/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(80 - 400*RATIO[(1 - x)^(-1)] + 
        440/(-1 + RATIO[x])^2) + 6616/(-1 + RATIO[x])^2) + 
    Nc*(-4608 + 17216*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-1)] - 
      21376/(-1 + RATIO[x])^2 - 256*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1664/3 + 256*RATIO[(1 - x)^(-1)] - 
      832*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 - (704*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc*(1664/3 + 256*RATIO[(1 - x)^(-1)] - 
      832*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 - (704*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(8960/3 - 1344*RATIO[(1 - x)^(-1)] - 
      (256*RATIO[x^(-1)])/3 + 1344/(-1 + RATIO[x])^2 - (640*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc^3*(-96 + 480*RATIO[(1 - x)^(-1)] - 
      960/(-1 + RATIO[x])^2) + Nf*(96 - 1344*RATIO[(1 - x)^(-1)] + 
      Nc^2*(192 - 960*RATIO[(1 - x)^(-1)] + 1056/(-1 + RATIO[x])^2) + 
      1632/(-1 + RATIO[x])^2) + Nc*(3200/3 + 3072*RATIO[(1 - x)^(-1)] - 
      (640*RATIO[x^(-1)])/3 - 6912/(-1 + RATIO[x])^2 - (256*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(Nc^3*(-160 - 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] + 320/(-1 + RATIO[x])^2) + 
    Nf*(1560 - 7680*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-16 + 80*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2) + 
      (232 - 752*RATIO[(1 - x)^(-1)] + 544/(-1 + RATIO[x])^2)/Nc^2 + 
      7160/(-1 + RATIO[x])^2) + Nc*(-20800/3 + 22912*RATIO[(1 - x)^(-1)] + 
      896*RATIO[x^(-1)] - 18944/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)) + 
  Nc*G[1, 0, 1, 1, 1, 1, x]*(2304 - 768*RATIO[x^(-1)] - 1536*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 0, 1, x]*(3584 - 2432*RATIO[x^(-1)] - 1152*RATIO[x]) + 
  Nc*G[1, 1, 1, 1, 1, 0, x]*(3584 - 2432*RATIO[x^(-1)] - 1152*RATIO[x]) + 
  Nc*G[1, 1, 0, 1, 1, 1, x]*(1024 - 384*RATIO[x^(-1)] - 640*RATIO[x]) + 
  Nc*G[1, 1, 1, 0, 1, 1, x]*(1536 - 1024*RATIO[x^(-1)] - 512*RATIO[x]) + 
  Nc*G[0, 1, 1, 1, 1, 1, x]*(512/3 + 256*RATIO[x^(-1)] - (1280*RATIO[x])/3) + 
  Nc*G[1, 1, 1, 1, 1, 1, x]*(-1024 + 512*RATIO[x^(-1)] + 512*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nc*(-1792/3 - 192*RATIO[(1 - x)^(-1)] + (2816*RATIO[x^(-1)])/3 + 
      192/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 1, x]*(Nf*(168 + 384*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-112 + 560*RATIO[(1 - x)^(-1)] - 616/(-1 + RATIO[x])^2) + 
      (56 - 208*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 - 
      1176/(-1 + RATIO[x])^2) + Nc^3*(64 - 320*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nc*(-5824/3 + 3968*RATIO[(1 - x)^(-1)] - 
      128*RATIO[x^(-1)] + 3520/(-1 + RATIO[x])^2 + (256*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 1, x]*(Nf*(-720 + 3552*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-160 + 800*RATIO[(1 - x)^(-1)] - 880/(-1 + RATIO[x])^2) + 
      (-112 + 416*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2)/Nc^2 - 
      3360/(-1 + RATIO[x])^2) + Nc^3*(64 - 320*RATIO[(1 - x)^(-1)] + 
      640/(-1 + RATIO[x])^2) + Nc*(3776/3 - 6656*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] + 11520/(-1 + RATIO[x])^2 + (640*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc^3*(-128 + 640*RATIO[(1 - x)^(-1)] - 
      1280/(-1 + RATIO[x])^2) + Nf*(288 - 2112*RATIO[(1 - x)^(-1)] + 
      Nc^2*(256 - 1280*RATIO[(1 - x)^(-1)] + 1408/(-1 + RATIO[x])^2) + 
      2496/(-1 + RATIO[x])^2) + Nc*(-1600/3 + 5056*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 10176/(-1 + RATIO[x])^2 + (704*RATIO[x])/3)) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nc^3*(-128 + 640*RATIO[(1 - x)^(-1)] - 
      1280/(-1 + RATIO[x])^2) + Nf*(288 - 2112*RATIO[(1 - x)^(-1)] + 
      Nc^2*(256 - 1280*RATIO[(1 - x)^(-1)] + 1408/(-1 + RATIO[x])^2) + 
      2496/(-1 + RATIO[x])^2) + Nc*(-1600/3 + 5056*RATIO[(1 - x)^(-1)] - 
      (1792*RATIO[x^(-1)])/3 - 10176/(-1 + RATIO[x])^2 + (704*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 0, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 192/(-1 + RATIO[x])^2) + 
    Nc*(-2560 + 448*RATIO[(1 - x)^(-1)] + 1408*RATIO[x^(-1)] - 
      448/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(-1344 - 128*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 + 320*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc*(-1344 - 128*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 + 320*RATIO[x])) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 
      128/(-1 + RATIO[x])^2) + Nc*(-1408 + 128*RATIO[(1 - x)^(-1)] + 
      768*RATIO[x^(-1)] - 128/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 0, 0, 0, 0, 0, x]*(Nf*(-64 + 2048*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-320 + 1600*RATIO[(1 - x)^(-1)] - 1760/(-1 + RATIO[x])^2) - 
      2528/(-1 + RATIO[x])^2) + Nc^3*(160 - 800*RATIO[(1 - x)^(-1)] + 
      1600/(-1 + RATIO[x])^2) + Nc*(9728/3 - 7936*RATIO[(1 - x)^(-1)] + 
      (2048*RATIO[x^(-1)])/3 + 14336/(-1 + RATIO[x])^2 + 
      (1280*RATIO[x])/3)) + G[0, 0, 0, 1, 0, 0, x]*
   (Nf*(-64 + 416*RATIO[(1 - x)^(-1)] + Nc^2*(-32 + 160*RATIO[(1 - x)^(-1)] - 
        176/(-1 + RATIO[x])^2) + (128 - 256*RATIO[(1 - x)^(-1)] + 
        128/(-1 + RATIO[x])^2)/Nc^2 - 656/(-1 + RATIO[x])^2) + 
    Nc^3*(64 - 320*RATIO[(1 - x)^(-1)] + 640/(-1 + RATIO[x])^2) + 
    (Nf^2*(160 - 800*RATIO[(1 - x)^(-1)] + 720/(-1 + RATIO[x])^2))/Nc + 
    Nc*(2496 + 2112*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 
      1152/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*
   (Nf*(192 + Nc^2*(-64 + 320*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2) - 
      96/(-1 + RATIO[x])^2) + Nc^3*(32 - 160*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2) + Nc*(-1920 + 896*RATIO[(1 - x)^(-1)] + 
      384*RATIO[x^(-1)] + 1024/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 0, x]*(Nf*(-224 + 784*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-16 + 80*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2) + 
      (80 - 160*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2)/Nc^2 - 
      984/(-1 + RATIO[x])^2) + Nc^3*(32 - 160*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2) + (Nf^2*(128 - 640*RATIO[(1 - x)^(-1)] + 
       576/(-1 + RATIO[x])^2))/Nc + Nc*(1664 + 1408*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] - 640/(-1 + RATIO[x])^2 + 640*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(288 - 576*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2) + 
    Nc*(-3328/3 + 192*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      192/(-1 + RATIO[x])^2 + (2048*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc^3*(-224 + 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(336 - 288*RATIO[(1 - x)^(-1)] + (-16 + 32*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(96 - 480*RATIO[(1 - x)^(-1)] + 
        528/(-1 + RATIO[x])^2) + 176/(-1 + RATIO[x])^2) + 
    Nc*(-11392/3 + 4032*RATIO[(1 - x)^(-1)] + (2944*RATIO[x^(-1)])/3 - 
      4288/(-1 + RATIO[x])^2 + 704*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nc^3*(-224 + 160*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nf*(336 - 288*RATIO[(1 - x)^(-1)] + (-16 + 32*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(96 - 480*RATIO[(1 - x)^(-1)] + 
        528/(-1 + RATIO[x])^2) + 176/(-1 + RATIO[x])^2) + 
    Nc*(-11392/3 + 4032*RATIO[(1 - x)^(-1)] + (2944*RATIO[x^(-1)])/3 - 
      4288/(-1 + RATIO[x])^2 + 704*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(Nf*(-200 + 736*RATIO[(1 - x)^(-1)] + 
      (8 - 112*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(80 - 400*RATIO[(1 - x)^(-1)] + 440/(-1 + RATIO[x])^2) - 
      904/(-1 + RATIO[x])^2) + Nc^3*(-64 + 320*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2) + Nc*(3968/3 - 4032*RATIO[(1 - x)^(-1)] + 
      (6784*RATIO[x^(-1)])/3 + 3008/(-1 + RATIO[x])^2 + 832*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(Nf*(-200 + 736*RATIO[(1 - x)^(-1)] + 
      (8 - 112*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(80 - 400*RATIO[(1 - x)^(-1)] + 440/(-1 + RATIO[x])^2) - 
      904/(-1 + RATIO[x])^2) + Nc^3*(-64 + 320*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2) + Nc*(3968/3 - 4032*RATIO[(1 - x)^(-1)] + 
      (6784*RATIO[x^(-1)])/3 + 3008/(-1 + RATIO[x])^2 + 832*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 1, x]*(Nf*(-1952 + 8896*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-256 + 1280*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (-224 + 832*RATIO[(1 - x)^(-1)] - 640/(-1 + RATIO[x])^2)/Nc^2 - 
      7840/(-1 + RATIO[x])^2) + Nc^3*(96 - 480*RATIO[(1 - x)^(-1)] + 
      960/(-1 + RATIO[x])^2) + Nc*(15488/3 - 18688*RATIO[(1 - x)^(-1)] - 
      896*RATIO[x^(-1)] + 16896/(-1 + RATIO[x])^2 + (2560*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(544 - 1088*RATIO[(1 - x)^(-1)] + (32 - 64*RATIO[(1 - x)^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(64 - 320*RATIO[(1 - x)^(-1)] + 
        352/(-1 + RATIO[x])^2) + 416/(-1 + RATIO[x])^2) + 
    Nc*(-8704/3 + 4352*RATIO[(1 - x)^(-1)] + 1856*RATIO[x^(-1)] - 
      704/(-1 + RATIO[x])^2 + (2944*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(544 - 1088*RATIO[(1 - x)^(-1)] + (32 - 64*RATIO[(1 - x)^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(64 - 320*RATIO[(1 - x)^(-1)] + 
        352/(-1 + RATIO[x])^2) + 416/(-1 + RATIO[x])^2) + 
    Nc*(-8704/3 + 4352*RATIO[(1 - x)^(-1)] + 1856*RATIO[x^(-1)] - 
      704/(-1 + RATIO[x])^2 + (2944*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 0, x]*(Nc^3*(-192 + 192*RATIO[x^(-1)]) + 
    Nf*(328 - 2288*RATIO[(1 - x)^(-1)] + (40 - 176*RATIO[(1 - x)^(-1)] + 
        144/(-1 + RATIO[x])^2)/Nc^2 + 2448/(-1 + RATIO[x])^2) + 
    Nc*(-4096 + 7296*RATIO[(1 - x)^(-1)] + 2176*RATIO[x^(-1)] - 
      7232/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(Nf*(-1808 + 5968*RATIO[(1 - x)^(-1)] + 
      (-448 + 1472*RATIO[(1 - x)^(-1)] - 1072/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(48 - 240*RATIO[(1 - x)^(-1)] + 264/(-1 + RATIO[x])^2) - 
      3816/(-1 + RATIO[x])^2) + Nc^3*(-64 + 320*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2) + Nc*(3392 - 15616*RATIO[(1 - x)^(-1)] + 
      3072*RATIO[x^(-1)] + 4800/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(Nf*(-32 + 1072*RATIO[(1 - x)^(-1)] + 
      (48 - 96*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(144 - 720*RATIO[(1 - x)^(-1)] + 792/(-1 + RATIO[x])^2) - 
      1544/(-1 + RATIO[x])^2) + Nc^3*(-32 + 160*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nc*(4608 - 4544*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 7104/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(Nf*(-32 + 1072*RATIO[(1 - x)^(-1)] + 
      (48 - 96*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(144 - 720*RATIO[(1 - x)^(-1)] + 792/(-1 + RATIO[x])^2) - 
      1544/(-1 + RATIO[x])^2) + Nc^3*(-32 + 160*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nc*(4608 - 4544*RATIO[(1 - x)^(-1)] - 
      1280*RATIO[x^(-1)] + 7104/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc^3*(-32 + 160*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2) + Nf*(288 - 960*RATIO[(1 - x)^(-1)] + 
      Nc^2*(64 - 320*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2) + 
      1056/(-1 + RATIO[x])^2) + Nc*(-2688 + 384*RATIO[x^(-1)] - 
      1920/(-1 + RATIO[x])^2 + 1536*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 0, x]*(Nf*(-192 + 1584*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-48 + 240*RATIO[(1 - x)^(-1)] - 264/(-1 + RATIO[x])^2) + 
      (16 - 32*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2)/Nc^2 - 
      1992/(-1 + RATIO[x])^2) + 
    (Nf^2*(32 - 160*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2))/Nc + 
    Nc^3*(32 - 160*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2) + 
    Nc*(2816 - 4480*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
      7552/(-1 + RATIO[x])^2 + 1536*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nc^3*(-256 + 320*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 640/(-1 + RATIO[x])^2) + 
    Nf*(200 - 544*RATIO[(1 - x)^(-1)] + (-40 + 176*RATIO[(1 - x)^(-1)] - 
        144/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(112 - 560*RATIO[(1 - x)^(-1)] + 
        616/(-1 + RATIO[x])^2) + 968/(-1 + RATIO[x])^2) + 
    Nc*(-15040/3 + 3072*RATIO[(1 - x)^(-1)] + (5440*RATIO[x^(-1)])/3 - 
      6208/(-1 + RATIO[x])^2 + 1856*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(Nc^3*(-256 + 320*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 640/(-1 + RATIO[x])^2) + 
    Nf*(200 - 544*RATIO[(1 - x)^(-1)] + (-40 + 176*RATIO[(1 - x)^(-1)] - 
        144/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(112 - 560*RATIO[(1 - x)^(-1)] + 
        616/(-1 + RATIO[x])^2) + 968/(-1 + RATIO[x])^2) + 
    Nc*(-15040/3 + 3072*RATIO[(1 - x)^(-1)] + (5440*RATIO[x^(-1)])/3 - 
      6208/(-1 + RATIO[x])^2 + 1856*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nc^3*(-160 + 800*RATIO[(1 - x)^(-1)] - 
      1600/(-1 + RATIO[x])^2) + Nf*(48 - 1248*RATIO[(1 - x)^(-1)] + 
      (-16 + 32*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(224 - 1120*RATIO[(1 - x)^(-1)] + 1232/(-1 + RATIO[x])^2) + 
      1392/(-1 + RATIO[x])^2) + Nc*(-1984/3 - 3200*RATIO[(1 - x)^(-1)] + 
      (11584*RATIO[x^(-1)])/3 - 4480/(-1 + RATIO[x])^2 + 2240*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(Nc^3*(-160 + 800*RATIO[(1 - x)^(-1)] - 
      1600/(-1 + RATIO[x])^2) + Nf*(48 - 1248*RATIO[(1 - x)^(-1)] + 
      (-16 + 32*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc^2 + 
      Nc^2*(224 - 1120*RATIO[(1 - x)^(-1)] + 1232/(-1 + RATIO[x])^2) + 
      1392/(-1 + RATIO[x])^2) + Nc*(-1984/3 - 3200*RATIO[(1 - x)^(-1)] + 
      (11584*RATIO[x^(-1)])/3 - 4480/(-1 + RATIO[x])^2 + 2240*RATIO[x])) + 
  G[0, 0, 0, 0, 0, x]*
   (Nf^2*(Nc*(128/3 - (640*RATIO[(1 - x)^(-1)])/3 + 
        704/(3*(-1 + RATIO[x])^2)) + (8*(71 - (20*I)*Pi) + 
        (16*I)*(81*I + 50*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)*(38*I + 45*Pi))/
         (-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-176/3 + (6640*RATIO[(1 - x)^(-1)])/3 - 
      1760/(3*(-1 + RATIO[x])^2)) + Nf*(((-28*I)/3)*(-5*I + 24*Pi) + 
      ((32*I)/3)*(-56*I + 159*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(888 - 2248*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) + 
      (4*(45 - (8*I)*Pi) + (8*I)*(35*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)*(15*I + 4*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
      (((4*I)/3)*(-1469*I + 1572*Pi))/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
    Nc*(((32*I)/3)*(113*I + 438*Pi) - ((224*I)/3)*(79*I + 126*Pi)*
       RATIO[(1 - x)^(-1)] - (1280*I)*Pi*RATIO[x^(-1)] + 
      (((128*I)/3)*(-34*I + 303*Pi))/(-1 + RATIO[x])^2 + 
      128*(11 + (5*I)*Pi)*RATIO[x])) + G[0, 1, 1, 1, 0, x]*
   (Nc^3*(-704/3 + (704*RATIO[x^(-1)])/3) + 
    (Nf^2*(-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(((8*I)/5)*(129*I + 205*Pi) - ((16*I)/5)*(-108*I + 715*Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*(-304/3 + 352*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3) - (320*RATIO[x^(-1)])/3 + 
      ((8*I)*(6*I + 5*Pi) - (16*I)*(2*I + 11*Pi)*RATIO[(1 - x)^(-1)] + 
        ((144*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + (((16*I)/15)*(86*I + 2295*Pi))/
       (-1 + RATIO[x])^2 - (640*RATIO[x])/3) + 
    Nc*((32*(179 - (1060*I)*Pi))/15 + ((64*I)/5)*(-281*I + 590*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-77*I + 18*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(34*I + 585*Pi))/(-1 + RATIO[x])^2 + 
      (256*(11 + (7*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (Nc^3*(-352 + 352*RATIO[x^(-1)]) + Nf*((8*I)*(125*I + 12*Pi) - 
      ((16*I)/3)*(559*I + 36*Pi)*RATIO[(1 - x)^(-1)] + 
      (-104 + 144*RATIO[(1 - x)^(-1)])/Nc^2 + Nc^2*(64 - 64*RATIO[x^(-1)]) - 
      (64*RATIO[x^(-1)])/3 + (((64*I)/3)*(28*I + 9*Pi))/(-1 + RATIO[x])^2 - 
      (448*RATIO[x])/3) + Nc*((32*(331 + (134*I)*Pi))/3 + 
      ((32*I)/3)*(683*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(-77*I + 30*Pi)*RATIO[x^(-1)] - (((32*I)/3)*(11*I + 18*Pi))/
       (-1 + RATIO[x])^2 + (352*(17 - (10*I)*Pi)*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nc^3*(-352/3 - 320*RATIO[(1 - x)^(-1)] + 
      (352*RATIO[x^(-1)])/3) + (Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(((8*I)/15)*(23*I + 180*Pi) + (24 - 16*RATIO[(1 - x)^(-1)])/Nc^2 - 
      ((16*I)/5)*(-17*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-216 + 528*RATIO[(1 - x)^(-1)]) + (512*RATIO[x^(-1)])/3 + 
      (((64*I)/5)*(-8*I + 15*Pi))/(-1 + RATIO[x])^2 - 128*RATIO[x]) + 
    Nc*((224*(153 - (130*I)*Pi))/15 + ((64*I)/15)*(943*I + 270*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-154*I + 29*Pi)*RATIO[x^(-1)] - 
      (((128*I)/5)*(-32*I + 45*Pi))/(-1 + RATIO[x])^2 + 
      (64*(77 + (12*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc^3*(-704/3 - 640*RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3) + 
    Nf*(4*(65 - (16*I)*Pi) + (104 - 144*RATIO[(1 - x)^(-1)])/Nc^2 + 
      ((8*I)/3)*(-187*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-692/3 + 616*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3) + 
      64*RATIO[x^(-1)] - (((32*I)/3)*(31*I + 12*Pi))/(-1 + RATIO[x])^2 - 
      (640*RATIO[x])/3) + Nc*(((64*I)/3)*(88*I + Pi) - 
      ((32*I)/3)*(-445*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(77*I + 24*Pi)*RATIO[x^(-1)] + (((32*I)/3)*(11*I + 42*Pi))/
       (-1 + RATIO[x])^2 + (64*(121 + (17*I)*Pi)*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nc^3*(-704/3 + (704*RATIO[x^(-1)])/3) + 
    (Nf^2*(-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*(((8*I)/5)*(129*I + 170*Pi) + ((32*I)/5)*(54*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*(-304/3 + 352*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3) - (320*RATIO[x^(-1)])/3 + 
      ((16*I)*(3*I + Pi) - (32*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - (((16*I)/15)*(-86*I + 375*Pi))/
       (-1 + RATIO[x])^2 - (640*RATIO[x])/3) + 
    Nc*((32*(179 - (2660*I)*Pi))/15 + ((64*I)/5)*(-281*I + 550*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-77*I + 34*Pi)*RATIO[x^(-1)] - 
      (((128*I)/5)*(17*I + 105*Pi))/(-1 + RATIO[x])^2 + 
      (256*(11 + (19*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nc^3*(320*RATIO[(1 - x)^(-1)] - 960/(-1 + RATIO[x])^2) + 
    (Nf^2*(-112/5 + (32*RATIO[(1 - x)^(-1)])/5 - 32/(5*(-1 + RATIO[x])^2)))/
     Nc + Nf*(((4*I)/15)*(13787*I + 1320*Pi) - ((8*I)/5)*(3427*I + 440*Pi)*
       RATIO[(1 - x)^(-1)] + (-328 + 368*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (416*RATIO[x^(-1)])/3 + Nc^2*(-68 - 552*RATIO[(1 - x)^(-1)] + 
        32*RATIO[x^(-1)] + 1056/(-1 + RATIO[x])^2) + 
      (((32*I)/15)*(-1021*I + 330*Pi))/(-1 + RATIO[x])^2 - (64*RATIO[x])/3) + 
    Nc*((32*(6757 + (50*I)*Pi))/15 - ((64*I)/5)*(-1962*I + 185*Pi)*
       RATIO[(1 - x)^(-1)] - ((512*I)/3)*(-22*I + 7*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(248*I + 85*Pi))/(-1 + RATIO[x])^2 + 
      (32*(77 - (30*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc^3*(-704/3 - 640*RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3) + 
    Nf*(4*(65 + (24*I)*Pi) + (104 - 144*RATIO[(1 - x)^(-1)])/Nc^2 - 
      ((8*I)/3)*(187*I + 72*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-692/3 + 616*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3) + 
      64*RATIO[x^(-1)] + (((32*I)/3)*(-31*I + 18*Pi))/(-1 + RATIO[x])^2 - 
      (640*RATIO[x])/3) + Nc*(((-128*I)/3)*(-44*I + 5*Pi) + 
      ((160*I)/3)*(89*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
      ((448*I)/3)*(-11*I + 4*Pi)*RATIO[x^(-1)] - (((32*I)/3)*(-11*I + 90*Pi))/
       (-1 + RATIO[x])^2 + (64*(121 + (32*I)*Pi)*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, x]*(Nc^3*(352/3 + 640*RATIO[(1 - x)^(-1)] - 
      (352*RATIO[x^(-1)])/3) + Nf*((4*(239 - (72*I)*Pi))/3 + 
      Nc^2*(252 - 616*RATIO[(1 - x)^(-1)]) + (24*I)*(49*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + (-128 + 160*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 - 320*RATIO[x^(-1)] - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 - (704*RATIO[x])/3) + 
    Nc*(((128*I)/3)*(9*I + 4*Pi) - (64*I)*(55*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*RATIO[x^(-3)])/3 - (160*RATIO[x^(-2)])/3 + 
      ((32*I)/3)*(-345*I + 134*Pi)*RATIO[x^(-1)] + 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 + 32*(77 - (34*I)*Pi)*RATIO[x])) + 
  G[1, 0, 1, 0, 0, x]*(Nc^3*(176/3 - (176*RATIO[x^(-1)])/3) + 
    (Nf^2*(1208/15 - (2128*RATIO[(1 - x)^(-1)])/15 - 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nf*((8*(533 - (120*I)*Pi))/15 + ((128*I)/5)*(-19*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*(248/3 - 176*RATIO[(1 - x)^(-1)] - 
        (32*RATIO[x^(-1)])/3) - 384*RATIO[x^(-1)] - 
      (((32*I)/15)*(37*I + 60*Pi))/(-1 + RATIO[x])^2 - (320*RATIO[x])/3) + 
    Nc*(((128*I)/15)*(634*I + 175*Pi) - ((32*I)/15)*(611*I + 240*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(187*I + 3*Pi)*RATIO[x^(-1)] + 
      (((32*I)/5)*(-133*I + 80*Pi))/(-1 + RATIO[x])^2 + 
      (32*(121 - (38*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc^3*(-352/3 - 320*RATIO[(1 - x)^(-1)] + (352*RATIO[x^(-1)])/3) + 
    (Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2)))/
     Nc + Nf*(-184/15 + (24 - 16*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (272*RATIO[(1 - x)^(-1)])/5 + Nc^2*(-216 + 528*RATIO[(1 - x)^(-1)]) + 
      (512*RATIO[x^(-1)])/3 + 512/(5*(-1 + RATIO[x])^2) - 128*RATIO[x]) + 
    Nc*((32*(357 - (440*I)*Pi))/5 + ((64*I)/15)*(943*I + 75*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(77*I + 24*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-64*I + 25*Pi))/(-1 + RATIO[x])^2 + 
      (64*(77 + (54*I)*Pi)*RATIO[x])/3)) + G[1, 0, 1, 1, 1, x]*
   (Nc^3*(176/3 + 640*RATIO[(1 - x)^(-1)] - (176*RATIO[x^(-1)])/3) + 
    Nf*((16*(413 - (24*I)*Pi))/3 + (256 - 320*RATIO[(1 - x)^(-1)])/Nc^2 + 
      (32*I)*(105*I + 8*Pi)*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - 
      (160*RATIO[x^(-2)])/3 + Nc^2*(1112/3 - 880*RATIO[(1 - x)^(-1)] - 
        (32*RATIO[x^(-1)])/3) - (64*RATIO[x^(-1)])/3 - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 - (832*RATIO[x])/3) + 
    Nc*(((32*I)/3)*(523*I + 90*Pi) - (128*I)*(90*I + Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 + 
      (32*I)*(-61*I + 16*Pi)*RATIO[x^(-1)] + ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
      (32*(253 - (114*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*
   (Nc^3*(704/3 + 640*RATIO[(1 - x)^(-1)] - (704*RATIO[x^(-1)])/3) + 
    Nf*(1492/3 + (24 - 16*RATIO[(1 - x)^(-1)])/Nc^2 - 
      680*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + 
      Nc^2*(692/3 - 616*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3) - 
      3008/(3*(-1 + RATIO[x])^2) - (64*RATIO[x])/3) + 
    Nc*(((64*I)/3)*(19*I + 127*Pi) - (64*I)*(75*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-22*I + 35*Pi)*RATIO[x^(-1)] + 
      (((128*I)/3)*(11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (32*(121 - (160*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 1, x]*
   (Nc^3*(880/3 + 960*RATIO[(1 - x)^(-1)] - (880*RATIO[x^(-1)])/3) + 
    Nf*(16*(287 + (6*I)*Pi) + (512 - 640*RATIO[(1 - x)^(-1)])/Nc^2 - 
      (32*I)*(-245*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      Nc^2*(1568/3 - 1408*RATIO[(1 - x)^(-1)] + (160*RATIO[x^(-1)])/3) + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-64*I)/3)*(-381*I + 14*Pi) + (256*I)*(-66*I + Pi)*
       RATIO[(1 - x)^(-1)] - (192*I)*(-11*I + Pi)*RATIO[x^(-1)] - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 - ((64*I)/3)*Pi*RATIO[x])) + 
  G[1, 0, 0, 0, 0, x]*((Nf^2*(-88 + 144*RATIO[(1 - x)^(-1)]))/Nc + 
    Nc^3*(1408/3 + 960*RATIO[(1 - x)^(-1)] - (1408*RATIO[x^(-1)])/3 - 
      960/(-1 + RATIO[x])^2) + Nf*(((28*I)/3)*(59*I + 48*Pi) - 
      (8*I)*(-317*I + 112*Pi)*RATIO[(1 - x)^(-1)] + 
      (-24 + 16*RATIO[(1 - x)^(-1)])/Nc^2 + (1952*RATIO[x^(-1)])/3 + 
      Nc^2*(404/3 - 1256*RATIO[(1 - x)^(-1)] + (352*RATIO[x^(-1)])/3 + 
        1056/(-1 + RATIO[x])^2) + ((224*I)*(-9*I + 4*Pi))/
       (-1 + RATIO[x])^2) + Nc*((32*(435 - (142*I)*Pi))/3 + 
      (64*I)*(-152*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-99*I + 4*Pi)*RATIO[x^(-1)] - ((832*I)*(-14*I + Pi))/
       (-1 + RATIO[x])^2 + ((64*I)/3)*Pi*RATIO[x])) + 
  G[1, 1, 1, 1, 0, x]*(Nc^3*(704/3 - (704*RATIO[x^(-1)])/3) + 
    Nf*((32*I)*(5*I + 3*Pi) - (192*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      64*RATIO[x^(-1)] + Nc^2*(-128/3 + (128*RATIO[x^(-1)])/3) + 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + 128*RATIO[x]) + 
    Nc*(((512*I)/3)*(13*I + 3*Pi) - 256*RATIO[(1 - x)^(-1)] + 
      ((640*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-1)] - (1152*I)*Pi*RATIO[x])) + 
  G[0, 0, 0, 0, 1, x]*
   (Nf^2*((-224/3 + (1024*RATIO[(1 - x)^(-1)])/3 - 
        1088/(3*(-1 + RATIO[x])^2))/Nc + 
      Nc*(-64/3 + (320*RATIO[(1 - x)^(-1)])/3 - 352/(3*(-1 + RATIO[x])^2))) + 
    Nc^3*(352 - (3680*RATIO[(1 - x)^(-1)])/3 - (704*RATIO[x^(-1)])/3 + 
      3520/(3*(-1 + RATIO[x])^2)) + Nf*(((-4*I)/3)*(-325*I + 1308*Pi) + 
      ((16*I)/3)*(-119*I + 1212*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-1448/3 + 1480*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        764/(-1 + RATIO[x])^2) + ((-4*I)*(-33*I + 100*Pi) + 
        (8*I)*(-31*I + 172*Pi)*RATIO[(1 - x)^(-1)] - ((8*I)*(-15*I + 128*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 - (((20*I)/3)*(17*I + 684*Pi))/
       (-1 + RATIO[x])^2 - 128*RATIO[x]) + 
    Nc*(((64*I)/3)*(19*I + 201*Pi) - ((64*I)/3)*(-208*I + 831*Pi)*
       RATIO[(1 - x)^(-1)] + (1792*I)*Pi*RATIO[x^(-1)] + 
      ((64*I)*(-93*I + 148*Pi))/(-1 + RATIO[x])^2 + (1152*I)*Pi*RATIO[x])) + 
  G[1, 1, 1, 0, 1, x]*(Nc^3*(704/3 - (704*RATIO[x^(-1)])/3) + 
    Nf*((-32*I)*(-5*I + 3*Pi) + (192*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
      64*RATIO[x^(-1)] + Nc^2*(-128/3 + (128*RATIO[x^(-1)])/3) - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + 128*RATIO[x]) + 
    Nc*(((-64*I)/3)*(-104*I + 7*Pi) - 256*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-55*I + 41*Pi)*RATIO[x^(-1)] - (1600*I)*Pi*RATIO[x])) + 
  G[0, 0, 0, 1, 0, x]*
   (Nf^2*(Nc*(-64/3 + (320*RATIO[(1 - x)^(-1)])/3 - 
        352/(3*(-1 + RATIO[x])^2)) + (((32*I)/3)*(7*I + 15*Pi) - 
        ((32*I)/3)*(32*I + 75*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(68*I + 135*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(352 - (3680*RATIO[(1 - x)^(-1)])/3 - (704*RATIO[x^(-1)])/3 + 
      3520/(3*(-1 + RATIO[x])^2)) + Nf*(((20*I)/3)*(65*I + 12*Pi) - 
      ((16*I)/3)*(119*I + 264*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-1448/3 + 1480*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        764/(-1 + RATIO[x])^2) + ((4*I)*(33*I + 28*Pi) - 
        (8*I)*(31*I + 28*Pi)*RATIO[(1 - x)^(-1)] + ((8*I)*(15*I + 14*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((4*I)/3)*(-85*I + 1152*Pi))/
       (-1 + RATIO[x])^2 - 128*RATIO[x]) + 
    Nc*(((-64*I)/3)*(-19*I + 88*Pi) + ((64*I)/3)*(208*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] + ((10048*I)/3)*Pi*RATIO[x^(-1)] - 
      ((192*I)*(31*I + 42*Pi))/(-1 + RATIO[x])^2 + (1600*I)*Pi*RATIO[x])) + 
  G[1, 1, 1, 1, 1, x]*(Nf*(-512 + 256*RATIO[x^(-1)] + 256*RATIO[x]) + 
    Nc*(256*(11 + (10*I)*Pi) - (128*I)*(-11*I + 15*Pi)*RATIO[x^(-1)] - 
      (128*I)*(-11*I + 5*Pi)*RATIO[x])) + G[1, 0, 0, 0, 1, x]*
   ((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2)))/
     Nc + Nc^3*(-176/3 - 640*RATIO[(1 - x)^(-1)] + (176*RATIO[x^(-1)])/3 + 
      960/(-1 + RATIO[x])^2) + Nf*((4*(993 - (200*I)*Pi))/5 + 
      (24 - 16*RATIO[(1 - x)^(-1)])/Nc^2 + ((8*I)/5)*(39*I + 200*Pi)*
       RATIO[(1 - x)^(-1)] - (352*RATIO[x^(-1)])/3 + 
      Nc^2*(-196/3 + 904*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 - 
        1056/(-1 + RATIO[x])^2) - (((32*I)/5)*(-319*I + 50*Pi))/
       (-1 + RATIO[x])^2 + (640*RATIO[x])/3) + 
    Nc*(((32*I)/15)*(2269*I + 1820*Pi) - ((32*I)/15)*(1339*I + 720*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(121*I + 10*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-3331*I + 720*Pi))/(-1 + RATIO[x])^2 - 
      ((256*I)/3)*(-11*I + 7*Pi)*RATIO[x])) + 
  G[0, 0, 0, 1, 1, x]*(Nc^3*(-176 + 880*RATIO[(1 - x)^(-1)] - 
      1760/(-1 + RATIO[x])^2) + Nf*(4*(1437 + (304*I)*Pi) - 
      ((16*I)/3)*(-1673*I + 978*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(280 - 1416*RATIO[(1 - x)^(-1)] + 1516/(-1 + RATIO[x])^2) + 
      (4*(249 + (80*I)*Pi) - (8*I)*(-159*I + 152*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*(-15*I + 118*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      (((4*I)/3)*(-1981*I + 2712*Pi))/(-1 + RATIO[x])^2 + (448*RATIO[x])/3) + 
    Nc*(((-2912*I)/3)*(-21*I + 4*Pi) + ((224*I)/3)*(-323*I + 192*Pi)*
       RATIO[(1 - x)^(-1)] + ((1600*I)/3)*Pi*RATIO[x^(-1)] - 
      ((32*I)*(-327*I + 160*Pi))/(-1 + RATIO[x])^2 + 
      ((352*I)/3)*(17*I + 10*Pi)*RATIO[x])) + 
  G[0, 1, 0, 1, 0, x]*
   (Nf^2*(Nc*(-128/3 + (640*RATIO[(1 - x)^(-1)])/3 - 
        704/(3*(-1 + RATIO[x])^2)) + ((16*(7 - (30*I)*Pi))/15 + 
        ((32*I)/15)*(31*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (((16*I)/15)*(92*I + 135*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-352/3 + (2560*RATIO[(1 - x)^(-1)])/3 - (352*RATIO[x^(-1)])/3 - 
      7040/(3*(-1 + RATIO[x])^2)) + Nf*((4*(263 + (140*I)*Pi))/5 - 
      ((32*I)/5)*(114*I + 35*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(1048/3 - (6424*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
        8132/(3*(-1 + RATIO[x])^2)) + ((-4*I)*(-11*I + 4*Pi) + 
        (8*I)*(-9*I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((8*I)*(3*I + 2*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((4*I)/15)*(7181*I + 660*Pi))/
       (-1 + RATIO[x])^2 + 128*RATIO[x]) + 
    Nc*(((-32*I)/15)*(-339*I + 670*Pi) + ((64*I)/5)*(11*I + 280*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-77*I + 82*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(-202*I + 615*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-77*I + 12*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 1, x]*
   (Nf^2*(Nc*(-64/3 + (320*RATIO[(1 - x)^(-1)])/3 - 
        352/(3*(-1 + RATIO[x])^2)) + 
      (256/15 - (2816*RATIO[(1 - x)^(-1)])/15 + 3296/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^3*(-176 + 880*RATIO[(1 - x)^(-1)] - 2720/(-1 + RATIO[x])^2) + 
    Nf*(((48*I)/5)*(23*I + 125*Pi) - ((32*I)/15)*(536*I + 2745*Pi)*
       RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      Nc^2*(728/3 - (6064*RATIO[(1 - x)^(-1)])/3 + 
        8288/(3*(-1 + RATIO[x])^2)) + (24*(3 + (10*I)*Pi) - 
        (16*I)*(-11*I + 54*Pi)*RATIO[(1 - x)^(-1)] + ((16*I)*(-6*I + 41*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((16*I)/5)*(409*I + 1545*Pi))/
       (-1 + RATIO[x])^2 + (640*RATIO[x])/3) + 
    Nc*(((-32*I)/15)*(-1597*I + 1370*Pi) + ((64*I)/5)*(-277*I + 1255*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 7*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(-3077*I + 5400*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-121*I + 17*Pi)*RATIO[x])) + 
  G[1, 0, 0, 1, 0, x]*((Nf^2*(112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
       32/(15*(-1 + RATIO[x])^2)))/Nc + 
    Nc^3*(-176/3 - 640*RATIO[(1 - x)^(-1)] + (176*RATIO[x^(-1)])/3 + 
      960/(-1 + RATIO[x])^2) + Nf*((4*(993 - (160*I)*Pi))/5 + 
      (24 - 16*RATIO[(1 - x)^(-1)])/Nc^2 + ((8*I)/5)*(39*I + 160*Pi)*
       RATIO[(1 - x)^(-1)] - (352*RATIO[x^(-1)])/3 + 
      Nc^2*(-196/3 + 904*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 - 
        1056/(-1 + RATIO[x])^2) - (((32*I)/5)*(-319*I + 40*Pi))/
       (-1 + RATIO[x])^2 + (640*RATIO[x])/3) + 
    Nc*(((32*I)/15)*(2269*I + 1300*Pi) - ((32*I)/15)*(1339*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(121*I + 42*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-3331*I + 60*Pi))/(-1 + RATIO[x])^2 - 
      ((256*I)/3)*(-11*I + 19*Pi)*RATIO[x])) + 
  G[0, 1, 1, 0, 0, x]*(Nc^3*(176 - 320*RATIO[(1 - x)^(-1)] - 
      176*RATIO[x^(-1)]) + (Nf^2*(5072/15 - (7072*RATIO[(1 - x)^(-1)])/15 - 
       576/(5*(-1 + RATIO[x])^2)))/Nc + 
    Nf*((184*(33 - (5*I)*Pi))/5 + ((112*I)/15)*(8*I + 165*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 + 
      Nc^2*(-32 + 32*RATIO[x^(-1)]) + (8*(37 - (7*I)*Pi) + 
        (16*I)*(17*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
        ((160*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - (((8*I)/5)*(1399*I + 660*Pi))/
       (-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nc*(((-64*I)/15)*(-1967*I + 470*Pi) + ((32*I)/15)*(-2429*I + 240*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 41*Pi)*RATIO[x^(-1)] - 
      (((128*I)/5)*(-287*I + 5*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(77*I + 30*Pi)*RATIO[x])) + G[0, 0, 1, 1, 0, x]*
   (Nf^2*(Nc*(-64/3 + (320*RATIO[(1 - x)^(-1)])/3 - 
        352/(3*(-1 + RATIO[x])^2)) + ((128*(2 - (15*I)*Pi))/15 + 
        ((128*I)/15)*(22*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/15)*(103*I + 270*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(-176 + 880*RATIO[(1 - x)^(-1)] - 2720/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/5)*(-138*I + 25*Pi) - ((16*I)/15)*(1072*I + 555*Pi)*
       RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      Nc^2*(728/3 - (6064*RATIO[(1 - x)^(-1)])/3 + 
        8288/(3*(-1 + RATIO[x])^2)) + (8*(9 - (17*I)*Pi) + 
        (16*I)*(11*I + 23*Pi)*RATIO[(1 - x)^(-1)] - ((48*I)*(2*I + 5*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((16*I)/5)*(409*I + 325*Pi))/
       (-1 + RATIO[x])^2 + (640*RATIO[x])/3) + 
    Nc*(((32*I)/15)*(1597*I + 410*Pi) + ((64*I)/5)*(-277*I + 290*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(11*I + 60*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(-3077*I + 420*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-121*I + 32*Pi)*RATIO[x])) + 
  G[0, 0, 1, 0, 0, x]*(Nc^3*(352 - (3680*RATIO[(1 - x)^(-1)])/3 - 
      (704*RATIO[x^(-1)])/3 + 6400/(3*(-1 + RATIO[x])^2)) + 
    (Nf^2*((8*I)*(63*I + 16*Pi) - (80*I)*(13*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
       ((32*I)*(11*I + 18*Pi))/(-1 + RATIO[x])^2))/Nc + 
    Nf*((-88*I)*(-7*I + 3*Pi) + (16*I)*(-16*I + 51*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*RATIO[x^(-1)])/3 + Nc^2*(-1336/3 + (6256*RATIO[(1 - x)^(-1)])/3 + 
        (128*RATIO[x^(-1)])/3 - 6032/(3*(-1 + RATIO[x])^2)) + 
      ((8*I)*(30*I + 11*Pi) - (16*I)*(18*I + 17*Pi)*RATIO[(1 - x)^(-1)] + 
        ((96*I)*(I + 2*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
      ((16*I)*(43*I + 64*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3) + 
    Nc*((32*(227 - (8*I)*Pi))/3 - (64*I)*(-97*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(11*I + 59*Pi)*RATIO[x^(-1)] - (((64*I)/3)*(203*I + 27*Pi))/
       (-1 + RATIO[x])^2 + (32*I)*(77*I + 34*Pi)*RATIO[x])) + 
  G[0, 1, 0, 1, 1, x]*
   (Nf^2*((208/15 - (608*RATIO[(1 - x)^(-1)])/15 + 96/(5*(-1 + RATIO[x])^2))/
       Nc + Nc*(128/3 - (640*RATIO[(1 - x)^(-1)])/3 + 
        704/(3*(-1 + RATIO[x])^2))) + 
    Nc^3*(176/3 - (3520*RATIO[(1 - x)^(-1)])/3 + 176*RATIO[x^(-1)] + 
      7040/(3*(-1 + RATIO[x])^2)) + Nf*(((-4*I)/15)*(-14209*I + 1440*Pi) + 
      ((16*I)/15)*(-5441*I + 2700*Pi)*RATIO[(1 - x)^(-1)] - 
      (320*RATIO[x^(-1)])/3 + Nc^2*(-1448/3 + (7480*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 8132/(3*(-1 + RATIO[x])^2)) + 
      ((-4*I)*(-123*I + 32*Pi) + (8*I)*(-73*I + 56*Pi)*RATIO[(1 - x)^(-1)] - 
        ((24*I)*(-I + 14*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
      (((4*I)/15)*(5171*I + 10140*Pi))/(-1 + RATIO[x])^2 + 
      (320*RATIO[x])/3) + Nc*((64*(1427 - (175*I)*Pi))/15 - 
      ((64*I)/15)*(-1097*I + 765*Pi)*RATIO[(1 - x)^(-1)] + 
      ((128*I)/3)*(-33*I + 8*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(2531*I + 2790*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(121*I + 38*Pi)*RATIO[x])) + 
  G[0, 1, 0, 0, 1, x]*
   (Nf^2*(Nc*(-128/3 + (640*RATIO[(1 - x)^(-1)])/3 - 
        704/(3*(-1 + RATIO[x])^2)) + (112/15 - (992*RATIO[(1 - x)^(-1)])/15 + 
        1472/(15*(-1 + RATIO[x])^2))/Nc) + 
    Nc^3*(-352/3 + (2560*RATIO[(1 - x)^(-1)])/3 - (352*RATIO[x^(-1)])/3 - 
      7040/(3*(-1 + RATIO[x])^2)) + Nf*((4*(263 + (780*I)*Pi))/5 - 
      ((96*I)/5)*(38*I + 245*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(1048/3 - (6424*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
        8132/(3*(-1 + RATIO[x])^2)) + ((4*I)*(11*I + 36*Pi) - 
        (24*I)*(3*I + 20*Pi)*RATIO[(1 - x)^(-1)] + ((8*I)*(-3*I + 44*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((4*I)/15)*(7181*I + 18000*Pi))/
       (-1 + RATIO[x])^2 + 128*RATIO[x]) + 
    Nc*(((-32*I)/5)*(-113*I + 370*Pi) + ((64*I)/5)*(11*I + 1065*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-77*I + 12*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(-202*I + 3795*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-77*I + 54*Pi)*RATIO[x])) + 
  G[0, 1, 0, 0, 0, x]*
   (Nf^2*(Nc*(128/3 - (640*RATIO[(1 - x)^(-1)])/3 + 
        704/(3*(-1 + RATIO[x])^2)) + ((32*I)*(11*I + Pi) - 
        (160*I)*(4*I + Pi)*RATIO[(1 - x)^(-1)] + ((48*I)*(2*I + 3*Pi))/
         (-1 + RATIO[x])^2)/Nc) + 
    Nc^3*(1232/3 - (3520*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-1)] + 
      7040/(3*(-1 + RATIO[x])^2)) + Nf*(((-4*I)/3)*(-451*I + 240*Pi) + 
      (16*I)*(101*I + 124*Pi)*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      Nc^2*(-1640/3 + (7480*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
        8132/(3*(-1 + RATIO[x])^2)) + (-132 + 120*RATIO[(1 - x)^(-1)] - 
        24/(-1 + RATIO[x])^2)/Nc^2 - (((4*I)/3)*(1103*I + 1656*Pi))/
       (-1 + RATIO[x])^2 + (832*RATIO[x])/3) + 
    Nc*((320*(50 + (3*I)*Pi))/3 - ((64*I)/3)*(76*I + 225*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(55*I + 81*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*(151*I + 648*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(253*I + 114*Pi)*RATIO[x])) + 
  G[0, 0, 1, 1, 1, x]*
   (Nf^2*((256/5 - (256*RATIO[(1 - x)^(-1)])/5 + 448/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(128/3 - (640*RATIO[(1 - x)^(-1)])/3 + 
        704/(3*(-1 + RATIO[x])^2))) + 
    Nc^3*(704/3 - (3520*RATIO[(1 - x)^(-1)])/3 + 
      9920/(3*(-1 + RATIO[x])^2)) + Nf*(((-32*I)/15)*(-2123*I + 570*Pi) + 
      ((16*I)/5)*(-1677*I + 1960*Pi)*RATIO[(1 - x)^(-1)] + 
      (256*RATIO[x^(-1)])/3 + Nc^2*(-1112/3 + (7984*RATIO[(1 - x)^(-1)])/3 - 
        10544/(3*(-1 + RATIO[x])^2)) + ((-48*I)*(-17*I + 4*Pi) + 
        (32*I)*(-35*I + 24*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)*(-3*I + 19*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 - (((16*I)/15)*(799*I + 5250*Pi))/
       (-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nc*((32*(7439 + (1840*I)*Pi))/15 - ((32*I)/15)*(-3109*I + 7620*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(22*I + 45*Pi)*RATIO[x^(-1)] + 
      (((32*I)/5)*(27*I + 1930*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(121*I + 160*Pi)*RATIO[x])) + 
  G[1, 1, 1, 1, x]*
   (Nf^2*(Nc*(200/3 + 72*RATIO[x^(-2)] - (416*RATIO[x^(-1)])/3) + 
      (-160 - 112*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc) + Nf*(((-16*I)/9)*(-2971*I + 234*Pi) + 
      (192*I)*Pi*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-3)] - 312*RATIO[x^(-2)] + 
      ((16*I)/9)*(-689*I + 36*Pi)*RATIO[x^(-1)] + 
      (64*(161 + (36*I)*Pi)*RATIO[x])/9 + Nc^2*(-5728/3 - 696*RATIO[x^(-2)] + 
        (4480*RATIO[x^(-1)])/3 + 688*RATIO[x] - 280*RATIO[x^2]) + 
      (-228 + 4*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 16*RATIO[x] - 
        56*RATIO[x^2])/Nc^2 - 632*RATIO[x^2]) + 
    Nc^3*(7160/3 + 576*RATIO[x^(-2)] - (5288*RATIO[x^(-1)])/3 - 
      960*RATIO[x] + 240*RATIO[x^2]) + 
    Nc*((-32*(-4817 + (228*I)*Pi + 204*Pi^2))/9 - 
      (256*I)*Pi*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-3)] + 
      2096*RATIO[x^(-2)] + (64*(-977 + (231*I)*Pi + 33*Pi^2)*RATIO[x^(-1)])/
       9 + (64*(-860 - (99*I)*Pi + 69*Pi^2)*RATIO[x])/9 + 2224*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*
   (Nf^2*(Nc*(-976/9 + (4016*RATIO[(1 - x)^(-1)])/9 - 
        2776/(9*(-1 + RATIO[x])^2)) + ((8*(-260 + (181*I)*Pi + 12*Pi^2))/3 - 
        (16*(-172 + (175*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-103 + (44*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        192*RATIO[x] - 112*RATIO[x^2])/Nc) + 
    Nf*((-16*(-880 + (117*I)*Pi + 57*Pi^2))/9 + 
      (4*(-12871 + (1980*I)*Pi + 510*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-3343 + (988*I)*Pi + 151*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (16*(769 - (144*I)*Pi)*RATIO[x])/9 + Nc^2*((-4*(1481 + 186*Pi^2))/9 + 
        (4*(-5819 + 930*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (124*(-172 + 33*Pi^2))/
         (9*(-1 + RATIO[x])^2) + 688*RATIO[x] - 280*RATIO[x^2]) + 
      (4*(-21 + (12*I)*Pi + 2*Pi^2) - 16*((-2 + I) + Pi)*((2 + I) + Pi)*
         RATIO[(1 - x)^(-1)] + (4*(1 + 2*Pi^2))/(-1 + RATIO[x])^2 - 
        16*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 632*RATIO[x^2]) + 
    Nc^3*((16*(291 + 7*Pi^2))/3 - (16*(-136 + 35*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (16*(-297 + 70*Pi^2))/(3*(-1 + RATIO[x])^2) - 960*RATIO[x] + 
      240*RATIO[x^2]) + Nc*((16*(-179 - (496*I)*Pi + 38*Pi^2))/3 + 
      (16*(8903 + (744*I)*Pi + 504*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      256*Pi^2*RATIO[x^(-1)] - (16*(7865 - (3240*I)*Pi + 366*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (64*(1129 - (99*I)*Pi + 69*Pi^2)*RATIO[x])/9 + 
      2224*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc^3*(-9712/9 - 576*RATIO[x^(-2)] + (14896*RATIO[x^(-1)])/9) + 
    Nf^2*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(-568/9 - 72*RATIO[x^(-2)] + 
        (1216*RATIO[x^(-1)])/9)) + 
    Nc*((-32*(-1484 - (4815*I)*Pi + 745*Pi^2))/45 - 
      (32*(-384 + (3535*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      1152*RATIO[x^(-2)] - (64*(-143 + (33*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
      (32*((11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*(197 + (363*I)*Pi + 191*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((8*(616 - (2115*I)*Pi + 120*Pi^2))/15 - 
      (16*(506 - (2795*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      80*RATIO[x^(-2)] - ((8*I)/9)*(-473*I + 24*Pi)*RATIO[x^(-1)] + 
      (128*((-14*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*(-155*I + 12*Pi)*RATIO[x] + 24*RATIO[x^2] + 
      ((-4*I)*(-7*I + 26*Pi) + (144*I)*Pi*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 16*RATIO[x] + 8*RATIO[x^2])/
       Nc^2 + Nc^2*(8840/9 + 696*RATIO[x^(-2)] - (13088*RATIO[x^(-1)])/9 - 
        64*RATIO[x] + 16*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   (Nf^2*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(-568/9 - 72*RATIO[x^(-2)] + 
        (1216*RATIO[x^(-1)])/9)) + Nc^3*((16*(-607 + 3*Pi^2))/9 - 
      (80*Pi^2*RATIO[(1 - x)^(-1)])/3 - 576*RATIO[x^(-2)] + 
      (14896*RATIO[x^(-1)])/9 + (160*Pi^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*(-1484 + (210*I)*Pi + 55*Pi^2))/45 - 
      (32*(-384 + (575*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(-108*I + 5*Pi)*
       RATIO[x^(-2)] - (32*(-286 - (59*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*((-11*I)*Pi + 30*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (32*(-197 - (1221*I)*Pi + 43*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((8*(616 + (1145*I)*Pi + 110*Pi^2))/15 - 
      (16*(506 + (815*I)*Pi + 50*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((80*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*(-473*I + 216*Pi)*RATIO[x^(-1)] + (16*Pi*(62*I + 7*Pi))/
       (3*(-1 + RATIO[x])^2) - ((16*I)/9)*(-155*I + 252*Pi)*RATIO[x] + 
      24*RATIO[x^2] + ((-4*I)*(-7*I + 6*Pi) + (16*I)*Pi*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 16*RATIO[x] + 8*RATIO[x^2])/
       Nc^2 + Nc^2*((-8*(-1105 + 12*Pi^2))/9 + (160*Pi^2*RATIO[(1 - x)^(-1)])/
         3 + 696*RATIO[x^(-2)] - (13088*RATIO[x^(-1)])/9 - 
        (176*Pi^2)/(3*(-1 + RATIO[x])^2) - 64*RATIO[x] + 16*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*
   (Nf^2*(Nc*(64 - (2960*RATIO[(1 - x)^(-1)])/9 - (32*RATIO[x^(-1)])/9 + 
        2776/(9*(-1 + RATIO[x])^2)) + 
      ((-8*(-1114 + (2679*I)*Pi + 120*Pi^2))/45 + 
        (16*(-1540 + (2337*I)*Pi + 300*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (16*(-803 + (342*I)*Pi + 270*Pi^2))/(45*(-1 + RATIO[x])^2))/Nc) + 
    Nc^3*((8*(-275 + 18*Pi^2))/9 - (16*(26 + 15*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (968*RATIO[x^(-1)])/9 + (16*(99 + 10*Pi^2))/(-1 + RATIO[x])^2) + 
    Nc*((-32*(3194 - (2349*I)*Pi + 2920*Pi^2))/45 + 
      (16*(5105 - (19368*I)*Pi + 7200*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*(201 + (66*I)*Pi + 35*Pi^2)*RATIO[x^(-1)])/9 - 
      (64*(-2882 - (567*I)*Pi + 1845*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(-207 - (1221*I)*Pi + 43*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((4*(-3422 - (4198*I)*Pi + 415*Pi^2))/15 - 
      (4*(-53765 - (27144*I)*Pi + 6360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((64*I)/3)*(-5*I + 2*Pi)*RATIO[x^(-1)] + 
      (4*(-45419 - (14844*I)*Pi + 9615*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(29 + (126*I)*Pi)*RATIO[x])/9 + 24*RATIO[x^2] + 
      ((-4*(-117 + (126*I)*Pi + 23*Pi^2))/3 + (8*(-72 + (42*I)*Pi + 41*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(-33 + 62*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 16*RATIO[x] + 8*RATIO[x^2])/Nc^2 + 
      Nc^2*((-44*(1 + 6*Pi^2))/9 + (4*(4127 + 330*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (352*RATIO[x^(-1)])/9 - (4*(5332 + 363*Pi^2))/
         (9*(-1 + RATIO[x])^2) - 64*RATIO[x] + 16*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*
   (Nf^2*(Nc*(64 - (2960*RATIO[(1 - x)^(-1)])/9 - (32*RATIO[x^(-1)])/9 + 
        2776/(9*(-1 + RATIO[x])^2)) + ((16*(557 - (180*I)*Pi))/45 + 
        ((64*I)/9)*(77*I + 45*Pi)*RATIO[(1 - x)^(-1)] - 
        (((176*I)/45)*(73*I + 90*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*((8*(-275 + 48*Pi^2))/9 - (32*(13 + 20*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (968*RATIO[x^(-1)])/9 + (16*(297 + 80*Pi^2))/
       (3*(-1 + RATIO[x])^2)) + Nc*((-64*(1597 + (12750*I)*Pi + 485*Pi^2))/
       45 + (16*(1021 + (8694*I)*Pi + 2040*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(201 + 197*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-5764 + (2070*I)*Pi + 2385*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(207 + (363*I)*Pi + 191*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2]) + 
    Nf*((-8*(1711 - (9435*I)*Pi + 240*Pi^2))/15 + 
      (4*(10753 - (16368*I)*Pi + 1908*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (320*RATIO[x^(-1)])/3 - (4*(45419 - (23130*I)*Pi + 6180*Pi^2))/
       (45*(-1 + RATIO[x])^2) + (32*(29 + (6*I)*Pi)*RATIO[x])/9 + 
      24*RATIO[x^2] + ((-4*(-117 - (648*I)*Pi + 44*Pi^2))/3 + 
        (64*(-9 - (48*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (4*(-33 + 122*Pi^2))/(3*(-1 + RATIO[x])^2) + 16*RATIO[x] + 
        8*RATIO[x^2])/Nc^2 + Nc^2*((-4*(11 + 156*Pi^2))/9 + 
        (4*(4127 + 780*Pi^2)*RATIO[(1 - x)^(-1)])/9 + (352*RATIO[x^(-1)])/9 - 
        (8*(2666 + 429*Pi^2))/(9*(-1 + RATIO[x])^2) - 64*RATIO[x] + 
        16*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nf^2*(Nc*(536/9 + 72*RATIO[x^(-2)] - (1184*RATIO[x^(-1)])/9) + 
      (-17728/45 - (576*RATIO[(1 - x)^(-1)])/5 - 112*RATIO[x^(-2)] + 
        (1664*RATIO[x^(-1)])/9 + 192*RATIO[x] - 112*RATIO[x^2])/Nc) + 
    Nc*((128*(-971 - (1230*I)*Pi + 5*Pi^2))/45 - 
      (32*(-3233 + (300*I)*Pi + 450*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] - (64*(684 + (66*I)*Pi + 61*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*(-173 - (99*I)*Pi + 105*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(3019 + (1914*I)*Pi + 164*Pi^2)*RATIO[x])/9 - 368*RATIO[x^2]) + 
    Nc^3*((8*(911 + 36*Pi^2))/9 - (160*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
      576*RATIO[x^(-2)] - (8*(2009 + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (320*Pi^2)/(3*(-1 + RATIO[x])^2) + 320*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*((4*(24719 + (10680*I)*Pi + 600*Pi^2))/45 + 
      (8*(-4799 - (3300*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      12*RATIO[x^(-2)] - ((8*I)/3)*(203*I + 32*Pi)*RATIO[x^(-1)] - 
      (16*(-407 + (150*I)*Pi + 30*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/3)*(-211*I + 44*Pi)*RATIO[x] + 
      (16*(9 + (8*I)*Pi) - (16*I)*(-9*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
        4*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 48*RATIO[x] - 72*RATIO[x^2])/
       Nc^2 + 88*RATIO[x^2] + Nc^2*((-64*(32 + Pi^2))/3 + 
        (320*Pi^2*RATIO[(1 - x)^(-1)])/3 - 696*RATIO[x^(-2)] + 
        (4352*RATIO[x^(-1)])/3 - (352*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        144*RATIO[x] + 72*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   (Nf^2*(Nc*(-112/9 + (1904*RATIO[(1 - x)^(-1)])/9 - 
        2776/(9*(-1 + RATIO[x])^2)) + (((32*I)/45)*(133*I + 81*Pi) - 
        ((64*I)/45)*(130*I + 153*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/45)*(689*I + 672*Pi))/(-1 + RATIO[x])^2 + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc) + Nc*((32*(5817 + (17541*I)*Pi + 455*Pi^2))/45 + 
      (32*(-30355 - (4881*I)*Pi + 960*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      96*RATIO[x^(-2)] - (64*(-5 + (33*I)*Pi + 102*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-48481 + (15978*I)*Pi + 660*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(-3801 + (1914*I)*Pi + 164*Pi^2)*RATIO[x])/9 - 368*RATIO[x^2]) + 
    Nc^3*((16*(107 + 24*Pi^2))/9 - (64*(21 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(67 + 6*Pi^2)*RATIO[x^(-1)])/9 + (16*(-297 + 40*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 320*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*((-4*(3637 + (52776*I)*Pi + 420*Pi^2))/45 - 
      (4*(31735 - (66156*I)*Pi + 3300*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((128*I)/9)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
      (8*(2422 - (826*I)*Pi + 625*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      ((32*I)/9)*(335*I + 66*Pi)*RATIO[x] + 
      (8*(-46 - (93*I)*Pi + 4*Pi^2) - 8*(-57 - (118*I)*Pi + 16*Pi^2)*
         RATIO[(1 - x)^(-1)] + (8*(-159 + 38*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        48*RATIO[x] - 72*RATIO[x^2])/Nc^2 + 88*RATIO[x^2] + 
      Nc^2*((-20*(17 + 24*Pi^2))/9 + (20*(-487 + 120*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (320*RATIO[x^(-1)])/9 - 
        (16*(-1333 + 165*Pi^2))/(9*(-1 + RATIO[x])^2) - 144*RATIO[x] + 
        72*RATIO[x^2]))) + G[0, 1, 1, 1, x]*
   (Nc^3*((8*(121 + 12*Pi^2))/9 - (160*(-44 + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (968*RATIO[x^(-1)])/9 + (320*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      320*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*((16*(13043 - (32586*I)*Pi + 580*Pi^2))/45 - 
      (32*(6381 - (7806*I)*Pi + 530*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (464*RATIO[x^(-2)])/3 + (32*(-245 - (66*I)*Pi + 42*Pi^2)*RATIO[x^(-1)])/
       9 + (128*((17*I)*Pi + 65*Pi^2))/(5*(-1 + RATIO[x])^2) - 
      (64*(621 - (99*I)*Pi + 65*Pi^2)*RATIO[x])/9 + 240*RATIO[x^2]) + 
    Nf*((-8*(577 - (21159*I)*Pi + 90*Pi^2))/45 + 
      (16*(4939 - (5964*I)*Pi + 270*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (176*RATIO[x^(-2)])/3 + ((32*I)/9)*(-59*I + 66*Pi)*RATIO[x^(-1)] - 
      (32*((43*I)*Pi + 170*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (128*(15 - (4*I)*Pi)*RATIO[x])/3 + Nc^2*((-4*(-1739 + 48*Pi^2))/9 + 
        (64*(-107 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 + (352*RATIO[x^(-1)])/9 - 
        (352*Pi^2)/(3*(-1 + RATIO[x])^2) + 144*RATIO[x] - 72*RATIO[x^2]) - 
      40*RATIO[x^2] + (8*(23 + (58*I)*Pi) - (32*I)*(7*I + 19*Pi)*
         RATIO[(1 - x)^(-1)] + 16*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-832/9 + (704*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9) + 
      ((16*(41 - (7*I)*Pi))/15 + ((32*I)/15)*(-14*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((32*(4109 - (3462*I)*Pi + 480*Pi^2))/45 - 
      (32*(4241 - (2914*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(23*I + 10*Pi)*RATIO[x^(-2)] + 
      (16*(-1531 - (1410*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
      (128*((-32*I)*Pi + 5*Pi^2))/(5*(-1 + RATIO[x])^2) - 
      (16*(1045 - (1914*I)*Pi + 84*Pi^2)*RATIO[x])/9 - 880*RATIO[x^2]) + 
    Nc^3*(-496/9 + (5120*RATIO[(1 - x)^(-1)])/3 + (2656*RATIO[x^(-1)])/9 - 
      320*RATIO[x] + 80*RATIO[x^2]) + 
    Nf*((4*(25691 + (21102*I)*Pi + 660*Pi^2))/45 - 
      (4*(-9101 + (11004*I)*Pi + 440*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((160*I)/3)*(2*I + Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(-23*I + 44*Pi)*RATIO[x^(-1)] + (32*((48*I)*Pi + 55*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (32*(31 - (90*I)*Pi)*RATIO[x])/9 + 
      Nc^2*(7184/9 - (6284*RATIO[(1 - x)^(-1)])/3 - (848*RATIO[x^(-1)])/9 + 
        144*RATIO[x] - 72*RATIO[x^2]) + 296*RATIO[x^2] + 
      (4*(87 + (70*I)*Pi) - (8*I)*(-23*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
        48*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-928/9 + (704*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/9) + 
      ((16*(46 + (7*I)*Pi))/15 - ((32*I)/15)*(9*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 192*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*
   (Nc^3*((8*(301 + 30*Pi^2))/9 - (80*(-64 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (248*RATIO[x^(-1)])/9 + (800*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      320*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*((32*(-1980 - (1497*I)*Pi + 140*Pi^2))/45 - 
      (32*(1145 - (12387*I)*Pi + 2175*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*(919 - (264*I)*Pi + 344*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(3275 - (2487*I)*Pi + 3675*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (64*(-486 - (99*I)*Pi + 65*Pi^2)*RATIO[x])/9 + 240*RATIO[x^2]) + 
    Nf*((-8*(2875 - (367*I)*Pi + 220*Pi^2))/15 + 
      (4*(28315 - (20232*I)*Pi + 6240*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((64*I)/9)*(4*I + 63*Pi)*RATIO[x^(-1)] - 
      (16*(1600 + (1032*I)*Pi + 1785*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(105 + (32*I)*Pi)*RATIO[x])/3 + Nc^2*((-16*(-383 + 30*Pi^2))/9 + 
        (4*(-1571 + 200*Pi^2)*RATIO[(1 - x)^(-1)])/3 + (208*RATIO[x^(-1)])/
         9 - (880*Pi^2)/(3*(-1 + RATIO[x])^2) + 144*RATIO[x] - 
        72*RATIO[x^2]) - 40*RATIO[x^2] + (-32 - 8*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-832/9 + (704*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9) + 
      ((8*(2200 - (453*I)*Pi))/45 + ((16*I)/15)*(90*I + 133*Pi)*
         RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 + (((32*I)/15)*Pi)/
         (-1 + RATIO[x])^2 - 192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc*((-64*(-784 - (1483*I)*Pi + 180*Pi^2))/15 + 
      (16*(-38015 - (7296*I)*Pi + 1740*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (32*(-188 - (429*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-14926 - (123*I)*Pi + 750*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(91 - (638*I)*Pi + 28*Pi^2)*RATIO[x])/3 - 880*RATIO[x^2]) + 
    Nc^3*(1936/9 + (3520*RATIO[(1 - x)^(-1)])/3 - (1936*RATIO[x^(-1)])/9 - 
      320*RATIO[x] + 80*RATIO[x^2]) + 
    Nf*((4*(-4789 - (6738*I)*Pi + 1680*Pi^2))/45 - 
      (8*(-15730 + (126*I)*Pi + 2895*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      ((128*I)/9)*(-8*I + 15*Pi)*RATIO[x^(-1)] + 
      (4*(-24196 - (10278*I)*Pi + 6105*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      ((80*I)/9)*(11*I + 36*Pi)*RATIO[x] + Nc^2*((-4*(-463 + 6*Pi^2))/9 + 
        (8*(-292 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 + (704*RATIO[x^(-1)])/9 - 
        (44*Pi^2)/(3*(-1 + RATIO[x])^2) + 144*RATIO[x] - 72*RATIO[x^2]) + 
      296*RATIO[x^2] + ((-4*(69 + (132*I)*Pi + 2*Pi^2))/3 + 
        (8*(153 + (72*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (4*(249 + 2*Pi^2))/(3*(-1 + RATIO[x])^2) + 48*RATIO[x] + 
        72*RATIO[x^2])/Nc^2) + Nf^2*(Nc*(64/9 - (64*RATIO[x^(-1)])/9) + 
      ((-16*(-501 + (323*I)*Pi + 10*Pi^2))/15 + 
        (32*(-220 + (269*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (16*(-254 - (2*I)*Pi + 45*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, x]*
   (Nf^2*(Nc*(896/9 - (704*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9) + 
      (((-32*I)/45)*(-34*I + 21*Pi) + ((64*I)/15)*(-23*I + Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 - (((64*I)/15)*Pi)/
         (-1 + RATIO[x])^2)/Nc) + 
    Nc*((-16*(8763 - (28338*I)*Pi + 4010*Pi^2))/45 + 
      (32*(-1487 - (30924*I)*Pi + 2910*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] + (32*(173 - (99*I)*Pi + 132*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-1435 - (5694*I)*Pi + 1710*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(999 - (33*I)*Pi + 257*Pi^2)*RATIO[x])/9 - 832*RATIO[x^2]) + 
    Nc^3*((8*(-241 + 24*Pi^2))/9 - (5120*RATIO[(1 - x)^(-1)])/3 - 
      (8*(479 + 24*Pi^2)*RATIO[x^(-1)])/9 + 640*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-16*(-1256 + (7431*I)*Pi + 330*Pi^2))/45 + 
      (4*(-27413 + (52944*I)*Pi + 2640*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      32*RATIO[x^(-2)] - ((32*I)/9)*(-23*I + 12*Pi)*RATIO[x^(-1)] - 
      (32*(-175 - (179*I)*Pi + 110*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      ((64*I)/9)*(64*I + 21*Pi)*RATIO[x] + 
      ((-8*I)*(-11*I + 38*Pi) + (8*I)*(-21*I + 44*Pi)*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 120*RATIO[x^2] + 
      Nc^2*(-1496/3 + (6284*RATIO[(1 - x)^(-1)])/3 + (272*RATIO[x^(-1)])/3 - 
        352*RATIO[x] + 160*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*
   (Nf^2*(Nc*(400/9 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/9) + 
      (((32*I)/45)*(131*I + 465*Pi) - ((128*I)/45)*(76*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/45)*(-67*I + 330*Pi))/
         (-1 + RATIO[x])^2)/Nc) + 
    Nc*((16*(-18737 - (20550*I)*Pi + 11440*Pi^2))/45 - 
      (32*(-9089 - (15030*I)*Pi + 5730*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      320*RATIO[x^(-2)] - (16*(-439 + (132*I)*Pi + 250*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-9407 - (19770*I)*Pi + 13470*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-595 - (33*I)*Pi + 257*Pi^2)*RATIO[x])/9 - 832*RATIO[x^2]) + 
    Nc^3*((8*(-101 + 20*Pi^2))/3 - 160*(11 + Pi^2)*RATIO[(1 - x)^(-1)] - 
      (8*(49 + 8*Pi^2)*RATIO[x^(-1)])/3 + (320*Pi^2)/(-1 + RATIO[x])^2 + 
      640*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-4*(-8506 - (13800*I)*Pi + 1485*Pi^2))/45 + 
      (8*(-3869 - (2780*I)*Pi + 600*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      128*RATIO[x^(-2)] - ((32*I)/9)*(-89*I + 18*Pi)*RATIO[x^(-1)] - 
      (4*(-661 - (26070*I)*Pi + 5835*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*(-43*I + 84*Pi)*RATIO[x] + 
      ((4*(18 + (186*I)*Pi + 19*Pi^2))/3 - (8*(147 + (90*I)*Pi + 37*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (4*(249 + 58*Pi^2))/
         (3*(-1 + RATIO[x])^2) - 16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 
      120*RATIO[x^2] + Nc^2*((-4*(559 + 126*Pi^2))/9 + 
        (56*(82 + 15*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9 - 
        (308*Pi^2)/(-1 + RATIO[x])^2 - 352*RATIO[x] + 160*RATIO[x^2]))) + 
  G[0, 1, 0, 1, x]*
   (Nf^2*(Nc*(400/9 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/9) + 
      (((32*I)/45)*(131*I + 30*Pi) - ((64*I)/45)*(152*I + 75*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/45)*(67*I + 330*Pi))/
         (-1 + RATIO[x])^2)/Nc) + 
    Nc*((16*(-18737 + (17070*I)*Pi + 5140*Pi^2))/45 - 
      (32*(-9089 + (4095*I)*Pi + 3135*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      320*RATIO[x^(-2)] - (16*(-439 - (198*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/
       9 + (16*(-9407 - (17940*I)*Pi + 5100*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (160*(119 - (165*I)*Pi + 17*Pi^2)*RATIO[x])/9 - 832*RATIO[x^2]) + 
    Nc^3*((8*(-101 + 14*Pi^2))/3 - 80*(22 + Pi^2)*RATIO[(1 - x)^(-1)] - 
      (8*(49 + 8*Pi^2)*RATIO[x^(-1)])/3 + (160*Pi^2)/(-1 + RATIO[x])^2 + 
      640*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-8*(-4253 + (18900*I)*Pi + 480*Pi^2))/45 - 
      (8*(3869 - (10230*I)*Pi + 400*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      128*RATIO[x^(-2)] - ((32*I)/9)*(-89*I + 24*Pi)*RATIO[x^(-1)] + 
      (4*(661 - (4110*I)*Pi + 2310*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      ((16*I)/9)*(43*I + 156*Pi)*RATIO[x] + 
      ((8*(9 - (201*I)*Pi + 10*Pi^2))/3 - (8*(147 - (246*I)*Pi + 32*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (4*(249 + 46*Pi^2))/
         (3*(-1 + RATIO[x])^2) - 16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 
      120*RATIO[x^2] + Nc^2*((-4*(559 + 84*Pi^2))/9 + 
        (112*(41 + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9 - 
        (616*Pi^2)/(3*(-1 + RATIO[x])^2) - 352*RATIO[x] + 160*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*
   (Nf^2*(Nc*(896/9 - (704*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/9) + 
      (((8*I)/45)*(136*I + 495*Pi) - ((16*I)/15)*(92*I + 135*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9)/Nc) + 
    Nc*((16*(-8763 - (7380*I)*Pi + 3730*Pi^2))/45 - 
      (32*(1487 + (3450*I)*Pi + 615*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      192*RATIO[x^(-2)] - (32*(-173 - (429*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(287 + (42*I)*Pi + 183*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (32*(-999 - (825*I)*Pi + 85*Pi^2)*RATIO[x])/9 - 832*RATIO[x^2]) + 
    Nc^3*((8*(-241 + 30*Pi^2))/9 - (80*(64 + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*(479 + 24*Pi^2)*RATIO[x^(-1)])/9 + (160*Pi^2)/
       (3*(-1 + RATIO[x])^2) + 640*RATIO[x] - 160*RATIO[x^2]) + 
    Nf*((-32*(-628 - (720*I)*Pi + 45*Pi^2))/45 + 
      (4*(-27413 - (3180*I)*Pi + 1440*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      32*RATIO[x^(-2)] - ((32*I)/9)*(-23*I + 78*Pi)*RATIO[x^(-1)] - 
      (16*(-70 - (80*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((64*I)/9)*(-64*I + 39*Pi)*RATIO[x] + 
      ((8*I)*(11*I + 3*Pi) - (8*I)*(21*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*RATIO[x] - 8*RATIO[x^2])/Nc^2 + 120*RATIO[x^2] + 
      Nc^2*((-8*(187 + 4*Pi^2))/3 + (4*(1571 + 40*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + (272*RATIO[x^(-1)])/3 - (176*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        352*RATIO[x] + 160*RATIO[x^2]))) + 
  G[1, 1, 1, x]*(Nc^3*((-8*(-2863 + 132*Pi^2))/27 + 
      (320*Pi^2*RATIO[(1 - x)^(-1)])/3 + (8*(2987 + 132*Pi^2)*RATIO[x^(-1)])/
       27 - (4000*RATIO[x])/3 + (1360*RATIO[x^2])/3) + 
    Nf^2*(Nc*(3224/27 + (2104*RATIO[x^(-1)])/27 - (416*RATIO[x])/3 + 
        (176*RATIO[x^2])/3) + ((32*(131 - (37*I)*Pi))/15 - 
        ((32*I)/15)*Pi*RATIO[(1 - x)^(-1)] + (392*RATIO[x^(-2)])/15 - 
        (832*RATIO[x^(-1)])/5 + ((32*I)/15)*(73*I + 90*Pi)*RATIO[x] + 
        (8*(59 - (210*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
      (4*(-2997 + (2070*I)*Pi + 100*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-1398 + (3985*I)*Pi + 340*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(63 - (1920*I)*Pi + 100*Pi^2)*RATIO[x])/45 + 
      Nc^2*((176*(-74 + 9*Pi^2))/27 - (352*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(1355 + 18*Pi^2)*RATIO[x^(-1)])/27 + 1136*RATIO[x] - 
        552*RATIO[x^2]) - ((4*I)/15)*(-671*I + 1470*Pi)*RATIO[x^2] + 
      (8*(35 - (32*I)*Pi) - (16*RATIO[x^(-2)])/3 + (76*RATIO[x^(-1)])/3 - 
        (80*RATIO[x])/3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2 - 
      ((64*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (32*RATIO[(1 - x)^(-1)]*((253*I)*Pi + 170*Pi^2 - (30*I)*Pi^3 + 
         180*Zeta[3]))/15 + (8*(28296 - (20707*I)*Pi + 390*Pi^2 - 
         (180*I)*Pi^3 + 1080*Zeta[3]))/45) + 
    Nc*((128*((32*I)*Pi + 65*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
      (16*(-5049 + (2520*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/45 + 
      (64*(91 + (120*I)*Pi)*RATIO[x^2])/5 + 
      (16*RATIO[x]*(867 - (3350*I)*Pi - 715*Pi^2 - (870*I)*Pi^3 - 
         180*Zeta[3]))/45 - ((16*I)/45)*RATIO[x^(-1)]*(11817*I + 12040*Pi - 
        (2055*I)*Pi^2 + 320*Pi^3 - (4560*I)*Zeta[3]) + 
      (16*(-43284 + (37638*I)*Pi + 1915*Pi^2 + (1190*I)*Pi^3 + 4740*Zeta[3]))/
       45)) + G[1, 0, 1, x]*
   (Nf^2*(Nc*(-560/27 - (2104*RATIO[x^(-1)])/27 + (208*RATIO[x])/3 - 
        (88*RATIO[x^2])/3) + ((-4*(353 - (840*I)*Pi + 126*Pi^2))/135 + 
        (16*(-55 + (330*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (196*RATIO[x^(-2)])/15 + ((8*I)/135)*(-2071*I + 120*Pi)*
         RATIO[x^(-1)] - (16*Pi^2)/(15*(-1 + RATIO[x])^2) - 
        ((16*I)/3)*(-I + 36*Pi)*RATIO[x] + ((8*I)/3)*(I + 42*Pi)*RATIO[x^2])/
       Nc) + Nc^3*((2720*RATIO[x])/3 - (920*RATIO[x^2])/3 + 
      (160*RATIO[(1 - x)^(-1)]*(5*Pi^2 - 3*Zeta[3]))/3 - 
      (160*(Pi^2 - 2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*(-1138 + 99*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(2179 + 198*Pi^2 + 108*Zeta[3]))/27) + 
    Nf*((-64*Pi^2*RATIO[x^(-3)])/9 + (4*(-1059 + (1560*I)*Pi + 200*Pi^2)*
        RATIO[x^(-2)])/45 - (16*(-474 + (515*I)*Pi + 195*Pi^2)*RATIO[x^(-1)])/
       45 + (16*(4351 - (765*I)*Pi + 1050*Pi^2)*RATIO[x])/135 + 
      ((4*I)/3)*(41*I + 258*Pi)*RATIO[x^2] + 
      ((-2*(435 - (390*I)*Pi + 82*Pi^2))/3 + (4*(249 - (12*I)*Pi + 46*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-2)])/3 - 
        (20*RATIO[x^(-1)])/3 + 8*(1 + (4*I)*Pi)*RATIO[x] + 
        (64*I)*Pi*RATIO[x^2])/Nc^2 + 
      Nc^2*((16*(433 + 5*Pi^2)*RATIO[x^(-1)])/9 - 824*RATIO[x] + 
        364*RATIO[x^2] + (4*(431 + 223*Pi^2 - 144*Zeta[3]))/9 - 
        (8*RATIO[(1 - x)^(-1)]*(139*Pi^2 - 120*Zeta[3]))/3 + 
        (176*(Pi^2 - 2*Zeta[3]))/(-1 + RATIO[x])^2) - 
      (32*((-175*I)*Pi + 24*Pi^2 + 405*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*(8605 + (4690*I)*Pi + 3466*Pi^2 + 8640*Zeta[3]))/
       45 - (2*(103097 - (147150*I)*Pi + 18186*Pi^2 + 12960*Zeta[3]))/135) + 
    Nc*((64*Pi^2*RATIO[x^(-3)])/9 - (8*(-5613 + (510*I)*Pi + 100*Pi^2)*
        RATIO[x^(-2)])/45 + (8*(5 - (528*I)*Pi)*RATIO[x^2])/3 + 
      (8*(97897 + (4080*I)*Pi - 21468*Pi^2 + (2820*I)*Pi^3 - 3960*Zeta[3]))/
       135 - ((32*I)/9)*RATIO[x^(-1)]*(-1032*I + 339*Pi + (400*I)*Pi^2 + 
        83*Pi^3 + (534*I)*Zeta[3]) + 
      (16*RATIO[x]*(-18866 - (1215*I)*Pi - 14355*Pi^2 - (180*I)*Pi^3 + 
         8640*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*(13655 + (28750*I)*Pi - 
         10823*Pi^2 - (930*I)*Pi^3 + 11340*Zeta[3]))/45 + 
      (16*((2870*I)*Pi - 3913*Pi^2 - (630*I)*Pi^3 + 13140*Zeta[3]))/
       (45*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nf^2*(Nc*((-2*(-16469 + 1242*Pi^2))/81 + 
        (8*(1 + 110*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 12*Pi^2*RATIO[x^(-2)] - 
        (64*(7 + 27*Pi^2)*RATIO[x^(-1)])/81 - (1900*RATIO[x])/9 + 
        (958*RATIO[x^2])/9) + ((-28*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(-441 + (1474*I)*Pi + 1040*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*(-325 - (324*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 + 
        (2*(12399 + (3622*I)*Pi - 5308*Pi^2 + (336*I)*Pi^3 - 10872*Zeta[3]))/
         135 - (4*RATIO[(1 - x)^(-1)]*(6403 - (11220*I)*Pi + 372*Pi^2 + 
           (48*I)*Pi^3 - 9576*Zeta[3]))/135 + 
        (((16*I)/45)*(225*Pi + 4*Pi^3 - (12*I)*Zeta[3]))/(-1 + RATIO[x])^2)/
       Nc) + Nc^3*(96*Pi^2*RATIO[x^(-2)] - (8*(969 + 80*Pi^2)*RATIO[x])/3 + 
      (8*(301 + 20*Pi^2)*RATIO[x^2])/3 + 
      (4*RATIO[(1 - x)^(-1)]*(2 + 1380*Pi^2 + Pi^4 - 3600*Zeta[3]))/9 - 
      (8*(Pi^4 - 1080*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (4*(-30964 - 1673*Pi^2 + 12*Pi^4 + 462*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(-15020 - 4855*Pi^2 + 57*Pi^4 + 2310*Zeta[3]))/135) + 
    Nc*((8*((1871*I)*Pi + 820*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(9985 - (3758*I)*Pi + 780*Pi^2)*RATIO[x^2])/15 + 
      (8*RATIO[x]*(-210900 - (44194*I)*Pi - 4055*Pi^2 - (8910*I)*Pi^3 + 
         1794*Pi^4 - 7920*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(-259058 - (25480*I)*Pi + 5646*Pi^2 - 
         (55086*I)*Pi^3 + 1947*Pi^4 + 5652*Zeta[3] + (14580*I)*Pi*Zeta[3]))/
       135 + (8*((65690*I)*Pi - 39350*Pi^2 - (6846*I)*Pi^3 + 1887*Pi^4 + 
         91152*Zeta[3] + (14580*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^(-1)]*(11679 - (22964*I)*Pi - 45855*Pi^2 - (12540*I)*Pi^3 + 
         4164*Pi^4 - 5940*Zeta[3] + (24300*I)*Pi*Zeta[3]))/135 - 
      (4*(504397 + (50032*I)*Pi - 107806*Pi^2 - (2988*I)*Pi^3 + 3912*Pi^4 + 
         7236*Zeta[3] - (30600*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*((706*I)*Pi + 695*Pi^2)*RATIO[x^(-2)])/15 - 
      (2*(13345 - (4206*I)*Pi + 450*Pi^2)*RATIO[x^2])/45 + 
      (209 - (38*I)*Pi + 54*Pi^2 + (16*I)*Pi^3 - 
        (2*(485 - (180*I)*Pi + 122*Pi^2 + (16*I)*Pi^3)*RATIO[(1 - x)^(-1)])/
         3 + (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(1 + (2*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (2*(159 - (140*I)*Pi)*RATIO[x])/3 - 
        ((21 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      ((4*I)/135)*RATIO[x^(-1)]*(3297*I - 11441*Pi - (16145*I)*Pi^2 + 
        4680*Pi^3 - (2880*I)*Zeta[3]) + 
      (8*RATIO[x]*(27735 + (5786*I)*Pi - 15*Pi^2 + (900*I)*Pi^3 + 
         1440*Zeta[3]))/135 + (4*((2750*I)*Pi - 8590*Pi^2 - (9816*I)*Pi^3 + 
         177*Pi^4 - 69048*Zeta[3] - (19440*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*(88740 - (70613*I)*Pi - 13579*Pi^2 + 
         (9558*I)*Pi^3 + 132*Pi^4 + 39024*Zeta[3] - (19440*I)*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*(96501 + (65890*I)*Pi - 99513*Pi^2 + 
         (30348*I)*Pi^3 + 336*Pi^4 + 39744*Zeta[3] - (38880*I)*Pi*Zeta[3]))/
       135 + Nc^2*(-116*Pi^2*RATIO[x^(-2)] + (2*(8381 + 576*Pi^2)*RATIO[x])/
         9 - ((8833 + 504*Pi^2)*RATIO[x^2])/9 + 
        (-1552025 + 21210*Pi^2 + 72*Pi^4 - 236880*Zeta[3])/405 - 
        (2*RATIO[(1 - x)^(-1)]*(8 + 3571*Pi^2 + 4*Pi^4 - 9216*Zeta[3]))/9 + 
        (44*(Pi^4 - 1080*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (8*RATIO[x^(-1)]*(842 + 2163*Pi^2 + 90*Zeta[3]))/81))) + 
  G[1, 1, 0, x]*(Nf^2*(Nc*(-560/27 - (2104*RATIO[x^(-1)])/27 + 
        (208*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
      (((-4*I)/135)*(-353*I + 10560*Pi) - ((176*I)/9)*(-I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (196*RATIO[x^(-2)])/15 - 
        ((8*I)/135)*(2071*I + 120*Pi)*RATIO[x^(-1)] + ((16*I)/3)*(I + 36*Pi)*
         RATIO[x] - ((8*I)/3)*(-I + 42*Pi)*RATIO[x^2])/Nc) + 
    Nc*(((-8*I)/15)*(1871*I + 2100*Pi)*RATIO[x^(-2)] + 
      (40*(1 + (12*I)*Pi)*RATIO[x^2])/3 + 
      (8*(97897 - (21450*I)*Pi + 19500*Pi^2 + (7440*I)*Pi^3 - 2880*Zeta[3]))/
       135 - (16*RATIO[(1 - x)^(-1)]*(2731 - (1688*I)*Pi - 2188*Pi^2 - 
         (12*I)*Pi^3 - 864*Zeta[3]))/9 + 
      (32*((-346*I)*Pi + 99*Pi^2 - (6*I)*Pi^3 - 792*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - ((16*I)/9)*RATIO[x^(-1)]*
       (-2064*I + 513*Pi + (154*I)*Pi^2 + 172*Pi^3 + (120*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x]*(-18866*I - 35685*Pi - (17985*I)*Pi^2 + 
        1500*Pi^3 - (6840*I)*Zeta[3])) + 
    Nc^3*((32*(-569 + 33*Pi^2))/27 + (2720*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      (320*Zeta[3])/(-1 + RATIO[x])^2 + 160*RATIO[(1 - x)^(-1)]*
       (2*Pi^2 + Zeta[3]) - (8*RATIO[x^(-1)]*(2179 + 132*Pi^2 + 108*Zeta[3]))/
       27) + Nf*(((4*I)/15)*(353*I + 585*Pi)*RATIO[x^(-2)] + 
      (32*(237 - (145*I)*Pi + 95*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*(4351 - (9675*I)*Pi + 1590*Pi^2)*RATIO[x])/135 + 
      ((4*I)/3)*(41*I + 30*Pi)*RATIO[x^2] + 
      (-2*(145 - (58*I)*Pi + 30*Pi^2) + (4*(249 - (108*I)*Pi + 58*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-2)])/3 - 
        (20*RATIO[x^(-1)])/3 + 8*(1 - (4*I)*Pi)*RATIO[x] - 
        (64*I)*Pi*RATIO[x^2])/Nc^2 - ((2*I)/135)*(-103097*I - 133350*Pi - 
        (20865*I)*Pi^2 + 720*Pi^3 - (2160*I)*Zeta[3]) + 
      (16*((407*I)*Pi - 139*Pi^2 - (12*I)*Pi^3 + 234*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-1721 + (2174*I)*Pi + 
         583*Pi^2 - (48*I)*Pi^3 + 720*Zeta[3]))/9 + 
      Nc^2*((6928*RATIO[x^(-1)])/9 - 824*RATIO[x] + 364*RATIO[x^2] + 
        (352*Zeta[3])/(-1 + RATIO[x])^2 - 4*RATIO[(1 - x)^(-1)]*
         (77*Pi^2 + 80*Zeta[3]) + (2*(862 + 567*Pi^2 + 288*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*
   (Nf^2*(Nc*((4*(-2137 + 72*Pi^2))/27 - (8*(-611 + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (160*RATIO[x^(-1)])/27 + 
        (176*Pi^2)/(3*(-1 + RATIO[x])^2) + (208*RATIO[x])/3 - 
        (88*RATIO[x^2])/3) + (((16*I)/3)*(I + 36*Pi)*RATIO[x] - 
        ((8*I)/3)*(-I + 42*Pi)*RATIO[x^2] + 
        (4*(-7927 + (2952*I)*Pi + 24*Pi^2 + (720*I)*Pi^3 - 4320*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[(1 - x)^(-1)]*(6169*I + 5940*Pi + 
          (408*I)*Pi^2 + 1800*Pi^3 + (10800*I)*Zeta[3]) + 
        (((4*I)/135)*(6991*I + 1368*Pi + (1116*I)*Pi^2 + 3240*Pi^3 + 
           (19440*I)*Zeta[3]))/(-1 + RATIO[x])^2)/Nc) + 
    Nc^3*((2720*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      (16*RATIO[(1 - x)^(-1)]*(-2211 + 110*Pi^2 - 450*Zeta[3]))/9 + 
      (16*(-859 + 55*Pi^2 - 72*Zeta[3]))/9 + (1600*(4*Pi^2 - 9*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (8*RATIO[x^(-1)]*(-593 + 66*Pi^2 + 
         36*Zeta[3]))/9) + Nc*((-96*I)*Pi*RATIO[x^(-2)] + 
      (40*(1 + (12*I)*Pi)*RATIO[x^2])/3 + 
      (8*(311923 + (48936*I)*Pi - 19158*Pi^2 + (7740*I)*Pi^3 - 
         10080*Zeta[3]))/135 + ((32*I)/27)*RATIO[x^(-1)]*
       (-494*I - 171*Pi + (165*I)*Pi^2 + 93*Pi^3 + (342*I)*Zeta[3]) + 
      (16*RATIO[x]*(28316 + (42555*I)*Pi + 17985*Pi^2 + (1950*I)*Pi^3 + 
         4140*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*(62542 + (55950*I)*Pi - 
         6743*Pi^2 + (4320*I)*Pi^3 + 8190*Zeta[3]))/45 + 
      (32*(38636 + (93276*I)*Pi - 3942*Pi^2 + (8505*I)*Pi^3 + 36045*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nf*((8*(-17 + (360*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/27 - 
      (16*(3316 + (8355*I)*Pi + 1590*Pi^2)*RATIO[x])/135 + 
      ((4*I)/3)*(41*I + 30*Pi)*RATIO[x^2] + 
      Nc^2*((8*(-401 + 36*Pi^2)*RATIO[x^(-1)])/27 - 856*RATIO[x] + 
        364*RATIO[x^2] - (2*(-40619 + 894*Pi^2 - 4320*Zeta[3]))/27 - 
        (4*(1817*Pi^2 - 3960*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(-11629 + 1240*Pi^2 - 3600*Zeta[3]))/9) + 
      (2*(-27053 - (60934*I)*Pi + 26738*Pi^2 - (18660*I)*Pi^3 - 
         61920*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      ((4*I)/45)*RATIO[(1 - x)^(-1)]*(-12737*I + 18250*Pi + (24564*I)*Pi^2 + 
        7320*Pi^3 - (12600*I)*Zeta[3]) + 
      (2*(-13191 - (26006*I)*Pi + 28688*Pi^2 - (1560*I)*Pi^3 + 
         10080*Zeta[3]))/45 + ((4*(51 - (159*I)*Pi + 96*Pi^2 + (20*I)*Pi^3))/
         3 - (8*I)*(-I + 4*Pi)*RATIO[x] - (64*I)*Pi*RATIO[x^2] - 
        (8*RATIO[(1 - x)^(-1)]*(58 - (99*I)*Pi + 56*Pi^2 + (32*I)*Pi^3 + 
           72*Zeta[3]))/3 + (2*(13 - (570*I)*Pi - 12*Pi^2 + (92*I)*Pi^3 + 
           312*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc^2)) + 
  G[1, 0, 0, x]*(Nf^2*(Nc*(-2264/27 + (2264*RATIO[x^(-1)])/27) + 
      ((8*(1127 + (6192*I)*Pi + 474*Pi^2))/135 - 
        (32*(-495 - (3*I)*Pi + 67*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (10672*RATIO[x^(-1)])/135 - (16*(-225 + Pi^2))/
         (45*(-1 + RATIO[x])^2) - ((96*I)/5)*(-3*I + 10*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    Nc^3*(-320*RATIO[x] + 160*RATIO[x^2] + 
      (8*(-2786 + 297*Pi^2 - 108*Zeta[3]))/27 - (320*(Pi^2 + 2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (320*RATIO[(1 - x)^(-1)]*(2*Pi^2 + 3*Zeta[3]))/3 - 
      (8*RATIO[x^(-1)]*(-4766 + 297*Pi^2 + 108*Zeta[3]))/27) + 
    Nc*((192*I)*Pi*RATIO[x^(-2)] - ((16*I)/15)*(-1117*I + 270*Pi)*
       RATIO[x^2] + (16*RATIO[x]*(1563 - (3690*I)*Pi + 495*Pi^2 - 
         (440*I)*Pi^3 - 5520*Zeta[3]))/45 - ((16*I)/45)*RATIO[x^(-1)]*
       (7616*I - 8875*Pi - (4400*I)*Pi^2 + 1040*Pi^3 + (60*I)*Zeta[3]) + 
      ((32*I)/135)*RATIO[(1 - x)^(-1)]*(-22600*I - 7011*Pi - (759*I)*Pi^2 + 
        1170*Pi^3 - (13095*I)*Zeta[3]) - 
      (((16*I)/135)*(32845*I - 35940*Pi - (25578*I)*Pi^2 + 2340*Pi^3 - 
         (47790*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*(-61069 - (39504*I)*Pi + 16167*Pi^2 - (240*I)*Pi^3 + 2880*Zeta[3]))/
       135) + Nf*((-32*I)*Pi*RATIO[x^(-2)] + 
      (4*(-6233 - (2920*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(1767 - (1580*I)*Pi + 460*Pi^2)*RATIO[x])/45 + 
      (4*(1081 + (30*I)*Pi)*RATIO[x^2])/15 + 
      (4*(63 - (30*I)*Pi + Pi^2) - (4*(159 - (120*I)*Pi + 2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + 4*RATIO[x^(-1)] + 24/(-1 + RATIO[x])^2 - 
        (304*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      (((8*I)/135)*(-1375*I - 3090*Pi - (11652*I)*Pi^2 + 2880*Pi^3 - 
         (21600*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*(29234 - (59256*I)*Pi - 17817*Pi^2 + (5760*I)*Pi^3 + 10800*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*(53900 + (8694*I)*Pi - 6291*Pi^2 + 
         (5760*I)*Pi^3 + 36720*Zeta[3]))/135 + 
      Nc^2*((8*(-1037 + 26*Pi^2)*RATIO[x^(-1)])/9 + 336*RATIO[x] - 
        176*RATIO[x^2] + (352*(Pi^2 + 2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(259*Pi^2 + 480*Zeta[3]))/3 + 
        (2*(2864 + 139*Pi^2 + 576*Zeta[3]))/9))) + 
  G[0, 1, 1, x]*
   (Nf^2*(Nc*((4*(477 + 16*Pi^2))/9 - (8*(611 + 40*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (352*Pi^2)/(9*(-1 + RATIO[x])^2)) + 
      ((8*(-192 - (188*I)*Pi + 41*Pi^2))/45 - 
        (16*(779 - (662*I)*Pi + 23*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (16*Pi*(-67*I + 13*Pi))/(45*(-1 + RATIO[x])^2) + 
        (64*(13 - (15*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + Nc^3*(-320*RATIO[x] + 160*RATIO[x^2] + 
      (320*(11*Pi^2 + 9*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*(2211 + 50*Pi^2 + 90*Zeta[3]))/9 - 
      (8*RATIO[x^(-1)]*(-808 + 231*Pi^2 + 108*Zeta[3]))/27 + 
      (8*(92 + 363*Pi^2 + 216*Zeta[3]))/27) + 
    Nc*(((-8*I)/3)*(-5*I + 122*Pi)*RATIO[x^(-2)] - 
      ((16*I)/15)*(-1117*I + 270*Pi)*RATIO[x^2] - ((16*I)/27)*RATIO[x^(-1)]*
       (2374*I - 1731*Pi - (660*I)*Pi^2 + 264*Pi^3 + (2772*I)*Zeta[3]) + 
      (16*RATIO[x]*(-1947 - (10430*I)*Pi - 495*Pi^2 + (920*I)*Pi^3 + 
         2640*Zeta[3]))/45 + (16*((-9407*I)*Pi + 9983*Pi^2 + (4020*I)*Pi^3 + 
         29160*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (16*(-234143 - (38652*I)*Pi + 32244*Pi^2 - (2430*I)*Pi^3 + 
         47880*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*
        (-68221 + (17138*I)*Pi + 17973*Pi^2 + (3120*I)*Pi^3 + 48060*Zeta[3]))/
       45) + Nf*(((8*I)/3)*(-41*I + 50*Pi)*RATIO[x^(-2)] + 
      (32*(-380 - (312*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/27 + 
      (8*(-1707 + (4160*I)*Pi + 460*Pi^2)*RATIO[x])/45 + 
      (4*(1081 + (30*I)*Pi)*RATIO[x^2])/15 + 
      (8*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + (128*RATIO[x])/3 + 
        (4*(1 + (36*I)*Pi)*RATIO[x^2])/3 - (8*RATIO[(1 - x)^(-1)]*
          (90 + (63*I)*Pi - 43*Pi^2 - (20*I)*Pi^3 - 144*Zeta[3]))/3 - 
        ((2*I)/3)*(-27*I - 312*Pi - (122*I)*Pi^2 + 16*Pi^3 - 
          (144*I)*Zeta[3]) - (((4*I)/3)*(-249*Pi - (6*I)*Pi^2 + 34*Pi^3 - 
           (228*I)*Zeta[3]))/(-1 + RATIO[x])^2)/Nc^2 + 
      ((4*I)/15)*RATIO[(1 - x)^(-1)]*(-4079*I + 13038*Pi - (5108*I)*Pi^2 + 
        2260*Pi^3 - (10800*I)*Zeta[3]) - 
      (((4*I)/45)*(-661*Pi - (6309*I)*Pi^2 + 7140*Pi^3 - (25740*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((4*I)/135)*(-23341*I - 18876*Pi - 
        (23262*I)*Pi^2 + 1800*Pi^3 - (29160*I)*Zeta[3]) + 
      Nc^2*((112*(-8 + 3*Pi^2)*RATIO[x^(-1)])/27 + 368*RATIO[x] - 
        176*RATIO[x^2] + (4*RATIO[(1 - x)^(-1)]*(11629 + 392*Pi^2 + 
           720*Zeta[3]))/9 - (4*(985*Pi^2 + 792*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*(29441 + 30*Pi^2 + 864*Zeta[3]))/27))) + 
  G[0, 0, 0, x]*(Nc^3*((8*(1043 + 66*Pi^2)*RATIO[x^(-1)])/27 - 
      (4960*RATIO[x])/3 + (1360*RATIO[x^2])/3 - 
      (8*(-5887 + 132*Pi^2 - 108*Zeta[3]))/27 + 
      (16*RATIO[(1 - x)^(-1)]*(-2211 + 175*Pi^2 - 90*Zeta[3]))/9 - 
      (320*(Pi^2 - 9*Zeta[3]))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-32*I)/3)*(67*Pi + 6*Pi^3)*RATIO[x^(-1)] + 
      (64*(91 + (120*I)*Pi)*RATIO[x^2])/5 - 
      (16*RATIO[(1 - x)^(-1)]*(137012 - (88050*I)*Pi - 1485*Pi^2 + 
         (14310*I)*Pi^3 - 19710*Zeta[3]))/135 + 
      (16*(58624 + (2556*I)*Pi + 7125*Pi^2 + (4230*I)*Pi^3 - 16200*Zeta[3]))/
       135 + (((8*I)/135)*(-222311*I - 98592*Pi + (9240*I)*Pi^2 + 
         43560*Pi^3 + (38340*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (16*RATIO[x]*(-6783 - (12770*I)*Pi + 715*Pi^2 + (660*I)*Pi^3 + 
         1440*Zeta[3]))/45) + Nf*(((8*I)/3)*(-3*I + 40*Pi)*RATIO[x^(-1)] + 
      (8*(2157 + (5300*I)*Pi + 100*Pi^2)*RATIO[x])/45 - 
      ((4*I)/15)*(-671*I + 1470*Pi)*RATIO[x^2] - 
      (8*RATIO[(1 - x)^(-1)]*(-47818 + (3975*I)*Pi + 11085*Pi^2 - 
         (7650*I)*Pi^3 + 2160*Zeta[3]))/135 + 
      (2*(-115484 + (11004*I)*Pi + 8955*Pi^2 - (3960*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (2*(-159518 - (1404*I)*Pi + 4185*Pi^2 - (37980*I)*Pi^3 + 
         4320*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      ((256*RATIO[x])/3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2] + 
        (4*(-31 + (36*I)*Pi + 15*Pi^2 - (4*I)*Pi^3 + 72*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (2*(-105 + (108*I)*Pi - 3*Pi^2 - 
           (8*I)*Pi^3 + 144*Zeta[3]))/3 - (4*RATIO[(1 - x)^(-1)]*
          (-73 + (84*I)*Pi + 19*Pi^2 - (8*I)*Pi^3 + 144*Zeta[3]))/3)/Nc^2 + 
      Nc^2*((-8*(361 + 12*Pi^2)*RATIO[x^(-1)])/27 + 1520*RATIO[x] - 
        552*RATIO[x^2] + (2*(-51449 + 1770*Pi^2 - 864*Zeta[3]))/27 - 
        (4*RATIO[(1 - x)^(-1)]*(-11629 + 607*Pi^2 - 720*Zeta[3]))/9 - 
        (2*(299*Pi^2 + 1584*Zeta[3]))/(9*(-1 + RATIO[x])^2))) + 
    Nf^2*(Nc*((4*(2723 + 48*Pi^2))/27 - (8*(611 + 40*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (160*RATIO[x^(-1)])/27 + 
        (352*Pi^2)/(9*(-1 + RATIO[x])^2) - (416*RATIO[x])/3 + 
        (176*RATIO[x^2])/3) + ((64*(16 + (45*I)*Pi)*RATIO[x])/15 + 
        (8*(59 - (210*I)*Pi)*RATIO[x^2])/15 + 
        (8*(3013 - (8088*I)*Pi - 1245*Pi^2 - (360*I)*Pi^3 + 1080*Zeta[3]))/
         135 - (16*RATIO[(1 - x)^(-1)]*(6472 - (3030*I)*Pi - 705*Pi^2 - 
           (900*I)*Pi^3 + 2700*Zeta[3]))/135 + 
        (8*(5641 - (4452*I)*Pi + 1050*Pi^2 - (1620*I)*Pi^3 + 4860*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc)) + 
  G[0, 1, 0, x]*(Nc^3*((2720*RATIO[x])/3 - (920*RATIO[x^2])/3 - 
      (8*RATIO[(1 - x)^(-1)]*(-1474 + 145*Pi^2 - 180*Zeta[3]))/3 + 
      (16*(-859 + 77*Pi^2 - 36*Zeta[3]))/9 + (80*(11*Pi^2 - 12*Zeta[3]))/
       (-1 + RATIO[x])^2 - (8*RATIO[x^(-1)]*(-593 + 55*Pi^2 + 36*Zeta[3]))/
       9) + Nf*((128*I)*Pi*RATIO[x^(-2)] + (8*(-17 - (924*I)*Pi + 12*Pi^2)*
        RATIO[x^(-1)])/27 - (16*(3316 + (645*I)*Pi + 1050*Pi^2)*RATIO[x])/
       135 + ((4*I)/3)*(41*I + 258*Pi)*RATIO[x^2] + 
      ((2*(102 - (102*I)*Pi + 99*Pi^2 - (16*I)*Pi^3))/3 - 
        (4*(116 - (12*I)*Pi + 57*Pi^2 - (16*I)*Pi^3)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(13 - 6*Pi^2 - (16*I)*Pi^3))/(3*(-1 + RATIO[x])^2) + 
        (8*I)*(I + 4*Pi)*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2 + 
      Nc^2*((8*(-401 + 30*Pi^2)*RATIO[x^(-1)])/27 - 856*RATIO[x] + 
        364*RATIO[x^2] - (2*(4693*Pi^2 - 4752*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*(-40619 + 2076*Pi^2 - 2592*Zeta[3]))/27 + 
        (4*RATIO[(1 - x)^(-1)]*(-11629 + 1861*Pi^2 - 2160*Zeta[3]))/9) + 
      (2*(-27053 - (46230*I)*Pi + 25601*Pi^2 - (14580*I)*Pi^3 - 
         48240*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(-12737 - (4466*I)*Pi + 1498*Pi^2 - 
         (7140*I)*Pi^3 - 18720*Zeta[3]))/45 + 
      (2*(-4397 + (3078*I)*Pi + 927*Pi^2 - (520*I)*Pi^3 + 960*Zeta[3]))/15) + 
    Nc*((-320*I)*Pi*RATIO[x^(-2)] + (8*(5 - (528*I)*Pi)*RATIO[x^2])/3 + 
      (8*(311923 - (38514*I)*Pi - 24096*Pi^2 + (10440*I)*Pi^3 - 
         8640*Zeta[3]))/135 + (16*RATIO[x]*(28316 + (13695*I)*Pi + 
         14355*Pi^2 - (1080*I)*Pi^3 - 1080*Zeta[3]))/135 - 
      ((16*I)/27)*RATIO[x^(-1)]*(988*I - 993*Pi + (396*I)*Pi^2 + 252*Pi^3 + 
        (216*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(62542 + (20182*I)*Pi - 
         391*Pi^2 + (5160*I)*Pi^3 + 630*Zeta[3]))/45 + 
      (16*(77272 + (67860*I)*Pi - 10833*Pi^2 + (21510*I)*Pi^3 + 
         20250*Zeta[3]))/(135*(-1 + RATIO[x])^2)) + 
    Nf^2*(Nc*((4*(-2137 + 120*Pi^2))/27 - (8*(-611 + 100*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (160*RATIO[x^(-1)])/27 + 
        (880*Pi^2)/(9*(-1 + RATIO[x])^2) + (208*RATIO[x])/3 - 
        (88*RATIO[x^2])/3) + (((-16*I)/3)*(-I + 36*Pi)*RATIO[x] + 
        ((8*I)/3)*(I + 42*Pi)*RATIO[x^2] - 
        (4*(6991 - (8340*I)*Pi + 372*Pi^2 - 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (4*(-7927 + (14352*I)*Pi + 2118*Pi^2 + 
           2160*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*(-6169 + (4092*I)*Pi + 
           1614*Pi^2 + 5400*Zeta[3]))/135)/Nc)) + 
  G[1, 1, x]*
   (Nf^2*(Nc*((2*(-2071 + 20*Pi^2))/9 + (352*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
        24*Pi^2*RATIO[x^(-2)] - (400*Pi^2*RATIO[x^(-1)])/9 + 
        (2164*RATIO[x])/9 - (958*RATIO[x^2])/9) + 
      ((-2*(19329 - (18338*I)*Pi + 1296*Pi^2))/135 + 
        (16*((-55*I)*Pi + 13*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (2*(45 - (98*I)*Pi + 280*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(2097 - (1474*I)*Pi + 2160*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*(-487 + (936*I)*Pi + 180*Pi^2)*RATIO[x])/45 + 
        (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Nc^3*(192*Pi^2*RATIO[x^(-2)] + (136*Pi^4)/(9*(-1 + RATIO[x])^2) - 
      (64*(-128 + 5*Pi^2)*RATIO[x])/3 + (8*(-301 + 10*Pi^2)*RATIO[x^2])/3 - 
      (4*RATIO[(1 - x)^(-1)]*(-640*Pi^2 + 17*Pi^4 - 720*Zeta[3]))/9 + 
      (4*(-49410 + 4895*Pi^2 + 17*Pi^4 - 660*Zeta[3]))/45 - 
      (4*RATIO[x^(-1)]*(1171*Pi^2 - 132*Zeta[3]))/9) + 
    Nc*((4*(-9985 + (3758*I)*Pi + 360*Pi^2)*RATIO[x^2])/15 - 
      (8*RATIO[x^(-1)]*(119589 + (11878*I)*Pi - 12295*Pi^2 - (1320*I)*Pi^3 + 
         96*Pi^4 - 21240*Zeta[3]))/135 + 
      (4*RATIO[x^(-2)]*(3801 - (1596*I)*Pi + 466*Pi^2 - 240*Zeta[3]))/9 - 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (32*((-55*I)*Pi^3 + 132*Pi^4 + 330*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        ((13655*I)*Pi - 5663*Pi^2 - (4730*I)*Pi^3 + 149*Pi^4 - 
         24900*Zeta[3] - (8280*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(-221241 + (30710*I)*Pi + 26895*Pi^2 - (3630*I)*Pi^3 + 
         2220*Pi^4 + 51480*Zeta[3] + (9360*I)*Pi*Zeta[3]))/135 + 
      (8*(214719 - (121572*I)*Pi - 55624*Pi^2 - (14730*I)*Pi^3 + 684*Pi^4 - 
         150840*Zeta[3] - (38160*I)*Pi*Zeta[3]))/135) + 
    Nf*((-2*(-13345 + (4206*I)*Pi + 1170*Pi^2)*RATIO[x^2])/45 - 
      (2*RATIO[x^(-2)]*(5655 - (3516*I)*Pi + 580*Pi^2 - 2400*Zeta[3]))/45 + 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + ((8*I)/135)*RATIO[x^(-1)]*
       (-12813*I + 1750*Pi + (750*I)*Pi^2 + 720*Pi^3 + (2700*I)*Zeta[3]) + 
      (8*RATIO[x]*(-31047 + (8238*I)*Pi + 6400*Pi^2 - (300*I)*Pi^3 + 
         4320*Zeta[3]))/135 + (4*RATIO[(1 - x)^(-1)]*((8605*I)*Pi - 
         909*Pi^2 - (9020*I)*Pi^3 + 238*Pi^4 - 14460*Zeta[3] - 
         (2880*I)*Pi*Zeta[3]))/45 - 
      (4*((-1740*I)*Pi^3 + 289*Pi^4 + 10440*Zeta[3] - (2880*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(49917 - (213905*I)*Pi - 23717*Pi^2 - 
         (20700*I)*Pi^3 + 102*Pi^4 - 87660*Zeta[3] - (8640*I)*Pi*Zeta[3]))/
       135 + ((4*((-5*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(2 - (7*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        ((2*I)/3)*(-137*I + 28*Pi)*RATIO[x] + ((21 - (4*I)*Pi + 24*Pi^2)*
          RATIO[x^2])/3 - (4*RATIO[(1 - x)^(-1)]*((-249*I)*Pi + 6*Pi^2 + 
           (34*I)*Pi^3 + 228*Zeta[3]))/3 + (-505 - (30*I)*Pi + 176*Pi^2 + 
          (92*I)*Pi^3 + 696*Zeta[3])/3)/Nc^2 + 
      Nc^2*(-232*Pi^2*RATIO[x^(-2)] - (748*Pi^4)/(45*(-1 + RATIO[x])^2) + 
        (2*(-9227 + 360*Pi^2)*RATIO[x])/9 - ((-8833 + 288*Pi^2)*RATIO[x^2])/
         9 + (4*RATIO[(1 - x)^(-1)]*(-721*Pi^2 + 34*Pi^4 - 792*Zeta[3]))/9 + 
        (8*RATIO[x^(-1)]*(535*Pi^2 - 24*Zeta[3]))/9 + 
        (183325 - 12010*Pi^2 - 136*Pi^4 + 7440*Zeta[3])/45))) + 
  G[0, 1, x]*(Nc^3*((-8*(969 + 80*Pi^2)*RATIO[x])/3 + 
      (8*(301 + 20*Pi^2)*RATIO[x^2])/3 + 
      (8*RATIO[(1 - x)^(-1)]*(1 + 626*Pi^2 + 16*Pi^4 - 1020*Zeta[3]))/9 - 
      (8*(297*Pi^2 + 32*Pi^4 - 240*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
      (4*(-154820 - 5500*Pi^2 + 153*Pi^4 + 2310*Zeta[3]))/135 + 
      (4*RATIO[x^(-1)]*(-15020 + 530*Pi^2 + 57*Pi^4 + 6270*Zeta[3]))/135) + 
    Nc*((40*((-3*I)*Pi + 88*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(9985 - (3758*I)*Pi + 780*Pi^2)*RATIO[x^2])/15 + 
      (8*RATIO[x]*(-42180 + (5822*I)*Pi + 1431*Pi^2 + (66*I)*Pi^3 + 
         336*Pi^4 + 11880*Zeta[3] + (8568*I)*Pi*Zeta[3]))/27 + 
      (8*RATIO[x^(-1)]*(11679 + (26880*I)*Pi - 22595*Pi^2 - (1980*I)*Pi^3 + 
         2796*Pi^4 + 13860*Zeta[3] + (59580*I)*Pi*Zeta[3]))/135 - 
      (8*((-154544*I)*Pi + 49829*Pi^2 - (25722*I)*Pi^3 + 16296*Pi^4 - 
         150480*Zeta[3] + (65340*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(129529 + (25542*I)*Pi + 14561*Pi^2 - 
         (3261*I)*Pi^3 + 6828*Pi^4 - 36900*Zeta[3] + (69390*I)*Pi*Zeta[3]))/
       135 - (4*(504397 + (314276*I)*Pi - 178926*Pi^2 - (38784*I)*Pi^3 + 
         18234*Pi^4 - 271260*Zeta[3] + (254520*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(Nc*((-16*(28 + 9*Pi^2)*RATIO[x^(-1)])/81 - (1900*RATIO[x])/9 + 
        (958*RATIO[x^2])/9 - (2*(-16469 + 984*Pi^2 - 864*Zeta[3]))/81 - 
        (4*(347*Pi^2 - 792*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (8*RATIO[(1 - x)^(-1)]*(3 + 317*Pi^2 - 360*Zeta[3]))/27) + 
      ((-196*RATIO[x^(-1)])/15 + (8*(-325 + (936*I)*Pi + 180*Pi^2)*RATIO[x])/
         45 - (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 - 
        (2*(-12399 + (18338*I)*Pi + 388*Pi^2 + (3072*I)*Pi^3 + 72*Pi^4 - 
           25920*Zeta[3] - (4320*I)*Pi*Zeta[3]))/135 - 
        (4*((6991*I)*Pi + 1298*Pi^2 - (2004*I)*Pi^3 + 162*Pi^4 - 
           4320*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(-6403 + (2990*I)*Pi + 4*Pi^2 + 
           (1416*I)*Pi^3 + 180*Pi^4 - 23760*Zeta[3] - (10800*I)*Pi*Zeta[3]))/
         135)/Nc) + Nf*((-8*((-123*I)*Pi + 170*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(13345 - (4206*I)*Pi + 450*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((2*(8381 + 576*Pi^2)*RATIO[x])/9 - ((8833 + 504*Pi^2)*RATIO[x^2])/
         9 + (-1552025 + 30960*Pi^2 + 1134*Pi^4 - 221760*Zeta[3])/405 + 
        (53320*Pi^2 + 2079*Pi^4 - 68760*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(24 + 10610*Pi^2 + 189*Pi^4 - 20232*Zeta[3]))/
         27 + (8*RATIO[x^(-1)]*(842 + 93*Pi^2 - 342*Zeta[3]))/81) + 
      (8*RATIO[x]*(27735 - (9368*I)*Pi - 4030*Pi^2 + (300*I)*Pi^3 - 
         8640*Zeta[3]))/135 + ((4*I)/135)*RATIO[x^(-1)]*
       (3297*I - 13800*Pi - (14140*I)*Pi^2 + 2040*Pi^3 + (4320*I)*Zeta[3]) + 
      ((-54106*I)*Pi + 44628*Pi^2 - (33604*I)*Pi^3 + 17609*Pi^4 - 
        99600*Zeta[3] + (10080*I)*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) + 
      (2*(88740 - (83005*I)*Pi - 25499*Pi^2 - (3666*I)*Pi^3 + 4593*Pi^4 - 
         38700*Zeta[3] + (49680*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[(1 - x)^(-1)]*(96501 - (140124*I)*Pi + 66406*Pi^2 + 
         (5424*I)*Pi^3 + 24999*Pi^4 + 42480*Zeta[3] + (118800*I)*Pi*Zeta[3]))/
       135 + ((8*I)*Pi*RATIO[x^(-2)] - ((4*I)/3)*(-I + 12*Pi)*RATIO[x^(-1)] + 
        (2*(159 + (52*I)*Pi)*RATIO[x])/3 - ((21 - (4*I)*Pi + 24*Pi^2)*
          RATIO[x^2])/3 + (1881 + (450*I)*Pi - 618*Pi^2 - (492*I)*Pi^3 + 
          44*Pi^4 - 576*Zeta[3] + (2304*I)*Pi*Zeta[3])/9 + 
        (2*((195*I)*Pi - 3720*Pi^2 + 253*Pi^4 + 1080*Zeta[3] + 
           (10440*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(7275 + (8880*I)*Pi - 4020*Pi^2 - 
           (1380*I)*Pi^3 + 352*Pi^4 - 2880*Zeta[3] + (15840*I)*Pi*Zeta[3]))/
         45)/Nc^2)) + G[0, 0, x]*
   (Nc^3*((-16*(-457 + 20*Pi^2)*RATIO[x])/3 + (8*(-301 + 10*Pi^2)*RATIO[x^2])/
       3 + (4*(-357680 + 18630*Pi^2 + 531*Pi^4 - 41580*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(-544*Pi^2 + 59*Pi^4 - 4680*Zeta[3]))/9 + 
      (8*(-594*Pi^2 + 59*Pi^4 - 3960*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      (88*RATIO[x^(-1)]*(-251 + 54*Zeta[3]))/81) + 
    Nc*((4*(-9985 + (3758*I)*Pi + 360*Pi^2)*RATIO[x^2])/15 + 
      (64*RATIO[x^(-1)]*((247*I)*Pi + 201*Pi^2 - (66*I)*Pi^3 + 18*Pi^4 - 
         (333*I)*Pi*Zeta[3]))/27 - (8*RATIO[x]*(-200559 - (45794*I)*Pi + 
         23725*Pi^2 - (4950*I)*Pi^3 + 66*Pi^4 + (27360*I)*Pi*Zeta[3]))/135 - 
      (8*(-293344 - (411806*I)*Pi + 7577*Pi^2 + (5760*I)*Pi^3 + 987*Pi^4 - 
         97200*Zeta[3] + (81360*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[(1 - x)^(-1)]*(-496707 - (649456*I)*Pi - 4395*Pi^2 - 
         (3360*I)*Pi^3 + 9720*Pi^4 - 223020*Zeta[3] + (266760*I)*Pi*Zeta[3]))/
       135 - (8*(-202074 - (382300*I)*Pi + 46163*Pi^2 - (16530*I)*Pi^3 + 
         9555*Pi^4 - 64260*Zeta[3] + (289440*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2)) + 
    Nf*(((4*I)/27)*(-99*I - 88*Pi + (480*I)*Pi^2 + 192*Pi^3)*RATIO[x^(-1)] - 
      (2*(-13345 + (4206*I)*Pi + 1170*Pi^2)*RATIO[x^2])/45 + 
      (8*RATIO[x]*(-8141 - (1552*I)*Pi + 1195*Pi^2 - (300*I)*Pi^3 + 
         960*Zeta[3]))/45 - (2*(127777 + (147727*I)*Pi + 3439*Pi^2 + 
         (1860*I)*Pi^3 + 741*Pi^4 + 49860*Zeta[3] - (60480*I)*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*(-183486 - (273454*I)*Pi + 68575*Pi^2 - 
         (600*I)*Pi^3 + 2811*Pi^4 - 154440*Zeta[3] + (289440*I)*Pi*Zeta[3]))/
       135 + (-135594 - (489274*I)*Pi + 200118*Pi^2 - (23820*I)*Pi^3 + 
        4407*Pi^4 - 212400*Zeta[3] + (550800*I)*Pi*Zeta[3])/
       (135*(-1 + RATIO[x])^2) + Nc^2*((10*(-1507 + 72*Pi^2)*RATIO[x])/9 - 
        ((-8833 + 288*Pi^2)*RATIO[x^2])/9 + (2*RATIO[(1 - x)^(-1)]*
          (-9619*Pi^2 + 693*Pi^4 - 57312*Zeta[3]))/27 - 
        (4*RATIO[x^(-1)]*(-949 + 216*Zeta[3]))/81 + 
        (1326385 - 12180*Pi^2 - 4158*Pi^4 + 374760*Zeta[3])/405 + 
        (106640*Pi^2 - 7623*Pi^4 + 603000*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
      (((2*I)/3)*(181*I + 116*Pi)*RATIO[x] + ((21 - (4*I)*Pi + 24*Pi^2)*
          RATIO[x^2])/3 + (2*(-1782 - (147*I)*Pi - 456*Pi^2 + 67*Pi^4 - 
           216*Zeta[3] + (1656*I)*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-2575 + (215*I)*Pi - 615*Pi^2 + (20*I)*Pi^3 + 
           86*Pi^4 - 660*Zeta[3] + (1920*I)*Pi*Zeta[3]))/15 + 
        (-4585 - (30*I)*Pi - 1140*Pi^2 + (120*I)*Pi^3 + 128*Pi^4 - 
          2520*Zeta[3] + (2400*I)*Pi*Zeta[3])/15)/Nc^2) + 
    Nf^2*(Nc*((40*RATIO[x^(-1)])/81 + (1636*RATIO[x])/9 - 
        (958*RATIO[x^2])/9 + (80*RATIO[(1 - x)^(-1)]*(37*Pi^2 + 144*Zeta[3]))/
         27 - (8*(347*Pi^2 + 1584*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*(13907 + 816*Pi^2 + 3456*Zeta[3]))/81) + 
      ((-8*RATIO[x^(-1)])/3 - (8*(-163 - (324*I)*Pi + 180*Pi^2)*RATIO[x])/
         45 + (8*(-130 + (147*I)*Pi + 105*Pi^2)*RATIO[x^2])/45 + 
        (2*(-12849 - (3622*I)*Pi + 1532*Pi^2 + (4680*I)*Pi^3 + 744*Pi^4 - 
           13320*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 - 
        (4*RATIO[(1 - x)^(-1)]*(-10601 + (13550*I)*Pi - 2920*Pi^2 + 
           (5040*I)*Pi^3 + 1860*Pi^4 - 9000*Zeta[3] + (10800*I)*Pi*Zeta[3]))/
         135 + (2*(-23259 + (8582*I)*Pi - 892*Pi^2 + (3960*I)*Pi^3 + 
           3348*Pi^4 + 5040*Zeta[3] + (19440*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc)) + 
  Nc^3*((-4*RATIO[x]*(-969*Pi^2 + 6*Pi^4 - 920*Zeta[3]))/3 + 
    (2*RATIO[x^2]*(-602*Pi^2 + 3*Pi^4 - 700*Zeta[3]))/3 + 
    (-747869185 - 448365750*Pi^2 + 7846524*Pi^4 + 140904*Pi^6 + 
      243530280*Zeta[3] - 5239080*Pi^2*Zeta[3] - 10206000*Zeta[3]^2 - 
      119001960*Zeta[5])/229635 + 
    (RATIO[x^(-1)]*(600823405 - 12469170*Pi^2 - 5458320*Pi^4 - 89388*Pi^6 - 
       764036280*Zeta[3] - 35176680*Pi^2*Zeta[3] + 13880160*Zeta[3]^2 - 
       15717240*Zeta[5]))/229635 + 
    (2*(-35343*Pi^4 + 1060*Pi^6 - 982800*Pi^2*Zeta[3] + 75600*Zeta[3]^2 - 
       2772000*Zeta[5]))/(945*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(11795 - 501690*Pi^2 + 8904*Pi^4 + 795*Pi^6 - 
       1198260*Zeta[3] - 926100*Pi^2*Zeta[3] + 56700*Zeta[3]^2 - 
       491400*Zeta[5]))/2835) + Nc*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
    (2*RATIO[x^2]*(9985*Pi^2 - (3758*I)*Pi^3 + 827*Pi^4 - 9036*Zeta[3] + 
       (20160*I)*Pi*Zeta[3]))/15 - 
    (4*RATIO[x^(-1)]*((-138957*I)*Pi + 314244*Pi^2 + (236824*I)*Pi^3 - 
       320166*Pi^4 + (3696*I)*Pi^5 + 6180*Pi^6 + 4838400*Zeta[3] + 
       (531720*I)*Pi*Zeta[3] + 748440*Pi^2*Zeta[3] + 
       (249480*I)*Pi^3*Zeta[3] - 136080*Zeta[3]^2 + 5987520*Zeta[5] + 
       (400680*I)*Pi*Zeta[5]))/2835 - 
    (2*RATIO[x]*(-1265400*Pi^2 - (118556*I)*Pi^3 + 20507*Pi^4 - 
       (12870*I)*Pi^5 + 2428*Pi^6 + 312600*Zeta[3] + (163800*I)*Pi*Zeta[3] + 
       221760*Pi^2*Zeta[3] + (17280*I)*Pi^3*Zeta[3] - 129600*Zeta[3]^2 - 
       142560*Zeta[5] - (870480*I)*Pi*Zeta[5]))/405 + 
    (8*RATIO[(1 - x)^(-1)]*((-2791215*I)*Pi - 13936720*Pi^2 - 
       (11105815*I)*Pi^3 + 1068620*Pi^4 - (1001427*I)*Pi^5 + 261725*Pi^6 + 
       13045830*Zeta[3] - (44522100*I)*Pi*Zeta[3] + 22217580*Pi^2*Zeta[3] + 
       (10111500*I)*Pi^3*Zeta[3] - 1020600*Zeta[3]^2 - 29323350*Zeta[5] - 
       (28520100*I)*Pi*Zeta[5]))/14175 - 
    (2*((-888540*I)*Pi^3 - 58515*Pi^4 - (354984*I)*Pi^5 + 117440*Pi^6 + 
       5331240*Zeta[3] - (17111160*I)*Pi*Zeta[3] + 8183160*Pi^2*Zeta[3] + 
       (6793200*I)*Pi^3*Zeta[3] - 4471200*Zeta[3]^2 - 8667000*Zeta[5] - 
       (36223200*I)*Pi*Zeta[5]))/(2025*(-1 + RATIO[x])^2) - 
    (2*(1098720 - (8770230*I)*Pi - 49746305*Pi^2 - (24470600*I)*Pi^3 + 
       6397125*Pi^4 - (2497068*I)*Pi^5 + 440270*Pi^6 - 68118960*Zeta[3] - 
       (1081080*I)*Pi*Zeta[3] + 34110720*Pi^2*Zeta[3] + 
       (6123600*I)*Pi^3*Zeta[3] + 1814400*Zeta[3]^2 - 158835600*Zeta[5] - 
       (40446000*I)*Pi*Zeta[5]))/14175) + 
  Nf^2*(((-I/405)*RATIO[x^(-1)]*(-18505*I - 5862*Pi + (8442*I)*Pi^2 + 
        4448*Pi^3 + (59040*I)*Zeta[3] - 11520*Pi*Zeta[3]) - 
      (4*RATIO[x]*(-325*Pi^2 + (96*I)*Pi^3 + 234*Pi^4 + 1932*Zeta[3] + 
         (4320*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-260*Pi^2 + (294*I)*Pi^3 + 
         273*Pi^4 + 528*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45 + 
      (183995 - (608580*I)*Pi - 1120665*Pi^2 + (388290*I)*Pi^3 + 
        503090*Pi^4 - (1764*I)*Pi^5 + 9840*Pi^6 + 6774180*Zeta[3] + 
        (5614560*I)*Pi*Zeta[3] - 332640*Pi^2*Zeta[3] + 
        (302400*I)*Pi^3*Zeta[3] - 1814400*Zeta[3]^2 - 1285200*Zeta[5])/
       14175 - (2*RATIO[(1 - x)^(-1)]*(9450 + (685545*I)*Pi - 659645*Pi^2 + 
         (227990*I)*Pi^3 + 31850*Pi^4 + (29988*I)*Pi^5 + 24600*Pi^6 + 
         3954300*Zeta[3] - (2570400*I)*Pi*Zeta[3] - 241920*Pi^2*Zeta[3] + 
         (756000*I)*Pi^3*Zeta[3] - 4536000*Zeta[3]^2 - 831600*Zeta[5]))/
       14175 + (2*((-339185*I)*Pi^3 - 22505*Pi^4 + (45528*I)*Pi^5 + 
         22140*Pi^6 + 2035110*Zeta[3] - (3046680*I)*Pi*Zeta[3] - 
         128520*Pi^2*Zeta[3] + (680400*I)*Pi^3*Zeta[3] - 4082400*Zeta[3]^2 - 
         453600*Zeta[5]))/(14175*(-1 + RATIO[x])^2))/Nc + 
    Nc*(-(RATIO[x^2]*(479*Pi^2 + 264*Zeta[3]))/9 + 
      (2*RATIO[x]*(475*Pi^2 + 312*Zeta[3]))/9 - 
      (4*RATIO[x^(-1)]*(-649375 + 97605*Pi^2 + 432*Pi^4 + 743850*Zeta[3]))/
       32805 + (2*(-2648615 - 3381750*Pi^2 + 32778*Pi^4 - 2689470*Zeta[3] - 
         524880*Pi^2*Zeta[3] - 1749600*Zeta[5]))/32805 + 
      (-5899*Pi^4 - 71280*Pi^2*Zeta[3] - 237600*Zeta[5])/
       (405*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        (-3840 + 18210*Pi^2 + 769*Pi^4 + 38700*Zeta[3] + 32400*Pi^2*Zeta[3] + 
         108000*Zeta[5]))/405)) + 
  G[1, x]*(Nf^3*(4/27 - (8*RATIO[(1 - x)^(-1)])/27) + 
    Nf^2*(Nc*((-26*(47 + 12*Pi^2)*RATIO[x])/9 + (44*Pi^2*RATIO[x^2])/3 + 
        (2*(112706 + 21033*Pi^2 - 44820*Zeta[3]))/729 - 
        (4*RATIO[(1 - x)^(-1)]*(-15 + 611*Pi^2 - 792*Zeta[3]))/27 - 
        72*RATIO[x^(-2)]*Zeta[3] + (8*RATIO[x^(-1)]*(376 + 2457*Pi^2 + 
           13392*Zeta[3]))/729) + 
      ((4*RATIO[x^2]*(Pi^2 + (14*I)*Pi^3 - 84*Zeta[3]))/3 + 
        ((2*I)/405)*RATIO[x^(-1)]*(-2931*I + 9936*Pi + (7922*I)*Pi^2 + 
          720*Pi^3 + (37440*I)*Zeta[3]) + 
        (8*RATIO[x]*(2 + (147*I)*Pi + 120*Pi^2 - (180*I)*Pi^3 + 
           1080*Zeta[3]))/45 + (2*RATIO[x^(-2)]*((-135*I)*Pi + 49*Pi^2 + 
           2520*Zeta[3]))/45 - (4*(Pi^4 + (24*I)*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((6403*I)*Pi + 1490*Pi^2 - (2004*I)*Pi^3 + 153*Pi^4 - 
           4320*Zeta[3] - (9936*I)*Pi*Zeta[3]))/135 + 
        (2*(-13536 - (19710*I)*Pi + 3953*Pi^2 + (6768*I)*Pi^3 + 405*Pi^4 - 
           72720*Zeta[3] - (40176*I)*Pi*Zeta[3]))/405)/Nc) + 
    Nc^3*((-16*RATIO[x]*(208 + 85*Pi^2 - 60*Zeta[3]))/3 - 
      (8*Pi^2*(17*Pi^2 - 40*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
      (20*RATIO[x^2]*(23*Pi^2 - 12*Zeta[3]))/3 - 576*RATIO[x^(-2)]*Zeta[3] + 
      (4*RATIO[(1 - x)^(-1)]*(11 - 4422*Pi^2 + 12*Pi^4 + 1440*Zeta[3] - 
         360*Pi^2*Zeta[3]))/27 - (2*(-5050885 - 571620*Pi^2 + 4752*Pi^4 + 
         3556980*Zeta[3] - 16200*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[x^(-1)]*(-673105 + 534030*Pi^2 + 4752*Pi^4 + 4169340*Zeta[3] + 
         3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645) + 
    Nc*((128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + 
      (4*RATIO[x^2]*(-5*Pi^2 + (136*I)*Pi^3 + 828*Zeta[3]))/3 + 
      ((4*I)/15)*RATIO[x^(-2)]*(6335*Pi + (1196*I)*Pi^2 + 1360*Pi^3 + 
        (8960*I)*Zeta[3] - 1200*Pi*Zeta[3]) + ((4*I)/405)*RATIO[x^(-1)]*
       (-19851*I - 646470*Pi - (186244*I)*Pi^2 + 7920*Pi^3 - (11022*I)*Pi^4 + 
        4074*Pi^5 - (817740*I)*Zeta[3] + 667440*Pi*Zeta[3] + 
        (99000*I)*Pi^2*Zeta[3] + (108000*I)*Zeta[5]) + 
      (4*(-21970 - (71479*I)*Pi + 137578*Pi^2 + (50318*I)*Pi^3 + 1714*Pi^4 - 
         (2620*I)*Pi^5 - 103740*Zeta[3] + (39564*I)*Pi*Zeta[3] - 
         45600*Pi^2*Zeta[3] + 76320*Zeta[5]))/135 + 
      (4*RATIO[x]*(-29769 + (60066*I)*Pi + 251000*Pi^2 - (100890*I)*Pi^3 - 
         1881*Pi^4 + (5694*I)*Pi^5 - 61380*Zeta[3] + (190080*I)*Pi*Zeta[3] - 
         14760*Pi^2*Zeta[3] + 79920*Zeta[5]))/405 + 
      (4*((12660*I)*Pi^3 - 13825*Pi^4 - (1110*I)*Pi^5 - 75960*Zeta[3] + 
         (118584*I)*Pi*Zeta[3] - 44640*Pi^2*Zeta[3] + 109080*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-518116*I)*Pi + 208090*Pi^2 + (50716*I)*Pi^3 + 13185*Pi^4 - 
         (2130*I)*Pi^5 - 386880*Zeta[3] + (249264*I)*Pi*Zeta[3] - 
         80640*Pi^2*Zeta[3] + 163080*Zeta[5]))/135) + 
    Nf*((2*RATIO[x^2]*(41*Pi^2 - (106*I)*Pi^3 - 408*Zeta[3]))/3 - 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - ((2*I)/45)*RATIO[x^(-2)]*
       (5655*Pi - (283*I)*Pi^2 + 1665*Pi^3 - (330*I)*Zeta[3] - 
        7200*Pi*Zeta[3]) - (2*RATIO[x]*(-26421 + (36054*I)*Pi + 103700*Pi^2 - 
         (57420*I)*Pi^3 + 2172*Pi^4 - 54720*Zeta[3] + (86400*I)*Pi*Zeta[3]))/
       405 + (RATIO[x^(-1)]*(-20811 + (267228*I)*Pi + 14888*Pi^2 + 
         (21000*I)*Pi^3 - 11472*Pi^4 - 253080*Zeta[3] - 
         (388800*I)*Pi*Zeta[3]))/405 + 
      ((RATIO[x]*(65 + (44*I)*Pi + 24*Pi^2 + (16*I)*Pi^3 - 96*Zeta[3]))/3 - 
        (4*RATIO[x^(-1)]*(-21 + (15*I)*Pi + 2*Pi^2 - 54*Zeta[3]))/9 + 
        (2*RATIO[x^(-2)]*(7*Pi^2 - 18*Zeta[3]))/9 + ((32*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (2*RATIO[(1 - x)^(-1)]*
          ((-7275*I)*Pi - 3540*Pi^2 + (1020*I)*Pi^3 + 253*Pi^4 + 
           7920*Zeta[3] + (10440*I)*Pi*Zeta[3]))/45 + 
        (-3000 + (1830*I)*Pi + 3840*Pi^2 - (1230*I)*Pi^3 - 451*Pi^4 - 
          8280*Zeta[3] - (21240*I)*Pi*Zeta[3])/45)/Nc^2 + 
      Nc^2*((RATIO[x^(-1)]*(389725 - 1012620*Pi^2 + 2808*Pi^4 - 
           5948640*Zeta[3]))/3645 + (RATIO[x]*(12109 + 3756*Pi^2 - 
           1872*Zeta[3]))/9 - 2*RATIO[x^2]*(91*Pi^2 - 44*Zeta[3]) + 
        696*RATIO[x^(-2)]*Zeta[3] + (-22315730 - 3739530*Pi^2 - 1971*Pi^4 + 
          10351800*Zeta[3] - 155520*Pi^2*Zeta[3])/7290 - 
        (RATIO[(1 - x)^(-1)]*(96 - 22484*Pi^2 + 849*Pi^4 + 13752*Zeta[3] - 
           2880*Pi^2*Zeta[3]))/27 + (44*(17*Pi^4 - 40*Pi^2*Zeta[3]))/
         (15*(-1 + RATIO[x])^2)) + (4*((-1970*I)*Pi^3 + 2795*Pi^4 + 
         (48*I)*Pi^5 + 11820*Zeta[3] + (14112*I)*Pi*Zeta[3] - 
         5760*Pi^2*Zeta[3] + 19440*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((193002*I)*Pi - 127080*Pi^2 - (7948*I)*Pi^3 - 
         44007*Pi^4 + (192*I)*Pi^5 + 245040*Zeta[3] - (37152*I)*Pi*Zeta[3] - 
         18720*Pi^2*Zeta[3] + 77760*Zeta[5]))/135 + 
      (-118566 + (434196*I)*Pi - 763694*Pi^2 - (603324*I)*Pi^3 - 
        108039*Pi^4 + (576*I)*Pi^5 - 849240*Zeta[3] - (590112*I)*Pi*Zeta[3] - 
        4320*Pi^2*Zeta[3] + 233280*Zeta[5])/810)) + 
  Nf*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (RATIO[x^2]*(13345*Pi^2 - (4206*I)*Pi^3 + 945*Pi^4 - 15432*Zeta[3] + 
       (28800*I)*Pi*Zeta[3]))/45 + 
    (4*RATIO[x]*(-83205*Pi^2 - (2204*I)*Pi^3 + 2390*Pi^4 - (810*I)*Pi^5 + 
       82938*Zeta[3] + (22860*I)*Pi*Zeta[3] - 2160*Pi^2*Zeta[3] - 
       2160*Zeta[5]))/405 + (I/2430)*RATIO[x^(-1)]*(-1222525*I + 29124*Pi - 
      (127476*I)*Pi^2 + 306996*Pi^3 + (47460*I)*Pi^4 + 7632*Pi^5 - 
      (146040*I)*Zeta[3] + 825120*Pi*Zeta[3] - (565920*I)*Pi^2*Zeta[3] - 
      (889920*I)*Zeta[5]) + (-32038055 - (11205180*I)*Pi - 37836120*Pi^2 + 
      (25252710*I)*Pi^3 + 20682165*Pi^4 - (2163672*I)*Pi^5 + 924885*Pi^6 + 
      165120900*Zeta[3] + (194843880*I)*Pi*Zeta[3] + 86924880*Pi^2*Zeta[3] + 
      (18370800*I)*Pi^3*Zeta[3] + 37422000*Zeta[3]^2 + 8769600*Zeta[5] - 
      (104781600*I)*Pi*Zeta[5])/85050 - 
    (RATIO[(1 - x)^(-1)]*(-37800 - (5273520*I)*Pi - 17398290*Pi^2 - 
       (11151700*I)*Pi^3 + 15144395*Pi^4 + (148596*I)*Pi^5 + 1271280*Pi^6 + 
       121805880*Zeta[3] + (36590400*I)*Pi*Zeta[3] + 49941360*Pi^2*Zeta[3] + 
       (43545600*I)*Pi^3*Zeta[3] + 50803200*Zeta[3]^2 + 4082400*Zeta[5] - 
       (355622400*I)*Pi*Zeta[5]))/28350 + 
    ((-6066130*I)*Pi^3 + 6484450*Pi^4 + (295176*I)*Pi^5 + 1052375*Pi^6 + 
      36396780*Zeta[3] + (33521040*I)*Pi*Zeta[3] + 8751960*Pi^2*Zeta[3] + 
      (41428800*I)*Pi^3*Zeta[3] + 27669600*Zeta[3]^2 - 106747200*Zeta[5] - 
      (428198400*I)*Pi*Zeta[5])/(28350*(-1 + RATIO[x])^2) + 
    Nc^2*((RATIO[x]*(-41905*Pi^2 + 354*Pi^4 - 53640*Zeta[3]))/45 - 
      (RATIO[x^2]*(-44165*Pi^2 + 258*Pi^4 - 48600*Zeta[3]))/90 + 
      (RATIO[x^(-1)]*(-64216855 + 9338820*Pi^2 + 282852*Pi^4 + 
         91753560*Zeta[3] + 3110400*Pi^2*Zeta[3] + 13296960*Zeta[5]))/65610 - 
      (RATIO[(1 - x)^(-1)]*(-199080 + 5047560*Pi^2 + 84007*Pi^4 - 
         10470*Pi^6 + 12544560*Zeta[3] + 12988080*Pi^2*Zeta[3] - 
         907200*Zeta[3]^2 + 24433920*Zeta[5]))/5670 + 
      (634508*Pi^4 - 11517*Pi^6 + 13721400*Pi^2*Zeta[3] - 997920*Zeta[3]^2 + 
        39614400*Zeta[5])/(5670*(-1 + RATIO[x])^2) + 
      (819332395 + 891440760*Pi^2 - 16428825*Pi^4 - 169614*Pi^6 + 
        702161460*Zeta[3] + 191328480*Pi^2*Zeta[3] - 14696640*Zeta[3]^2 + 
        117573120*Zeta[5])/459270) + 
    ((RATIO[x]*(-795*Pi^2 + (380*I)*Pi^3 + 38*Pi^4 - 520*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/15 + (RATIO[x^2]*(105*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30 + 
      (RATIO[x^(-1)]*(143 + (84*I)*Pi + 8*Pi^2 + 408*Zeta[3] - 720*Zeta[5]))/
       9 + ((-805*I)*Pi^3 - 11522*Pi^4 + 1396*Pi^6 + 4830*Zeta[3] - 
        (224280*I)*Pi*Zeta[3] + 2520*Pi^2*Zeta[3] + (39480*I)*Pi^3*Zeta[3] + 
        83160*Zeta[3]^2 - (25200*I)*Pi*Zeta[5])/(315*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((137970*I)*Pi - 453285*Pi^2 + (175140*I)*Pi^3 - 
         124803*Pi^4 - (7182*I)*Pi^5 + 17099*Pi^6 - 86940*Zeta[3] - 
         (1859760*I)*Pi*Zeta[3] + 468720*Pi^2*Zeta[3] + 
         (498960*I)*Pi^3*Zeta[3] + 861840*Zeta[3]^2 + 1134000*Zeta[5] - 
         (453600*I)*Pi*Zeta[5]))/2835 + (-50400 - (117180*I)*Pi - 
        693630*Pi^2 + (24570*I)*Pi^3 - 31374*Pi^4 - (12726*I)*Pi^5 + 
        10217*Pi^6 - 801360*Zeta[3] + (1111320*I)*Pi*Zeta[3] + 
        680400*Pi^2*Zeta[3] + (317520*I)*Pi^3*Zeta[3] + 317520*Zeta[3]^2 + 
        2268000*Zeta[5] - (453600*I)*Pi*Zeta[5])/5670)/Nc^2) + 
  G[0, x]*(Nf^2*(Nc*((-26*(-47 + 12*Pi^2)*RATIO[x])/9 + 
        (44*Pi^2*RATIO[x^2])/3 - (4*(243775 - 100800*Pi^2 + 1026*Pi^4 - 
           219780*Zeta[3]))/3645 + (2*RATIO[x^(-1)]*(-10787 + 4554*Pi^2 - 
           13392*Zeta[3]))/729 - (4*(209*Pi^4 - 10410*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
          (-677*Pi^2 + 19*Pi^4 - 2298*Zeta[3]))/27) + 
      (((8*I)/45)*RATIO[x]*(2*I - 147*Pi + (90*I)*Pi^2 + 180*Pi^3 + 
          (1080*I)*Zeta[3]) - (4*RATIO[x^(-1)]*(-55 + (49*I)*Pi + 70*Pi^2 + 
           40*Zeta[3]))/15 + (4*RATIO[x^2]*(Pi^2 - (14*I)*Pi^3 + 84*Zeta[3]))/
         3 + (2*((-69777*I)*Pi + 9691*Pi^2 - (2016*I)*Pi^3 - 1962*Pi^4 + 
           (324*I)*Pi^5 - 47088*Zeta[3] + (23760*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2) + (2*(2412 - (2970*I)*Pi + 21337*Pi^2 - 
           (18144*I)*Pi^3 - 6588*Pi^4 + (72*I)*Pi^5 + 81648*Zeta[3] - 
           (31320*I)*Pi*Zeta[3]))/405 - (2*RATIO[(1 - x)^(-1)]*
          (19587 - (25188*I)*Pi + 7538*Pi^2 - (12600*I)*Pi^3 - 11952*Pi^4 + 
           (360*I)*Pi^5 - 25920*Zeta[3] - (36720*I)*Pi*Zeta[3]))/405)/Nc) + 
    Nc^3*((-16*RATIO[x]*(-208 + 85*Pi^2 - 60*Zeta[3]))/3 + 
      (20*RATIO[x^2]*(23*Pi^2 - 12*Zeta[3]))/3 + 
      (2*RATIO[x^(-1)]*(-1163545 + 144645*Pi^2 + 3564*Pi^4 - 792180*Zeta[3] + 
         3240*Pi^2*Zeta[3] - 116640*Zeta[5]))/3645 + 
      (2*RATIO[(1 - x)^(-1)]*(-19008*Pi^2 + 665*Pi^4 - 43632*Zeta[3] - 
         720*Pi^2*Zeta[3] + 15120*Zeta[5]))/27 - 
      (4*(281*Pi^4 - 10692*Zeta[3] - 720*Pi^2*Zeta[3] + 15120*Zeta[5]))/
       (27*(-1 + RATIO[x])^2) - (2*(3068705 - 819255*Pi^2 + 19899*Pi^4 - 
         150660*Zeta[3] - 16200*Pi^2*Zeta[3] + 291600*Zeta[5]))/3645) + 
    Nc*(((4*I)/3)*RATIO[x^2]*((5*I)*Pi^2 + 332*Pi^3 + (348*I)*Zeta[3]) + 
      (4*RATIO[x]*(29769 - (60066*I)*Pi - 307700*Pi^2 - (179310*I)*Pi^3 + 
         8679*Pi^4 + (1908*I)*Pi^5 - 149580*Zeta[3] - (47520*I)*Pi*Zeta[3] + 
         113400*Pi^2*Zeta[3] - 29160*Zeta[5]))/405 + 
      ((8*I)/135)*RATIO[x^(-1)]*(11679*Pi + (1420*I)*Pi^2 + 2420*Pi^3 + 
        (1320*I)*Pi^4 + 198*Pi^5 + 29700*Pi*Zeta[3] + (6120*I)*Pi^2*Zeta[3] + 
        (9720*I)*Zeta[5]) + (4*(64723 + (84811*I)*Pi - 585958*Pi^2 - 
         (15494*I)*Pi^3 + 25743*Pi^4 + (54*I)*Pi^5 - 417552*Zeta[3] + 
         (264060*I)*Pi*Zeta[3] + 59400*Pi^2*Zeta[3] + 199800*Zeta[5]))/135 + 
      (4*((1212444*I)*Pi - 1315702*Pi^2 - (275418*I)*Pi^3 - 10533*Pi^4 - 
         (7416*I)*Pi^5 - 828684*Zeta[3] + (534600*I)*Pi*Zeta[3] + 
         216000*Pi^2*Zeta[3] + 1607040*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(159498 + (1426884*I)*Pi - 2712766*Pi^2 - 
         (257700*I)*Pi^3 + 65121*Pi^4 - (9252*I)*Pi^5 - 1572300*Zeta[3] + 
         (2030400*I)*Pi*Zeta[3] + 360720*Pi^2*Zeta[3] + 1655640*Zeta[5]))/
       405) + Nf*((2*RATIO[x^2]*(41*Pi^2 - (182*I)*Pi^3 + 48*Zeta[3]))/3 + 
      (RATIO[x^(-1)]*(-21515 - (13188*I)*Pi - 9130*Pi^2 - (3520*I)*Pi^3 - 
         1896*Pi^4 + 12480*Zeta[3] - (34560*I)*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(26421 - (36054*I)*Pi - 91280*Pi^2 - (61620*I)*Pi^3 + 
         60*Pi^4 - 92880*Zeta[3] - (69120*I)*Pi*Zeta[3]))/405 + 
      (((-3 - (4*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (RATIO[x]*(-65 - (44*I)*Pi - 24*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/3 - 
        (RATIO[(1 - x)^(-1)]*(2190 - (16350*I)*Pi + 850*Pi^2 - (60*I)*Pi^3 - 
           675*Pi^4 + (158*I)*Pi^5 + 28800*Zeta[3] - (16560*I)*Pi*Zeta[3] - 
           8640*Pi^2*Zeta[3] - 23400*Zeta[5]))/45 + 
        ((-17820*I)*Pi + 115*Pi^2 - (690*I)*Pi^3 - 3*Pi^4 + (114*I)*Pi^5 + 
          16920*Zeta[3] - 6840*Pi^2*Zeta[3] - 18000*Zeta[5])/
         (45*(-1 + RATIO[x])^2) + (4230 - (8700*I)*Pi + 2310*Pi^2 + 
          (300*I)*Pi^3 - 1397*Pi^4 + (98*I)*Pi^5 + 18000*Zeta[3] - 
          (29520*I)*Pi*Zeta[3] - 4320*Pi^2*Zeta[3] - 12600*Zeta[5])/90)/
       Nc^2 + ((-271188*I)*Pi + 495394*Pi^2 - (17704*I)*Pi^3 + 32411*Pi^4 - 
        (2004*I)*Pi^5 - 91872*Zeta[3] - (354960*I)*Pi*Zeta[3] - 
        179280*Pi^2*Zeta[3] - 1591920*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-37668 - (261315*I)*Pi + 683789*Pi^2 - 
         (113490*I)*Pi^3 + 16980*Pi^4 - (189*I)*Pi^5 - 114300*Zeta[3] - 
         (974160*I)*Pi*Zeta[3] - 196560*Pi^2*Zeta[3] - 1164780*Zeta[5]))/
       405 + (176070 - (430644*I)*Pi + 1792094*Pi^2 - (254268*I)*Pi^3 - 
        31491*Pi^4 - (2646*I)*Pi^5 - 86184*Zeta[3] - (1784160*I)*Pi*Zeta[3] - 
        198720*Pi^2*Zeta[3] - 774360*Zeta[5])/810 + 
      Nc^2*((-4*RATIO[x^(-1)]*(-277495 + 112710*Pi^2 + 162*Pi^4 - 
           257040*Zeta[3]))/3645 + (RATIO[x]*(-12109 + 3804*Pi^2 - 
           1872*Zeta[3]))/9 - 2*RATIO[x^2]*(91*Pi^2 - 44*Zeta[3]) + 
        (4649*Pi^4 - 213280*Zeta[3] - 10560*Pi^2*Zeta[3] + 142560*Zeta[5])/
         (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-253370*Pi^2 + 
           10431*Pi^4 - 704280*Zeta[3] - 14400*Pi^2*Zeta[3] + 
           194400*Zeta[5]))/135 + (2*(4631845 - 1866000*Pi^2 + 45684*Pi^4 - 
           2726190*Zeta[3] - 38880*Pi^2*Zeta[3] + 524880*Zeta[5]))/3645))), 
 G[1, 1, 1, 1, 1, 1, x]*(7168 - 3584*RATIO[x^(-1)] + 
    Nc^2*(1024 - 512*RATIO[x^(-1)] - 512*RATIO[x]) - 3584*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(4736 + 5120*RATIO[(1 - x)^(-1)] - 
    (17408*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-512 + 1024*RATIO[(1 - x)^(-1)] - 1024/(-1 + RATIO[x])^2) + 
      (160 - 320*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(10624/3 - 1344*RATIO[(1 - x)^(-1)] - (2048*RATIO[x^(-1)])/3 + 
      1344/(-1 + RATIO[x])^2 - (512*RATIO[x])/3) - 8320/(-1 + RATIO[x])^2 - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (1152 + 23808*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
    Nf*((-64 - 256*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)/Nc + 
      Nc*(2176 - 10496*RATIO[(1 - x)^(-1)] + 9344/(-1 + RATIO[x])^2)) + 
    Nc^2*(-15104/3 + 19072*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 
      13056/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) - 
    23808/(-1 + RATIO[x])^2 - (6656*RATIO[x])/3) + 
  G[1, 1, 1, 1, 0, 1, x]*(-1024 + 3072*RATIO[x^(-1)] + 
    Nc^2*(1024 + 128*RATIO[x^(-1)] - 1152*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-1024 + 3072*RATIO[x^(-1)] + 
    Nc^2*(1024 + 128*RATIO[x^(-1)] - 1152*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(2432 + 128*RATIO[(1 - x)^(-1)] - 
    (5504*RATIO[x^(-1)])/3 + Nc*Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc^2*(1216/3 + 192*RATIO[(1 - x)^(-1)] - 
      (896*RATIO[x^(-1)])/3 - 192/(-1 + RATIO[x])^2 - (1472*RATIO[x])/3) + 
    512/(-1 + RATIO[x])^2 - (6016*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, 0, x]*(2432 + 128*RATIO[(1 - x)^(-1)] - 
    (5504*RATIO[x^(-1)])/3 + Nc*Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc^2*(1216/3 + 192*RATIO[(1 - x)^(-1)] - 
      (896*RATIO[x^(-1)])/3 - 192/(-1 + RATIO[x])^2 - (1472*RATIO[x])/3) + 
    512/(-1 + RATIO[x])^2 - (6016*RATIO[x])/3) + 
  G[0, 1, 0, 0, 0, 0, x]*(9344 - 8448*RATIO[(1 - x)^(-1)] - 
    2560*RATIO[x^(-1)] + Nf*(Nc*(-64 + 128*RATIO[(1 - x)^(-1)] - 
        128/(-1 + RATIO[x])^2) + (128 - 256*RATIO[(1 - x)^(-1)] + 
        256/(-1 + RATIO[x])^2)/Nc) + Nc^2*(1152 - 768*RATIO[x^(-1)] - 
      384*RATIO[x]) + 18816/(-1 + RATIO[x])^2 - 1792*RATIO[x]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-6272 + 22016*RATIO[(1 - x)^(-1)] + 
    (4352*RATIO[x^(-1)])/3 + 
    Nf*((-32 - 128*RATIO[(1 - x)^(-1)] + 288/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1216 - 5504*RATIO[(1 - x)^(-1)] + 4736/(-1 + RATIO[x])^2)) + 
    Nc^2*(-13952/3 + 12928*RATIO[(1 - x)^(-1)] - 8960/(-1 + RATIO[x])^2 - 
      (1408*RATIO[x])/3) - 22016/(-1 + RATIO[x])^2 - (3584*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, 0, x]*(1792 - 512*RATIO[(1 - x)^(-1)] + 
    (1024*RATIO[x^(-1)])/3 + Nc*Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + Nc^2*(1024/3 - 192*RATIO[(1 - x)^(-1)] + 
      (640*RATIO[x^(-1)])/3 + 192/(-1 + RATIO[x])^2 - (512*RATIO[x])/3) + 
    512/(-1 + RATIO[x])^2 - (3328*RATIO[x])/3) + 
  G[0, 0, 1, 0, 0, 0, x]*(3712 + 8192*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-1)] + 
    Nf*((64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2)/Nc + 
      Nc*(320 - 640*RATIO[(1 - x)^(-1)] + 640/(-1 + RATIO[x])^2)) + 
    Nc^2*(-384 + 640*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] - 
      640/(-1 + RATIO[x])^2 - 640*RATIO[x]) - 3200/(-1 + RATIO[x])^2 - 
    1024*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*
   (-1024 + 512*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
    Nc*Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2) + 
    Nc^2*(-128 - 128*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      128/(-1 + RATIO[x])^2) - 512/(-1 + RATIO[x])^2 - 768*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 1, x]*(3968 - 4352*RATIO[(1 - x)^(-1)] + 
    (2560*RATIO[x^(-1)])/3 + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(192 - 384*RATIO[(1 - x)^(-1)] + 384/(-1 + RATIO[x])^2)) + 
    Nc^2*(640/3 + 448*RATIO[(1 - x)^(-1)] - (1664*RATIO[x^(-1)])/3 - 
      448/(-1 + RATIO[x])^2 - (1664*RATIO[x])/3) + 6912/(-1 + RATIO[x])^2 - 
    (2176*RATIO[x])/3) + G[1, 0, 0, 0, 1, 0, x]*
   (3968 - 4352*RATIO[(1 - x)^(-1)] + (2560*RATIO[x^(-1)])/3 + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(192 - 384*RATIO[(1 - x)^(-1)] + 384/(-1 + RATIO[x])^2)) + 
    Nc^2*(640/3 + 448*RATIO[(1 - x)^(-1)] - (1664*RATIO[x^(-1)])/3 - 
      448/(-1 + RATIO[x])^2 - (1664*RATIO[x])/3) + 6912/(-1 + RATIO[x])^2 - 
    (2176*RATIO[x])/3) + G[1, 1, 1, 0, 1, 1, x]*(-1024 + 1536*RATIO[x^(-1)] + 
    Nc^2*(256*RATIO[x^(-1)] - 256*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) + 
    Nc^2*(-512/3 + 256*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 - 
      256/(-1 + RATIO[x])^2 - 320*RATIO[x]) - 768/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) + 
    Nc^2*(-512/3 + 256*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 - 
      256/(-1 + RATIO[x])^2 - 320*RATIO[x]) - 768/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[0, 1, 1, 0, 0, 0, x]*
   (-9600 + 11264*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(224 - 448*RATIO[(1 - x)^(-1)] + 448/(-1 + RATIO[x])^2)) + 
    Nc^2*(-1152 + 768*RATIO[(1 - x)^(-1)] - 768/(-1 + RATIO[x])^2 - 
      384*RATIO[x]) - 19584/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-3200 + 3968*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-1)] + Nc*Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc^2*(384 - 256*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-1)] + 256/(-1 + RATIO[x])^2) - 5888/(-1 + RATIO[x])^2 - 
    256*RATIO[x]) + G[1, 1, 1, 1, 0, 0, x]*(4096 - 768*RATIO[(1 - x)^(-1)] - 
    2304*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(2048 - 768*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] + Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 
      128/(-1 + RATIO[x])^2) + Nc^2*(-512/3 + 128*RATIO[(1 - x)^(-1)] - 
      (64*RATIO[x^(-1)])/3 - 128/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 
    768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + G[1, 0, 1, 0, 1, 0, x]*
   (2048 - 768*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2) + 
    Nc^2*(-512/3 + 128*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 - 
      128/(-1 + RATIO[x])^2 - 64*RATIO[x]) + 768/(-1 + RATIO[x])^2 - 
    256*RATIO[x]) + G[1, 1, 1, 0, 0, 1, x]*(-768 + 768*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] + Nc^2*(1984/3 - (64*RATIO[x^(-1)])/3 - 640*RATIO[x]) - 
    768/(-1 + RATIO[x])^2 - 128*RATIO[x]) + G[1, 1, 1, 0, 1, 0, x]*
   (-768 + 768*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] + 
    Nc^2*(1984/3 - (64*RATIO[x^(-1)])/3 - 640*RATIO[x]) - 
    768/(-1 + RATIO[x])^2 - 128*RATIO[x]) + G[1, 0, 0, 1, 0, 0, x]*
   (-896 - 2176*RATIO[(1 - x)^(-1)] + (5632*RATIO[x^(-1)])/3 + 
    Nf*((-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc + 
      Nc*(96 - 192*RATIO[(1 - x)^(-1)] + 192/(-1 + RATIO[x])^2)) + 
    Nc^2*(-2816/3 + 384*RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 - 
      384/(-1 + RATIO[x])^2 - (128*RATIO[x])/3) + 4096/(-1 + RATIO[x])^2 - 
    (256*RATIO[x])/3) + G[0, 1, 1, 1, 0, 0, x]*
   (-1664 + 2816*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 
    Nf*((192*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2)/Nc + 
      Nc*(160 - 512*RATIO[(1 - x)^(-1)] + 352/(-1 + RATIO[x])^2)) + 
    Nc^2*(-2048 + 4992*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] - 
      3136/(-1 + RATIO[x])^2) - 512/(-1 + RATIO[x])^2 + 256*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 1, x]*(640 + 7296*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] + 
    Nf*((160 - 1472*RATIO[(1 - x)^(-1)] + 1920/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1920 - 9216*RATIO[(1 - x)^(-1)] + 8448/(-1 + RATIO[x])^2)) + 
    Nc^2*(128 + 1856*RATIO[(1 - x)^(-1)] - 2112/(-1 + RATIO[x])^2) + 
    3072/(-1 + RATIO[x])^2 + 256*RATIO[x]) + G[0, 0, 0, 1, 1, 1, x]*
   (-2304 - 8704*RATIO[(1 - x)^(-1)] + (2816*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-704 + 5056*RATIO[(1 - x)^(-1)] - 4320/(-1 + RATIO[x])^2) + 
      (1152*RATIO[(1 - x)^(-1)] - 1152/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-512/3 - 3008*RATIO[(1 - x)^(-1)] - 384*RATIO[x^(-1)] + 
      2624/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) + 10496/(-1 + RATIO[x])^2 + 
    (1024*RATIO[x])/3) + G[1, 0, 0, 1, 0, 1, x]*
   (-256 + 1536*RATIO[(1 - x)^(-1)] - 896*RATIO[x^(-1)] + 
    Nc*Nf*(-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2) + 
    Nc^2*(1984/3 - 64*RATIO[(1 - x)^(-1)] - (832*RATIO[x^(-1)])/3 + 
      64/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 2816/(-1 + RATIO[x])^2 + 
    384*RATIO[x]) + G[1, 0, 0, 1, 1, 0, x]*(-256 + 1536*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + Nc*Nf*(-32 + 64*RATIO[(1 - x)^(-1)] - 
      64/(-1 + RATIO[x])^2) + Nc^2*(1984/3 - 64*RATIO[(1 - x)^(-1)] - 
      (832*RATIO[x^(-1)])/3 + 64/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 
    2816/(-1 + RATIO[x])^2 + 384*RATIO[x]) + G[1, 0, 1, 1, 0, 0, x]*
   (256 - 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
    Nc*Nf*(-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2) + 
    Nc^2*(256 - 64*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
      64/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 768/(-1 + RATIO[x])^2 + 
    512*RATIO[x]) + G[0, 1, 0, 0, 0, 1, x]*
   (-2944 + 5632*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc + 
      Nc*(160 - 320*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)) + 
    Nc^2*(-128 - 576*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] + 
      256/(-1 + RATIO[x])^2 - 64*RATIO[x]) - 13312/(-1 + RATIO[x])^2 + 
    768*RATIO[x]) + G[0, 1, 0, 0, 1, 0, x]*
   (-2944 + 5632*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc + 
      Nc*(160 - 320*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)) + 
    Nc^2*(-128 - 576*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] + 
      256/(-1 + RATIO[x])^2 - 64*RATIO[x]) - 13312/(-1 + RATIO[x])^2 + 
    768*RATIO[x]) + G[0, 1, 0, 1, 0, 0, x]*
   (-3200 - 1664*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] + 
    Nf^2*(16 - 128*RATIO[(1 - x)^(-1)] + (32 - 256*RATIO[(1 - x)^(-1)] + 
        288/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    Nc^2*(2432 - 11776*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      9920/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-568 + 4304*RATIO[(1 - x)^(-1)] - 4176/(-1 + RATIO[x])^2) + 
      64/(Nc*(-1 + RATIO[x])^2)) - 6784/(-1 + RATIO[x])^2 + 768*RATIO[x]) + 
  G[1, 1, 0, 0, 1, 1, x]*(640 + 256*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] + Nc*Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) + Nc^2*(640 - 256*RATIO[(1 - x)^(-1)] + 
      256/(-1 + RATIO[x])^2 - 128*RATIO[x]) - 256/(-1 + RATIO[x])^2 + 
    768*RATIO[x]) + G[0, 1, 1, 0, 1, 1, x]*
   (-4352 + 5376*RATIO[(1 - x)^(-1)] + (5888*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-112 + 896*RATIO[(1 - x)^(-1)] - 880/(-1 + RATIO[x])^2) + 
      (16 + 64*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2)/Nc) - 
    5376/(-1 + RATIO[x])^2 + (256*RATIO[x])/3 + 
    Nc^2*(-4352/3 + 1536*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] - 
      960/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 1, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(416 - 1984*RATIO[(1 - x)^(-1)] + 1728/(-1 + RATIO[x])^2)) + 
    10112/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(-6848/3 + 4160*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      2880/(-1 + RATIO[x])^2 + 64*RATIO[x])) + 
  G[0, 1, 0, 1, 1, 0, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(416 - 1984*RATIO[(1 - x)^(-1)] + 1728/(-1 + RATIO[x])^2)) + 
    10112/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(-6848/3 + 4160*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      2880/(-1 + RATIO[x])^2 + 64*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 1, x]*(-1024 + 1024*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] + Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 
      128/(-1 + RATIO[x])^2) - 1024/(-1 + RATIO[x])^2 - 768*RATIO[x] + 
    Nc^2*(-192 + 128*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      128/(-1 + RATIO[x])^2 + 64*RATIO[x])) + G[1, 0, 1, 1, 1, 0, x]*
   (-1024 + 1024*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2) - 
    1024/(-1 + RATIO[x])^2 - 768*RATIO[x] + 
    Nc^2*(-192 + 128*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      128/(-1 + RATIO[x])^2 + 64*RATIO[x])) + G[0, 0, 1, 1, 0, 0, x]*
   (1664 - 15232*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] + 
    Nf*(Nc*(-1088 + 9472*RATIO[(1 - x)^(-1)] - 10240/(-1 + RATIO[x])^2) + 
      (32 - 256*RATIO[(1 - x)^(-1)] + 672/(-1 + RATIO[x])^2)/Nc) + 
    Nf^2*(64 - 512*RATIO[(1 - x)^(-1)] + (128 - 1024*RATIO[(1 - x)^(-1)] + 
        1152/(-1 + RATIO[x])^2)/Nc^2 + 576/(-1 + RATIO[x])^2) + 
    7808/(-1 + RATIO[x])^2 - 768*RATIO[x] + 
    Nc^2*(4608 - 27968*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
      27008/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(-1024 - (7168*RATIO[x^(-1)])/3 + 
    (10240*RATIO[x])/3 + Nc^2*(1024/3 - 512*RATIO[x^(-1)] + 
      (512*RATIO[x])/3)) + G[0, 0, 1, 0, 1, 1, x]*
   (-2944 - 4224*RATIO[(1 - x)^(-1)] + (4352*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-512 + 3328*RATIO[(1 - x)^(-1)] - 2944/(-1 + RATIO[x])^2) + 
      (-32 + 640*RATIO[(1 - x)^(-1)] - 544/(-1 + RATIO[x])^2)/Nc) + 
    9600/(-1 + RATIO[x])^2 + (3328*RATIO[x])/3 + 
    Nc^2*(-1664/3 - 960*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      1088/(-1 + RATIO[x])^2 + (512*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 0, 1, x]*(4096*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] + 
    Nf*((-192*RATIO[(1 - x)^(-1)] + 416/(-1 + RATIO[x])^2)/Nc + 
      Nc*(864 - 4032*RATIO[(1 - x)^(-1)] + 3584/(-1 + RATIO[x])^2)) + 
    3072/(-1 + RATIO[x])^2 - 384*RATIO[x] + 
    Nc^2*(-10304/3 + 7552*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 - 
      5248/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 1, 1, 0, 1, 0, x]*(4096*RATIO[(1 - x)^(-1)] - 1280*RATIO[x^(-1)] + 
    Nf*((-192*RATIO[(1 - x)^(-1)] + 416/(-1 + RATIO[x])^2)/Nc + 
      Nc*(864 - 4032*RATIO[(1 - x)^(-1)] + 3584/(-1 + RATIO[x])^2)) + 
    3072/(-1 + RATIO[x])^2 - 384*RATIO[x] + 
    Nc^2*(-10304/3 + 7552*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3 - 
      5248/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 0, 0, 1, 0, 0, x]*(-2944 + 23424*RATIO[(1 - x)^(-1)] + 
    2048*RATIO[x^(-1)] + 
    Nf*(Nc*(64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2) + 
      (96 - 192*RATIO[(1 - x)^(-1)] + 192/(-1 + RATIO[x])^2)/Nc) - 
    30464/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-128 - 320*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      320/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 1, x]*(1408 - 8448*RATIO[(1 - x)^(-1)] + 
    256*RATIO[x^(-1)] + Nf*(Nc*(-832 + 3968*RATIO[(1 - x)^(-1)] - 
        3456/(-1 + RATIO[x])^2) + (-64 + 512*RATIO[(1 - x)^(-1)] - 
        512/(-1 + RATIO[x])^2)/Nc) + 10624/(-1 + RATIO[x])^2 - 512*RATIO[x] + 
    Nc^2*(2048 - 5568*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      4160/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + Nf*(Nc*(-736 + 3008*RATIO[(1 - x)^(-1)] - 
        2752/(-1 + RATIO[x])^2) + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        544/(-1 + RATIO[x])^2)/Nc) - 2176/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(4672/3 - 4736*RATIO[(1 - x)^(-1)] + (896*RATIO[x^(-1)])/3 + 
      3392/(-1 + RATIO[x])^2 + 320*RATIO[x])) + 
  G[0, 0, 1, 0, 1, 0, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + Nf*(Nc*(-736 + 3008*RATIO[(1 - x)^(-1)] - 
        2752/(-1 + RATIO[x])^2) + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        544/(-1 + RATIO[x])^2)/Nc) - 2176/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(4672/3 - 4736*RATIO[(1 - x)^(-1)] + (896*RATIO[x^(-1)])/3 + 
      3392/(-1 + RATIO[x])^2 + 320*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 0, x]*(2816 - 1536*RATIO[(1 - x)^(-1)] + 
    (1792*RATIO[x^(-1)])/3 + Nc*Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 
      192/(-1 + RATIO[x])^2) + 1536/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3 + 
    Nc^2*(256/3 - 192*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      192/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(-2176 - 512*RATIO[(1 - x)^(-1)] + 
    (6400*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-192 + 384*RATIO[(1 - x)^(-1)] - 384/(-1 + RATIO[x])^2) + 
      (32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc) - 
    128/(-1 + RATIO[x])^2 + (6656*RATIO[x])/3 + 
    Nc^2*(2176/3 - 448*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 + 
      448/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-1024 - 768*RATIO[x^(-1)] + 1792*RATIO[x] + 
    Nc^2*(-384*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(1152 - 4096*RATIO[(1 - x)^(-1)] + 
    2560*RATIO[x^(-1)] + Nc*Nf*(-320 + 640*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2) + 4096/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(512 - 640*RATIO[(1 - x)^(-1)] + 384*RATIO[x^(-1)] + 
      640/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 0, 1, 0, 0, 0, x]*(-4608 + 384*RATIO[(1 - x)^(-1)] + 
    (7936*RATIO[x^(-1)])/3 + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)) - 
    384/(-1 + RATIO[x])^2 + (3584*RATIO[x])/3 + 
    Nc^2*(-2816/3 + (1408*RATIO[x^(-1)])/3 + (1408*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, 1, x]*(-5632 + 384*RATIO[(1 - x)^(-1)] + 
    (512*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(192 - 768*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2) + 
      192/(Nc*(-1 + RATIO[x])^2)) + 9088/(-1 + RATIO[x])^2 + 
    (6016*RATIO[x])/3 + Nc^2*(-4736/3 + 2752*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(-5632 + 384*RATIO[(1 - x)^(-1)] + 
    (512*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(192 - 768*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2) + 
      192/(Nc*(-1 + RATIO[x])^2)) + 9088/(-1 + RATIO[x])^2 + 
    (6016*RATIO[x])/3 + Nc^2*(-4736/3 + 2752*RATIO[(1 - x)^(-1)] + 
      192*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3)) + 
  G[0, 0, 0, 0, 0, 0, x]*(10240 - 42240*RATIO[(1 - x)^(-1)] + 
    62720/(-1 + RATIO[x])^2 + 3584*RATIO[x] + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] + 512/(-1 + RATIO[x])^2 + 
      512*RATIO[x])) + G[0, 1, 1, 1, 0, 1, x]*
   (256 - 1280*RATIO[(1 - x)^(-1)] + (4736*RATIO[x^(-1)])/3 + 
    1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3 + 
    Nc^2*(-128/3 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2 + 
      (1664*RATIO[x])/3)) + G[0, 1, 1, 1, 1, 0, x]*
   (256 - 1280*RATIO[(1 - x)^(-1)] + (4736*RATIO[x^(-1)])/3 + 
    1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3 + 
    Nc^2*(-128/3 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2 + 
      (1664*RATIO[x])/3)) + G[1, 1, 0, 1, 1, 1, x]*
   (-1024 + 1024*RATIO[x] + Nc^2*(-1024 + 384*RATIO[x^(-1)] + 
      640*RATIO[x])) + G[0, 0, 0, 1, 0, 1, x]*
   (6144 - 10752*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
    Nf*(Nc*(-928 + 3584*RATIO[(1 - x)^(-1)] - 3296/(-1 + RATIO[x])^2) + 
      (-32 + 64*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2)/Nc) + 
    10112/(-1 + RATIO[x])^2 + 128*RATIO[x] + 
    Nc^2*(6592/3 - 5568*RATIO[(1 - x)^(-1)] + (1856*RATIO[x^(-1)])/3 + 
      3968/(-1 + RATIO[x])^2 + 640*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 0, x]*(6144 - 10752*RATIO[(1 - x)^(-1)] - 
    512*RATIO[x^(-1)] + Nf*(Nc*(-928 + 3584*RATIO[(1 - x)^(-1)] - 
        3296/(-1 + RATIO[x])^2) + (-32 + 64*RATIO[(1 - x)^(-1)] - 
        320/(-1 + RATIO[x])^2)/Nc) + 10112/(-1 + RATIO[x])^2 + 128*RATIO[x] + 
    Nc^2*(6592/3 - 5568*RATIO[(1 - x)^(-1)] + (1856*RATIO[x^(-1)])/3 + 
      3968/(-1 + RATIO[x])^2 + 640*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 1, x]*(-4480 + 10752*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + Nf*(Nc*(-192 + 384*RATIO[(1 - x)^(-1)] - 
        384/(-1 + RATIO[x])^2) + (128 - 256*RATIO[(1 - x)^(-1)] + 
        256/(-1 + RATIO[x])^2)/Nc) - 24192/(-1 + RATIO[x])^2 + 
    2048*RATIO[x] + Nc^2*(128 - 1280*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 1280/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(-4480 + 10752*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + Nf*(Nc*(-192 + 384*RATIO[(1 - x)^(-1)] - 
        384/(-1 + RATIO[x])^2) + (128 - 256*RATIO[(1 - x)^(-1)] + 
        256/(-1 + RATIO[x])^2)/Nc) - 24192/(-1 + RATIO[x])^2 + 
    2048*RATIO[x] + Nc^2*(128 - 1280*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 1280/(-1 + RATIO[x])^2 + 1152*RATIO[x])) + 
  G[1, 0, 1, 1, 0, x]*(((-256*I)/15)*(-113*I + 90*Pi) + 
    (145408*RATIO[(1 - x)^(-1)])/15 + ((64*I)/3)*(-187*I + 60*Pi)*
     RATIO[x^(-1)] + Nf*((112 + 96*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(((32*I)/15)*(758*I + 15*Pi) - ((64*I)/5)*(233*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + 
        (((32*I)/15)*(413*I + 30*Pi))/(-1 + RATIO[x])^2 - 
        (256*RATIO[x])/3)) + Nf^2*(368/15 - (928*RATIO[(1 - x)^(-1)])/15 + 
      928/(15*(-1 + RATIO[x])^2)) + 2432/(15*(-1 + RATIO[x])^2) + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + Nc^2*((256*(128 - (15*I)*Pi))/15 + 
      ((64*I)/15)*(947*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
      (32*I)*(-11*I + 4*Pi)*RATIO[x^(-1)] - (((64*I)/5)*(64*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (5632*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((128*I)/3)*(79*I + 18*Pi) + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    Nf*((16 + 416*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*((-16*I)*(-139*I + 2*Pi) + ((32*I)/3)*(-343*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(-13*I + 6*Pi))/
         (-1 + RATIO[x])^2 - (256*RATIO[x])/3)) + 
    Nf^2*(32/3 - (64*RATIO[(1 - x)^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2)) + 
    (((128*I)/3)*(-25*I + 12*Pi))/(-1 + RATIO[x])^2 + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + Nc^2*((32*(261 + (68*I)*Pi))/3 - 
      ((32*I)/3)*(-497*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      ((512*I)/3)*Pi*RATIO[x^(-1)] + (((32*I)/3)*(-11*I + 6*Pi))/
       (-1 + RATIO[x])^2 + (640*(11 - (2*I)*Pi)*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, x]*(((256*I)/15)*(113*I + 15*Pi) - 
    ((512*I)/15)*(284*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    Nf*((112 + 96*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(-24256/15 + (14912*RATIO[(1 - x)^(-1)])/5 - 64*RATIO[x^(-1)] - 
        13216/(15*(-1 + RATIO[x])^2) - (256*RATIO[x])/3)) + 
    Nf^2*(368/15 - (928*RATIO[(1 - x)^(-1)])/15 + 
      928/(15*(-1 + RATIO[x])^2)) + (((128*I)/15)*(-19*I + 60*Pi))/
     (-1 + RATIO[x])^2 + (128*(55 - (12*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*(512 - (145*I)*Pi))/15 - (60608*RATIO[(1 - x)^(-1)])/15 + 
      ((32*I)/3)*(-33*I + 46*Pi)*RATIO[x^(-1)] + 4096/(5*(-1 + RATIO[x])^2) + 
      (128*(44 + (3*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 1, x]*
   ((128*I)*(5*I + 6*Pi) + (256*I)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[x^(-1)] + 
    Nc*Nf*(640/3 + 64*RATIO[x^(-1)] - (832*RATIO[x])/3) - 
    ((768*I)*Pi)/(-1 + RATIO[x])^2 + (64*(77 - (18*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((64*I)/3)*(105*I + 31*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      ((352*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] + 224*(11 - (4*I)*Pi)*
       RATIO[x])) + G[0, 1, 1, 1, 1, x]*(128*(93 + (14*I)*Pi) - 
    (256*I)*(-93*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3200*I)/3)*Pi*RATIO[x^(-1)] + Nf*((32 + 576*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(-16576/3 + 9344*RATIO[(1 - x)^(-1)] - (832*RATIO[x^(-1)])/3 - 
        (64*RATIO[x])/3)) + ((1280*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*((64*(511 + (26*I)*Pi))/3 - 
      (256*I)*(-51*I + Pi)*RATIO[(1 - x)^(-1)] - ((32*I)/3)*(143*I + 48*Pi)*
       RATIO[x^(-1)] + ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
      (352*(1 + (4*I)*Pi)*RATIO[x])/3)) + G[1, 1, 0, 1, 0, x]*
   (((-128*I)/3)*(-79*I + 36*Pi) + (5248*RATIO[(1 - x)^(-1)])/3 + 
    ((128*I)/3)*(-121*I + 53*Pi)*RATIO[x^(-1)] + 
    Nf*((16 + 416*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*((16*I)*(139*I + 2*Pi) - ((32*I)/3)*(343*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(13*I + 6*Pi))/(-1 + RATIO[x])^2 - 
        (256*RATIO[x])/3)) + Nf^2*(32/3 - (64*RATIO[(1 - x)^(-1)])/3 + 
      64/(3*(-1 + RATIO[x])^2)) + 3200/(3*(-1 + RATIO[x])^2) + 
    (128*(77 - (17*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((32*(261 - (14*I)*Pi))/3 + ((32*I)/3)*(497*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-1)] - 
      (((32*I)/3)*(11*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (128*(55 - (7*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 1, x]*
   ((1024*I)*Pi + (2048*I)*Pi*RATIO[x^(-1)] + 
    Nc*Nf*(512 - 256*RATIO[x^(-1)] - 256*RATIO[x]) - (3072*I)*Pi*RATIO[x] + 
    Nc^2*((256*I)*(11*I + 8*Pi) - (128*I)*(11*I + 3*Pi)*RATIO[x^(-1)] + 
      128*(11 - (13*I)*Pi)*RATIO[x])) + G[0, 1, 0, 1, 1, x]*
   (((-64*I)/15)*(-973*I + 1590*Pi) + ((128*I)/15)*(-1309*I + 2115*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((136*(11 + (180*I)*Pi))/15 - ((64*I)/15)*(1036*I + 1755*Pi)*
         RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-1)] + 
        (((8*I)/5)*(4231*I + 4040*Pi))/(-1 + RATIO[x])^2 - 
        (512*RATIO[x])/3) + ((8*(131 - (24*I)*Pi))/3 - 
        ((32*I)/3)*(-35*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*(9*I + 44*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/Nc) + 
    Nf^2*(2192/15 - (8032*RATIO[(1 - x)^(-1)])/15 + 
      6752/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-109*I + 1185*Pi))/
     (-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 32*Pi)*RATIO[x] + 
    Nc^2*((32*(2941 - (3310*I)*Pi))/15 + ((64*I)/15)*(4658*I + 4005*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(33*I + 4*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(3563*I + 2775*Pi))/(-1 + RATIO[x])^2 + 
      (64*(55 - (13*I)*Pi)*RATIO[x])/3)) + G[0, 0, 1, 0, 0, x]*
   ((128*(109 + (201*I)*Pi))/3 - (67264*RATIO[(1 - x)^(-1)])/3 - 
    ((512*I)/3)*(-11*I + 15*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*(((-8*I)/3)*(-19*I + 192*Pi) + ((32*I)/3)*(11*I + 240*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)*(-13*I + 288*Pi))/(-1 + RATIO[x])^2 - 
        (512*RATIO[x])/3) + (-808/3 + (96*I)*(-5*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(-43*I + 180*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3)/Nc) + 
    Nf^2*(32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2) + 
    ((64*I)*(-157*I + 16*Pi))/(-1 + RATIO[x])^2 - ((64*I)/3)*(-77*I + 12*Pi)*
     RATIO[x] + Nc^2*(((64*I)/3)*(43*I + 67*Pi) - ((32*I)/3)*(149*I + 396*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*Pi*RATIO[x^(-1)] + 
      ((64*I)*(4*I + 45*Pi))/(-1 + RATIO[x])^2 + 
      (64*(11 - (15*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (((-256*I)/3)*(-35*I + 18*Pi) + 1792*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-165*I + 82*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((-32*I)*(-7*I + 3*Pi) + ((64*I)/3)*(-13*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(13*I + 18*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3) + 
      (304/3 - 224*RATIO[(1 - x)^(-1)] - (64*RATIO[x])/3)/Nc) + 
    Nf^2*(-32/3 + (64*RATIO[(1 - x)^(-1)])/3 - 64/(3*(-1 + RATIO[x])^2)) - 
    2304/(-1 + RATIO[x])^2 + (64*(77 - (10*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((32*(247 + (70*I)*Pi))/3 - ((32*I)/3)*(-289*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/3)*(11*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (32*(55 - (28*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 1, 0, x]*
   ((128*I)*(5*I + 44*Pi) - (256*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-77*I + 96*Pi)*RATIO[x^(-1)] + 
    Nc*Nf*(640/3 + 64*RATIO[x^(-1)] - (832*RATIO[x])/3) + 
    ((768*I)*Pi)/(-1 + RATIO[x])^2 + (64*(77 - (96*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*I)*(35*I + 16*Pi) + 256*RATIO[(1 - x)^(-1)] + 
      (32*I)*(11*I + 4*Pi)*RATIO[x^(-1)] + 32*(77 - (36*I)*Pi)*RATIO[x])) + 
  G[1, 0, 0, 1, 0, x]*((128*(128 - (85*I)*Pi))/5 + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((16*(1 - (6*I)*Pi) + (32*I)*(5*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        ((192*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((16*I)/5)*(117*I + 20*Pi) - ((32*I)/15)*(653*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/5)*(29*I + 5*Pi))/
         (-1 + RATIO[x])^2 - (832*RATIO[x])/3)) + 
    Nf^2*(208/15 - (608*RATIO[(1 - x)^(-1)])/15 + 
      608/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-841*I + 135*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (4*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-64*I)/15)*(-243*I + 5*Pi) + ((32*I)/15)*(469*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] - (192*I)*Pi*RATIO[x^(-1)] - 
      (((32*I)/15)*(329*I + 150*Pi))/(-1 + RATIO[x])^2 + 
      (32*(187 - (40*I)*Pi)*RATIO[x])/3)) + G[0, 1, 0, 0, 0, x]*
   (64*(39 + (118*I)*Pi) - ((64*I)/3)*(-251*I + 198*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*(224/3 + (992*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
        192/(-1 + RATIO[x])^2 - (832*RATIO[x])/3) + 
      (((32*I)/3)*(17*I + 6*Pi) - (32*I)*(13*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(35*I + 12*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/
       Nc) + Nf^2*(32/3 - (64*RATIO[(1 - x)^(-1)])/3 + 
      64/(3*(-1 + RATIO[x])^2)) + ((64*I)*(-95*I + 118*Pi))/
     (-1 + RATIO[x])^2 - (3520*RATIO[x])/3 + 
    Nc^2*(((128*I)/3)*(31*I + 30*Pi) - ((32*I)/3)*(-113*I + 66*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(44*I + 45*Pi)*RATIO[x^(-1)] + 
      ((128*I)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (32*(121 - (42*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 1, x]*
   ((256*(64 - (5*I)*Pi))/5 + ((128*I)/15)*(1084*I + 165*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] + 
    Nf*((16*(1 - (2*I)*Pi) + (32*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((16*I)/5)*(117*I + 20*Pi) - ((32*I)/15)*(653*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/5)*(29*I + 5*Pi))/
         (-1 + RATIO[x])^2 - (832*RATIO[x])/3)) + 
    Nf^2*(208/15 - (608*RATIO[(1 - x)^(-1)])/15 + 
      608/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-841*I + 165*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (64*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((64*I)/15)*(243*I + 200*Pi) + ((32*I)/15)*(469*I + 90*Pi)*
       RATIO[(1 - x)^(-1)] - ((1664*I)/3)*Pi*RATIO[x^(-1)] - 
      (((32*I)/15)*(329*I + 90*Pi))/(-1 + RATIO[x])^2 + 
      (32*(187 - (64*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 1, x]*
   (((64*I)/15)*(779*I + 600*Pi) - ((256*I)/15)*(146*I + 315*Pi)*
     RATIO[(1 - x)^(-1)] + (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*(Nc*((32*(518 - (55*I)*Pi))/5 + ((64*I)/15)*(1147*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] - 
        (((32*I)/15)*(359*I + 330*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3) + (1040/3 - 544*RATIO[(1 - x)^(-1)] - 
        (256*RATIO[x^(-1)])/3 - (64*RATIO[x])/3)/Nc) + 
    Nf^2*(-464/15 + (1504*RATIO[(1 - x)^(-1)])/15 - 
      1504/(15*(-1 + RATIO[x])^2)) + (((128*I)/15)*(-1103*I + 480*Pi))/
     (-1 + RATIO[x])^2 + (64*(11 + (30*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((32*I)/15)*(2897*I + 550*Pi) - ((64*I)/5)*(427*I + 55*Pi)*
       RATIO[(1 - x)^(-1)] + ((160*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(52*I + 55*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(11*I + 4*Pi)*RATIO[x])) + G[0, 0, 1, 1, 1, x]*
   (((-128*I)/15)*(-1499*I + 360*Pi) + ((128*I)/5)*(-1348*I + 675*Pi)*
     RATIO[(1 - x)^(-1)] - ((3584*I)/3)*Pi*RATIO[x^(-1)] + 
    Nf*(Nc*((16*(2071 + (2220*I)*Pi))/15 - ((704*I)/15)*(31*I + 240*Pi)*
         RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
        (((64*I)/15)*(1486*I + 2325*Pi))/(-1 + RATIO[x])^2) + 
      ((64*(13 - (3*I)*Pi))/3 - ((64*I)/3)*(-25*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] + ((96*I)*(3*I + 8*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)/Nc) + Nf^2*(2272/15 - (9152*RATIO[(1 - x)^(-1)])/
       15 + 2624/(5*(-1 + RATIO[x])^2)) - (((128*I)/5)*(-723*I + 305*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(55*I + 38*Pi)*RATIO[x] + 
    Nc^2*((32*(291 - (3160*I)*Pi))/15 + ((352*I)/15)*(551*I + 930*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(22*I + 15*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(6281*I + 6960*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(11*I + 13*Pi)*RATIO[x])) + G[1, 0, 0, 0, 0, x]*
   (((128*I)/3)*(212*I + 177*Pi) - ((64*I)/3)*(757*I + 66*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2) + 
    (((64*I)/3)*(-361*I + 66*Pi))/(-1 + RATIO[x])^2 - 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*(((32*I)/3)*(469*I + 328*Pi) - 
      (32*I)*(97*I + 32*Pi)*RATIO[(1 - x)^(-1)] - ((128*I)/3)*(66*I + 23*Pi)*
       RATIO[x^(-1)] + ((32*I)*(57*I + 32*Pi))/(-1 + RATIO[x])^2 - 
      ((352*I)/3)*(-I + 4*Pi)*RATIO[x]) + 
    Nf*(((16*I)*(13*I + 6*Pi) - (32*I)*(17*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        ((192*I)*(I + Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(142 - (39*I)*Pi))/3 + (64*I)*(38*I + 13*Pi)*
         RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - ((32*I)*(53*I + 26*Pi))/
         (-1 + RATIO[x])^2 + (64*RATIO[x])/3))) + 
  G[1, 1, 0, 0, 0, x]*((64*(413 + (108*I)*Pi))/3 + 
    ((256*I)/3)*(188*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-407*I + 94*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-64/3 + (128*RATIO[(1 - x)^(-1)])/3 - 128/(3*(-1 + RATIO[x])^2)) - 
    (((256*I)/3)*(-26*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (64*(55 - (38*I)*Pi)*RATIO[x])/3 + Nc^2*(((32*I)/3)*(33*I + 130*Pi) - 
      (128*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-11*I + 28*Pi)*
       RATIO[x^(-1)] + (((128*I)/3)*(19*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (64*(11 - (13*I)*Pi)*RATIO[x])/3) + 
    Nf*(Nc*((16*(17 - (18*I)*Pi))/3 + ((32*I)/3)*(49*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        (((64*I)/3)*(40*I + 9*Pi))/(-1 + RATIO[x])^2) + 
      (((16*I)/3)*(5*I + 6*Pi) - (32*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*((128*(205 + (84*I)*Pi))/3 - 
    (64*I)*(-137*I + 312*Pi)*RATIO[(1 - x)^(-1)] + 
    ((5888*I)/3)*Pi*RATIO[x^(-1)] + 
    Nf^2*(-160/3 + (704*RATIO[(1 - x)^(-1)])/3 - 192/(-1 + RATIO[x])^2) + 
    (((64*I)/3)*(-169*I + 660*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*(((64*I)/3)*(152*I + 149*Pi) - ((32*I)/3)*(817*I + 1074*Pi)*
       RATIO[(1 - x)^(-1)] + ((704*I)/3)*Pi*RATIO[x^(-1)] + 
      (((32*I)/3)*(433*I + 798*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(55*I + 28*Pi)*RATIO[x]) + 
    Nf*((((-16*I)/3)*(-119*I + 6*Pi) + ((32*I)/3)*(-175*I + 114*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(-31*I + 104*Pi))/(-1 + RATIO[x])^2 + 
        (64*RATIO[x])/3)/Nc + Nc*(((-16*I)/3)*(-727*I + 414*Pi) + 
        ((64*I)/3)*(-301*I + 513*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/3)*(-67*I + 912*Pi))/(-1 + RATIO[x])^2 + 
        (128*RATIO[x])/3))) + G[0, 1, 1, 0, 0, x]*
   (((-128*I)/15)*(-1756*I + 1005*Pi) + ((128*I)/15)*(-2381*I + 1755*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 18*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-2672/15 + (7072*RATIO[(1 - x)^(-1)])/15 + 
      (-512 + 1408*RATIO[(1 - x)^(-1)] - 704/(3*(-1 + RATIO[x])^2))/Nc^2 + 
      1568/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(29*I + 1890*Pi))/
     (-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 30*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/15)*(-3658*I + 1075*Pi) + ((32*I)/5)*(-5427*I + 1300*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(-577*I + 940*Pi))/(-1 + RATIO[x])^2 + 
      32*(11 - (4*I)*Pi)*RATIO[x]) + 
    Nf*((((-16*I)/3)*(-I + 6*Pi) - (64*I)*(13*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/3)*(25*I + 33*Pi))/(-1 + RATIO[x])^2 + (64*RATIO[x])/3)/Nc + 
      Nc*((16*(4499 + (1020*I)*Pi))/15 - ((32*I)/15)*(-5867*I + 2100*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 + 
        (((16*I)/5)*(-223*I + 1260*Pi))/(-1 + RATIO[x])^2 + 
        (128*RATIO[x])/3))) + G[0, 1, 0, 1, 0, x]*
   ((64*(133 - (990*I)*Pi))/15 - ((64*I)/15)*(-1153*I + 720*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((16*I)/15)*(17*I + 15*Pi) - ((32*I)/15)*(11*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(2 + I*Pi) - (256*I)*(-I + Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(-22*I + 27*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((16*I)/15)*(22*I + 135*Pi))/
       (-1 + RATIO[x])^2) + (((64*I)/15)*(287*I + 450*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(55*I + 12*Pi)*RATIO[x] + 
    Nc^2*((32*(259 + (190*I)*Pi))/15 - ((32*I)/15)*(-2119*I + 3570*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 34*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-2329*I + 3300*Pi))/(-1 + RATIO[x])^2 - 
      ((128*I)/3)*(-44*I + 3*Pi)*RATIO[x]) + 
    Nf*((16*(3 - (2*I)*Pi) + (32*I)*(25*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((32*I)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((8*(476 - (95*I)*Pi))/5 + ((16*I)/15)*(134*I + 2175*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        (((272*I)/5)*(-26*I + 45*Pi))/(-1 + RATIO[x])^2 + 
        (256*RATIO[x])/3))) + G[0, 1, 0, 0, 1, x]*
   ((64*(133 - (390*I)*Pi))/15 - ((64*I)/15)*(-1153*I + 480*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-272/15 + (352*RATIO[(1 - x)^(-1)])/15 + 
      (64 - 256*RATIO[(1 - x)^(-1)] + 704/(3*(-1 + RATIO[x])^2))/Nc^2 - 
      352/(15*(-1 + RATIO[x])^2)) + Nc^2*((32*(259 + (1020*I)*Pi))/15 - 
      ((32*I)/15)*(-2119*I + 2880*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-2329*I + 2070*Pi))/(-1 + RATIO[x])^2 - 
      (5632*RATIO[x])/3) - (((64*I)/15)*(-287*I + 960*Pi))/
     (-1 + RATIO[x])^2 - ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nf*((48*(1 - (2*I)*Pi) + (32*I)*(25*I + 18*Pi)*RATIO[(1 - x)^(-1)] - 
        ((32*I)*(9*I + 20*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((224*(17 - (15*I)*Pi))/5 + ((32*I)/15)*(67*I + 1710*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        (((32*I)/5)*(-221*I + 490*Pi))/(-1 + RATIO[x])^2 + 
        (256*RATIO[x])/3))) + G[0, 0, 1, 0, 1, x]*
   ((64*(379 - (150*I)*Pi))/15 - ((768*I)/5)*(-64*I + 55*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-736/15 + (1856*RATIO[(1 - x)^(-1)])/15 + 
      (128 - 512*RATIO[(1 - x)^(-1)] + 1408/(3*(-1 + RATIO[x])^2))/Nc^2 - 
      1856/(15*(-1 + RATIO[x])^2)) + (((128*I)/5)*(-319*I + 135*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nc^2*((448*(23 + (55*I)*Pi))/15 - ((32*I)/5)*(-1569*I + 1040*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(11*I + 29*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-4427*I + 2400*Pi))/(-1 + RATIO[x])^2 + 
      ((128*I)/3)*(55*I + 7*Pi)*RATIO[x]) + 
    Nf*((16*(1 - (4*I)*Pi) + (32*I)*(25*I + 28*Pi)*RATIO[(1 - x)^(-1)] - 
        ((96*I)*(5*I + 12*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((16*(1027 - (1350*I)*Pi))/15 + ((32*I)/15)*(-329*I + 3330*Pi)*
         RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        (((32*I)/15)*(-1339*I + 3000*Pi))/(-1 + RATIO[x])^2 + 
        (256*RATIO[x])/3))) + G[0, 0, 1, 1, 0, x]*
   ((64*(379 - (960*I)*Pi))/15 - ((256*I)/5)*(-192*I + 275*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((32*I)/15)*(23*I + 30*Pi) - ((64*I)/15)*(29*I + 120*Pi)*
       RATIO[(1 - x)^(-1)] + (128*(1 + I*Pi) - (512*I)*(-I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/3)*(-11*I + 27*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((64*I)/15)*(29*I + 135*Pi))/
       (-1 + RATIO[x])^2) + (((128*I)/5)*(-319*I + 505*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(77*I + 8*Pi)*RATIO[x] + 
    Nc^2*((64*(161 + (860*I)*Pi))/15 - ((32*I)/5)*(-1569*I + 4090*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-4427*I + 12120*Pi))/(-1 + RATIO[x])^2 + 
      ((640*I)/3)*(11*I + 2*Pi)*RATIO[x]) + 
    Nf*((16*(1 + (2*I)*Pi) - (32*I)*(-25*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
        ((160*I)*(-3*I + 5*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((16*(1027 - (1020*I)*Pi))/15 + ((32*I)/15)*(-329*I + 4440*Pi)*
         RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        (((32*I)/15)*(-1339*I + 4860*Pi))/(-1 + RATIO[x])^2 + 
        (256*RATIO[x])/3))) + G[1, 1, 0, 1, 1, x]*
   (128*(21 + (4*I)*Pi) + (768*I)*(7*I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-77*I + 108*Pi)*RATIO[x^(-1)] - 
    ((768*I)*Pi)/(-1 + RATIO[x])^2 + (64*(77 + (12*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*(127 - (56*I)*Pi))/3 + (64*I)*(15*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 + 
      ((1088*I)/3)*(4*I + Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/
       (-1 + RATIO[x])^2 + ((64*I)/3)*(11*I + 15*Pi)*RATIO[x]) + 
    Nf*((-280/3 - 144*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*((8*I)*(3*I + 16*Pi) - 
        (16*I)*(-55*I + 16*Pi)*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - 
        (160*RATIO[x^(-2)])/3 + (1024*RATIO[x^(-1)])/3 + 
        ((256*I)*Pi)/(-1 + RATIO[x])^2 + (512*RATIO[x])/3))) + 
  G[1, 0, 1, 0, 0, x]*(((-128*I)/5)*(-43*I + 80*Pi) + 
    ((256*I)/15)*(368*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-1048/15 + (2768*RATIO[(1 - x)^(-1)])/15 + 
      (-112 + 288*RATIO[(1 - x)^(-1)])/Nc^2 - 608/(15*(-1 + RATIO[x])^2)) - 
    (((128*I)/15)*(-119*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/15)*(-2589*I + 400*Pi) + ((32*I)/15)*(-4879*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(143*I + 30*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(-43*I + 20*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(55*I + 13*Pi)*RATIO[x]) + 
    Nf*((((-16*I)/3)*(-5*I + 6*Pi) + (32*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*((8*(4327 + (60*I)*Pi))/15 - ((16*I)/15)*(-4681*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (832*RATIO[x^(-1)])/3 + 
        (((64*I)/15)*(-74*I + 15*Pi))/(-1 + RATIO[x])^2 + 
        (512*RATIO[x])/3))) + G[0, 0, 0, 0, 0, x]*
   ((-128*I)*(-54*I + 25*Pi) - (128*I)*(389*I + 156*Pi)*RATIO[(1 - x)^(-1)] + 
    (5120*I)*Pi*RATIO[x^(-1)] + ((128*I)*(307*I + 161*Pi))/
     (-1 + RATIO[x])^2 + (3072*I)*Pi*RATIO[x] + 
    Nc^2*((128*I)*(11*I + 5*Pi) - (128*I)*(15*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + (1280*I)*Pi*RATIO[x^(-1)] + 
      ((128*I)*(17*I + 14*Pi))/(-1 + RATIO[x])^2 + (128*I)*(11*I + 13*Pi)*
       RATIO[x]) + Nf*(((128*I)*Pi - (256*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((256*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(64*(4 - (3*I)*Pi) + (128*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
        ((128*I)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 256*RATIO[x]))) + 
  G[1, 0, 1, 1, 1, x]*(256*(43 + (2*I)*Pi) + (512*I)*(43*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((320*I)/3)*(-11*I + 24*Pi)*RATIO[x^(-1)] - 
    ((1024*I)*Pi)/(-1 + RATIO[x])^2 + (3520*RATIO[x])/3 + 
    Nc^2*(96*(105 - (2*I)*Pi) + (128*I)*(70*I + Pi)*RATIO[(1 - x)^(-1)] + 
      (64*RATIO[x^(-3)])/3 - (160*RATIO[x^(-2)])/3 - 
      ((32*I)/3)*(-29*I + 48*Pi)*RATIO[x^(-1)] - 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*(121*I + 42*Pi)*RATIO[x]) + 
    Nf*((-208/3 + 288*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*(((32*I)/3)*(329*I + 6*Pi) - 
        (128*I)*(37*I + Pi)*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + 
        (160*RATIO[x^(-2)])/3 + 64*RATIO[x^(-1)] + ((128*I)*Pi)/
         (-1 + RATIO[x])^2 + (832*RATIO[x])/3))) + 
  G[0, 1, 1, 1, 0, x]*((128*(236 - (315*I)*Pi))/15 + 
    ((256*I)/15)*(-527*I + 135*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 + (928*RATIO[(1 - x)^(-1)])/15 - 
      928/(15*(-1 + RATIO[x])^2)) - 12032/(15*(-1 + RATIO[x])^2) + 
    ((64*I)/3)*(33*I + 64*Pi)*RATIO[x] + 
    Nc^2*((32*(921 - (1040*I)*Pi))/15 + ((64*I)/5)*(I + 370*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-34*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(187*I + 64*Pi)*RATIO[x]) + 
    Nf*((96 + (192*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((224*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((32*I)/15)*(187*I + 75*Pi) - ((32*I)/15)*(-23*I + 240*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 + 
        (((32*I)/15)*(-193*I + 165*Pi))/(-1 + RATIO[x])^2 + 
        (832*RATIO[x])/3))) + G[0, 0, 0, 1, 0, x]*
   ((64*I)*(113*I + 104*Pi) + ((64*I)/3)*(461*I + 348*Pi)*
     RATIO[(1 - x)^(-1)] - (1536*I)*Pi*RATIO[x^(-1)] + 
    Nf^2*(-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2) - 
    (((64*I)/3)*(749*I + 438*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(77*I + 18*Pi)*RATIO[x] + 
    Nc^2*(((32*I)/3)*(349*I + 218*Pi) - (32*I)*(239*I + 188*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(22*I + 53*Pi)*RATIO[x^(-1)] + 
      (((736*I)/3)*(13*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (224*I)*(11*I + 4*Pi)*RATIO[x]) + 
    Nf*(((16*I)*(15*I + 2*Pi) - (32*I)*(15*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((96*I)*(-I + 2*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(101 - (90*I)*Pi))/3 + (64*I)*(41*I + 57*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 - 
        (((32*I)/3)*(136*I + 315*Pi))/(-1 + RATIO[x])^2 + 
        (832*RATIO[x])/3))) + G[0, 0, 0, 0, 1, x]*
   ((-64*I)*(-113*I + 6*Pi) + ((64*I)/3)*(461*I + 600*Pi)*
     RATIO[(1 - x)^(-1)] + Nf^2*(-32 + 64*RATIO[(1 - x)^(-1)] - 
      64/(-1 + RATIO[x])^2) - (((64*I)/3)*(749*I + 474*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc^2*(((32*I)/3)*(349*I + 48*Pi) + (32*I)*(-239*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*(-299*I + 66*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(77*I + 36*Pi)*RATIO[x]) + 
    Nf*(((16*I)*(15*I + 16*Pi) - (32*I)*(15*I + 52*Pi)*RATIO[(1 - x)^(-1)] + 
        ((96*I)*(I + 22*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(101 + (153*I)*Pi))/3 - (64*I)*(-41*I + 135*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*(-68*I + 369*Pi))/(-1 + RATIO[x])^2 + 
        (832*RATIO[x])/3))) + G[0, 1, 1, 0, 1, x]*
   ((512*(59 - (165*I)*Pi))/15 + ((256*I)/15)*(-527*I + 600*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-368/15 + (928*RATIO[(1 - x)^(-1)])/15 - 
      928/(15*(-1 + RATIO[x])^2)) - (((256*I)/15)*(-47*I + 180*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(33*I + 4*Pi)*RATIO[x] + 
    Nc^2*((32*(921 - (2350*I)*Pi))/15 + ((64*I)/5)*(I + 710*Pi)*
       RATIO[(1 - x)^(-1)] + ((352*I)/3)*(I + 2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-34*I + 485*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(187*I + 40*Pi)*RATIO[x]) + 
    Nf*((16*(6 + I*Pi) - (64*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((272*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((16*I)/15)*(374*I + 705*Pi) - ((32*I)/15)*(-23*I + 1470*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 + 
        (((16*I)/15)*(-386*I + 2535*Pi))/(-1 + RATIO[x])^2 + 
        (832*RATIO[x])/3))) + G[0, 1, 1, 1, x]*
   ((64*(-1461 + (2452*I)*Pi + 120*Pi^2))/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    672*RATIO[x^(-2)] - (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (64*(828 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((-16*I)/45)*(-1018*I + 69*Pi) + ((32*I)/15)*(-246*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 - 
      (((928*I)/15)*Pi)/(-1 + RATIO[x])^2 + (64*RATIO[x])/3) + 
    Nf*(Nc*((-32*(-8078 + (8391*I)*Pi + 75*Pi^2))/45 + 
        (32*(-5492 + (4357*I)*Pi + 110*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (608*RATIO[x^(-2)])/3 - ((64*I)/9)*(-41*I + 33*Pi)*RATIO[x^(-1)] - 
        (32*((-193*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((32*I)/3)*(25*I + 26*Pi)*RATIO[x] - 144*RATIO[x^2]) + 
      (((16*I)/3)*(61*I + 24*Pi) + (192*I)*(3*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        32*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 240*RATIO[x] - 56*RATIO[x^2])/
       Nc) + Nc^2*((16*(-53283 + (36846*I)*Pi + 1400*Pi^2))/45 - 
      (32*(-10781 + (6126*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (352*RATIO[x^(-2)])/3 + (16*(-189 + (242*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/
       3 + (64*((-34*I)*Pi + 35*Pi^2))/(5*(-1 + RATIO[x])^2) - 
      (16*(-651 + (1122*I)*Pi + 292*Pi^2)*RATIO[x])/9 - 32*RATIO[x^2]) - 
    2144*RATIO[x^2]) + G[1, 0, 0, 0, x]*
   ((-32*(10045 + (4394*I)*Pi + 50*Pi^2))/15 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(310 + (9*I)*Pi))/45 - ((32*I)/45)*(-250*I + 27*Pi)*
       RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      (((32*I)/45)*(-280*I + 27*Pi))/(-1 + RATIO[x])^2 - (64*RATIO[x])/3) - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(-918 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf*(Nc*((-16*(830 - (874*I)*Pi + 5*Pi^2))/15 + 
        (32*(4160 - (996*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        ((64*I)/9)*(71*I + 72*Pi)*RATIO[x^(-1)] - 
        (32*(4325 - (951*I)*Pi + 15*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (32*(31 - (26*I)*Pi)*RATIO[x])/3 - 144*RATIO[x^2]) + 
      ((16*(20 - (27*I)*Pi + 2*Pi^2))/3 - (16*(29 - (54*I)*Pi + 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (64*(-3 - (9*I)*Pi + Pi^2))/
         (3*(-1 + RATIO[x])^2) + 112*RATIO[x] - 56*RATIO[x^2])/Nc) + 
    Nc^2*((-64*(-875 + (3879*I)*Pi + 700*Pi^2))/45 - 
      (32*(4105 - (2148*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (64*(-215 + (396*I)*Pi + 76*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(3955 - (1248*I)*Pi + 45*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(-435 + (1122*I)*Pi + 292*Pi^2)*RATIO[x])/9 - 32*RATIO[x^2]) - 
    2144*RATIO[x^2]) + G[1, 1, 0, 1, x]*
   ((64*(-206 - (70*I)*Pi + 315*Pi^2))/15 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*((16*(29 + (10*I)*Pi))/15 - ((32*I)/15)*(-29*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] + (((64*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
    (128*((25*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (64*(199 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf*((((-8*I)/3)*(-18*I + 29*Pi) + (272*I)*Pi*RATIO[(1 - x)^(-1)] + 
        48*RATIO[x^(-2)] + ((32*I)/3)*(-9*I + 4*Pi)*RATIO[x^(-1)] + 
        ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-8*(178 + (12885*I)*Pi + 540*Pi^2))/45 + 
        (16*(506 + (2605*I)*Pi + 180*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(36*I + 5*Pi)*
         RATIO[x^(-2)] + ((16*I)/9)*(551*I + 180*Pi)*RATIO[x^(-1)] - 
        (32*((13*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (32*(39 + (14*I)*Pi)*RATIO[x])/3 - 16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((32*(3056 + (8055*I)*Pi + 895*Pi^2))/45 - 
      (32*(384 + (2935*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((160*I)/3)*(9*I + Pi)*RATIO[x^(-2)] - 
      (32*(-562 + (375*I)*Pi + 63*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*((11*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (32*(788 - (495*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*((-64*(2617 - (4392*I)*Pi + 1140*Pi^2))/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 - 
    (32*(43541 - (23424*I)*Pi + 4620*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(-606 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf^2*((-16*(-293 - (12*I)*Pi + 30*Pi^2))/45 + 
      (32*(-115 + (8*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (64*RATIO[x^(-1)])/9 - (16*(-367 + (48*I)*Pi + 270*Pi^2))/
       (45*(-1 + RATIO[x])^2) + ((-64*(-4 - (18*I)*Pi + 3*Pi^2))/9 + 
        (128*(-1 - (12*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (64*(-2 - (66*I)*Pi + 27*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (128*RATIO[x])/9)/Nc^2) + 
    Nf*(((8*(114 - (77*I)*Pi + 12*Pi^2))/3 - 32*(3*I + Pi)*(-2*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + (8*(-36 + (137*I)*Pi + 122*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((8*(-16162 + (4947*I)*Pi + 4650*Pi^2))/45 - 
        (32*(-7375 - (1347*I)*Pi + 6240*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[x^(-1)] + 
        (8*(-13378 - (18453*I)*Pi + 24450*Pi^2))/(45*(-1 + RATIO[x])^2) - 
        ((32*I)/3)*(-33*I + 14*Pi)*RATIO[x] - 16*RATIO[x^2])) - 
    576*RATIO[x^2] + Nc^2*((-16*(-27993 - (162*I)*Pi + 5710*Pi^2))/45 + 
      (32*(-22435 - (13026*I)*Pi + 11850*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*(-281 - (132*I)*Pi + 110*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-16267 - (27162*I)*Pi + 19980*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(837 - (495*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*((-64*(2617 - (1050*I)*Pi + 2250*Pi^2))/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 - (32*(43541 - (25350*I)*Pi + 8730*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (64*(-606 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(293 - (180*I)*Pi))/45 + ((32*I)/3)*(23*I + 24*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 - 
      (((16*I)/45)*(367*I + 600*Pi))/(-1 + RATIO[x])^2 + 
      (256/9 - (128*RATIO[(1 - x)^(-1)])/3 + 128/(9*(-1 + RATIO[x])^2) + 
        (128*RATIO[x])/9)/Nc^2) + 
    Nf*(((-16*(-57 + (155*I)*Pi + 2*Pi^2))/3 - 
        (32*(18 - (211*I)*Pi + 16*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-18 - (111*I)*Pi + 94*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((16*(-8081 - (8340*I)*Pi + 3675*Pi^2))/45 - 
        (32*(-1475 - (1173*I)*Pi + 1554*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (256*RATIO[x^(-1)])/9 + (16*(-6689 + (1170*I)*Pi + 13995*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (32*I)*(11*I + 8*Pi)*RATIO[x] - 
        16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((-16*(-27993 + (18780*I)*Pi + 8050*Pi^2))/45 + 
      (32*(-4487 + (4374*I)*Pi + 2388*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-281 + 434*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-16267 + (20640*I)*Pi + 16950*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-837 + (759*I)*Pi + 190*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*((128*(-103 - (380*I)*Pi + 205*Pi^2))/15 - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*((16*(29 - (10*I)*Pi))/15 + ((32*I)/15)*(29*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] - (((64*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
    (768*Pi*(-3*I + Pi))/(-1 + RATIO[x])^2 + 
    (64*(199 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf*((((16*I)/3)*(9*I + 19*Pi) - (224*I)*Pi*RATIO[(1 - x)^(-1)] + 
        48*RATIO[x^(-2)] + 96*RATIO[x^(-1)] - ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((16*(-89 - (150*I)*Pi + 90*Pi^2))/45 - 
        (32*(-253 - (130*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        384*RATIO[x^(-2)] + ((16*I)/9)*(551*I + 24*Pi)*RATIO[x^(-1)] + 
        (32*((13*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        32*(13 - (8*I)*Pi)*RATIO[x] - 16*RATIO[x^2])) - 576*RATIO[x^2] + 
    Nc^2*((-32*(-3056 - (885*I)*Pi + 995*Pi^2))/45 + 
      (32*(-384 - (1325*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      480*RATIO[x^(-2)] - (32*(-562 + (66*I)*Pi + 27*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*((11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*(-788 + (759*I)*Pi + 190*Pi^2)*RATIO[x])/9 + 64*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*((64*(-2106 + (433*I)*Pi + 80*Pi^2))/15 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 + 
    Nf^2*((-16*(-337 + (21*I)*Pi + 15*Pi^2))/45 + 
      (32*(-500 + (3*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (64*RATIO[x^(-1)])/9 + ((-32*(-55 - (18*I)*Pi + 3*Pi^2))/9 + 
        (64*(-31 - (12*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (32*(-131 - (66*I)*Pi + 27*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (128*RATIO[x])/9)/Nc^2 - (16*(-713 + (6*I)*Pi + 135*Pi^2))/
       (45*(-1 + RATIO[x])^2)) + (64*(-12047 + (2214*I)*Pi + 510*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (32*(-2639 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/
     9 + Nf*(Nc*((8*(-10661 + (1558*I)*Pi + 275*Pi^2))/15 - 
        (8*(-72865 - (1356*I)*Pi + 6870*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        ((64*I)/3)*(2*I + 9*Pi)*RATIO[x^(-1)] + 
        (16*(-19816 - (3438*I)*Pi + 3495*Pi^2))/(45*(-1 + RATIO[x])^2) - 
        ((32*I)/9)*(-I + 48*Pi)*RATIO[x] - 208*RATIO[x^2]) + 
      ((16*(47 - (16*I)*Pi + 5*Pi^2))/3 - (8*(271 + (180*I)*Pi + 20*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (8*(141 + (38*I)*Pi + 28*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (16*(27 - (8*I)*Pi)*RATIO[x])/3 - 
        56*RATIO[x^2])/Nc) - 2336*RATIO[x^2] + 
    Nc^2*((-16*(-15649 + (672*I)*Pi + 940*Pi^2))/15 + 
      (16*(-91915 - (17064*I)*Pi + 9750*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*(13 + (594*I)*Pi + 204*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-46483 - (13254*I)*Pi + 8310*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(143 - (66*I)*Pi + 10*Pi^2)*RATIO[x])/3 + 224*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*((64*(-1031 + (1918*I)*Pi + 110*Pi^2))/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    480*RATIO[x^(-2)] - (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*(((16*I)/15)*(291*I + 23*Pi) - ((32*I)/15)*(211*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] + (((928*I)/15)*Pi)/(-1 + RATIO[x])^2) + 
    (128*((19*I)*Pi + 45*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (32*(1367 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf*(Nc*((-32*(-2728 + (7089*I)*Pi + 90*Pi^2))/45 + 
        (8*(-3761 + (4824*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
        ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(I + 5*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-1)] - (32*((413*I)*Pi + 60*Pi^2))/
         (15*(-1 + RATIO[x])^2) + (32*(91 + (48*I)*Pi)*RATIO[x])/9 - 
        208*RATIO[x^2]) + (((8*I)/3)*(191*I + 16*Pi) + (24*I)*(-3*I + 16*Pi)*
         RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] + ((32*I)/3)*(-15*I + 4*Pi)*
         RATIO[x^(-1)] + (16*(39 + (8*I)*Pi)*RATIO[x])/3 - 56*RATIO[x^2])/
       Nc) - 2336*RATIO[x^2] + Nc^2*((16*(-34553 + (33174*I)*Pi + 300*Pi^2))/
       45 - (64*(-3818 + (3047*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((160*I)/3)*(2*I + Pi)*RATIO[x^(-2)] + 
      (32*(32 + (37*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
      (128*((32*I)*Pi + 5*Pi^2))/(5*(-1 + RATIO[x])^2) - 
      (64*(365 - (99*I)*Pi + 15*Pi^2)*RATIO[x])/9 + 224*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*((-32*(1129 - (3564*I)*Pi + 4470*Pi^2))/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*(((-16*I)/15)*(-29*I + 26*Pi) + ((32*I)/45)*(-107*I + 114*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 + 
      (-1120/9 + (704*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x])/9)/Nc^2 - 
      (((64*I)/45)*(-70*I + 57*Pi))/(-1 + RATIO[x])^2) - 
    (64*(-1870 - (2442*I)*Pi + 1185*Pi^2))/(45*(-1 + RATIO[x])^2) + 
    (64*(-462 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nc^2*((-32*(11011 + (9654*I)*Pi + 1340*Pi^2))/45 + 
      (32*(15347 + (6444*I)*Pi + 285*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      96*RATIO[x^(-2)] + (32*(-15 + (33*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*(1435 + (114*I)*Pi + 285*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(-837 + (363*I)*Pi + 88*Pi^2)*RATIO[x])/9 - 64*RATIO[x^2]) + 
    384*RATIO[x^2] + Nf*(((16*(-33 + (68*I)*Pi + 2*Pi^2))/3 - 
        (16*(27 + (132*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-2)] - ((32*I)/3)*(-9*I + 8*Pi)*RATIO[x^(-1)] + 
        (32*(3 + 2*Pi^2))/(3*(-1 + RATIO[x])^2) - ((64*I)/3)*Pi*RATIO[x])/
       Nc + Nc*((16*(10319 + (8256*I)*Pi + 315*Pi^2))/45 - 
        (16*(16343 + (10236*I)*Pi + 630*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        64*RATIO[x^(-2)] - ((32*I)/9)*(11*I + 42*Pi)*RATIO[x^(-1)] + 
        (32*(540 + (76*I)*Pi + 105*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        32*(11 - (8*I)*Pi)*RATIO[x] + 16*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*((-32*(1129 + (630*I)*Pi + 1140*Pi^2))/45 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 + Nf^2*(((-8*I)/15)*(-58*I + 105*Pi) + ((16*I)/45)*(-214*I + 405*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 + 
      (((-112*I)/9)*(-10*I + 9*Pi) + ((32*I)/3)*(-22*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] - (128*RATIO[x])/9)/Nc^2 - 
      896/(9*(-1 + RATIO[x])^2)) - (64*(-374 - (54*I)*Pi + 39*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (64*(462 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nc^2*((32*(-11011 - (4200*I)*Pi + 790*Pi^2))/45 - 
      (32*(-15347 - (9120*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      96*RATIO[x^(-2)] - (32*(15 + (132*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(-287 + (120*I)*Pi + 18*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (32*(837 - (99*I)*Pi + 56*Pi^2)*RATIO[x])/9 - 64*RATIO[x^2]) + 
    384*RATIO[x^2] + Nf*(((16*(-33 + (16*I)*Pi + 2*Pi^2))/3 - 
        (16*(27 - (12*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-2)] - 96*RATIO[x^(-1)] + (32*(3 + 2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-8*(-20638 - (3855*I)*Pi + 120*Pi^2))/45 + 
        (16*(-16343 - (6045*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        64*RATIO[x^(-2)] + ((32*I)/9)*(-11*I + 72*Pi)*RATIO[x^(-1)] - 
        (128*(-27 + (10*I)*Pi + Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (32*(33 + (14*I)*Pi)*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*((64*(-411 - (2875*I)*Pi + 700*Pi^2))/15 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(317 - (540*I)*Pi))/45 + ((32*I)/45)*(269*I + 720*Pi)*
       RATIO[(1 - x)^(-1)] + ((-64*I)*(-3*I + 8*Pi) + (128*I)*(-3*I + 11*Pi)*
         RATIO[(1 - x)^(-1)] - (((64*I)/9)*(4*I + 33*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + (((16*I)/45)*(-127*I + 180*Pi))/(-1 + RATIO[x])^2) + 
    (64*(10517 + (270*I)*Pi + 2820*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(55 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nc^2*((16*(-15313 - (40830*I)*Pi + 10400*Pi^2))/45 - 
      (64*(-38 - (24780*I)*Pi + 5055*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      320*RATIO[x^(-2)] - (32*(293 + (33*I)*Pi + 22*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(8071 - (5640*I)*Pi + 6990*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-788 + (363*I)*Pi + 88*Pi^2)*RATIO[x])/9 - 64*RATIO[x^2]) + 
    384*RATIO[x^2] + Nf*(((16*(-48 + (11*I)*Pi + 2*Pi^2))/3 + 
        (32*(48 + (90*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - 
        (8*(129 + (100*I)*Pi + 98*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((64*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-16*(-399 - (1500*I)*Pi + 250*Pi^2))/5 + 
        (32*(-512 - (18465*I)*Pi + 4815*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        352*RATIO[x^(-2)] + ((64*I)/9)*(-112*I + 3*Pi)*RATIO[x^(-1)] - 
        (8*(20473 - (5550*I)*Pi + 17130*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (32*I)*(13*I + 8*Pi)*RATIO[x] + 16*RATIO[x^2]))) + 
  G[0, 1, 0, 1, x]*((64*(-411 - (675*I)*Pi + 590*Pi^2))/15 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(317 + (390*I)*Pi))/45 - ((32*I)/45)*(-269*I + 750*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)*(3*I + Pi) - (128*I)*(3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + (((64*I)/9)*(-4*I + 33*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + (((16*I)/45)*(-127*I + 1260*Pi))/(-1 + RATIO[x])^2) + 
    (64*(10517 - (855*I)*Pi + 1665*Pi^2))/(45*(-1 + RATIO[x])^2) + 
    (320*(-11 - (66*I)*Pi + Pi^2)*RATIO[x])/9 + 
    Nc^2*((16*(-15313 + (16740*I)*Pi + 8960*Pi^2))/45 - 
      (32*(-76 + (33570*I)*Pi + 10005*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      320*RATIO[x^(-2)] - (32*(293 + (99*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(8071 + (28530*I)*Pi + 6900*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (32*(788 - (99*I)*Pi + 56*Pi^2)*RATIO[x])/9 - 64*RATIO[x^2]) + 
    384*RATIO[x^2] + Nf*(((8*(-96 + (137*I)*Pi + 20*Pi^2))/3 - 
        (64*(-24 + (58*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - (8*(129 - (81*I)*Pi + 20*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((128*I)/3)*Pi*RATIO[x])/Nc + 
      Nc*((-8*(-2394 - (2365*I)*Pi + 1350*Pi^2))/15 + 
        (32*(-512 + (5220*I)*Pi + 4365*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        352*RATIO[x^(-2)] + ((64*I)/9)*(-112*I + 9*Pi)*RATIO[x^(-1)] - 
        (8*(20473 + (46815*I)*Pi + 15240*Pi^2))/(45*(-1 + RATIO[x])^2) - 
        ((32*I)/3)*(-39*I + 14*Pi)*RATIO[x] + 16*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*((-64*(-6096 - (1855*I)*Pi + 540*Pi^2))/15 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    3328*RATIO[x^(-2)] + (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-105 - (18*I)*Pi + 13*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (32*(-1775 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 
    Nf^2*(5216/15 + (224*RATIO[(1 - x)^(-1)])/45 + 144*RATIO[x^(-2)] - 
      (2048*RATIO[x^(-1)])/9 + 896/(9*(-1 + RATIO[x])^2) + 
      (7744/9 - (704*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)] + (128*RATIO[x])/9)/Nc^2) + 1760*RATIO[x^2] + 
    Nc^2*((-64*(-16832 - (2205*I)*Pi + 385*Pi^2))/45 - 
      (32*(2153 + (7080*I)*Pi + 105*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      5088*RATIO[x^(-2)] + (32*(-3115 - (132*I)*Pi + 74*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(346 - (162*I)*Pi + 21*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (32*(-779 + (660*I)*Pi + 122*Pi^2)*RATIO[x])/9 + 160*RATIO[x^2]) + 
    Nf*(((-8*(-163 + (4*I)*Pi + 4*Pi^2))/3 + (32*(-1 + (36*I)*Pi + 2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + 144*RATIO[x^(-2)] - 256*RATIO[x^(-1)] - 
        (32*(3 + 2*Pi^2))/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*(27*I + 8*Pi)*
         RATIO[x] + 56*RATIO[x^2])/Nc + 
      Nc*((-8*(5613 + (1450*I)*Pi + 30*Pi^2))/5 + 
        (16*(4127 + (9210*I)*Pi + 270*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        2272*RATIO[x^(-2)] + ((32*I)/9)*(-1217*I + 24*Pi)*RATIO[x^(-1)] - 
        (32*(383 - (162*I)*Pi + 27*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*(25 - (4*I)*Pi)*RATIO[x])/3 + 112*RATIO[x^2]))) + 
  G[0, 0, 1, 1, x]*((32*(6459 - (5838*I)*Pi + 850*Pi^2))/15 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((32*(88 + (69*I)*Pi))/45 - ((32*I)/45)*(385*I + 354*Pi)*
       RATIO[(1 - x)^(-1)] + (32*(5 + (4*I)*Pi) - (128*I)*(-5*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(-45*I + 44*Pi))/
         (-1 + RATIO[x])^2)/Nc^2 + (((32*I)/45)*(583*I + 294*Pi))/
       (-1 + RATIO[x])^2) + (64*(29669 - (6612*I)*Pi + 465*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (32*(503 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/
     9 + 1760*RATIO[x^2] + Nc^2*((32*(28558 - (2931*I)*Pi + 2380*Pi^2))/45 - 
      (32*(45890 + (23244*I)*Pi + 7065*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      416*RATIO[x^(-2)] - (64*(84 - (11*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(24352 + (27339*I)*Pi + 4605*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (64*(-324 + (330*I)*Pi + 61*Pi^2)*RATIO[x])/9 + 160*RATIO[x^2]) + 
    Nf*(((16*(77 + (43*I)*Pi + 3*Pi^2))/3 - (16*(87 + (274*I)*Pi + 6*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (32*(-108 - (18*I)*Pi + 17*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((16*I)/3)*(-39*I + 8*Pi)*RATIO[x] + 
        56*RATIO[x^2])/Nc + Nc*((-16*(10042 - (13539*I)*Pi + 1305*Pi^2))/45 + 
        (64*(8390 - (1041*I)*Pi + 1620*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        128*RATIO[x^(-2)] - ((128*I)/3)*(9*I + Pi)*RATIO[x^(-1)] - 
        (16*(7011 + (7052*I)*Pi + 1875*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((32*I)/3)*(19*I + 4*Pi)*RATIO[x] + 112*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*((64*(183 - (30*I)*Pi + 4*Pi^2))/3 + 
    (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 + 
    Nf^2*(128/3 - (64*RATIO[x^(-1)])/3 - (64*RATIO[x])/3) + 
    (64*(-516 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nc^2*((-64*(1066 + (645*I)*Pi + 168*Pi^2))/9 + 
      (256*I)*Pi*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-3)] - 704*RATIO[x^(-2)] - 
      (16*(-1709 - (462*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-487 + (2046*I)*Pi + 696*Pi^2)*RATIO[x])/9 - 352*RATIO[x^2]) + 
    3104*RATIO[x^2] + Nf*((424 - 16*RATIO[x^(-2)] + 64*RATIO[x^(-1)] - 
        240*RATIO[x] + 56*RATIO[x^2])/Nc + Nc*((80*(509 + (72*I)*Pi))/9 + 
        64*RATIO[x^(-3)] + 160*RATIO[x^(-2)] - ((64*I)/9)*(-65*I + 21*Pi)*
         RATIO[x^(-1)] + (32*(41 - (138*I)*Pi)*RATIO[x])/9 + 
        240*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   ((-64*(-1176 + (439*I)*Pi + 12*Pi^2))/3 + 
    (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + (64*(2796 - (773*I)*Pi + 116*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (64*(546 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nf^2*((32*(10 - (9*I)*Pi))/9 + ((64*I)/9)*(I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - (((64*I)/9)*(5*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      (64*RATIO[x])/3) + Nc^2*((-16*(113 + (918*I)*Pi + 112*Pi^2))/3 + 
      (16*(-425 + (5250*I)*Pi + 876*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (128*((11*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/3 - 
      (16*(-843 + (962*I)*Pi + 292*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (16*(-1135 + (2046*I)*Pi + 696*Pi^2)*RATIO[x])/9 - 352*RATIO[x^2]) + 
    3104*RATIO[x^2] + Nf*((-8*(5 + (30*I)*Pi + 12*Pi^2) + 
        32*(2 + (15*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)] - 
        (24*(1 + (4*I)*Pi + 8*Pi^2))/(-1 + RATIO[x])^2 - 112*RATIO[x] + 
        56*RATIO[x^2])/Nc + Nc*((32*(-10 + (363*I)*Pi + 81*Pi^2))/9 - 
        (64*(26 + (133*I)*Pi + 27*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((256*I)/3)*Pi*RATIO[x^(-1)] + (64*(-38 + (234*I)*Pi + 81*Pi^2))/
         (9*(-1 + RATIO[x])^2) + ((32*I)/9)*(167*I + 138*Pi)*RATIO[x] + 
        240*RATIO[x^2]))) - 
  (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 589*Pi^4 + 6132*Zeta[3] + 
     (12480*I)*Pi*Zeta[3]))/15 + G[1, 1, 1, x]*
   (((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] + ((64*I)/5)*(169*I + 175*Pi)*
     RATIO[x^2] + Nf^2*((16*(3427 + (501*I)*Pi))/135 - 
      ((928*I)/15)*Pi*RATIO[(1 - x)^(-1)] + (296*RATIO[x^(-2)])/5 - 
      ((16*I)/135)*(-1421*I + 120*Pi)*RATIO[x^(-1)] - 
      ((16*I)/135)*(-521*I + 120*Pi)*RATIO[x] + (136*RATIO[x^2])/5) + 
    Nf*(((8*(-366 + (423*I)*Pi + 16*Pi^2))/9 + ((32*I)/3)*(-4*I + 3*Pi)*
         RATIO[x^(-2)] - (32*(51 - (45*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*(-51 + (270*I)*Pi + 8*Pi^2)*RATIO[x])/9 + ((8*I)/3)*(5*I + 21*Pi)*
         RATIO[x^2])/Nc + Nc*((-16*(81494 - (39228*I)*Pi + 15*Pi^2))/135 - 
        (32*((-253*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
        (8*(-4221 + (3060*I)*Pi + 50*Pi^2)*RATIO[x^(-2)])/45 - 
        (16*(-18337 + (12825*I)*Pi + 540*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*(337 + (4080*I)*Pi + 1680*Pi^2)*RATIO[x])/135 + 
        ((8*I)/5)*(99*I + 140*Pi)*RATIO[x^2])) + 
    (64*(-1597 + (934*I)*Pi + 325*Pi^2 - (290*I)*Pi^3 - 60*Zeta[3]))/15 - 
    ((256*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((32*I)/45)*RATIO[x^(-1)]*(-15411*I - 1990*Pi + (825*I)*Pi^2 + 150*Pi^3 - 
      (3420*I)*Zeta[3]) - (256*RATIO[(1 - x)^(-1)]*((182*I)*Pi + 15*Pi^2 - 
       (15*I)*Pi^3 + 90*Zeta[3]))/15 + 
    (32*RATIO[x]*(15411 - (11330*I)*Pi - 2145*Pi^2 + (870*I)*Pi^3 + 
       1260*Zeta[3]))/45 + 
    Nc^2*((64*((-64*I)*Pi + 35*Pi^2)*RATIO[(1 - x)^(-1)])/5 + 
      (32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 - 
      (16*(-5574 + (3330*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(433 - (270*I)*Pi)*RATIO[x^2])/15 + 
      (16*(158482 - (49254*I)*Pi + 12555*Pi^2 - (150*I)*Pi^3 - 5580*Zeta[3]))/
       135 - ((16*I)/135)*RATIO[x^(-1)]*(-65021*I - 44310*Pi + 
        (2370*I)*Pi^2 + 1650*Pi^3 + (3420*I)*Zeta[3]) + 
      (16*RATIO[x]*(11839 - (29130*I)*Pi - 19470*Pi^2 + (1800*I)*Pi^3 + 
         2160*Zeta[3]))/135)) + G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + 
    ((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*((16*(601 + (999*I)*Pi + 90*Pi^2))/135 - 
      (32*(183 + (335*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((64*I)/9)*Pi*RATIO[x^(-1)] + (16*(107 + (1281*I)*Pi + 180*Pi^2))/
       (135*(-1 + RATIO[x])^2) + ((16*I)/135)*(721*I + 120*Pi)*RATIO[x] + 
      (((256*I)/9)*Pi - ((128*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (((128*I)/9)*Pi)/(-1 + RATIO[x])^2 + ((128*I)/9)*Pi*RATIO[x])/Nc^2 + 
      (136*RATIO[x^2])/5) + 
    Nf*(((8*(192 + (297*I)*Pi + 232*Pi^2 - (12*I)*Pi^3))/9 - 
        (8*(39 + (48*I)*Pi + 152*Pi^2 - (8*I)*Pi^3)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(-129 - (135*I)*Pi + 116*Pi^2 - (24*I)*Pi^3))/
         (9*(-1 + RATIO[x])^2) + (8*(-111 - (126*I)*Pi + 8*Pi^2)*RATIO[x])/
         9 + ((8*I)/3)*(5*I + 21*Pi)*RATIO[x^2])/Nc + 
      Nc*(((8*I)/135)*(62569*I - 45126*Pi + (15780*I)*Pi^2 + 720*Pi^3) - 
        ((16*I)/45)*(14042*I - 12630*Pi + (6305*I)*Pi^2 + 240*Pi^3)*
         RATIO[(1 - x)^(-1)] - ((256*I)/9)*Pi*RATIO[x^(-1)] + 
        (((8*I)/135)*(12233*I - 40974*Pi + (18540*I)*Pi^2 + 1440*Pi^3))/
         (-1 + RATIO[x])^2 - (16*(-977 + (7320*I)*Pi + 1680*Pi^2)*RATIO[x])/
         135 + ((8*I)/5)*(99*I + 140*Pi)*RATIO[x^2])) - 
    (32*RATIO[(1 - x)^(-1)]*(-182899 + (133845*I)*Pi + 15885*Pi^2 + 
       (10350*I)*Pi^3 - 46440*Zeta[3]))/135 + 
    (32*RATIO[x]*(3507 - (2720*I)*Pi + 715*Pi^2 - (160*I)*Pi^3 - 
       1200*Zeta[3]))/15 + (((32*I)/135)*(154871*I + 116562*Pi + 
       (14715*I)*Pi^2 + 13140*Pi^3 + (61560*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*(-40283 + (84063*I)*Pi + 18810*Pi^2 - (810*I)*Pi^3 + 2160*Zeta[3]))/
     135 + Nc^2*(((-16*I)/9)*(-281*Pi + 216*Pi^3)*RATIO[x^(-1)] + 
      (16*(433 - (270*I)*Pi)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(869 + (40320*I)*Pi + 19470*Pi^2 - (1440*I)*Pi^3 - 
         4320*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*(16451 + (45125*I)*Pi + 
         20510*Pi^2 - (720*I)*Pi^3 + 1440*Zeta[3]))/45 + 
      (8*(-66191 + (160272*I)*Pi + 47550*Pi^2 - (4320*I)*Pi^3 + 
         8640*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (16*(82681 + (73449*I)*Pi + 31725*Pi^2 + (360*I)*Pi^3 + 12960*Zeta[3]))/
       135)) + G[1, 0, 0, x]*((192*I)*Pi*RATIO[x^(-2)] + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((16*(-4316 + (309*I)*Pi + 93*Pi^2))/135 - 
      (32*(-2510 + (9*I)*Pi + 129*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      ((16*I)/135)*(1037*I + 180*Pi)*RATIO[x^(-1)] - 
      (16*(3610 + 147*Pi^2))/(135*(-1 + RATIO[x])^2) + 
      (16*(181 - (120*I)*Pi)*RATIO[x])/135 + 
      ((112*(-94 - (10*I)*Pi + 3*Pi^2))/9 - (32*(-260 - (66*I)*Pi + 27*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + 224*RATIO[x^(-1)] - 
        128/(-1 + RATIO[x])^2 - ((128*I)/9)*Pi*RATIO[x])/Nc^2 + 
      (24*RATIO[x^2])/5) - ((32*I)/135)*RATIO[x^(-1)]*
     (1414*I - 15615*Pi - (825*I)*Pi^2 + 690*Pi^3 - (3600*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(15275 - (13084*I)*Pi + 441*Pi^2 + (360*I)*Pi^3 + 
       1170*Zeta[3]))/45 + (32*RATIO[x]*(-10341 + (3840*I)*Pi - 1155*Pi^2 + 
       (620*I)*Pi^3 + 1200*Zeta[3]))/45 + 
    (64*(2295 - (1035*I)*Pi + 1886*Pi^2 + (360*I)*Pi^3 + 2070*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (64*(-15896 - (43026*I)*Pi + 4863*Pi^2 + 
       (1575*I)*Pi^3 + 2160*Zeta[3]))/135 + 
    Nc^2*((96*I)*Pi*RATIO[x^(-2)] + (16*(247 - (90*I)*Pi)*RATIO[x^2])/15 + 
      (((16*I)/135)*(32395*I + 7440*Pi + (2412*I)*Pi^2 + 1260*Pi^3 + 
         (270*I)*Zeta[3]))/(-1 + RATIO[x])^2 - ((16*I)/135)*
       RATIO[(1 - x)^(-1)]*(180115*I - 75132*Pi - (19968*I)*Pi^2 + 
        1260*Pi^3 + (270*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*
       (41027*I + 12435*Pi - (2145*I)*Pi^2 + 390*Pi^3 - (720*I)*Zeta[3]) + 
      ((16*I)/135)*RATIO[x]*(12029*I - 29820*Pi + (12870*I)*Pi^2 + 
        1500*Pi^3 + (5040*I)*Zeta[3]) + 
      (16*(-288776 - (67131*I)*Pi + 26898*Pi^2 + (1410*I)*Pi^3 + 
         5220*Zeta[3]))/135) + 
    Nf*((((8*I)/9)*(948*I - 132*Pi + (13*I)*Pi^2 + 24*Pi^3) - 
        ((8*I)/3)*(121*I + 124*Pi + (10*I)*Pi^2 + 16*Pi^3)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
        (32*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + (16*(3 + 12*Pi^2 + (8*I)*Pi^3))/
         (3*(-1 + RATIO[x])^2) - (8*(-63 - (126*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (8*(13 - (21*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-64*I)*Pi*RATIO[x^(-2)] + (16*(-18439 + (3930*I)*Pi + 390*Pi^2)*
          RATIO[x^(-1)])/135 + (16*(2533 + (5100*I)*Pi + 1440*Pi^2)*RATIO[x])/
         135 - ((8*I)/5)*(-41*I + 80*Pi)*RATIO[x^2] - 
        (((16*I)/135)*(34250*I + 7440*Pi + (3099*I)*Pi^2 + 900*Pi^3 + 
           (270*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((16*I)/135)*
         RATIO[(1 - x)^(-1)]*(99800*I - 32859*Pi - (6051*I)*Pi^2 + 900*Pi^3 + 
          (270*I)*Zeta[3]) + (8*(250139 + (56784*I)*Pi - 9837*Pi^2 - 
           (900*I)*Pi^3 + 270*Zeta[3]))/135))) + 
  G[1, 0, 1, x]*(((-48*I)/5)*(207*I + 10*Pi)*RATIO[x^(-2)] + 
    Nf^2*((-4*(8437 + (11880*I)*Pi + 234*Pi^2))/135 + 
      (16*(475 + (1540*I)*Pi + 57*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (124*RATIO[x^(-2)])/15 + ((8*I)/135)*(-719*I + 240*Pi)*RATIO[x^(-1)] - 
      (16*((280*I)*Pi + 57*Pi^2))/(45*(-1 + RATIO[x])^2) + 32*RATIO[x] + 
      ((8*(3793 - (2100*I)*Pi))/135 + ((64*I)/9)*(-4*I + 33*Pi)*
         RATIO[(1 - x)^(-1)] + (392*RATIO[x^(-2)])/15 - 
        (272*RATIO[x^(-1)])/5 - ((32*I)/135)*(-139*I + 60*Pi)*RATIO[x])/
       Nc^2 - 16*RATIO[x^2]) + 16*(11 - (116*I)*Pi)*RATIO[x^2] - 
    (((64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 135*Pi^3 - (360*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 2010*Pi + 
      (231*I)*Pi^2 + 234*Pi^3 - (756*I)*Zeta[3]) - 
    ((32*I)/135)*RATIO[x]*(-6808*I - 4485*Pi - (8745*I)*Pi^2 + 1800*Pi^3 - 
      (3780*I)*Zeta[3]) - (64*RATIO[(1 - x)^(-1)]*(-12995 - (605*I)*Pi - 
       2617*Pi^2 - (210*I)*Pi^3 + 540*Zeta[3]))/45 + 
    (32*(-8204 - (9550*I)*Pi - 6159*Pi^2 + (870*I)*Pi^3 + 1980*Zeta[3]))/45 + 
    Nc^2*((-64*Pi^2*RATIO[x^(-3)])/9 + (16*(2769 + (1020*I)*Pi + 50*Pi^2)*
        RATIO[x^(-2)])/45 + ((32*I)/3)*(34*I + 15*Pi)*RATIO[x^2] + 
      (16*RATIO[x]*(8882 - (43380*I)*Pi - 10065*Pi^2 + (720*I)*Pi^3 - 
         3780*Zeta[3]))/135 - (((16*I)/45)*(2870*Pi - (1607*I)*Pi^2 + 
         60*Pi^3 - (180*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*RATIO[(1 - x)^(-1)]*(-20390*I + 76840*Pi - (16237*I)*Pi^2 + 
        60*Pi^3 - (180*I)*Zeta[3]) + ((16*I)/135)*RATIO[x^(-1)]*
       (37202*I - 3870*Pi + (1605*I)*Pi^2 + 420*Pi^3 + (7380*I)*Zeta[3]) + 
      (16*(-8218 - (55700*I)*Pi - 12027*Pi^2 - (500*I)*Pi^3 + 3360*Zeta[3]))/
       45) + Nf*(((-4*(-129 + (502*I)*Pi + 102*Pi^2))/3 - 
        (8*(129 + (27*I)*Pi + 22*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(5*I + 3*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        (16*(-4 - (39*I)*Pi + 2*Pi^2)*RATIO[x])/3 - ((8*I)/3)*(-4*I + 21*Pi)*
         RATIO[x^2])/Nc + Nc*((64*Pi^2*RATIO[x^(-3)])/9 - 
        (4*(5979 + (2820*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/45 + 
        (8*(27857 + (5700*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/135 + 
        (64*(-185 + (252*I)*Pi + 6*Pi^2)*RATIO[x])/27 + 
        16*(7 - (12*I)*Pi)*RATIO[x^2] + 
        (64*((810*I)*Pi + 416*Pi^2 + (15*I)*Pi^3 + 45*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (8*(4184 + (29050*I)*Pi + 11613*Pi^2 + 
           (60*I)*Pi^3 + 180*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*
          (27745 + (67315*I)*Pi + 19898*Pi^2 + (120*I)*Pi^3 + 360*Zeta[3]))/
         45))) + G[1, 1, 0, x]*(((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 
    Nf^2*((-4*(8437 - (12420*I)*Pi + 360*Pi^2))/135 + 
      (16*(95 - (20*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/15)*(31*I + 540*Pi)*RATIO[x^(-2)] - 
      ((8*I)/135)*(719*I + 3840*Pi)*RATIO[x^(-1)] - 
      (64*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 32*RATIO[x] + 
      ((8*(3793 + (14520*I)*Pi))/135 - ((64*I)/9)*(4*I + 33*Pi)*
         RATIO[(1 - x)^(-1)] + ((56*I)/15)*(-7*I + 60*Pi)*RATIO[x^(-2)] - 
        ((16*I)/5)*(-17*I + 120*Pi)*RATIO[x^(-1)] + 
        ((32*I)/135)*(139*I + 60*Pi)*RATIO[x])/Nc^2 - 16*RATIO[x^2]) + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/15)*(-923*I + 4470*Pi)*RATIO[x^(-2)] + 
      ((32*I)/3)*(34*I + 21*Pi)*RATIO[x^2] + 
      (16*RATIO[x]*(8882 - (43380*I)*Pi - 16665*Pi^2 + (600*I)*Pi^3 - 
         3420*Zeta[3]))/135 + (32*((346*I)*Pi + 21*Pi^2 + (15*I)*Pi^3 - 
         36*Zeta[3]))/(9*(-1 + RATIO[x])^2) - ((32*I)/9)*RATIO[(1 - x)^(-1)]*
       (2039*I + 628*Pi + (1333*I)*Pi^2 + 15*Pi^3 + (36*I)*Zeta[3]) + 
      ((16*I)/45)*(8218*I + 74315*Pi + (9345*I)*Pi^2 + 500*Pi^3 + 
        (420*I)*Zeta[3]) - ((32*I)/135)*RATIO[x^(-1)]*(-18601*I + 40995*Pi + 
        (1980*I)*Pi^2 + 600*Pi^3 + (1260*I)*Zeta[3])) - 
    (((64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 11*Pi^3 - (24*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + ((64*I)/9)*RATIO[(1 - x)^(-1)]*
     (-2599*I - 315*Pi - (733*I)*Pi^2 + 33*Pi^3 - (162*I)*Zeta[3]) + 
    ((32*I)/45)*(8204*I + 33105*Pi + (3670*I)*Pi^2 + 1140*Pi^3 + 
      (540*I)*Zeta[3]) - ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 4563*Pi + 
      (231*I)*Pi^2 + 660*Pi^3 - (612*I)*Zeta[3]) - 
    ((32*I)/135)*RATIO[x]*(-6808*I + 22815*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) + Nf*(((-4*(-129 - (302*I)*Pi + 30*Pi^2))/3 - 
        (8*(129 + (4*I)*Pi + 102*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*(5*I + 66*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(-5*I + 18*Pi)*
         RATIO[x^(-1)] - ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        (16*(-4 + (27*I)*Pi + 2*Pi^2)*RATIO[x])/3 + ((8*I)/3)*(4*I + 21*Pi)*
         RATIO[x^2])/Nc + Nc*(((-4*I)/15)*(-1993*I + 7740*Pi)*RATIO[x^(-2)] - 
        (8*(-27857 - (63510*I)*Pi + 1440*Pi^2)*RATIO[x^(-1)])/135 + 
        (64*(-185 + (255*I)*Pi + 18*Pi^2)*RATIO[x])/27 + 
        16*(7 + (6*I)*Pi)*RATIO[x^2] + (32*((-383*I)*Pi - 15*Pi^2 - 
           (15*I)*Pi^3 + 36*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(5549 - (2102*I)*Pi + 3274*Pi^2 - 
           (60*I)*Pi^3 + 144*Zeta[3]))/9 + 
        (8*(4184 - (53195*I)*Pi + 11095*Pi^2 - (150*I)*Pi^3 + 360*Zeta[3]))/
         45))) + G[0, 0, 1, x]*(16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf*((-16*RATIO[x^(-1)] + (16*(4 - (39*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        ((8*I)/3)*(4*I + 21*Pi)*RATIO[x^2] + 
        (4*(375 + (816*I)*Pi - 142*Pi^2 - (136*I)*Pi^3 - 432*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(201 + (258*I)*Pi - 
           224*Pi^2 - (32*I)*Pi^3 - 216*Zeta[3]))/3 + 
        (4*(63 + (500*I)*Pi + 72*Pi^2 - (8*I)*Pi^3 - 72*Zeta[3]))/3)/Nc + 
      Nc*((-128*I)*Pi*RATIO[x^(-2)] - (16*(541 - (468*I)*Pi + 24*Pi^2)*
          RATIO[x^(-1)])/27 - (64*(4 + (201*I)*Pi + 18*Pi^2)*RATIO[x])/27 + 
        16*(7 + (6*I)*Pi)*RATIO[x^2] - ((32*I)/45)*RATIO[(1 - x)^(-1)]*
         (8554*I - 22085*Pi + (2323*I)*Pi^2 + 3315*Pi^3 + 
          (23265*I)*Zeta[3]) + ((8*I)/135)*(19792*I - 95598*Pi + 
          (42831*I)*Pi^2 + 6390*Pi^3 + (47250*I)*Zeta[3]) + 
        (((8*I)/135)*(80996*I - 152802*Pi - (48219*I)*Pi^2 + 40320*Pi^3 + 
           (286200*I)*Zeta[3]))/(-1 + RATIO[x])^2)) - 
    ((64*I)/9)*RATIO[x^(-1)]*(75*I - (22*I)*Pi^2 + 34*Pi^3 + 
      (192*I)*Zeta[3]) + (32*(41424 + (16723*I)*Pi + 6726*Pi^2 + 
       (90*I)*Pi^3 + 7740*Zeta[3]))/45 + 
    (32*RATIO[x]*(3838 + (8475*I)*Pi + 11715*Pi^2 + (2370*I)*Pi^3 + 
       8280*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(288038 + (71865*I)*Pi - 
       17607*Pi^2 - (11070*I)*Pi^3 + 170100*Zeta[3]))/135 + 
    (32*(147986 + (50361*I)*Pi - 26727*Pi^2 - (8100*I)*Pi^3 + 
       181980*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((416*I)*Pi*RATIO[x^(-2)] + ((32*I)/3)*(34*I + 21*Pi)*RATIO[x^2] - 
      ((16*I)/27)*RATIO[x^(-1)]*(1277*I + 1818*Pi + (132*I)*Pi^2 + 258*Pi^3 + 
        (576*I)*Zeta[3]) - (((8*I)/135)*(226909*I - 376776*Pi - 
         (129702*I)*Pi^2 + 99180*Pi^3 + (472500*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (16*RATIO[x]*(3358 + (40920*I)*Pi + 16665*Pi^2 - 
         (780*I)*Pi^3 + 4500*Zeta[3]))/135 + 
      (16*(26494 + (239142*I)*Pi + 29049*Pi^2 - (13050*I)*Pi^3 + 
         39600*Zeta[3]))/135 - (16*RATIO[(1 - x)^(-1)]*
        (50462 + (129855*I)*Pi - 11342*Pi^2 - (18900*I)*Pi^3 + 
         80190*Zeta[3]))/45) + Nf^2*((320*RATIO[x^(-1)])/27 + 32*RATIO[x] - 
      16*RATIO[x^2] + (4*(-9883 + (3588*I)*Pi + 1536*Pi^2 - (360*I)*Pi^3 + 
         2160*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*(-2447 - (880*I)*Pi + 
         896*Pi^2 - (480*I)*Pi^3 + 2880*Zeta[3]))/45 + 
      (4*(-3359 - (11628*I)*Pi + 4656*Pi^2 - (3240*I)*Pi^3 + 19440*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + ((32*(139 + (60*I)*Pi)*RATIO[x])/135 + 
        (8*(4877 + (3180*I)*Pi - 1800*Pi^2 - (360*I)*Pi^3 + 2160*Zeta[3]))/
         135 - (16*RATIO[(1 - x)^(-1)]*(1933 + (1920*I)*Pi - 1200*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45 + 
        (8*(6721 + (8340*I)*Pi - 6600*Pi^2 - (3240*I)*Pi^3 + 19440*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc^2)) + 
  G[0, 1, 1, x]*((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((-8*(-10331 + (1746*I)*Pi + 243*Pi^2))/135 + 
      (16*(-2696 + (398*I)*Pi + 183*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (64*RATIO[x^(-2)])/3 - ((64*I)/9)*(9*I + Pi)*RATIO[x^(-1)] + 
      ((-16*I)*(-25*I + 12*Pi) + (96*I)*(-5*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        (((256*I)/9)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - (16*Pi*(-127*I + 143*Pi))/
       (45*(-1 + RATIO[x])^2) + ((16*I)/135)*(19*I + 120*Pi)*RATIO[x] + 
      (24*RATIO[x^2])/5) - ((64*I)/9)*RATIO[x^(-1)]*
     (-177*I - 72*Pi + (11*I)*Pi^2 + 88*Pi^3 - (222*I)*Zeta[3]) - 
    (((64*I)/45)*(-10517*Pi - (48*I)*Pi^2 + 30*Pi^3 + (2160*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (32*RATIO[x]*(-13611 + (7010*I)*Pi + 1155*Pi^2 - 
       (920*I)*Pi^3 + 600*Zeta[3]))/45 - 
    (64*RATIO[(1 - x)^(-1)]*(-33719 + (6752*I)*Pi + 932*Pi^2 - (450*I)*Pi^3 + 
       1440*Zeta[3]))/45 + (32*(-28928 - (13467*I)*Pi - 3021*Pi^2 + 
       (1260*I)*Pi^3 + 3600*Zeta[3]))/45 + 
    Nc^2*(((8*I)/3)*(345*I + 224*Pi)*RATIO[x^(-2)] + 
      (16*(247 - (90*I)*Pi)*RATIO[x^2])/15 + 
      (16*(4873 - (168018*I)*Pi - 31734*Pi^2 + (2160*I)*Pi^3 - 5220*Zeta[3]))/
       135 - ((16*I)/9)*RATIO[x^(-1)]*(1596*I + 1513*Pi - (121*I)*Pi^2 + 
        116*Pi^3 + (228*I)*Zeta[3]) - 
      (((16*I)/45)*(-16142*Pi - (5993*I)*Pi^2 + 90*Pi^3 - (9540*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((16*I)/45)*RATIO[(1 - x)^(-1)]*
       (1394*I - 55268*Pi + (12553*I)*Pi^2 + 300*Pi^3 + (15300*I)*Zeta[3]) + 
      (16*RATIO[x]*(-25159 + (31590*I)*Pi + 12870*Pi^2 - (1860*I)*Pi^3 + 
         7200*Zeta[3]))/135) + 
    Nf*((((-8*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-2)] - ((32*I)/3)*(10*I + 3*Pi)*
         RATIO[x^(-1)] + (8*(-99 + (270*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (8*(13 - (21*I)*Pi)*RATIO[x^2])/3 + 
        (8*(105 - (636*I)*Pi - 112*Pi^2 + (3*I)*Pi^3 + 90*Zeta[3]))/9 + 
        (8*((-129*I)*Pi + 9*Pi^2 + (41*I)*Pi^3 + 210*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(-1215 + (72*I)*Pi + 
           278*Pi^2 + (96*I)*Pi^3 + 504*Zeta[3]))/9)/Nc + 
      Nc*(((-8*I)/3)*(45*I + 122*Pi)*RATIO[x^(-2)] + 
        (32*(-120 + (259*I)*Pi + 11*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*(-3713 + (5100*I)*Pi + 1440*Pi^2)*RATIO[x])/135 - 
        ((8*I)/5)*(-41*I + 80*Pi)*RATIO[x^2] + 
        (8*(24653 + (83682*I)*Pi + 24216*Pi^2 + (1125*I)*Pi^3 + 
           11610*Zeta[3]))/135 + (8*((-20473*I)*Pi + 5057*Pi^2 + 
           (1965*I)*Pi^3 + 17550*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(4701 + (58532*I)*Pi + 15132*Pi^2 + 
           (2100*I)*Pi^3 + 20160*Zeta[3]))/45))) + 
  G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] + 16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf^2*((320*RATIO[x^(-1)])/27 + 32*RATIO[x] - 16*RATIO[x^2] + 
      ((32*(139 - (60*I)*Pi)*RATIO[x])/135 + 
        (8*(6721 + (8340*I)*Pi - 3300*Pi^2 - (1620*I)*Pi^3 - 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
          (1933 + (780*I)*Pi - 60*Pi^2 - (240*I)*Pi^3 - 1440*Zeta[3]))/45 + 
        (8*(4877 + (60*I)*Pi + 360*Pi^2 - (180*I)*Pi^3 - 1080*Zeta[3]))/135)/
       Nc^2 + (4*(-3359 + (8040*I)*Pi + 612*Pi^2 - (1620*I)*Pi^3 - 
         9720*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-2447 + (2356*I)*Pi + 642*Pi^2 - (240*I)*Pi^3 - 
         1440*Zeta[3]))/45 + (4*(-9883 + (5808*I)*Pi + 1602*Pi^2 - 
         (180*I)*Pi^3 - 1080*Zeta[3]))/135) - 
    (64*RATIO[(1 - x)^(-1)]*(144019 + (9234*I)*Pi - 5067*Pi^2 - 
       (405*I)*Pi^3 - 43740*Zeta[3]))/135 + 
    (64*(73993 - (3105*I)*Pi - 4152*Pi^2 - (90*I)*Pi^3 - 38070*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (64*(20712 - (6261*I)*Pi + 331*Pi^2 + 
       (405*I)*Pi^3 - 2790*Zeta[3]))/45 + ((64*I)/9)*RATIO[x^(-1)]*
     (-75*I - 288*Pi - (44*I)*Pi^2 + 3*Pi^3 - (108*I)*Zeta[3]) + 
    (32*RATIO[x]*(3838 + (35775*I)*Pi + 8745*Pi^2 + (1260*I)*Pi^3 + 
       7020*Zeta[3]))/135 + Nc^2*((320*I)*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*(34*I + 15*Pi)*RATIO[x^2] + 
      (8*(226909 + (362700*I)*Pi - 72114*Pi^2 - (43560*I)*Pi^3 - 
         364500*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (16*(26494 + (78717*I)*Pi + 17403*Pi^2 - (4590*I)*Pi^3 - 
         63180*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*
        (25231 + (42484*I)*Pi - 157*Pi^2 - (3900*I)*Pi^3 - 36495*Zeta[3]))/
       45 - ((16*I)/27)*RATIO[x^(-1)]*(1277*I + 1356*Pi - (231*I)*Pi^2 + 
        126*Pi^3 - (324*I)*Zeta[3]) + 
      (16*RATIO[x]*(3358 + (32880*I)*Pi + 10065*Pi^2 - (540*I)*Pi^3 + 
         2700*Zeta[3]))/135) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-2)] - (16*I)*(-I + 4*Pi)*RATIO[x^(-1)] + 
        (16*(4 + (27*I)*Pi + 2*Pi^2)*RATIO[x])/3 - ((8*I)/3)*(-4*I + 21*Pi)*
         RATIO[x^2] + (4*(375 + (48*I)*Pi - 124*Pi^2 + (8*I)*Pi^3 - 
           96*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(201 + (91*I)*Pi - 182*Pi^2 + (16*I)*Pi^3 - 
           24*Zeta[3]))/3 + (4*(63 - (40*I)*Pi - 16*Pi^2 + (16*I)*Pi^3 - 
           24*Zeta[3]))/3)/Nc + Nc*((-352*I)*Pi*RATIO[x^(-2)] + 
        (16*(-541 + (1284*I)*Pi + 42*Pi^2)*RATIO[x^(-1)])/27 - 
        (128*(2 + (72*I)*Pi + 3*Pi^2)*RATIO[x])/27 + 16*(7 - (12*I)*Pi)*
         RATIO[x^2] + (((8*I)/135)*(80996*I - 166785*Pi - (22278*I)*Pi^2 + 
           22230*Pi^3 - (160920*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (8*(-19792 - (61263*I)*Pi - 27147*Pi^2 + (3105*I)*Pi^3 + 
           26460*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*
          (-34216 - (62537*I)*Pi - 12014*Pi^2 + (7290*I)*Pi^3 + 
           55440*Zeta[3]))/45))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((2*I)/15)*(655*I + 222*Pi)*RATIO[x^(-2)] - 
      (4*(-10023 + (2086*I)*Pi + 200*Pi^2)*RATIO[x^(-1)])/135 - 
      ((56*I)/135)*(-3*I + 46*Pi)*RATIO[x] + 
      ((4*(9045 + (7586*I)*Pi))/135 + ((256*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/15)*(-45*I + 98*Pi)*RATIO[x^(-2)] - ((8*I)/5)*(-45*I + 34*Pi)*
         RATIO[x^(-1)] + (32*(135 - (139*I)*Pi)*RATIO[x])/135)/Nc^2 + 
      ((8*I)/15)*(30*I + 11*Pi)*RATIO[x^2] + 
      (2*(-55671 + (822*I)*Pi + 3076*Pi^2 + (240*I)*Pi^3 - 1440*Zeta[3]))/
       135 - (16*RATIO[(1 - x)^(-1)]*((-475*I)*Pi + 143*Pi^2 + (20*I)*Pi^3 - 
         120*Zeta[3]))/45 + (((64*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2) - (64*((-395*I)*Pi^3 + 66*Pi^4 + 2370*Zeta[3] + 
       (720*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (64*RATIO[(1 - x)^(-1)]*((12995*I)*Pi + 402*Pi^2 - (455*I)*Pi^3 + 
       31*Pi^4 + 4710*Zeta[3] + (1170*I)*Pi*Zeta[3]))/45 - 
    (16*RATIO[x]*(28197 - (78670*I)*Pi - 10205*Pi^2 + 324*Pi^4 + 
       21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 + 936*Pi^4 - 
       21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (16*(-206067 + (106716*I)*Pi + 10837*Pi^2 - (4980*I)*Pi^3 + 1689*Pi^4 - 
       40680*Zeta[3] + (41040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (8*RATIO[x^(-2)]*(-8475 + (14541*I)*Pi + 1700*Pi^2 + 600*Zeta[3]))/45 + 
      (16*RATIO[x]*(1864 + (7567*I)*Pi + 8290*Pi^2 - (550*I)*Pi^3 + 
         106*Pi^4 - 990*Zeta[3] - (600*I)*Pi*Zeta[3]))/45 + 
      (32*((55*I)*Pi^3 + 69*Pi^4 - 330*Zeta[3] + (900*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        ((-20390*I)*Pi + 6893*Pi^2 + (140*I)*Pi^3 + 138*Pi^4 + 9240*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-1)]*(143034 - (176726*I)*Pi - 32275*Pi^2 + (4290*I)*Pi^3 + 
         1500*Pi^4 + 540*Zeta[3] + (11880*I)*Pi*Zeta[3]))/135 - 
      (8*(247299 - (215681*I)*Pi - 17224*Pi^2 + (1920*I)*Pi^3 + 480*Pi^4 - 
         60660*Zeta[3] - (13320*I)*Pi*Zeta[3]))/135) + 
    Nf*(((-8*(-10 - (11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 - 
        (16*(-33 + (44*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 + 
        (4*(1374 - (345*I)*Pi - 148*Pi^2 - (77*I)*Pi^3 - 186*Zeta[3]))/9 + 
        (8*RATIO[x]*(-90 + (75*I)*Pi + 51*Pi^2 + (4*I)*Pi^3 - 96*Zeta[3]))/
         9 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*(-129*Pi - (9*I)*Pi^2 + 41*Pi^3 - 
          (210*I)*Zeta[3]))/Nc + 
      Nc*((-32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 - 
        (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + ((8*I)/45)*RATIO[x]*
         (1621*I - 2812*Pi + (2180*I)*Pi^2 + 100*Pi^3 + (1080*I)*Zeta[3]) - 
        ((4*I)/135)*RATIO[x^(-1)]*(-100701*I - 107102*Pi + (22720*I)*Pi^2 + 
          1560*Pi^3 + (2160*I)*Zeta[3]) - 
        (2*RATIO[x^(-2)]*(-18015 + (24642*I)*Pi + 4280*Pi^2 + 2400*Zeta[3]))/
         45 - (32*((65*I)*Pi^3 + 69*Pi^4 - 390*Zeta[3] + (900*I)*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
          ((-27745*I)*Pi + 5417*Pi^2 + (2105*I)*Pi^3 + 276*Pi^4 + 
           16710*Zeta[3] + (3600*I)*Pi*Zeta[3]))/45 - 
        (2*(-419727 + (510484*I)*Pi + 94142*Pi^2 + (13050*I)*Pi^3 + 
           1656*Pi^4 + 114300*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (32*((4590*I)*Pi - 2365*Pi^2 - (1508*I)*Pi^3 + 111*Pi^4 - 4344*Zeta[3] - 
       (1980*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[x^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[(1 - x)^(-1)]*(-167944 + (27540*I)*Pi + 41938*Pi^2 - 
       (8388*I)*Pi^3 + 651*Pi^4 + 134856*Zeta[3] - (11880*I)*Pi*Zeta[3]))/
     135 - (8*(373471 + (225436*I)*Pi - 90278*Pi^2 + (8556*I)*Pi^3 + 
       3534*Pi^4 - 119592*Zeta[3] - (19440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(14850 - (75662*I)*Pi + 14455*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-16*((-923*I)*Pi + 905*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (8*((-64790*I)*Pi + 10430*Pi^2 - (3234*I)*Pi^3 + 405*Pi^4 - 
         432*Zeta[3] - (4860*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-82015 - (465560*I)*Pi + 159654*Pi^2 + 
         (40686*I)*Pi^3 + 405*Pi^4 + 365868*Zeta[3] - (4860*I)*Pi*Zeta[3]))/
       135 + (16*RATIO[x]*(285 - (5127*I)*Pi + 25555*Pi^2 + (1650*I)*Pi^3 + 
         660*Pi^4 + 28710*Zeta[3] - (6660*I)*Pi*Zeta[3]))/135 - 
      (8*(-34408 + (575195*I)*Pi - 63212*Pi^2 - (12696*I)*Pi^3 + 4503*Pi^4 - 
         234408*Zeta[3] + (9900*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(1894 - (11480*I)*Pi + 46775*Pi^2 + (12870*I)*Pi^3 + 
         3993*Pi^4 + 4290*Zeta[3] + (13500*I)*Pi*Zeta[3]))/135) + 
    Nf^2*((-4*((31*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(-3397 + (15558*I)*Pi + 3600*Pi^2)*RATIO[x^(-1)])/405 + 
      (16*(105 + (361*I)*Pi)*RATIO[x])/135 + (8*(30 - (11*I)*Pi)*RATIO[x^2])/
       15 + (((32*I)/135)*(-1805*Pi - (420*I)*Pi^2 + 69*Pi^3 - 
         (342*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (4*RATIO[(1 - x)^(-1)]*(13727 - (22300*I)*Pi + 2748*Pi^2 + 
         (2172*I)*Pi^3 + 12456*Zeta[3]))/135 + 
      (2*(123113 - (128766*I)*Pi - 8136*Pi^2 + (4572*I)*Pi^3 + 
         28296*Zeta[3]))/405 + ((-56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/
         15 + (8*(49 + (318*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/15 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (32*(-135 - (139*I)*Pi + 50*Pi^2)*
          RATIO[x])/135 + (4*(-13877 - (31894*I)*Pi - 640*Pi^2 + 
           (1260*I)*Pi^3 + 7560*Zeta[3]))/135 - 
        (8*RATIO[(1 - x)^(-1)]*(-6241 - (16080*I)*Pi + 3300*Pi^2 + 
           (1620*I)*Pi^3 + 9720*Zeta[3]))/135)/Nc^2) + 
    Nf*(((8*((-5*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-5 + (28*I)*Pi + 44*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*((-15*I)*Pi + 30*Pi^2 + 4*Pi^4))/(15*(-1 + RATIO[x])^2) + 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 - 
        (4*(5355 + (7185*I)*Pi - 1350*Pi^2 + (400*I)*Pi^3 + 24*Pi^4 - 
           420*Zeta[3]))/45 + (8*RATIO[x]*(63 + (87*I)*Pi - 15*Pi^2 - 
           (8*I)*Pi^3 - 24*Zeta[3]))/9 + (4*RATIO[(1 - x)^(-1)]*
          (3285 + (40*I)*Pi + 550*Pi^2 + (80*I)*Pi^3 + 16*Pi^4 + 
           120*Zeta[3]))/15)/Nc + 
      Nc*((4*((-1993*I)*Pi + 1980*Pi^2)*RATIO[x^(-2)])/15 + 
        (32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
        (32*RATIO[x]*(250 - (52*I)*Pi - 485*Pi^2 - (70*I)*Pi^3 - 
           420*Zeta[3]))/45 - ((4*I)/405)*RATIO[x^(-1)]*
         (-43811*I + 44526*Pi - (112980*I)*Pi^2 + 14040*Pi^3 - 
          (4680*I)*Zeta[3]) - (8*((-68500*I)*Pi + 12650*Pi^2 - 
           (2958*I)*Pi^3 + 477*Pi^4 + 936*Zeta[3] - (4860*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
          (27667 - (264625*I)*Pi + 82023*Pi^2 + (20892*I)*Pi^3 + 477*Pi^4 + 
           172836*Zeta[3] - (4860*I)*Pi*Zeta[3]))/135 - 
        (2*(426281 - (2931852*I)*Pi + 305508*Pi^2 + (101664*I)*Pi^3 + 
           2862*Pi^4 + 1117512*Zeta[3] - (29160*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (16*RATIO[x]*(2970 - (14798*I)*Pi - 2905*Pi^2 + 66*Pi^4 - 396*Zeta[3] + 
       (504*I)*Pi*Zeta[3]))/27 + 
    (16*RATIO[x^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (550*I)*Pi^3 + 
       430*Pi^4 + 6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 - 
    (8*(373471 - (150132*I)*Pi - 65888*Pi^2 - (42372*I)*Pi^3 + 1530*Pi^4 + 
       372240*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[(1 - x)^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 + 
       (11298*I)*Pi^3 + 927*Pi^4 - 178830*Zeta[3] - (70740*I)*Pi*Zeta[3]))/
     135 + (16*((295972*I)*Pi - 66072*Pi^2 - (19884*I)*Pi^3 + 1041*Pi^4 + 
       13500*Zeta[3] - (129600*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((-8*((1035*I)*Pi + 602*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
      (16*RATIO[x]*(95 - (7927*I)*Pi - 8290*Pi^2 - (110*I)*Pi^3 + 47*Pi^4 - 
         12210*Zeta[3] + (3840*I)*Pi*Zeta[3]))/45 + 
      (8*RATIO[x^(-1)]*(1894 + (41520*I)*Pi + 36085*Pi^2 + (4950*I)*Pi^3 + 
         2931*Pi^4 - 7590*Zeta[3] + (21420*I)*Pi*Zeta[3]))/135 - 
      (8*(-34408 - (114399*I)*Pi - 55342*Pi^2 - (75678*I)*Pi^3 + 1809*Pi^4 + 
         417120*Zeta[3] + (103860*I)*Pi*Zeta[3]))/135 + 
      (8*((226909*I)*Pi - 129886*Pi^2 + (20868*I)*Pi^3 + 5577*Pi^4 - 
         354960*Zeta[3] - (284580*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-82015 + (311418*I)*Pi - 23318*Pi^2 + 
         (146328*I)*Pi^3 + 6372*Pi^4 - 1014300*Zeta[3] - 
         (334260*I)*Pi*Zeta[3]))/135) + Nf^2*(((-64*I)/3)*Pi*RATIO[x^(-2)] - 
      (4*(3397 - (6480*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/405 + 
      (112*(15 + (23*I)*Pi)*RATIO[x])/135 + (8*(30 - (11*I)*Pi)*RATIO[x^2])/
       15 + (2*(123113 + (90114*I)*Pi - 19056*Pi^2 + (8136*I)*Pi^3 + 
         108*Pi^4 - 92880*Zeta[3] - (6480*I)*Pi*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*(13727 + (21150*I)*Pi - 2156*Pi^2 + 
         (4296*I)*Pi^3 + 144*Pi^4 - 48240*Zeta[3] - (8640*I)*Pi*Zeta[3]))/
       135 + (4*((-3359*I)*Pi + 2448*Pi^2 + (816*I)*Pi^3 + 162*Pi^4 - 
         24480*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      ((392*RATIO[x^(-1)])/15 + ((32*I)/135)*(135*I + 139*Pi)*RATIO[x] + 
        (4*(-13877 - (3746*I)*Pi + 4500*Pi^2 + (2880*I)*Pi^3 + 36*Pi^4 - 
           12960*Zeta[3] - (2160*I)*Pi*Zeta[3]))/135 - 
        (8*RATIO[(1 - x)^(-1)]*(-6241 + (3498*I)*Pi + 3600*Pi^2 + 
           (3960*I)*Pi^3 + 144*Pi^4 - 15120*Zeta[3] - (8640*I)*Pi*Zeta[3]))/
         135 + (8*((6721*I)*Pi - 1750*Pi^2 + (660*I)*Pi^3 + 162*Pi^4 + 
           3960*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2))/
       Nc^2) + Nf*(((8*((-11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-5 + (22*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/3 + 
        (8*RATIO[x]*(63 - (75*I)*Pi - 51*Pi^2 - (4*I)*Pi^3 + 96*Zeta[3]))/9 + 
        (4*RATIO[(1 - x)^(-1)]*(3285 + (2160*I)*Pi - 40*Pi^2 - (940*I)*Pi^3 + 
           18*Pi^4 - 2400*Zeta[3] - (960*I)*Pi*Zeta[3]))/15 + 
        (4*(-5355 + (2355*I)*Pi + 2295*Pi^2 + (235*I)*Pi^3 + 39*Pi^4 + 
           2370*Zeta[3] + (1440*I)*Pi*Zeta[3]))/45 + 
        (4*((5625*I)*Pi + 360*Pi^2 + (815*I)*Pi^3 + 36*Pi^4 + 5010*Zeta[3] + 
           (1440*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((8*((135*I)*Pi + 476*Pi^2)*RATIO[x^(-2)])/9 + 
        (32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 - 
        ((4*I)/405)*RATIO[x^(-1)]*(-43811*I + 66060*Pi - (102780*I)*Pi^2 + 
          5400*Pi^3 + (8280*I)*Zeta[3]) + 
        (32*RATIO[x]*(250 + (748*I)*Pi + 545*Pi^2 - (25*I)*Pi^3 + 
           990*Zeta[3]))/45 + (8*RATIO[(1 - x)^(-1)]*(27667 + (106755*I)*Pi + 
           24054*Pi^2 + (54336*I)*Pi^3 + 4578*Pi^4 - 490860*Zeta[3] - 
           (82080*I)*Pi*Zeta[3]))/135 - 
        (2*(426281 + (162108*I)*Pi + 133218*Pi^2 + (278622*I)*Pi^3 + 
           9972*Pi^4 - 2233620*Zeta[3] - (123120*I)*Pi*Zeta[3]))/405 - 
        (4*((161992*I)*Pi - 117174*Pi^2 + (10017*I)*Pi^3 + 8430*Pi^4 - 
           355410*Zeta[3] - (174960*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2)))) + 
  G[0, 0, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/135)*(-8671*I + 19158*Pi - (5692*I)*Pi^2 + 480*Pi^3) + 
      ((4*I)/135)*(-6569*I + 13410*Pi - (7780*I)*Pi^2 + 480*Pi^3)*
       RATIO[(1 - x)^(-1)] + ((320*I)/27)*Pi*RATIO[x^(-1)] - 
      (((2*I)/45)*(-97*I + 2794*Pi - (3396*I)*Pi^2 + 320*Pi^3))/
       (-1 + RATIO[x])^2 - ((152*I)/135)*(-21*I + 38*Pi)*RATIO[x] + 
      ((-4*(-31125 - (9754*I)*Pi + 3320*Pi^2))/135 + 
        (8*(-8365 - (3866*I)*Pi + 1520*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (4*(-22845 - (13442*I)*Pi + 5800*Pi^2))/(135*(-1 + RATIO[x])^2) - 
        (32*(-135 - (139*I)*Pi + 50*Pi^2)*RATIO[x])/135)/Nc^2 + 
      ((8*I)/15)*(30*I + 11*Pi)*RATIO[x^2]) - 
    (16*RATIO[x]*(1503 - (70982*I)*Pi + 18775*Pi^2 - (2310*I)*Pi^3 + 
       486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 - 
    (16*(-180432 - (168158*I)*Pi + 64561*Pi^2 + (7470*I)*Pi^3 + 1248*Pi^4 - 
       50400*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 - 
    (16*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (7770*I)*Pi^3 + 3188*Pi^4 + 
       19320*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[(1 - x)^(-1)]*(-326521 - (210098*I)*Pi + 45250*Pi^2 + 
       (35310*I)*Pi^3 + 9525*Pi^4 - 65880*Zeta[3] - (12960*I)*Pi*Zeta[3]))/
     135 + ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((-8*(695 + (34*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 - 
      (16*RATIO[x^(-1)]*((-1277*I)*Pi + 1206*Pi^2 - (66*I)*Pi^3 + 108*Pi^4 - 
         (1224*I)*Pi*Zeta[3]))/27 - (16*RATIO[x]*(6162 - (6207*I)*Pi + 
         25555*Pi^2 - (330*I)*Pi^3 + 1362*Pi^4 - 10890*Zeta[3] + 
         (7380*I)*Pi*Zeta[3]))/135 + (16*RATIO[(1 - x)^(-1)]*
        (-557257 - (577767*I)*Pi + 536595*Pi^2 - (21240*I)*Pi^3 + 1926*Pi^4 + 
         50400*Zeta[3] - (75330*I)*Pi*Zeta[3]))/405 - 
      (8*(-494713 - (540915*I)*Pi + 573084*Pi^2 - (23220*I)*Pi^3 + 
         2232*Pi^4 + 122760*Zeta[3] - (114480*I)*Pi*Zeta[3]))/405 - 
      (8*(-649298 - (472359*I)*Pi + 500781*Pi^2 - (6300*I)*Pi^3 + 4545*Pi^4 + 
         16020*Zeta[3] - (127980*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2)) + 
    Nf*(((-16*I)*Pi*RATIO[x^(-1)] - (4*(-17 + (18*I)*Pi + 7*Pi^2)*RATIO[x^2])/
         3 + (8*RATIO[x]*(-36 - (87*I)*Pi + 15*Pi^2 + (8*I)*Pi^3 + 
           24*Zeta[3]))/9 - (4*(-6540 - (2865*I)*Pi + 2075*Pi^2 - 
           (520*I)*Pi^3 + 142*Pi^4 - 120*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
        (16*RATIO[(1 - x)^(-1)]*(-4395 - (1800*I)*Pi + 230*Pi^2 - 
           (240*I)*Pi^3 + 104*Pi^4 - 90*Zeta[3] + (1440*I)*Pi*Zeta[3]))/45 - 
        (4*(-2388 - (867*I)*Pi - 393*Pi^2 - (88*I)*Pi^3 + 92*Pi^4 - 
           48*Zeta[3] + (1440*I)*Pi*Zeta[3]))/(9*(-1 + RATIO[x])^2))/Nc + 
      Nc*(((-16*I)/27)*(541*Pi + (180*I)*Pi^2 + 12*Pi^3)*RATIO[x^(-1)] - 
        (32*(-100 - (2*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
        (8*RATIO[x]*(-379 + (28*I)*Pi + 1940*Pi^2 + (280*I)*Pi^3 - 
           1200*Zeta[3]))/45 + (2*(-483379 - (851472*I)*Pi + 744192*Pi^2 - 
           (4140*I)*Pi^3 + 5364*Pi^4 + 49320*Zeta[3] - (126360*I)*Pi*
            Zeta[3]))/405 + (4*RATIO[(1 - x)^(-1)]*(327121 + (1056000*I)*Pi - 
           849240*Pi^2 + (11160*I)*Pi^3 + 576*Pi^4 + 31680*Zeta[3] + 
           (320760*I)*Pi*Zeta[3]))/405 + 
        (2*(-310079 - (1077768*I)*Pi + 966228*Pi^2 - (2700*I)*Pi^3 + 
           828*Pi^4 - 83880*Zeta[3] - (576720*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2)))) + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(89100*Pi^2 - (450628*I)*Pi^3 + 2955*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 - 816600*Zeta[3] - (258120*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 - 
  (4*(461160 + (166110*I)*Pi - 37941715*Pi^2 - (13736800*I)*Pi^3 + 
     7574700*Pi^4 - (691824*I)*Pi^5 + 136380*Pi^6 + 32245920*Zeta[3] + 
     (81063360*I)*Pi*Zeta[3] - 3835440*Pi^2*Zeta[3] + 
     (3250800*I)*Pi^3*Zeta[3] - 39690000*Zeta[3]^2 - 40332600*Zeta[5] - 
     (5670000*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[(1 - x)^(-1)]*((1156890*I)*Pi + 17634120*Pi^2 + (7026740*I)*Pi^3 - 
     4679850*Pi^4 - (212163*I)*Pi^5 + 76480*Pi^6 - 30258480*Zeta[3] - 
     (39356100*I)*Pi*Zeta[3] + 2843820*Pi^2*Zeta[3] - 
     (6955200*I)*Pi^3*Zeta[3] + 87658200*Zeta[3]^2 + 13437900*Zeta[5] + 
     (20412000*I)*Pi*Zeta[5]))/14175 + 
  (8*((9395120*I)*Pi^3 - 1589070*Pi^4 - (562233*I)*Pi^5 + 33955*Pi^6 - 
     56370720*Zeta[3] + (2712780*I)*Pi*Zeta[3] + 449820*Pi^2*Zeta[3] - 
     (6917400*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] + 
     (51030000*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
  Nc^2*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (4*RATIO[x^2]*(-695*Pi^2 - (34*I)*Pi^3 + 7*Pi^4 - 2348*Zeta[3] + 
       (720*I)*Pi*Zeta[3]))/15 - 
    (8*RATIO[x]*(855*Pi^2 - (34035*I)*Pi^3 + 28465*Pi^4 + (1617*I)*Pi^5 + 
       593*Pi^6 - 204246*Zeta[3] + (449820*I)*Pi*Zeta[3] + 
       98010*Pi^2*Zeta[3] - (7560*I)*Pi^3*Zeta[3] + 8100*Zeta[3]^2 + 
       350460*Zeta[5] - (18900*I)*Pi*Zeta[5]))/405 + 
    (4*RATIO[x^(-1)]*((-2788231*I)*Pi - 360207*Pi^2 - (395652*I)*Pi^3 + 
       (6831*I)*Pi^5 + 17820*Pi^6 + 3508920*Zeta[3] + 
       (2374380*I)*Pi*Zeta[3] + 1283040*Pi^2*Zeta[3] - 
       (84240*I)*Pi^3*Zeta[3] + (398520*I)*Pi*Zeta[5]))/3645 + 
    (4*((3403155*I)*Pi^3 - 1183420*Pi^4 - (372323*I)*Pi^5 + 181105*Pi^6 - 
       20418930*Zeta[3] - (34005720*I)*Pi*Zeta[3] + 1758120*Pi^2*Zeta[3] - 
       (1814400*I)*Pi^3*Zeta[3] + 47250000*Zeta[3]^2 - 17362800*Zeta[5] + 
       (2494800*I)*Pi*Zeta[5]))/(4725*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-22038800*I)*Pi + 8387785*Pi^2 + 
       (29766310*I)*Pi^3 - 6886460*Pi^4 - (1158444*I)*Pi^5 + 618430*Pi^6 - 
       10245480*Zeta[3] - (222471900*I)*Pi*Zeta[3] + 14970060*Pi^2*Zeta[3] - 
       (9072000*I)*Pi^3*Zeta[3] + 166244400*Zeta[3]^2 - 81118800*Zeta[5] + 
       (10319400*I)*Pi*Zeta[5]))/14175 + 
    (4*(-3112200 + (55001975*I)*Pi - 21180285*Pi^2 + (314432790*I)*Pi^3 - 
       39386655*Pi^4 - (4903416*I)*Pi^5 + 768240*Pi^6 - 152558910*Zeta[3] - 
       (1002936060*I)*Pi*Zeta[3] + 53706240*Pi^2*Zeta[3] - 
       (26308800*I)*Pi^3*Zeta[3] + 376601400*Zeta[3]^2 - 322339500*Zeta[5] + 
       (37422000*I)*Pi*Zeta[5]))/127575) + 
  G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*RATIO[x^(-2)] + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    Nf^2*(8*Pi^2*RATIO[x^2] - ((2*I)/45)*RATIO[x^(-2)]*
       (1965*Pi + (271*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) + 
      ((2*I)/3645)*RATIO[x^(-1)]*(60479*I + 487296*Pi + (64062*I)*Pi^2 + 
        62640*Pi^3 + (462240*I)*Zeta[3]) + 
      (8*RATIO[x]*(-13007 + (7713*I)*Pi - 9990*Pi^2 - (540*I)*Pi^3 + 
         17280*Zeta[3]))/3645 - (4*((1120*I)*Pi^3 + 39*Pi^4 - 6720*Zeta[3] + 
         (2664*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-13727*I)*Pi + 3480*Pi^2 + (1936*I)*Pi^3 + 
         201*Pi^4 - 31200*Zeta[3] - (7056*I)*Pi*Zeta[3]))/135 - 
      (2*(-273724 + (428940*I)*Pi - 56583*Pi^2 + (156492*I)*Pi^3 + 
         2997*Pi^4 - 1653480*Zeta[3] - (167184*I)*Pi*Zeta[3]))/3645 + 
      ((16*RATIO[x]*(-75 + 139*Pi^2 - (12*I)*Pi^3 - 72*Zeta[3]))/81 - 
        ((4*I)/9)*RATIO[x^(-2)]*(-27*Pi - (49*I)*Pi^2 + 84*Pi^3 + 
          (504*I)*Zeta[3]) + ((4*I)/15)*RATIO[x^(-1)]*(53*I - 172*Pi - 
          (170*I)*Pi^2 + 240*Pi^3 + (1440*I)*Zeta[3]) + 
        (8*RATIO[(1 - x)^(-1)]*((6241*I)*Pi - 1750*Pi^2 + (660*I)*Pi^3 + 
           162*Pi^4 + 3960*Zeta[3] - (9720*I)*Pi*Zeta[3]))/135 - 
        (4*(-9504 + (14496*I)*Pi + 12215*Pi^2 + (14520*I)*Pi^3 + 378*Pi^4 - 
           61920*Zeta[3] - (22680*I)*Pi*Zeta[3]))/405)/Nc^2) + 
    Nf*(Nc*(-8*RATIO[x^2]*(7*Pi^2 - 24*Zeta[3]) + (128*I)*Pi*RATIO[x^(-3)]*
         Zeta[3] + ((2*I)/45)*RATIO[x^(-2)]*(18015*Pi - (10943*I)*Pi^2 + 
          10560*Pi^3 + (35760*I)*Zeta[3] - 7200*Pi*Zeta[3]) + 
        (2*RATIO[x]*(1216681 - (360144*I)*Pi + 864600*Pi^2 + (1080*I)*Pi^3 + 
           48924*Pi^4 - 2209680*Zeta[3] + (745200*I)*Pi*Zeta[3]))/3645 + 
        (4*RATIO[x^(-1)]*(762659 - (3178926*I)*Pi - 1301253*Pi^2 - 
           (804870*I)*Pi^3 + 32400*Pi^4 + 2585520*Zeta[3] + 
           (797040*I)*Pi*Zeta[3]))/3645 + 
        (2*(-4401878 + (8069940*I)*Pi + 2342004*Pi^2 + (4795254*I)*Pi^3 + 
           291033*Pi^4 + (6318*I)*Pi^5 - 24129900*Zeta[3] - 
           (4151088*I)*Pi*Zeta[3] - 97200*Pi^2*Zeta[3] - 379080*Zeta[5]))/
         3645 - (4*RATIO[(1 - x)^(-1)]*((-55334*I)*Pi - 102480*Pi^2 + 
           (32957*I)*Pi^3 + 14859*Pi^4 + (234*I)*Pi^5 - 323490*Zeta[3] - 
           (77472*I)*Pi*Zeta[3] - 3600*Pi^2*Zeta[3] - 14040*Zeta[5]))/135 + 
        (8*((7070*I)*Pi^3 + 2011*Pi^4 + (117*I)*Pi^5 - 42420*Zeta[3] + 
           (34704*I)*Pi*Zeta[3] - 1800*Pi^2*Zeta[3] - 7020*Zeta[5]))/
         (135*(-1 + RATIO[x])^2)) + 
      ((2*RATIO[x^(-1)]*(-9995 + (10980*I)*Pi + 7680*Pi^2 + (1800*I)*Pi^3 + 
           24*Pi^4 - 14880*Zeta[3]))/135 - ((8*I)/9)*RATIO[x^(-2)]*
         (-30*Pi + (2*I)*Pi^2 + 33*Pi^3 + (198*I)*Zeta[3]) + 
        (4*RATIO[x^2]*(4*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/3 + 
        (2*RATIO[x]*(-10085 - (1620*I)*Pi - 1890*Pi^2 + (1620*I)*Pi^3 + 
           204*Pi^4 - 5160*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
        (2*(24670 + (10170*I)*Pi + 5055*Pi^2 - (5430*I)*Pi^3 - 45*Pi^4 + 
           (96*I)*Pi^5 + 17520*Zeta[3] - (13680*I)*Pi*Zeta[3] - 
           1440*Pi^2*Zeta[3] - 21600*Zeta[5]))/135 - 
        (4*RATIO[(1 - x)^(-1)]*((-9855*I)*Pi - 90*Pi^2 + (505*I)*Pi^3 - 
           17*Pi^4 + (32*I)*Pi^5 + 750*Zeta[3] - (2160*I)*Pi*Zeta[3] - 
           480*Pi^2*Zeta[3] - 7200*Zeta[5]))/45 + 
        (((32*I)/45)*(15*Pi^3 + 4*Pi^5 + (90*I)*Zeta[3] + 
           (60*I)*Pi^2*Zeta[3] + (900*I)*Zeta[5]))/(-1 + RATIO[x])^2)/Nc) + 
    (8*RATIO[x]*(9933 - (80082*I)*Pi + 56740*Pi^2 + (19710*I)*Pi^3 - 
       7491*Pi^4 + (3126*I)*Pi^5 - 99180*Zeta[3] + 3960*Pi^2*Zeta[3] - 
       47520*Zeta[5]))/405 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 89100*Pi - (251362*I)*Pi^2 + 36510*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*((590*I)*Pi^3 + 1797*Pi^4 - (36*I)*Pi^5 - 3540*Zeta[3] + 
       (62136*I)*Pi*Zeta[3] - 17280*Pi^2*Zeta[3] + 44280*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
      ((-167944*I)*Pi + 77880*Pi^2 + (19574*I)*Pi^3 - 590*Pi^4 - 
       (291*I)*Pi^5 + 26160*Zeta[3] + (191736*I)*Pi*Zeta[3] - 
       20880*Pi^2*Zeta[3] + 57780*Zeta[5]))/135 + 
    (8*(-37800 + (112749*I)*Pi + 223432*Pi^2 - (194058*I)*Pi^3 - 10071*Pi^4 - 
       (3852*I)*Pi^5 + 981540*Zeta[3] + (326376*I)*Pi*Zeta[3] - 
       18360*Pi^2*Zeta[3] + 349920*Zeta[5]))/405 + 
    Nc^2*((16*RATIO[x^2]*(34*Pi^2 - (19*I)*Pi^3 - 30*Zeta[3]))/3 - 
      (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - ((4*I)/15)*RATIO[x^(-2)]*
       (5650*Pi - (3549*I)*Pi^2 + 3840*Pi^3 + (14360*I)*Zeta[3] - 
        1200*Pi*Zeta[3]) + (4*(10502558 - (12303414*I)*Pi + 705759*Pi^2 - 
         (5961276*I)*Pi^3 - 15066*Pi^4 + (9342*I)*Pi^5 + 25299000*Zeta[3] + 
         (12722832*I)*Pi*Zeta[3] + 1108080*Pi^2*Zeta[3] - 894240*Zeta[5]))/
       3645 + (4*((-12660*I)*Pi^3 - 3983*Pi^4 - (138*I)*Pi^5 + 
         75960*Zeta[3] - (66744*I)*Pi*Zeta[3] + 2160*Pi^2*Zeta[3] - 
         7560*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*((-164030*I)*Pi + 194180*Pi^2 - (52576*I)*Pi^3 - 
         18063*Pi^4 - (138*I)*Pi^5 + 660480*Zeta[3] + (459216*I)*Pi*Zeta[3] + 
         2160*Pi^2*Zeta[3] - 7560*Zeta[5]))/135 + ((4*I)/3645)*RATIO[x^(-1)]*
       (2788231*I + 8360982*Pi - (4011864*I)*Pi^2 + 2064690*Pi^3 + 
        (176418*I)*Pi^4 + 1728*Pi^5 + (5902200*I)*Zeta[3] - 
        3333960*Pi*Zeta[3] + (972000*I)*Pi^2*Zeta[3] + (19440*I)*Zeta[5]) + 
      (4*RATIO[x]*(-2329339 + (1196316*I)*Pi - 1766550*Pi^2 + 
         (187380*I)*Pi^3 - 183546*Pi^4 - (18522*I)*Pi^5 + 6709500*Zeta[3] - 
         (1728540*I)*Pi*Zeta[3] - 19440*Pi^2*Zeta[3] + 505440*Zeta[5]))/
       3645)) + Nf^2*(((4*I)/15)*RATIO[x^2]*((30*I)*Pi^2 + 11*Pi^3 + 
      (78*I)*Zeta[3]) - ((2*I)/3645)*RATIO[x^(-1)]*
     (60479*Pi + (65691*I)*Pi^2 + 9324*Pi^3 + (262440*I)*Zeta[3] - 
      17280*Pi*Zeta[3]) + (8*RATIO[x]*(-315*Pi^2 - (883*I)*Pi^3 + 12*Pi^4 + 
       1734*Zeta[3] - (720*I)*Pi*Zeta[3]))/405 + 
    (2245320 - (10790080*I)*Pi - 45662715*Pi^2 + (11140290*I)*Pi^3 - 
      322560*Pi^4 - (403704*I)*Pi^5 + 33480*Pi^6 - 86785020*Zeta[3] - 
      (72152640*I)*Pi*Zeta[3] + 3674160*Pi^2*Zeta[3] + 8164800*Zeta[3]^2 - 
      42865200*Zeta[5])/127575 - (2*RATIO[(1 - x)^(-1)]*
      ((-1322895*I)*Pi - 1295105*Pi^2 + (572810*I)*Pi^3 + 42490*Pi^4 - 
       (51408*I)*Pi^5 + 14880*Pi^6 - 3719100*Zeta[3] - 
       (11818800*I)*Pi*Zeta[3] + 1073520*Pi^2*Zeta[3] + 3628800*Zeta[3]^2 - 
       9752400*Zeta[5]))/14175 + 
    (2*((387835*I)*Pi^3 + 7560*Pi^4 - (50568*I)*Pi^5 + 16740*Pi^6 - 
       2327010*Zeta[3] - (8255520*I)*Pi*Zeta[3] + 821520*Pi^2*Zeta[3] + 
       4082400*Zeta[3]^2 - 8240400*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
    (((-4*I)/45)*RATIO[x^(-1)]*(159*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) - (16*RATIO[x]*(-405*Pi^2 - (139*I)*Pi^3 + 
         116*Pi^4 + 834*Zeta[3] + (1080*I)*Pi*Zeta[3]))/405 + 
      (2*(35532 - (181608*I)*Pi + 173845*Pi^2 + (382018*I)*Pi^3 - 9338*Pi^4 - 
         (3024*I)*Pi^5 + 744*Pi^6 - 19068*Zeta[3] - (529200*I)*Pi*Zeta[3] + 
         181440*Zeta[3]^2 + 453600*Zeta[5]))/2835 + 
      (4*((62167*I)*Pi^3 - 2303*Pi^4 - (5544*I)*Pi^5 + 3348*Pi^6 - 
         373002*Zeta[3] - (370440*I)*Pi*Zeta[3] + 816480*Zeta[3]^2 + 
         831600*Zeta[5]))/(2835*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*((-126903*I)*Pi + 146615*Pi^2 + 
         (221046*I)*Pi^3 - 6972*Pi^4 - (6048*I)*Pi^5 + 2976*Pi^6 + 
         347004*Zeta[3] - (635040*I)*Pi*Zeta[3] + 725760*Zeta[3]^2 + 
         907200*Zeta[5]))/2835)/Nc^2) + 
  Nf*((((-2*I)/135)*RATIO[x^(-1)]*(9995*Pi + (2100*I)*Pi^2 + 1260*Pi^3 + 
        168*Pi^5 + (11880*I)*Zeta[3] - 13200*Pi*Zeta[3]) - 
      (RATIO[x^2]*(-170*Pi^2 + (180*I)*Pi^3 + 91*Pi^4 + 680*Zeta[3] + 
         (1680*I)*Pi*Zeta[3]))/15 + (2*RATIO[x]*(-1890*Pi^2 - (990*I)*Pi^3 + 
         1089*Pi^4 + (28*I)*Pi^5 + 7380*Zeta[3] + (21600*I)*Pi*Zeta[3] - 
         1200*Pi^2*Zeta[3] + 2160*Zeta[5]))/135 + 
      (2*RATIO[(1 - x)^(-1)]*((21630*I)*Pi - 66325*Pi^2 - (280*I)*Pi^3 - 
         406*Pi^4 - (2828*I)*Pi^5 + 944*Pi^6 + 18060*Zeta[3] - 
         (74760*I)*Pi*Zeta[3] + 22960*Pi^2*Zeta[3] + (36960*I)*Pi^3*Zeta[3] + 
         60480*Zeta[3]^2 - 21840*Zeta[5] - (292320*I)*Pi*Zeta[5]))/315 + 
      (13860 + (70630*I)*Pi + 227850*Pi^2 + (110670*I)*Pi^3 - 51744*Pi^4 + 
        (10843*I)*Pi^5 - 158*Pi^6 - 278460*Zeta[3] - (771960*I)*Pi*Zeta[3] - 
        69720*Pi^2*Zeta[3] - (42840*I)*Pi^3*Zeta[3] - 22680*Zeta[3]^2 - 
        565740*Zeta[5] + (536760*I)*Pi*Zeta[5])/945 + 
      ((32670*I)*Pi^3 + 8370*Pi^4 - (2919*I)*Pi^5 - 3002*Pi^6 - 
        196020*Zeta[3] + (567000*I)*Pi*Zeta[3] + 73440*Pi^2*Zeta[3] - 
        (100440*I)*Pi^3*Zeta[3] - 204120*Zeta[3]^2 + 745740*Zeta[5] + 
        (735480*I)*Pi*Zeta[5])/(405*(-1 + RATIO[x])^2))/Nc + 
    Nc*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - 
      (2*RATIO[x^2]*(-800*Pi^2 - (16*I)*Pi^3 + 127*Pi^4 - 1332*Zeta[3] + 
         (2640*I)*Pi*Zeta[3]))/15 - ((2*I)/3645)*RATIO[x^(-1)]*
       (-1525318*Pi + (474903*I)*Pi^2 - 434328*Pi^3 + 7020*Pi^5 - 
        (2935440*I)*Zeta[3] + 1315440*Pi*Zeta[3] - (466560*I)*Pi^2*Zeta[3]) + 
      (4*RATIO[x]*(-3000*Pi^2 - (2576*I)*Pi^3 + 2209*Pi^4 + (234*I)*Pi^5 - 
         29652*Zeta[3] + (40320*I)*Pi*Zeta[3] + 5280*Pi^2*Zeta[3] + 
         17640*Zeta[5]))/135 + (2*RATIO[(1 - x)^(-1)]*((-10493665*I)*Pi - 
         5305160*Pi^2 + (32759020*I)*Pi^3 - 3954195*Pi^4 - (1006236*I)*Pi^5 + 
         843580*Pi^6 - 3204600*Zeta[3] - (182977200*I)*Pi*Zeta[3] + 
         8270640*Pi^2*Zeta[3] - (151200*I)*Pi^3*Zeta[3] + 
         154677600*Zeta[3]^2 - 62181000*Zeta[5] - (12700800*I)*Pi*Zeta[5]))/
       14175 + ((-20929440*I)*Pi^3 + 7741160*Pi^4 + (1855707*I)*Pi^5 - 
        1631480*Pi^6 + 125576640*Zeta[3] + (242900280*I)*Pi*Zeta[3] + 
        13068720*Pi^2*Zeta[3] - (415800*I)*Pi^3*Zeta[3] - 
        301757400*Zeta[3]^2 + 157418100*Zeta[5] + (22793400*I)*Pi*Zeta[5])/
       (14175*(-1 + RATIO[x])^2) + (-9826740 - (3811990*I)*Pi + 
        148817655*Pi^2 - (580905780*I)*Pi^3 + 23212980*Pi^4 + 
        (7079373*I)*Pi^5 - 2841840*Pi^6 + 180525240*Zeta[3] + 
        (1013365080*I)*Pi*Zeta[3] - 114057720*Pi^2*Zeta[3] + 
        (12587400*I)*Pi^3*Zeta[3] - 482743800*Zeta[3]^2 + 131147100*Zeta[5] + 
        (25515000*I)*Pi*Zeta[5])/127575)) + 
  G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + (516*I)*Zeta[3]) - 
    ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - (440*I)*Pi^4 + 
      144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi - (2430*I)*Pi^2 + 480*Pi^3)*RATIO[x^(-1)] + 
      8*Pi^2*RATIO[x^2] + (8*RATIO[x]*(13007 - (7713*I)*Pi - 4590*Pi^2 + 
         (540*I)*Pi^3 - 17280*Zeta[3]))/3645 + 
      ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-37797*I - 41508*Pi + 
        (102742*I)*Pi^2 + 10320*Pi^3 - (167040*I)*Zeta[3] - 
        25920*Pi*Zeta[3]) + (2*((-873*I)*Pi + 37939*Pi^2 - (6264*I)*Pi^3 - 
         105552*Zeta[3] + (25920*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
      (2*(-427868 + (866520*I)*Pi + 603657*Pi^2 - (12744*I)*Pi^3 - 
         484272*Zeta[3] + (116640*I)*Pi*Zeta[3]))/3645 + 
      ((-56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (((4*I)/81)*(-13707*Pi - (6289*I)*Pi^2 + 3192*Pi^3 - 
           (19152*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((4*I)/405)*(-22476*I - 51744*Pi - (1975*I)*Pi^2 + 7080*Pi^3 - 
          (42480*I)*Zeta[3]) + ((4*I)/135)*RATIO[(1 - x)^(-1)]*
         (-6043*I - 37708*Pi - (12670*I)*Pi^2 + 7680*Pi^3 - 
          (46080*I)*Zeta[3]) + (16*RATIO[x]*(75 - 139*Pi^2 + (12*I)*Pi^3 + 
           72*Zeta[3]))/81)/Nc^2) + 
    (8*(35427 - (36201*I)*Pi - 823732*Pi^2 - (9396*I)*Pi^3 + 64506*Pi^4 - 
       (1872*I)*Pi^5 - 1353168*Zeta[3] + (100440*I)*Pi*Zeta[3] - 
       8640*Pi^2*Zeta[3] - 3240*Zeta[5]))/405 + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 38920*Pi^2 - (97470*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 4500*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*((317154*I)*Pi - 295972*Pi^2 - (1398*I)*Pi^3 + 4521*Pi^4 + 
       (1044*I)*Pi^5 - 226284*Zeta[3] - (59400*I)*Pi*Zeta[3] - 
       46440*Pi^2*Zeta[3] + 176040*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(33054 + (951462*I)*Pi - 1807588*Pi^2 - 
       (66600*I)*Pi^3 + 104691*Pi^4 - (1350*I)*Pi^5 - 1795500*Zeta[3] - 
       (3240*I)*Pi*Zeta[3] - 162000*Pi^2*Zeta[3] + 187920*Zeta[5]))/405 + 
    Nc^2*((16*RATIO[x^2]*(34*Pi^2 - (17*I)*Pi^3 - 42*Zeta[3]))/3 - 
      ((8*I)/135)*RATIO[x^(-1)]*(-1894*Pi - (5610*I)*Pi^2 + 75*Pi^3 - 
        (2640*I)*Pi^4 + 141*Pi^5 + 23430*Pi*Zeta[3] - 
        (14940*I)*Pi^2*Zeta[3]) + (4*(-8722633 + (11043666*I)*Pi + 
         41676*Pi^2 - (3872232*I)*Pi^3 + 463401*Pi^4 - (39852*I)*Pi^5 - 
         26223156*Zeta[3] - (539460*I)*Pi*Zeta[3] - 152280*Pi^2*Zeta[3] - 
         1283040*Zeta[5]))/3645 - (4*RATIO[(1 - x)^(-1)]*
        (-629680 + (1723048*I)*Pi - 1161004*Pi^2 - (860730*I)*Pi^3 + 
         96585*Pi^4 - (2286*I)*Pi^5 - 6583680*Zeta[3] - 
         (28800*I)*Pi*Zeta[3] - 162000*Pi^2*Zeta[3] - 210600*Zeta[5]))/405 + 
      (4*((1298596*I)*Pi - 917783*Pi^2 - (395832*I)*Pi^3 + 28383*Pi^4 - 
         (1836*I)*Pi^5 - 3388716*Zeta[3] + (210960*I)*Pi*Zeta[3] - 
         123120*Pi^2*Zeta[3] - 194400*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(2329339 - (1196316*I)*Pi + 1105590*Pi^2 + 
         (234900*I)*Pi^3 + 267894*Pi^4 + (15066*I)*Pi^5 - 6443820*Zeta[3] + 
         (4508460*I)*Pi*Zeta[3] + 492480*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645) + Nf*(((8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[x^2]*(4*Pi^2 + (7*I)*Pi^3 - 42*Zeta[3]))/3 - 
        (2*RATIO[x]*(-10085 - (1620*I)*Pi - 450*Pi^2 + (1620*I)*Pi^3 + 
           204*Pi^4 - 5160*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 + 
        (2*(-19625 + (6030*I)*Pi - 12225*Pi^2 + (1500*I)*Pi^3 + 1302*Pi^4 - 
           (366*I)*Pi^5 - 7140*Zeta[3] + (15840*I)*Pi*Zeta[3] + 
           2160*Pi^2*Zeta[3] + 5400*Zeta[5]))/135 - 
        (4*RATIO[(1 - x)^(-1)]*(-1545 + (7725*I)*Pi - 7150*Pi^2 - 
           (170*I)*Pi^3 + 469*Pi^4 - (152*I)*Pi^5 - 6360*Zeta[3] + 
           (6840*I)*Pi*Zeta[3] + 2880*Pi^2*Zeta[3] + 7200*Zeta[5]))/45 + 
        (2*((23880*I)*Pi - 8575*Pi^2 + (900*I)*Pi^3 - 24*Pi^4 - 
           (290*I)*Pi^5 - 10620*Zeta[3] - (1680*I)*Pi*Zeta[3] + 
           7920*Pi^2*Zeta[3] + 16200*Zeta[5]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((8*I)*RATIO[x^2]*((7*I)*Pi^2 + 6*Pi^3 + (12*I)*Zeta[3]) + 
        (4*RATIO[x^(-1)]*((-43811*I)*Pi + 52020*Pi^2 + (3180*I)*Pi^3 + 
           2880*Pi^4 + (25560*I)*Pi*Zeta[3]))/405 - 
        (2*RATIO[x]*(1216681 - (360144*I)*Pi + 456360*Pi^2 + 
           (197640*I)*Pi^3 + 51948*Pi^4 - 1989360*Zeta[3] + 
           (1134000*I)*Pi*Zeta[3]))/3645 + 
        (2*((-310079*I)*Pi + 680912*Pi^2 + (486858*I)*Pi^3 - 28071*Pi^4 + 
           (936*I)*Pi^5 + 3228444*Zeta[3] - (660600*I)*Pi*Zeta[3] + 
           343440*Pi^2*Zeta[3] + 583200*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(299819 - (964226*I)*Pi + 528916*Pi^2 + 
           (852480*I)*Pi^3 - 53166*Pi^4 + (792*I)*Pi^5 + 5594040*Zeta[3] - 
           (84960*I)*Pi*Zeta[3] + 382320*Pi^2*Zeta[3] + 648000*Zeta[5]))/
         405 + (2*(4306381 - (8265420*I)*Pi - 2885304*Pi^2 + 
           (2844018*I)*Pi^3 - 179847*Pi^4 + (7452*I)*Pi^5 + 
           19803204*Zeta[3] + (1419120*I)*Pi*Zeta[3] + 670680*Pi^2*Zeta[3] + 
           1166400*Zeta[5]))/3645))), 
 G[1, 1, 1, 1, 1, 1, x]*(7168 - 3584*RATIO[x^(-1)] + 
    Nc^2*(1024 - 512*RATIO[x^(-1)] - 512*RATIO[x]) - 3584*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(4736 + 5120*RATIO[(1 - x)^(-1)] - 
    (17408*RATIO[x^(-1)])/3 + 
    Nf*((160 - 320*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1280 - 2560*RATIO[(1 - x)^(-1)] + 2560/(-1 + RATIO[x])^2)) + 
    Nc^2*(2176 + 2240*RATIO[(1 - x)^(-1)] - (13312*RATIO[x^(-1)])/3 - 
      2240/(-1 + RATIO[x])^2 - (6656*RATIO[x])/3) - 8320/(-1 + RATIO[x])^2 - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (1152 + 23808*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
    Nf*((256 - 896*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1024 - 8192*RATIO[(1 - x)^(-1)] + 9344/(-1 + RATIO[x])^2)) + 
    Nc^2*(7040/3 + 7040*RATIO[(1 - x)^(-1)] - (1664*RATIO[x^(-1)])/3 - 
      13056/(-1 + RATIO[x])^2 - 1664*RATIO[x]) - 23808/(-1 + RATIO[x])^2 - 
    (6656*RATIO[x])/3) + G[1, 1, 0, 0, 0, 1, x]*
   (2432 + 128*RATIO[(1 - x)^(-1)] - (5504*RATIO[x^(-1)])/3 + 
    Nc*Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
    Nc^2*(320 - 192*RATIO[(1 - x)^(-1)] + (2240*RATIO[x^(-1)])/3 + 
      192/(-1 + RATIO[x])^2 - (2048*RATIO[x])/3) + 512/(-1 + RATIO[x])^2 - 
    (6016*RATIO[x])/3) + G[1, 1, 0, 0, 1, 0, x]*
   (2432 + 128*RATIO[(1 - x)^(-1)] - (5504*RATIO[x^(-1)])/3 + 
    Nc*Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
    Nc^2*(320 - 192*RATIO[(1 - x)^(-1)] + (2240*RATIO[x^(-1)])/3 + 
      192/(-1 + RATIO[x])^2 - (2048*RATIO[x])/3) + 512/(-1 + RATIO[x])^2 - 
    (6016*RATIO[x])/3) + G[0, 1, 0, 0, 0, 0, x]*
   (9344 - 8448*RATIO[(1 - x)^(-1)] - 2560*RATIO[x^(-1)] + 
    Nf*(Nc*(-1128 + 6288*RATIO[(1 - x)^(-1)] - 7968/(-1 + RATIO[x])^2) + 
      (-448 + 800*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc) + 
    Nf^2*(-32 + 160*RATIO[(1 - x)^(-1)] + (-64 + 320*RATIO[(1 - x)^(-1)] - 
        288/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) + 
    Nc^2*(6720 - 5376*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
      15040/(-1 + RATIO[x])^2 - 512*RATIO[x]) + 18816/(-1 + RATIO[x])^2 - 
    1792*RATIO[x]) + G[0, 1, 0, 1, 1, 1, x]*
   (-6272 + 22016*RATIO[(1 - x)^(-1)] + (4352*RATIO[x^(-1)])/3 + 
    Nf*((128 - 448*RATIO[(1 - x)^(-1)] + 288/(-1 + RATIO[x])^2)/Nc + 
      Nc*(448 - 3968*RATIO[(1 - x)^(-1)] + 4736/(-1 + RATIO[x])^2)) + 
    Nc^2*(-1792/3 + 4992*RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 - 
      8960/(-1 + RATIO[x])^2 - 384*RATIO[x]) - 22016/(-1 + RATIO[x])^2 - 
    (3584*RATIO[x])/3) + G[1, 1, 0, 1, 0, 0, x]*
   (1792 - 512*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
    Nc*Nf*(-160 + 320*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2) + 
    Nc^2*(512 - 320*RATIO[(1 - x)^(-1)] + (3200*RATIO[x^(-1)])/3 + 
      320/(-1 + RATIO[x])^2 - (2816*RATIO[x])/3) + 512/(-1 + RATIO[x])^2 - 
    (3328*RATIO[x])/3) + G[0, 0, 1, 0, 0, 0, x]*
   (3712 + 8192*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
    Nf*((-320 + 352*RATIO[(1 - x)^(-1)] + 240/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1408 - 9056*RATIO[(1 - x)^(-1)] + 7760/(-1 + RATIO[x])^2)) + 
    Nf^2*(-128 + 640*RATIO[(1 - x)^(-1)] + (-256 + 1280*RATIO[(1 - x)^(-1)] - 
        1152/(-1 + RATIO[x])^2)/Nc^2 - 576/(-1 + RATIO[x])^2) + 
    Nc^2*(1344 + 19968*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] - 
      16192/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 3200/(-1 + RATIO[x])^2 - 
    1024*RATIO[x]) + G[1, 0, 1, 1, 0, 1, x]*
   (-1024 + 1024*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2) + 
    Nc^2*(1344 + 128*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      128/(-1 + RATIO[x])^2 - 640*RATIO[x]) - 1024/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 0, 1, 1, 1, 0, x]*
   (-1024 + 1024*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc*Nf*(64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2) + 
    Nc^2*(1344 + 128*RATIO[(1 - x)^(-1)] - 960*RATIO[x^(-1)] - 
      128/(-1 + RATIO[x])^2 - 640*RATIO[x]) - 1024/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*(-1024 + 512*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] + Nc*Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 
      128/(-1 + RATIO[x])^2) + Nc^2*(384 - 128*RATIO[(1 - x)^(-1)] - 
      128*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2) - 512/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[0, 0, 1, 1, 0, 0, x]*
   (1664 - 15232*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] + 
    Nf*(Nc*(-736 + 3200*RATIO[(1 - x)^(-1)] - 1120/(-1 + RATIO[x])^2) + 
      (928 - 2240*RATIO[(1 - x)^(-1)] + 1280/(-1 + RATIO[x])^2)/Nc) + 
    Nf^2*(128 - 640*RATIO[(1 - x)^(-1)] + (256 - 1280*RATIO[(1 - x)^(-1)] + 
        1152/(-1 + RATIO[x])^2)/Nc^2 + 576/(-1 + RATIO[x])^2) + 
    Nc^2*(2432 - 18176*RATIO[(1 - x)^(-1)] + 1792*RATIO[x^(-1)] + 
      11904/(-1 + RATIO[x])^2 - 512*RATIO[x]) + 7808/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 0, 0, 0, 0, 1, x]*(3968 - 4352*RATIO[(1 - x)^(-1)] + 
    (2560*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-512 + 1024*RATIO[(1 - x)^(-1)] - 1024/(-1 + RATIO[x])^2) + 
      (-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(1024 - 960*RATIO[(1 - x)^(-1)] + (5120*RATIO[x^(-1)])/3 + 
      960/(-1 + RATIO[x])^2 - (2432*RATIO[x])/3) + 6912/(-1 + RATIO[x])^2 - 
    (2176*RATIO[x])/3) + G[1, 0, 0, 0, 1, 0, x]*
   (3968 - 4352*RATIO[(1 - x)^(-1)] + (2560*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-512 + 1024*RATIO[(1 - x)^(-1)] - 1024/(-1 + RATIO[x])^2) + 
      (-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(1024 - 960*RATIO[(1 - x)^(-1)] + (5120*RATIO[x^(-1)])/3 + 
      960/(-1 + RATIO[x])^2 - (2432*RATIO[x])/3) + 6912/(-1 + RATIO[x])^2 - 
    (2176*RATIO[x])/3) + G[0, 1, 0, 0, 1, 1, x]*
   (1408 - 8448*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
    Nf*(Nc*(96 - 96*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2) + 
      (-288*RATIO[(1 - x)^(-1)] + 368/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(64 - 2368*RATIO[(1 - x)^(-1)] + 256*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - 384*RATIO[x]) + 10624/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[0, 1, 1, 0, 0, 1, x]*(4096*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + Nf*(Nc*(-320 + 2272*RATIO[(1 - x)^(-1)] - 
        2704/(-1 + RATIO[x])^2) + (-160 + 416*RATIO[(1 - x)^(-1)] - 
        272/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(2944/3 - 3072*RATIO[(1 - x)^(-1)] + 320*RATIO[x^(-1)] + 
      5952/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) + 3072/(-1 + RATIO[x])^2 - 
    384*RATIO[x]) + G[0, 1, 1, 0, 1, 0, x]*(4096*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + Nf*(Nc*(-320 + 2272*RATIO[(1 - x)^(-1)] - 
        2704/(-1 + RATIO[x])^2) + (-160 + 416*RATIO[(1 - x)^(-1)] - 
        272/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(2944/3 - 3072*RATIO[(1 - x)^(-1)] + 320*RATIO[x^(-1)] + 
      5952/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) + 3072/(-1 + RATIO[x])^2 - 
    384*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*(2816 - 1536*RATIO[(1 - x)^(-1)] + 
    (1792*RATIO[x^(-1)])/3 + Nc*Nf*(96 - 192*RATIO[(1 - x)^(-1)] + 
      192/(-1 + RATIO[x])^2) + Nc^2*(-2560 + 192*RATIO[(1 - x)^(-1)] + 
      (7424*RATIO[x^(-1)])/3 - 192/(-1 + RATIO[x])^2 - (896*RATIO[x])/3) + 
    1536/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) + 
  G[1, 0, 0, 0, 1, 1, x]*(-3200 + 3968*RATIO[(1 - x)^(-1)] - 
    1024*RATIO[x^(-1)] + Nc*Nf*(640 - 1280*RATIO[(1 - x)^(-1)] + 
      1280/(-1 + RATIO[x])^2) + Nc^2*(-1792 + 1280*RATIO[(1 - x)^(-1)] - 
      512*RATIO[x^(-1)] - 1280/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 
    5888/(-1 + RATIO[x])^2 - 256*RATIO[x]) + G[1, 1, 1, 1, 0, 0, x]*
   (4096 - 768*RATIO[(1 - x)^(-1)] + Nc^2*(2560 - 2560*RATIO[x^(-1)]) - 
    2304*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(2048 - 768*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] + Nc*Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 
      128/(-1 + RATIO[x])^2) + Nc^2*(-320/3 - 128*RATIO[(1 - x)^(-1)] + 
      576*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - (640*RATIO[x])/3) + 
    768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + G[1, 0, 1, 0, 1, 0, x]*
   (2048 - 768*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc*Nf*(-64 + 128*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2) + 
    Nc^2*(-320/3 - 128*RATIO[(1 - x)^(-1)] + 576*RATIO[x^(-1)] + 
      128/(-1 + RATIO[x])^2 - (640*RATIO[x])/3) + 768/(-1 + RATIO[x])^2 - 
    256*RATIO[x]) + G[1, 0, 0, 1, 0, 0, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    (5632*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-288 + 576*RATIO[(1 - x)^(-1)] - 576/(-1 + RATIO[x])^2) + 
      (-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-896 - 384*RATIO[(1 - x)^(-1)] + (5888*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 - (896*RATIO[x])/3) + 4096/(-1 + RATIO[x])^2 - 
    (256*RATIO[x])/3) + G[0, 1, 1, 0, 1, 1, x]*
   (-4352 + 5376*RATIO[(1 - x)^(-1)] + (5888*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-96 + 864*RATIO[(1 - x)^(-1)] - 880/(-1 + RATIO[x])^2) + 
      (-64 + 224*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(704/3 + 384*RATIO[(1 - x)^(-1)] - (1664*RATIO[x^(-1)])/3 - 
      960/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 5376/(-1 + RATIO[x])^2 + 
    (256*RATIO[x])/3) + G[0, 0, 0, 1, 0, 1, x]*
   (6144 - 10752*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
    Nf*((576*RATIO[(1 - x)^(-1)] - 736/(-1 + RATIO[x])^2)/Nc + 
      Nc*(96 - 960*RATIO[(1 - x)^(-1)] + 1152/(-1 + RATIO[x])^2)) + 
    Nc^2*(-3008/3 + 2368*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      4928/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    128*RATIO[x]) + G[0, 0, 0, 1, 1, 0, x]*
   (6144 - 10752*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
    Nf*((576*RATIO[(1 - x)^(-1)] - 736/(-1 + RATIO[x])^2)/Nc + 
      Nc*(96 - 960*RATIO[(1 - x)^(-1)] + 1152/(-1 + RATIO[x])^2)) + 
    Nc^2*(-3008/3 + 2368*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      4928/(-1 + RATIO[x])^2 - (1216*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    128*RATIO[x]) + G[0, 1, 1, 1, 0, 0, x]*
   (-1664 + 2816*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 
    Nf*(Nc*(192*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2) + 
      (32 - 256*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-1472 - 768*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      2624/(-1 + RATIO[x])^2) - 512/(-1 + RATIO[x])^2 + 256*RATIO[x]) + 
  G[0, 1, 0, 1, 0, 1, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-736 + 5696*RATIO[(1 - x)^(-1)] - 6720/(-1 + RATIO[x])^2) + 
      (-224 + 640*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(5248/3 - 6592*RATIO[(1 - x)^(-1)] + 320*RATIO[x^(-1)] + 
      11840/(-1 + RATIO[x])^2 - (64*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    256*RATIO[x]) + G[0, 1, 0, 1, 1, 0, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-736 + 5696*RATIO[(1 - x)^(-1)] - 6720/(-1 + RATIO[x])^2) + 
      (-224 + 640*RATIO[(1 - x)^(-1)] - 352/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(5248/3 - 6592*RATIO[(1 - x)^(-1)] + 320*RATIO[x^(-1)] + 
      11840/(-1 + RATIO[x])^2 - (64*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    256*RATIO[x]) + G[0, 1, 1, 1, 0, 1, x]*(256 - 1280*RATIO[(1 - x)^(-1)] + 
    (4736*RATIO[x^(-1)])/3 + Nc^2*(6272/3 - 256*RATIO[(1 - x)^(-1)] - 
      (2816*RATIO[x^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 640*RATIO[x]) + 
    1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3) + 
  G[0, 1, 1, 1, 1, 0, x]*(256 - 1280*RATIO[(1 - x)^(-1)] + 
    (4736*RATIO[x^(-1)])/3 + Nc^2*(6272/3 - 256*RATIO[(1 - x)^(-1)] - 
      (2816*RATIO[x^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 640*RATIO[x]) + 
    1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3) + 
  G[0, 0, 1, 0, 1, 1, x]*(-2944 - 4224*RATIO[(1 - x)^(-1)] + 
    (4352*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-736 + 4640*RATIO[(1 - x)^(-1)] - 5392/(-1 + RATIO[x])^2) + 
      (-256 + 224*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-448/3 - 6080*RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 + 
      12800/(-1 + RATIO[x])^2) + 9600/(-1 + RATIO[x])^2 + 
    (3328*RATIO[x])/3) + G[1, 1, 1, 0, 0, 1, x]*
   (-768 + 768*RATIO[(1 - x)^(-1)] - 640*RATIO[x^(-1)] - 
    768/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
    Nc^2*(6592/3 - 2304*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(-768 + 768*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
    Nc^2*(6592/3 - 2304*RATIO[x^(-1)] + (320*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 1, x]*(-1024 + 1024*RATIO[x] + 
    Nc^2*(-128*RATIO[x^(-1)] + 128*RATIO[x])) + 
  G[1, 0, 0, 1, 1, 1, x]*(1152 - 4096*RATIO[(1 - x)^(-1)] + 
    2560*RATIO[x^(-1)] + Nc*Nf*(-320 + 640*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2) + 4096/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(-640*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-1)] + 
      640/(-1 + RATIO[x])^2 + 128*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(-2944 + 5632*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + 
    Nf*((224 - 352*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc + 
      Nc*(864 - 5280*RATIO[(1 - x)^(-1)] + 6224/(-1 + RATIO[x])^2)) - 
    13312/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(-4032 + 7168*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      13568/(-1 + RATIO[x])^2 + 192*RATIO[x])) + 
  G[0, 1, 0, 0, 1, 0, x]*(-2944 + 5632*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + 
    Nf*((224 - 352*RATIO[(1 - x)^(-1)] - 16/(-1 + RATIO[x])^2)/Nc + 
      Nc*(864 - 5280*RATIO[(1 - x)^(-1)] + 6224/(-1 + RATIO[x])^2)) - 
    13312/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(-4032 + 7168*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      13568/(-1 + RATIO[x])^2 + 192*RATIO[x])) + 
  G[1, 1, 0, 0, 0, 0, x]*(-2176 - 512*RATIO[(1 - x)^(-1)] + 
    (6400*RATIO[x^(-1)])/3 + 
    Nf*((32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(320 - 640*RATIO[(1 - x)^(-1)] + 640/(-1 + RATIO[x])^2)) - 
    128/(-1 + RATIO[x])^2 + (6656*RATIO[x])/3 + 
    Nc^2*(-2560 + 576*RATIO[(1 - x)^(-1)] + (3584*RATIO[x^(-1)])/3 - 
      576/(-1 + RATIO[x])^2 + (640*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 0, 1, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) - 
    768/(-1 + RATIO[x])^2 - 512*RATIO[x] + 
    Nc^2*(1024/3 + 256*RATIO[(1 - x)^(-1)] - 1088*RATIO[x^(-1)] - 
      256/(-1 + RATIO[x])^2 + (704*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 0, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2) - 
    768/(-1 + RATIO[x])^2 - 512*RATIO[x] + 
    Nc^2*(1024/3 + 256*RATIO[(1 - x)^(-1)] - 1088*RATIO[x^(-1)] - 
      256/(-1 + RATIO[x])^2 + (704*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 1, x]*(-1024 + 1536*RATIO[x^(-1)] - 512*RATIO[x] + 
    Nc^2*(-1024 + 768*RATIO[x^(-1)] + 256*RATIO[x])) + 
  G[0, 1, 1, 0, 0, 0, x]*(-9600 + 11264*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] + 
    Nf*((320 - 736*RATIO[(1 - x)^(-1)] + 400/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1248 - 6624*RATIO[(1 - x)^(-1)] + 7664/(-1 + RATIO[x])^2)) - 
    19584/(-1 + RATIO[x])^2 - 256*RATIO[x] + 
    Nc^2*(-5632 + 8384*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      15424/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 1, x]*(640 + 7296*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] + Nf*(Nc*(-448 + 4448*RATIO[(1 - x)^(-1)] - 
        5712/(-1 + RATIO[x])^2) + (160 + 160*RATIO[(1 - x)^(-1)] - 
        336/(-1 + RATIO[x])^2)/Nc) + 3072/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(1728 - 7296*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      14016/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[1, 0, 0, 1, 0, 1, x]*(-256 + 1536*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + Nc*Nf*(160 - 320*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2) - 2816/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nc^2*(-2432/3 + 320*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(-256 + 1536*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + Nc*Nf*(160 - 320*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2) - 2816/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nc^2*(-2432/3 + 320*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(-4608 + 384*RATIO[(1 - x)^(-1)] + 
    (7936*RATIO[x^(-1)])/3 + 
    Nf*((-32 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(32 - 64*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)) - 
    384/(-1 + RATIO[x])^2 + (3584*RATIO[x])/3 + 
    Nc^2*(-2560 + 128*RATIO[(1 - x)^(-1)] + (5888*RATIO[x^(-1)])/3 - 
      128/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3)) + 
  G[1, 1, 1, 1, 0, 1, x]*(-1024 + 3072*RATIO[x^(-1)] - 2048*RATIO[x] + 
    Nc^2*(-2048 + 1664*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 1, 1, 1, 1, 0, x]*(-1024 + 3072*RATIO[x^(-1)] - 2048*RATIO[x] + 
    Nc^2*(-2048 + 1664*RATIO[x^(-1)] + 384*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(256 - 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
    Nc*Nf*(-96 + 192*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2) + 
    768/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-1152 - 192*RATIO[(1 - x)^(-1)] + 1152*RATIO[x^(-1)] + 
      192/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 1, 0, 0, 1, 1, x]*(640 + 256*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] + Nc*Nf*(-128 + 256*RATIO[(1 - x)^(-1)] - 
      256/(-1 + RATIO[x])^2) - 256/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(128 - 256*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2 + 
      384*RATIO[x])) + G[0, 0, 0, 1, 1, 1, x]*
   (-2304 - 8704*RATIO[(1 - x)^(-1)] + (2816*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-1184 + 7936*RATIO[(1 - x)^(-1)] - 9120/(-1 + RATIO[x])^2) + 
      (-384 + 192*RATIO[(1 - x)^(-1)] + 288/(-1 + RATIO[x])^2)/Nc) + 
    10496/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3 + 
    Nc^2*(2816/3 - 9152*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 + 
      18752/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[0, 0, 1, 0, 0, 1, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + 
    Nf*((224 - 160*RATIO[(1 - x)^(-1)] - 176/(-1 + RATIO[x])^2)/Nc + 
      Nc*(672 - 4128*RATIO[(1 - x)^(-1)] + 4880/(-1 + RATIO[x])^2)) - 
    2176/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-7616/3 + 5760*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] - 
      11840/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 0, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + 
    Nf*((224 - 160*RATIO[(1 - x)^(-1)] - 176/(-1 + RATIO[x])^2)/Nc + 
      Nc*(672 - 4128*RATIO[(1 - x)^(-1)] + 4880/(-1 + RATIO[x])^2)) - 
    2176/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-7616/3 + 5760*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] - 
      11840/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3)) + 
  G[0, 0, 0, 1, 0, 0, x]*(-2944 + 23424*RATIO[(1 - x)^(-1)] + 
    2048*RATIO[x^(-1)] + 
    Nf*((192 - 960*RATIO[(1 - x)^(-1)] + 1120/(-1 + RATIO[x])^2)/Nc + 
      Nc*(3928 - 23696*RATIO[(1 - x)^(-1)] + 24080/(-1 + RATIO[x])^2)) + 
    Nf^2*(-160 + 800*RATIO[(1 - x)^(-1)] + (-320 + 1600*RATIO[(1 - x)^(-1)] - 
        1440/(-1 + RATIO[x])^2)/Nc^2 - 720/(-1 + RATIO[x])^2) - 
    30464/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-4928 + 38464*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      46464/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 1, 0, 1, 0, 0, x]*(-3200 - 1664*RATIO[(1 - x)^(-1)] + 
    1536*RATIO[x^(-1)] + 
    Nf*((352 - 704*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2)/Nc + 
      Nc*(616 - 3632*RATIO[(1 - x)^(-1)] + 4944/(-1 + RATIO[x])^2)) + 
    Nf^2*(32 - 160*RATIO[(1 - x)^(-1)] + (64 - 320*RATIO[(1 - x)^(-1)] + 
        288/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) - 
    6784/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(-4224 + 1472*RATIO[(1 - x)^(-1)] + 1280*RATIO[x^(-1)] - 
      8000/(-1 + RATIO[x])^2 + 768*RATIO[x])) + 
  G[0, 0, 1, 1, 0, 1, x]*(-5632 + 384*RATIO[(1 - x)^(-1)] + 
    (512*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-1088 + 8704*RATIO[(1 - x)^(-1)] - 10048/(-1 + RATIO[x])^2) + 
      (-448 + 1280*RATIO[(1 - x)^(-1)] - 768/(-1 + RATIO[x])^2)/Nc) + 
    9088/(-1 + RATIO[x])^2 + (6016*RATIO[x])/3 + 
    Nc^2*(-2944/3 - 7744*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 + 
      14720/(-1 + RATIO[x])^2 + 832*RATIO[x])) + 
  G[0, 0, 1, 1, 1, 0, x]*(-5632 + 384*RATIO[(1 - x)^(-1)] + 
    (512*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-1088 + 8704*RATIO[(1 - x)^(-1)] - 10048/(-1 + RATIO[x])^2) + 
      (-448 + 1280*RATIO[(1 - x)^(-1)] - 768/(-1 + RATIO[x])^2)/Nc) + 
    9088/(-1 + RATIO[x])^2 + (6016*RATIO[x])/3 + 
    Nc^2*(-2944/3 - 7744*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 + 
      14720/(-1 + RATIO[x])^2 + 832*RATIO[x])) + 
  G[1, 0, 1, 1, 1, 1, x]*(-1024 - 768*RATIO[x^(-1)] + 1792*RATIO[x] + 
    Nc^2*(-1024 + 128*RATIO[x^(-1)] + 896*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(-1024 - (7168*RATIO[x^(-1)])/3 + 
    (10240*RATIO[x])/3 + Nc^2*(-4096/3 + (1024*RATIO[x^(-1)])/3 + 
      1024*RATIO[x])) + G[0, 0, 0, 0, 0, 1, x]*
   (-4480 + 10752*RATIO[(1 - x)^(-1)] + 5120*RATIO[x^(-1)] + 
    Nf*((608 - 1696*RATIO[(1 - x)^(-1)] + 1296/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1952 - 13024*RATIO[(1 - x)^(-1)] + 15472/(-1 + RATIO[x])^2)) - 
    24192/(-1 + RATIO[x])^2 + 2048*RATIO[x] + 
    Nc^2*(-3392 + 13888*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] - 
      29568/(-1 + RATIO[x])^2 + 1280*RATIO[x])) + 
  G[0, 0, 0, 0, 1, 0, x]*(-4480 + 10752*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + 
    Nf*((608 - 1696*RATIO[(1 - x)^(-1)] + 1296/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1952 - 13024*RATIO[(1 - x)^(-1)] + 15472/(-1 + RATIO[x])^2)) - 
    24192/(-1 + RATIO[x])^2 + 2048*RATIO[x] + 
    Nc^2*(-3392 + 13888*RATIO[(1 - x)^(-1)] + 2560*RATIO[x^(-1)] - 
      29568/(-1 + RATIO[x])^2 + 1280*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*(10240 - 42240*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-7992 + 42480*RATIO[(1 - x)^(-1)] - 45696/(-1 + RATIO[x])^2) + 
      (-1344 + 3168*RATIO[(1 - x)^(-1)] - 2512/(-1 + RATIO[x])^2)/Nc) + 
    Nf^2*(160 - 800*RATIO[(1 - x)^(-1)] + (320 - 1600*RATIO[(1 - x)^(-1)] + 
        1440/(-1 + RATIO[x])^2)/Nc^2 + 720/(-1 + RATIO[x])^2) + 
    62720/(-1 + RATIO[x])^2 + 3584*RATIO[x] + 
    Nc^2*(15744 - 64064*RATIO[(1 - x)^(-1)] + 92224/(-1 + RATIO[x])^2 + 
      2560*RATIO[x])) + G[1, 1, 1, 1, 1, x]*
   ((1024*I)*Pi + (2048*I)*Pi*RATIO[x^(-1)] + 
    Nc*Nf*(512 - 256*RATIO[x^(-1)] - 256*RATIO[x]) - (3072*I)*Pi*RATIO[x] + 
    Nc^2*((-256*I)*(-11*I + 4*Pi) + (128*I)*(-11*I + 9*Pi)*RATIO[x^(-1)] + 
      128*(11 - I*Pi)*RATIO[x])) + G[1, 1, 1, 0, 0, x]*
   (((-256*I)/3)*(-35*I + 18*Pi) + 1792*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-165*I + 82*Pi)*RATIO[x^(-1)] + 
    Nf*((-368/3 + 224*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/3)/Nc + 
      Nc*((32*(74 + (9*I)*Pi))/3 - ((64*I)/3)*(-26*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - (1792*RATIO[x^(-1)])/3 + 
        (((32*I)/3)*(-13*I + 18*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)) + 
    Nf^2*(-32/3 + (64*RATIO[(1 - x)^(-1)])/3 - 64/(3*(-1 + RATIO[x])^2)) - 
    2304/(-1 + RATIO[x])^2 + (64*(77 - (10*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-32*I)/3)*(-513*I + 154*Pi) + ((32*I)/3)*(-263*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-517*I + 112*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*(-11*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (64*(11 + (3*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 0, x]*
   ((128*(236 - (315*I)*Pi))/15 + ((256*I)/15)*(-527*I + 135*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    Nf*((32*(28 + I*Pi) - (256*I)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((224*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(20832/5 + ((96*I)/5)*(527*I + 10*Pi)*RATIO[(1 - x)^(-1)] - 
        64*RATIO[x^(-1)] - (((32*I)/15)*(193*I + 165*Pi))/(-1 + RATIO[x])^2 - 
        320*RATIO[x])) + Nf^2*(-368/15 + (928*RATIO[(1 - x)^(-1)])/15 - 
      928/(15*(-1 + RATIO[x])^2)) - 12032/(15*(-1 + RATIO[x])^2) + 
    ((64*I)/3)*(33*I + 64*Pi)*RATIO[x] + 
    Nc^2*(((-32*I)/15)*(-1669*I + 250*Pi) - ((64*I)/5)*(1069*I + 80*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-77*I + 20*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(34*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      32*(55 - (4*I)*Pi)*RATIO[x])) + G[0, 0, 0, 0, 0, x]*
   ((-128*I)*(-54*I + 25*Pi) - (128*I)*(389*I + 156*Pi)*RATIO[(1 - x)^(-1)] + 
    (5120*I)*Pi*RATIO[x^(-1)] + 
    Nf*((8*(183 - (32*I)*Pi) + (16*I)*(111*I + 32*Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)*(17*I + 36*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((8*(5644 - (1125*I)*Pi))/3 + ((16*I)/3)*(8092*I + 3303*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(1097*I + 1049*Pi))/
         (-1 + RATIO[x])^2 - 512*RATIO[x])) + 
    Nf^2*(((40*I)/3)*(29*I + 12*Pi) - ((16*I)/3)*(67*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + (((80*I)/3)*(41*I + 12*Pi) - 
        ((160*I)/3)*(47*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (((160*I)/3)*(22*I + 27*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      ((16*I)*(-28*I + 45*Pi))/(-1 + RATIO[x])^2) + 
    ((128*I)*(307*I + 161*Pi))/(-1 + RATIO[x])^2 + (3072*I)*Pi*RATIO[x] + 
    Nc^2*((-32*I)*(-409*I + 44*Pi) - (32*I)*(2313*I + 998*Pi)*
       RATIO[(1 - x)^(-1)] + (2560*I)*Pi*RATIO[x^(-1)] + 
      ((64*I)*(634*I + 519*Pi))/(-1 + RATIO[x])^2 + 256*(11 + (5*I)*Pi)*
       RATIO[x])) + G[1, 0, 0, 1, 0, x]*((128*(128 - (85*I)*Pi))/5 + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*(((-8*I)*(-35*I + 12*Pi) + (48*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        64*RATIO[x^(-1)] - ((192*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((8*I)/15)*(3907*I + 120*Pi) - ((16*I)/15)*(5441*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/15)*(-68*I + 15*Pi))/
         (-1 + RATIO[x])^2 - (256*RATIO[x])/3)) + 
    Nf^2*(208/15 - (608*RATIO[(1 - x)^(-1)])/15 + 
      608/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-841*I + 135*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (4*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*(867 - (130*I)*Pi))/15 + ((32*I)/5)*(2083*I + 50*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 32*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(-97*I + 50*Pi))/(-1 + RATIO[x])^2 + 
      (128*(11 + (6*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 0, 1, x]*
   ((512*(59 - (165*I)*Pi))/15 + ((256*I)/15)*(-527*I + 600*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((224*(4 - I*Pi) + (128*I)*(6*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        ((416*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(651 - (65*I)*Pi))/5 + ((32*I)/5)*(1581*I + 490*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] - 
        (((32*I)/15)*(193*I + 1680*Pi))/(-1 + RATIO[x])^2 - 320*RATIO[x])) + 
    Nf^2*(-368/15 + (928*RATIO[(1 - x)^(-1)])/15 - 
      928/(15*(-1 + RATIO[x])^2)) - (((256*I)/15)*(-47*I + 180*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(33*I + 4*Pi)*RATIO[x] + 
    Nc^2*(((32*I)/15)*(1669*I + 30*Pi) - ((64*I)/5)*(1069*I + 210*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-77*I + 38*Pi)*RATIO[x^(-1)] + 
      (((128*I)/5)*(17*I + 195*Pi))/(-1 + RATIO[x])^2 + 
      (32*(165 - (8*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 1, x]*
   (((64*I)/15)*(779*I + 600*Pi) - ((256*I)/15)*(146*I + 315*Pi)*
     RATIO[(1 - x)^(-1)] + (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((-216 + 400*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-1)])/Nc + 
      Nc*(((-8*I)/15)*(-119*I + 300*Pi) + ((16*I)/15)*(463*I + 300*Pi)*
         RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3 - 
        (((32*I)/15)*(359*I + 150*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)) + Nf^2*(-464/15 + (1504*RATIO[(1 - x)^(-1)])/15 - 
      1504/(15*(-1 + RATIO[x])^2)) + (((128*I)/15)*(-1103*I + 480*Pi))/
     (-1 + RATIO[x])^2 + (64*(11 + (30*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((-64*I)/15)*(-201*I + 130*Pi) - ((64*I)/5)*(452*I + 25*Pi)*
       RATIO[(1 - x)^(-1)] + ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
      (((64*I)/5)*(52*I + 25*Pi))/(-1 + RATIO[x])^2 + 
      (64*(11 + (8*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 1, x]*
   ((256*(64 - (5*I)*Pi))/5 + ((128*I)/15)*(1084*I + 165*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] + 
    Nf*(((-8*I)*(-35*I + 4*Pi) + (16*I)*(3*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        64*RATIO[x^(-1)] - ((64*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((8*I)/15)*(3907*I + 600*Pi) - ((16*I)/15)*(5441*I + 600*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/15)*(-68*I + 75*Pi))/
         (-1 + RATIO[x])^2 - (256*RATIO[x])/3)) + 
    Nf^2*(208/15 - (608*RATIO[(1 - x)^(-1)])/15 + 
      608/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-841*I + 165*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (64*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((64*(289 + (30*I)*Pi))/5 + ((32*I)/5)*(2083*I + 110*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 92*Pi)*RATIO[x^(-1)] - 
      (((32*I)/5)*(-97*I + 110*Pi))/(-1 + RATIO[x])^2 + 
      (128*(11 - (19*I)*Pi)*RATIO[x])/3)) + G[0, 0, 0, 1, 0, x]*
   ((64*I)*(113*I + 104*Pi) + ((64*I)/3)*(461*I + 348*Pi)*
     RATIO[(1 - x)^(-1)] - (1536*I)*Pi*RATIO[x^(-1)] + 
    Nf*(((-24*I)*(-29*I + 4*Pi) + (192*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*(23*I + 8*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((8*I)/3)*(1339*I + 1089*Pi) - ((16*I)/3)*(3284*I + 3339*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
        (((8*I)/3)*(4453*I + 6414*Pi))/(-1 + RATIO[x])^2)) + 
    Nf^2*(((-32*I)/3)*(-I + 15*Pi) + ((32*I)/3)*(-14*I + 75*Pi)*
       RATIO[(1 - x)^(-1)] + (64*(2 - (5*I)*Pi) + (320*I)*(2*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] - ((32*I)*(22*I + 45*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - ((48*I)*(-4*I + 15*Pi))/(-1 + RATIO[x])^2) - 
    (((64*I)/3)*(749*I + 438*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(77*I + 18*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/3)*(-173*I + 110*Pi) + (32*I)*(835*I + 1024*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 18*Pi)*RATIO[x^(-1)] - 
      (((32*I)/3)*(2317*I + 3222*Pi))/(-1 + RATIO[x])^2 - 
      ((1216*I)/3)*Pi*RATIO[x])) + G[0, 0, 0, 0, 1, x]*
   ((-64*I)*(-113*I + 6*Pi) + ((64*I)/3)*(461*I + 600*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(((24*I)*(29*I + 20*Pi) - (960*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*(23*I + 80*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((8*I)/3)*(1339*I + 144*Pi) - ((64*I)/3)*(821*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
        (((8*I)/3)*(4453*I + 612*Pi))/(-1 + RATIO[x])^2)) + 
    Nf^2*(-32/3 + (448*RATIO[(1 - x)^(-1)])/3 + 
      (128 - 640*RATIO[(1 - x)^(-1)] + 704/(-1 + RATIO[x])^2)/Nc^2 - 
      192/(-1 + RATIO[x])^2) - (((64*I)/3)*(749*I + 474*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc^2*(((64*I)/3)*(173*I + 90*Pi) - (32*I)*(-835*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] - (1408*RATIO[x^(-1)])/3 + 
      (((32*I)/3)*(-2317*I + 138*Pi))/(-1 + RATIO[x])^2 + 
      (1024*I)*Pi*RATIO[x])) + G[1, 1, 1, 0, 1, x]*
   ((128*I)*(5*I + 6*Pi) + (256*I)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-77*I + 90*Pi)*RATIO[x^(-1)] - 
    ((768*I)*Pi)/(-1 + RATIO[x])^2 + (64*(77 - (18*I)*Pi)*RATIO[x])/3 + 
    Nc*Nf*(-640 + (1472*RATIO[x^(-1)])/3 + (448*RATIO[x])/3) + 
    Nc^2*((64*(203 + (79*I)*Pi))/3 + 256*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(-341*I + 168*Pi)*RATIO[x^(-1)] + ((32*I)/3)*(77*I + 10*Pi)*
       RATIO[x])) + G[1, 1, 1, 1, 0, x]*((128*I)*(5*I + 44*Pi) - 
    (256*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[x^(-1)] + ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
    (64*(77 - (96*I)*Pi)*RATIO[x])/3 + Nc*Nf*(-640 + (1472*RATIO[x^(-1)])/3 + 
      (448*RATIO[x])/3) + Nc^2*((64*(203 + (48*I)*Pi))/3 + 
      256*RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-341*I + 108*Pi)*RATIO[x^(-1)] + 
      ((32*I)/3)*(77*I + 12*Pi)*RATIO[x])) + G[0, 1, 1, 0, 0, x]*
   (((-128*I)/15)*(-1756*I + 1005*Pi) + ((128*I)/15)*(-2381*I + 1755*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 18*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-5552/15 + (8992*RATIO[(1 - x)^(-1)])/15 + 
      (-1984/3 + (2816*RATIO[(1 - x)^(-1)])/3 + 704/(3*(-1 + RATIO[x])^2))/
       Nc^2 - 352/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(29*I + 1890*Pi))/
     (-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 30*Pi)*RATIO[x] + 
    Nc^2*(((-32*I)/15)*(-6531*I + 920*Pi) + ((352*I)/15)*(-631*I + 210*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-11*I + 6*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(2029*I + 4260*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-33*I + 16*Pi)*RATIO[x]) + 
    Nf*((((32*I)/3)*(134*I + 15*Pi) - ((160*I)/3)*(17*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(-25*I + 12*Pi))/
         (-1 + RATIO[x])^2)/Nc + Nc*((16*(3599 + (690*I)*Pi))/15 - 
        ((32*I)/5)*(-369*I + 620*Pi)*RATIO[(1 - x)^(-1)] - 
        (448*RATIO[x^(-1)])/3 + (((16*I)/15)*(1181*I + 4290*Pi))/
         (-1 + RATIO[x])^2 + 128*RATIO[x]))) + 
  G[0, 0, 0, 1, 1, x]*((128*(205 + (84*I)*Pi))/3 - 
    (64*I)*(-137*I + 312*Pi)*RATIO[(1 - x)^(-1)] + 
    ((5888*I)/3)*Pi*RATIO[x^(-1)] + 
    Nf^2*(-160/3 + (320*RATIO[(1 - x)^(-1)])/3 - 320/(3*(-1 + RATIO[x])^2)) + 
    (((64*I)/3)*(-169*I + 660*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*((-32*I)*(-7*I + 8*Pi) - ((448*I)/3)*(101*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + ((1792*I)/3)*Pi*RATIO[x^(-1)] + 
      (((32*I)/3)*(1229*I + 72*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-55*I + Pi)*RATIO[x]) + 
    Nf*((8*(11 - (24*I)*Pi) + (192*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)*(107*I + 32*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(8*(229 - (64*I)*Pi) + ((64*I)/3)*(461*I + 111*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(3013*I + 900*Pi))/
         (-1 + RATIO[x])^2 + (640*RATIO[x])/3))) + 
  G[0, 1, 1, 1, 1, x]*(128*(93 + (14*I)*Pi) - (256*I)*(-93*I + 5*Pi)*
     RATIO[(1 - x)^(-1)] - ((3200*I)/3)*Pi*RATIO[x^(-1)] + 
    ((1280*I)*Pi)/(-1 + RATIO[x])^2 + ((5504*I)/3)*Pi*RATIO[x] + 
    Nc^2*((64*(211 + (46*I)*Pi))/3 - (256*I)*(-51*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*(253*I + 12*Pi)*RATIO[x]) + 
    Nf*((-608 + 576*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(-12736/3 + 9344*RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3 + 
        (1472*RATIO[x])/3))) + G[1, 0, 0, 0, 0, x]*
   (((128*I)/3)*(212*I + 177*Pi) - ((64*I)/3)*(757*I + 66*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*RATIO[x^(-1)] + 
    Nf^2*(56 + (176 - 288*RATIO[(1 - x)^(-1)])/Nc^2 - 
      80*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2) + 
    (((64*I)/3)*(-361*I + 66*Pi))/(-1 + RATIO[x])^2 - 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*(1088*(3 + (2*I)*Pi) + 
      ((32*I)/3)*(-1379*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      ((256*I)/3)*(11*I + 14*Pi)*RATIO[x^(-1)] - (((32*I)/3)*(155*I + 12*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/3)*(-275*I + 116*Pi)*RATIO[x]) + 
    Nf*((8*(61 + (12*I)*Pi) - (16*I)*(13*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        128*RATIO[x^(-1)] + ((192*I)*(I + Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((160*(25 + (3*I)*Pi))/3 - ((64*I)/3)*(-319*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-1)] + 
        (((32*I)/3)*(167*I + 30*Pi))/(-1 + RATIO[x])^2 + 
        (1600*RATIO[x])/3))) + G[1, 1, 0, 0, 0, x]*
   ((64*(413 + (108*I)*Pi))/3 + ((256*I)/3)*(188*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-407*I + 94*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-64/3 + (128*RATIO[(1 - x)^(-1)])/3 - 128/(3*(-1 + RATIO[x])^2)) - 
    (((256*I)/3)*(-26*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (64*(55 - (38*I)*Pi)*RATIO[x])/3 + 
    Nf*((((8*I)/3)*(167*I + 12*Pi) - (16*I)*(27*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + ((64*I)*Pi)/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3)/Nc + 
      Nc*((8*I)*(263*I + 4*Pi) - ((16*I)/3)*(1423*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*(14*I + 3*Pi))/(-1 + RATIO[x])^2 - 512*RATIO[x] + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((320*(34 + (15*I)*Pi))/3 - 15168*RATIO[(1 - x)^(-1)] - 
      ((32*I)/3)*(-561*I + 94*Pi)*RATIO[x^(-1)] + 
      1024/(3*(-1 + RATIO[x])^2) + (1792*(4 - I*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 1, x]*(((-128*I)/15)*(-1499*I + 360*Pi) + 
    ((128*I)/5)*(-1348*I + 675*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3584*I)/3)*Pi*RATIO[x^(-1)] + 
    Nf^2*(992/15 - (6592*RATIO[(1 - x)^(-1)])/15 + 
      2624/(5*(-1 + RATIO[x])^2)) - (((128*I)/5)*(-723*I + 305*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(55*I + 38*Pi)*RATIO[x] + 
    Nf*(((16*(53 - (36*I)*Pi))/3 + ((32*I)/3)*(-23*I + 36*Pi)*
         RATIO[(1 - x)^(-1)] - ((96*I)*(-3*I + 2*Pi))/(-1 + RATIO[x])^2 + 
        (128*RATIO[x])/3)/Nc + Nc*((16*(2381 - (60*I)*Pi))/15 + 
        ((64*I)/5)*(223*I + 40*Pi)*RATIO[(1 - x)^(-1)] + 
        (512*RATIO[x^(-1)])/3 - (((64*I)/15)*(-1486*I + 165*Pi))/
         (-1 + RATIO[x])^2 - 384*RATIO[x] + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((64*I)/15)*(207*I + 50*Pi) - 
      ((32*I)/5)*(1273*I + 110*Pi)*RATIO[(1 - x)^(-1)] - 
      ((1408*I)/3)*(-2*I + Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(-6281*I + 780*Pi))/(-1 + RATIO[x])^2 + 
      (64*(101 - (3*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 0, x]*
   (((-256*I)/15)*(-113*I + 90*Pi) + (145408*RATIO[(1 - x)^(-1)])/15 + 
    ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    Nf^2*(368/15 - (928*RATIO[(1 - x)^(-1)])/15 + 
      928/(15*(-1 + RATIO[x])^2)) + 2432/(15*(-1 + RATIO[x])^2) + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + 
    Nf*((1280/3 - 384*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*((32*(1042 - (15*I)*Pi))/15 + 
        ((64*I)/15)*(1396*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 - (((32*I)/15)*(-413*I + 30*Pi))/
         (-1 + RATIO[x])^2 - (448*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/15)*(-1661*I + 300*Pi) - 
      ((64*I)/15)*(2603*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-55*I + 14*Pi)*RATIO[x^(-1)] + (((64*I)/5)*(-64*I + 5*Pi))/
       (-1 + RATIO[x])^2 + 32*(27 - (4*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 1, x]*(128*(21 + (4*I)*Pi) + 
    (768*I)*(7*I + Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 108*Pi)*
     RATIO[x^(-1)] - ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
    (64*(77 + (12*I)*Pi)*RATIO[x])/3 + 
    Nf*((712/3 - 144*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 - 
        (128*RATIO[x])/3)/Nc + Nc*((8*(179 + (48*I)*Pi))/3 - 
        (16*I)*(-55*I + 16*Pi)*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        ((256*I)*Pi)/(-1 + RATIO[x])^2 - 128*RATIO[x] + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*((256*(7 + (10*I)*Pi))/3 + 
      (64*I)*(15*I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-44*I + 69*Pi)*
       RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
      (64*(13 + (5*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 1, x]*
   (((256*I)/15)*(113*I + 15*Pi) - ((512*I)/15)*(284*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    Nf^2*(368/15 - (928*RATIO[(1 - x)^(-1)])/15 + 
      928/(15*(-1 + RATIO[x])^2)) + (((128*I)/15)*(-19*I + 60*Pi))/
     (-1 + RATIO[x])^2 + (128*(55 - (12*I)*Pi)*RATIO[x])/3 + 
    Nf*((1280/3 - 384*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*((64*(521 - (30*I)*Pi))/15 + 
        ((256*I)/15)*(349*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 - (((32*I)/15)*(-413*I + 120*Pi))/
         (-1 + RATIO[x])^2 - (448*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/15)*(-1661*I + 260*Pi) - 
      ((64*I)/15)*(2603*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*(-55*I + 18*Pi)*RATIO[x^(-1)] + (((256*I)/5)*(-16*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (32*(81 - (8*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 0, 1, x]*((64*(133 - (390*I)*Pi))/15 - 
    ((64*I)/15)*(-1153*I + 480*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-592/15 + (4832*RATIO[(1 - x)^(-1)])/15 + 
      (-128/3 + (640*RATIO[(1 - x)^(-1)])/3 - 704/(3*(-1 + RATIO[x])^2))/
       Nc^2 - 6112/(15*(-1 + RATIO[x])^2)) - (((64*I)/15)*(-287*I + 960*Pi))/
     (-1 + RATIO[x])^2 - ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nf*((((8*I)/3)*(127*I + 84*Pi) - ((128*I)/3)*(4*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)*(27*I + 44*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)/Nc + Nc*(((56*I)/15)*(121*I + 240*Pi) - 
        ((32*I)/5)*(-299*I + 820*Pi)*RATIO[(1 - x)^(-1)] - 
        (256*RATIO[x^(-1)])/3 + (((24*I)/5)*(-1677*I + 1240*Pi))/
         (-1 + RATIO[x])^2 - (448*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/5)*(-67*I + 330*Pi) + 
      ((2336*I)/15)*(-7*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
      ((128*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(-9361*I + 3720*Pi))/(-1 + RATIO[x])^2 + 
      (32*(37 - (36*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 1, 0, x]*((64*(133 - (990*I)*Pi))/15 - 
    ((64*I)/15)*(-1153*I + 720*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((16*I)/15)*(37*I + 30*Pi) - ((32*I)/15)*(151*I + 75*Pi)*
       RATIO[(1 - x)^(-1)] + (((64*I)/3)*(2*I + 3*Pi) - 
        ((320*I)/3)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/3)*(22*I + 27*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      (((16*I)/15)*(382*I + 135*Pi))/(-1 + RATIO[x])^2) + 
    (((64*I)/15)*(287*I + 450*Pi))/(-1 + RATIO[x])^2 + 
    ((128*I)/3)*(55*I + 12*Pi)*RATIO[x] + 
    Nf*((((8*I)/3)*(127*I + 48*Pi) - ((64*I)/3)*(8*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((24*I)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)/Nc + Nc*(((-8*I)/15)*(-847*I + 345*Pi) + 
        ((16*I)/5)*(598*I + 685*Pi)*RATIO[(1 - x)^(-1)] - 
        (256*RATIO[x^(-1)])/3 - (((8*I)/5)*(5031*I + 1190*Pi))/
         (-1 + RATIO[x])^2 - (448*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-32*I)/15)*(-201*I + 290*Pi) - 
      ((32*I)/15)*(511*I + 2460*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(22*I + 9*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(9361*I + 1860*Pi))/(-1 + RATIO[x])^2 + 
      (32*(37 + (52*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 0, 1, 0, 0, x]*((128*(109 + (201*I)*Pi))/3 - 
    (67264*RATIO[(1 - x)^(-1)])/3 - ((512*I)/3)*(-11*I + 15*Pi)*
     RATIO[x^(-1)] + Nf^2*((8*(181 - (48*I)*Pi))/3 + 
      ((16*I)/3)*(151*I + 120*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*(63 - (16*I)*Pi) + (160*I)*(13*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)*(11*I + 18*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
      (((64*I)/3)*(4*I + 27*Pi))/(-1 + RATIO[x])^2) + 
    ((64*I)*(-157*I + 16*Pi))/(-1 + RATIO[x])^2 - ((64*I)/3)*(-77*I + 12*Pi)*
     RATIO[x] + Nf*((((-32*I)/3)*(-I + 24*Pi) + (16*I)*(-5*I + 32*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(109*I + 48*Pi))/
         (-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*(((8*I)/3)*(4471*I + 552*Pi) - ((32*I)/3)*(2659*I + 906*Pi)*
         RATIO[(1 - x)^(-1)] + (1280*RATIO[x^(-1)])/3 + 
        (((8*I)/3)*(3881*I + 3180*Pi))/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((32*(1663 + (92*I)*Pi))/3 + ((32*I)/3)*(4891*I + 2028*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-77*I + 24*Pi)*RATIO[x^(-1)] - 
      (((512*I)/3)*(143*I + 114*Pi))/(-1 + RATIO[x])^2 + 
      ((128*I)/3)*(21*I + 4*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[0, 1, 0, 0, x]*
   ((64*(-2106 + (433*I)*Pi + 80*Pi^2))/15 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 + 
    (64*(-12047 + (2214*I)*Pi + 510*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (32*(-2639 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(-376 + (353*I)*Pi + 10*Pi^2))/15 - 
      (32*(-50 + (299*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (64*RATIO[x^(-1)])/3 + (16*(-209 + (58*I)*Pi + 45*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (704*RATIO[x])/3 + 
      ((64*(-50 + (33*I)*Pi + Pi^2))/3 - (64*(-43 + (54*I)*Pi + 5*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*(-49 + 9*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 384*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 2336*RATIO[x^2] + 
    Nf*(((16*(94 + (65*I)*Pi))/3 - (8*(329 + (20*I)*Pi + 18*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (8*(93 - (62*I)*Pi + 27*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 256*RATIO[x] - 96*RATIO[x^2])/Nc + 
      Nc*((-8*(-103037 + (34716*I)*Pi + 1065*Pi^2))/45 + 
        (8*(-140725 + (51996*I)*Pi + 8160*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((64*I)/9)*(-65*I + 12*Pi)*RATIO[x^(-1)] - 
        (8*(-73358 + (3246*I)*Pi + 8445*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        ((64*I)/9)*(941*I + 21*Pi)*RATIO[x] + (9856*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((16*(-83693 + (36264*I)*Pi + 3000*Pi^2))/45 - 
      (16*(-116275 + (56904*I)*Pi + 7920*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*(1115 - (264*I)*Pi + 324*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*(-75317 + (3174*I)*Pi + 10800*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(-9101 + (462*I)*Pi + 204*Pi^2)*RATIO[x])/9 - 
      (19168*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[1, 0, 0, 0, x]*((-32*(10045 + (4394*I)*Pi + 50*Pi^2))/15 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(-918 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((8*I)/5)*(290*I + 57*Pi) - ((16*I)/45)*(760*I + 459*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 + 
      (((32*I)/45)*(-280*I + 27*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3 + 
      (((16*I)/9)*(476*I + 99*Pi) - ((32*I)/3)*(22*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 + 384*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2144*RATIO[x^2] + 
    Nf*(((16*(85 + (48*I)*Pi + 2*Pi^2))/3 - (8*(131 - (24*I)*Pi + 8*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (64*I)*(-I + Pi)*RATIO[x^(-1)] + 
        (64*(-3 - (9*I)*Pi + Pi^2))/(3*(-1 + RATIO[x])^2) + 224*RATIO[x] - 
        96*RATIO[x^2])/Nc + Nc*((8*(76610 + (729*I)*Pi + 510*Pi^2))/45 - 
        (8*(83855 + (10254*I)*Pi + 1020*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (12352*RATIO[x^(-1)])/9 + (32*(-465 - (153*I)*Pi + 85*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((32*I)/3)*(545*I + 16*Pi)*RATIO[x] + 
        (8768*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((32*(-42545 - (633*I)*Pi + 1470*Pi^2))/45 + 
      (32*(16465 + (916*I)*Pi + 75*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (16*(-7337 - (2046*I)*Pi + 580*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-1025 - (162*I)*Pi + 225*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(-8223 + (528*I)*Pi + 188*Pi^2)*RATIO[x])/9 - 
      (17792*RATIO[x^2])/3 + 64*RATIO[x^3])) + 
  G[0, 0, 0, 1, x]*((-64*(2617 - (1050*I)*Pi + 2250*Pi^2))/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 + Nf^2*((16*(43 - (120*I)*Pi))/45 + 
      ((64*I)/3)*(19*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 + 
      (((32*I)/3)*(31*I + 12*Pi) - ((128*I)/3)*(23*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/3)*(49*I + 66*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - (((32*I)/45)*(731*I + 120*Pi))/(-1 + RATIO[x])^2 - 
      (64*RATIO[x])/9) - (32*(43541 - (25350*I)*Pi + 8730*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (64*(-606 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 - 
    576*RATIO[x^2] + Nf*(((-16*(-51 + (51*I)*Pi + 5*Pi^2))/3 - 
        (8*(-297 + (108*I)*Pi + 16*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (56*(-15 + (12*I)*Pi + 2*Pi^2))/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        64*RATIO[x^2])/Nc + Nc*((-16*(-33509 + (585*I)*Pi + 285*Pi^2))/45 + 
        (8*(-30013 + (4236*I)*Pi + 1560*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2624*RATIO[x^(-1)])/9 - (8*(-55907 + (29040*I)*Pi + 9870*Pi^2))/
         (45*(-1 + RATIO[x])^2) + ((16*I)/9)*(1565*I + 48*Pi)*RATIO[x] + 
        1248*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((16*(-46297 - (10560*I)*Pi + 3570*Pi^2))/45 - 
      (16*(-9443 + (888*I)*Pi + 508*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (16*(925 + 412*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-11953 + (6650*I)*Pi + 2520*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (16*(4047 - (264*I)*Pi + 46*Pi^2)*RATIO[x])/9 - 2080*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   ((-64*(2617 - (4392*I)*Pi + 1140*Pi^2))/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((8*(86 + (2679*I)*Pi + 120*Pi^2))/45 - 
      (16*(380 + (719*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (64*RATIO[x^(-1)])/9 + ((16*(-62 + (173*I)*Pi + 8*Pi^2))/3 - 
        (32*(-92 + (155*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (32*(-49 + (22*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2))/Nc^2 + 
      (32*(731 + (66*I)*Pi + 135*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (64*RATIO[x])/9) - (32*(43541 - (23424*I)*Pi + 4620*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (64*(-606 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 - 
    576*RATIO[x^2] + Nf*(((16*(51 + (44*I)*Pi + 5*Pi^2))/3 - 
        (8*(-297 + (98*I)*Pi + 74*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(-315 + (37*I)*Pi + 65*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        32*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*((-8*(-67018 + (60093*I)*Pi + 1620*Pi^2))/45 + 
        (8*(-150065 + (113268*I)*Pi + 11970*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((64*I)/9)*(-41*I + 24*Pi)*RATIO[x^(-1)] - 
        (8*(-55907 + (19143*I)*Pi + 11955*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        ((16*I)/9)*(1565*I + 204*Pi)*RATIO[x] + 1248*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((16*(-46297 + (55032*I)*Pi + 2580*Pi^2))/45 - 
      (16*(-47215 + (36704*I)*Pi + 4820*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (16*(925 + (792*I)*Pi + 340*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-11953 + (3247*I)*Pi + 3145*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (16*(-4047 + (1122*I)*Pi + 98*Pi^2)*RATIO[x])/9 - 2080*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   ((64*(-1461 + (2452*I)*Pi + 120*Pi^2))/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    672*RATIO[x^(-2)] - (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (64*(828 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((-16*I)/45)*(-538*I + 69*Pi) + ((32*I)/15)*(-246*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-1)])/9 - 
      (((928*I)/15)*Pi)/(-1 + RATIO[x])^2 + (64*RATIO[x])/3) - 
    2144*RATIO[x^2] + 
    Nf*(((8*(179 + (108*I)*Pi))/3 - (192*I)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 
        128*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((16*(3631 + (378*I)*Pi + 30*Pi^2))/45 - 
        (32*(5492 + (363*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        96*RATIO[x^(-2)] + ((64*I)/9)*(-28*I + 9*Pi)*RATIO[x^(-1)] + 
        (32*((193*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        64*(13 + I*Pi)*RATIO[x] - (1088*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((-16*(-11127 + (654*I)*Pi + 1280*Pi^2))/45 + 
      (32*(10781 + (294*I)*Pi + 180*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      384*RATIO[x^(-2)] + (16*(-285 + (66*I)*Pi + 28*Pi^2)*RATIO[x^(-1)])/9 - 
      (64*((34*I)*Pi + 55*Pi^2))/(5*(-1 + RATIO[x])^2) + 
      (16*(-421 - (66*I)*Pi + 40*Pi^2)*RATIO[x])/3 + (1760*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   ((64*(-1031 + (1918*I)*Pi + 110*Pi^2))/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    480*RATIO[x^(-2)] - (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    (128*((19*I)*Pi + 45*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (32*(1367 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*(((16*I)/45)*(473*I + 69*Pi) - ((32*I)/15)*(211*I + 29*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 + 
      (((928*I)/15)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/9) - 
    2336*RATIO[x^2] + 
    Nf*(((8*(5 + (78*I)*Pi))/3 - (24*I)*(3*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        32*RATIO[x^(-1)] - 224*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(((8*I)/15)*(1131*I + 1228*Pi) - ((8*I)/15)*(-11283*I + 2288*Pi)*
         RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - ((64*I)/9)*(-55*I + 42*Pi)*
         RATIO[x^(-1)] - (((13216*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
        (32*(185 - (6*I)*Pi)*RATIO[x])/9 - (448*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((16*(11267 - (7836*I)*Pi))/45 + 
      ((64*I)/15)*(-3818*I + 503*Pi)*RATIO[(1 - x)^(-1)] + 
      128*RATIO[x^(-2)] - (32*(-913 - (1122*I)*Pi + 48*Pi^2)*RATIO[x^(-1)])/
       9 + (((4096*I)/5)*Pi)/(-1 + RATIO[x])^2 + 
      (32*(-337 + (11*I)*Pi + 16*Pi^2)*RATIO[x])/3 + (1792*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((64*(-206 - (70*I)*Pi + 315*Pi^2))/15 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + (128*((25*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (64*(199 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(7 + (30*I)*Pi))/45 - ((32*I)/15)*(-29*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/9) - 
    576*RATIO[x^2] + 
    Nf*(((8*I)*(47*I + 54*Pi) - (416*I)*Pi*RATIO[(1 - x)^(-1)] - 
        56*RATIO[x^(-2)] + 240*RATIO[x^(-1)] - 160*RATIO[x] - 32*RATIO[x^2])/
       Nc + Nc*((-16*(14594 - (4125*I)*Pi + 90*Pi^2))/45 + 
        (32*(253 - (1585*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        224*RATIO[x^(-2)] - ((128*I)/9)*(-34*I + 21*Pi)*RATIO[x^(-1)] - 
        (32*((13*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (16*(285 + (8*I)*Pi)*RATIO[x])/3 - 544*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((32*(9361 - (5835*I)*Pi + 485*Pi^2))/45 - 
      (32*(384 - (2255*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      288*RATIO[x^(-2)] - (32*(-971 - (1254*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/
       9 + (32*((11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*(-1477 - (66*I)*Pi + 9*Pi^2)*RATIO[x])/9 + 1184*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((128*(-103 - (380*I)*Pi + 205*Pi^2))/15 - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + (768*Pi*(-3*I + Pi))/(-1 + RATIO[x])^2 + 
    (64*(199 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(7 - (30*I)*Pi))/45 + ((32*I)/15)*(29*I + 10*Pi)*
       RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/9) - 
    576*RATIO[x^2] + Nf*((((-8*I)/3)*(-141*I + 46*Pi) + 
        (224*I)*Pi*RATIO[(1 - x)^(-1)] - 56*RATIO[x^(-2)] - 
        ((16*I)/3)*(45*I + 4*Pi)*RATIO[x^(-1)] - 160*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*((-32*(7297 - (510*I)*Pi + 45*Pi^2))/45 + 
        (32*(253 - (260*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        224*RATIO[x^(-2)] - ((256*I)/9)*(-17*I + 9*Pi)*RATIO[x^(-1)] - 
        (32*((-13*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (16*(285 + (8*I)*Pi)*RATIO[x])/3 - 544*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((32*(9361 - (3255*I)*Pi + 35*Pi^2))/45 - 
      (32*(384 - (1435*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      288*RATIO[x^(-2)] + (32*(971 + (759*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*((-11*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (32*(-1477 - (66*I)*Pi + 27*Pi^2)*RATIO[x])/9 + 1184*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, 0, x]*(((-128*I)/5)*(-43*I + 80*Pi) + 
    ((256*I)/15)*(368*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-1528/15 + (2768*RATIO[(1 - x)^(-1)])/15 + 
      (-176 + 288*RATIO[(1 - x)^(-1)])/Nc^2 - 608/(15*(-1 + RATIO[x])^2)) - 
    (((128*I)/15)*(-119*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/15)*(-819*I + 290*Pi) + 
      ((32*I)/5)*(1127*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*I)/3)*(154*I + 5*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(-529*I + 60*Pi))/(-1 + RATIO[x])^2 + 
      (256*(16 + (3*I)*Pi)*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((((-16*I)/3)*(-85*I + 6*Pi) + (32*I)*(-7*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] - ((64*I)*Pi)/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3)/Nc + 
      Nc*(((8*I)/15)*(823*I + 60*Pi) - ((16*I)/15)*(3649*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + 
        (((64*I)/15)*(-274*I + 15*Pi))/(-1 + RATIO[x])^2 - 256*RATIO[x] - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 1, 0, 1, 1, x]*(((-64*I)/15)*(-973*I + 1590*Pi) + 
    ((128*I)/15)*(-1309*I + 2115*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf^2*(304/5 - (1824*RATIO[(1 - x)^(-1)])/5 + 
      6752/(15*(-1 + RATIO[x])^2)) - (((128*I)/15)*(-109*I + 1185*Pi))/
     (-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 32*Pi)*RATIO[x] + 
    Nc^2*(((32*I)/15)*(209*I + 360*Pi) - ((64*I)/15)*(817*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-165*I + 26*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-3563*I + 675*Pi))/(-1 + RATIO[x])^2 + 
      (64*(31 - (7*I)*Pi)*RATIO[x])/3 + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*(((8*(103 - (36*I)*Pi))/3 + ((64*I)/3)*(-4*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)*(-9*I + 8*Pi))/(-1 + RATIO[x])^2 + 
        (128*RATIO[x])/3)/Nc + Nc*((8*(1807 - (540*I)*Pi))/15 + 
        ((32*I)/15)*(-307*I + 810*Pi)*RATIO[(1 - x)^(-1)] - 
        (448*RATIO[x^(-1)])/3 - (((8*I)/5)*(-4231*I + 1240*Pi))/
         (-1 + RATIO[x])^2 - (128*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[1, 0, 1, 1, 1, x]*
   (256*(43 + (2*I)*Pi) + (512*I)*(43*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    ((320*I)/3)*(-11*I + 24*Pi)*RATIO[x^(-1)] - 
    ((1024*I)*Pi)/(-1 + RATIO[x])^2 + (3520*RATIO[x])/3 + 
    Nc^2*((32*(115 + (78*I)*Pi))/3 + (128*I)*(70*I + Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(11*I + 102*Pi)*RATIO[x^(-1)] - 
      ((128*I)*Pi)/(-1 + RATIO[x])^2 - 864*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((-656/3 + 288*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 - 
        (128*RATIO[x])/3)/Nc + Nc*(((32*I)/3)*(155*I + 6*Pi) - 
        (128*I)*(37*I + Pi)*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (448*RATIO[x])/3 - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 1, 0, 1, 0, x]*(((-128*I)/3)*(-79*I + 36*Pi) + 
    (5248*RATIO[(1 - x)^(-1)])/3 + ((128*I)/3)*(-121*I + 53*Pi)*
     RATIO[x^(-1)] + Nf^2*(32/3 - (64*RATIO[(1 - x)^(-1)])/3 + 
      64/(3*(-1 + RATIO[x])^2)) + 3200/(3*(-1 + RATIO[x])^2) + 
    (128*(77 - (17*I)*Pi)*RATIO[x])/3 + Nc^2*(((-160*I)/3)*(-67*I + 14*Pi) - 
      ((32*I)/3)*(541*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-429*I + 112*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*(-11*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (32*I)*(-27*I + 10*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((584/3 - 272*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*(8*(97 - (4*I)*Pi) + 
        ((16*I)/3)*(469*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] - 
        (((32*I)/3)*(-13*I + 6*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3 - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 1, 0, 0, 1, x]*(((128*I)/3)*(79*I + 18*Pi) + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    Nf^2*(32/3 - (64*RATIO[(1 - x)^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2)) + 
    (((128*I)/3)*(-25*I + 12*Pi))/(-1 + RATIO[x])^2 + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/3)*(-335*I + 108*Pi) - 
      ((32*I)/3)*(541*I + 42*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-429*I + 184*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*(-11*I + 42*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(81*I + 8*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((584/3 - 272*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3)/Nc + Nc*(8*(97 - (28*I)*Pi) + 
        ((112*I)/3)*(67*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-1)] - 
        (((32*I)/3)*(-13*I + 42*Pi))/(-1 + RATIO[x])^2 + (704*RATIO[x])/3 - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 1, 0, 1, x]*((64*(379 - (150*I)*Pi))/15 - 
    ((768*I)/5)*(-64*I + 55*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] + 
    Nf^2*(-416/15 + (3136*RATIO[(1 - x)^(-1)])/15 + 
      (-256/3 + (1280*RATIO[(1 - x)^(-1)])/3 - 1408/(3*(-1 + RATIO[x])^2))/
       Nc^2 - 3776/(15*(-1 + RATIO[x])^2)) + (((128*I)/5)*(-319*I + 135*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nc^2*((64*(391 - (270*I)*Pi))/15 + ((128*I)/5)*(-239*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-33*I + 20*Pi)*RATIO[x^(-1)] - 
      (((32*I)/15)*(-9403*I + 1470*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(169*I + 10*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((((16*I)/3)*(17*I + 6*Pi) - ((32*I)/3)*(-5*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/Nc + 
      Nc*(-1456/5 - ((32*I)/15)*(-2021*I + 360*Pi)*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 + (((1088*I)/5)*(-38*I + 5*Pi))/
         (-1 + RATIO[x])^2 + 320*RATIO[x] - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 0, 1, 1, 0, x]*
   ((64*(379 - (960*I)*Pi))/15 - ((256*I)/5)*(-192*I + 275*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] + 
    Nf^2*(((32*I)/15)*(13*I + 60*Pi) - ((64*I)/15)*(49*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + (((256*I)/3)*(I + 3*Pi) - 
        ((1280*I)/3)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((128*I)/3)*(11*I + 27*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
      (((64*I)/15)*(59*I + 135*Pi))/(-1 + RATIO[x])^2) + 
    (((128*I)/5)*(-319*I + 505*Pi))/(-1 + RATIO[x])^2 + 
    ((128*I)/3)*(77*I + 8*Pi)*RATIO[x] + 
    Nc^2*((64*(391 + (700*I)*Pi))/15 - ((128*I)/5)*(239*I + 940*Pi)*
       RATIO[(1 - x)^(-1)] + ((128*I)/3)*(-33*I + 14*Pi)*RATIO[x^(-1)] + 
      (((32*I)/15)*(9403*I + 10560*Pi))/(-1 + RATIO[x])^2 - 
      (5408*RATIO[x])/3 + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((((272*I)/3)*(I + 6*Pi) - ((32*I)/3)*(-5*I + 102*Pi)*
         RATIO[(1 - x)^(-1)] + ((192*I)*(I + 3*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)/Nc + Nc*(((-16*I)/5)*(-91*I + 550*Pi) + 
        ((32*I)/15)*(2021*I + 4980*Pi)*RATIO[(1 - x)^(-1)] - 
        (512*RATIO[x^(-1)])/3 - (((32*I)/5)*(1292*I + 1495*Pi))/
         (-1 + RATIO[x])^2 + 320*RATIO[x] - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 1, 0, 0, 0, x]*
   (64*(39 + (118*I)*Pi) - ((64*I)/3)*(-251*I + 198*Pi)*RATIO[(1 - x)^(-1)] - 
    ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
    Nf^2*(32*(13 - I*Pi) + (160*I)*(6*I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((64*(35 - (3*I)*Pi))/3 + ((64*I)/3)*(64*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(22*I + 27*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - (((16*I)/3)*(88*I + 27*Pi))/(-1 + RATIO[x])^2) + 
    ((64*I)*(-95*I + 118*Pi))/(-1 + RATIO[x])^2 - (3520*RATIO[x])/3 + 
    Nc^2*(3200*(5 + I*Pi) + ((32*I)/3)*(2551*I + 132*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 24*Pi)*RATIO[x^(-1)] + 
      ((64*I)*(-343*I + 29*Pi))/(-1 + RATIO[x])^2 + (32*I)*(71*I + 14*Pi)*
       RATIO[x] + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*(((8*(167 - (96*I)*Pi))/3 + (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*(19*I + 72*Pi))/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*((-8*I)*(-901*I + 61*Pi) + (16*I)*(-934*I + 91*Pi)*
         RATIO[(1 - x)^(-1)] + (1408*RATIO[x^(-1)])/3 - 
        (((8*I)/3)*(-3491*I + 822*Pi))/(-1 + RATIO[x])^2 + 
        (1472*RATIO[x])/3 - (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 0, 0, x]*((-64*(-1176 + (439*I)*Pi + 12*Pi^2))/3 + 
    (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + (64*(2796 - (773*I)*Pi + 116*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (64*(546 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    3104*RATIO[x^2] + Nf^2*((-8*(-278 + (519*I)*Pi + 36*Pi^2))/9 + 
      (16*(412 + (429*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(115 + (8*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (704*RATIO[x])/3 + 144*RATIO[x^2] + 
      ((-16*(-724 + (543*I)*Pi + 36*Pi^2))/9 + 
        (32*(-472 + (525*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (32*(-290 + (132*I)*Pi + 81*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        384*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*((-32*(-3827 + (1394*I)*Pi + 17*Pi^2))/3 + 
      (32*(-18247 + (10143*I)*Pi + 468*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (128*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*(4298 - (1287*I)*Pi + 245*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (16*(-16301 + (528*I)*Pi + 408*Pi^2)*RATIO[x])/9 + 9312*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((-16*(156 - (36*I)*Pi + 43*Pi^2))/3 + 
        (16*(-24 - (33*I)*Pi + 95*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (8*(-122 - (11*I)*Pi + 37*Pi^2))/(-1 + RATIO[x])^2 - 480*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*((-8*(29272 - (10383*I)*Pi + 165*Pi^2))/9 + 
        (16*(7101 - (3468*I)*Pi + 118*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        ((256*I)/3)*Pi*RATIO[x^(-1)] - (8*(20720 - (5739*I)*Pi + 1659*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (32*(3133 - (48*I)*Pi)*RATIO[x])/9 - 
        4992*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*((-64*(-6096 - (1855*I)*Pi + 540*Pi^2))/15 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    3328*RATIO[x^(-2)] + (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-105 - (18*I)*Pi + 13*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (32*(-1775 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nf^2*(19168/45 - (5536*RATIO[(1 - x)^(-1)])/45 - (64*RATIO[x^(-1)])/9 + 
      896/(9*(-1 + RATIO[x])^2) - (704*RATIO[x])/3 + 144*RATIO[x^2] + 
      (5632/9 + (704*RATIO[(1 - x)^(-1)])/3 + (128*RATIO[x^(-1)])/9 - 
        384*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*((-32*(-31109 - (4845*I)*Pi + 1410*Pi^2))/45 + 
      (32*(667 - (13020*I)*Pi + 255*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      64*RATIO[x^(-2)] + (16*(-4615 - (2244*I)*Pi + 284*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-346 - (162*I)*Pi + 51*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(-3759 + (462*I)*Pi + 76*Pi^2)*RATIO[x])/9 + 4160*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((-16*(-141 + (47*I)*Pi + 2*Pi^2))/3 + 
        (32*(7 + (15*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        112*RATIO[x^(-2)] - ((64*I)/3)*(-18*I + Pi)*RATIO[x^(-1)] - 
        (32*(3 + 2*Pi^2))/(3*(-1 + RATIO[x])^2) - 64*RATIO[x] + 
        192*RATIO[x^2])/Nc + Nc*((8*(-28417 - (9720*I)*Pi + 450*Pi^2))/45 - 
        (16*(-1277 - (13980*I)*Pi + 450*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        288*RATIO[x^(-2)] + ((64*I)/9)*(-140*I + 27*Pi)*RATIO[x^(-1)] + 
        (32*(-383 - (162*I)*Pi + 45*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (64*(139 - (7*I)*Pi)*RATIO[x])/3 - 1824*RATIO[x^2] + 
        64*RATIO[x^3]))) + G[0, 0, 1, 1, x]*
   ((32*(6459 - (5838*I)*Pi + 850*Pi^2))/15 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(137 + (26*I)*Pi))/15 - ((64*I)/45)*(-25*I + 57*Pi)*
       RATIO[(1 - x)^(-1)] + (((-256*I)/3)*Pi + ((320*I)/3)*(3*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(45*I + 44*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + (((32*I)/45)*(583*I + 114*Pi))/(-1 + RATIO[x])^2 - 
      (128*RATIO[x])/9) + (64*(29669 - (6612*I)*Pi + 465*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (32*(503 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/
     9 + 1760*RATIO[x^2] + Nc^2*((32*(14228 + (1419*I)*Pi + 320*Pi^2))/45 + 
      (32*(-16165 + (3377*I)*Pi + 575*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      128*RATIO[x^(-2)] + (128*(-18 + (33*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-24352 + (14151*I)*Pi + 2595*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(580 + (33*I)*Pi + 144*Pi^2)*RATIO[x])/9 + 672*RATIO[x^2] - 
      64*RATIO[x^3]) + 
    Nf*(((8*(81 + 22*Pi^2))/3 - (8*(501 - (120*I)*Pi + 116*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*(108 - (45*I)*Pi + 22*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 224*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*((8*(-33569 + (5778*I)*Pi + 1020*Pi^2))/45 - 
        (8*(-97925 + (25728*I)*Pi + 8700*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        32*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        (16*(-2337 + (1126*I)*Pi + 555*Pi^2))/(5*(-1 + RATIO[x])^2) + 
        (32*(161 + (6*I)*Pi)*RATIO[x])/9 - 256*RATIO[x^2] + 
        64*RATIO[x^3]))) + G[0, 1, 1, 0, x]*
   ((64*(-411 - (2875*I)*Pi + 700*Pi^2))/15 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(217 - (1080*I)*Pi))/45 + ((32*I)/45)*(269*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 + 
      ((1984*(1 - (3*I)*Pi))/9 + ((128*I)/9)*(31*I + 66*Pi)*
         RATIO[(1 - x)^(-1)] + (((64*I)/9)*(-4*I + 33*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - (((16*I)/45)*(127*I + 180*Pi))/(-1 + RATIO[x])^2 - 
      (128*RATIO[x])/9) + (64*(10517 + (270*I)*Pi + 2820*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (64*(55 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nc^2*((-16*(-6127 + (44280*I)*Pi + 510*Pi^2))/45 + 
      (32*(-14263 + (11320*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      256*RATIO[x^(-2)] + (16*(383 - (198*I)*Pi + 74*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(-8071 - (5640*I)*Pi + 255*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-97 - (132*I)*Pi + 31*Pi^2)*RATIO[x])/9 - (32*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((16*(-109 - (118*I)*Pi + 3*Pi^2))/3 - 
        (16*(-141 - (38*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(-129 + (100*I)*Pi + 31*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        96*RATIO[x])/Nc + Nc*(((8*I)/45)*(29183*I + 40200*Pi) - 
        (16*(-48611 + (29850*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        64*RATIO[x^(-2)] - ((320*I)/3)*(-2*I + Pi)*RATIO[x^(-1)] + 
        (8*(-20473 - (5550*I)*Pi + 195*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (16*(23 - (16*I)*Pi)*RATIO[x])/3 - (256*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) + G[0, 1, 0, 1, x]*
   ((64*(-411 - (675*I)*Pi + 590*Pi^2))/15 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*((16*(217 + (90*I)*Pi))/45 - ((32*I)/45)*(-269*I + 90*Pi)*
       RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 + 
      ((64*(31 - (6*I)*Pi))/9 + ((128*I)/9)*(31*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] - (((64*I)/9)*(4*I + 33*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 + (((16*I)/45)*(-127*I + 180*Pi))/(-1 + RATIO[x])^2 - 
      (128*RATIO[x])/9) + (64*(10517 - (855*I)*Pi + 1665*Pi^2))/
     (45*(-1 + RATIO[x])^2) + (320*(-11 - (66*I)*Pi + Pi^2)*RATIO[x])/9 + 
    384*RATIO[x^2] + Nc^2*((-16*(-6127 - (2460*I)*Pi + 1470*Pi^2))/45 + 
      (32*(-14263 + (110*I)*Pi + 535*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      256*RATIO[x^(-2)] + (16*(383 + (132*I)*Pi + 146*Pi^2)*RATIO[x^(-1)])/
       9 - (32*(-8071 + (6540*I)*Pi + 2640*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-97 - (132*I)*Pi + 37*Pi^2)*RATIO[x])/9 - (32*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((16*(-109 - (30*I)*Pi + 10*Pi^2))/3 - 
        (16*(-141 - (60*I)*Pi + 38*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(-129 - (108*I)*Pi + 58*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        96*RATIO[x])/Nc + Nc*((8*(-29183 - (1950*I)*Pi + 630*Pi^2))/45 - 
        (16*(-48611 - (1710*I)*Pi + 3150*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        64*RATIO[x^(-2)] - ((128*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + 
        (8*(-20473 + (6420*I)*Pi + 7440*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (16*(23 - (16*I)*Pi)*RATIO[x])/3 - (256*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) + G[1, 0, 0, 1, x]*
   ((-32*(1129 - (3564*I)*Pi + 4470*Pi^2))/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-1870 - (2442*I)*Pi + 1185*Pi^2))/(45*(-1 + RATIO[x])^2) + 
    (64*(-462 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nf^2*((16*(253 - (78*I)*Pi))/45 + ((32*I)/45)*(433*I + 114*Pi)*
       RATIO[(1 - x)^(-1)] + (992/9 - (704*RATIO[(1 - x)^(-1)])/3 - 
        (128*RATIO[x^(-1)])/9)/Nc^2 - (64*RATIO[x^(-1)])/9 - 
      (((64*I)/45)*(-70*I + 57*Pi))/(-1 + RATIO[x])^2 + (64*RATIO[x])/9) + 
    384*RATIO[x^2] + Nc^2*((-16*(-8993 - (14562*I)*Pi + 2270*Pi^2))/45 - 
      (32*(11521 + (3362*I)*Pi + 85*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (16*(-4615 - (3828*I)*Pi + 556*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*(-1435 - (1974*I)*Pi + 255*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(483 + (44*I)*Pi + 34*Pi^2)*RATIO[x])/3 - (736*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((8*(-119 - (186*I)*Pi + 4*Pi^2))/3 - 
        (8*(-3 - (132*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + (32*(3 + 2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        160*RATIO[x])/Nc + Nc*((-8*(9857 + (12588*I)*Pi + 450*Pi^2))/45 + 
        (8*(52099 + (27648*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((64*I)/9)*(-139*I + 66*Pi)*RATIO[x^(-1)] - 
        (32*(-180 - (232*I)*Pi + 25*Pi^2))/(5*(-1 + RATIO[x])^2) - 
        ((16*I)/9)*(-259*I + 24*Pi)*RATIO[x] - (32*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) + G[1, 0, 1, 0, x]*
   ((-32*(1129 + (630*I)*Pi + 1140*Pi^2))/45 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-374 - (54*I)*Pi + 39*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (64*(462 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nf^2*((88*(46 - (45*I)*Pi))/45 + ((16*I)/45)*(866*I + 405*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*(62 - (99*I)*Pi))/9 + 
        ((32*I)/3)*(22*I + 27*Pi)*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/9)/Nc^2 - (64*RATIO[x^(-1)])/9 - 
      896/(9*(-1 + RATIO[x])^2) + (64*RATIO[x])/9) + 384*RATIO[x^2] + 
    Nc^2*((-16*(-8993 + (8310*I)*Pi + 1250*Pi^2))/45 + 
      ((32*I)/15)*(11521*I + 2000*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*(-4615 - (1122*I)*Pi + 232*Pi^2)*RATIO[x^(-1)])/9 - 
      (((32*I)/9)*(-287*I + 120*Pi))/(-1 + RATIO[x])^2 + 
      16*(161 + (110*I)*Pi + 2*Pi^2)*RATIO[x] - (736*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((8*(-119 - (10*I)*Pi + 4*Pi^2))/3 - 
        (8*(-3 + (60*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] + (32*(3 + 2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 160*RATIO[x])/Nc + 
      Nc*((8*(-9857 + (9525*I)*Pi + 60*Pi^2))/45 - 
        (8*(-52099 + (13830*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (8896*RATIO[x^(-1)])/9 + (64*(54 + (20*I)*Pi + Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((16*I)/9)*(-259*I + 180*Pi)*RATIO[x] - 
        (32*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*((64*(183 - (30*I)*Pi + 4*Pi^2))/3 + 
    (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 + 
    Nf^2*(128/3 - (64*RATIO[x^(-1)])/3 - (64*RATIO[x])/3) + 
    (64*(-516 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 3104*RATIO[x^2] + 
    Nc^2*((64*(-1066 + (279*I)*Pi + 12*Pi^2))/9 + 
      (256*I)*Pi*RATIO[(1 - x)^(-1)] - 352*RATIO[x^(-2)] - 
      (16*(487 + (1386*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(-1709 - (198*I)*Pi + 24*Pi^2)*RATIO[x])/9 - 704*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*((424 + 56*RATIO[x^(-2)] - 240*RATIO[x^(-1)] + 
        64*RATIO[x] - 16*RATIO[x^2])/Nc + Nc*((80*(509 - (24*I)*Pi))/9 + 
        240*RATIO[x^(-2)] + ((32*I)/9)*(-41*I + 78*Pi)*RATIO[x^(-1)] - 
        ((64*I)/9)*(-65*I + 9*Pi)*RATIO[x] + 160*RATIO[x^2] + 
        64*RATIO[x^3]))) - (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 
     589*Pi^4 + 6132*Zeta[3] + (12480*I)*Pi*Zeta[3]))/15 + 
  G[1, 1, 1, x]*(((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] + 
    ((64*I)/5)*(169*I + 175*Pi)*RATIO[x^2] + 
    Nf^2*((16*(3427 + (261*I)*Pi))/135 - ((928*I)/15)*Pi*
       RATIO[(1 - x)^(-1)] + (136*RATIO[x^(-2)])/5 - 
      (8336*RATIO[x^(-1)])/135 - (22736*RATIO[x])/135 + (296*RATIO[x^2])/5) + 
    Nf*(((16*(-183 + (27*I)*Pi + 8*Pi^2))/9 - (40*RATIO[x^(-2)])/3 - 
        (8*(-51 + 8*Pi^2)*RATIO[x^(-1)])/9 - (32*(51 + (27*I)*Pi + 2*Pi^2)*
          RATIO[x])/9 + (16*(8 - (9*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((16*(-81494 - (4287*I)*Pi + 885*Pi^2))/135 + 
        (32*((253*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((8*I)/5)*(99*I + 10*Pi)*RATIO[x^(-2)] - 
        (16*(-337 + (3510*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/135 - 
        (16*(-18337 - (8265*I)*Pi + 720*Pi^2)*RATIO[x])/135 + 
        (8*(-4221 - (2160*I)*Pi + 50*Pi^2)*RATIO[x^2])/45 - 
        (32*Pi^2*RATIO[x^3])/9)) + 
    (64*(-1597 + (934*I)*Pi + 325*Pi^2 - (290*I)*Pi^3 - 60*Zeta[3]))/15 - 
    ((256*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((32*I)/45)*RATIO[x^(-1)]*(-15411*I - 1990*Pi + (825*I)*Pi^2 + 150*Pi^3 - 
      (3420*I)*Zeta[3]) - (256*RATIO[(1 - x)^(-1)]*((182*I)*Pi + 15*Pi^2 - 
       (15*I)*Pi^3 + 90*Zeta[3]))/15 + 
    (32*RATIO[x]*(15411 - (11330*I)*Pi - 2145*Pi^2 + (870*I)*Pi^3 + 
       1260*Zeta[3]))/45 + 
    Nc^2*((-64*((64*I)*Pi + 55*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      ((16*I)/15)*(433*I + 60*Pi)*RATIO[x^(-2)] - 
      (16*(-5574 - (1350*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (16*(158482 - (11424*I)*Pi - 4365*Pi^2 - 
         (1770*I)*Pi^3 - 14220*Zeta[3]))/135 + ((16*I)/135)*RATIO[x^(-1)]*
       (-11839*I + 23640*Pi - (1320*I)*Pi^2 + 720*Pi^3 - (9720*I)*Zeta[3]) + 
      (16*RATIO[x]*(-65021 - (16860*I)*Pi + 3360*Pi^2 + (1050*I)*Pi^3 + 
         4500*Zeta[3]))/135)) + G[1, 0, 0, x]*((192*I)*Pi*RATIO[x^(-2)] + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((-8*(2125 + (2424*I)*Pi + 208*Pi^2))/45 + 
      (32*(545 + (261*I)*Pi + 276*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((64*I)/9)*(-5*I + Pi)*RATIO[x^(-1)] - (16*(3610 + 147*Pi^2))/
       (135*(-1 + RATIO[x])^2) + (16*(263 + (420*I)*Pi)*RATIO[x])/27 - 
      (144*I)*Pi*RATIO[x^2] + ((-16*(-1123 + (6210*I)*Pi + 495*Pi^2))/135 + 
        (32*(-68 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (8896*RATIO[x^(-1)])/
         135 - 128/(-1 + RATIO[x])^2 + (192*(3 + (10*I)*Pi)*RATIO[x])/5 + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((((4*I)/3)*(808*I + 90*Pi + (7*I)*Pi^2 + 16*Pi^3) - 
        ((8*I)/3)*(101*I + 140*Pi + (13*I)*Pi^2 + 16*Pi^3)*
         RATIO[(1 - x)^(-1)] - (32*(-45 - (9*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
        (16*(3 + 12*Pi^2 + (8*I)*Pi^3))/(3*(-1 + RATIO[x])^2) - 
        (16*(99 - (180*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 16*(1 - (8*I)*Pi)*
         RATIO[x^2])/Nc + Nc*((16*(-1585 - (1668*I)*Pi + 306*Pi^2)*
          RATIO[x^(-1)])/27 + (16*(2978 - (8019*I)*Pi + 108*Pi^2)*RATIO[x])/
         27 - (16*(810 - (1296*I)*Pi + 5*Pi^2)*RATIO[x^2])/9 + 
        (32*Pi^2*RATIO[x^3])/9 + (4*(-248350 + (346818*I)*Pi + 17241*Pi^2 - 
           (1080*I)*Pi^3 - 8100*Zeta[3]))/135 - 
        (8*RATIO[(1 - x)^(-1)]*(-192650 + (99168*I)*Pi + 20823*Pi^2 - 
           (1080*I)*Pi^3 - 8100*Zeta[3]))/135 + 
        (16*(34250 + (10140*I)*Pi - 3861*Pi^2 - (540*I)*Pi^3 - 4050*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))) - ((32*I)/135)*RATIO[x^(-1)]*
     (1414*I - 15615*Pi - (825*I)*Pi^2 + 690*Pi^3 - (3600*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(15275 - (13084*I)*Pi + 441*Pi^2 + (360*I)*Pi^3 + 
       1170*Zeta[3]))/45 + (32*RATIO[x]*(-10341 + (3840*I)*Pi - 1155*Pi^2 + 
       (620*I)*Pi^3 + 1200*Zeta[3]))/45 + 
    (64*(2295 - (1035*I)*Pi + 1886*Pi^2 + (360*I)*Pi^3 + 2070*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (64*(-15896 - (43026*I)*Pi + 4863*Pi^2 + 
       (1575*I)*Pi^3 + 2160*Zeta[3]))/135 + 
    Nc^2*((16*(8967 - (14130*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (((16*I)/135)*(32395*I - 10140*Pi - 
         (4548*I)*Pi^2 + 900*Pi^3 - (4050*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((16*I)/135)*RATIO[(1 - x)^(-1)]*(-220655*I - 88392*Pi + 
        (30762*I)*Pi^2 + 900*Pi^3 - (4050*I)*Zeta[3]) - 
      ((16*I)/135)*RATIO[x^(-1)]*(37069*I - 65595*Pi - (11220*I)*Pi^2 + 
        2040*Pi^3 - (7380*I)*Zeta[3]) + 
      (16*RATIO[x]*(-70043 + (105855*I)*Pi - 3030*Pi^2 - (30*I)*Pi^3 + 
         3600*Zeta[3]))/135 + (16*(27893 - (216546*I)*Pi + 5403*Pi^2 + 
         (3870*I)*Pi^3 + 11880*Zeta[3]))/135)) + 
  G[0, 1, 1, x]*((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + 
    Nf^2*((8*(1421 - (906*I)*Pi + 237*Pi^2))/135 - 
      (16*(2696 - (398*I)*Pi + 217*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (80*RATIO[x^(-2)])/3 + (160*RATIO[x^(-1)])/3 + 
      (((16*I)/9)*(45*I + 124*Pi) - ((32*I)/9)*(135*I + 124*Pi)*
         RATIO[(1 - x)^(-1)] + (((256*I)/9)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
      (16*Pi*(127*I + 257*Pi))/(45*(-1 + RATIO[x])^2) + (5456*RATIO[x])/135 - 
      (248*RATIO[x^2])/15) + (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf*(((-64*RATIO[x^(-2)])/3 + (128*RATIO[x^(-1)])/3 + 
        (32*(21 + 2*Pi^2)*RATIO[x])/9 - (40*RATIO[x^2])/3 - 
        ((8*I)*(43*Pi - (3*I)*Pi^2 + 10*Pi^3 - (52*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - ((8*I)/9)*(-954*I + 135*Pi - (211*I)*Pi^2 + 
          54*Pi^3 - (144*I)*Zeta[3]) + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
         (-1215*I + 198*Pi - (244*I)*Pi^2 + 144*Pi^3 - (504*I)*Zeta[3]))/Nc + 
      Nc*((520*RATIO[x^(-2)])/3 + (16*(-213 - (44*I)*Pi + 14*Pi^2)*
          RATIO[x^(-1)])/9 + (16*(-9247 + (1965*I)*Pi + 1200*Pi^2)*RATIO[x])/
         135 - (16*(-1248 + (405*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
        (32*Pi^2*RATIO[x^3])/9 - (8*RATIO[(1 - x)^(-1)]*
          (4701 - (40738*I)*Pi - 16558*Pi^2 - (1680*I)*Pi^3 - 10080*Zeta[3]))/
         45 + (8*(129623 - (47283*I)*Pi - 18459*Pi^2 - (630*I)*Pi^3 - 
           2160*Zeta[3]))/135 - (((8*I)/45)*(20473*Pi - (6593*I)*Pi^2 + 
           1830*Pi^3 - (12600*I)*Zeta[3]))/(-1 + RATIO[x])^2)) - 
    ((64*I)/9)*RATIO[x^(-1)]*(-177*I - 72*Pi + (11*I)*Pi^2 + 88*Pi^3 - 
      (222*I)*Zeta[3]) - (((64*I)/45)*(-10517*Pi - (48*I)*Pi^2 + 30*Pi^3 + 
       (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*RATIO[x]*(-13611 + (7010*I)*Pi + 1155*Pi^2 - (920*I)*Pi^3 + 
       600*Zeta[3]))/45 - (64*RATIO[(1 - x)^(-1)]*(-33719 + (6752*I)*Pi + 
       932*Pi^2 - (450*I)*Pi^3 + 1440*Zeta[3]))/45 + 
    (32*(-28928 - (13467*I)*Pi - 3021*Pi^2 + (1260*I)*Pi^3 + 3600*Zeta[3]))/
     45 + Nc^2*(-608*RATIO[x^(-2)] + (16*(-1914 + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(27221 + (2670*I)*Pi - 
         6000*Pi^2 - (2190*I)*Pi^3 - 9000*Zeta[3]))/135 - 
      ((16*I)/9)*RATIO[x^(-1)]*(756*I - 242*Pi + (11*I)*Pi^2 + 62*Pi^3 - 
        (732*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*(-1394 + (30462*I)*Pi + 
         10947*Pi^2 + (480*I)*Pi^3 + 5580*Zeta[3]))/45 + 
      (16*((16142*I)*Pi + 6887*Pi^2 + (660*I)*Pi^3 + 12960*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (8*(-283099 + (35964*I)*Pi + 23982*Pi^2 + 
         (7680*I)*Pi^3 + 12960*Zeta[3]))/135)) + 
  G[1, 0, 1, x]*(((-48*I)/5)*(207*I + 10*Pi)*RATIO[x^(-2)] + 
    Nf^2*((-4*(679 + (280*I)*Pi + 26*Pi^2))/15 + 
      (16*(475 + (460*I)*Pi + 57*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (88*RATIO[x^(-2)])/15 + (2576*RATIO[x^(-1)])/135 - 
      (16*((280*I)*Pi + 57*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (8*(1043 + (240*I)*Pi)*RATIO[x])/135 + 
      (((8*I)/135)*(4273*I + 1860*Pi) - ((64*I)/9)*(4*I + 33*Pi)*
         RATIO[(1 - x)^(-1)] - ((32*I)/135)*(139*I + 60*Pi)*RATIO[x^(-1)] + 
        (272*RATIO[x])/5 - (392*RATIO[x^2])/15)/Nc^2 - (148*RATIO[x^2])/5) + 
    16*(11 - (116*I)*Pi)*RATIO[x^2] - 
    (((64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 135*Pi^3 - (360*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 2010*Pi + 
      (231*I)*Pi^2 + 234*Pi^3 - (756*I)*Zeta[3]) - 
    ((32*I)/135)*RATIO[x]*(-6808*I - 4485*Pi - (8745*I)*Pi^2 + 1800*Pi^3 - 
      (3780*I)*Zeta[3]) - (64*RATIO[(1 - x)^(-1)]*(-12995 - (605*I)*Pi - 
       2617*Pi^2 - (210*I)*Pi^3 + 540*Zeta[3]))/45 + 
    (32*(-8204 - (9550*I)*Pi - 6159*Pi^2 + (870*I)*Pi^3 + 1980*Zeta[3]))/45 + 
    Nc^2*((272*RATIO[x^(-2)])/15 + (8*(-14541 - (1260*I)*Pi + 100*Pi^2)*
        RATIO[x^2])/45 - (64*Pi^2*RATIO[x^3])/9 - 
      (16*RATIO[(1 - x)^(-1)]*(-20390 + (22980*I)*Pi + 4863*Pi^2 - 
         540*Zeta[3]))/45 + (16*RATIO[x]*(88363 + (10110*I)*Pi - 3420*Pi^2 - 
         (1650*I)*Pi^3 - 360*Zeta[3]))/135 - ((16*I)/45)*RATIO[x^(-1)]*
       (-7567*I + 15040*Pi + (1100*I)*Pi^2 + 180*Pi^3 - (1260*I)*Zeta[3]) - 
      (16*((2870*I)*Pi + 367*Pi^2 + 540*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (8*(-338021 + (64890*I)*Pi - 4242*Pi^2 + (4380*I)*Pi^3 + 1800*Zeta[3]))/
       135) + Nf*(((-4*(-1119 + (720*I)*Pi + 308*Pi^2))/9 + 
        (8*(-129 + (30*I)*Pi + 68*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        24*RATIO[x^(-2)] - (8*(75 + 4*Pi^2)*RATIO[x^(-1)])/9 + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 - (32*(-66 + (9*I)*Pi + 4*Pi^2)*
          RATIO[x])/9 - (88*RATIO[x^2])/3)/Nc + 
      Nc*((-64*RATIO[x^(-2)])/15 - (32*(-703 - (970*I)*Pi + 75*Pi^2)*
          RATIO[x^(-1)])/45 + (8*(-53551 - (8850*I)*Pi + 1200*Pi^2)*RATIO[x])/
         135 - (4*(-12321 - (1620*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 - (8*(-210856 + (17970*I)*Pi + 6591*Pi^2 - 
           1620*Zeta[3]))/135 + (8*RATIO[(1 - x)^(-1)]*
          (-27745 + (17470*I)*Pi + 7002*Pi^2 - 1080*Zeta[3]))/45 + 
        (64*((810*I)*Pi + 106*Pi^2 + 135*Zeta[3]))/
         (45*(-1 + RATIO[x])^2)))) + G[1, 1, 0, x]*
   (((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 16*(11 + (80*I)*Pi)*
     RATIO[x^2] + Nf^2*((-4*(679 - (1620*I)*Pi + 40*Pi^2))/15 + 
      (16*(95 - (92*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-2)])/15 + (2576*RATIO[x^(-1)])/135 - 
      (64*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*(1043 - (3840*I)*Pi)*RATIO[x])/135 + ((4*I)/5)*(37*I + 180*Pi)*
       RATIO[x^2] + (((8*I)/135)*(4273*I + 10560*Pi) + 
        ((64*I)/9)*(-4*I + 33*Pi)*RATIO[(1 - x)^(-1)] + 
        ((32*I)/135)*(-139*I + 60*Pi)*RATIO[x^(-1)] + 
        (16*(17 - (120*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2) - (((64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 11*Pi^3 - 
       (24*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((64*I)/9)*RATIO[(1 - x)^(-1)]*
     (-2599*I - 315*Pi - (733*I)*Pi^2 + 33*Pi^3 - (162*I)*Zeta[3]) + 
    ((32*I)/45)*(8204*I + 33105*Pi + (3670*I)*Pi^2 + 1140*Pi^3 + 
      (540*I)*Zeta[3]) - ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 4563*Pi + 
      (231*I)*Pi^2 + 660*Pi^3 - (612*I)*Zeta[3]) - 
    ((32*I)/135)*RATIO[x]*(-6808*I + 22815*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) + Nc^2*(((16*I)/15)*(-17*I + 210*Pi)*RATIO[x^(-2)] - 
      (8*(14541 - (26820*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (16*RATIO[x]*(88363 - (81990*I)*Pi + 
         780*Pi^2 - (660*I)*Pi^3 - 6120*Zeta[3]))/135 + 
      ((32*I)/9)*RATIO[(1 - x)^(-1)]*(-2039*I - 64*Pi - (28*I)*Pi^2 + 
        9*Pi^3 - (108*I)*Zeta[3]) - (((32*I)/9)*(-346*Pi - (87*I)*Pi^2 + 
         9*Pi^3 - (108*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*RATIO[x^(-1)]*(-7567*I + 14460*Pi + (1485*I)*Pi^2 + 
        140*Pi^3 - (2100*I)*Zeta[3]) + 
      (8*(-338021 + (428970*I)*Pi - 13920*Pi^2 + (1080*I)*Pi^3 + 
         11880*Zeta[3]))/135) + 
    Nf*(((-4*(-1119 - (810*I)*Pi + 35*Pi^2))/9 + 
        (8*(-129 + (28*I)*Pi + 27*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*I)*(-3*I + 7*Pi)*RATIO[x^(-2)] - (8*(75 + (162*I)*Pi + 4*Pi^2)*
          RATIO[x^(-1)])/9 - ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        (64*(-33 + (27*I)*Pi + 2*Pi^2)*RATIO[x])/9 + ((88*I)/3)*(I + 6*Pi)*
         RATIO[x^2])/Nc + Nc*(((32*I)/15)*(2*I + 45*Pi)*RATIO[x^(-2)] - 
        (32*(-703 - (850*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/45 - 
        (8*(53551 - (63510*I)*Pi + 720*Pi^2)*RATIO[x])/135 + 
        (4*(12321 - (23220*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9 + (32*((-383*I)*Pi + 93*Pi^2 + (9*I)*Pi^3 + 
           108*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(5549 - (962*I)*Pi + 385*Pi^2 + (36*I)*Pi^3 + 
           432*Zeta[3]))/9 + (4*(421712 - (302070*I)*Pi + 9525*Pi^2 + 
           (540*I)*Pi^3 + 6480*Zeta[3]))/135))) + 
  G[0, 0, 1, x]*(16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf*((16*RATIO[x^(-1)] + (64*(-27 + (18*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
        (48*I)*Pi*RATIO[x^2] + (4*(375 + (258*I)*Pi + 128*Pi^2 - 
           (104*I)*Pi^3 - 672*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
        (16*RATIO[(1 - x)^(-1)]*(711 + (324*I)*Pi + 47*Pi^2 - (144*I)*Pi^3 - 
           540*Zeta[3]))/9 + (4*(1845 + (1062*I)*Pi + 140*Pi^2 - 
           (288*I)*Pi^3 - 216*Zeta[3]))/9)/Nc + 
      Nc*((-32*I)*Pi*RATIO[x^(-2)] + (16*(-625 + (108*I)*Pi + 180*Pi^2)*
          RATIO[x^(-1)])/27 - (8*(-26191 + (11610*I)*Pi + 2160*Pi^2)*
          RATIO[x])/135 + (4*(-8871 + (4320*I)*Pi + 200*Pi^2)*RATIO[x^2])/
         45 - (64*Pi^2*RATIO[x^3])/9 + (8*(-160121 + (68817*I)*Pi + 
           9564*Pi^2 + (2880*I)*Pi^3 - 53730*Zeta[3]))/135 - 
        ((16*I)/135)*RATIO[(1 - x)^(-1)]*(60131*I + 87780*Pi - 
          (7242*I)*Pi^2 + 10980*Pi^3 + (155790*I)*Zeta[3]) + 
        (((8*I)/135)*(80996*I + 55053*Pi + (21636*I)*Pi^2 + 18540*Pi^3 + 
           (306720*I)*Zeta[3]))/(-1 + RATIO[x])^2)) - 
    ((64*I)/9)*RATIO[x^(-1)]*(75*I - (22*I)*Pi^2 + 34*Pi^3 + 
      (192*I)*Zeta[3]) + (32*(41424 + (16723*I)*Pi + 6726*Pi^2 + 
       (90*I)*Pi^3 + 7740*Zeta[3]))/45 + 
    (32*RATIO[x]*(3838 + (8475*I)*Pi + 11715*Pi^2 + (2370*I)*Pi^3 + 
       8280*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(288038 + (71865*I)*Pi - 
       17607*Pi^2 - (11070*I)*Pi^3 + 170100*Zeta[3]))/135 + 
    (32*(147986 + (50361*I)*Pi - 26727*Pi^2 - (8100*I)*Pi^3 + 
       181980*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((128*I)*Pi*RATIO[x^(-2)] - (8*(-7221 + (1440*I)*Pi + 100*Pi^2)*
        RATIO[x^2])/45 + (64*Pi^2*RATIO[x^3])/9 - ((16*I)/27)*RATIO[x^(-1)]*
       (3683*I + 432*Pi - (1122*I)*Pi^2 + 96*Pi^3 + (828*I)*Zeta[3]) + 
      (16*RATIO[x]*(-43543 + (4080*I)*Pi + 6060*Pi^2 + (4290*I)*Pi^3 + 
         9360*Zeta[3]))/135 + (8*(260101 - (54186*I)*Pi - 6852*Pi^2 - 
         (9960*I)*Pi^3 + 84240*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(123865 - (148050*I)*Pi - 26346*Pi^2 - 
         (31500*I)*Pi^3 + 231930*Zeta[3]))/135 + 
      (8*(226909 - (151134*I)*Pi + 70938*Pi^2 - (57780*I)*Pi^3 + 
         442260*Zeta[3]))/(135*(-1 + RATIO[x])^2)) + 
    Nf^2*((320*RATIO[x^(-1)])/27 + (8*(1117 - (240*I)*Pi)*RATIO[x])/135 - 
      (196*RATIO[x^2])/15 - (64*RATIO[(1 - x)^(-1)]*(-1603 + (495*I)*Pi + 
         171*Pi^2 - (225*I)*Pi^3 + 1350*Zeta[3]))/135 + 
      (4*(-8639 + (3288*I)*Pi + 216*Pi^2 - (720*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (4*(-3359 + (1512*I)*Pi + 3456*Pi^2 - (3240*I)*Pi^3 + 
         19440*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      ((-272*RATIO[x])/5 + (392*RATIO[x^2])/15 - 
        (64*RATIO[(1 - x)^(-1)]*(1303 - (1395*I)*Pi + 150*Pi^2 - 
           (450*I)*Pi^3 + 2700*Zeta[3]))/135 + 
        (8*(5623 - (5580*I)*Pi + 240*Pi^2 - (720*I)*Pi^3 + 4320*Zeta[3]))/
         135 + (8*(6721 - (720*I)*Pi + 1320*Pi^2 - (3240*I)*Pi^3 + 
           19440*Zeta[3]))/(135*(-1 + RATIO[x])^2))/Nc^2)) + 
  G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + ((64*I)/5)*(169*I + 175*Pi)*
     RATIO[x^2] + Nf^2*(((-64*I)/9)*Pi*RATIO[x^(-1)] - 
      ((16*I)/27)*(-479*I + 420*Pi)*RATIO[x] + 
      (16*(8 + (27*I)*Pi)*RATIO[x^2])/3 + 
      (((-192*I)/5)*(-3*I + 10*Pi)*RATIO[x] + ((112*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2] - (32*RATIO[(1 - x)^(-1)]*(-6007 + (2940*I)*Pi + 
           765*Pi^2 + (900*I)*Pi^3 - 2700*Zeta[3]))/135 + 
        (16*(-1798 + (8070*I)*Pi + 1305*Pi^2 + (360*I)*Pi^3 - 1080*Zeta[3]))/
         135 + (((16*I)/135)*(5641*I + 4290*Pi + (990*I)*Pi^2 + 1620*Pi^3 + 
           (4860*I)*Zeta[3]))/(-1 + RATIO[x])^2)/Nc^2 + 
      (8*(4085 + (794*I)*Pi + 460*Pi^2 + (540*I)*Pi^3 - 1620*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (8*(13390 + (6648*I)*Pi + 1695*Pi^2 + 
         (360*I)*Pi^3 - 1080*Zeta[3]))/135 - 
      (16*RATIO[(1 - x)^(-1)]*(1822 + (84*I)*Pi + 357*Pi^2 + (180*I)*Pi^3 - 
         540*Zeta[3]))/27) + Nc^2*(((-16*I)/9)*(925*Pi + 72*Pi^3)*
       RATIO[x^(-1)] - (16*(5307 - (15480*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*
        (-212444 + (177525*I)*Pi + 2280*Pi^2 + (36900*I)*Pi^3 - 
         147690*Zeta[3]))/135 + (16*RATIO[x]*(18203 - (124065*I)*Pi + 
         3690*Pi^2 - (1980*I)*Pi^3 - 12960*Zeta[3]))/135 + 
      (16*(6034 + (69338*I)*Pi + 7835*Pi^2 + (420*I)*Pi^3 - 10440*Zeta[3]))/
       45 + (((16*I)/135)*(156521*I + 218346*Pi + (49395*I)*Pi^2 + 
         41940*Pi^3 + (176310*I)*Zeta[3]))/(-1 + RATIO[x])^2) - 
    (32*RATIO[(1 - x)^(-1)]*(-182899 + (133845*I)*Pi + 15885*Pi^2 + 
       (10350*I)*Pi^3 - 46440*Zeta[3]))/135 + 
    (32*RATIO[x]*(3507 - (2720*I)*Pi + 715*Pi^2 - (160*I)*Pi^3 - 
       1200*Zeta[3]))/15 + (((32*I)/135)*(154871*I + 116562*Pi + 
       (14715*I)*Pi^2 + 13140*Pi^3 + (61560*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*(-40283 + (84063*I)*Pi + 18810*Pi^2 - (810*I)*Pi^3 + 2160*Zeta[3]))/
     135 + Nf*(((16*(111 - (234*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
        (40*(1 + (6*I)*Pi)*RATIO[x^2])/3 - (8*RATIO[(1 - x)^(-1)]*
          (-1725 - (855*I)*Pi + 334*Pi^2 - (156*I)*Pi^3 - 360*Zeta[3]))/9 + 
        (4*(-288 - (348*I)*Pi + 223*Pi^2 - (52*I)*Pi^3 - 120*Zeta[3]))/3 - 
        (((4*I)/9)*(-2028*I - 90*Pi - (181*I)*Pi^2 + 240*Pi^3 - 
           (576*I)*Zeta[3]))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((2624*I)/9)*Pi*RATIO[x^(-1)] - 
        (16*(-676 - (10185*I)*Pi + 132*Pi^2)*RATIO[x])/27 + 
        (8*(1275 - (3186*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 - 
        (32*Pi^2*RATIO[x^3])/9 - (((4*I)/135)*(190960*I + 367398*Pi + 
           (101625*I)*Pi^2 + 89820*Pi^3 + (343440*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (4*(35740 - (138984*I)*Pi - 7655*Pi^2 - 
           (4560*I)*Pi^3 + 20160*Zeta[3]))/45 - 
        (8*RATIO[(1 - x)^(-1)]*(39745 - (44547*I)*Pi + 5184*Pi^2 - 
           (9108*I)*Pi^3 + 33480*Zeta[3]))/27))) + 
  G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] + 16*(11 - (116*I)*Pi)*RATIO[x^2] - 
    (64*RATIO[(1 - x)^(-1)]*(144019 + (9234*I)*Pi - 5067*Pi^2 - 
       (405*I)*Pi^3 - 43740*Zeta[3]))/135 + 
    (64*(73993 - (3105*I)*Pi - 4152*Pi^2 - (90*I)*Pi^3 - 38070*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (64*(20712 - (6261*I)*Pi + 331*Pi^2 + 
       (405*I)*Pi^3 - 2790*Zeta[3]))/45 + ((64*I)/9)*RATIO[x^(-1)]*
     (-75*I - 288*Pi - (44*I)*Pi^2 + 3*Pi^3 - (108*I)*Zeta[3]) + 
    (32*RATIO[x]*(3838 + (35775*I)*Pi + 8745*Pi^2 + (1260*I)*Pi^3 + 
       7020*Zeta[3]))/135 + Nc^2*((-256*I)*Pi*RATIO[x^(-2)] + 
      (8*(7221 - (29520*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + (8*(226909 - (368100*I)*Pi + 112806*Pi^2 + 
         (14400*I)*Pi^3 - 321300*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*(123865 - (106176*I)*Pi - 26427*Pi^2 + 
         (4590*I)*Pi^3 - 124470*Zeta[3]))/135 + 
      (8*(260101 - (412536*I)*Pi - 18264*Pi^2 + (8640*I)*Pi^3 - 
         21600*Zeta[3]))/135 - (16*RATIO[x^(-1)]*(-3683 - (579*I)*Pi + 
         1089*Pi^2 - 1620*Zeta[3]))/27 + 
      (16*RATIO[x]*(-43543 + (100200*I)*Pi - 1440*Pi^2 + (1350*I)*Pi^3 + 
         11340*Zeta[3]))/135) + 
    Nf^2*(((-64*I)/27)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
      (8*(1117 + (3840*I)*Pi)*RATIO[x])/135 - ((4*I)/15)*(-49*I + 540*Pi)*
       RATIO[x^2] + (4*(-3359 - (8040*I)*Pi + 5652*Pi^2 - 9720*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        (-6412 - (1026*I)*Pi + 303*Pi^2 - 2700*Zeta[3]))/135 - 
      (4*(8639 + (13092*I)*Pi + 1518*Pi^2 + 2160*Zeta[3]))/135 + 
      (((16*I)/5)*(17*I + 120*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15 + (8*(6721 - (8340*I)*Pi + 660*Pi^2 - 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (64*RATIO[(1 - x)^(-1)]*
          (-1303 + (1005*I)*Pi + 330*Pi^2 + 1350*Zeta[3]))/135 - 
        (8*(-5623 + (14280*I)*Pi + 1860*Pi^2 + 2160*Zeta[3]))/135)/Nc^2) + 
    Nf*((16*RATIO[x^(-1)] + (32*(-54 + (81*I)*Pi + 4*Pi^2)*RATIO[x])/9 - 
        (128*I)*Pi*RATIO[x^2] - (8*RATIO[(1 - x)^(-1)]*(1422 + (177*I)*Pi - 
           128*Pi^2 - (24*I)*Pi^3 - 504*Zeta[3]))/9 + 
        (4*(1845 - (216*I)*Pi - 235*Pi^2 - (60*I)*Pi^3 - 288*Zeta[3]))/9 + 
        (4*(375 - (48*I)*Pi + 83*Pi^2 + (4*I)*Pi^3 - 216*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc + Nc*((64*I)*Pi*RATIO[x^(-2)] + 
        (16*(-625 - (72*I)*Pi + 222*Pi^2)*RATIO[x^(-1)])/27 + 
        (8*(26191 - (85170*I)*Pi + 960*Pi^2)*RATIO[x])/135 - 
        (4*(8871 - (29160*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 - (((4*I)/135)*(-161992*I - 344370*Pi - 
           (97359*I)*Pi^2 + 22860*Pi^3 + (218160*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (4*(-320242 + (380064*I)*Pi + 23271*Pi^2 - 
           (5760*I)*Pi^3 + 28080*Zeta[3]))/135 - 
        (8*RATIO[(1 - x)^(-1)]*(-120262 + (149649*I)*Pi - 2922*Pi^2 - 
           (10620*I)*Pi^3 + 109080*Zeta[3]))/135))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (32*((4590*I)*Pi - 2365*Pi^2 - (1508*I)*Pi^3 + 111*Pi^4 - 4344*Zeta[3] - 
       (1980*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[x^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[(1 - x)^(-1)]*(-167944 + (27540*I)*Pi + 41938*Pi^2 - 
       (8388*I)*Pi^3 + 651*Pi^4 + 134856*Zeta[3] - (11880*I)*Pi*Zeta[3]))/
     135 - (8*(373471 + (225436*I)*Pi - 90278*Pi^2 + (8556*I)*Pi^3 + 
       3534*Pi^4 - 119592*Zeta[3] - (19440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(14850 - (75662*I)*Pi + 14455*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((17*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 4600*Pi^2 - 900*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*((-64790*I)*Pi + 22150*Pi^2 + (2406*I)*Pi^3 + 123*Pi^4 + 
         25488*Zeta[3] - (540*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-82015 + (335980*I)*Pi - 92866*Pi^2 - 
         (13914*I)*Pi^3 + 123*Pi^4 + 336348*Zeta[3] - (540*I)*Pi*Zeta[3]))/
       135 + (8*(145826 - (174425*I)*Pi + 74012*Pi^2 - (774*I)*Pi^3 + 
         177*Pi^4 + 58908*Zeta[3] + (3420*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(154833 + (11480*I)*Pi + 35595*Pi^2 + (330*I)*Pi^3 + 
         192*Pi^4 - 14040*Zeta[3] - (3780*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(-22154 - (10254*I)*Pi + 3395*Pi^2 + (2310*I)*Pi^3 + 
         261*Pi^4 + 33990*Zeta[3] - (8280*I)*Pi*Zeta[3]))/135) + 
    Nf^2*(((-88*I)/15)*Pi*RATIO[x^(-2)] - (8*(857 - (2166*I)*Pi + 360*Pi^2)*
        RATIO[x^(-1)])/405 - (8*(4512 - (2593*I)*Pi + 780*Pi^2)*RATIO[x])/
       135 + (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      (((32*I)/135)*(-1805*Pi - (420*I)*Pi^2 + 69*Pi^3 - (342*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (4*RATIO[(1 - x)^(-1)]*(13727 - (6580*I)*Pi - 
         2292*Pi^2 + (552*I)*Pi^3 + 12456*Zeta[3]))/135 + 
      (4*(65011 - (40803*I)*Pi + 5832*Pi^2 + (396*I)*Pi^3 + 20628*Zeta[3]))/
       405 + ((32*((-139*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/135 - 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 - (16*(-43 - (159*I)*Pi + 60*Pi^2)*
          RATIO[x])/15 + (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (8*RATIO[(1 - x)^(-1)]*(6241 - (11760*I)*Pi + 660*Pi^2 - 
           9720*Zeta[3]))/135 + (8*(-3825 - (2027*I)*Pi + 1760*Pi^2 + 
           5940*Zeta[3]))/135)/Nc^2) + 
    Nf*(((24*I)*Pi*RATIO[x^(-2)] - (16*((-15*I)*Pi + 30*Pi^2 + 4*Pi^4))/
         (15*(-1 + RATIO[x])^2) + (8*(-10 - (5*I)*Pi + 11*Pi^2)*RATIO[x^2])/
         3 - (4*(11550 + (6885*I)*Pi - 1625*Pi^2 + (10*I)*Pi^3 + 24*Pi^4 - 
           1080*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*(3285 - (160*I)*Pi + 
           355*Pi^2 + (100*I)*Pi^3 + 16*Pi^4 - 720*Zeta[3]))/15 - 
        (8*RATIO[x]*(61 - (28*I)*Pi + 28*Pi^2 - 16*Zeta[3]))/3 + 
        ((8*I)/9)*RATIO[x^(-1)]*(-27*I + 87*Pi + (18*I)*Pi^2 + 4*Pi^3 - 
          (96*I)*Zeta[3]))/Nc + Nc*((-16*((4*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/
         15 - (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 7120*Pi^2 - 
           3600*Zeta[3]))/45 + (8*RATIO[x]*(58869 - (7421*I)*Pi + 
           12120*Pi^2 + (60*I)*Pi^3 - 3600*Zeta[3]))/135 + 
        ((16*I)/405)*RATIO[x^(-1)]*(-5002*I - 936*Pi - (1875*I)*Pi^2 + 
          720*Pi^3 + (630*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 - (8*((-68500*I)*Pi + 24370*Pi^2 + (2682*I)*Pi^3 + 195*Pi^4 + 
           26856*Zeta[3] - (540*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(55334 + (255250*I)*Pi - 42599*Pi^2 - 
           (18456*I)*Pi^3 + 390*Pi^4 + 267192*Zeta[3] - (1080*I)*Pi*Zeta[3]))/
         135 - (4*(614332 - (289176*I)*Pi + 107244*Pi^2 - (21528*I)*Pi^3 + 
           585*Pi^4 + 357876*Zeta[3] - (1620*I)*Pi*Zeta[3]))/405))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((16*I)*(I + Pi)*RATIO[x^(-2)] - (8*(7 + (180*I)*Pi + 20*Pi^2)*
        RATIO[x^(-1)])/45 - (4*(-10023 + (1438*I)*Pi + 320*Pi^2)*RATIO[x])/
       135 + ((2*I)/15)*(655*I + 62*Pi)*RATIO[x^2] + 
      ((4*(9045 - (8546*I)*Pi))/135 + ((256*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
        ((32*I)/135)*(-135*I + 139*Pi)*RATIO[x^(-1)] + 
        ((8*I)/5)*(45*I + 34*Pi)*RATIO[x] + (4*(45 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2 + (((64*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*RATIO[(1 - x)^(-1)]*(-475*Pi + (257*I)*Pi^2 + 20*Pi^3 + 
        (120*I)*Zeta[3]) + ((2*I)/135)*(55671*I + 5474*Pi + (1244*I)*Pi^2 + 
        240*Pi^3 + (1440*I)*Zeta[3])) - 
    (64*((-395*I)*Pi^3 + 66*Pi^4 + 2370*Zeta[3] + (720*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (64*RATIO[(1 - x)^(-1)]*
      ((12995*I)*Pi + 402*Pi^2 - (455*I)*Pi^3 + 31*Pi^4 + 4710*Zeta[3] + 
       (1170*I)*Pi*Zeta[3]))/45 - 
    (16*RATIO[x]*(28197 - (78670*I)*Pi - 10205*Pi^2 + 324*Pi^4 + 
       21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 + 936*Pi^4 - 
       21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (16*(-206067 + (106716*I)*Pi + 10837*Pi^2 - (4980*I)*Pi^3 + 1689*Pi^4 - 
       40680*Zeta[3] + (41040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((-8*(139 - (136*I)*Pi + 40*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 910*Pi^2 - 900*Zeta[3]))/45 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (32*((55*I)*Pi^3 + 9*Pi^4 - 330*Zeta[3] + (540*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        ((-20390*I)*Pi - 8867*Pi^2 - (490*I)*Pi^3 + 18*Pi^4 - 13980*Zeta[3] + 
         (1080*I)*Pi*Zeta[3]))/45 - (16*RATIO[x]*(-71517 - (37202*I)*Pi - 
         2395*Pi^2 + (825*I)*Pi^3 + 87*Pi^4 + 9000*Zeta[3] + 
         (2700*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-1)]*(-11184 + (17764*I)*Pi - 3885*Pi^2 + (4620*I)*Pi^3 + 
         498*Pi^4 + 51480*Zeta[3] + (9360*I)*Pi*Zeta[3]))/135 + 
      (8*(-247299 - (73032*I)*Pi - 36926*Pi^2 + (6870*I)*Pi^3 + 888*Pi^4 + 
         64260*Zeta[3] + (27720*I)*Pi*Zeta[3]))/135) + 
    Nf*(((4*(17 + (8*I)*Pi + 14*Pi^2)*RATIO[x^(-2)])/3 + 
        (40*(2 + I*Pi)*RATIO[x^2])/3 + ((16*I)/9)*RATIO[x^(-1)]*
         (45*I - 12*Pi + (42*I)*Pi^2 + 2*Pi^3 + (24*I)*Zeta[3]) - 
        (8*I)*RATIO[(1 - x)^(-1)]*(43*Pi - (3*I)*Pi^2 + 10*Pi^3 - 
          (52*I)*Zeta[3]) + (16*RATIO[x]*(33 + (10*I)*Pi + Pi^2 + 8*Zeta[3]))/
         3 + (4*(1374 + (387*I)*Pi + 311*Pi^2 + (190*I)*Pi^3 + 540*Zeta[3]))/
         9)/Nc + Nc*((8*(80 - (42*I)*Pi + 29*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 760*Pi^2 - 3600*Zeta[3]))/45 + 
        ((8*I)/135)*RATIO[x^(-1)]*(4863*I + 7400*Pi + (390*I)*Pi^2 + 
          1020*Pi^3 - (4320*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 + (4*RATIO[x]*(-100701 - (55714*I)*Pi - 260*Pi^2 + (600*I)*Pi^3 + 
           11520*Zeta[3]))/135 - (32*((65*I)*Pi^3 + 9*Pi^4 - 390*Zeta[3] + 
           (540*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (8*RATIO[(1 - x)^(-1)]*((-27745*I)*Pi - 7673*Pi^2 - (1450*I)*Pi^3 + 
           36*Pi^4 - 14880*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 - 
        (2*(-419727 - (282732*I)*Pi - 99898*Pi^2 - (900*I)*Pi^3 + 216*Pi^4 - 
           29520*Zeta[3] + (12960*I)*Pi*Zeta[3]))/135))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    (16*RATIO[x]*(2970 - (14798*I)*Pi - 2905*Pi^2 + 66*Pi^4 - 396*Zeta[3] + 
       (504*I)*Pi*Zeta[3]))/27 + 
    (16*RATIO[x^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (550*I)*Pi^3 + 
       430*Pi^4 + 6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 - 
    (8*(373471 - (150132*I)*Pi - 65888*Pi^2 - (42372*I)*Pi^3 + 1530*Pi^4 + 
       372240*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[(1 - x)^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 + 
       (11298*I)*Pi^3 + 927*Pi^4 - 178830*Zeta[3] - (70740*I)*Pi*Zeta[3]))/
     135 + (16*((295972*I)*Pi - 66072*Pi^2 - (19884*I)*Pi^3 + 1041*Pi^4 + 
       13500*Zeta[3] - (129600*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*(32*((-19*I)*Pi + 6*Pi^2)*RATIO[x^(-2)] + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 890*Pi^2 - 900*Zeta[3]))/45 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x^(-1)]*(-22154 + (20520*I)*Pi - 3140*Pi^2 + (2310*I)*Pi^3 + 
         669*Pi^4 + 73590*Zeta[3] + (6120*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[x]*(154833 + (80764*I)*Pi - 1360*Pi^2 - (3630*I)*Pi^3 + 
         168*Pi^4 - 33840*Zeta[3] - (7380*I)*Pi*Zeta[3]))/135 - 
      (8*(-145826 - (84812*I)*Pi - 38362*Pi^2 - (40848*I)*Pi^3 + 771*Pi^4 + 
         322440*Zeta[3] + (63180*I)*Pi*Zeta[3]))/135 - 
      (8*RATIO[(1 - x)^(-1)]*(-82015 + (256376*I)*Pi - 67338*Pi^2 + 
         (48738*I)*Pi^3 + 738*Pi^4 - 417060*Zeta[3] - (246780*I)*Pi*Zeta[3]))/
       135 - (8*((-226909*I)*Pi - 46084*Pi^2 + (39132*I)*Pi^3 + 690*Pi^4 - 
         91080*Zeta[3] + (295380*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2)) + 
    Nf^2*(((-80*I)/3)*Pi*RATIO[x^(-2)] - (8*(857 - (2700*I)*Pi + 180*Pi^2)*
        RATIO[x^(-1)])/405 + (8*(-4512 + (719*I)*Pi + 160*Pi^2)*RATIO[x])/
       135 + (2*(655 - (62*I)*Pi)*RATIO[x^2])/15 + 
      (4*(65011 - (1611*I)*Pi - 3258*Pi^2 + (6948*I)*Pi^3 + 108*Pi^4 - 
         33480*Zeta[3] - (6480*I)*Pi*Zeta[3]))/405 + 
      (4*((-3359*I)*Pi - 1932*Pi^2 + (816*I)*Pi^3 + 162*Pi^4 + 7200*Zeta[3] - 
         (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(13727 + (10184*I)*Pi - 3776*Pi^2 + 
         (4056*I)*Pi^3 + 180*Pi^4 - 13680*Zeta[3] - (10800*I)*Pi*Zeta[3]))/
       135 + ((16*(43 - (51*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(45*I + 98*Pi)*
         RATIO[x^2] + (8*(-3825 + (4273*I)*Pi - 620*Pi^2 + (1620*I)*Pi^3 + 
           36*Pi^4 - 12600*Zeta[3] - (2160*I)*Pi*Zeta[3]))/135 + 
        (8*((6721*I)*Pi + 1270*Pi^2 - (1980*I)*Pi^3 + 162*Pi^4 - 
           3960*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(-6241 + (2324*I)*Pi - 340*Pi^2 + 
           (1440*I)*Pi^3 + 180*Pi^4 - 23040*Zeta[3] - (10800*I)*Pi*Zeta[3]))/
         135)/Nc^2) + Nf*((((-64*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*(-9*I + 16*Pi)*RATIO[x^(-1)] - ((40*I)/3)*(-2*I + Pi)*
         RATIO[x^2] - (8*RATIO[x]*(61 + (38*I)*Pi + 2*Pi^2 + 16*Zeta[3]))/3 + 
        (4*(-11550 - (675*I)*Pi + 2090*Pi^2 + (1390*I)*Pi^3 + 169*Pi^4 + 
           1440*Zeta[3] - (5400*I)*Pi*Zeta[3]))/45 - 
        (4*RATIO[(1 - x)^(-1)]*(-9855 + (1710*I)*Pi + 3990*Pi^2 - 
           (160*I)*Pi^3 + 497*Pi^4 + 480*Zeta[3] - (17280*I)*Pi*Zeta[3]))/
         45 + (2*((11250*I)*Pi + 6300*Pi^2 - (2800*I)*Pi^3 + 681*Pi^4 - 
           8400*Zeta[3] - (25200*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-8*((-65*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*RATIO[x]*(58869 + (24047*I)*Pi - 890*Pi^2 - (660*I)*Pi^3 - 
           8640*Zeta[3]))/135 - (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 
           680*Pi^2 - 3600*Zeta[3]))/45 + ((16*I)/405)*RATIO[x^(-1)]*
         (-5002*I - 8775*Pi - (2325*I)*Pi^2 + 450*Pi^3 + (13590*I)*Zeta[3]) - 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (4*(-614332 - (413898*I)*Pi + 26856*Pi^2 - (98046*I)*Pi^3 + 
           513*Pi^4 + 969660*Zeta[3] + (77760*I)*Pi*Zeta[3]))/405 - 
        (4*RATIO[(1 - x)^(-1)]*(-55334 - (248738*I)*Pi + 78882*Pi^2 - 
           (33072*I)*Pi^3 + 3807*Pi^4 + 524880*Zeta[3] + (168480*I)*Pi*
            Zeta[3]))/135 + (2*((-323984*I)*Pi - 42792*Pi^2 + 
           (50016*I)*Pi^3 + 10335*Pi^4 - 226080*Zeta[3] + 
           (326160*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2)))) + 
  G[0, 0, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 - 
    (16*RATIO[x]*(1503 - (70982*I)*Pi + 18775*Pi^2 - (2310*I)*Pi^3 + 
       486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 - 
    (16*(-180432 - (168158*I)*Pi + 64561*Pi^2 + (7470*I)*Pi^3 + 1248*Pi^4 - 
       50400*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 - 
    (16*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (7770*I)*Pi^3 + 3188*Pi^4 + 
       19320*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[(1 - x)^(-1)]*(-326521 - (210098*I)*Pi + 45250*Pi^2 + 
       (35310*I)*Pi^3 + 9525*Pi^4 - 65880*Zeta[3] - (12960*I)*Pi*Zeta[3]))/
     135 + ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((-8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1340*Pi^2 - 900*Zeta[3]))/45 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x]*(166632 + (17840*I)*Pi - 11595*Pi^2 - (1650*I)*Pi^3 + 
         876*Pi^4 - 29880*Zeta[3] - (3960*I)*Pi*Zeta[3]))/135 - 
      (8*(70532 - (530070*I)*Pi + 37539*Pi^2 + (142560*I)*Pi^3 + 11583*Pi^4 - 
         617040*Zeta[3] + (139320*I)*Pi*Zeta[3]))/405 - 
      (8*(-649298 + (268194*I)*Pi + 43731*Pi^2 + (181350*I)*Pi^3 + 
         102996*Pi^4 + 1390860*Zeta[3] + (414720*I)*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
        (-690062 + (718344*I)*Pi - 413910*Pi^2 + (344610*I)*Pi^3 + 
         105417*Pi^4 - 258840*Zeta[3] + (534600*I)*Pi*Zeta[3]))/405 + 
      ((16*I)/27)*RATIO[x^(-1)]*(3683*Pi + 330*Pi^3 + 2124*Pi*Zeta[3])) + 
    Nf^2*(((320*I)/27)*Pi*RATIO[x^(-1)] + (4*(8025 - (5186*I)*Pi + 1560*Pi^2)*
        RATIO[x])/135 - (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      (16*RATIO[(1 - x)^(-1)]*(5174 - (1108*I)*Pi + 1945*Pi^2 + 
         (990*I)*Pi^3 + 465*Pi^4 + 2430*Zeta[3] + (2700*I)*Pi*Zeta[3]))/135 - 
      (2*(26421 - (26082*I)*Pi + 6472*Pi^2 + (4680*I)*Pi^3 + 744*Pi^4 - 
         9720*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 - 
      (2*(291 - (39782*I)*Pi + 21748*Pi^2 + (1440*I)*Pi^3 + 3348*Pi^4 + 
         50400*Zeta[3] + (19440*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      ((8*(-37 - (318*I)*Pi + 120*Pi^2)*RATIO[x])/15 - 
        (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15 + 
        (32*RATIO[(1 - x)^(-1)]*(-2558 + (3401*I)*Pi - 555*Pi^2 + 
           (1260*I)*Pi^3 + 465*Pi^4 - 1530*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
         135 - (4*(-10035 - (4054*I)*Pi + 2280*Pi^2 + (4680*I)*Pi^3 + 
           744*Pi^4 - 10440*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 - 
        (4*(-22845 + (9122*I)*Pi - 240*Pi^2 + (3960*I)*Pi^3 + 3348*Pi^4 + 
           7920*Zeta[3] + (19440*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2))/
       Nc^2) + Nf*(((16*I)*Pi*RATIO[x^(-1)] - (8*(-10 - (5*I)*Pi + 17*Pi^2)*
          RATIO[x^2])/3 + (16*RATIO[x]*(28 - (5*I)*Pi + 8*Pi^2 - 8*Zeta[3]))/
         3 - (4*(-16770 - (5985*I)*Pi - 1240*Pi^2 - (640*I)*Pi^3 + 143*Pi^4 - 
           4320*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
        (4*RATIO[(1 - x)^(-1)]*(-26010 + (2310*I)*Pi - 7805*Pi^2 + 
           (400*I)*Pi^3 + 271*Pi^4 + 600*Zeta[3] + (4320*I)*Pi*Zeta[3]))/45 - 
        (2*(-23880 + (9030*I)*Pi - 9870*Pi^2 + (2620*I)*Pi^3 + 123*Pi^4 + 
           13080*Zeta[3] + (4320*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*(((16*I)/27)*(-625*Pi + 36*Pi^3)*RATIO[x^(-1)] + 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 200*Pi^2 - 3600*Zeta[3]))/45 + 
        (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (4*RATIO[x]*(-134775 + (22462*I)*Pi + 4800*Pi^2 + (600*I)*Pi^3 + 
           12960*Zeta[3]))/135 + (2*(1004651 - (729792*I)*Pi - 175398*Pi^2 + 
           (321660*I)*Pi^3 + 39150*Pi^4 - 878400*Zeta[3] + 
           (191160*I)*Pi*Zeta[3]))/405 - (4*RATIO[(1 - x)^(-1)]*
          (327026 + (690078*I)*Pi - 359205*Pi^2 + (361440*I)*Pi^3 + 
           112293*Pi^4 - 145080*Zeta[3] + (521640*I)*Pi*Zeta[3]))/405 + 
        (2*(-310079 + (214788*I)*Pi + 293808*Pi^2 + (277740*I)*Pi^3 + 
           209709*Pi^4 + 1963800*Zeta[3] + (900720*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2)))) + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(89100*Pi^2 - (450628*I)*Pi^3 + 2955*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 - 816600*Zeta[3] - (258120*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 - 
  (4*(461160 + (166110*I)*Pi - 37941715*Pi^2 - (13736800*I)*Pi^3 + 
     7574700*Pi^4 - (691824*I)*Pi^5 + 136380*Pi^6 + 32245920*Zeta[3] + 
     (81063360*I)*Pi*Zeta[3] - 3835440*Pi^2*Zeta[3] + 
     (3250800*I)*Pi^3*Zeta[3] - 39690000*Zeta[3]^2 - 40332600*Zeta[5] - 
     (5670000*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[(1 - x)^(-1)]*((1156890*I)*Pi + 17634120*Pi^2 + (7026740*I)*Pi^3 - 
     4679850*Pi^4 - (212163*I)*Pi^5 + 76480*Pi^6 - 30258480*Zeta[3] - 
     (39356100*I)*Pi*Zeta[3] + 2843820*Pi^2*Zeta[3] - 
     (6955200*I)*Pi^3*Zeta[3] + 87658200*Zeta[3]^2 + 13437900*Zeta[5] + 
     (20412000*I)*Pi*Zeta[5]))/14175 + 
  (8*((9395120*I)*Pi^3 - 1589070*Pi^4 - (562233*I)*Pi^5 + 33955*Pi^6 - 
     56370720*Zeta[3] + (2712780*I)*Pi*Zeta[3] + 449820*Pi^2*Zeta[3] - 
     (6917400*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] + 
     (51030000*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
  Nf^2*(-(RATIO[x^2]*(655*Pi^2 - (62*I)*Pi^3 + 168*Pi^4 + 196*Zeta[3] + 
        (2160*I)*Pi*Zeta[3]))/15 + 
    (4*RATIO[x]*(15687*Pi^2 - (3475*I)*Pi^3 + 1948*Pi^4 + 16746*Zeta[3] + 
       (25920*I)*Pi*Zeta[3]))/405 + 
    (4*RATIO[x^(-1)]*((-26014*I)*Pi + 5103*Pi^2 + (34560*I)*Pi*Zeta[3]))/
     3645 + (((16*I)/405)*RATIO[x^(-1)]*(-375*Pi + 556*Pi^3 - 
        1440*Pi*Zeta[3]) + (8*RATIO[x]*(32*Pi^2 - (57*I)*Pi^3 + 168*Pi^4 + 
         1566*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
        ((126903*I)*Pi - 115507*Pi^2 + (45472*I)*Pi^3 + 7490*Pi^4 + 
         (6132*I)*Pi^5 + 4920*Pi^6 + 772968*Zeta[3] - (559440*I)*Pi*Zeta[3] + 
         (151200*I)*Pi^3*Zeta[3] - 907200*Zeta[3]^2))/2835 - 
      (4*((-62167*I)*Pi^3 - 3941*Pi^4 + (9240*I)*Pi^5 + 4428*Pi^6 + 
         373002*Zeta[3] - (650160*I)*Pi*Zeta[3] + (136080*I)*Pi^3*Zeta[3] - 
         816480*Zeta[3]^2))/(2835*(-1 + RATIO[x])^2) - 
      (4*(-17766 - (30429*I)*Pi - 5985*Pi^2 + (33663*I)*Pi^3 + 46648*Pi^4 + 
         (294*I)*Pi^5 + 984*Pi^6 + 852306*Zeta[3] + (443520*I)*Pi*Zeta[3] + 
         (30240*I)*Pi^3*Zeta[3] - 181440*Zeta[3]^2))/2835)/Nc^2 - 
    (2*(-1122660 - (3069325*I)*Pi + 25632495*Pi^2 - (7002135*I)*Pi^3 + 
       2166255*Pi^4 + (44982*I)*Pi^5 + 44280*Pi^6 + 47784870*Zeta[3] + 
       (36076320*I)*Pi*Zeta[3] + 2925720*Pi^2*Zeta[3] + 
       (1360800*I)*Pi^3*Zeta[3] - 8164800*Zeta[3]^2 + 1020600*Zeta[5]))/
     127575 + (2*RATIO[(1 - x)^(-1)]*((1322895*I)*Pi + 1537165*Pi^2 - 
       (695100*I)*Pi^3 + 143780*Pi^4 + (16548*I)*Pi^5 + 24600*Pi^6 + 
       8925840*Zeta[3] + (932400*I)*Pi*Zeta[3] + 2101680*Pi^2*Zeta[3] + 
       (756000*I)*Pi^3*Zeta[3] - 4536000*Zeta[3]^2 + 5216400*Zeta[5]))/
     14175 - (2*((-387835*I)*Pi^3 + 319620*Pi^4 + (27888*I)*Pi^5 + 
       22140*Pi^6 + 2327010*Zeta[3] - (1257480*I)*Pi*Zeta[3] + 
       2555280*Pi^2*Zeta[3] + (680400*I)*Pi^3*Zeta[3] - 4082400*Zeta[3]^2 + 
       6728400*Zeta[5]))/(14175*(-1 + RATIO[x])^2)) + 
  Nc^2*((-4*RATIO[x^2]*(25425*Pi^2 + (16614*I)*Pi^3 + 11771*Pi^4 + 
       64278*Zeta[3] + (176040*I)*Pi*Zeta[3] - 1500*Pi^2*Zeta[3] - 
       18000*Zeta[5]))/135 - (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 
       240*Zeta[5]))/9 + (4*RATIO[x]*(459873*Pi^2 + (156464*I)*Pi^3 + 
       81508*Pi^4 - (1485*I)*Pi^5 + 520*Pi^6 + 1123584*Zeta[3] + 
       (1194480*I)*Pi*Zeta[3] - 19440*Pi^2*Zeta[3] - (14040*I)*Pi^3*Zeta[3] + 
       51840*Zeta[3]^2 - 43200*Zeta[5] + (170640*I)*Pi*Zeta[5]))/405 + 
    (4*RATIO[x^(-1)]*((-2329339*I)*Pi + 317358*Pi^2 - (372504*I)*Pi^3 - 
       (132165*I)*Pi^5 + 19764*Pi^6 + (990900*I)*Pi*Zeta[3] - 
       1924560*Pi^2*Zeta[3] - (463320*I)*Pi^3*Zeta[3] + 
       (1380240*I)*Pi*Zeta[5]))/3645 + 
    (4*RATIO[(1 - x)^(-1)]*((3148400*I)*Pi - 1331645*Pi^2 + (976330*I)*Pi^3 - 
       53965*Pi^4 + (75087*I)*Pi^5 + 70030*Pi^6 + 19457580*Zeta[3] - 
       (3643200*I)*Pi*Zeta[3] + 3410820*Pi^2*Zeta[3] + 
       (2700000*I)*Pi^3*Zeta[3] - 14774400*Zeta[3]^2 + 6269400*Zeta[5] - 
       (9979200*I)*Pi*Zeta[5]))/2025 - 
    (4*(444600 - (15277565*I)*Pi + 18311355*Pi^2 - (1055085*I)*Pi^3 + 
       7194150*Pi^4 - (610362*I)*Pi^5 + 154260*Pi^6 + 102209040*Zeta[3] + 
       (103149180*I)*Pi*Zeta[3] - 4156920*Pi^2*Zeta[3] + 
       (3807000*I)*Pi^3*Zeta[3] - 16475400*Zeta[3]^2 - 9379800*Zeta[5] - 
       (36012600*I)*Pi*Zeta[5]))/18225 - 
    (4*((-10209465*I)*Pi^3 + 371490*Pi^4 + (1280349*I)*Pi^5 + 512770*Pi^6 + 
       61256790*Zeta[3] - (86674140*I)*Pi*Zeta[3] + 39077640*Pi^2*Zeta[3] + 
       (21735000*I)*Pi^3*Zeta[3] - 116235000*Zeta[3]^2 + 123114600*Zeta[5] - 
       (108977400*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2)) + 
  G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*RATIO[x^(-2)] + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    Nf^2*((4*((-20*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/5 - 
      (8*RATIO[x^(-1)]*(13007 + (5670*I)*Pi + 6777*Pi^2 - 17280*Zeta[3]))/
       3645 + ((2*I)/3645)*RATIO[x]*(60479*I + 61146*Pi + (34038*I)*Pi^2 + 
        75600*Pi^3 + (462240*I)*Zeta[3]) + 
      (2*RATIO[x^2]*(271*Pi^2 - (540*I)*Pi^3 + 3240*Zeta[3]))/45 - 
      (4*((1120*I)*Pi^3 + 39*Pi^4 - 6720*Zeta[3] + (2664*I)*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((-13727*I)*Pi - 5700*Pi^2 + (1936*I)*Pi^3 + 201*Pi^4 + 480*Zeta[3] - 
         (7056*I)*Pi*Zeta[3]))/135 - 
      (2*(-273724 + (366759*I)*Pi - 214101*Pi^2 + (158652*I)*Pi^3 + 
         4941*Pi^4 - 642600*Zeta[3] - (283824*I)*Pi*Zeta[3]))/3645 + 
      (((-16*I)/405)*RATIO[x^(-1)]*(-375*I - 810*Pi - (139*I)*Pi^2 + 
          180*Pi^3 - (360*I)*Zeta[3]) + ((4*I)/15)*RATIO[x]*
         (53*I - 98*Pi + (34*I)*Pi^2 + 240*Pi^3 + (1440*I)*Zeta[3]) + 
        (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (8*RATIO[(1 - x)^(-1)]*((6241*I)*Pi + 1270*Pi^2 - (1980*I)*Pi^3 + 
           162*Pi^4 - 3960*Zeta[3] - (9720*I)*Pi*Zeta[3]))/135 - 
        (4*(-9504 - (4185*I)*Pi - 2923*Pi^2 + (6840*I)*Pi^3 + 594*Pi^4 - 
           85680*Zeta[3] - (35640*I)*Pi*Zeta[3]))/405)/Nc^2) + 
    Nf*((((-4*I)/3)*(-17*Pi - (9*I)*Pi^2 + 7*Pi^3)*RATIO[x^(-2)] + 
        (8*RATIO[x^2]*(11*Pi^2 - (42*I)*Pi^3 + 180*Zeta[3]))/9 - 
        (2*RATIO[x]*(9995 - (900*I)*Pi + 3660*Pi^2 - (1080*I)*Pi^3 + 
           168*Pi^4 + 10560*Zeta[3]))/135 + 
        (2*RATIO[x^(-1)]*(-10085 - (3780*I)*Pi + 1620*Pi^2 + (1620*I)*Pi^3 + 
           12*Pi^4 + 8880*Zeta[3] + (2880*I)*Pi*Zeta[3]))/135 + 
        (49340 - (54000*I)*Pi - 27510*Pi^2 - (10800*I)*Pi^3 - 4287*Pi^4 + 
          (192*I)*Pi^5 - 35160*Zeta[3] + (95760*I)*Pi*Zeta[3] - 
          2880*Pi^2*Zeta[3] - 43200*Zeta[5])/135 + 
        (((32*I)/45)*(15*Pi^3 + 4*Pi^5 + (90*I)*Zeta[3] + 
           (60*I)*Pi^2*Zeta[3] + (900*I)*Zeta[5]))/(-1 + RATIO[x])^2 - 
        ((2*I)/45)*RATIO[(1 - x)^(-1)]*(-19710*Pi + (6840*I)*Pi^2 + 
          1300*Pi^3 + (799*I)*Pi^4 + 64*Pi^5 + (2760*I)*Zeta[3] + 
          20880*Pi*Zeta[3] + (960*I)*Pi^2*Zeta[3] + (14400*I)*Zeta[5]))/Nc + 
      Nc*(((-4*I)/15)*(-800*Pi - (87*I)*Pi^2 + 70*Pi^3)*RATIO[x^(-2)] + 
        (272*Pi^4*RATIO[x^3])/135 - (2*RATIO[x^2]*(15771*Pi^2 - 
           (17280*I)*Pi^3 + 340*Pi^4 + 133920*Zeta[3]))/135 + 
        (4*RATIO[x]*(762659 + (394299*I)*Pi + 498513*Pi^2 - (420390*I)*Pi^3 + 
           9666*Pi^4 + 3371220*Zeta[3] + (100440*I)*Pi*Zeta[3]))/3645 - 
        (2*RATIO[x^(-1)]*(-1216681 + (324000*I)*Pi + 264864*Pi^2 + 
           (197640*I)*Pi^3 + 1080*Pi^4 + 2378160*Zeta[3] - 
           (466560*I)*Pi*Zeta[3]))/3645 - 
        (((8*I)/135)*(-7070*Pi^3 - (109*I)*Pi^4 + 177*Pi^5 - 
           (42420*I)*Zeta[3] - 8784*Pi*Zeta[3] - (1800*I)*Pi^2*Zeta[3] - 
           (5940*I)*Zeta[5]))/(-1 + RATIO[x])^2 + ((2*I)/135)*
         RATIO[(1 - x)^(-1)]*(110668*Pi - (55140*I)*Pi^2 + 39156*Pi^3 - 
          (12257*I)*Pi^4 + 708*Pi^5 - (135000*I)*Zeta[3] + 
          347184*Pi*Zeta[3] - (7200*I)*Pi^2*Zeta[3] - (23760*I)*Zeta[5]) - 
        (I/3645)*(-8803756*I - 1696986*Pi - (10515264*I)*Pi^2 - 
          3843288*Pi^3 - (180981*I)*Pi^4 + 19116*Pi^5 - 
          (39200760*I)*Zeta[3] + 10032336*Pi*Zeta[3] - (194400*I)*Pi^2*
           Zeta[3] - (641520*I)*Zeta[5]))) + 
    (8*RATIO[x]*(9933 - (80082*I)*Pi + 56740*Pi^2 + (19710*I)*Pi^3 - 
       7491*Pi^4 + (3126*I)*Pi^5 - 99180*Zeta[3] + 3960*Pi^2*Zeta[3] - 
       47520*Zeta[5]))/405 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 89100*Pi - (251362*I)*Pi^2 + 36510*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*((590*I)*Pi^3 + 1797*Pi^4 - (36*I)*Pi^5 - 3540*Zeta[3] + 
       (62136*I)*Pi*Zeta[3] - 17280*Pi^2*Zeta[3] + 44280*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
      ((-167944*I)*Pi + 77880*Pi^2 + (19574*I)*Pi^3 - 590*Pi^4 - 
       (291*I)*Pi^5 + 26160*Zeta[3] + (191736*I)*Pi*Zeta[3] - 
       20880*Pi^2*Zeta[3] + 57780*Zeta[5]))/135 + 
    (8*(-37800 + (112749*I)*Pi + 223432*Pi^2 - (194058*I)*Pi^3 - 10071*Pi^4 - 
       (3852*I)*Pi^5 + 981540*Zeta[3] + (326376*I)*Pi*Zeta[3] - 
       18360*Pi^2*Zeta[3] + 349920*Zeta[5]))/405 + 
    Nc^2*(((-8*I)/15)*(695*Pi + (93*I)*Pi^2 + 50*Pi^3)*RATIO[x^(-2)] - 
      (272*Pi^4*RATIO[x^3])/135 + 
      (4*RATIO[x^2]*(21861*Pi^2 - (24120*I)*Pi^3 + 170*Pi^4 + 
         149040*Zeta[3]))/135 + (4*((-12660*I)*Pi^3 + 257*Pi^4 + 
         (450*I)*Pi^5 + 75960*Zeta[3] - (14904*I)*Pi*Zeta[3] + 
         2160*Pi^2*Zeta[3] - 9720*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*((-164030*I)*Pi + 16480*Pi^2 + (71344*I)*Pi^3 + 
         1627*Pi^4 + (450*I)*Pi^5 + 68880*Zeta[3] + (584496*I)*Pi*Zeta[3] + 
         2160*Pi^2*Zeta[3] - 9720*Zeta[5]))/135 + ((4*I)/3645)*RATIO[x^(-1)]*
       (2329339*I - 30780*Pi - (884742*I)*Pi^2 + 696060*Pi^3 + 
        (2079*I)*Pi^4 + 20304*Pi^5 - (6897420*I)*Zeta[3] - 
        1069200*Pi*Zeta[3] - (230040*I)*Pi^2*Zeta[3] + (272160*I)*Zeta[5]) + 
      ((4*I)/3645)*RATIO[x]*(2788231*I - 102276*Pi + (1985916*I)*Pi^2 + 
        1300320*Pi^3 + (49113*I)*Pi^4 + 2862*Pi^5 + (7412040*I)*Zeta[3] - 
        552420*Pi*Zeta[3] + (29160*I)*Pi^2*Zeta[3] + (981720*I)*Zeta[5]) + 
      (4*(10502558 - (6286842*I)*Pi + 4586145*Pi^2 - (3599316*I)*Pi^3 - 
         60615*Pi^4 + (1134*I)*Pi^5 + 11932380*Zeta[3] + 
         (4208112*I)*Pi*Zeta[3] - 84240*Pi^2*Zeta[3] + 729000*Zeta[5]))/
       3645)) + G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + 
      (516*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - 
      (440*I)*Pi^4 + 144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-6856*I)/405)*Pi*RATIO[x^(-1)] + 
      (2*RATIO[x^2]*(209*Pi^2 + (540*I)*Pi^3 - 3240*Zeta[3]))/45 + 
      (2*RATIO[x]*(60479 - (61146*I)*Pi - 38862*Pi^2 - (75600*I)*Pi^3 + 
         462240*Zeta[3]))/3645 + (2*((-873*I)*Pi - 10225*Pi^2 + 
         (1416*I)*Pi^3 - 984*Pi^4 - (324*I)*Pi^5 + 166248*Zeta[3] + 
         (38880*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-37797 - (43254*I)*Pi + 67016*Pi^2 - 
         (720*I)*Pi^3 + 9516*Pi^4 - (360*I)*Pi^5 + 195120*Zeta[3] + 
         (97200*I)*Pi*Zeta[3]))/405 + 
      (2*(-186029 + (485091*I)*Pi + 82719*Pi^2 + (120636*I)*Pi^3 + 
         59022*Pi^4 - (648*I)*Pi^5 - 474552*Zeta[3] + (495720*I)*Pi*Zeta[3]))/
       3645 + (((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + 
          (360*I)*Zeta[3]) + (4*RATIO[x]*(53 + (98*I)*Pi + 174*Pi^2 - 
           (240*I)*Pi^3 + 1440*Zeta[3]))/15 + 
        (4*((68535*I)*Pi - 8881*Pi^2 + (720*I)*Pi^3 + 1848*Pi^4 - 
           (324*I)*Pi^5 + 50040*Zeta[3] - (23760*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2) + (4*(-5157 + (7155*I)*Pi - 11563*Pi^2 + 
           (18000*I)*Pi^3 + 6474*Pi^4 - (72*I)*Pi^5 - 63360*Zeta[3] + 
           (31320*I)*Pi*Zeta[3]))/405 - (4*RATIO[(1 - x)^(-1)]*
          (-18129 + (23946*I)*Pi - 2864*Pi^2 + (11160*I)*Pi^3 + 11724*Pi^4 - 
           (360*I)*Pi^5 + 41760*Zeta[3] + (36720*I)*Pi*Zeta[3]))/405)/Nc^2) + 
    Nf*(Nc*((-272*Pi^4*RATIO[x^3])/135 + 
        (2*RATIO[x^2]*(5421*Pi^2 - (35100*I)*Pi^3 + 340*Pi^4 + 
           118800*Zeta[3]))/135 - (4*RATIO[x]*(762659 + (394299*I)*Pi + 
           270093*Pi^2 - (994410*I)*Pi^3 + 10746*Pi^4 + 2995380*Zeta[3] + 
           (139320*I)*Pi*Zeta[3]))/3645 - ((16*I)/405)*RATIO[x^(-1)]*
         (-5002*Pi - (405*I)*Pi^2 + 1845*Pi^3 + 17910*Pi*Zeta[3]) + 
        (5505656 - (4756194*I)*Pi + 10000524*Pi^2 - (8625204*I)*Pi^3 - 
          2235951*Pi^4 + (27216*I)*Pi^5 + 27239328*Zeta[3] - 
          (14929920*I)*Pi*Zeta[3] + 291600*Pi^2*Zeta[3] - 4315680*Zeta[5])/
         3645 + ((-620158*I)*Pi + 500120*Pi^2 - (204804*I)*Pi^3 + 
          86439*Pi^4 - (684*I)*Pi^5 - 3981312*Zeta[3] - 
          (342720*I)*Pi*Zeta[3] + 177120*Pi^2*Zeta[3] - 2293920*Zeta[5])/
         (405*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
          (299819 + (344068*I)*Pi - 107082*Pi^2 - (412860*I)*Pi^3 - 
           179712*Pi^4 + (1836*I)*Pi^5 - 1871280*Zeta[3] - 
           (1383120*I)*Pi*Zeta[3] + 84240*Pi^2*Zeta[3] - 1101600*Zeta[5]))/
         405) + ((24*I)*Pi*RATIO[x^(-1)] + 
        (4*RATIO[x^2]*(11*Pi^2 + (30*I)*Pi^3 - 432*Zeta[3]))/9 + 
        (2*RATIO[x]*(9995 - (900*I)*Pi + 3120*Pi^2 - (4320*I)*Pi^3 + 
           168*Pi^4 + 6240*Zeta[3]))/135 + ((47760*I)*Pi - 5350*Pi^2 + 
          (3480*I)*Pi^3 + 1767*Pi^4 - (376*I)*Pi^5 - 43200*Zeta[3] - 
          (15360*I)*Pi*Zeta[3] + 3360*Pi^2*Zeta[3] - 61920*Zeta[5])/
         (45*(-1 + RATIO[x])^2) + (-28630 + (62640*I)*Pi - 77790*Pi^2 + 
          (4500*I)*Pi^3 + 5703*Pi^4 - (876*I)*Pi^5 - 123360*Zeta[3] + 
          (51120*I)*Pi*Zeta[3] + 7200*Pi^2*Zeta[3] - 49680*Zeta[5])/135 - 
        (4*RATIO[(1 - x)^(-1)]*(-1545 + (16155*I)*Pi - 6810*Pi^2 + 
           (740*I)*Pi^3 + 833*Pi^4 - (146*I)*Pi^5 - 17040*Zeta[3] - 
           (840*I)*Pi*Zeta[3] + 1200*Pi^2*Zeta[3] - 19080*Zeta[5]))/45)/Nc) + 
    (8*(35427 - (36201*I)*Pi - 823732*Pi^2 - (9396*I)*Pi^3 + 64506*Pi^4 - 
       (1872*I)*Pi^5 - 1353168*Zeta[3] + (100440*I)*Pi*Zeta[3] - 
       8640*Pi^2*Zeta[3] - 3240*Zeta[5]))/405 + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 38920*Pi^2 - (97470*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 4500*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*((317154*I)*Pi - 295972*Pi^2 - (1398*I)*Pi^3 + 4521*Pi^4 + 
       (1044*I)*Pi^5 - 226284*Zeta[3] - (59400*I)*Pi*Zeta[3] - 
       46440*Pi^2*Zeta[3] + 176040*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(33054 + (951462*I)*Pi - 1807588*Pi^2 - 
       (66600*I)*Pi^3 + 104691*Pi^4 - (1350*I)*Pi^5 - 1795500*Zeta[3] - 
       (3240*I)*Pi*Zeta[3] - 162000*Pi^2*Zeta[3] + 187920*Zeta[5]))/405 + 
    Nc^2*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(-99*Pi^2 - (32220*I)*Pi^3 + 170*Pi^4 + 152280*Zeta[3]))/
       135 - ((8*I)/135)*RATIO[x^(-1)]*(22154*Pi + (1080*I)*Pi^2 - 
        7185*Pi^3 + 411*Pi^5 - 89430*Pi*Zeta[3] - (6840*I)*Pi^2*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*(-314840 + (437072*I)*Pi - 87528*Pi^2 + 
         (204945*I)*Pi^3 + 110595*Pi^4 - (2304*I)*Pi^5 + 708750*Zeta[3] + 
         (547200*I)*Pi*Zeta[3] - 1620*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
      (4*((1298596*I)*Pi - 424081*Pi^2 + (228408*I)*Pi^3 - 10593*Pi^4 + 
         (504*I)*Pi^5 + 2002464*Zeta[3] - (339840*I)*Pi*Zeta[3] - 
         3240*Pi^2*Zeta[3] + 142560*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(2788231 + (102276*I)*Pi + 591096*Pi^2 - (2211300*I)*Pi^3 + 
         55053*Pi^4 - (162*I)*Pi^5 + 8095680*Zeta[3] + 
         (766260*I)*Pi*Zeta[3] + 171720*Pi^2*Zeta[3] + 1691280*Zeta[5]))/
       3645 + (4*(-7238605 + (7223598*I)*Pi - 6748230*Pi^2 + 
         (3543318*I)*Pi^3 + 1159407*Pi^4 - (23652*I)*Pi^5 - 
         18635076*Zeta[3] + (7440660*I)*Pi*Zeta[3] + 139320*Pi^2*Zeta[3] + 
         1982880*Zeta[5]))/3645)) + 
  Nf*(((-2*RATIO[x^2]*(-300*Pi^2 - (150*I)*Pi^3 + 299*Pi^4 + 360*Zeta[3] + 
         (3960*I)*Pi*Zeta[3]))/45 + ((2*I)/135)*RATIO[x^(-1)]*
       (-10085*Pi + (810*I)*Pi^2 - 630*Pi^3 + 24*Pi^5 + 4560*Pi*Zeta[3]) + 
      (4*RATIO[x]*(238*Pi^2 + (30*I)*Pi^3 + 59*Pi^4 + 756*Zeta[3] + 
         (288*I)*Pi*Zeta[3] - 48*Pi^2*Zeta[3] - 96*Zeta[5]))/9 + 
      ((32670*I)*Pi^3 + 30078*Pi^4 - (5064*I)*Pi^5 + 1727*Pi^6 - 
        196020*Zeta[3] + (369360*I)*Pi*Zeta[3] + 15120*Pi^2*Zeta[3] - 
        (2160*I)*Pi^3*Zeta[3] - 6480*Zeta[3]^2 + 159840*Zeta[5] - 
        (946080*I)*Pi*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
      (41580 + (434910*I)*Pi + 1489320*Pi^2 + (262710*I)*Pi^3 + 21861*Pi^4 + 
        (9786*I)*Pi^5 + 2620*Pi^6 + 1931580*Zeta[3] - 
        (2459520*I)*Pi*Zeta[3] - 309960*Pi^2*Zeta[3] + 
        (75600*I)*Pi^3*Zeta[3] + 136080*Zeta[3]^2 + 3719520*Zeta[5] - 
        (2177280*I)*Pi*Zeta[5])/2835 - (RATIO[(1 - x)^(-1)]*
        ((-389340*I)*Pi + 1289610*Pi^2 - (141120*I)*Pi^3 + 303093*Pi^4 - 
         (18984*I)*Pi^5 + 7622*Pi^6 + 1617840*Zeta[3] + 
         (1330560*I)*Pi*Zeta[3] - 120960*Pi^2*Zeta[3] + 
         (60480*I)*Pi^3*Zeta[3] + 7877520*Zeta[5] - (9797760*I)*Pi*Zeta[5]))/
       2835)/Nc + Nc*(((2*I)/3645)*RATIO[x^(-1)]*(1216681*Pi + 
        (100602*I)*Pi^2 + 248100*Pi^3 + 34020*Pi^5 - 434160*Pi*Zeta[3] - 
        (466560*I)*Pi^2*Zeta[3]) + (RATIO[x^2]*(54045*Pi^2 + (35874*I)*Pi^3 + 
         20684*Pi^4 + 87948*Zeta[3] + (336960*I)*Pi*Zeta[3] - 
         6000*Pi^2*Zeta[3] - 72000*Zeta[5]))/135 + 
      (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 + 
      (4*RATIO[x]*(-175779*Pi^2 - (49795*I)*Pi^3 - 31616*Pi^4 + 
         (270*I)*Pi^5 - 373422*Zeta[3] - (510840*I)*Pi*Zeta[3] + 
         4320*Pi^2*Zeta[3] + 38880*Zeta[5]))/405 - 
      (RATIO[(1 - x)^(-1)]*((2998190*I)*Pi + 1584080*Pi^2 - (297700*I)*Pi^3 + 
         630035*Pi^4 + (250056*I)*Pi^5 + 143130*Pi^6 + 43259280*Zeta[3] - 
         (4809600*I)*Pi*Zeta[3] + 7983360*Pi^2*Zeta[3] + 
         (6631200*I)*Pi^3*Zeta[3] - 33566400*Zeta[3]^2 + 34398000*Zeta[5] - 
         (46915200*I)*Pi*Zeta[5]))/2025 + 
      ((-20929440*I)*Pi^3 + 4965100*Pi^4 + (2774562*I)*Pi^5 + 960075*Pi^6 + 
        125576640*Zeta[3] - (122436720*I)*Pi*Zeta[3] + 
        73321920*Pi^2*Zeta[3] + (46191600*I)*Pi^3*Zeta[3] - 
        232470000*Zeta[3]^2 + 225401400*Zeta[5] - (371498400*I)*Pi*Zeta[5])/
       (14175*(-1 + RATIO[x])^2) + (-9826740 - (112560700*I)*Pi + 
        413642880*Pi^2 + (35881860*I)*Pi^3 + 99884925*Pi^4 - 
        (1284822*I)*Pi^5 + 1357830*Pi^6 + 1867153680*Zeta[3] + 
        (1331678880*I)*Pi*Zeta[3] + 37217880*Pi^2*Zeta[3] + 
        (76204800*I)*Pi^3*Zeta[3] - 353127600*Zeta[3]^2 + 338499000*Zeta[5] - 
        (436816800*I)*Pi*Zeta[5])/127575)), 
 G[1, 1, 1, 1, 1, 1, x]*(7168 - 3584*RATIO[x^(-1)] + 
    Nc^2*(5120 - 2560*RATIO[x^(-1)] - 2560*RATIO[x]) - 3584*RATIO[x]) + 
  G[1, 0, 0, 0, 0, 0, x]*(4736 + 5120*RATIO[(1 - x)^(-1)] - 
    (17408*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-640 + 3200*RATIO[(1 - x)^(-1)] - 3520/(-1 + RATIO[x])^2) + 
      (-320 + 640*RATIO[(1 - x)^(-1)] - 320/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-64/3 - 576*RATIO[(1 - x)^(-1)] - (2048*RATIO[x^(-1)])/3 + 
      2176/(-1 + RATIO[x])^2 - 1024*RATIO[x]) - 8320/(-1 + RATIO[x])^2 - 
    (10240*RATIO[x])/3) + G[0, 0, 1, 1, 1, 1, x]*
   (1152 + 23808*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-2624 + 9088*RATIO[(1 - x)^(-1)] - 9088/(-1 + RATIO[x])^2) + 
      (-448 - 640*RATIO[(1 - x)^(-1)] + 640/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(7872 - 13824*RATIO[(1 - x)^(-1)] + (2944*RATIO[x^(-1)])/3 + 
      13824/(-1 + RATIO[x])^2 - (640*RATIO[x])/3) - 23808/(-1 + RATIO[x])^2 - 
    (6656*RATIO[x])/3) + G[1, 1, 1, 1, 0, 1, x]*(-1024 + 3072*RATIO[x^(-1)] + 
    Nc^2*(1280*RATIO[x^(-1)] - 1280*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 1, 1, 1, 0, x]*(-1024 + 3072*RATIO[x^(-1)] + 
    Nc^2*(1280*RATIO[x^(-1)] - 1280*RATIO[x]) - 2048*RATIO[x]) + 
  G[1, 1, 0, 0, 0, 1, x]*(2432 + 128*RATIO[(1 - x)^(-1)] - 
    (5504*RATIO[x^(-1)])/3 + 
    Nf*((64 - 128*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(128 - 640*RATIO[(1 - x)^(-1)] + 704/(-1 + RATIO[x])^2)) + 
    Nc^2*(1088/3 + 1088*RATIO[(1 - x)^(-1)] - (3392*RATIO[x^(-1)])/3 - 
      1408/(-1 + RATIO[x])^2 - 832*RATIO[x]) + 512/(-1 + RATIO[x])^2 - 
    (6016*RATIO[x])/3) + G[1, 1, 0, 0, 1, 0, x]*
   (2432 + 128*RATIO[(1 - x)^(-1)] - (5504*RATIO[x^(-1)])/3 + 
    Nf*((64 - 128*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(128 - 640*RATIO[(1 - x)^(-1)] + 704/(-1 + RATIO[x])^2)) + 
    Nc^2*(1088/3 + 1088*RATIO[(1 - x)^(-1)] - (3392*RATIO[x^(-1)])/3 - 
      1408/(-1 + RATIO[x])^2 - 832*RATIO[x]) + 512/(-1 + RATIO[x])^2 - 
    (6016*RATIO[x])/3) + G[0, 1, 0, 0, 0, 0, x]*
   (9344 - 8448*RATIO[(1 - x)^(-1)] - 2560*RATIO[x^(-1)] + 
    Nf*(Nc*(-512 + 2560*RATIO[(1 - x)^(-1)] - 2816/(-1 + RATIO[x])^2) + 
      (-256 + 512*RATIO[(1 - x)^(-1)] - 256/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(128 - 384*RATIO[(1 - x)^(-1)] - 768*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - 896*RATIO[x]) + 18816/(-1 + RATIO[x])^2 - 
    1792*RATIO[x]) + G[0, 1, 0, 1, 1, 1, x]*
   (-6272 + 22016*RATIO[(1 - x)^(-1)] + (4352*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-512 + 1024*RATIO[(1 - x)^(-1)] - 1024/(-1 + RATIO[x])^2) + 
      (-64 - 640*RATIO[(1 - x)^(-1)] + 640/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(1664 - 3584*RATIO[(1 - x)^(-1)] + (4864*RATIO[x^(-1)])/3 + 
      3584/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) - 22016/(-1 + RATIO[x])^2 - 
    (3584*RATIO[x])/3) + G[1, 1, 0, 1, 0, 0, x]*
   (1792 - 512*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
    Nc^2*(-640/3 + (640*RATIO[x^(-1)])/3) + 512/(-1 + RATIO[x])^2 - 
    (3328*RATIO[x])/3) + G[0, 0, 1, 0, 0, 0, x]*
   (3712 + 8192*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
    Nf*(Nc*(-256 + 1280*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (-128 + 256*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(256 - 512*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      1152/(-1 + RATIO[x])^2 - 128*RATIO[x]) - 3200/(-1 + RATIO[x])^2 - 
    1024*RATIO[x]) + G[1, 0, 1, 1, 0, 1, x]*
   (-1024 + 1024*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc^2*(-2176 + 768*RATIO[(1 - x)^(-1)] + 832*RATIO[x^(-1)] - 
      768/(-1 + RATIO[x])^2 - 192*RATIO[x]) - 1024/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 0, 1, 1, 1, 0, x]*
   (-1024 + 1024*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
    Nc^2*(-2176 + 768*RATIO[(1 - x)^(-1)] + 832*RATIO[x^(-1)] - 
      768/(-1 + RATIO[x])^2 - 192*RATIO[x]) - 1024/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 0, 1, 0, 1, 1, x]*(-1024 + 512*RATIO[(1 - x)^(-1)] + 
    768*RATIO[x^(-1)] + Nc^2*(-1280 + 768*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 768*RATIO[x]) - 
    512/(-1 + RATIO[x])^2 - 768*RATIO[x]) + G[0, 0, 1, 1, 0, 0, x]*
   (1664 - 15232*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] + 
    Nf*((480 - 1920*RATIO[(1 - x)^(-1)] + 1632/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1152 - 7296*RATIO[(1 - x)^(-1)] + 7872/(-1 + RATIO[x])^2)) + 
    Nc^2*(192 + 3648*RATIO[(1 - x)^(-1)] - 384*RATIO[x^(-1)] - 
      4800/(-1 + RATIO[x])^2 - 384*RATIO[x]) + 7808/(-1 + RATIO[x])^2 - 
    768*RATIO[x]) + G[1, 1, 1, 0, 1, 1, x]*(-1024 + 1536*RATIO[x^(-1)] + 
    Nc^2*(512*RATIO[x^(-1)] - 512*RATIO[x]) - 512*RATIO[x]) + 
  G[1, 1, 0, 1, 0, 1, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-3584/3 + 256*RATIO[(1 - x)^(-1)] + (3328*RATIO[x^(-1)])/3 - 
      256/(-1 + RATIO[x])^2 - (1280*RATIO[x])/3) - 768/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[1, 1, 0, 1, 1, 0, x]*(-1024 + 768*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-3584/3 + 256*RATIO[(1 - x)^(-1)] + (3328*RATIO[x^(-1)])/3 - 
      256/(-1 + RATIO[x])^2 - (1280*RATIO[x])/3) - 768/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[0, 1, 0, 0, 1, 1, x]*(1408 - 8448*RATIO[(1 - x)^(-1)] + 
    256*RATIO[x^(-1)] + 
    Nf*((64 + 64*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(320 - 1408*RATIO[(1 - x)^(-1)] + 1664/(-1 + RATIO[x])^2)) + 
    Nc^2*(-3200 + 3328*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] - 
      2880/(-1 + RATIO[x])^2 - 384*RATIO[x]) + 10624/(-1 + RATIO[x])^2 - 
    512*RATIO[x]) + G[0, 1, 1, 0, 0, 1, x]*(4096*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 
    Nf*((96 - 384*RATIO[(1 - x)^(-1)] + 416/(-1 + RATIO[x])^2)/Nc + 
      Nc*(576 - 2688*RATIO[(1 - x)^(-1)] + 2560/(-1 + RATIO[x])^2)) + 
    Nc^2*(2752/3 + 1536*RATIO[(1 - x)^(-1)] - (1280*RATIO[x^(-1)])/3 - 
      1472/(-1 + RATIO[x])^2 - (896*RATIO[x])/3) + 3072/(-1 + RATIO[x])^2 - 
    384*RATIO[x]) + G[0, 1, 1, 0, 1, 0, x]*(4096*RATIO[(1 - x)^(-1)] - 
    1280*RATIO[x^(-1)] + 
    Nf*((96 - 384*RATIO[(1 - x)^(-1)] + 416/(-1 + RATIO[x])^2)/Nc + 
      Nc*(576 - 2688*RATIO[(1 - x)^(-1)] + 2560/(-1 + RATIO[x])^2)) + 
    Nc^2*(2752/3 + 1536*RATIO[(1 - x)^(-1)] - (1280*RATIO[x^(-1)])/3 - 
      1472/(-1 + RATIO[x])^2 - (896*RATIO[x])/3) + 3072/(-1 + RATIO[x])^2 - 
    384*RATIO[x]) + G[1, 1, 1, 0, 0, 0, x]*(2816 - 1536*RATIO[(1 - x)^(-1)] + 
    (1792*RATIO[x^(-1)])/3 + Nc^2*(12416/3 - 1536*RATIO[(1 - x)^(-1)] - 
      (2048*RATIO[x^(-1)])/3 + 1536/(-1 + RATIO[x])^2 - 384*RATIO[x]) + 
    1536/(-1 + RATIO[x])^2 - (1024*RATIO[x])/3) + 
  G[0, 1, 1, 0, 0, 0, x]*(-9600 + 11264*RATIO[(1 - x)^(-1)] + 
    2304*RATIO[x^(-1)] + Nf*(Nc*(-256 + 1280*RATIO[(1 - x)^(-1)] - 
        1408/(-1 + RATIO[x])^2) + (-128 + 256*RATIO[(1 - x)^(-1)] - 
        128/(-1 + RATIO[x])^2)/Nc) + Nc^2*(-1280 - 384*RATIO[(1 - x)^(-1)] + 
      1024*RATIO[x^(-1)] + 1024/(-1 + RATIO[x])^2 - 128*RATIO[x]) - 
    19584/(-1 + RATIO[x])^2 - 256*RATIO[x]) + G[1, 0, 0, 0, 1, 1, x]*
   (-3200 + 3968*RATIO[(1 - x)^(-1)] - 1024*RATIO[x^(-1)] + 
    Nf*(Nc*(-384 + 1920*RATIO[(1 - x)^(-1)] - 2112/(-1 + RATIO[x])^2) + 
      (-192 + 384*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-2368 + 64*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      896/(-1 + RATIO[x])^2) - 5888/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
  G[1, 1, 1, 1, 0, 0, x]*(4096 - 768*RATIO[(1 - x)^(-1)] - 
    2304*RATIO[x^(-1)] + Nc^2*(1536 - 768*RATIO[(1 - x)^(-1)] + 
      256*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 
    768/(-1 + RATIO[x])^2 - 256*RATIO[x]) + G[0, 0, 0, 1, 0, 1, x]*
   (6144 - 10752*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
    Nf*(Nc*(-448 + 1664*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (64 - 128*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(11968/3 - 2752*RATIO[(1 - x)^(-1)] - (7232*RATIO[x^(-1)])/3 + 
      1472/(-1 + RATIO[x])^2 - (320*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    128*RATIO[x]) + G[0, 0, 0, 1, 1, 0, x]*
   (6144 - 10752*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
    Nf*(Nc*(-448 + 1664*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (64 - 128*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(11968/3 - 2752*RATIO[(1 - x)^(-1)] - (7232*RATIO[x^(-1)])/3 + 
      1472/(-1 + RATIO[x])^2 - (320*RATIO[x])/3) + 10112/(-1 + RATIO[x])^2 + 
    128*RATIO[x]) + G[0, 0, 0, 0, 1, 1, x]*(640 + 7296*RATIO[(1 - x)^(-1)] - 
    2048*RATIO[x^(-1)] + 
    Nf*((512 - 2176*RATIO[(1 - x)^(-1)] + 2304/(-1 + RATIO[x])^2)/Nc + 
      Nc*(2944 - 13952*RATIO[(1 - x)^(-1)] + 13248/(-1 + RATIO[x])^2)) + 
    Nc^2*(704 + 8896*RATIO[(1 - x)^(-1)] - 2560*RATIO[x^(-1)] - 
      8832/(-1 + RATIO[x])^2) + 3072/(-1 + RATIO[x])^2 + 256*RATIO[x]) + 
  G[1, 0, 0, 1, 1, 1, x]*(1152 - 4096*RATIO[(1 - x)^(-1)] + 
    2560*RATIO[x^(-1)] + 
    Nf*((64 - 128*RATIO[(1 - x)^(-1)] + 128/(-1 + RATIO[x])^2)/Nc + 
      Nc*(320 - 1408*RATIO[(1 - x)^(-1)] + 1408/(-1 + RATIO[x])^2)) + 
    Nc^2*(-704 + 1024*RATIO[(1 - x)^(-1)] + 1024*RATIO[x^(-1)] - 
      1024/(-1 + RATIO[x])^2 - 256*RATIO[x]) + 4096/(-1 + RATIO[x])^2 + 
    256*RATIO[x]) + G[0, 0, 0, 1, 0, 0, x]*
   (-2944 + 23424*RATIO[(1 - x)^(-1)] + 2048*RATIO[x^(-1)] + 
    Nf*(Nc*(-384 + 1920*RATIO[(1 - x)^(-1)] - 2112/(-1 + RATIO[x])^2) + 
      (-192 + 384*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(-576 - 704*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - 256*RATIO[x]) - 30464/(-1 + RATIO[x])^2 + 
    512*RATIO[x]) + G[0, 0, 1, 0, 0, 1, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + Nf*(Nc*(-896 + 3712*RATIO[(1 - x)^(-1)] - 
        3264/(-1 + RATIO[x])^2) + (32 + 128*RATIO[(1 - x)^(-1)] - 
        480/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(9088/3 - 4096*RATIO[(1 - x)^(-1)] - (3968*RATIO[x^(-1)])/3 + 
      2432/(-1 + RATIO[x])^2 - (704*RATIO[x])/3) - 2176/(-1 + RATIO[x])^2 + 
    512*RATIO[x]) + G[0, 0, 1, 0, 1, 0, x]*(2432 - 4992*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + Nf*(Nc*(-896 + 3712*RATIO[(1 - x)^(-1)] - 
        3264/(-1 + RATIO[x])^2) + (32 + 128*RATIO[(1 - x)^(-1)] - 
        480/(-1 + RATIO[x])^2)/Nc) + 
    Nc^2*(9088/3 - 4096*RATIO[(1 - x)^(-1)] - (3968*RATIO[x^(-1)])/3 + 
      2432/(-1 + RATIO[x])^2 - (704*RATIO[x])/3) - 2176/(-1 + RATIO[x])^2 + 
    512*RATIO[x]) + G[0, 1, 0, 1, 0, 0, x]*
   (-3200 - 1664*RATIO[(1 - x)^(-1)] + 1536*RATIO[x^(-1)] + 
    Nf*((128 - 448*RATIO[(1 - x)^(-1)] + 416/(-1 + RATIO[x])^2)/Nc + 
      Nc*(448 - 2432*RATIO[(1 - x)^(-1)] + 2560/(-1 + RATIO[x])^2)) + 
    Nc^2*(896 + 1152*RATIO[(1 - x)^(-1)] - 128*RATIO[x^(-1)] - 
      1216/(-1 + RATIO[x])^2) - 6784/(-1 + RATIO[x])^2 + 768*RATIO[x]) + 
  G[0, 0, 0, 0, 0, 1, x]*(-4480 + 10752*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + Nf*(Nc*(-512 + 2560*RATIO[(1 - x)^(-1)] - 
        2816/(-1 + RATIO[x])^2) + (-256 + 512*RATIO[(1 - x)^(-1)] - 
        256/(-1 + RATIO[x])^2)/Nc) + Nc^2*(-1408 - 896*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 2176/(-1 + RATIO[x])^2 - 384*RATIO[x]) - 
    24192/(-1 + RATIO[x])^2 + 2048*RATIO[x]) + 
  G[0, 0, 0, 0, 1, 0, x]*(-4480 + 10752*RATIO[(1 - x)^(-1)] + 
    5120*RATIO[x^(-1)] + Nf*(Nc*(-512 + 2560*RATIO[(1 - x)^(-1)] - 
        2816/(-1 + RATIO[x])^2) + (-256 + 512*RATIO[(1 - x)^(-1)] - 
        256/(-1 + RATIO[x])^2)/Nc) + Nc^2*(-1408 - 896*RATIO[(1 - x)^(-1)] + 
      1280*RATIO[x^(-1)] + 2176/(-1 + RATIO[x])^2 - 384*RATIO[x]) - 
    24192/(-1 + RATIO[x])^2 + 2048*RATIO[x]) + 
  G[1, 0, 1, 0, 0, 1, x]*(2048 - 768*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 256*RATIO[x] + 
    Nc^2*(3520/3 - 768*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
      768/(-1 + RATIO[x])^2 + (64*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 1, 0, x]*(2048 - 768*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-1)] + 768/(-1 + RATIO[x])^2 - 256*RATIO[x] + 
    Nc^2*(3520/3 - 768*RATIO[(1 - x)^(-1)] + (1024*RATIO[x^(-1)])/3 + 
      768/(-1 + RATIO[x])^2 + (64*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, 1, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*((-64 + 512*RATIO[(1 - x)^(-1)] - 384/(-1 + RATIO[x])^2)/Nc + 
      Nc*(256 - 128*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)) + 
    10112/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(-5120/3 + 1216*RATIO[(1 - x)^(-1)] + (2368*RATIO[x^(-1)])/3 - 
      768/(-1 + RATIO[x])^2 + (640*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 1, 0, x]*(-896 - 2176*RATIO[(1 - x)^(-1)] + 
    Nf*((-64 + 512*RATIO[(1 - x)^(-1)] - 384/(-1 + RATIO[x])^2)/Nc + 
      Nc*(256 - 128*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)) + 
    10112/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(-5120/3 + 1216*RATIO[(1 - x)^(-1)] + (2368*RATIO[x^(-1)])/3 - 
      768/(-1 + RATIO[x])^2 + (640*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, 1, x]*(-1024 + 1024*RATIO[x] + 
    Nc^2*(-256*RATIO[x^(-1)] + 256*RATIO[x])) + 
  G[0, 1, 1, 1, 0, 0, x]*(-1664 + 2816*RATIO[(1 - x)^(-1)] + 
    Nf*((160 - 320*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(-256 + 512*RATIO[(1 - x)^(-1)])) - 768*RATIO[x^(-1)] - 
    512/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
    Nc^2*(704 - 1408*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-1)] + 
      256*RATIO[x])) + G[1, 0, 0, 1, 0, 0, x]*
   (-896 - 2176*RATIO[(1 - x)^(-1)] + (5632*RATIO[x^(-1)])/3 + 
    Nf*((192 - 384*RATIO[(1 - x)^(-1)] + 192/(-1 + RATIO[x])^2)/Nc + 
      Nc*(384 - 1920*RATIO[(1 - x)^(-1)] + 2112/(-1 + RATIO[x])^2)) + 
    4096/(-1 + RATIO[x])^2 - (256*RATIO[x])/3 + 
    Nc^2*(1088/3 + 704*RATIO[(1 - x)^(-1)] - (896*RATIO[x^(-1)])/3 - 
      1664/(-1 + RATIO[x])^2 + 256*RATIO[x])) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2304 - 8704*RATIO[(1 - x)^(-1)] + 
    (2816*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-448 + 2816*RATIO[(1 - x)^(-1)] - 1984/(-1 + RATIO[x])^2) + 
      (64 + 1024*RATIO[(1 - x)^(-1)] - 1280/(-1 + RATIO[x])^2)/Nc) + 
    10496/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3 + 
    Nc^2*(-4224 + 576*RATIO[(1 - x)^(-1)] + (8320*RATIO[x^(-1)])/3 - 
      1280/(-1 + RATIO[x])^2 + (896*RATIO[x])/3)) + 
  G[0, 1, 1, 0, 1, 1, x]*(-4352 + 5376*RATIO[(1 - x)^(-1)] + 
    (5888*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-1024 + 5120*RATIO[(1 - x)^(-1)] - 5120/(-1 + RATIO[x])^2) + 
      (-224 + 832*RATIO[(1 - x)^(-1)] - 832/(-1 + RATIO[x])^2)/Nc) - 
    5376/(-1 + RATIO[x])^2 + (256*RATIO[x])/3 + 
    Nc^2*(-448 - 4224*RATIO[(1 - x)^(-1)] + (6784*RATIO[x^(-1)])/3 + 
      4224/(-1 + RATIO[x])^2 + (896*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 0, 1, x]*(-256 + 1536*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + Nf*(Nc*(-256 + 1280*RATIO[(1 - x)^(-1)] - 
        1408/(-1 + RATIO[x])^2) + (-128 + 256*RATIO[(1 - x)^(-1)] - 
        128/(-1 + RATIO[x])^2)/Nc) - 2816/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nc^2*(-2624/3 - 640*RATIO[(1 - x)^(-1)] + (1984*RATIO[x^(-1)])/3 + 
      1280/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, 0, x]*(-256 + 1536*RATIO[(1 - x)^(-1)] - 
    896*RATIO[x^(-1)] + Nf*(Nc*(-256 + 1280*RATIO[(1 - x)^(-1)] - 
        1408/(-1 + RATIO[x])^2) + (-128 + 256*RATIO[(1 - x)^(-1)] - 
        128/(-1 + RATIO[x])^2)/Nc) - 2816/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nc^2*(-2624/3 - 640*RATIO[(1 - x)^(-1)] + (1984*RATIO[x^(-1)])/3 + 
      1280/(-1 + RATIO[x])^2 + (1024*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, 0, x]*(-4608 + 384*RATIO[(1 - x)^(-1)] + 
    (7936*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 + (3584*RATIO[x])/3 + 
    Nc^2*(-3328/3 + 256*RATIO[(1 - x)^(-1)] + (640*RATIO[x^(-1)])/3 - 
      256/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 0, 1, 1, 0, 0, x]*(256 - 768*RATIO[(1 - x)^(-1)] + 768*RATIO[x^(-1)] + 
    768/(-1 + RATIO[x])^2 + 512*RATIO[x] + 
    Nc^2*(-512*RATIO[(1 - x)^(-1)] + 640*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 + 384*RATIO[x])) + 
  G[1, 1, 1, 0, 0, 1, x]*(-768 + 768*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
    Nc^2*(-10880/3 + 768*RATIO[(1 - x)^(-1)] + (5056*RATIO[x^(-1)])/3 - 
      768/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3)) + 
  G[1, 1, 1, 0, 1, 0, x]*(-768 + 768*RATIO[(1 - x)^(-1)] - 
    640*RATIO[x^(-1)] - 768/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
    Nc^2*(-10880/3 + 768*RATIO[(1 - x)^(-1)] + (5056*RATIO[x^(-1)])/3 - 
      768/(-1 + RATIO[x])^2 + (1216*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-1024 - 768*RATIO[x^(-1)] + 1792*RATIO[x] + 
    Nc^2*(-512*RATIO[x^(-1)] + 512*RATIO[x])) + 
  G[0, 0, 0, 0, 0, 0, x]*(10240 - 42240*RATIO[(1 - x)^(-1)] + 
    62720/(-1 + RATIO[x])^2 + 3584*RATIO[x] + 
    Nc^2*(512 - 512*RATIO[(1 - x)^(-1)] + 512/(-1 + RATIO[x])^2 + 
      512*RATIO[x])) + G[1, 1, 0, 0, 1, 1, x]*
   (640 + 256*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] + 
    Nf*(Nc*(-320 + 1408*RATIO[(1 - x)^(-1)] - 1408/(-1 + RATIO[x])^2) + 
      (-64 + 128*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2)/Nc) - 
    256/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(1216 - 3072*RATIO[(1 - x)^(-1)] + 2304*RATIO[x^(-1)] + 
      3072/(-1 + RATIO[x])^2 + 512*RATIO[x])) + 
  G[0, 1, 0, 0, 0, 1, x]*(-2944 + 5632*RATIO[(1 - x)^(-1)] + 
    512*RATIO[x^(-1)] + 
    Nf*((128 - 256*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(64 - 512*RATIO[(1 - x)^(-1)] + 704/(-1 + RATIO[x])^2)) - 
    13312/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(1216 - 960*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] + 
      640*RATIO[x])) + G[0, 1, 0, 0, 1, 0, x]*
   (-2944 + 5632*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-1)] + 
    Nf*((128 - 256*RATIO[(1 - x)^(-1)] + 64/(-1 + RATIO[x])^2)/Nc + 
      Nc*(64 - 512*RATIO[(1 - x)^(-1)] + 704/(-1 + RATIO[x])^2)) - 
    13312/(-1 + RATIO[x])^2 + 768*RATIO[x] + 
    Nc^2*(1216 - 960*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-1)] + 
      640*RATIO[x])) + G[1, 0, 0, 0, 0, 1, x]*
   (3968 - 4352*RATIO[(1 - x)^(-1)] + (2560*RATIO[x^(-1)])/3 + 
    Nf*((256 - 512*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2)/Nc + 
      Nc*(512 - 2560*RATIO[(1 - x)^(-1)] + 2816/(-1 + RATIO[x])^2)) + 
    6912/(-1 + RATIO[x])^2 - (2176*RATIO[x])/3 + 
    Nc^2*(5888/3 - (896*RATIO[x^(-1)])/3 - 1280/(-1 + RATIO[x])^2 + 
      640*RATIO[x])) + G[1, 0, 0, 0, 1, 0, x]*
   (3968 - 4352*RATIO[(1 - x)^(-1)] + (2560*RATIO[x^(-1)])/3 + 
    Nf*((256 - 512*RATIO[(1 - x)^(-1)] + 256/(-1 + RATIO[x])^2)/Nc + 
      Nc*(512 - 2560*RATIO[(1 - x)^(-1)] + 2816/(-1 + RATIO[x])^2)) + 
    6912/(-1 + RATIO[x])^2 - (2176*RATIO[x])/3 + 
    Nc^2*(5888/3 - (896*RATIO[x^(-1)])/3 - 1280/(-1 + RATIO[x])^2 + 
      640*RATIO[x])) + G[0, 0, 1, 1, 0, 1, x]*
   (-5632 + 384*RATIO[(1 - x)^(-1)] + (512*RATIO[x^(-1)])/3 + 
    Nf*((-64 + 896*RATIO[(1 - x)^(-1)] - 512/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1216 - 3200*RATIO[(1 - x)^(-1)] + 2432/(-1 + RATIO[x])^2)) + 
    9088/(-1 + RATIO[x])^2 + (6016*RATIO[x])/3 + 
    Nc^2*(-4224 + 5376*RATIO[(1 - x)^(-1)] + (4288*RATIO[x^(-1)])/3 - 
      3840/(-1 + RATIO[x])^2 + (2048*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 1, 0, x]*(-5632 + 384*RATIO[(1 - x)^(-1)] + 
    (512*RATIO[x^(-1)])/3 + 
    Nf*((-64 + 896*RATIO[(1 - x)^(-1)] - 512/(-1 + RATIO[x])^2)/Nc + 
      Nc*(1216 - 3200*RATIO[(1 - x)^(-1)] + 2432/(-1 + RATIO[x])^2)) + 
    9088/(-1 + RATIO[x])^2 + (6016*RATIO[x])/3 + 
    Nc^2*(-4224 + 5376*RATIO[(1 - x)^(-1)] + (4288*RATIO[x^(-1)])/3 - 
      3840/(-1 + RATIO[x])^2 + (2048*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 0, 1, x]*(256 - 1280*RATIO[(1 - x)^(-1)] + 
    (4736*RATIO[x^(-1)])/3 + 1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3 + 
    Nc^2*(-1792 - 768*RATIO[(1 - x)^(-1)] + (7552*RATIO[x^(-1)])/3 + 
      768/(-1 + RATIO[x])^2 + (2432*RATIO[x])/3)) + 
  G[0, 1, 1, 1, 1, 0, x]*(256 - 1280*RATIO[(1 - x)^(-1)] + 
    (4736*RATIO[x^(-1)])/3 + 1280/(-1 + RATIO[x])^2 + (2176*RATIO[x])/3 + 
    Nc^2*(-1792 - 768*RATIO[(1 - x)^(-1)] + (7552*RATIO[x^(-1)])/3 + 
      768/(-1 + RATIO[x])^2 + (2432*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, 1, x]*(-2944 - 4224*RATIO[(1 - x)^(-1)] + 
    (4352*RATIO[x^(-1)])/3 + 
    Nf*((160 + 256*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2)/Nc + 
      Nc*(896 - 3328*RATIO[(1 - x)^(-1)] + 3584/(-1 + RATIO[x])^2)) + 
    9600/(-1 + RATIO[x])^2 + (3328*RATIO[x])/3 + 
    Nc^2*(-4352 + 4736*RATIO[(1 - x)^(-1)] + (6016*RATIO[x^(-1)])/3 - 
      4288/(-1 + RATIO[x])^2 + (2816*RATIO[x])/3)) + 
  G[1, 1, 0, 0, 0, 0, x]*(-2176 - 512*RATIO[(1 - x)^(-1)] + 
    (6400*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-128 + 640*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) + 
      (-64 + 128*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2)/Nc) - 
    128/(-1 + RATIO[x])^2 + (6656*RATIO[x])/3 + 
    Nc^2*(-448/3 - 1600*RATIO[(1 - x)^(-1)] + (3328*RATIO[x^(-1)])/3 + 
      1920/(-1 + RATIO[x])^2 + 1664*RATIO[x])) + 
  G[0, 1, 1, 1, 1, 1, x]*(-1024 - (7168*RATIO[x^(-1)])/3 + 
    (10240*RATIO[x])/3 + Nc^2*((-6656*RATIO[x^(-1)])/3 + 
      (6656*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   (((-256*I)/3)*(-35*I + 18*Pi) + 1792*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-165*I + 82*Pi)*RATIO[x^(-1)] + 
    Nf*(-320/Nc + Nc*(2176/3 + (128*RATIO[(1 - x)^(-1)])/3 - 
        (256*RATIO[x^(-1)])/3 - 128/(3*(-1 + RATIO[x])^2) - 
        (640*RATIO[x])/3)) - 2304/(-1 + RATIO[x])^2 + 
    (64*(77 - (10*I)*Pi)*RATIO[x])/3 + Nc^2*(((-64*I)/3)*(-139*I + 30*Pi) + 
      (6208*RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*(-22*I + 29*Pi)*
       RATIO[x^(-1)] - 6208/(3*(-1 + RATIO[x])^2) + (64*(55 + I*Pi)*RATIO[x])/
       3)) + G[0, 0, 0, 1, 0, x]*((64*I)*(113*I + 104*Pi) + 
    ((64*I)/3)*(461*I + 348*Pi)*RATIO[(1 - x)^(-1)] - 
    (1536*I)*Pi*RATIO[x^(-1)] + 
    Nf*((32*(15 - (2*I)*Pi) + (64*I)*(9*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((64*I)*(3*I + 4*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(67 - (66*I)*Pi))/3 + ((128*I)/3)*(80*I + 69*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 - 
        (((128*I)/3)*(19*I + 66*Pi))/(-1 + RATIO[x])^2 - (448*RATIO[x])/3)) - 
    (((64*I)/3)*(749*I + 438*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(77*I + 18*Pi)*RATIO[x] + 
    Nc^2*((32*(215 + (338*I)*Pi))/3 - ((64*I)/3)*(88*I + 159*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-22*I + 89*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*(-70*I + 129*Pi))/(-1 + RATIO[x])^2 + 
      (32*(77 - (10*I)*Pi)*RATIO[x])/3)) + G[0, 0, 0, 0, 1, x]*
   ((-64*I)*(-113*I + 6*Pi) + ((64*I)/3)*(461*I + 600*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*((160*(3 + (2*I)*Pi) - (64*I)*(-9*I + 28*Pi)*RATIO[(1 - x)^(-1)] + 
        ((192*I)*(-I + 11*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*(67 + (240*I)*Pi))/3 - ((256*I)/3)*(-40*I + 141*Pi)*
         RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-1)])/3 + 
        (((128*I)/3)*(-19*I + 261*Pi))/(-1 + RATIO[x])^2 - 
        (448*RATIO[x])/3)) - (((64*I)/3)*(749*I + 474*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(77*I + 96*Pi)*RATIO[x] + 
    Nc^2*((32*(215 - (48*I)*Pi))/3 + ((128*I)/3)*(-44*I + 189*Pi)*
       RATIO[(1 - x)^(-1)] - ((128*I)/3)*(-11*I + 30*Pi)*RATIO[x^(-1)] - 
      (((640*I)/3)*(7*I + 33*Pi))/(-1 + RATIO[x])^2 + 
      (32*(77 - (12*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 0, 0, x]*
   (((128*I)/3)*(212*I + 177*Pi) - ((64*I)/3)*(757*I + 66*Pi)*
     RATIO[(1 - x)^(-1)] - ((128*I)/3)*(253*I + 68*Pi)*RATIO[x^(-1)] + 
    Nf*((480 - 576*RATIO[(1 - x)^(-1)] + 192/(-1 + RATIO[x])^2)/Nc + 
      Nc*(5024/3 - 4416*RATIO[(1 - x)^(-1)] - 512*RATIO[x^(-1)] + 
        1728/(-1 + RATIO[x])^2 - (1472*RATIO[x])/3)) + 
    (((64*I)/3)*(-361*I + 66*Pi))/(-1 + RATIO[x])^2 - 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*(((32*I)/3)*(103*I + 176*Pi) - 
      (64*I)*(I + 8*Pi)*RATIO[(1 - x)^(-1)] - ((128*I)/3)*(66*I + 17*Pi)*
       RATIO[x^(-1)] + ((64*I)*(-33*I + 8*Pi))/(-1 + RATIO[x])^2 + 
      (32*(253 - (12*I)*Pi)*RATIO[x])/3)) + G[1, 0, 0, 1, 1, x]*
   (((64*I)/15)*(779*I + 600*Pi) - ((256*I)/15)*(146*I + 315*Pi)*
     RATIO[(1 - x)^(-1)] + (704*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((592/3 - 416*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
        ((128*I)*(-3*I + Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*((32*I)*(5*I + 12*Pi) - ((128*I)/3)*(-47*I + 36*Pi)*
         RATIO[(1 - x)^(-1)] - (1600*RATIO[x^(-1)])/3 + 
        (((128*I)/3)*(-86*I + 33*Pi))/(-1 + RATIO[x])^2 - 128*RATIO[x])) + 
    (Nf^2*(224/5 - (64*RATIO[(1 - x)^(-1)])/5 + 64/(5*(-1 + RATIO[x])^2)))/
     Nc^2 + (((128*I)/15)*(-1103*I + 480*Pi))/(-1 + RATIO[x])^2 + 
    (64*(11 + (30*I)*Pi)*RATIO[x])/3 + Nc^2*((64*(788 - (85*I)*Pi))/15 + 
      ((704*I)/15)*(23*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/3)*(-231*I + 26*Pi)*RATIO[x^(-1)] - 
      (((128*I)/15)*(-91*I + 90*Pi))/(-1 + RATIO[x])^2 + 
      (64*(33 + (16*I)*Pi)*RATIO[x])/3)) + G[0, 1, 1, 1, 1, x]*
   (128*(93 + (14*I)*Pi) - (256*I)*(-93*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
    ((3200*I)/3)*Pi*RATIO[x^(-1)] + Nf*((-320 + 640*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(14144/3 - 9088*RATIO[(1 - x)^(-1)] + (1088*RATIO[x^(-1)])/3 - 
        (1600*RATIO[x])/3)) + ((1280*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((5504*I)/3)*Pi*RATIO[x] + Nc^2*(((256*I)/3)*(92*I + 3*Pi) - 
      (768*I)*(18*I + Pi)*RATIO[(1 - x)^(-1)] + ((32*I)/3)*(187*I + 4*Pi)*
       RATIO[x^(-1)] + ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
      (32*(275 + (116*I)*Pi)*RATIO[x])/3)) + G[1, 1, 1, 0, 1, x]*
   ((128*I)*(5*I + 6*Pi) + (256*I)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(512/3 - (512*RATIO[x^(-1)])/3) - ((64*I)/3)*(-77*I + 90*Pi)*
     RATIO[x^(-1)] - ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
    (64*(77 - (18*I)*Pi)*RATIO[x])/3 + Nc^2*(((-128*I)/3)*(-31*I + 37*Pi) + 
      (768*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(44*I + 17*Pi)*
       RATIO[x^(-1)] - ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1216*I)/3)*Pi*RATIO[x])) + G[1, 1, 1, 1, 0, x]*
   ((128*I)*(5*I + 44*Pi) - (256*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nc*Nf*(512/3 - (512*RATIO[x^(-1)])/3) - ((64*I)/3)*(-77*I + 96*Pi)*
     RATIO[x^(-1)] + ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
    (64*(77 - (96*I)*Pi)*RATIO[x])/3 + Nc^2*(((128*I)/3)*(31*I + 84*Pi) - 
      (768*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 12*Pi)*
       RATIO[x^(-1)] + ((768*I)*Pi)/(-1 + RATIO[x])^2 - 
      (1024*I)*Pi*RATIO[x])) + G[1, 1, 1, 1, 1, x]*
   ((1024*I)*Pi + (2048*I)*Pi*RATIO[x^(-1)] - (3072*I)*Pi*RATIO[x] + 
    Nc*Nf*(-1024 + 512*RATIO[x^(-1)] + 512*RATIO[x]) + 
    Nc^2*(5632 + (256*I)*(11*I + 5*Pi)*RATIO[x^(-1)] - 
      (256*I)*(-11*I + 5*Pi)*RATIO[x])) + G[0, 1, 1, 0, 0, x]*
   (((-128*I)/15)*(-1756*I + 1005*Pi) + ((128*I)/15)*(-2381*I + 1755*Pi)*
     RATIO[(1 - x)^(-1)] + ((128*I)/3)*(11*I + 18*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 - (((128*I)/15)*(29*I + 1890*Pi))/
     (-1 + RATIO[x])^2 - ((64*I)/3)*(-11*I + 30*Pi)*RATIO[x] + 
    Nc^2*((64*(599 - (205*I)*Pi))/15 + ((128*I)/5)*(169*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(121*I + 80*Pi)*RATIO[x^(-1)] - 
      (((448*I)/15)*(-13*I + 15*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x]) + 
    Nf*(((-16*I)*(-69*I + 2*Pi) - (32*I)*(51*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
        ((288*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((16*I)/3)*(683*I + 60*Pi) - ((32*I)/3)*(733*I + 132*Pi)*
         RATIO[(1 - x)^(-1)] + (704*RATIO[x^(-1)])/3 + 
        ((1152*I)*Pi)/(-1 + RATIO[x])^2 + (128*RATIO[x])/3))) + 
  G[0, 0, 0, 1, 1, x]*((128*(205 + (84*I)*Pi))/3 - 
    (64*I)*(-137*I + 312*Pi)*RATIO[(1 - x)^(-1)] + 
    ((5888*I)/3)*Pi*RATIO[x^(-1)] + (((64*I)/3)*(-169*I + 660*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(77*I + 10*Pi)*RATIO[x] + 
    Nc^2*((32*(323 - (46*I)*Pi))/3 - ((64*I)/3)*(-604*I + 243*Pi)*
       RATIO[(1 - x)^(-1)] + ((3392*I)/3)*Pi*RATIO[x^(-1)] + 
      (((320*I)/3)*(-35*I + 27*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-11*I + 3*Pi)*RATIO[x]) + 
    Nf*((-3904/3 + ((128*I)/3)*(-67*I + 27*Pi)*RATIO[(1 - x)^(-1)] - 
        (((64*I)/3)*(-49*I + 81*Pi))/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((-16*I)/3)*(-1337*I + 324*Pi) + (384*I)*(-47*I + 21*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-1319*I + 1296*Pi))/
         (-1 + RATIO[x])^2 + (128*RATIO[x])/3))) + 
  G[0, 1, 1, 1, 0, x]*((128*(236 - (315*I)*Pi))/15 + 
    ((256*I)/15)*(-527*I + 135*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 8*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(224/15 - (64*RATIO[(1 - x)^(-1)])/15 + 64/(15*(-1 + RATIO[x])^2)))/
     Nc^2 - 12032/(15*(-1 + RATIO[x])^2) + ((64*I)/3)*(33*I + 64*Pi)*
     RATIO[x] + Nc^2*((64*(172 + (5*I)*Pi))/5 - 
      ((128*I)/15)*(-548*I + 165*Pi)*RATIO[(1 - x)^(-1)] - 
      ((256*I)/3)*(11*I + 2*Pi)*RATIO[x^(-1)] + 1024/(15*(-1 + RATIO[x])^2) + 
      ((128*I)/3)*(11*I + 19*Pi)*RATIO[x]) + 
    Nf*((160*(4 + I*Pi) - (64*I)*(-8*I + 5*Pi)*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(((-32*I)/3)*(-151*I + 24*Pi) + (256*I)*(-9*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 + 
        128/(-1 + RATIO[x])^2 + (256*RATIO[x])/3))) + 
  G[0, 1, 1, 0, 1, x]*((512*(59 - (165*I)*Pi))/15 + 
    ((256*I)/15)*(-527*I + 600*Pi)*RATIO[(1 - x)^(-1)] + 
    ((64*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(224/15 - (64*RATIO[(1 - x)^(-1)])/15 + 64/(15*(-1 + RATIO[x])^2)))/
     Nc^2 - (((256*I)/15)*(-47*I + 180*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/3)*(33*I + 4*Pi)*RATIO[x] + 
    Nc^2*((256*(129 + (95*I)*Pi))/15 - ((128*I)/15)*(-548*I + 225*Pi)*
       RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 7*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(-16*I + 465*Pi))/(-1 + RATIO[x])^2 - 
      ((128*I)/3)*(-11*I + 6*Pi)*RATIO[x]) + 
    Nf*((128*(5 - I*Pi) + (64*I)*(8*I + 7*Pi)*RATIO[(1 - x)^(-1)] - 
        ((416*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((-32*I)/3)*(-151*I + 42*Pi) + (128*I)*(-18*I + 19*Pi)*
         RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 - ((128*I)*(I + 20*Pi))/
         (-1 + RATIO[x])^2 + (256*RATIO[x])/3))) + 
  G[0, 0, 0, 0, 0, x]*((-128*I)*(-54*I + 25*Pi) - (128*I)*(389*I + 156*Pi)*
     RATIO[(1 - x)^(-1)] + (5120*I)*Pi*RATIO[x^(-1)] + 
    ((128*I)*(307*I + 161*Pi))/(-1 + RATIO[x])^2 + (3072*I)*Pi*RATIO[x] + 
    Nc^2*((-128*I)*(-11*I + 7*Pi) - (128*I)*(15*I + 11*Pi)*
       RATIO[(1 - x)^(-1)] + (1280*I)*Pi*RATIO[x^(-1)] + 
      ((128*I)*(17*I + 21*Pi))/(-1 + RATIO[x])^2 + (128*I)*(11*I + Pi)*
       RATIO[x]) + Nf*(((-256*I)*Pi + (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((256*I)*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(256*(1 - (2*I)*Pi) + (256*I)*(I + 10*Pi)*RATIO[(1 - x)^(-1)] - 
        ((256*I)*(I + 11*Pi))/(-1 + RATIO[x])^2 + 256*RATIO[x]))) + 
  G[1, 0, 0, 0, 1, x]*((256*(64 - (5*I)*Pi))/5 + 
    ((128*I)/15)*(1084*I + 165*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 56*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 - (((128*I)/15)*(-841*I + 165*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (64*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((32*(123 - (700*I)*Pi))/15 + ((64*I)/5)*(-97*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] + ((256*I)/3)*(33*I + 4*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-117*I + 40*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(55*I + 4*Pi)*RATIO[x]) + 
    Nf*((-320 + 384*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-1984/3 + (7040*RATIO[(1 - x)^(-1)])/3 + 512*RATIO[x^(-1)] - 
        5312/(3*(-1 + RATIO[x])^2) + 320*RATIO[x]))) + 
  G[1, 0, 0, 1, 0, x]*((128*(128 - (85*I)*Pi))/5 + 
    ((128*I)/15)*(1084*I + 135*Pi)*RATIO[(1 - x)^(-1)] - 
    ((64*I)/3)*(-319*I + 2*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 - (((128*I)/15)*(-841*I + 135*Pi))/
     (-1 + RATIO[x])^2 + (64*(33 - (4*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((32*(41 - (250*I)*Pi))/5 + ((64*I)/5)*(-97*I + 40*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(132*I + 23*Pi)*RATIO[x^(-1)] - 
      (((64*I)/5)*(-117*I + 40*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(165*I + 8*Pi)*RATIO[x]) + 
    Nf*((-320 + 384*RATIO[(1 - x)^(-1)] - 192/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-1984/3 + (7040*RATIO[(1 - x)^(-1)])/3 + 512*RATIO[x^(-1)] - 
        5312/(3*(-1 + RATIO[x])^2) + 320*RATIO[x]))) + 
  G[0, 1, 0, 0, 0, x]*(64*(39 + (118*I)*Pi) - ((64*I)/3)*(-251*I + 198*Pi)*
     RATIO[(1 - x)^(-1)] - ((256*I)/3)*(11*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)*(-95*I + 118*Pi))/(-1 + RATIO[x])^2 - (3520*RATIO[x])/3 + 
    Nf*(((32*(35 - (6*I)*Pi))/3 + (64*I)*(9*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((64*I)/3)*(11*I + 6*Pi))/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*((160*(23 - (6*I)*Pi))/3 + ((32*I)/3)*(299*I + 132*Pi)*
         RATIO[(1 - x)^(-1)] - (512*RATIO[x^(-1)])/3 - 
        (((32*I)/3)*(175*I + 132*Pi))/(-1 + RATIO[x])^2 - (448*RATIO[x])/3 + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((32*I)/3)*(149*I + 144*Pi) - ((640*I)/3)*(I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(44*I + 51*Pi)*RATIO[x^(-1)] + 
      ((64*I)*(-9*I + 20*Pi))/(-1 + RATIO[x])^2 + 864*RATIO[x] - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((128*I)/3)*(79*I + 18*Pi) + 
    ((128*I)/3)*(-41*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((128*I)/3)*(-121*I + 56*Pi)*RATIO[x^(-1)] + 
    (((128*I)/3)*(-25*I + 12*Pi))/(-1 + RATIO[x])^2 + 
    (128*(77 - (8*I)*Pi)*RATIO[x])/3 + 
    Nf*((-656/3 + 416*RATIO[(1 - x)^(-1)] - ((64*I)*Pi)/(-1 + RATIO[x])^2 + 
        (128*RATIO[x])/3)/Nc + Nc*(((-32*I)/3)*(-47*I + 18*Pi) + 
        (128*I)*(-19*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (1088*RATIO[x^(-1)])/3 - 
        ((64*I)*(2*I + 11*Pi))/(-1 + RATIO[x])^2 - 320*RATIO[x] + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((704*I)/3)*(17*I + 10*Pi) - (320*I)*(-8*I + 7*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-187*I + 56*Pi)*RATIO[x^(-1)] + 
      ((64*I)*(-13*I + 30*Pi))/(-1 + RATIO[x])^2 + (5408*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 1, 0, x]*((64*(379 - (960*I)*Pi))/15 - 
    ((256*I)/5)*(-192*I + 275*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 32*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(448/15 - (128*RATIO[(1 - x)^(-1)])/15 + 
       128/(15*(-1 + RATIO[x])^2)))/Nc^2 + (((128*I)/5)*(-319*I + 505*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(77*I + 8*Pi)*RATIO[x] + 
    Nf*((((32*I)/3)*(44*I + 27*Pi) - (128*I)*(5*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + (((928*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        (128*RATIO[x])/3)/Nc + Nc*((64*(41 + (90*I)*Pi))/3 - 
        ((32*I)/3)*(115*I + 792*Pi)*RATIO[(1 - x)^(-1)] + 
        (128*RATIO[x^(-1)])/3 + ((128*I)*(27*I + 64*Pi))/(-1 + RATIO[x])^2 - 
        (704*RATIO[x])/3 + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-32*I)/15)*(-841*I + 2340*Pi) + ((64*I)/5)*(49*I + 620*Pi)*
       RATIO[(1 - x)^(-1)] + ((704*I)/3)*(I + 8*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(577*I + 1695*Pi))/(-1 + RATIO[x])^2 + 
      (32*(81 - (8*I)*Pi)*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 1, 0, 1, 0, x]*
   (((-128*I)/3)*(-79*I + 36*Pi) + (5248*RATIO[(1 - x)^(-1)])/3 + 
    ((128*I)/3)*(-121*I + 53*Pi)*RATIO[x^(-1)] + 3200/(3*(-1 + RATIO[x])^2) + 
    (128*(77 - (17*I)*Pi)*RATIO[x])/3 + 
    Nf*((-656/3 + 416*RATIO[(1 - x)^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(-1504/3 + 2432*RATIO[(1 - x)^(-1)] - (1088*RATIO[x^(-1)])/3 + 
        128/(-1 + RATIO[x])^2 - 320*RATIO[x] + (160*RATIO[x^2])/3 - 
        (64*RATIO[x^3])/3)) + Nc^2*(((-64*I)/3)*(-187*I + 30*Pi) - 
      2560*RATIO[(1 - x)^(-1)] + ((32*I)/3)*(-187*I + 70*Pi)*RATIO[x^(-1)] + 
      832/(-1 + RATIO[x])^2 + (32*(169 - (10*I)*Pi)*RATIO[x])/3 - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 1, 0, 1, x]*((64*(379 - (150*I)*Pi))/15 - 
    ((768*I)/5)*(-64*I + 55*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 35*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(448/15 - (128*RATIO[(1 - x)^(-1)])/15 + 
       128/(15*(-1 + RATIO[x])^2)))/Nc^2 + (((128*I)/5)*(-319*I + 135*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(77*I + 17*Pi)*RATIO[x] + 
    Nf*((((64*I)/3)*(22*I + 3*Pi) + (640*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
        (((64*I)/3)*(-29*I + 42*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/
       Nc + Nc*((64*(41 - (21*I)*Pi))/3 + ((32*I)/3)*(-115*I + 228*Pi)*
         RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        ((128*I)*(-27*I + 14*Pi))/(-1 + RATIO[x])^2 - (704*RATIO[x])/3 + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-32*I)/15)*(-841*I + 1070*Pi) - ((448*I)/5)*(-7*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*(11*I + 71*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(577*I + 105*Pi))/(-1 + RATIO[x])^2 + 
      32*(27 + (10*I)*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 1, 1, x]*(256*(43 + (2*I)*Pi) + 
    (512*I)*(43*I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((320*I)/3)*(-11*I + 24*Pi)*
     RATIO[x^(-1)] - ((1024*I)*Pi)/(-1 + RATIO[x])^2 + (3520*RATIO[x])/3 + 
    Nf*((-320 + 640*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        (128*RATIO[x])/3)/Nc + Nc*(2048/3 - 1024*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-3)])/3 - (160*RATIO[x^(-2)])/3 + 320*RATIO[x^(-1)] - 
        (1472*RATIO[x])/3 + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*(((-128*I)/3)*(-64*I + 3*Pi) + (256*I)*(-14*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 - 
      ((160*I)/3)*(-25*I + 18*Pi)*RATIO[x^(-1)] - 
      ((768*I)*Pi)/(-1 + RATIO[x])^2 + 32*(71 - (14*I)*Pi)*RATIO[x] - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 1, 0, 1, 1, x]*(((-64*I)/15)*(-973*I + 1590*Pi) + 
    ((128*I)/15)*(-1309*I + 2115*Pi)*RATIO[(1 - x)^(-1)] + 
    ((256*I)/3)*(-11*I + 2*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(224/15 - (64*RATIO[(1 - x)^(-1)])/15 + 64/(15*(-1 + RATIO[x])^2)))/
     Nc^2 - (((128*I)/15)*(-109*I + 1185*Pi))/(-1 + RATIO[x])^2 - 
    ((64*I)/3)*(-11*I + 32*Pi)*RATIO[x] + 
    Nf*((16*(23 - (4*I)*Pi) - ((32*I)/3)*(-59*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/3)*(-11*I + 9*Pi))/
         (-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*(((16*I)/3)*(127*I + 12*Pi) - (32*I)*(17*I + 16*Pi)*
         RATIO[(1 - x)^(-1)] - (320*RATIO[x^(-1)])/3 + 
        ((96*I)*(-39*I + 2*Pi))/(-1 + RATIO[x])^2 + 256*RATIO[x] + 
        (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((32*(17 + (310*I)*Pi))/15 - ((64*I)/5)*(-197*I + 25*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(55*I + 14*Pi)*RATIO[x^(-1)] + 
      (((256*I)/5)*(62*I + 15*Pi))/(-1 + RATIO[x])^2 - 
      ((256*I)/3)*(-16*I + 3*Pi)*RATIO[x] - (160*RATIO[x^2])/3 + 
      (64*RATIO[x^3])/3)) + G[1, 0, 1, 0, 0, x]*
   (((-128*I)/5)*(-43*I + 80*Pi) + ((256*I)/15)*(368*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(297*I + 40*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(224/15 - (64*RATIO[(1 - x)^(-1)])/15 + 64/(15*(-1 + RATIO[x])^2)))/
     Nc^2 - (((128*I)/15)*(-119*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (64*(11 + (32*I)*Pi)*RATIO[x])/3 + 
    Nf*((-592/3 + 416*RATIO[(1 - x)^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(-1472 + 2560*RATIO[(1 - x)^(-1)] + (832*RATIO[x^(-1)])/3 + 
        (128*RATIO[x])/3 + (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3)) + 
    Nc^2*((96*(163 - (30*I)*Pi))/5 - (29824*RATIO[(1 - x)^(-1)])/15 + 
      ((32*I)/3)*(143*I + 40*Pi)*RATIO[x^(-1)] + 
      5824/(15*(-1 + RATIO[x])^2) + ((64*I)/3)*(31*I + 7*Pi)*RATIO[x] - 
      (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3)) + 
  G[0, 0, 0, 0, x]*((-64*(-1176 + (439*I)*Pi + 12*Pi^2))/3 + 
    (64*(-3223 + (1377*I)*Pi + 50*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    1024*Pi^2*RATIO[x^(-1)] + (64*(2796 - (773*I)*Pi + 116*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (64*(546 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Nf^2*(320/9 - (64*RATIO[(1 - x)^(-1)])/9 + 320/(9*(-1 + RATIO[x])^2) + 
      (64*RATIO[x])/3) + 3104*RATIO[x^2] + 
    Nf*((96*(4 + (5*I)*Pi) - (32*I)*(-19*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
        ((32*I)*(-7*I + 6*Pi))/(-1 + RATIO[x])^2 + 128*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(((16*I)/9)*(137*I + 522*Pi) - 
        ((32*I)/3)*(-37*I + 340*Pi)*RATIO[(1 - x)^(-1)] + 
        ((256*I)/3)*Pi*RATIO[x^(-1)] + (((16*I)/9)*(125*I + 576*Pi))/
         (-1 + RATIO[x])^2 + ((32*I)/9)*(329*I + 18*Pi)*RATIO[x] + 
        416*RATIO[x^2] - 64*RATIO[x^3])) + 
    Nc^2*((-16*(-445 - (210*I)*Pi + 16*Pi^2))/3 + 
      (16*(-2729 + (2004*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((1408*I)/3)*Pi*RATIO[x^(-1)] - (16*(-1053 + (84*I)*Pi + 4*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (16*(2683 - (198*I)*Pi + 24*Pi^2)*RATIO[x])/
       9 - 960*RATIO[x^2] + 64*RATIO[x^3])) + 
  G[0, 1, 0, 1, x]*((64*(-411 - (675*I)*Pi + 590*Pi^2))/15 - 
    (64*(13478 - (1215*I)*Pi + 4080*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (66*I)*Pi + 103*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*(128/9 + (-32/15 - (64*RATIO[(1 - x)^(-1)])/5 + 
        96/(5*(-1 + RATIO[x])^2))/Nc^2 - (128*RATIO[x])/9) + 
    (64*(10517 - (855*I)*Pi + 1665*Pi^2))/(45*(-1 + RATIO[x])^2) + 
    (320*(-11 - (66*I)*Pi + Pi^2)*RATIO[x])/9 + 384*RATIO[x^2] + 
    Nf*(((8*(7 + (88*I)*Pi + 4*Pi^2))/3 - (16*(-139 + (160*I)*Pi + 16*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - 
        (16*(207 - (44*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 96*RATIO[x])/
       Nc + Nc*((-8*(91 - (1518*I)*Pi + 408*Pi^2))/9 + 
        (16*(653 - (1662*I)*Pi + 696*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        352*RATIO[x^(-2)] + ((64*I)/9)*(-142*I + 9*Pi)*RATIO[x^(-1)] - 
        (16*(3281 - (1017*I)*Pi + 576*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        ((16*I)/3)*(11*I + 60*Pi)*RATIO[x] + (736*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((16*(-291 - (120*I)*Pi + 1840*Pi^2))/45 - 
      (32*(-907 - (3270*I)*Pi + 2460*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      320*RATIO[x^(-2)] + (32*(-695 - (99*I)*Pi + 107*Pi^2)*RATIO[x^(-1)])/
       9 + (64*(2446 - (1950*I)*Pi + 885*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-85 + (495*I)*Pi + 9*Pi^2)*RATIO[x])/9 - (1504*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   ((64*(-411 - (2875*I)*Pi + 700*Pi^2))/15 - 
    (128*(6739 - (8715*I)*Pi + 2595*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    384*RATIO[x^(-2)] + (64*(-288 - (99*I)*Pi + 139*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*(128/9 + (-32/15 - (64*RATIO[(1 - x)^(-1)])/5 + 
        96/(5*(-1 + RATIO[x])^2))/Nc^2 - (128*RATIO[x])/9) + 
    (64*(10517 + (270*I)*Pi + 2820*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(55 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 384*RATIO[x^2] + 
    Nf*(((-8*(-7 + (114*I)*Pi + 18*Pi^2))/3 + 
        (16*(139 + (174*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-2)] - 64*RATIO[x^(-1)] - (16*(207 + 43*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 96*RATIO[x])/Nc + 
      Nc*((-8*(91 + (4962*I)*Pi + 396*Pi^2))/9 + 
        (16*(653 + (4578*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        352*RATIO[x^(-2)] + ((128*I)/9)*(-71*I + 3*Pi)*RATIO[x^(-1)] - 
        (16*(3281 + 852*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        ((16*I)/3)*(11*I + 8*Pi)*RATIO[x] + (736*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((-16*(291 - (13890*I)*Pi + 1670*Pi^2))/45 - 
      (32*(-907 + (10950*I)*Pi + 1530*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      320*RATIO[x^(-2)] + (32*(-695 - (66*I)*Pi + 227*Pi^2)*RATIO[x^(-1)])/
       9 + (32*(4892 + (540*I)*Pi + 1335*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(-85 + (66*I)*Pi + 51*Pi^2)*RATIO[x])/9 - (1504*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   ((-32*(1129 - (3564*I)*Pi + 4470*Pi^2))/45 + 
    (64*(-3541 - (6342*I)*Pi + 1785*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1716*I)*Pi + 448*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-1870 - (2442*I)*Pi + 1185*Pi^2))/(45*(-1 + RATIO[x])^2) + 
    (64*(-462 + (99*I)*Pi + 85*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-64/3 + (128*RATIO[x^(-1)])/9 + ((32*(1 + (14*I)*Pi))/15 - 
        ((64*I)/15)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] + (((128*I)/15)*Pi)/
         (-1 + RATIO[x])^2)/Nc^2 + (64*RATIO[x])/9) + 384*RATIO[x^2] + 
    Nf*(((8*(127 - (10*I)*Pi))/3 - ((32*I)/3)*(-61*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] - ((32*I)/3)*(-9*I + 8*Pi)*
         RATIO[x^(-1)] - (64*((-9*I)*Pi + 4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        160*RATIO[x])/Nc + Nc*((-8*(-959 + (624*I)*Pi + 288*Pi^2))/9 + 
        (16*(-2129 - (132*I)*Pi + 576*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        64*RATIO[x^(-2)] - ((32*I)/9)*(11*I + 42*Pi)*RATIO[x^(-1)] - 
        (64*(82 - (249*I)*Pi + 132*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        ((16*I)/9)*(139*I + 48*Pi)*RATIO[x] + (512*RATIO[x^2])/3 - 
        64*RATIO[x^3])) + Nc^2*((32*(3578 + (5442*I)*Pi + 345*Pi^2))/45 - 
      (64*(1133 + (471*I)*Pi + 930*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      96*RATIO[x^(-2)] + (32*(-45 + (99*I)*Pi + 68*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*(3305 - (564*I)*Pi + 630*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (16*(537 - (264*I)*Pi + 62*Pi^2)*RATIO[x])/9 - (800*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   ((-32*(1129 + (630*I)*Pi + 1140*Pi^2))/45 + 
    (64*(-3541 + (810*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    192*RATIO[x^(-2)] + (32*(-1679 - (1056*I)*Pi + 196*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-374 - (54*I)*Pi + 39*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (64*(462 - (330*I)*Pi + 5*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-64/3 + (32/15 - (64*RATIO[(1 - x)^(-1)])/15)/Nc^2 + 
      (128*RATIO[x^(-1)])/9 + (64*RATIO[x])/9) + 384*RATIO[x^2] + 
    Nf*(((-8*(-127 - (66*I)*Pi + 4*Pi^2))/3 + (32*(-61 - (3*I)*Pi + 2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        (32*Pi^2)/(3*(-1 + RATIO[x])^2) + 160*RATIO[x])/Nc + 
      Nc*((-8*(-959 + (1320*I)*Pi + 24*Pi^2))/9 + 
        (16*(-2129 + (936*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        64*RATIO[x^(-2)] + (352*RATIO[x^(-1)])/9 - (32*(164 + 33*Pi^2))/
         (9*(-1 + RATIO[x])^2) + ((16*I)/9)*(139*I + 48*Pi)*RATIO[x] + 
        (512*RATIO[x^2])/3 - 64*RATIO[x^3])) + 
    Nc^2*((-32*(-3578 - (2955*I)*Pi + 1080*Pi^2))/45 + 
      (32*(-2266 - (2970*I)*Pi + 105*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      96*RATIO[x^(-2)] + (160*(-9 + 22*Pi^2)*RATIO[x^(-1)])/9 - 
      (64*(-661 - (54*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(537 - (264*I)*Pi + 74*Pi^2)*RATIO[x])/9 - (800*RATIO[x^2])/3 + 
      64*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((-64*(-6096 - (1855*I)*Pi + 540*Pi^2))/15 + 
    (64*(-257 - (3650*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    3328*RATIO[x^(-2)] + (32*(-3499 - (1518*I)*Pi + 416*Pi^2)*RATIO[x^(-1)])/
     9 - (64*(-105 - (18*I)*Pi + 13*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (32*(-1775 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 
    Nf^2*(560/9 + 144*RATIO[x^(-2)] + 
      (2432/15 - (64*RATIO[(1 - x)^(-1)])/15 + 224*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)])/Nc^2 - (2048*RATIO[x^(-1)])/9 + (64*RATIO[x])/3) + 
    1760*RATIO[x^2] + Nf*(((-16*(-201 - (3*I)*Pi + 4*Pi^2))/3 + 
        (32*((27*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 144*RATIO[x^(-2)] - 
        256*RATIO[x^(-1)] - (64*Pi^2)/(3*(-1 + RATIO[x])^2) + 160*RATIO[x] + 
        16*RATIO[x^2])/Nc + Nc*((-64*(-214 + (129*I)*Pi + 6*Pi^2))/9 + 
        (128*(-23 + (81*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        2272*RATIO[x^(-2)] + ((32*I)/9)*(-1217*I + 30*Pi)*RATIO[x^(-1)] - 
        (64*(-46 + 33*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*(23 - (2*I)*Pi)*RATIO[x])/3 - 64*RATIO[x^3])) + 
    Nc^2*((-16*(-13521 - (3930*I)*Pi + 1580*Pi^2))/45 - 
      (64*(28 + (495*I)*Pi + 255*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      5088*RATIO[x^(-2)] + (32*(-3115 - (165*I)*Pi + 164*Pi^2)*RATIO[x^(-1)])/
       9 + (64*(-31 + (54*I)*Pi + 66*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (16*(-401 + (22*I)*Pi + 96*Pi^2)*RATIO[x])/3 + 416*RATIO[x^2] + 
      64*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((32*(6459 - (5838*I)*Pi + 850*Pi^2))/15 - 
    (64*(35105 - (13272*I)*Pi + 2670*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
    (256*((33*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/9 + 
    (64*(29669 - (6612*I)*Pi + 465*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (32*(503 + (1122*I)*Pi + 304*Pi^2)*RATIO[x])/9 + 1760*RATIO[x^2] + 
    Nf^2*(1136/9 - (2432*RATIO[x])/9 + 144*RATIO[x^2] + 
      ((64*(36 - (7*I)*Pi))/15 + ((64*I)/15)*(-15*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*(-27*I + 4*Pi))/
         (-1 + RATIO[x])^2 - 384*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*(((16*(381 + (92*I)*Pi + 4*Pi^2))/3 - (16*(553 + (352*I)*Pi + 32*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*(-363 - (116*I)*Pi + 10*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 192*RATIO[x^2])/Nc + 
      Nc*((-16*(-5131 - (2034*I)*Pi + 390*Pi^2))/9 + 
        (32*(-5924 - (2157*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        128*RATIO[x^(-2)] - ((128*I)/3)*(14*I + Pi)*RATIO[x^(-1)] - 
        (16*(-6763 - (1944*I)*Pi + 1086*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*(935 + (42*I)*Pi)*RATIO[x])/9 - 1568*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((32*(-1013 - (894*I)*Pi + 520*Pi^2))/15 - 
      (32*(-26605 - (3882*I)*Pi + 4275*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      416*RATIO[x^(-2)] + (64*(-453 + (33*I)*Pi + 52*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*(-8048 - (1731*I)*Pi + 1485*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (32*(2326 + (231*I)*Pi + 38*Pi^2)*RATIO[x])/9 + 3904*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 1, 1, x]*((64*(183 - (30*I)*Pi + 4*Pi^2))/3 + 
    (1280*I)*Pi*RATIO[(1 - x)^(-1)] + 3104*RATIO[x^(-2)] - 
    (64*(516 + (77*I)*Pi + 26*Pi^2)*RATIO[x^(-1)])/3 + 
    (64*(-516 + (77*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 3104*RATIO[x^2] + 
    Nf^2*(800/3 + 144*RATIO[x^(-2)] - (832*RATIO[x^(-1)])/3 - 
      (832*RATIO[x])/3 + 144*RATIO[x^2] + (320 + 224*RATIO[x^(-2)] - 
        384*RATIO[x^(-1)] - 384*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((1472 - 32*RATIO[x^(-2)] - 544*RATIO[x^(-1)] - 544*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*(((-128*I)/9)*(-1255*I + 12*Pi) - 
        64*RATIO[x^(-3)] - 4736*RATIO[x^(-2)] + (103072*RATIO[x^(-1)])/9 + 
        (32*(3221 + (48*I)*Pi)*RATIO[x])/9 - 4736*RATIO[x^2] - 
        64*RATIO[x^3])) + Nc^2*((32*(13417 + (156*I)*Pi + 336*Pi^2))/9 + 
      (768*I)*Pi*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-3)] + 
      9056*RATIO[x^(-2)] - (16*(16603 + 264*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(16603 + (528*I)*Pi + 408*Pi^2)*RATIO[x])/9 + 9056*RATIO[x^2] + 
      64*RATIO[x^3])) + G[1, 1, 0, 1, 1, x]*(128*(21 + (4*I)*Pi) + 
    (768*I)*(7*I + Pi)*RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-77*I + 108*Pi)*
     RATIO[x^(-1)] - ((768*I)*Pi)/(-1 + RATIO[x])^2 + 
    (64*(77 + (12*I)*Pi)*RATIO[x])/3 + Nc^2*(((64*I)/3)*(143*I + 40*Pi) + 
      (128*I)*(-33*I + 2*Pi)*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-3)])/3 - 
      (160*RATIO[x^(-2)])/3 - ((128*I)/3)*(I + 28*Pi)*RATIO[x^(-1)] - 
      ((256*I)*Pi)/(-1 + RATIO[x])^2 + (128*(21 - (4*I)*Pi)*RATIO[x])/3 + 
      (160*RATIO[x^2])/3 - (64*RATIO[x^3])/3) + 
    Nf*((416 - 832*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
        (128*RATIO[x])/3)/Nc + Nc*(8192/3 - 5120*RATIO[(1 - x)^(-1)] - 
        (64*RATIO[x^(-3)])/3 + (160*RATIO[x^(-2)])/3 - (512*RATIO[x])/3 - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 1, 0, 0, x]*((128*(109 + (201*I)*Pi))/3 - 
    (67264*RATIO[(1 - x)^(-1)])/3 - ((512*I)/3)*(-11*I + 15*Pi)*
     RATIO[x^(-1)] + ((64*I)*(-157*I + 16*Pi))/(-1 + RATIO[x])^2 - 
    ((64*I)/3)*(-77*I + 12*Pi)*RATIO[x] + 
    Nc^2*((32*(11 + (326*I)*Pi))/3 - (64*I)*(24*I + 71*Pi)*
       RATIO[(1 - x)^(-1)] - ((4736*I)/3)*Pi*RATIO[x^(-1)] + 
      (((128*I)/3)*(-19*I + 75*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/3)*(-13*I + 5*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*(((32*(44 - (3*I)*Pi))/3 + (128*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/3)*(22*I + 51*Pi))/(-1 + RATIO[x])^2 + (128*RATIO[x])/3)/
       Nc + Nc*(16*(59 - (64*I)*Pi) + (32*I)*(93*I + 136*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(63*I + 248*Pi))/(-1 + RATIO[x])^2 + 
        128*RATIO[x] - (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[1, 0, 1, 1, 0, x]*(((-256*I)/15)*(-113*I + 90*Pi) + 
    (145408*RATIO[(1 - x)^(-1)])/15 + ((64*I)/3)*(-187*I + 60*Pi)*
     RATIO[x^(-1)] + (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 + 2432/(15*(-1 + RATIO[x])^2) + 
    (128*(55 + (6*I)*Pi)*RATIO[x])/3 + Nc^2*(((-32*I)/5)*(-199*I + 100*Pi) + 
      (10624*RATIO[(1 - x)^(-1)])/15 + ((32*I)/3)*(-77*I + 24*Pi)*
       RATIO[x^(-1)] - 22144/(15*(-1 + RATIO[x])^2) + 
      ((32*I)/3)*(37*I + 36*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((832/3 - 384*RATIO[(1 - x)^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(32 - 320*RATIO[(1 - x)^(-1)] - (448*RATIO[x^(-1)])/3 + 
        128/(-1 + RATIO[x])^2 + (448*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[1, 0, 1, 0, 1, x]*
   (((256*I)/15)*(113*I + 15*Pi) - ((512*I)/15)*(284*I + 15*Pi)*
     RATIO[(1 - x)^(-1)] + ((64*I)/3)*(-187*I + 60*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 + (((128*I)/15)*(-19*I + 60*Pi))/
     (-1 + RATIO[x])^2 + (128*(55 - (12*I)*Pi)*RATIO[x])/3 + 
    Nc^2*(((32*I)/15)*(597*I + 670*Pi) - ((128*I)/15)*(83*I + 30*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*(77*I + 34*Pi)*RATIO[x^(-1)] + 
      (((128*I)/15)*(173*I + 30*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/3)*(-37*I + 52*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((832/3 - 384*RATIO[(1 - x)^(-1)] + (128*RATIO[x])/3)/Nc + 
      Nc*(32 - 320*RATIO[(1 - x)^(-1)] - (448*RATIO[x^(-1)])/3 + 
        128/(-1 + RATIO[x])^2 + (448*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 1, 0, 0, 1, x]*
   ((64*(133 - (390*I)*Pi))/15 - ((64*I)/15)*(-1153*I + 480*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 - (((64*I)/15)*(-287*I + 960*Pi))/
     (-1 + RATIO[x])^2 - ((128*I)/3)*(-55*I + 6*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/15)*(-61*I + 675*Pi) + ((64*I)/15)*(-851*I + 540*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(33*I + 32*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(-71*I + 585*Pi))/(-1 + RATIO[x])^2 + 
      (32*I)*(27*I + 4*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((((16*I)/3)*(55*I + 24*Pi) - (32*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/3)*(-22*I + 3*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/
       Nc + Nc*(32*(37 + (8*I)*Pi) - ((64*I)/3)*(-71*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-1)] + ((16*I)*(113*I + 104*Pi))/
         (-1 + RATIO[x])^2 + (448*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 1, 0, 1, 0, x]*
   ((64*(133 - (990*I)*Pi))/15 - ((64*I)/15)*(-1153*I + 720*Pi)*
     RATIO[(1 - x)^(-1)] + ((256*I)/3)*(11*I + 21*Pi)*RATIO[x^(-1)] + 
    (Nf^2*(-224/15 + (64*RATIO[(1 - x)^(-1)])/15 - 
       64/(15*(-1 + RATIO[x])^2)))/Nc^2 + (((64*I)/15)*(287*I + 450*Pi))/
     (-1 + RATIO[x])^2 + ((128*I)/3)*(55*I + 12*Pi)*RATIO[x] + 
    Nc^2*(((-64*I)/15)*(-61*I + 400*Pi) + ((64*I)/15)*(-851*I + 540*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*(99*I + 116*Pi)*RATIO[x^(-1)] - 
      (((64*I)/15)*(-71*I + 375*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*(81*I + 8*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((-880/3 + (32*I)*(I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/3)*(-22*I + 3*Pi))/(-1 + RATIO[x])^2 - (128*RATIO[x])/3)/
       Nc + Nc*(32*(37 + (18*I)*Pi) - ((64*I)/3)*(-71*I + 90*Pi)*
         RATIO[(1 - x)^(-1)] + 192*RATIO[x^(-1)] + ((16*I)*(113*I + 104*Pi))/
         (-1 + RATIO[x])^2 + (448*RATIO[x])/3 - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[1, 1, 0, 0, 0, x]*
   ((64*(413 + (108*I)*Pi))/3 + ((256*I)/3)*(188*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*(-407*I + 94*Pi)*RATIO[x^(-1)] - 
    (((256*I)/3)*(-26*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (64*(55 - (38*I)*Pi)*RATIO[x])/3 + Nc^2*((32*(657 - (64*I)*Pi))/3 + 
      ((256*I)/3)*(-37*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/3)*(-165*I + 19*Pi)*RATIO[x^(-1)] - 
      (((128*I)/3)*(-41*I + 12*Pi))/(-1 + RATIO[x])^2 + 
      ((64*I)/3)*(101*I + 3*Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((704/3 - 128*RATIO[(1 - x)^(-1)] - (128*RATIO[x])/3)/Nc + 
      Nc*(-2272/3 - (3712*RATIO[(1 - x)^(-1)])/3 + 640*RATIO[x^(-1)] - 
        512/(3*(-1 + RATIO[x])^2) + 384*RATIO[x] - (160*RATIO[x^2])/3 + 
        (64*RATIO[x^3])/3))) + G[0, 0, 1, 1, 1, x]*
   (((-128*I)/15)*(-1499*I + 360*Pi) + ((128*I)/5)*(-1348*I + 675*Pi)*
     RATIO[(1 - x)^(-1)] - ((3584*I)/3)*Pi*RATIO[x^(-1)] + 
    (Nf^2*(-896/15 + (256*RATIO[(1 - x)^(-1)])/15 - 
       256/(15*(-1 + RATIO[x])^2)))/Nc^2 - (((128*I)/5)*(-723*I + 305*Pi))/
     (-1 + RATIO[x])^2 + ((64*I)/3)*(55*I + 38*Pi)*RATIO[x] + 
    Nc^2*((32*(217 + (1620*I)*Pi))/15 - ((64*I)/15)*(359*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*(22*I + 19*Pi)*RATIO[x^(-1)] + 
      (((64*I)/15)*(1319*I + 1260*Pi))/(-1 + RATIO[x])^2 + 
      ((1792*I)/3)*(4*I + Pi)*RATIO[x] + (160*RATIO[x^2])/3 - 
      (64*RATIO[x^3])/3) + 
    Nf*((64*(13 - (5*I)*Pi) - ((128*I)/3)*(-53*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (((128*I)/3)*(-29*I + 12*Pi))/
         (-1 + RATIO[x])^2 + (128*RATIO[x])/3)/Nc + 
      Nc*((32*(137 - (42*I)*Pi))/3 + (64*I)*(97*I + 26*Pi)*
         RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 - 
        ((128*I)*(55*I + 19*Pi))/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
        (160*RATIO[x^2])/3 + (64*RATIO[x^3])/3))) + 
  G[0, 0, 1, 0, x]*((-64*(2617 - (4392*I)*Pi + 1140*Pi^2))/45 + 
    (32*(50005 - (39264*I)*Pi + 8100*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (256*((33*I)*Pi + 38*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*(-64/3 + (64*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      ((32*(1 + (14*I)*Pi))/15 - ((64*I)/15)*(-5*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + (((32*I)/15)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - 64/(3*(-1 + RATIO[x])^2) - (64*RATIO[x])/9) - 
    (32*(43541 - (23424*I)*Pi + 4620*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(-606 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 - 576*RATIO[x^2] + 
    Nc^2*((-16*(-3711 + (9006*I)*Pi + 1340*Pi^2))/45 + 
      (16*(895 + (3456*I)*Pi + 6780*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*(-281 - (132*I)*Pi + 158*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(4901 - (6144*I)*Pi + 5160*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(1099 - (44*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 1440*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((16*(-135 - (18*I)*Pi + 11*Pi^2))/3 - 
        (32*(-105 - (6*I)*Pi + 32*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-78 - (72*I)*Pi + 85*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        224*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*((16*(-639 + (339*I)*Pi + 106*Pi^2))/3 - 
        (16*(-971 + (220*I)*Pi + 512*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((128*I)/9)*(-2*I + 3*Pi)*RATIO[x^(-1)] + 
        (16*(-1277 - (1305*I)*Pi + 1482*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (16*(1063 - (24*I)*Pi)*RATIO[x])/9 - 800*RATIO[x^2] + 
        64*RATIO[x^3]))) + G[0, 0, 0, 1, x]*
   ((-64*(2617 - (1050*I)*Pi + 2250*Pi^2))/45 + 
    (32*(10001 - (4014*I)*Pi + 3192*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (14336*Pi^2*RATIO[x^(-1)])/9 + Nf^2*(-64/3 + (64*RATIO[(1 - x)^(-1)])/9 - 
      (64*RATIO[x^(-1)])/9 + (32/15 - (64*RATIO[(1 - x)^(-1)])/3 + 
        96/(5*(-1 + RATIO[x])^2))/Nc^2 - 64/(3*(-1 + RATIO[x])^2) - 
      (64*RATIO[x])/9) - (32*(43541 - (25350*I)*Pi + 8730*Pi^2))/
     (45*(-1 + RATIO[x])^2) - (64*(-606 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 - 
    576*RATIO[x^2] + Nc^2*((-16*(-3711 - (11850*I)*Pi + 3800*Pi^2))/45 + 
      (16*(179 - (6012*I)*Pi + 2412*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (16*(-281 + 50*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*(4901 - (11640*I)*Pi + 8430*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(1099 - (44*I)*Pi + 18*Pi^2)*RATIO[x])/3 + 1440*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((16*(-135 - (172*I)*Pi + 6*Pi^2))/3 - 
        (32*(-105 - (220*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (32*(-39 - (80*I)*Pi + 50*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        224*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*((16*(-639 - (1205*I)*Pi + 186*Pi^2))/3 - 
        (16*(-971 - (2852*I)*Pi + 792*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (256*RATIO[x^(-1)])/9 + (16*(-1277 - (3429*I)*Pi + 2166*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (16*(1063 - (24*I)*Pi)*RATIO[x])/9 - 
        800*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 0, 0, 0, x]*((-32*(10045 + (4394*I)*Pi + 50*Pi^2))/15 + 
    (64*(18500 + (6591*I)*Pi + 615*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (64*(-1360 - (957*I)*Pi + 92*Pi^2)*RATIO[x^(-1)])/9 + 
    Nf^2*(64 - (128*RATIO[x^(-1)])/3 + 
      (((-224*I)/15)*Pi + ((64*I)/15)*Pi*RATIO[(1 - x)^(-1)] - 
        (((64*I)/15)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - (64*RATIO[x])/3) - 
    (64*(3400 + (1041*I)*Pi + 990*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (64*(-918 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 - 2144*RATIO[x^2] + 
    Nc^2*((16*(995 - (5982*I)*Pi + 10*Pi^2))/45 - 
      (32*(-8270 - (2616*I)*Pi + 75*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (64*(215 + 23*Pi^2)*RATIO[x^(-1)])/9 + 
      (64*(-5890 - (498*I)*Pi + 225*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(835 - (66*I)*Pi + 40*Pi^2)*RATIO[x])/3 + (2528*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((-16*(77 - (12*I)*Pi + 10*Pi^2))/3 + 
        (64*(17 - (6*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (160*Pi^2)/(3*(-1 + RATIO[x])^2) - 192*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*((-80*(341 - (108*I)*Pi + 12*Pi^2))/9 + 
        (32*(665 - (432*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (4544*RATIO[x^(-1)])/9 - (32*(-256 - (36*I)*Pi + 165*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (32*(151 - (6*I)*Pi)*RATIO[x])/3 - 
        (1856*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[0, 1, 0, 0, x]*((64*(-2106 + (433*I)*Pi + 80*Pi^2))/15 + 
    (64*(12275 - (4614*I)*Pi + 450*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
    (128*((-22*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 + 
    Nf^2*(128/9 - (128*RATIO[(1 - x)^(-1)])/9 - (64*RATIO[x^(-1)])/9 + 
      (((-32*I)/15)*(-I + 7*Pi) + ((64*I)/15)*(-5*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*(-9*I + 2*Pi))/(-1 + RATIO[x])^2)/
       Nc^2 - 128/(9*(-1 + RATIO[x])^2) - (64*RATIO[x])/3) + 
    (64*(-12047 + (2214*I)*Pi + 510*Pi^2))/(45*(-1 + RATIO[x])^2) - 
    (32*(-2639 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 - 2336*RATIO[x^2] + 
    Nc^2*((64*(686 - (2043*I)*Pi + 240*Pi^2))/45 + 
      (64*(4160 + (2763*I)*Pi + 105*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*(-13 - (66*I)*Pi + 192*Pi^2)*RATIO[x^(-1)])/9 - 
      (32*(9677 + (816*I)*Pi + 90*Pi^2))/(45*(-1 + RATIO[x])^2) - 
      (16*(1711 + (66*I)*Pi + 96*Pi^2)*RATIO[x])/9 + (2560*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + 
    Nf*((((-16*I)/3)*(-11*I + 3*Pi) - (16*(205 + (102*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (16*(207 + 14*Pi^2))/
         (3*(-1 + RATIO[x])^2) - 160*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(((32*I)/3)*(45*I + 217*Pi) - (32*(1480 + (1149*I)*Pi + 36*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((64*I)/3)*(2*I + Pi)*RATIO[x^(-1)] + 
        (16*(3481 + (81*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (32*(257 + (6*I)*Pi)*RATIO[x])/9 - (1216*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) + G[1, 1, 1, 0, x]*
   ((128*(-103 - (380*I)*Pi + 205*Pi^2))/15 - 
    (256*(182 - (135*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (363*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + (768*Pi*(-3*I + Pi))/(-1 + RATIO[x])^2 + 
    (64*(199 + (363*I)*Pi + 97*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-1136/9 - 144*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 
      (-2432/15 + (64*RATIO[(1 - x)^(-1)])/15 - 224*RATIO[x^(-2)] + 
        384*RATIO[x^(-1)])/Nc^2 + (128*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nc^2*((64*(-3793 - (530*I)*Pi + 570*Pi^2))/15 - 
      (64*(344 - (485*I)*Pi + 180*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      5504*RATIO[x^(-2)] - (32*(-3526 - (132*I)*Pi + 229*Pi^2)*RATIO[x^(-1)])/
       9 + (64*((-97*I)*Pi + 36*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (32*(-2663 - (132*I)*Pi + 23*Pi^2)*RATIO[x])/9 - 1824*RATIO[x^2] - 
      64*RATIO[x^3]) + Nf*(((-16*I)*(-43*I + 20*Pi) - 80*RATIO[x^(-2)] + 
        416*RATIO[x^(-1)] + 32*RATIO[x] + 64*RATIO[x^2])/Nc + 
      Nc*((16*(3509 + (336*I)*Pi))/9 + ((128*I)/3)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] + 2832*RATIO[x^(-2)] - 
        ((16*I)/9)*(-3257*I + 48*Pi)*RATIO[x^(-1)] - (((128*I)/3)*Pi)/
         (-1 + RATIO[x])^2 - ((16*I)/3)*(-597*I + 16*Pi)*RATIO[x] + 
        992*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[1, 1, 0, 1, x]*((64*(-206 - (70*I)*Pi + 315*Pi^2))/15 - 
    (128*(364 + (515*I)*Pi + 55*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    2240*RATIO[x^(-2)] - (64*(-1133 - (594*I)*Pi + 127*Pi^2)*RATIO[x^(-1)])/
     9 + (128*((25*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (64*(199 + (594*I)*Pi + 25*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-1136/9 - 144*RATIO[x^(-2)] + 256*RATIO[x^(-1)] + 
      (-2432/15 + (64*RATIO[(1 - x)^(-1)])/15 - 224*RATIO[x^(-2)] + 
        384*RATIO[x^(-1)])/Nc^2 + (128*RATIO[x])/9) - 576*RATIO[x^2] + 
    Nc^2*((32*(-7586 - (2350*I)*Pi + 95*Pi^2))/15 + 
      (64*(-344 + (210*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      ((64*I)/3)*Pi*RATIO[x^(-3)] - ((32*I)/3)*(-516*I + 5*Pi)*
       RATIO[x^(-2)] - (32*(-3526 - (309*I)*Pi + 121*Pi^2)*RATIO[x^(-1)])/9 + 
      ((832*I)*Pi)/(-1 + RATIO[x])^2 + (32*(2663 + (561*I)*Pi + 49*Pi^2)*
        RATIO[x])/9 - 1824*RATIO[x^2] - 64*RATIO[x^3]) + 
    Nf*(((-16*(129 - (37*I)*Pi + 2*Pi^2))/3 + (32*((-39*I)*Pi + 2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - 80*RATIO[x^(-2)] + 
        ((32*I)/3)*(-39*I + 4*Pi)*RATIO[x^(-1)] + 32*RATIO[x] + 
        64*RATIO[x^2])/Nc + Nc*((16*(3509 + (1086*I)*Pi + 6*Pi^2))/9 - 
        (64*(-6 + (126*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        ((64*I)/3)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(-531*I + 10*Pi)*
         RATIO[x^(-2)] - ((16*I)/9)*(-3257*I + 108*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/3)*(-597*I + 68*Pi)*
         RATIO[x] + 992*RATIO[x^2] + 64*RATIO[x^3]))) + 
  G[0, 1, 1, 1, x]*((64*(-1461 + (2452*I)*Pi + 120*Pi^2))/15 - 
    (128*(-891 + (926*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    672*RATIO[x^(-2)] - (64*(-504 - (33*I)*Pi + 88*Pi^2)*RATIO[x^(-1)])/9 - 
    (256*((47*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (64*(828 - (99*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-1136/9 - (64*RATIO[x^(-1)])/9 + (832*RATIO[x])/3 + 
      (((32*I)/15)*(71*I + 7*Pi) - ((64*I)/15)*(-4*I + Pi)*
         RATIO[(1 - x)^(-1)] + (((64*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
        384*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2144*RATIO[x^2] + Nc^2*((32*(-5531 - (798*I)*Pi + 70*Pi^2))/15 + 
      (64*(-2399 + (1064*I)*Pi + 100*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (4960*RATIO[x^(-2)])/3 - (16*(-3585 + (660*I)*Pi + 392*Pi^2)*
        RATIO[x^(-1)])/9 + (((1024*I)/15)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(8793 + (528*I)*Pi + 188*Pi^2)*RATIO[x])/9 - (17024*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*(((-16*(197 - (24*I)*Pi + 8*Pi^2))/3 + 
        (128*(17 + (12*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 288*RATIO[x] - 96*RATIO[x^2])/
       Nc + Nc*((16*(881 + (390*I)*Pi + 24*Pi^2))/9 - 
        (256*(-111 + (30*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (3472*RATIO[x^(-2)])/3 + ((32*I)/9)*(781*I + 60*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 - ((32*I)/3)*(-581*I + 16*Pi)*
         RATIO[x] + (8000*RATIO[x^2])/3 + 64*RATIO[x^3]))) + 
  G[1, 0, 1, 1, x]*((64*(-1031 + (1918*I)*Pi + 110*Pi^2))/15 - 
    (128*(-461 + (1234*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    480*RATIO[x^(-2)] - (32*(-1297 - (924*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/9 + 
    (128*((19*I)*Pi + 45*Pi^2))/(15*(-1 + RATIO[x])^2) + 
    (32*(1367 + (858*I)*Pi + 120*Pi^2)*RATIO[x])/9 + 
    Nf^2*(-1136/9 + (2432*RATIO[x])/9 + (((-32*I)/15)*(-76*I + 7*Pi) + 
        ((64*I)/15)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (((64*I)/15)*Pi)/
         (-1 + RATIO[x])^2 + 384*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 2336*RATIO[x^2] + 
    Nc^2*((32*(-6016 - (627*I)*Pi + 170*Pi^2))/15 - 
      (128*(957 - (263*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      ((64*I)/3)*Pi*RATIO[x^(-3)] + ((32*I)/3)*(112*I + 5*Pi)*RATIO[x^(-2)] - 
      (32*(-442 + (103*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/3 + 
      (128*((-173*I)*Pi + 30*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (32*(1621 + (77*I)*Pi + 34*Pi^2)*RATIO[x])/3 - (18400*RATIO[x^2])/3 - 
      64*RATIO[x^3]) + Nf*((((-16*I)/3)*(-251*I + 20*Pi) + 
        ((64*I)/3)*(-61*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] + 
        ((128*I)/3)*(-6*I + Pi)*RATIO[x^(-1)] + 192*RATIO[x] - 96*RATIO[x^2])/
       Nc + Nc*((32*(526 - (81*I)*Pi))/9 + (32*I)*(-277*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + ((64*I)/3)*Pi*RATIO[x^(-3)] - 
        ((16*I)/3)*(149*I + 10*Pi)*RATIO[x^(-2)] + ((32*I)/3)*(187*I + 26*Pi)*
         RATIO[x^(-1)] + ((128*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-1963*I + 42*Pi)*RATIO[x] + (9088*RATIO[x^2])/3 + 
        64*RATIO[x^3]))) - (4*RATIO[x^2]*(-2685*Pi^2 + (3726*I)*Pi^3 + 
     589*Pi^4 + 6132*Zeta[3] + (12480*I)*Pi*Zeta[3]))/15 + 
  G[0, 1, 0, x]*((384*I)*Pi*RATIO[x^(-2)] + 
    Nf^2*((32*(29 + (36*I)*Pi))/27 - ((8*I)/135)*(-1511*I + 480*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/27 + 
      10168/(135*(-1 + RATIO[x])^2) + (8*(1999 - (480*I)*Pi)*RATIO[x])/135 + 
      ((16*(-36 - (12*I)*Pi + 7*Pi^2))/45 - (16*(9 - (24*I)*Pi + 2*Pi^2)*
          RATIO[(1 - x)^(-1)])/45 + (16*(45 + 2*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (272*RATIO[x])/5 - (392*RATIO[x^2])/15)/
       Nc^2 - (148*RATIO[x^2])/5) + 16*(11 - (116*I)*Pi)*RATIO[x^2] + 
    Nf*(((-32*I)*Pi*RATIO[x^(-2)] - (16*I)*(-I + 4*Pi)*RATIO[x^(-1)] + 
        (32*(87 - (9*I)*Pi + 4*Pi^2)*RATIO[x])/9 - (88*RATIO[x^2])/3 + 
        (8*(-291 + 124*Pi^2 + (6*I)*Pi^3 - 540*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (8*(6 - (63*I)*Pi - 61*Pi^2 + (12*I)*Pi^3 - 
           144*Zeta[3]))/9 - ((8*I)/3)*RATIO[(1 - x)^(-1)]*
         (137*I + 132*Pi + (114*I)*Pi^2 + 20*Pi^3 + (168*I)*Zeta[3]))/Nc + 
      Nc*((-352*I)*Pi*RATIO[x^(-2)] - (16*(541 - (1644*I)*Pi + 102*Pi^2)*
          RATIO[x^(-1)])/27 - (8*(47303 + (390*I)*Pi + 1200*Pi^2)*RATIO[x])/
         135 + (4*(12321 + (1620*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9 + (8*(-73082 + 13005*Pi^2 - (4680*I)*Pi^3 - 
           55080*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        ((8*I)/27)*(-74*I + 1047*Pi - (3738*I)*Pi^2 + 360*Pi^3 - 
          (2160*I)*Zeta[3]) + ((16*I)/135)*RATIO[(1 - x)^(-1)]*
         (-41281*I - 30885*Pi - (16545*I)*Pi^2 + 2880*Pi^3 - 
          (27000*I)*Zeta[3]))) - (64*RATIO[(1 - x)^(-1)]*
      (144019 + (9234*I)*Pi - 5067*Pi^2 - (405*I)*Pi^3 - 43740*Zeta[3]))/
     135 + (64*(73993 - (3105*I)*Pi - 4152*Pi^2 - (90*I)*Pi^3 - 
       38070*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (64*(20712 - (6261*I)*Pi + 331*Pi^2 + (405*I)*Pi^3 - 2790*Zeta[3]))/45 + 
    ((64*I)/9)*RATIO[x^(-1)]*(-75*I - 288*Pi - (44*I)*Pi^2 + 3*Pi^3 - 
      (108*I)*Zeta[3]) + (32*RATIO[x]*(3838 + (35775*I)*Pi + 8745*Pi^2 + 
       (1260*I)*Pi^3 + 7020*Zeta[3]))/135 + 
    Nc^2*((320*I)*Pi*RATIO[x^(-2)] + 
      (16*(93761 - (780*I)*Pi + 3420*Pi^2 + (1710*I)*Pi^3)*RATIO[x])/135 - 
      (8*(14541 + (1260*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + ((16*I)/27)*RATIO[x^(-1)]*
       (-1277*I - 3768*Pi - (561*I)*Pi^2 + 162*Pi^3 + (324*I)*Zeta[3]) + 
      (8*(9793 + (10226*I)*Pi + 2714*Pi^2 + (900*I)*Pi^3 + 5400*Zeta[3]))/
       45 + (16*(23021 - (3240*I)*Pi + 552*Pi^2 + (1230*I)*Pi^3 + 
         6840*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (16*RATIO[(1 - x)^(-1)]*(33945 - (9364*I)*Pi + 6642*Pi^2 + 
         (1860*I)*Pi^3 + 7560*Zeta[3]))/45)) + 
  G[0, 0, 0, x]*((-256*I)*Pi^3*RATIO[x^(-1)] + ((64*I)/5)*(169*I + 175*Pi)*
     RATIO[x^2] + Nf^2*(((-16*I)/135)*(-569*I + 60*Pi) + 
      ((32*I)/45)*(-177*I + 20*Pi)*RATIO[(1 - x)^(-1)] - 
      ((64*I)/9)*Pi*RATIO[x^(-1)] + 
      (((32*I)/15)*Pi - ((64*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (((96*I)/5)*Pi)/(-1 + RATIO[x])^2)/Nc^2 - 
      14128/(135*(-1 + RATIO[x])^2) + ((16*I)/135)*(1621*I + 60*Pi)*
       RATIO[x] + (296*RATIO[x^2])/5) + 
    Nf*(((8*(309 - (378*I)*Pi + 16*Pi^2 - (72*I)*Pi^3))/9 - 
        (64*(28 - (24*I)*Pi + Pi^2 - (6*I)*Pi^3)*RATIO[(1 - x)^(-1)])/3 + 
        (8*(309 - (216*I)*Pi + 8*Pi^2 - (72*I)*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (32*(-36 - (27*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
        (16*(8 - (9*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((8*(37421 - (57660*I)*Pi + 810*Pi^2 - (2160*I)*Pi^3))/135 + 
        ((16*I)/45)*(19348*I + 12895*Pi + (195*I)*Pi^2 + 1800*Pi^3)*
         RATIO[(1 - x)^(-1)] - ((256*I)/9)*Pi*RATIO[x^(-1)] + 
        (8*(88117 - (38340*I)*Pi + 1080*Pi^2 - (11880*I)*Pi^3))/
         (135*(-1 + RATIO[x])^2) + (16*(25187 + (6735*I)*Pi + 720*Pi^2)*
          RATIO[x])/135 - (8*(4221 + (2160*I)*Pi + 50*Pi^2)*RATIO[x^2])/45 + 
        (32*Pi^2*RATIO[x^3])/9)) - (32*RATIO[(1 - x)^(-1)]*
      (-182899 + (133845*I)*Pi + 15885*Pi^2 + (10350*I)*Pi^3 - 
       46440*Zeta[3]))/135 + (32*RATIO[x]*(3507 - (2720*I)*Pi + 715*Pi^2 - 
       (160*I)*Pi^3 - 1200*Zeta[3]))/15 + 
    (((32*I)/135)*(154871*I + 116562*Pi + (14715*I)*Pi^2 + 13140*Pi^3 + 
       (61560*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*(-40283 + (84063*I)*Pi + 18810*Pi^2 - (810*I)*Pi^3 + 2160*Zeta[3]))/
     135 + Nc^2*(((16*I)/9)*(281*Pi + 36*Pi^3)*RATIO[x^(-1)] + 
      (16*(5574 + (1350*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - (16*(38099 - (25713*I)*Pi + 690*Pi^2 - 
         12960*Zeta[3]))/135 - ((16*I)/135)*RATIO[x]*(-84451*I + 11025*Pi - 
        (3360*I)*Pi^2 + 1080*Pi^3 - (4320*I)*Zeta[3]) - 
      (16*RATIO[(1 - x)^(-1)]*(-51439 + (10880*I)*Pi - 180*Pi^2 + 
         (720*I)*Pi^3 + 1440*Zeta[3]))/45 + 
      (8*(-231971 + (52164*I)*Pi - 5280*Pi^2 + (9720*I)*Pi^3 + 8640*Zeta[3]))/
       (135*(-1 + RATIO[x])^2))) + G[1, 1, 1, x]*
   (((64*I)/5)*(169*I + 45*Pi)*RATIO[x^(-2)] + ((64*I)/5)*(169*I + 175*Pi)*
     RATIO[x^2] + Nf^2*(((16*I)/27)*(238*I + 213*Pi) + 
      (128*RATIO[x^(-2)])/3 - ((16*I)/27)*(47*I + 24*Pi)*RATIO[x^(-1)] + 
      (16*(47 - (432*I)*Pi)*RATIO[x])/27 + (16*(8 + (27*I)*Pi)*RATIO[x^2])/
       3 + (((32*I)/15)*(267*I + 74*Pi) + ((64*I)/15)*Pi*
         RATIO[(1 - x)^(-1)] - (784*RATIO[x^(-2)])/15 + 
        (1664*RATIO[x^(-1)])/5 + (128*(13 - (15*I)*Pi)*RATIO[x])/5 + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2) + 
    Nf*(((16*(-405 + (387*I)*Pi + 56*Pi^2))/9 - ((8*I)/3)*(5*I + 24*Pi)*
         RATIO[x^(-2)] - (16*(-261 + (18*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*(-261 + (234*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
        (40*(1 + (6*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-16*(-24995 + (10743*I)*Pi + 498*Pi^2))/27 + 
        (128*I)*Pi*RATIO[(1 - x)^(-1)] + (32*((-18*I)*Pi + Pi^2)*
          RATIO[x^(-3)])/9 - (8*(-1275 + (1116*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/9 + (16*(-8200 + (5373*I)*Pi + 240*Pi^2)*
          RATIO[x^(-1)])/27 + (16*(-8200 + (9771*I)*Pi + 132*Pi^2)*RATIO[x])/
         27 - (8*(-1275 + (3186*I)*Pi + 10*Pi^2)*RATIO[x^2])/9 + 
        (32*Pi^2*RATIO[x^3])/9)) + 
    (64*(-1597 + (934*I)*Pi + 325*Pi^2 - (290*I)*Pi^3 - 60*Zeta[3]))/15 - 
    ((256*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((32*I)/45)*RATIO[x^(-1)]*(-15411*I - 1990*Pi + (825*I)*Pi^2 + 150*Pi^3 - 
      (3420*I)*Zeta[3]) - (256*RATIO[(1 - x)^(-1)]*((182*I)*Pi + 15*Pi^2 - 
       (15*I)*Pi^3 + 90*Zeta[3]))/15 + 
    (32*RATIO[x]*(15411 - (11330*I)*Pi - 2145*Pi^2 + (870*I)*Pi^3 + 
       1260*Zeta[3]))/45 + Nc^2*((-32*((-18*I)*Pi + Pi^2)*RATIO[x^(-3)])/9 + 
      (16*(-5307 + (5130*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/45 + 
      (16*(-5307 + (15480*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
      (32*Pi^2*RATIO[x^3])/9 - ((256*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((16*I)/135)*RATIO[x^(-1)]*(-122953*I - 79890*Pi + 
        (6660*I)*Pi^2 + 1830*Pi^3 - (7380*I)*Zeta[3]) - 
      (256*RATIO[(1 - x)^(-1)]*((86*I)*Pi - (15*I)*Pi^3 + 90*Zeta[3]))/15 + 
      (16*RATIO[x]*(122953 - (105780*I)*Pi - 3690*Pi^2 + (3990*I)*Pi^3 + 
         900*Zeta[3]))/135 + (32*(-144283 + (74466*I)*Pi + 6930*Pi^2 - 
         (5070*I)*Pi^3 + 8820*Zeta[3]))/135)) + 
  G[0, 0, 1, x]*(16*(11 + (80*I)*Pi)*RATIO[x^2] + 
    Nf^2*((16*(58 + (201*I)*Pi))/27 - ((8*I)/135)*(-1511*I + 120*Pi)*
       RATIO[(1 - x)^(-1)] + (320*RATIO[x^(-1)])/27 - 
      (((8*I)/135)*(1271*I + 120*Pi))/(-1 + RATIO[x])^2 + 
      (8*(1999 - (4560*I)*Pi)*RATIO[x])/135 + ((4*I)/5)*(37*I + 180*Pi)*
       RATIO[x^2] + ((-32*(18 - (219*I)*Pi + 7*Pi^2))/45 + 
        (16*(-9 + (120*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (16*(-45 + (108*I)*Pi + 4*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (16*(17 - (120*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf*((-16*RATIO[x^(-1)] + (32*(87 - (54*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
        ((88*I)/3)*(I + 6*Pi)*RATIO[x^2] + 
        (8*(-291 + (1710*I)*Pi + 160*Pi^2 - (300*I)*Pi^3 - 2448*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (16*(3 + (729*I)*Pi + 16*Pi^2 - 
           (48*I)*Pi^3 - 288*Zeta[3]))/9 + ((8*I)/3)*RATIO[(1 - x)^(-1)]*
         (-137*I - 686*Pi - (112*I)*Pi^2 + 88*Pi^3 - (816*I)*Zeta[3]))/Nc + 
      Nc*((-128*I)*Pi*RATIO[x^(-2)] - (16*(541 - (828*I)*Pi + 24*Pi^2)*
          RATIO[x^(-1)])/27 + (8*(-47303 + (73170*I)*Pi + 720*Pi^2)*RATIO[x])/
         135 - (4*(-12321 + (23220*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 + (16*(-36541 + (79290*I)*Pi + 8835*Pi^2 - 
           (19080*I)*Pi^3 - 99900*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        ((16*I)/27)*(-37*I - 10065*Pi - (2862*I)*Pi^2 + 882*Pi^3 - 
          (3672*I)*Zeta[3]) + ((16*I)/135)*RATIO[(1 - x)^(-1)]*
         (-41281*I - 130305*Pi - (17610*I)*Pi^2 + 19620*Pi^3 - 
          (98280*I)*Zeta[3]))) - ((64*I)/9)*RATIO[x^(-1)]*
     (75*I - (22*I)*Pi^2 + 34*Pi^3 + (192*I)*Zeta[3]) + 
    (32*(41424 + (16723*I)*Pi + 6726*Pi^2 + (90*I)*Pi^3 + 7740*Zeta[3]))/45 + 
    (32*RATIO[x]*(3838 + (8475*I)*Pi + 11715*Pi^2 + (2370*I)*Pi^3 + 
       8280*Zeta[3]))/135 - (32*RATIO[(1 - x)^(-1)]*(288038 + (71865*I)*Pi - 
       17607*Pi^2 - (11070*I)*Pi^3 + 170100*Zeta[3]))/135 + 
    (32*(147986 + (50361*I)*Pi - 26727*Pi^2 - (8100*I)*Pi^3 + 
       181980*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((416*I)*Pi*RATIO[x^(-2)] + (8*(-14541 + (26820*I)*Pi + 100*Pi^2)*
        RATIO[x^2])/45 - (64*Pi^2*RATIO[x^3])/9 - ((16*I)/27)*RATIO[x^(-1)]*
       (1277*I + 4230*Pi + (132*I)*Pi^2 + 54*Pi^3 + (576*I)*Zeta[3]) + 
      (16*RATIO[x]*(93761 - (96900*I)*Pi - 780*Pi^2 + (1230*I)*Pi^3 + 
         2700*Zeta[3]))/135 + (8*(9793 + (586*I)*Pi + 10512*Pi^2 + 
         (4820*I)*Pi^3 + 4560*Zeta[3]))/45 + 
      (16*(23021 - (30763*I)*Pi - 1424*Pi^2 + (5730*I)*Pi^3 + 21240*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
        (33945 - (45015*I)*Pi + 4486*Pi^2 + (6090*I)*Pi^3 + 21780*Zeta[3]))/
       45)) + G[1, 0, 1, x]*(((-48*I)/5)*(207*I + 10*Pi)*RATIO[x^(-2)] + 
    16*(11 - (116*I)*Pi)*RATIO[x^2] + Nf^2*((16*(191 - (237*I)*Pi))/27 - 
      (124*RATIO[x^(-2)])/15 + ((8*I)/135)*(1711*I + 240*Pi)*RATIO[x^(-1)] + 
      (8*(161 + (4560*I)*Pi)*RATIO[x])/135 - ((4*I)/15)*(-49*I + 540*Pi)*
       RATIO[x^2] + ((16*(262 - (150*I)*Pi + 7*Pi^2))/15 - 
        (32*(-5 + Pi^2)*RATIO[(1 - x)^(-1)])/15 + (392*RATIO[x^(-2)])/15 - 
        (1392*RATIO[x^(-1)])/5 + (32*Pi^2)/(15*(-1 + RATIO[x])^2) + 
        ((16*I)/5)*(17*I + 120*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + Nc^2*((64*Pi^2*RATIO[x^(-3)])/9 - 
      (16*(-2769 + (2640*I)*Pi + 50*Pi^2)*RATIO[x^(-2)])/45 - 
      (8*(-7221 + (29520*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 + 
      (64*Pi^2*RATIO[x^3])/9 + (8*(220601 - (121770*I)*Pi - 13254*Pi^2 + 
         (12300*I)*Pi^3 - 11160*Zeta[3]))/135 + 
      (16*RATIO[x]*(-64961 + (111090*I)*Pi + 1440*Pi^2 - (2670*I)*Pi^3 - 
         3420*Zeta[3]))/135 + (((32*I)/45)*(6610*Pi - (3*I)*Pi^2 + 210*Pi^3 + 
         (360*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((32*I)/45)*RATIO[(1 - x)^(-1)]*(5600*I + 11320*Pi + (1347*I)*Pi^2 + 
        285*Pi^3 + (1260*I)*Zeta[3]) - ((16*I)/135)*RATIO[x^(-1)]*
       (-51452*I - 45090*Pi - (2355*I)*Pi^2 + 2220*Pi^3 + 
        (1980*I)*Zeta[3])) - (((64*I)/45)*(-1870*Pi - (492*I)*Pi^2 + 
       135*Pi^3 - (360*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 2010*Pi + (231*I)*Pi^2 + 234*Pi^3 - 
      (756*I)*Zeta[3]) - ((32*I)/135)*RATIO[x]*(-6808*I - 4485*Pi - 
      (8745*I)*Pi^2 + 1800*Pi^3 - (3780*I)*Zeta[3]) - 
    (64*RATIO[(1 - x)^(-1)]*(-12995 - (605*I)*Pi - 2617*Pi^2 - (210*I)*Pi^3 + 
       540*Zeta[3]))/45 + (32*(-8204 - (9550*I)*Pi - 6159*Pi^2 + 
       (870*I)*Pi^3 + 1980*Zeta[3]))/45 + 
    Nf*((((8*I)/3)*(5*I + 12*Pi)*RATIO[x^(-2)] + ((16*I)/3)*(49*I + 24*Pi)*
         RATIO[x^(-1)] - (((32*I)/3)*Pi^3)/(-1 + RATIO[x])^2 - 
        (32*(66 - (81*I)*Pi + 4*Pi^2)*RATIO[x])/9 - (128*I)*Pi*RATIO[x^2] - 
        (16*RATIO[(1 - x)^(-1)]*(207 - (122*I)*Pi + 14*Pi^2 - 24*Zeta[3]))/
         3 - (8*(-1098 + (1071*I)*Pi + 74*Pi^2 + 72*Zeta[3]))/9)/Nc + 
      Nc*((-64*Pi^2*RATIO[x^(-3)])/9 + (4*(-5979 + (6240*I)*Pi + 200*Pi^2)*
          RATIO[x^(-2)])/45 + (8*(46997 - (29580*I)*Pi + 660*Pi^2)*
          RATIO[x^(-1)])/135 - (((32*I)/9)*(164*Pi + 33*Pi^3))/
         (-1 + RATIO[x])^2 - (8*(-35243 + (93630*I)*Pi + 960*Pi^2)*RATIO[x])/
         135 + (4*(-8871 + (29160*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 - 
        (64*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*
          (3281 - (2785*I)*Pi + 552*Pi^2 - (72*I)*Pi^3 + 72*Zeta[3]))/9 + 
        (8*(-13274 + (2139*I)*Pi + 2418*Pi^2 - (108*I)*Pi^3 + 216*Zeta[3]))/
         27))) + G[1, 1, 0, x]*(((16*I)/5)*(-621*I + 400*Pi)*RATIO[x^(-2)] + 
    16*(11 + (80*I)*Pi)*RATIO[x^2] + Nf^2*((16*(191 - (96*I)*Pi))/27 - 
      (124*RATIO[x^(-2)])/15 + ((8*I)/135)*(1711*I + 480*Pi)*RATIO[x^(-1)] + 
      (8*(161 + (480*I)*Pi)*RATIO[x])/135 - (196*RATIO[x^2])/15 + 
      (4192/15 + (32*RATIO[(1 - x)^(-1)])/3 + (392*RATIO[x^(-2)])/15 - 
        (1392*RATIO[x^(-1)])/5 - (272*RATIO[x])/5 + (392*RATIO[x^2])/15)/
       Nc^2) + Nc^2*(((-16*I)/15)*(923*I + 240*Pi)*RATIO[x^(-2)] + 
      (8*(7221 - (1440*I)*Pi + 100*Pi^2)*RATIO[x^2])/45 - 
      (64*Pi^2*RATIO[x^3])/9 + (8*(220601 - (140100*I)*Pi + 31530*Pi^2 + 
         (9600*I)*Pi^3 - 15840*Zeta[3]))/135 - 
      (((64*I)/9)*(31*Pi - (150*I)*Pi^2 + 36*Pi^3 - (270*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((32*I)/9)*RATIO[(1 - x)^(-1)]*
       (-1120*I + 62*Pi - (591*I)*Pi^2 + 72*Pi^3 - (450*I)*Zeta[3]) - 
      ((32*I)/135)*RATIO[x^(-1)]*(-25726*I - 9495*Pi - (4785*I)*Pi^2 + 
        2490*Pi^3 - (1980*I)*Zeta[3]) - ((16*I)/135)*RATIO[x]*
       (-64961*I - 18990*Pi - (6060*I)*Pi^2 + 4140*Pi^3 - 
        (10260*I)*Zeta[3])) - (((64*I)/3)*(-105*Pi - (61*I)*Pi^2 + 11*Pi^3 - 
       (24*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((64*I)/9)*RATIO[(1 - x)^(-1)]*
     (-2599*I - 315*Pi - (733*I)*Pi^2 + 33*Pi^3 - (162*I)*Zeta[3]) + 
    ((32*I)/45)*(8204*I + 33105*Pi + (3670*I)*Pi^2 + 1140*Pi^3 + 
      (540*I)*Zeta[3]) - ((32*I)/27)*RATIO[x^(-1)]*(-7867*I + 4563*Pi + 
      (231*I)*Pi^2 + 660*Pi^3 - (612*I)*Zeta[3]) - 
    ((32*I)/135)*RATIO[x]*(-6808*I + 22815*Pi - (11715*I)*Pi^2 + 2100*Pi^3 - 
      (9900*I)*Zeta[3]) + Nf*((((8*I)/3)*(5*I + 18*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(49*I + 24*Pi)*RATIO[x^(-1)] - 
        (64*(33 - (18*I)*Pi + 2*Pi^2)*RATIO[x])/9 + (48*I)*Pi*RATIO[x^2] + 
        (64*Zeta[3])/(-1 + RATIO[x])^2 - (16*RATIO[(1 - x)^(-1)]*
          (207 + 43*Pi^2 + 24*Zeta[3]))/3 + 
        (8*(1098 + (486*I)*Pi + 103*Pi^2 + 72*Zeta[3]))/9)/Nc + 
      Nc*(((4*I)/15)*(1993*I + 1440*Pi)*RATIO[x^(-2)] + 
        (8*(46997 - (21270*I)*Pi + 3480*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*(35243 - (21270*I)*Pi + 2160*Pi^2)*RATIO[x])/135 - 
        (4*(8871 - (4320*I)*Pi + 200*Pi^2)*RATIO[x^2])/45 + 
        (64*Pi^2*RATIO[x^3])/9 - (64*((-46*I)*Pi + 12*Pi^2 - 99*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (16*(-6637 + (9570*I)*Pi + 588*Pi^2 + 
           216*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*(3281 + (184*I)*Pi + 
           804*Pi^2 + 360*Zeta[3]))/9))) + 
  G[0, 1, 1, x]*((-32*I)*(11*I + 3*Pi)*RATIO[x^(-2)] + 
    (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 + 
    Nf^2*((16*(191 - (177*I)*Pi))/27 - (64*RATIO[x^(-2)])/3 - 
      ((64*I)/9)*(9*I + Pi)*RATIO[x^(-1)] + ((16*I)/27)*(263*I + 432*Pi)*
       RATIO[x] - (144*I)*Pi*RATIO[x^2] + 
      ((-16*(-284 + (144*I)*Pi + 7*Pi^2))/15 + 
        (32*(-17 - (14*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (32*((-9*I)*Pi + Pi^2))/(15*(-1 + RATIO[x])^2) + 
        ((128*I)/5)*(13*I + 15*Pi)*RATIO[x] + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) - 
    ((64*I)/9)*RATIO[x^(-1)]*(-177*I - 72*Pi + (11*I)*Pi^2 + 88*Pi^3 - 
      (222*I)*Zeta[3]) - (((64*I)/45)*(-10517*Pi - (48*I)*Pi^2 + 30*Pi^3 + 
       (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (32*RATIO[x]*(-13611 + (7010*I)*Pi + 1155*Pi^2 - (920*I)*Pi^3 + 
       600*Zeta[3]))/45 - (64*RATIO[(1 - x)^(-1)]*(-33719 + (6752*I)*Pi + 
       932*Pi^2 - (450*I)*Pi^3 + 1440*Zeta[3]))/45 + 
    (32*(-28928 - (13467*I)*Pi - 3021*Pi^2 + (1260*I)*Pi^3 + 3600*Zeta[3]))/
     45 + Nc^2*(((-40*I)/3)*(-69*I + 88*Pi)*RATIO[x^(-2)] - 
      (16*(-8967 + (14130*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 + 
      (32*Pi^2*RATIO[x^3])/9 + (8*(255917 - (148992*I)*Pi - 42576*Pi^2 + 
         (9600*I)*Pi^3 - 11160*Zeta[3]))/135 - 
      (32*RATIO[(1 - x)^(-1)]*(286 + (11057*I)*Pi - 3783*Pi^2 + (60*I)*Pi^3 - 
         3060*Zeta[3]))/45 - ((16*I)/9)*RATIO[x^(-1)]*
       (1888*I - 2639*Pi - (77*I)*Pi^2 + 174*Pi^3 - (492*I)*Zeta[3]) + 
      (((32*I)/45)*(4892*Pi + (543*I)*Pi^2 + 555*Pi^3 + (2790*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (16*RATIO[x]*(-144733 + (91590*I)*Pi + 3030*Pi^2 - 
         (1470*I)*Pi^3 + 5400*Zeta[3]))/135) + 
    Nf*((((8*I)/3)*(11*I + 12*Pi)*RATIO[x^(-2)] + ((64*I)/3)*(-5*I + 3*Pi)*
         RATIO[x^(-1)] + (16*(-339 + (180*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
        16*(1 - (8*I)*Pi)*RATIO[x^2] + (8*(-24 - (1107*I)*Pi - 178*Pi^2 - 
           (60*I)*Pi^3 + 72*Zeta[3]))/9 + 
        (16*((-207*I)*Pi + I*Pi^3 + 78*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
        (16*RATIO[(1 - x)^(-1)]*(-501 - (825*I)*Pi + 106*Pi^2 - (42*I)*Pi^3 + 
           180*Zeta[3]))/9)/Nc + Nc*(((8*I)/3)*(-45*I + 236*Pi)*
         RATIO[x^(-2)] + (32*(-44 - (440*I)*Pi + 7*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*(-8488 + (7725*I)*Pi + 108*Pi^2)*RATIO[x])/27 + 
        (16*(-810 + (1296*I)*Pi + 5*Pi^2)*RATIO[x^2])/9 - 
        (32*Pi^2*RATIO[x^3])/9 - (((16*I)/9)*(3281*Pi + 156*Pi^3 + 
           (1440*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (16*RATIO[(1 - x)^(-1)]*(-3049 - (5909*I)*Pi + 1162*Pi^2 - 
           (84*I)*Pi^3 + 1656*Zeta[3]))/9 + 
        (8*(-32264 - (2037*I)*Pi + 5022*Pi^2 - (36*I)*Pi^3 + 2376*Zeta[3]))/
         27))) + G[1, 0, 0, x]*((192*I)*Pi*RATIO[x^(-2)] + 
    Nf^2*(((128*I)/45)*(59*I + 10*Pi) - (80*RATIO[(1 - x)^(-1)])/9 - 
      ((16*I)/135)*(1037*I + 180*Pi)*RATIO[x^(-1)] + 
      ((16*(-750 + (6*I)*Pi + 7*Pi^2))/45 - (32*(-30 + (6*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/45 + 224*RATIO[x^(-1)] + 
        (32*(-45 + Pi^2))/(45*(-1 + RATIO[x])^2))/Nc^2 - 
      16/(3*(-1 + RATIO[x])^2) + (16*(541 - (60*I)*Pi)*RATIO[x])/135 - 
      (248*RATIO[x^2])/15) + (32*(283 - (260*I)*Pi)*RATIO[x^2])/5 - 
    ((32*I)/135)*RATIO[x^(-1)]*(1414*I - 15615*Pi - (825*I)*Pi^2 + 690*Pi^3 - 
      (3600*I)*Zeta[3]) - (64*RATIO[(1 - x)^(-1)]*(15275 - (13084*I)*Pi + 
       441*Pi^2 + (360*I)*Pi^3 + 1170*Zeta[3]))/45 + 
    (32*RATIO[x]*(-10341 + (3840*I)*Pi - 1155*Pi^2 + (620*I)*Pi^3 + 
       1200*Zeta[3]))/45 + (64*(2295 - (1035*I)*Pi + 1886*Pi^2 + 
       (360*I)*Pi^3 + 2070*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (64*(-15896 - (43026*I)*Pi + 4863*Pi^2 + (1575*I)*Pi^3 + 2160*Zeta[3]))/
     135 + Nc^2*((96*I)*Pi*RATIO[x^(-2)] - (16*(1914 + 25*Pi^2)*RATIO[x^2])/
       45 + (32*Pi^2*RATIO[x^3])/9 - (32*RATIO[(1 - x)^(-1)]*
        (62335 - (3222*I)*Pi + 2238*Pi^2 + (1080*I)*Pi^3 - 2970*Zeta[3]))/
       135 + (64*(18560 - (2430*I)*Pi + 1074*Pi^2 + (540*I)*Pi^3 - 
         2835*Zeta[3]))/(135*(-1 + RATIO[x])^2) + ((16*I)/135)*RATIO[x^(-1)]*
       (-41027*I - 12435*Pi - (5775*I)*Pi^2 + 1050*Pi^3 + (720*I)*Zeta[3]) + 
      ((16*I)/135)*(66266*I + 26163*Pi + (2184*I)*Pi^2 + 1020*Pi^3 + 
        (10080*I)*Zeta[3]) + (16*RATIO[x]*(48631 - (7185*I)*Pi + 6000*Pi^2 + 
         (2250*I)*Pi^3 + 8640*Zeta[3]))/135) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-2)] - (32*I)*(5*I + 3*Pi)*RATIO[x^(-1)] - 
        (32*(-33 + 2*Pi^2)*RATIO[x])/9 - (40*RATIO[x^2])/3 + 
        (32*(-1 + 2*Pi^2 + 4*Zeta[3]))/(-1 + RATIO[x])^2 - 
        16*RATIO[(1 - x)^(-1)]*(-71 + (18*I)*Pi + 2*Pi^2 + 16*Zeta[3]) + 
        (8*(-1683 - (99*I)*Pi + 14*Pi^2 + 144*Zeta[3]))/9)/Nc + 
      Nc*((-64*I)*Pi*RATIO[x^(-2)] - (16*(18439 - (3930*I)*Pi + 1050*Pi^2)*
          RATIO[x^(-1)])/135 - (16*(14567 - (4095*I)*Pi + 1200*Pi^2)*
          RATIO[x])/135 + (16*(1248 - (405*I)*Pi + 25*Pi^2)*RATIO[x^2])/45 - 
        (32*Pi^2*RATIO[x^3])/9 - (16*RATIO[(1 - x)^(-1)]*
          (-11950 + (1701*I)*Pi + 708*Pi^2 + 2160*Zeta[3]))/27 + 
        (16*(-1507 + 1032*Pi^2 + 2376*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (8*(4969 - (27615*I)*Pi + 2100*Pi^2 + 4320*Zeta[3]))/135))) + 
  G[1, 0, x]*((-48*((-207*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/5 + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(25439 - (1464*I)*Pi + 5940*Pi^2))/405 + 
      ((8*I)/135)*(-1301*I + 90*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*((-31*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(3397 - (978*I)*Pi + 5040*Pi^2)*RATIO[x^(-1)])/405 - 
      (((16*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(3873 - (163*I)*Pi + 60*Pi^2)*
        RATIO[x])/135 + (2*(655 - (62*I)*Pi)*RATIO[x^2])/15 + 
      ((56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(-49 + (102*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/15 + 
        (16*(122 - (51*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(45*I + 98*Pi)*
         RATIO[x^2] + (4*(-1833 + (144*I)*Pi + 296*Pi^2 - (112*I)*Pi^3 - 
           336*Zeta[3]))/45 - (((32*I)/45)*(45*Pi + 4*Pi^3 - (12*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((16*I)/45)*RATIO[(1 - x)^(-1)]*
         (-27*I + 90*Pi - (2*I)*Pi^2 + 8*Pi^3 - (24*I)*Zeta[3]))/Nc^2) + 
    (32*((4590*I)*Pi - 2365*Pi^2 - (1508*I)*Pi^3 + 111*Pi^4 - 4344*Zeta[3] - 
       (1980*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[x^(-1)]*(13347 - (75662*I)*Pi + 12735*Pi^2 + (3960*I)*Pi^3 + 
       2328*Pi^4 + 23760*Zeta[3] - (10440*I)*Pi*Zeta[3]))/135 - 
    (16*RATIO[(1 - x)^(-1)]*(-167944 + (27540*I)*Pi + 41938*Pi^2 - 
       (8388*I)*Pi^3 + 651*Pi^4 + 134856*Zeta[3] - (11880*I)*Pi*Zeta[3]))/
     135 - (8*(373471 + (225436*I)*Pi - 90278*Pi^2 + (8556*I)*Pi^3 + 
       3534*Pi^4 - 119592*Zeta[3] - (19440*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x]*(14850 - (75662*I)*Pi + 14455*Pi^2 - (2310*I)*Pi^3 + 
       714*Pi^4 + 15840*Zeta[3] - (23040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((16*((923*I)*Pi + 665*Pi^2)*RATIO[x^(-2)])/15 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1130*Pi^2 + 900*Zeta[3]))/45 + 
      (16*((74240*I)*Pi - 30480*Pi^2 - (8634*I)*Pi^3 + 357*Pi^4 + 
         10008*Zeta[3] - (9180*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(-171948 + (148480*I)*Pi - 36372*Pi^2 - 
         (22488*I)*Pi^3 + 729*Pi^4 - 27504*Zeta[3] - (18360*I)*Pi*Zeta[3]))/
       135 + (8*(-89245 + (80634*I)*Pi - 6641*Pi^2 - (12738*I)*Pi^3 + 
         612*Pi^4 - 53214*Zeta[3] + (25920*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(1894 - (39980*I)*Pi - 32605*Pi^2 - (6270*I)*Pi^3 + 
         573*Pi^4 + 4290*Zeta[3] - (26100*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x]*(-77667 - (39980*I)*Pi - 25755*Pi^2 - (3630*I)*Pi^3 + 
         300*Pi^4 - 33840*Zeta[3] - (36540*I)*Pi*Zeta[3]))/135) + 
    Nf*(((8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-5 - (50*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
        ((40*I)/3)*(-2*I + Pi)*RATIO[x^2] + 
        (8*((-180*I)*Pi + Pi^4 - 1080*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (16*RATIO[x]*(25 + (25*I)*Pi + 7*Pi^2 - 8*Zeta[3]))/3 + 
        (4*(-4920 - (4950*I)*Pi - 25*Pi^2 - (570*I)*Pi^3 + 2*Pi^4 + 
           780*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*(-4755 - (180*I)*Pi - 
           1850*Pi^2 - (30*I)*Pi^3 + 2*Pi^4 + 900*Zeta[3]))/45)/Nc + 
      Nc*((-4*((1993*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*((-15070*I)*Pi + 7680*Pi^2 + (1560*I)*Pi^3 + 33*Pi^4 - 
           29880*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        ((4*I)/405)*RATIO[x^(-1)]*(43811*I + 70314*Pi - (67380*I)*Pi^2 + 
          6840*Pi^3 + (4680*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 - (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1640*Pi^2 + 3600*Zeta[3]))/
         45 + (8*RATIO[x]*(26181 + (11719*I)*Pi + 5070*Pi^2 + (660*I)*Pi^3 + 
           8640*Zeta[3]))/135 - (8*RATIO[(1 - x)^(-1)]*
          (-15448 - (15070*I)*Pi - 28905*Pi^2 + (6240*I)*Pi^3 + 30*Pi^4 + 
           27360*Zeta[3]))/135 + (2*(-70613 - (673932*I)*Pi - 47370*Pi^2 + 
           (48240*I)*Pi^3 + 72*Pi^4 + 303120*Zeta[3]))/405))) + 
  G[1, 1, x]*((8*(537 - (66*I)*Pi + 262*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(-2211 - (764*I)*Pi + 230*Pi^2))/27 + 
      (2*(-655 + (98*I)*Pi + 360*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-8745 + (322*I)*Pi + 3080*Pi^2)*RATIO[x^(-1)])/135 + 
      (4*(8745 + (3422*I)*Pi + 1120*Pi^2)*RATIO[x])/135 - 
      (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      ((8*(593 - (544*I)*Pi + 52*Pi^2))/15 - (32*((-5*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + (4*(45 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 - (8*(293 - (102*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/
         15 + (8*(-293 + (522*I)*Pi + 120*Pi^2)*RATIO[x])/15 - 
        (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) - 
    (64*((-395*I)*Pi^3 + 66*Pi^4 + 2370*Zeta[3] + (720*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (64*RATIO[(1 - x)^(-1)]*
      ((12995*I)*Pi + 402*Pi^2 - (455*I)*Pi^3 + 31*Pi^4 + 4710*Zeta[3] + 
       (1170*I)*Pi*Zeta[3]))/45 - 
    (16*RATIO[x]*(28197 - (78670*I)*Pi - 10205*Pi^2 + 324*Pi^4 + 
       21780*Zeta[3] - (14760*I)*Pi*Zeta[3]))/135 + 
    (16*RATIO[x^(-1)]*(-28197 + (13616*I)*Pi - 15655*Pi^2 + 936*Pi^4 - 
       21780*Zeta[3] + (24120*I)*Pi*Zeta[3]))/135 - 
    (16*(-206067 + (106716*I)*Pi + 10837*Pi^2 - (4980*I)*Pi^3 + 1689*Pi^4 - 
       40680*Zeta[3] + (41040*I)*Pi*Zeta[3]))/135 + 
    Nc^2*((8*RATIO[x^(-2)]*(-8475 - (7221*I)*Pi + 11560*Pi^2 - 600*Zeta[3]))/
       45 - (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1580*Pi^2 + 900*Zeta[3]))/45 - 
      (32*((-136*I)*Pi^3 + 33*Pi^4 + 816*Zeta[3] + (36*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (32*RATIO[(1 - x)^(-1)]*
        ((5600*I)*Pi - 183*Pi^2 - (185*I)*Pi^3 + 200*Pi^4 + 1650*Zeta[3] - 
         (270*I)*Pi*Zeta[3]))/45 - (16*RATIO[x]*(-32934 - (51452*I)*Pi + 
         3605*Pi^2 - (2970*I)*Pi^3 + 15*Pi^4 - 2070*Zeta[3] - 
         (20880*I)*Pi*Zeta[3]))/135 + 
      (8*RATIO[x^(-1)]*(65868 + (129922*I)*Pi - 82615*Pi^2 - (660*I)*Pi^3 + 
         870*Pi^4 + 19260*Zeta[3] + (45720*I)*Pi*Zeta[3]))/135 - 
      (8*(-17352 + (287801*I)*Pi - 73943*Pi^2 + (5790*I)*Pi^3 + 5307*Pi^4 - 
         18000*Zeta[3] + (106920*I)*Pi*Zeta[3]))/135) + 
    Nf*(((8*(10 + 7*Pi^2)*RATIO[x^(-2)])/3 - (8*(-55 - (88*I)*Pi + 74*Pi^2)*
          RATIO[x^(-1)])/3 - (8*(-10 - (5*I)*Pi + 17*Pi^2)*RATIO[x^2])/3 + 
        (8*RATIO[x]*(55 + (98*I)*Pi + 4*Pi^2 + 16*Zeta[3]))/3 - 
        (8*(15 - (720*I)*Pi + 190*Pi^2 - (435*I)*Pi^3 + 17*Pi^4 + 
           870*Zeta[3]))/45 + (16*RATIO[(1 - x)^(-1)]*((-3105*I)*Pi + 
           (15*I)*Pi^3 + 17*Pi^4 + 1170*Zeta[3]))/45 - 
        (16*(Pi^4 + (60*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2))/Nc + 
      Nc*((4*RATIO[x]*(-35325 - (93994*I)*Pi + 6100*Pi^2 - (2160*I)*Pi^3 - 
           3600*Zeta[3]))/135 - (2*RATIO[x^(-2)]*(-18015 - (17742*I)*Pi + 
           24400*Pi^2 - 2400*Zeta[3]))/45 + 
        (64*RATIO[x^(-3)]*(Pi^2 - 2*Zeta[3]))/3 + ((4*I)/135)*RATIO[x^(-1)]*
         (35325*I - 70486*Pi - (74980*I)*Pi^2 + 240*Pi^3 + 
          (9360*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1160*Pi^2 + 3600*Zeta[3]))/45 - 
        (16*((-80*I)*Pi^3 + 33*Pi^4 + 480*Zeta[3] + (1980*I)*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (16*RATIO[(1 - x)^(-1)]*
          ((-16405*I)*Pi - (860*I)*Pi^3 + 19*Pi^4 + 7680*Zeta[3] + 
           (2160*I)*Pi*Zeta[3]))/45 - (4*(14325 - (329600*I)*Pi + 
           80840*Pi^2 - (4200*I)*Pi^3 + 6*Pi^4 + 60120*Zeta[3] + 
           (6480*I)*Pi*Zeta[3]))/135))) + 
  G[0, 0, x]*((-8*(-2685 + (3726*I)*Pi + 160*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((8*(2435 - (438*I)*Pi + 140*Pi^2))/135 - 
      (4*(7417 - (26*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((320*I)/27)*Pi*RATIO[x^(-1)] + (4*(309 - (18*I)*Pi + 16*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*(6747 - (326*I)*Pi + 120*Pi^2)*RATIO[x])/
       135 + ((2*I)/15)*(655*I + 62*Pi)*RATIO[x^2] + 
      ((-16*(-342 + (36*I)*Pi + Pi^2))/45 + (8*(-123 - (18*I)*Pi + 20*Pi^2)*
          RATIO[(1 - x)^(-1)])/45 - (8*(-23 - (30*I)*Pi + 6*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((8*I)/5)*(65*I + 34*Pi)*RATIO[x] + 
        (4*(45 - (98*I)*Pi)*RATIO[x^2])/15)/Nc^2) - 
    (16*RATIO[x]*(1503 - (70982*I)*Pi + 18775*Pi^2 - (2310*I)*Pi^3 + 
       486*Pi^4 - 7920*Zeta[3] - (1440*I)*Pi*Zeta[3]))/135 - 
    (16*(-180432 - (168158*I)*Pi + 64561*Pi^2 + (7470*I)*Pi^3 + 1248*Pi^4 - 
       50400*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 - 
    (16*(-52859 + (4590*I)*Pi + 1883*Pi^2 + (7770*I)*Pi^3 + 3188*Pi^4 + 
       19320*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (16*RATIO[(1 - x)^(-1)]*(-326521 - (210098*I)*Pi + 45250*Pi^2 + 
       (35310*I)*Pi^3 + 9525*Pi^4 - 65880*Zeta[3] - (12960*I)*Pi*Zeta[3]))/
     135 + ((64*I)/9)*RATIO[x^(-1)]*(75*Pi + 88*Pi^3 + 408*Pi*Zeta[3]) + 
    Nc^2*((32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 1150*Pi^2 + 900*Zeta[3]))/45 - 
      (8*RATIO[x]*(-89466 - (46340*I)*Pi - 19845*Pi^2 - (1650*I)*Pi^3 + 
         204*Pi^4 - 18000*Zeta[3] - (18360*I)*Pi*Zeta[3]))/135 - 
      (8*(-550801 + (169947*I)*Pi - 22737*Pi^2 - (17820*I)*Pi^3 + 1152*Pi^4 + 
         98460*Zeta[3] - (34560*I)*Pi*Zeta[3]))/405 + 
      (8*(547976 - (242325*I)*Pi + 21513*Pi^2 + (8460*I)*Pi^3 + 1395*Pi^4 + 
         19620*Zeta[3] + (106920*I)*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
      (8*RATIO[(1 - x)^(-1)]*(1069280 - (230142*I)*Pi - 2595*Pi^2 - 
         (28260*I)*Pi^3 + 2088*Pi^4 - 40860*Zeta[3] + (145800*I)*Pi*Zeta[3]))/
       405 + ((16*I)/27)*RATIO[x^(-1)]*(1277*Pi + 66*Pi^3 + 
        1224*Pi*Zeta[3])) + 
    Nf*(((-16*I)*Pi*RATIO[x^(-1)] + (40*(2 + I*Pi)*RATIO[x^2])/3 + 
        (8*RATIO[x]*(45 + (68*I)*Pi + 14*Pi^2 - 16*Zeta[3]))/3 - 
        (8*(-5205 - (1575*I)*Pi - 1505*Pi^2 - (720*I)*Pi^3 + 11*Pi^4 + 
           480*Zeta[3]))/45 - (8*(-1293 - (18*I)*Pi - 462*Pi^2 - 
           (72*I)*Pi^3 + 22*Pi^4 + 48*Zeta[3] + (648*I)*Pi*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
          (-11220 - (1305*I)*Pi - 3590*Pi^2 - (960*I)*Pi^3 + 88*Pi^4 + 
           720*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45)/Nc + 
      Nc*(((-16*I)/27)*(541*Pi + 12*Pi^3)*RATIO[x^(-1)] - 
        ((4*I)/135)*RATIO[x]*(-69399*I + 15818*Pi - (8580*I)*Pi^2 + 
          600*Pi^3 - (11520*I)*Zeta[3]) - (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/
         3 + (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 1720*Pi^2 + 3600*Zeta[3]))/
         45 - (8*(-6800 - (110673*I)*Pi - 24435*Pi^2 - (11745*I)*Pi^3 + 
           1089*Pi^4 + 630*Zeta[3] + (29160*I)*Pi*Zeta[3]))/405 - 
        (4*(-172115 - (60210*I)*Pi - 163200*Pi^2 - (34110*I)*Pi^3 + 
           9306*Pi^4 + 90540*Zeta[3] + (233280*I)*Pi*Zeta[3]))/
         (405*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
          (-255323 - (146676*I)*Pi - 228960*Pi^2 - (97560*I)*Pi^3 + 
           10296*Pi^4 + 106200*Zeta[3] + (272160*I)*Pi*Zeta[3]))/405))) + 
  G[0, 1, x]*(-32*((-11*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] + 
    (8*(-2685 + (3726*I)*Pi + 340*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-2*(-25439 - (39480*I)*Pi + 1020*Pi^2))/405 + 
      (8*(1301 - (1271*I)*Pi + 200*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      ((64*I)/3)*Pi*RATIO[x^(-2)] - (4*(3397 - (6480*I)*Pi + 240*Pi^2)*
        RATIO[x^(-1)])/405 - (8*((-1271*I)*Pi + 120*Pi^2))/
       (135*(-1 + RATIO[x])^2) - (8*(3873 + (1711*I)*Pi + 560*Pi^2)*RATIO[x])/
       135 + (2*(655 - (62*I)*Pi + 180*Pi^2)*RATIO[x^2])/15 + 
      ((4*(-1833 + (3264*I)*Pi + 296*Pi^2 - (56*I)*Pi^3))/45 + 
        ((16*I)/45)*(-27*I - 111*Pi - (26*I)*Pi^2 + 4*Pi^3)*
         RATIO[(1 - x)^(-1)] + (392*RATIO[x^(-1)])/15 - 
        (((16*I)/45)*(-45*Pi - (27*I)*Pi^2 + 4*Pi^3))/(-1 + RATIO[x])^2 - 
        (16*(-122 + (261*I)*Pi + 60*Pi^2)*RATIO[x])/15 + 
        (4*(-45 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    (16*RATIO[x]*(2970 - (14798*I)*Pi - 2905*Pi^2 + 66*Pi^4 - 396*Zeta[3] + 
       (504*I)*Pi*Zeta[3]))/27 + 
    (16*RATIO[x^(-1)]*(4449 - (1980*I)*Pi + 4320*Pi^2 + (550*I)*Pi^3 + 
       430*Pi^4 + 6600*Zeta[3] - (1560*I)*Pi*Zeta[3]))/45 - 
    (8*(373471 - (150132*I)*Pi - 65888*Pi^2 - (42372*I)*Pi^3 + 1530*Pi^4 + 
       372240*Zeta[3] + (62640*I)*Pi*Zeta[3]))/135 - 
    (32*RATIO[(1 - x)^(-1)]*(-83972 + (85814*I)*Pi - 25048*Pi^2 + 
       (11298*I)*Pi^3 + 927*Pi^4 - 178830*Zeta[3] - (70740*I)*Pi*Zeta[3]))/
     135 + (16*((295972*I)*Pi - 66072*Pi^2 - (19884*I)*Pi^3 + 1041*Pi^4 + 
       13500*Zeta[3] - (129600*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    Nc^2*((8*((-1035*I)*Pi + 62*Pi^2)*RATIO[x^(-2)])/9 - 
      (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 + 
      (8*RATIO[x^2]*(8475 + (5538*I)*Pi + 4840*Pi^2 + 900*Zeta[3]))/45 + 
      (8*RATIO[x]*(-77667 - (109264*I)*Pi - 27920*Pi^2 - (3960*I)*Pi^3 + 
         546*Pi^4 + 11700*Zeta[3] - (25380*I)*Pi*Zeta[3]))/135 - 
      (8*((-46042*I)*Pi + 16114*Pi^2 + (3868*I)*Pi^3 + 467*Pi^4 - 
         17760*Zeta[3] - (25920*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(85974 - (86721*I)*Pi + 16828*Pi^2 + 
         (24402*I)*Pi^3 + 369*Pi^4 + 24840*Zeta[3] - (27540*I)*Pi*Zeta[3]))/
       135 - (8*RATIO[x^(-1)]*(-1894 - (50280*I)*Pi + 5435*Pi^2 + 
         (3960*I)*Pi^3 + 849*Pi^4 + 7590*Zeta[3] + (36900*I)*Pi*Zeta[3]))/
       135 + (8*(-89245 + (277861*I)*Pi + 114*Pi^2 - (18714*I)*Pi^3 + 
         2535*Pi^4 - 23550*Zeta[3] + (46080*I)*Pi*Zeta[3]))/135) + 
    Nf*(((8*((-11*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
        (8*(-5 + (22*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*(-10 - (5*I)*Pi + 11*Pi^2)*RATIO[x^2])/3 - 
        (16*RATIO[x]*(25 + (58*I)*Pi + 8*Pi^2 + 8*Zeta[3]))/3 + 
        (4*(-4920 + (720*I)*Pi + 3095*Pi^2 + (1260*I)*Pi^3 + 182*Pi^4 + 
           10560*Zeta[3] - (5760*I)*Pi*Zeta[3]))/45 - 
        (8*RATIO[(1 - x)^(-1)]*(-4755 - (7065*I)*Pi + 3385*Pi^2 + 
           (1860*I)*Pi^3 + 293*Pi^4 + 9360*Zeta[3] - (11160*I)*Pi*Zeta[3]))/
         45 + (4*((-2910*I)*Pi + 6210*Pi^2 + (360*I)*Pi^3 + 449*Pi^4 - 
           2640*Zeta[3] - (19080*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((8*((135*I)*Pi + 118*Pi^2)*RATIO[x^(-2)])/9 + 
        (8*RATIO[x]*(26181 + (43187*I)*Pi + 9670*Pi^2 + (720*I)*Pi^3 - 
           1080*Zeta[3]))/135 + ((4*I)/405)*RATIO[x^(-1)]*
         (43811*I - 38700*Pi + (18900*I)*Pi^2 + 4320*Pi^3 - 
          (8280*I)*Zeta[3]) + (32*RATIO[x^3]*(Pi^2 + 6*Zeta[3]))/3 - 
        (2*RATIO[x^2]*(18015 + (11958*I)*Pi + 8080*Pi^2 + 3600*Zeta[3]))/45 - 
        (8*RATIO[(1 - x)^(-1)]*(-15448 - (168032*I)*Pi + 37285*Pi^2 + 
           (43200*I)*Pi^3 + 3342*Pi^4 + 160380*Zeta[3] - (138240*I)*Pi*
            Zeta[3]))/135 + (8*((-73082*I)*Pi + 52215*Pi^2 + (3885*I)*Pi^3 + 
           3912*Pi^4 - 30510*Zeta[3] - (144720*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (2*(-70613 - (1877400*I)*Pi + 
           221970*Pi^2 + (245700*I)*Pi^3 + 5796*Pi^4 + 991080*Zeta[3] - 
           (285120*I)*Pi*Zeta[3]))/405))) + 
  (8*RATIO[x^(-1)]*((9933*I)*Pi - 40041*Pi^2 + (45824*I)*Pi^3 - 
     (6930*I)*Pi^5 + 2088*Pi^6 + (11160*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 
     (23760*I)*Pi^3*Zeta[3] + (140400*I)*Pi*Zeta[5]))/405 - 
  (4*RATIO[x]*(89100*Pi^2 - (450628*I)*Pi^3 + 2955*Pi^4 - (2376*I)*Pi^5 + 
     1600*Pi^6 - 816600*Zeta[3] - (258120*I)*Pi*Zeta[3] + 
     221760*Pi^2*Zeta[3] - (25920*I)*Pi^3*Zeta[3] - 19440*Zeta[3]^2 + 
     368280*Zeta[5] - (237600*I)*Pi*Zeta[5]))/405 - 
  (4*(461160 + (166110*I)*Pi - 37941715*Pi^2 - (13736800*I)*Pi^3 + 
     7574700*Pi^4 - (691824*I)*Pi^5 + 136380*Pi^6 + 32245920*Zeta[3] + 
     (81063360*I)*Pi*Zeta[3] - 3835440*Pi^2*Zeta[3] + 
     (3250800*I)*Pi^3*Zeta[3] - 39690000*Zeta[3]^2 - 40332600*Zeta[5] - 
     (5670000*I)*Pi*Zeta[5]))/14175 - 
  (8*RATIO[(1 - x)^(-1)]*((1156890*I)*Pi + 17634120*Pi^2 + (7026740*I)*Pi^3 - 
     4679850*Pi^4 - (212163*I)*Pi^5 + 76480*Pi^6 - 30258480*Zeta[3] - 
     (39356100*I)*Pi*Zeta[3] + 2843820*Pi^2*Zeta[3] - 
     (6955200*I)*Pi^3*Zeta[3] + 87658200*Zeta[3]^2 + 13437900*Zeta[5] + 
     (20412000*I)*Pi*Zeta[5]))/14175 + 
  (8*((9395120*I)*Pi^3 - 1589070*Pi^4 - (562233*I)*Pi^5 + 33955*Pi^6 - 
     56370720*Zeta[3] + (2712780*I)*Pi*Zeta[3] + 449820*Pi^2*Zeta[3] - 
     (6917400*I)*Pi^3*Zeta[3] + 82782000*Zeta[3]^2 + 13211100*Zeta[5] + 
     (51030000*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
  Nc^2*((128*I)*Pi*RATIO[x^(-2)]*Zeta[3] + 
    (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 240*Zeta[5]))/9 - 
    (4*RATIO[x^2]*(25425*Pi^2 + (16614*I)*Pi^3 + 5824*Pi^4 + 64278*Zeta[3] + 
       (176040*I)*Pi*Zeta[3] + 1500*Pi^2*Zeta[3] + 18000*Zeta[5]))/135 - 
    (4*RATIO[x]*(-237627*Pi^2 - (136484*I)*Pi^3 - 49570*Pi^4 - 
       (6006*I)*Pi^5 + 934*Pi^6 - 567384*Zeta[3] - (1339200*I)*Pi*Zeta[3] - 
       70920*Pi^2*Zeta[3] - (24840*I)*Pi^3*Zeta[3] + 16200*Zeta[3]^2 - 
       144180*Zeta[5] - (29160*I)*Pi*Zeta[5]))/405 - 
    (4*RATIO[(1 - x)^(-1)]*((-8668520*I)*Pi + 18245640*Pi^2 - 
       (1258670*I)*Pi^3 - 489125*Pi^4 + (182112*I)*Pi^5 + 38330*Pi^6 - 
       5242020*Zeta[3] - (850500*I)*Pi*Zeta[3] + 4273920*Pi^2*Zeta[3] + 
       (3742200*I)*Pi^3*Zeta[3] + 13494600*Zeta[3]^2 + 28501200*Zeta[5] + 
       (34133400*I)*Pi*Zeta[5]))/14175 + 
    (4*((-362390*I)*Pi^3 + 182280*Pi^4 + (482202*I)*Pi^5 + 24015*Pi^6 + 
       2174340*Zeta[3] - (12911220*I)*Pi*Zeta[3] + 3782520*Pi^2*Zeta[3] + 
       (3250800*I)*Pi^3*Zeta[3] + 15422400*Zeta[3]^2 + 18144000*Zeta[5] + 
       (35267400*I)*Pi*Zeta[5]))/(14175*(-1 + RATIO[x])^2) - 
    (4*(15512490 - (106942955*I)*Pi - 33951330*Pi^2 + (16172310*I)*Pi^3 + 
       1004535*Pi^4 - (3625398*I)*Pi^5 + 642870*Pi^6 + 324174690*Zeta[3] + 
       (2509920*I)*Pi*Zeta[3] - 28429380*Pi^2*Zeta[3] - 
       (9072000*I)*Pi^3*Zeta[3] - 88792200*Zeta[3]^2 - 308901600*Zeta[5] - 
       (67699800*I)*Pi*Zeta[5]))/127575 + ((4*I)/3645)*RATIO[x^(-1)]*
     (-2788231*Pi + (276939*I)*Pi^2 + 629808*Pi^3 + 6831*Pi^5 + 
      (3508920*I)*Zeta[3] + 1907820*Pi*Zeta[3] + 129600*Pi^3*Zeta[3] + 
      398520*Pi*Zeta[5])) + 
  Nf^2*((-4*((-1361*I)*Pi^3 + 120*Pi^4 + 8166*Zeta[3] + (720*I)*Pi*Zeta[3]))/
     (405*(-1 + RATIO[x])^2) - (RATIO[x^2]*(655*Pi^2 - (62*I)*Pi^3 + 
       66*Pi^4 + 196*Zeta[3] + (2160*I)*Pi*Zeta[3]))/15 + 
    (4*RATIO[(1 - x)^(-1)]*((5739*I)*Pi - 4173*Pi^2 - (1481*I)*Pi^3 + 
       136*Pi^4 + 8166*Zeta[3] + (5040*I)*Pi*Zeta[3]))/405 + 
    (4*RATIO[x]*(9468*Pi^2 - (1045*I)*Pi^3 + 724*Pi^4 + 2166*Zeta[3] + 
       (25920*I)*Pi*Zeta[3]))/405 + (-13932 + (175390*I)*Pi - 83475*Pi^2 + 
      (44964*I)*Pi^3 - 18954*Pi^4 + 219240*Zeta[3] - (572400*I)*Pi*Zeta[3])/
     3645 + ((2*I)/3645)*RATIO[x^(-1)]*(-60479*Pi + (11745*I)*Pi^2 + 
      34416*Pi^3 + (262440*I)*Zeta[3] + 17280*Pi*Zeta[3]) + 
    ((-4*RATIO[x^(-1)]*((159*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 + 
      (8*RATIO[x]*(-527*Pi^2 + (153*I)*Pi^3 + 66*Pi^4 + 306*Zeta[3] + 
         (2160*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-135*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[(1 - x)^(-1)]*((-1215*I)*Pi + 405*Pi^2 - (15*I)*Pi^3 - 
         225*Pi^4 + (16*I)*Pi^5 - 6030*Zeta[3] - (5400*I)*Pi*Zeta[3] + 
         360*Pi^2*Zeta[3] + 1800*Zeta[5]))/675 + 
      (4*((1350*I)*Pi^3 - 405*Pi^4 + (32*I)*Pi^5 - 8100*Zeta[3] - 
         (9720*I)*Pi*Zeta[3] + 720*Pi^2*Zeta[3] + 3600*Zeta[5]))/
       (675*(-1 + RATIO[x])^2) + (2*(4320 + (14490*I)*Pi + 46815*Pi^2 - 
         (2460*I)*Pi^3 - 1740*Pi^4 + (224*I)*Pi^5 + 37080*Zeta[3] - 
         (56160*I)*Pi*Zeta[3] + 5040*Pi^2*Zeta[3] + 25200*Zeta[5]))/675)/
     Nc^2) + 
  Nf*((((-2*I)/135)*RATIO[x^(-1)]*(9995*Pi - (1200*I)*Pi^2 + 360*Pi^3 + 
        168*Pi^5 - (11880*I)*Zeta[3] - 13200*Pi*Zeta[3]) - 
      (4*RATIO[x^2]*(-150*Pi^2 - (75*I)*Pi^3 + 56*Pi^4 + 180*Zeta[3] + 
         (1980*I)*Pi*Zeta[3]))/45 + (4*RATIO[x]*(475*Pi^2 + (840*I)*Pi^3 + 
         176*Pi^4 + 2160*Zeta[3] + (1440*I)*Pi*Zeta[3] - 240*Pi^2*Zeta[3] - 
         480*Zeta[5]))/45 - (2*(-6210 - (31065*I)*Pi - 85410*Pi^2 - 
         (26730*I)*Pi^3 - 10503*Pi^4 - (2763*I)*Pi^5 + 217*Pi^6 - 
         237600*Zeta[3] + (271260*I)*Pi*Zeta[3] + 29880*Pi^2*Zeta[3] + 
         (6480*I)*Pi^3*Zeta[3] + 51840*Zeta[3]^2 + 53460*Zeta[5] + 
         (162000*I)*Pi*Zeta[5]))/405 - 
      (2*((17850*I)*Pi^3 - 59787*Pi^4 - (3612*I)*Pi^5 + 3763*Pi^6 - 
         107100*Zeta[3] - (1239840*I)*Pi*Zeta[3] + 6720*Pi^2*Zeta[3] + 
         (123480*I)*Pi^3*Zeta[3] + 430920*Zeta[3]^2 + 10080*Zeta[5] + 
         (1542240*I)*Pi*Zeta[5]))/(945*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*((385560*I)*Pi - 599130*Pi^2 + (80010*I)*Pi^3 - 
         266931*Pi^4 - (38934*I)*Pi^5 + 9404*Pi^6 - 1735020*Zeta[3] - 
         (1134000*I)*Pi*Zeta[3] + 509040*Pi^2*Zeta[3] + 
         (317520*I)*Pi^3*Zeta[3] + 1406160*Zeta[3]^2 + 1459080*Zeta[5] + 
         (4989600*I)*Pi*Zeta[5]))/2835)/Nc + 
    Nc*((-128*I)*Pi*RATIO[x^(-2)]*Zeta[3] - ((2*I)/3645)*RATIO[x^(-1)]*
       (-1525318*Pi + (445095*I)*Pi^2 + 586272*Pi^3 + 7020*Pi^5 + 
        (2935440*I)*Zeta[3] + 382320*Pi*Zeta[3]) - ((4*I)/405)*RATIO[x]*
       ((-79371*I)*Pi^2 + 26035*Pi^3 - (17300*I)*Pi^4 + 1092*Pi^5 - 
        (134742*I)*Zeta[3] + 532440*Pi*Zeta[3] - (18000*I)*Pi^2*Zeta[3] - 
        (65880*I)*Zeta[5]) - (8*RATIO[x^3]*(3*Pi^4 + 20*Pi^2*Zeta[3] + 
         240*Zeta[5]))/9 + (RATIO[x^2]*(54045*Pi^2 + (35874*I)*Pi^3 + 
         11176*Pi^4 + 87948*Zeta[3] + (336960*I)*Pi*Zeta[3] + 
         6000*Pi^2*Zeta[3] + 72000*Zeta[5]))/135 + 
      (4*RATIO[(1 - x)^(-1)]*((429569*I)*Pi - 291228*Pi^2 - (279356*I)*Pi^3 - 
         596540*Pi^4 - (86877*I)*Pi^5 + 31460*Pi^6 - 6424404*Zeta[3] - 
         (4707360*I)*Pi*Zeta[3] + 713160*Pi^2*Zeta[3] + 
         (907200*I)*Pi^3*Zeta[3] + 3583440*Zeta[3]^2 + 4929120*Zeta[5] + 
         (10296720*I)*Pi*Zeta[5]))/2835 - 
      (2*((812168*I)*Pi^3 - 885675*Pi^4 - (53529*I)*Pi^5 + 57336*Pi^6 - 
         4873008*Zeta[3] - (19472040*I)*Pi*Zeta[3] - 287280*Pi^2*Zeta[3] + 
         (1693440*I)*Pi^3*Zeta[3] + 7076160*Zeta[3]^2 + 3141180*Zeta[5] + 
         (22317120*I)*Pi*Zeta[5]))/(2835*(-1 + RATIO[x])^2) + 
      (3765888 - (22512140*I)*Pi + 29103795*Pi^2 + (26648664*I)*Pi^3 + 
        5513130*Pi^4 + (697788*I)*Pi^5 - 243144*Pi^6 + 201617640*Zeta[3] - 
        (76136760*I)*Pi*Zeta[3] - 18234720*Pi^2*Zeta[3] - 
        (6531840*I)*Pi^3*Zeta[3] - 25310880*Zeta[3]^2 - 100290960*Zeta[5] - 
        (57970080*I)*Pi*Zeta[5])/25515)) + 
  G[1, x]*(((-8*I)/15)*(-2685*Pi - (1863*I)*Pi^2 + 400*Pi^3)*RATIO[x^(-2)] + 
    (88*RATIO[x^2]*(-3*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/3 + 
    Nf^2*((-8*((-1301*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (418*Pi^2*RATIO[x^2])/45 + (2*(288412 - (369459*I)*Pi + 36432*Pi^2 + 
         (17280*I)*Pi^3 - 212760*Zeta[3]))/3645 + 
      (2*RATIO[x^(-2)]*((-393*I)*Pi + 79*Pi^2 - 648*Zeta[3]))/9 - 
      ((2*I)/3645)*RATIO[x^(-1)]*(-60479*I - 418284*Pi - (8334*I)*Pi^2 + 
        15120*Pi^3 + (470880*I)*Zeta[3]) + 
      (2*RATIO[x]*(-60479 + (61146*I)*Pi - 61902*Pi^2 - (2160*I)*Pi^3 + 
         4320*Zeta[3]))/3645 + ((-4*(53 + (98*I)*Pi + 106*Pi^2)*RATIO[x])/
         15 - (196*Pi^2*RATIO[x^2])/45 + 
        (4*RATIO[x^(-1)]*(-53 - (488*I)*Pi + 314*Pi^2 + 1440*Zeta[3]))/15 - 
        (4*RATIO[x^(-2)]*((-135*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45 + 
        (8*(Pi^4 + (24*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*((-54*I)*Pi + 30*Pi^2 + (8*I)*Pi^3 + 3*Pi^4 + 
           (72*I)*Pi*Zeta[3]))/45 + (4*(1128 + (1725*I)*Pi - 504*Pi^2 + 
           (8*I)*Pi^3 + 21*Pi^4 - 1800*Zeta[3] + (504*I)*Pi*Zeta[3]))/45)/
       Nc^2) + (8*RATIO[x]*(9933 - (80082*I)*Pi + 56740*Pi^2 + 
       (19710*I)*Pi^3 - 7491*Pi^4 + (3126*I)*Pi^5 - 99180*Zeta[3] + 
       3960*Pi^2*Zeta[3] - 47520*Zeta[5]))/405 + ((8*I)/405)*RATIO[x^(-1)]*
     (-9933*I - 89100*Pi - (251362*I)*Pi^2 + 36510*Pi^3 + (7095*I)*Pi^4 + 
      4578*Pi^5 - (75240*I)*Zeta[3] + 35640*Pi*Zeta[3] + 
      (61200*I)*Pi^2*Zeta[3] - (2160*I)*Zeta[5]) + 
    (16*((590*I)*Pi^3 + 1797*Pi^4 - (36*I)*Pi^5 - 3540*Zeta[3] + 
       (62136*I)*Pi*Zeta[3] - 17280*Pi^2*Zeta[3] + 44280*Zeta[5]))/
     (135*(-1 + RATIO[x])^2) - (16*RATIO[(1 - x)^(-1)]*
      ((-167944*I)*Pi + 77880*Pi^2 + (19574*I)*Pi^3 - 590*Pi^4 - 
       (291*I)*Pi^5 + 26160*Zeta[3] + (191736*I)*Pi*Zeta[3] - 
       20880*Pi^2*Zeta[3] + 57780*Zeta[5]))/135 + 
    (8*(-37800 + (112749*I)*Pi + 223432*Pi^2 - (194058*I)*Pi^3 - 10071*Pi^4 - 
       (3852*I)*Pi^5 + 981540*Zeta[3] + (326376*I)*Pi*Zeta[3] - 
       18360*Pi^2*Zeta[3] + 349920*Zeta[5]))/405 + 
    Nc^2*((272*Pi^4*RATIO[x^3])/135 - 
      (4*RATIO[x^2]*(-99*Pi^2 - (4140*I)*Pi^3 + 170*Pi^4 - 16200*Zeta[3]))/
       135 + (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] + ((4*I)/15)*RATIO[x^(-2)]*
       (-5650*Pi - (1287*I)*Pi^2 + 380*Pi^3 + (14360*I)*Zeta[3] - 
        1200*Pi*Zeta[3]) + (4*RATIO[x]*(-2788231 - (102276*I)*Pi + 
         36816*Pi^2 - (517320*I)*Pi^3 + 103167*Pi^4 + (62694*I)*Pi^5 - 
         821880*Zeta[3] + (2227500*I)*Pi*Zeta[3] + 217080*Pi^2*Zeta[3] - 
         729000*Zeta[5]))/3645 + ((4*I)/3645)*RATIO[x^(-1)]*
       (2788231*I + 4194018*Pi + (373800*I)*Pi^2 - 426870*Pi^3 - 
        (99792*I)*Pi^4 + 60372*Pi^5 - (6306120*I)*Zeta[3] + 
        4403160*Pi*Zeta[3] + (349920*I)*Pi^2*Zeta[3] + (19440*I)*Zeta[5]) - 
      (8*RATIO[(1 - x)^(-1)]*((-171948*I)*Pi + 50430*Pi^2 + (25264*I)*Pi^3 + 
         6534*Pi^4 + (1557*I)*Pi^5 - 139560*Zeta[3] - (24984*I)*Pi*Zeta[3] + 
         10080*Pi^2*Zeta[3] + 2700*Zeta[5]))/135 + 
      (8*((13840*I)*Pi^3 + 3837*Pi^4 + (1302*I)*Pi^5 - 83040*Zeta[3] + 
         (67896*I)*Pi*Zeta[3] + 6480*Pi^2*Zeta[3] + 16200*Zeta[5]))/
       (135*(-1 + RATIO[x])^2) + (8*(4314352 - (2232981*I)*Pi + 417216*Pi^2 + 
         (1304424*I)*Pi^3 - 106218*Pi^4 - (10503*I)*Pi^5 - 3292110*Zeta[3] - 
         (2774898*I)*Pi*Zeta[3] - 176580*Pi^2*Zeta[3] + 2269620*Zeta[5]))/
       3645) + 
    Nf*(((-2*RATIO[x]*(9995 - (900*I)*Pi - 360*Pi^2 + (2520*I)*Pi^3 + 
           168*Pi^4 - 4560*Zeta[3]))/135 + 
        (4*RATIO[x^2]*(11*Pi^2 - (36*I)*Pi^3 - 36*Zeta[3]))/9 - 
        ((8*I)/9)*RATIO[x^(-2)]*(-30*Pi + (13*I)*Pi^2 + 18*Pi^3 - 
          (198*I)*Zeta[3]) + (2*RATIO[x^(-1)]*(-9995 + (9000*I)*Pi + 
           1800*Pi^2 - (2880*I)*Pi^3 + 24*Pi^4 + 15360*Zeta[3]))/135 + 
        (4*RATIO[(1 - x)^(-1)]*((9510*I)*Pi + 6210*Pi^2 + (180*I)*Pi^3 + 
           301*Pi^4 - 7320*Zeta[3] - (19800*I)*Pi*Zeta[3] + 
           480*Pi^2*Zeta[3]))/45 - (2*(-39070 + (27540*I)*Pi + 15360*Pi^2 + 
           (9990*I)*Pi^3 + 1653*Pi^4 + 30540*Zeta[3] - (74520*I)*Pi*Zeta[3] + 
           1440*Pi^2*Zeta[3]))/135 + (8*(18*Pi^4 - (17*I)*Pi^5 + 
           (1080*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 900*Zeta[5]))/
         (45*(-1 + RATIO[x])^2))/Nc + Nc*((-272*Pi^4*RATIO[x^3])/135 + 
        (2*RATIO[x^2]*(5421*Pi^2 - (10260*I)*Pi^3 + 340*Pi^4 - 
           30240*Zeta[3]))/135 - (128*I)*Pi*RATIO[x^(-3)]*Zeta[3] - 
        ((2*I)/9)*RATIO[x^(-2)]*(-3603*Pi - (637*I)*Pi^2 + 408*Pi^3 + 
          (7152*I)*Zeta[3] - 1440*Pi*Zeta[3]) - 
        (4*RATIO[x]*(-762659 - (394299*I)*Pi - 71967*Pi^2 - (342630*I)*Pi^3 + 
           24030*Pi^4 - 805140*Zeta[3] + (405000*I)*Pi*Zeta[3]))/3645 - 
        (4*RATIO[x^(-1)]*(-762659 + (1413774*I)*Pi + 137121*Pi^2 - 
           (257850*I)*Pi^3 + 17820*Pi^4 + 2653560*Zeta[3] + 
           (991440*I)*Pi*Zeta[3]))/3645 + 
        (8*((-2560*I)*Pi^3 + 762*Pi^4 - (561*I)*Pi^5 + 15360*Zeta[3] + 
           (32760*I)*Pi*Zeta[3] - 15840*Pi^2*Zeta[3] + 29700*Zeta[5]))/
         (135*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
          ((-15448*I)*Pi - 52215*Pi^2 - (9145*I)*Pi^3 - 3318*Pi^4 - 
           (612*I)*Pi^5 + 89070*Zeta[3] + (179640*I)*Pi*Zeta[3] - 
           16560*Pi^2*Zeta[3] + 32400*Zeta[5]))/135 + 
        (2*(-2235074 - (1032867*I)*Pi - 1415604*Pi^2 - (3411990*I)*Pi^3 - 
           25326*Pi^4 - (16524*I)*Pi^5 - 844020*Zeta[3] + 
           (9927360*I)*Pi*Zeta[3] - 427680*Pi^2*Zeta[3] + 874800*Zeta[5]))/
         3645))) + G[0, x]*(((8*I)/3)*RATIO[x^2]*((33*I)*Pi^2 + 152*Pi^3 + 
      (516*I)*Zeta[3]) - ((16*I)/45)*RATIO[x^(-1)]*(-4449*Pi - (780*I)*Pi^2 - 
      (440*I)*Pi^4 + 144*Pi^5 - 3960*Pi*Zeta[3] - (3360*I)*Pi^2*Zeta[3]) + 
    Nf^2*(((-4*I)/405)*(3397*Pi + (2430*I)*Pi^2 + 480*Pi^3)*RATIO[x^(-1)] + 
      (542*Pi^2*RATIO[x^2])/45 + (2*RATIO[x]*(60479 - (61146*I)*Pi - 
         98478*Pi^2 + (2160*I)*Pi^3 - 4320*Zeta[3]))/3645 - 
      (((4*I)/135)*(-4635*Pi - (1631*I)*Pi^2 + 80*Pi^3 + (240*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (-5739*I - 13905*Pi - (5497*I)*Pi^2 + 720*Pi^3 - (3600*I)*Zeta[3]) - 
      ((2*I)/3645)*(-190997*I - 487791*Pi - (132462*I)*Pi^2 + 6480*Pi^3 - 
        (8640*I)*Zeta[3]) + ((56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*(-53 - (98*I)*Pi + 34*Pi^2)*RATIO[x])/15 + (196*Pi^2*RATIO[x^2])/
         45 + (4*(-645 - (465*I)*Pi - 486*Pi^2 + (16*I)*Pi^3 + 48*Zeta[3]))/
         45 + (8*((23*I)*Pi - 15*Pi^2 + (24*I)*Pi^3 + 72*Zeta[3]))/
         (15*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*(-81 + (69*I)*Pi - 
           33*Pi^2 + (80*I)*Pi^3 + 240*Zeta[3]))/45)/Nc^2) + 
    (8*(35427 - (36201*I)*Pi - 823732*Pi^2 - (9396*I)*Pi^3 + 64506*Pi^4 - 
       (1872*I)*Pi^5 - 1353168*Zeta[3] + (100440*I)*Pi*Zeta[3] - 
       8640*Pi^2*Zeta[3] - 3240*Zeta[5]))/405 + 
    (8*RATIO[x]*(-9933 + (80082*I)*Pi - 38920*Pi^2 - (97470*I)*Pi^3 + 
       12045*Pi^4 - (720*I)*Pi^5 - 4500*Zeta[3] + (142560*I)*Pi*Zeta[3] + 
       46440*Pi^2*Zeta[3] + 87480*Zeta[5]))/405 + 
    (8*((317154*I)*Pi - 295972*Pi^2 - (1398*I)*Pi^3 + 4521*Pi^4 + 
       (1044*I)*Pi^5 - 226284*Zeta[3] - (59400*I)*Pi*Zeta[3] - 
       46440*Pi^2*Zeta[3] + 176040*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
    (8*RATIO[(1 - x)^(-1)]*(33054 + (951462*I)*Pi - 1807588*Pi^2 - 
       (66600*I)*Pi^3 + 104691*Pi^4 - (1350*I)*Pi^5 - 1795500*Zeta[3] - 
       (3240*I)*Pi*Zeta[3] - 162000*Pi^2*Zeta[3] + 187920*Zeta[5]))/405 + 
    Nc^2*((-272*Pi^4*RATIO[x^3])/135 + 
      (4*RATIO[x^2]*(21861*Pi^2 + (3960*I)*Pi^3 + 170*Pi^4 - 19440*Zeta[3]))/
       135 - ((8*I)/135)*RATIO[x^(-1)]*(-1894*Pi + (11970*I)*Pi^2 + 75*Pi^3 + 
        141*Pi^5 + 23430*Pi*Zeta[3]) + 
      (4*(-5284561 + (5402718*I)*Pi - 3550557*Pi^2 + (310446*I)*Pi^3 + 
         46899*Pi^4 + (15228*I)*Pi^5 + 3523608*Zeta[3] - 
         (3606120*I)*Pi*Zeta[3] + 100440*Pi^2*Zeta[3] - 1283040*Zeta[5]))/
       3645 - (8*RATIO[(1 - x)^(-1)]*(-123836 + (547976*I)*Pi - 266363*Pi^2 + 
         (35835*I)*Pi^3 - 2919*Pi^4 + (585*I)*Pi^5 + 550530*Zeta[3] - 
         (192060*I)*Pi*Zeta[3] - 63180*Pi^2*Zeta[3] - 105300*Zeta[5]))/405 + 
      (8*((547976*I)*Pi - 226794*Pi^2 + (18453*I)*Pi^3 - 2631*Pi^4 + 
         (2070*I)*Pi^5 + 495414*Zeta[3] - (84060*I)*Pi*Zeta[3] - 
         43740*Pi^2*Zeta[3] - 97200*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(2788231 + (102276*I)*Pi - 2617476*Pi^2 - (393660*I)*Pi^3 - 
         43767*Pi^4 - (18630*I)*Pi^5 + 1505520*Zeta[3] - 
         (2013660*I)*Pi*Zeta[3] + 74520*Pi^2*Zeta[3] + 116640*Zeta[5]))/
       3645) + Nf*(((8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*RATIO[x]*(9995 - (900*I)*Pi - 3780*Pi^2 - (720*I)*Pi^3 + 
           168*Pi^4 - 8880*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(11*Pi^2 - (9*I)*Pi^3 - 18*Zeta[3]))/9 + 
        (2*(-28715 + (31860*I)*Pi - 21810*Pi^2 - (2160*I)*Pi^3 + 804*Pi^4 - 
           (366*I)*Pi^5 - 60600*Zeta[3] + 2160*Pi^2*Zeta[3] + 5400*Zeta[5]))/
         135 - (4*RATIO[(1 - x)^(-1)]*(-3060 + (12930*I)*Pi - 1235*Pi^2 - 
           (390*I)*Pi^3 + 316*Pi^4 - (152*I)*Pi^5 - 27060*Zeta[3] + 
           (2880*I)*Pi*Zeta[3] + 2880*Pi^2*Zeta[3] + 7200*Zeta[5]))/45 + 
        (4*((12930*I)*Pi + 1455*Pi^2 + (270*I)*Pi^3 + 98*Pi^4 - (89*I)*Pi^5 - 
           17100*Zeta[3] - (4320*I)*Pi*Zeta[3] + 3960*Pi^2*Zeta[3] + 
           8100*Zeta[5]))/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((272*Pi^4*RATIO[x^3])/135 - (2*RATIO[x^2]*(15771*Pi^2 + 
           (7560*I)*Pi^3 + 340*Pi^4 - 15120*Zeta[3]))/135 + 
        (4*RATIO[x]*(-762659 - (394299*I)*Pi + 763953*Pi^2 + 
           (231390*I)*Pi^3 + 13230*Pi^4 - 429300*Zeta[3] + 
           (366120*I)*Pi*Zeta[3]))/3645 + ((4*I)/405)*RATIO[x^(-1)]*
         (-43811*Pi + (29160*I)*Pi^2 + 3180*Pi^3 + 25560*Pi*Zeta[3]) - 
        (4*RATIO[(1 - x)^(-1)]*(-61367 + (172115*I)*Pi + 221954*Pi^2 - 
           (133140*I)*Pi^3 + 13254*Pi^4 - (5544*I)*Pi^5 - 1258380*Zeta[3] + 
           (43920*I)*Pi*Zeta[3] + 207360*Pi^2*Zeta[3] + 324000*Zeta[5]))/
         405 + (2*((344230*I)*Pi + 468492*Pi^2 - (143460*I)*Pi^3 + 
           9453*Pi^4 - (11952*I)*Pi^5 - 1902960*Zeta[3] - 
           (515880*I)*Pi*Zeta[3] + 375840*Pi^2*Zeta[3] + 583200*Zeta[5]))/
         (405*(-1 + RATIO[x])^2) + (2*(503404 - (496737*I)*Pi + 
           1842684*Pi^2 - (1454220*I)*Pi^3 + 86103*Pi^4 - (18792*I)*Pi^5 - 
           7011360*Zeta[3] + (3100680*I)*Pi*Zeta[3] + 816480*Pi^2*Zeta[3] + 
           1166400*Zeta[5]))/3645)))}


==> anc/H_gg_gg_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0, 0, 0, 0}


==> anc/H_gg_gg_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x])/3) + 
  Nf*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x])/3) + 
  e*(Nc*(-20/9 - ((4*I)/3)*Pi + (32*RATIO[(1 - x)^(-1)])/9 + 
      G[1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (8/3 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (-32/9 - ((4*I)/3)*Pi)*RATIO[x]) + 
    Nf*(32/9 + ((4*I)/3)*Pi - (44*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*RATIO[x^(-1)] + G[1, 1, x]*((-8*RATIO[x^(-2)])/3 + 
        (8*RATIO[x^(-1)])/3) + G[1, x]*((4*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + (-8/3 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      (44/9 + ((4*I)/3)*Pi)*RATIO[x])) + 
  e^2*(Nf*(208/27 + ((32*I)/9)*Pi - (7*Pi^2)/9 + (-340/27 + Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + (((-76*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (76/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((44*RATIO[(1 - x)^(-1)])/9 + (((-52*I)/9)*Pi + (4*Pi^2)/3)*
         RATIO[x^(-2)] + (-76/9 + ((52*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-1)]) + (340/27 + ((44*I)/9)*Pi - (7*Pi^2)/9)*RATIO[x]) + 
    Nc*(-112/27 - ((20*I)/9)*Pi + (7*Pi^2)/9 + (208/27 - Pi^2/9)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)] + 
      G[1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + (28/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + (((28*I)/9)*Pi - (4*Pi^2)/3)*
         RATIO[x^(-2)] + (52/9 - ((28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      (-208/27 - ((32*I)/9)*Pi + (7*Pi^2)/9)*RATIO[x])) + 
  e^3*(Nf*(1280/81 + ((208*I)/27)*Pi - (56*Pi^2)/27 - (I/3)*Pi^3 + 
      (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      G[0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - (16*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
      (((-548*I)/27)*Pi + (38*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + 
      G[0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, x]*
       ((4*RATIO[(1 - x)^(-1)])/3 + (104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-128/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[0, 1, x]*
       ((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, x]*((-44*RATIO[(1 - x)^(-1)])/9 + 
        (-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (548/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, x]*((340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (-548/27 + ((320*I)/27)*Pi - (8*Pi^2)/3 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (2300/81 + ((340*I)/27)*Pi - (77*Pi^2)/27 - 
        (I/3)*Pi^3)*RATIO[x] + (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 - 
        (28*RATIO[x])/9)*Zeta[3]) + Nc*(-656/81 - ((112*I)/27)*Pi + 
      (35*Pi^2)/27 + (I/3)*Pi^3 + (1280/81 - (8*Pi^2)/27)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((320*I)/27)*Pi - (26*Pi^2)/9 - 
        ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + G[1, 0, 1, 1, x]*
       ((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, x]*((-4*RATIO[(1 - x)^(-1)])/3 + (-56/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-2)] + (80/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*
         RATIO[x^(-1)]) + G[1, 1, x]*((32*RATIO[(1 - x)^(-1)])/9 + 
        (164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-320/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, x]*((-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*RATIO[x^(-2)] + 
        (320/27 - ((164*I)/27)*Pi + (4*Pi^2)/3 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-1280/81 - ((208*I)/27)*Pi + (56*Pi^2)/27 + 
        (I/3)*Pi^3)*RATIO[x] + (28/9 - (28*RATIO[(1 - x)^(-1)])/9 + 
        (28*RATIO[x])/9)*Zeta[3])) + 
  e^4*(Nf*(7744/243 + ((1280*I)/81)*Pi - (364*Pi^2)/81 - ((8*I)/9)*Pi^3 + 
      (73*Pi^4)/1080 + (-14644/243 + (85*Pi^2)/81 + (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[1, 1, 1, 1, 1, x]*((32*RATIO[x^(-2)])/3 - 
        (32*RATIO[x^(-1)])/3) + G[0, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((-3580*I)/81)*Pi + (274*Pi^2)/27 + 
        ((19*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[0, 1, 1, 1, 1, x]*(-8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
      G[0, 0, 1, 1, x]*((-52/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (52/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*
       ((-4*RATIO[(1 - x)^(-1)])/3 + (-52/3 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (20 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((104/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-104/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 0, 1, 1, x]*
       ((52/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-52/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 1, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((44*RATIO[(1 - x)^(-1)])/9 + 
        (640/27 - ((52*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (-868/27 + ((52*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((-320/27 + ((52*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (320/27 - ((52*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((52*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-52*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((-320*I)/27)*Pi + (26*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((320*I)/27)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (14644/243 + ((2300*I)/81)*Pi - (595*Pi^2)/81 - 
        ((11*I)/9)*Pi^3 + (73*Pi^4)/1080)*RATIO[x] + 
      (-224/27 - ((28*I)/9)*Pi + (308*RATIO[(1 - x)^(-1)])/27 + 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (-308/27 - ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((-340/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 + ((320*I)/27)*Pi - (65*Pi^2)/27 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (3580/81 - ((320*I)/27)*Pi + (59*Pi^2)/27 + 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((56*RATIO[x^(-2)])/9 - 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((-1936*I)/81)*Pi + (160*Pi^2)/27 + ((13*I)/9)*Pi^3 - (2*Pi^4)/9)*
         RATIO[x^(-2)] + (-3580/81 + ((1936*I)/81)*Pi - (47*Pi^2)/9 - 
          ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((-28*RATIO[(1 - x)^(-1)])/9 + ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (56/9 - ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3])) + 
    Nc*(-3904/243 - ((656*I)/81)*Pi + (196*Pi^2)/81 + ((5*I)/9)*Pi^3 - 
      (73*Pi^4)/1080 + (7744/243 - (52*Pi^2)/81 - (47*Pi^4)/1080)*
       RATIO[(1 - x)^(-1)] + G[0, 1, 1, 1, 1, x]*(8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, x]*((16*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3) + G[0, 0, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*((8*RATIO[x^(-2)])/3 - 
        (8*RATIO[x^(-1)])/3) + (((1936*I)/81)*Pi - (160*Pi^2)/27 - 
        ((13*I)/9)*Pi^3 + (2*Pi^4)/9)*RATIO[x^(-1)] + 
      G[0, 1, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[1, 0, 0, 1, 1, x]*((-8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      G[0, 0, 1, 1, 1, x]*((-16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      G[1, 0, 1, 1, x]*((-28/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + 
        (28/9 - ((8*I)/3)*Pi)*RATIO[x^(-1)]) + G[0, 1, 1, 1, x]*
       ((-56/9 + ((8*I)/3)*Pi)*RATIO[x^(-2)] + (56/9 - ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[1, 1, 1, 1, x]*((4*RATIO[(1 - x)^(-1)])/3 + 
        (28/3 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-12 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
       ((28/9 - ((8*I)/3)*Pi)*RATIO[x^(-2)] + (-28/9 + ((8*I)/3)*Pi)*
         RATIO[x^(-1)]) + G[0, 0, 0, 1, x]*(((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 1, 0, 1, x]*
       (((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[0, 1, 0, 1, x]*(((-8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*Pi*RATIO[x^(-1)]) + G[1, 0, 0, 1, x]*
       (((-8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*Pi*RATIO[x^(-1)]) + 
      G[1, 0, 1, x]*((((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, 1, x]*((164/27 - ((28*I)/9)*Pi + (10*Pi^2)/9)*RATIO[x^(-2)] + 
        (-164/27 + ((28*I)/9)*Pi - (10*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[1, 1, 1, x]*((-32*RATIO[(1 - x)^(-1)])/9 + 
        (-328/27 + ((28*I)/9)*Pi - (8*Pi^2)/9)*RATIO[x^(-2)] + 
        (484/27 - ((28*I)/9)*Pi + (8*Pi^2)/9)*RATIO[x^(-1)]) + 
      G[0, 0, 1, x]*((((28*I)/9)*Pi - (4*Pi^2)/3)*RATIO[x^(-2)] + 
        (((-28*I)/9)*Pi + (4*Pi^2)/3)*RATIO[x^(-1)]) + 
      G[0, 1, x]*((((164*I)/27)*Pi - (14*Pi^2)/9 - ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (((-164*I)/27)*Pi + (14*Pi^2)/9 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-1)]) + (-7744/243 - ((1280*I)/81)*Pi + (364*Pi^2)/81 + 
        ((8*I)/9)*Pi^3 - (73*Pi^4)/1080)*RATIO[x] + 
      (140/27 + ((28*I)/9)*Pi - (224*RATIO[(1 - x)^(-1)])/27 - 
        ((56*I)/9)*Pi*RATIO[x^(-1)] + (224/27 + ((28*I)/9)*Pi)*RATIO[x])*
       Zeta[3] + G[1, 1, x]*((208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (976/81 - ((164*I)/27)*Pi + (35*Pi^2)/27 + ((2*I)/3)*Pi^3)*
         RATIO[x^(-2)] + (-1936/81 + ((164*I)/27)*Pi - (29*Pi^2)/27 - 
          ((2*I)/3)*Pi^3)*RATIO[x^(-1)] + ((-56*RATIO[x^(-2)])/9 + 
          (56*RATIO[x^(-1)])/9)*Zeta[3]) + 
      G[1, x]*((-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (((976*I)/81)*Pi - (82*Pi^2)/27 - ((7*I)/9)*Pi^3 + (2*Pi^4)/9)*
         RATIO[x^(-2)] + (1936/81 - ((976*I)/81)*Pi + (23*Pi^2)/9 + 
          ((7*I)/9)*Pi^3 - (2*Pi^4)/9)*RATIO[x^(-1)] + 
        ((28*RATIO[(1 - x)^(-1)])/9 - ((56*I)/9)*Pi*RATIO[x^(-2)] + 
          (-56/9 + ((56*I)/9)*Pi)*RATIO[x^(-1)])*Zeta[3]))), 
 G[0, 0, 1, 0, 0, x]*(Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 1, 0, 0, x]*
   (Nf*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^4)/(3*(-1 + RATIO[x])^2)) + Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 0, 1, 0, 0, x]*
   (Nc*((8*e^4*RATIO[(1 - x)^(-1)])/3 - (8*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (16*e^4)/(3*(-1 + RATIO[x])^2)) + Nc*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^4)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 0, 0, x]*
   (Nc*((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + Nc*(-8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, x]*
   (Nc*((32*e^4*RATIO[(1 - x)^(-1)])/3 - (32*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, x]*(Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 1, 1, 0, x]*
   (Nf*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nc*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, x]*(Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2)) + G[1, 0, 1, 0, x]*
   (Nc*(((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2) + Nf*(((-8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3 + (4*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*e^4*RATIO[x^(-1)])/3 + (((4*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
         2*e^4*Pi))/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, x]*
   (Nf*((-8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*
   (Nf*((-4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nc*(((-4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*
   (Nc*((-4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    Nf*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, x]*(Nc*((-4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2)) + 
    Nf*((4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[1, 1, 0, x]*
   (Nc*((4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 - (4*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2)) + 
    Nf*((-4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (4*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2))/
       (9*(-1 + RATIO[x])^2))) + G[0, 0, 0, x]*
   (Nc*((4*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (4*(3*e^3 + 8*e^4)*RATIO[x^(-1)])/9 - 
      (4*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((-4*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (4*(3*e^3 + 11*e^4)*RATIO[x^(-1)])/9 + 
      (4*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
         6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[1, 0, 0, x]*
   (Nc*((-2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (2*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2)) + 
    Nf*((2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 1, x]*(Nf*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nc*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Nc*(((4*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + 
        (6*I)*e^4*Zeta[3]) - (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2) + Nf*(((-4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((4*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*(((2*I)/27)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 42*e^3*Pi - 
        82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - (((2*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 
         82*e^4*Pi - (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    Nf*((-2*RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/27 + (2*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - 
         (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 
         36*e^4*Zeta[3]))/(27*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Nc*(((36*e^2 + 96*e^3 + 208*e^4 - 3*e^4*Pi^2)*RATIO[x^(-1)])/
       27 - (RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
         (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
         87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
      (216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
        (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
        (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2)) + 
    Nf*(((-36*e^2 - 132*e^3 - 340*e^4 + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
        (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
        (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(81*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
         (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
         177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/81)) + 
  G[1, x]*(Nf*(-(RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
          27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/135 + 
      ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
        780*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
          27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
      ((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
        420*e^4*Zeta[3])/(135*(-1 + RATIO[x])^2))) + 
  G[0, x]*(Nc*((RATIO[x^(-1)]*(-108*e - 288*e^2 - 624*e^3 - 1280*e^4 + 
         9*e^3*Pi^2 + 24*e^4*Pi^2 + 252*e^4*Zeta[3]))/81 + 
      ((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
        540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
        (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
         (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + 
         (4880*I)*e^4*Pi - 540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - 
         (90*I)*e^3*Pi^3 - (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 
         1260*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3]))/405) + 
    Nf*((RATIO[x^(-1)]*(108*e + 396*e^2 + 1020*e^3 + 2300*e^4 - 9*e^3*Pi^2 - 
         33*e^4*Pi^2 - 252*e^4*Zeta[3]))/81 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
         (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - 
         (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         180*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/405 + 
      ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
        540*e^2*Pi^2 + 1170*e^3*Pi^2 + 2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(405*(-1 + RATIO[x])^2))) + 
  Nf*((RATIO[x^(-1)]*(-12960 - 47520*e - 122400*e^2 - 276000*e^3 - 
       585760*e^4 + 1080*e^2*Pi^2 + 3960*e^3*Pi^2 + 10200*e^4*Pi^2 + 
       423*e^4*Pi^4 + 30240*e^3*Zeta[3] + 110880*e^4*Zeta[3]))/9720 - 
    (RATIO[x]*(12960 + 47520*e + 122400*e^2 + 276000*e^3 + 585760*e^4 + 
       (12960*I)*e*Pi + (47520*I)*e^2*Pi + (122400*I)*e^3*Pi + 
       (276000*I)*e^4*Pi - 7560*e^2*Pi^2 - 27720*e^3*Pi^2 - 71400*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (11880*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 110880*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (12960 + 41040*e + 98640*e^2 + 214800*e^3 + 447760*e^4 + 
      (12960*I)*e*Pi + (41040*I)*e^2*Pi + (98640*I)*e^3*Pi + 
      (214800*I)*e^4*Pi - 7560*e^2*Pi^2 - 23940*e^3*Pi^2 - 57540*e^4*Pi^2 - 
      (3240*I)*e^3*Pi^3 - (10260*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
      30240*e^3*Zeta[3] - 95760*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + 
       (16440*I)*e^3*Pi + (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 
       8220*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - 
       (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     810) + Nc*((RATIO[x^(-1)]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 
       309760*e^4 - 1080*e^2*Pi^2 - 2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 
       423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3]))/9720 + 
    (RATIO[x]*(12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + 
       (12960*I)*e*Pi + (34560*I)*e^2*Pi + (74880*I)*e^3*Pi + 
       (153600*I)*e^4*Pi - 7560*e^2*Pi^2 - 20160*e^3*Pi^2 - 43680*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (8640*I)*e^4*Pi^3 + 657*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     9720 + (-12960 - 28080*e - 57600*e^2 - 116160*e^3 - 232960*e^4 - 
      (12960*I)*e*Pi - (28080*I)*e^2*Pi - (57600*I)*e^3*Pi - 
      (116160*I)*e^4*Pi + 7560*e^2*Pi^2 + 16380*e^3*Pi^2 + 33600*e^4*Pi^2 + 
      (3240*I)*e^3*Pi^3 + (7020*I)*e^4*Pi^3 - 657*e^4*Pi^4 + 
      30240*e^3*Zeta[3] + 65520*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3])/
     4860 + ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 
      162*e^3*Pi^4 + 189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 
      2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
      2160*e^4*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - 
       (9600*I)*e^3*Pi - (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 
       4800*e^4*Pi^2 - (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + 
       (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 
       2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 4920*e^4*Zeta[3] + 
       (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5]))/
     810), Nc*((-4*RATIO[(1 - x)^(-1)])/3 - (4*RATIO[x^(-1)])/3) + 
  Nf*((4*RATIO[(1 - x)^(-1)])/3 + (4*RATIO[x^(-1)])/3) + 
  e*(Nf*(-4/3 + (44*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-1)])/9 + 
      G[1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x])/3) + 
      (4*Pi^2*RATIO[x])/3 + G[0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 + 
        (8*RATIO[x])/3) + G[0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3)) + Nc*(4/3 - (32*RATIO[(1 - x)^(-1)])/9 - 
      (32*RATIO[x^(-1)])/9 + G[0, x]*(4/3 + (4*RATIO[x^(-1)])/3 - 
        (8*RATIO[x])/3) - (4*Pi^2*RATIO[x])/3 + 
      G[1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x])/3) + 
      G[0, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      (4*Pi^2*RATIO[x^2])/3 + G[0, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3))) + 
  e^2*(Nf*(-44/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (340/27 - Pi^2/9)*RATIO[x^(-1)] + (26*Pi^2*RATIO[x])/9 + 
      G[0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + (28*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 
        (76*RATIO[x])/9 - (52*RATIO[x^2])/9) + G[0, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) - (26*Pi^2*RATIO[x^2])/9 + 
      G[0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + (-76/9 - (4*Pi^2)/3)*
         RATIO[x] + (4*Pi^2*RATIO[x^2])/3) + 
      G[0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (76/9 - (4*Pi^2)/3)*RATIO[x] + 
        (4*Pi^2*RATIO[x^2])/3) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[3]) + Nc*(32/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
      (-208/27 + Pi^2/9)*RATIO[x^(-1)] - (14*Pi^2*RATIO[x])/9 + 
      G[0, 0, 0, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + 
      G[0, 1, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      G[1, 0, x]*((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + 
      (14*Pi^2*RATIO[x^2])/9 + G[0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, x]*(4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 
        (52*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[0, x]*(20/9 + (32*RATIO[x^(-1)])/9 + 
        (-52/9 + (4*Pi^2)/3)*RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      G[1, x]*(-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (52/9 + (4*Pi^2)/3)*
         RATIO[x] - (4*Pi^2*RATIO[x^2])/3) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[3])) + 
  e^3*(Nc*(208/27 - Pi^2/9 + (-1280/81 + (8*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (-1280/81 + (8*Pi^2)/27)*RATIO[x^(-1)] + ((-82*Pi^2)/27 + Pi^4/45)*
       RATIO[x] + G[0, 0, 0, x]*(4/3 + (4*RATIO[x^(-1)])/3 + 
        (32*RATIO[x])/9 - (56*RATIO[x^2])/9) + G[1, 1, 1, x]*
       (-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + (80*RATIO[x])/9 - 
        (56*RATIO[x^2])/9) + G[0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((82*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
      G[0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((-28*RATIO[x])/9 + (28*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(-8*RATIO[x] + 8*RATIO[x^2]) + 
      G[1, 1, x]*(32/9 - (32*RATIO[(1 - x)^(-1)])/9 + (-320/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(-20/9 - (32*RATIO[x^(-1)])/9 + (-8/27 - (10*Pi^2)/9)*
         RATIO[x] + (164/27 + (10*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 1, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + (-164/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((164/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-164/27 + (14*Pi^2)/9)*RATIO[x^2]) + 
      ((28*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-1)])/9 - (28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9)*Zeta[3] + G[1, x]*(-208/27 + Pi^2/9 + 
        (208/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + (320/27 + (4*Pi^2)/3)*
         RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3]) + 
      G[0, x]*(112/27 - Pi^2/9 + (208/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (-320/27 + (16*Pi^2)/9)*RATIO[x] - (14*Pi^2*RATIO[x^2])/9 + 
        ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*Zeta[3])) + 
    Nf*(-340/27 + Pi^2/9 + (2300/81 - (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
      (2300/81 - (11*Pi^2)/27)*RATIO[x^(-1)] + ((160*Pi^2)/27 - Pi^4/45)*
       RATIO[x] + G[0, 0, 0, 0, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[1, 1, 1, 1, x]*(8*RATIO[x] - 8*RATIO[x^2]) + 
      G[0, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 0, 1, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[1, 1, 0, x]*((52*RATIO[x])/9 - (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 1, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, x]*((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + 
      ((-160*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + G[0, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[0, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 0, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 0, 1, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, 0, x]*
       ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + G[1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - (128*RATIO[x])/9 + 
        (104*RATIO[x^2])/9) + G[0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - 
        (80*RATIO[x])/9 + (104*RATIO[x^2])/9) + 
      G[0, 1, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + (320/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, x]*((-320/27 + (14*Pi^2)/9)*RATIO[x] + 
        (320/27 - (14*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, x]*(32/9 + (44*RATIO[x^(-1)])/9 + (92/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      G[1, 1, x]*(-44/9 + (44*RATIO[(1 - x)^(-1)])/9 + (548/27 + (10*Pi^2)/9)*
         RATIO[x] + (-320/27 - (10*Pi^2)/9)*RATIO[x^2]) + 
      ((-28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x^(-1)])/9 + (52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9)*Zeta[3] + G[0, x]*(-208/27 + Pi^2/9 + 
        (-340/27 + Pi^2/9)*RATIO[x^(-1)] + (548/27 - (28*Pi^2)/9)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]) + G[1, x]*(340/27 - Pi^2/9 + (-340/27 + Pi^2/9)*
         RATIO[(1 - x)^(-1)] + (-548/27 - (8*Pi^2)/3)*RATIO[x] + 
        (26*Pi^2*RATIO[x^2])/9 + ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*
         Zeta[3]))) + 
  e^4*(Nf*(-2300/81 + (11*Pi^2)/27 + (14644/243 - (85*Pi^2)/81 - 
        (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (14644/243 - (85*Pi^2)/81 - (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((968*Pi^2)/81 - (13*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, x]*
       (4/3 + (4*RATIO[x^(-1)])/3 + (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, x]*(-4/3 + (4*RATIO[(1 - x)^(-1)])/3 + 20*RATIO[x] - 
        (52*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((52*RATIO[x])/9 - 
        (52*RATIO[x^2])/9) + G[0, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((8*RATIO[x])/3 - 
        (8*RATIO[x^2])/3) + ((-968*Pi^2)/81 + (13*Pi^4)/270)*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 0, 1, 1, 1, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[1, 1, 0, 0, 0, x]*((-8*RATIO[x])/3 + (8*RATIO[x^2])/3) + 
      G[0, 1, 1, 1, 1, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[1, 0, 0, 0, 0, x]*((-16*RATIO[x])/3 + (16*RATIO[x^2])/3) + 
      G[0, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 0, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 0, 1, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[1, 1, 1, 0, x]*((-52*RATIO[x])/9 + (52*RATIO[x^2])/9) + 
      G[0, 0, 0, 0, 0, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[1, 1, 1, 1, 1, x]*((-32*RATIO[x])/3 + (32*RATIO[x^2])/3) + 
      G[0, 1, 1, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 0, 0, x]*((-4*Pi^2*RATIO[x])/3 + (4*Pi^2*RATIO[x^2])/3) + 
      G[1, 1, 1, x]*(44/9 - (44*RATIO[(1 - x)^(-1)])/9 + 
        (-868/27 - (8*Pi^2)/9)*RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 0, x]*(-32/9 - (44*RATIO[x^(-1)])/9 + (-412/27 - (8*Pi^2)/9)*
         RATIO[x] + (640/27 + (8*Pi^2)/9)*RATIO[x^2]) + 
      G[0, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[0, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 0, 1, x]*((320/27 - (14*Pi^2)/9)*RATIO[x] + 
        (-320/27 + (14*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 0, x]*
       ((320/27 - (14*Pi^2)/9)*RATIO[x] + (-320/27 + (14*Pi^2)/9)*
         RATIO[x^2]) + (28/9 - (308*RATIO[(1 - x)^(-1)])/27 - 
        (308*RATIO[x^(-1)])/27 + (320/27 - (10*Pi^2)/3)*RATIO[x] + 
        (-320/27 + (10*Pi^2)/3)*RATIO[x^2])*Zeta[3] + 
      G[0, 1, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((-1936/81 + (91*Pi^2)/27)*RATIO[x] + 
        (1936/81 - (91*Pi^2)/27)*RATIO[x^2] + 
        ((80*RATIO[x])/9 - (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(-340/27 + Pi^2/9 + (340/27 - Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (3580/81 + (59*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, 0, x]*(208/27 - Pi^2/9 + (340/27 - Pi^2/9)*RATIO[x^(-1)] + 
        (292/81 + (71*Pi^2)/27)*RATIO[x] + (-1936/81 - (65*Pi^2)/27)*
         RATIO[x^2] + ((-32*RATIO[x])/9 + (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[0, x]*(-1280/81 + (8*Pi^2)/27 + (-2300/81 + (11*Pi^2)/27)*
         RATIO[x^(-1)] + (3580/81 - (179*Pi^2)/27 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (28/9 + (28*RATIO[x^(-1)])/9 - 12*RATIO[x] + (52*RATIO[x^2])/9)*
         Zeta[3]) + G[1, x]*(2300/81 - (11*Pi^2)/27 + 
        (-2300/81 + (11*Pi^2)/27)*RATIO[(1 - x)^(-1)] + 
        (-3580/81 - (47*Pi^2)/9 + Pi^4/45)*RATIO[x] + 
        ((160*Pi^2)/27 - Pi^4/45)*RATIO[x^2] + 
        (-28/9 + (28*RATIO[(1 - x)^(-1)])/9 + (4*RATIO[x])/9 + 
          (52*RATIO[x^2])/9)*Zeta[3]) + ((8*RATIO[x])/3 - (8*RATIO[x^2])/3)*
       Zeta[5]) + Nc*(1280/81 - (8*Pi^2)/27 + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[(1 - x)^(-1)] + 
      (-7744/243 + (52*Pi^2)/81 + (47*Pi^4)/1080)*RATIO[x^(-1)] + 
      ((-488*Pi^2)/81 + (7*Pi^4)/270)*RATIO[x] + G[0, 0, 0, 0, 0, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[1, 1, 1, 1, 1, x]*
       ((32*RATIO[x])/3 - (32*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
       ((16*RATIO[x])/3 - (16*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
       ((28*RATIO[x])/9 - (28*RATIO[x^2])/9) + G[0, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 1, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
       ((8*RATIO[x])/3 - (8*RATIO[x^2])/3) + ((488*Pi^2)/81 - (7*Pi^4)/270)*
       RATIO[x^2] + G[0, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*((-8*RATIO[x])/3 + 
        (8*RATIO[x^2])/3) + G[0, 1, 1, 1, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 0, 0, 0, x]*((-28*RATIO[x])/9 + 
        (28*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
       (4/3 - (4*RATIO[(1 - x)^(-1)])/3 - 12*RATIO[x] + (28*RATIO[x^2])/3) + 
      G[0, 0, 0, 0, x]*(-4/3 - (4*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 
        (28*RATIO[x^2])/3) + G[0, 1, 1, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*((4*Pi^2*RATIO[x])/3 - 
        (4*Pi^2*RATIO[x^2])/3) + G[0, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[0, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[1, 0, 1, x]*
       ((-164/27 + (14*Pi^2)/9)*RATIO[x] + (164/27 - (14*Pi^2)/9)*
         RATIO[x^2]) + G[1, 1, 0, x]*((-164/27 + (14*Pi^2)/9)*RATIO[x] + 
        (164/27 - (14*Pi^2)/9)*RATIO[x^2]) + G[0, 0, 0, x]*
       (20/9 + (32*RATIO[x^(-1)])/9 + (172/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + G[1, 1, 1, x]*
       (-32/9 + (32*RATIO[(1 - x)^(-1)])/9 + (484/27 + (8*Pi^2)/9)*RATIO[x] + 
        (-328/27 - (8*Pi^2)/9)*RATIO[x^2]) + 
      (-28/9 + (224*RATIO[(1 - x)^(-1)])/27 + (224*RATIO[x^(-1)])/27 + 
        (-164/27 + (10*Pi^2)/3)*RATIO[x] + (164/27 - (10*Pi^2)/3)*RATIO[x^2])*
       Zeta[3] + G[0, 0, x]*(-112/27 + Pi^2/9 + (-208/27 + Pi^2/9)*
         RATIO[x^(-1)] + (-16/81 - (41*Pi^2)/27)*RATIO[x] + 
        (976/81 + (35*Pi^2)/27)*RATIO[x^2] + 
        ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 1, x]*(208/27 - Pi^2/9 + (-208/27 + Pi^2/9)*RATIO[(1 - x)^(-1)] + 
        (-1936/81 - (29*Pi^2)/27)*RATIO[x] + (976/81 + (35*Pi^2)/27)*
         RATIO[x^2] + ((32*RATIO[x])/9 - (32*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, x]*(-1280/81 + (8*Pi^2)/27 + (1280/81 - (8*Pi^2)/27)*
         RATIO[(1 - x)^(-1)] + (1936/81 + (23*Pi^2)/9 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (28/9 - (28*RATIO[(1 - x)^(-1)])/9 - (28*RATIO[x])/9 - 
          (28*RATIO[x^2])/9)*Zeta[3]) + G[0, x]*(656/81 - (5*Pi^2)/27 + 
        (1280/81 - (8*Pi^2)/27)*RATIO[x^(-1)] + 
        (-1936/81 + (95*Pi^2)/27 - Pi^4/45)*RATIO[x] + 
        ((-82*Pi^2)/27 + Pi^4/45)*RATIO[x^2] + 
        (-28/9 - (28*RATIO[x^(-1)])/9 + (28*RATIO[x])/3 - (28*RATIO[x^2])/9)*
         Zeta[3]) + G[0, 1, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + 
        (-976/81 + (49*Pi^2)/27)*RATIO[x^2] + 
        ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      G[1, 0, x]*((976/81 - (49*Pi^2)/27)*RATIO[x] + (-976/81 + (49*Pi^2)/27)*
         RATIO[x^2] + ((-80*RATIO[x])/9 + (80*RATIO[x^2])/9)*Zeta[3]) + 
      ((-8*RATIO[x])/3 + (8*RATIO[x^2])/3)*Zeta[5])), 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405, 
 G[0, 0, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-16*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-16*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] - ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)]) + G[0, 0, 1, 1, x]*
   (((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, x]*((16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((16*e^4*RATIO[(1 - x)^(-1)])/3 - (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-16*e^4*RATIO[(1 - x)^(-1)])/3 + (16*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (8*(6*e^3 + 7*e^4 - (6*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*(((-8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((8*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 6*e^4*Pi))/
     (-1 + RATIO[x])^2) + G[1, 1, 1, 1, 1, x]*((-64*e^4*RATIO[x^(-2)])/3 + 
    (64*e^4*RATIO[x^(-1)])/3 + (64*e^4*RATIO[x])/3 - (64*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((64*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^4)/(3*(-1 + RATIO[x])^2) + (64*e^4*RATIO[x])/3 - 
    (64*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   (16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)] + (32*e^4*RATIO[x])/3 - 
    (32*e^4*RATIO[x^2])/3) + G[1, 0, 0, 0, 0, x]*
   (-16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2 + 
    (32*e^4*RATIO[x])/3 - (32*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((32*e^4*RATIO[x^(-2)])/3 - (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-32*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (32*e^4)/(3*(-1 + RATIO[x])^2) + (16*e^4*RATIO[x])/3 - 
    (16*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-32*e^4*RATIO[(1 - x)^(-1)])/3 + (32*e^4)/(3*(-1 + RATIO[x])^2) + 
    (16*e^4*RATIO[x])/3 - (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 0, 1, x]*
   (((16*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 0, 1, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 - (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[0, 1, 1, 0, x]*(((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((16*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 0, 1, 0, x]*
   (((16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 0, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 0, x]*
   (((-16*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (8*e^3*(6 + 7*e)*RATIO[x])/9 - 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[0, 1, 1, 1, x]*
   (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (8*e^3*(6 + 7*e)*RATIO[x])/9 + (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + 
  G[1, 0, 0, 0, x]*(((-16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((16*I)/9)*((6*I)*e^3 + (7*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (8*e^3*(6 + 7*e)*RATIO[x])/9 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/9) + G[1, 1, 1, 1, x]*
   ((8*e^4)/3 - ((8*I)/3)*((6*I)*e^3 + (7*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((6*I)*e^3 + (9*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(2 + 3*e)*RATIO[x] + (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((-8*e^4)/3 - (8*(6*e^3 + 9*e^4 - (2*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (8*(6*e^3 + 7*e^4 - (2*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (8*e^3*(6 + 5*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 7*e)*RATIO[x^2])/3) + G[0, 1, 1, x]*
   ((4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[1, 0, 0, x]*
   ((-4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (4*(36*e^2 + 42*e^3 + 82*e^4 - (36*I)*e^3*Pi - (42*I)*e^4*Pi + 
       15*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + (8*e^4*Pi^2*RATIO[x])/3 - 
    (8*e^4*Pi^2*RATIO[x^2])/3) + G[0, 0, 0, x]*((8*e^3*(3 + 5*e))/9 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (8*e^2*(36 + 24*e + 43*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 1, x]*((-8*e^3*(3 + 8*e))/9 - 
    (8*(36*e^2 + 42*e^3 + 82*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (8*(36*e^2 + 60*e^3 + 121*e^4 - (18*I)*e^3*Pi - (21*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e^2*(36 + 60*e + 121*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (16*e^2*(18 + 21*e + 41*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 0, 1, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 0, 1, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 + (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 - (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[1, 1, 0, x]*((8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  G[0, 1, 0, x]*((-8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + 
    (8*((-6*I)*e^3*Pi - (7*I)*e^4*Pi + 3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (4*e^2*(-36 - 42*e - 82*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
  (2*RATIO[x^(-1)]*((216*I)*e*Pi + (468*I)*e^2*Pi + (960*I)*e^3*Pi + 
     (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 234*e^3*Pi^2 - 480*e^4*Pi^2 - 
     (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
     (504*I)*e^4*Pi*Zeta[3]))/81 + 
  (-12960 - 21600*e - 40320*e^2 - 78720*e^3 - 156160*e^4 - (12960*I)*e*Pi - 
    (25920*I)*e^2*Pi - (51840*I)*e^3*Pi - (103680*I)*e^4*Pi + 7560*e^2*Pi^2 + 
    14760*e^3*Pi^2 + 29280*e^4*Pi^2 + (3240*I)*e^3*Pi^3 + (6480*I)*e^4*Pi^3 - 
    657*e^4*Pi^4 + 30240*e^3*Zeta[3] + 50400*e^4*Zeta[3] + 
    (30240*I)*e^4*Pi*Zeta[3])/1620 + 
  G[0, 0, x]*((2*e^2*(-36 - 60*e - 112*e^2 + 3*e^2*Pi^2))/27 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*e*RATIO[x]*(216 + 36*e + 24*e^2 + 16*e^3 + 90*e^2*Pi^2 + 
       123*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 - 
    (2*RATIO[(1 - x)^(-1)]*(216*e + 468*e^2 + 960*e^3 + 1936*e^4 - 
       (216*I)*e^2*Pi - (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 
       87*e^4*Pi^2 + (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/81 + 
    (2*(216*e + 252*e^2 + 492*e^3 + 976*e^4 - (216*I)*e^2*Pi - 
       (252*I)*e^3*Pi - (492*I)*e^4*Pi + 90*e^3*Pi^2 + 105*e^4*Pi^2 + 
       (18*I)*e^4*Pi^3 - 288*e^4*Zeta[3]))/(81*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*(((-4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    ((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 - ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, x]*((-2*e*RATIO[x]*(-216 - 252*e - 492*e^2 - 976*e^3 + 
       126*e^2*Pi^2 + 147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(-216 - 252*e - 492*e^2 - 976*e^3 + 126*e^2*Pi^2 + 
       147*e^3*Pi^2 + 720*e^3*Zeta[3]))/81 + ((4*I)/27)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    (((4*I)/27)*(-36*e^2*Pi - 42*e^3*Pi - 82*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (21*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   ((-2*e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
    (2*e*RATIO[x]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       87*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (2*e*RATIO[x^2]*(216 + 252*e + 492*e^2 + 976*e^3 + 90*e^2*Pi^2 + 
       105*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + ((8*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((8*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((2*I)/81)*RATIO[x^(-1)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (87*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    ((2*I)/81)*RATIO[x^(-2)]*((-216*I)*e - (252*I)*e^2 - (492*I)*e^3 - 
      (976*I)*e^4 - 216*e^2*Pi - 252*e^3*Pi - 492*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (105*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 + 
    (2*e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (2*e*RATIO[x]*(-1080 - 2340*e - 4800*e^2 - 
       9680*e^3 - 540*e*Pi^2 - 540*e^2*Pi^2 - 1035*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 1260*e^3*Zeta[3]))/405 - 
    (2*RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 
       27*e^4*Pi^4 + 360*e^3*Zeta[3] + 420*e^4*Zeta[3]))/135 + 
    (2*((-60*I)*e^3*Pi^3 - (70*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       420*e^4*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^(-2)]*((216*I)*e*Pi + (252*I)*e^2*Pi + (492*I)*e^3*Pi + 
       (976*I)*e^4*Pi - 108*e^2*Pi^2 - 126*e^3*Pi^2 - 246*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/81 - 
    (2*RATIO[x^(-1)]*(-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e*Pi + 
       (252*I)*e^2*Pi + (492*I)*e^3*Pi + (976*I)*e^4*Pi - 108*e^2*Pi^2 - 
       108*e^3*Pi^2 - 207*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (63*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/81) + 
  G[0, x]*((2*e^2*RATIO[x^2]*(-180*Pi^2 - 210*e*Pi^2 - 410*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 420*e^2*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(1080 + 2340*e + 4800*e^2 + 9680*e^3 - 540*e*Pi^2 - 
       720*e^2*Pi^2 - 1425*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3780*e^3*Zeta[3]))/405 - (2*e*(-108 - 180*e - 336*e^2 - 656*e^3 + 
       9*e^2*Pi^2 + 15*e^3*Pi^2 + 252*e^3*Zeta[3]))/81 + 
    (2*((1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 630*e^3*Pi^2 - 1230*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*(-1080*e - 2340*e^2 - 4800*e^3 - 9680*e^4 + 
       (1080*I)*e*Pi + (1260*I)*e^2*Pi + (2460*I)*e^3*Pi + (4880*I)*e^4*Pi - 
       540*e^2*Pi^2 - 540*e^3*Pi^2 - 1035*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
       (105*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 1260*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/405) + 
  (e*RATIO[x]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 - 
  (e*RATIO[x^2]*(-1080*Pi^2 - 1260*e*Pi^2 - 2460*e^2*Pi^2 - 4880*e^3*Pi^2 + 
     18*e^2*Pi^4 + 21*e^3*Pi^4 - 2160*e*Zeta[3] - 2520*e^2*Zeta[3] - 
     4920*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/405 + 
  ((-360*I)*e^2*Pi^3 - (420*I)*e^3*Pi^3 - (820*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
    189*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
    4920*e^4*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 2160*e^4*Zeta[5])/
   (405*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-2160*I)*e*Pi - (4680*I)*e^2*Pi - (9600*I)*e^3*Pi - 
     (19360*I)*e^4*Pi + 1080*e^2*Pi^2 + 2340*e^3*Pi^2 + 4800*e^4*Pi^2 - 
     (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 + (350*I)*e^4*Pi^3 + 162*e^3*Pi^4 + 
     9*e^4*Pi^4 + (48*I)*e^4*Pi^5 + 2160*e^2*Zeta[3] + 2520*e^3*Zeta[3] + 
     4920*e^4*Zeta[3] + (5040*I)*e^4*Pi*Zeta[3] - 180*e^4*Pi^2*Zeta[3] + 
     2160*e^4*Zeta[5]))/405}


==> anc/H_gg_gg_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (832*e^2*RATIO[x^(-2)])/3 + (832*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 1, 0, x]*
   ((-32*e^2*RATIO[(1 - x)^(-1)])/3 - (832*e^2*RATIO[x^(-2)])/3 + 
    (832*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, x]*((5440*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (5440*e^2)/(3*(-1 + RATIO[x])^2) + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[0, 1, 1, 0, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] - (1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((2368*e^2*RATIO[x^(-2)])/3 - 
    (2368*e^2*RATIO[x^(-1)])/3 + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (1984*e^2*RATIO[x^(-2)])/3 - 
    (1984*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, x]*((-1856*e^2*RATIO[x^(-2)])/3 + 
    (1856*e^2*RATIO[x^(-1)])/3 + 192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (-32*e^2*RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/3 - 
    (640*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (896*e^2*RATIO[x^(-2)])/3 + (896*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (896*e^2*RATIO[x^(-2)])/3 + 
    (896*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, x]*((-1280*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (1280*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, x]*((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 
    128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)] + 
    (1888*e^2)/(3*(-1 + RATIO[x])^2) - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   ((-1888*e^2*RATIO[(1 - x)^(-1)])/3 + 128*e^2*RATIO[x^(-2)] - 
    128*e^2*RATIO[x^(-1)] + (1888*e^2)/(3*(-1 + RATIO[x])^2) - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, x]*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2848*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*((704*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (704*e^2)/(3*(-1 + RATIO[x])^2) - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   ((704*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (704*e^2)/(3*(-1 + RATIO[x])^2) - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((-1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1952*e^2*RATIO[x])/3 + 
    (1952*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
    (64*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + G[0, 0, 1, 0, 0, x]*
   (32*e^2*RATIO[(1 - x)^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((1760*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1760*e^2)/(3*(-1 + RATIO[x])^2) - 1632*e^2*RATIO[x] + 
    1632*e^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*((-616*e^2)/3 - 
    ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/9)*((108*I)*e - (13*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/9)*((108*I)*e - (211*I)*e^2 + 72*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
    16*e*(-10 + 59*e + (40*I)*e*Pi)*RATIO[x] + 
    (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, x]*((608*e^2)/3 - (32*(28*e + 149*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (32*(28*e + 46*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e*(-28 + 57*e + (89*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, x]*(352*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((24*I)*e + (39*I)*e^2 + 56*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((48*I)*e + (189*I)*e^2 + 112*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*e*(-60*I - (809*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[1, 0, 1, 0, x]*(-208*e^2 - (8*e*(4 - 239*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((-12*I)*e - (167*I)*e^2 + 
      228*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(4 - 13*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 0, 0, x]*((752*e^2)/3 - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(60 - 214*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-280*e^2 + (352*e^2*RATIO[(1 - x)^(-1)])/9 + 
    (128*I)*e^2*Pi*RATIO[x^(-2)] - (64*I)*((11*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (8*e^2)/(9*(-1 + RATIO[x])^2) + 
    (16*e*(132 - 29*e - (660*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 0, x]*((4*e*(66 + 275*e - (94*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/3 + (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 
       18*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 879*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (432*I)*Pi + (556*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[0, 0, 0, x]*
   ((-8*e*(20 + 247*e))/3 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (64*I)*e^2*Pi*RATIO[x^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(-888 - 3035*e - (648*I)*Pi + 
       (882*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 0, x]*((-4*I)*e*(-34*I - (145*I)*e + 34*e*Pi) + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (144*I)*e*Pi + 
       (162*I)*e^2*Pi + 477*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(282 + 1141*e - (192*I)*Pi + (897*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[1, 0, 0, x]*((4*e*(80 + 399*e + (188*I)*e*Pi))/3 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 119*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(-192 - 301*e - (1152*I)*Pi + 
       (5334*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*RATIO[x^2])/
     27) + G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*(16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)] - (1120*e^2*RATIO[x])/3 + 
      (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 + 
        (1232*e^2*RATIO[x])/3 - (1232*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, 1, x]*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (512*e^2)/(3*(-1 + RATIO[x])^2) - (1568*e^2*RATIO[x])/3 + 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - 320*e^2*RATIO[x] + 
      320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + 352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1184*e^2)/(3*(-1 + RATIO[x])^2) - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2) - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2) + (880*e^2*RATIO[x])/3 - 
        (880*e^2*RATIO[x^2])/3) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, 1, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (256*e^2*RATIO[x^(-2)])/3 + 
    (256*e^2*RATIO[x^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    (640*e^2*RATIO[x])/3 + (640*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, 1, x]*((2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) + 288*e^2*RATIO[x] - 
    288*e^2*RATIO[x^2] + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 160*e^2*RATIO[x] - 160*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((-1024*e^2*RATIO[x^(-2)])/3 + 
    (1024*e^2*RATIO[x^(-1)])/3 + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((-32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 1, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((832*e^2*RATIO[x^(-2)])/3 - 
    (832*e^2*RATIO[x^(-1)])/3 + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(-16*e^2 - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((64*I)/3)*((-I)*e + (11*I)*e^2 + e^2*Pi)*
     RATIO[x^(-1)] + (((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 - 17*e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 - ((320*I)/3)*e^2*Pi*RATIO[x] + 
      ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((32*I)/3)*e^2*Pi*RATIO[x] - 
        ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((352*I)/3)*e^2*Pi*RATIO[x] - 
        ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 0, 1, x]*(-128*e^2 + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 
      68*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 95*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((160*I)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (160*I)*e^2*Pi*RATIO[x] - 
      (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (16*I)*e^2*Pi*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((176*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 - (176*I)*e^2*Pi*RATIO[x] + 
        (176*I)*e^2*Pi*RATIO[x^2]))) + G[1, 1, 0, 1, x]*
   (352*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)/3)*((-24*I)*e - (39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] - 
    ((8*I)/3)*((-48*I)*e - (189*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((8*I)/9)*e*(60*I + (809*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      ((800*I)/3)*e^2*Pi*RATIO[x] - ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((80*I)/3)*e^2*Pi*RATIO[x] + ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-16*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*e^2*Pi*
         RATIO[x^(-1)] - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*(-208*e^2 - (8*(4*e - 239*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (167*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(4 - 13*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((160*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((160*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (320*I)*e^2*Pi*RATIO[x] + 
      (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (32*I)*e^2*Pi*RATIO[x] - 
        (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((-176*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((176*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (352*I)*e^2*Pi*RATIO[x] - 
        (352*I)*e^2*Pi*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-56*e^2)/3 - (32*(27*e + 62*e^2 + (63*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
     9 - ((32*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
    (8*(108*e - 13*e^2 + (252*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    (16*e*(18 + 29*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 - (8*(-60*e + 181*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + 160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] + (((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(60 + 197*e - (180*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-22*e^2)/3 - (4*(12*e - 67*e^2 - (24*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - 16*e^2*RATIO[x^(-2)] + 
        16*e^2*RATIO[x^(-1)] + (16*(3*e - 7*e^2 - (6*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (11*I)*e + 36*e*Pi)*
         RATIO[x] + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((26*e^2)/3 - (4*e*(44 - 103*e - (88*I)*e*Pi)*RATIO[(1 - x)^(-1)])/
         3 - 176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (16*(11*e + 9*e^2 - (22*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(44*I + (175*I)*e + 132*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*((-1952*e^2)/3 - ((32*I)/3)*((-14*I)*e + (4*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[x^(-1)] + (16*e*(28 + 257*e - (62*I)*e*Pi)*RATIO[x])/
     3 + ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(-24*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/3)*((-2*I)*e + (95*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e + (223*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(60 + 251*e - (300*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-32*e^2)/3 - ((16*I)/9)*((3*I)*e - (16*I)*e^2 + 15*e^2*Pi)*
         RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (125*I)*e^2 + 120*e^2*Pi)*
         RATIO[x^(-1)] + ((4*I)/9)*e*(12*I + (23*I)*e + 60*e*Pi)*RATIO[x] + 
        (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((40*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(44*I + (215*I)*e + 220*e*Pi)*RATIO[x] + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 0, 1, x]*(((-4*I)/3)*e*(-102*I - (435*I)*e + 158*e*Pi) - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*RATIO[x^(-1)])/
     27 + (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*e*(-282 - 1141*e + (72*I)*Pi - (205*I)*e*Pi + 
       6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-8*I)/3)*e^2*Pi - (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((90*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I - (137*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*I)*e^2*Pi + (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - (4*e*Pi*(-12*I + I*e + 4*e*Pi)*
          RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((32*I)/3)*e^2*Pi + (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*((99*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I - (393*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e + (42*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(120*e + 2455*e^2 + (72*I)*e*Pi + 
       (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(2712 + 10015*e - (432*I)*Pi + (1494*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e^2*(179 - (27*I)*Pi))/9 - 
      (8*(3*e + 8*e^2 - (21*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + 
         (636*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*e*(54 + 238*e - (60*I)*Pi - (143*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((8*e*(6 + 7*e))/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + (8*I)*e^2*Pi + 
           6*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(12 + 20*e - (12*I)*Pi + I*e*Pi + 2*e*Pi^2)*
          RATIO[x])/9 - (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((8*e*(6 - 172*e + (27*I)*e*Pi))/9 - ((8*I)/9)*
         ((3*I)*e + (11*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (4*e*(120 + 604*e - (132*I)*Pi - (405*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*
          RATIO[x^2])/9))) + G[0, 1, 1, 1, x]*
   ((1264*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    ((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] + 
    ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (39*I + (157*I)*e + 57*e*Pi)*RATIO[x] + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((152*e^2)/3 + (560*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/3)*((60*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((137*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (311*I)*e + 120*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-41*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 + 35*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-128*e^2)/3 - 208*e^2*RATIO[(1 - x)^(-1)] + 
        352*e^2*RATIO[x^(-2)] - (1178*e^2*RATIO[x^(-1)])/3 + 
        (4*e*(44 + 259*e - (88*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(116*I + (451*I)*e + 64*e*Pi) + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 
       31*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (8*e*(636 + 2357*e - (288*I)*Pi - (678*I)*e*Pi + 156*e*Pi^2)*RATIO[x])/
     27 - (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*(((4*I)/9)*e*(18*I + (313*I)*e + 78*e*Pi) + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e*(54 + 238*e - (60*I)*Pi - (203*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((2*I)/9)*e*(15*I + (25*I)*e + 6*e*Pi) - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 - (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(12 + 20*e - (12*I)*Pi - (11*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(21 + 637*e - (150*I)*e*Pi))/9 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 
           8*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (88*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (4*e*(120 + 604*e - (132*I)*Pi - (537*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/
         9 + (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*((4*e*(66 + 275*e + (18*I)*e*Pi))/3 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 - (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 + (288*I)*e*Pi - (153*I)*e^2*Pi + 639*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(60 + 437*e - (192*I)*Pi - (492*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((-16*I)*e^2*Pi - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + (160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*Pi*(-60*I - (197*I)*e + 50*e*Pi)*
        RATIO[x])/9 + (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-22*I)/3)*e^2*Pi + (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (16*I)*e^2*Pi*RATIO[x^(-2)] + 
        (16*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 
           7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*Pi*(-12*I - (11*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((26*I)/3)*e^2*Pi + (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 
           154*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - (176*I)*e^2*Pi*
         RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*e*Pi*(-132*I - (525*I)*e + 110*e*Pi)*
          RATIO[x])/9 - (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/
         9))) + G[1, 0, 1, 1, x]*(280*e^2 - 32*e^2*(11 - (2*I)*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (100*I)*e + 156*e*Pi)*RATIO[x] + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-8*e^2)/3 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((80*I)/3)*((6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((61*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)/9)*e*(60*I + (137*I)*e + 360*e*Pi)*RATIO[x] + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((16*I)/3)*
         ((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(12 - e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((32*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*I)*((11*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(44 + 131*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (4*RATIO[x^(-1)]*((6*I)*e*Pi + (17*I)*e^2*Pi - 114*e*Pi^2 - 1196*e^2*Pi^2 - 
     (204*I)*e*Pi^3 - (922*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 
     (1584*I)*e^2*Pi*Zeta[3]))/27 + 
  ((-12*I)*e*Pi - (34*I)*e^2*Pi - 432*Pi^2 - 1224*e*Pi^2 - 4626*e^2*Pi^2 - 
    (912*I)*e*Pi^3 - (3300*I)*e^2*Pi^3 + 189*e^2*Pi^4 + 504*e*Zeta[3] + 
    1872*e^2*Zeta[3] - (6696*I)*e^2*Pi*Zeta[3])/27 + 
  G[1, 0, x]*((4*(36 + 144*e + 661*e^2 + (42*I)*e*Pi + (264*I)*e^2*Pi + 
       24*e^2*Pi^2))/9 - ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
      (69*I)*e^2*Pi^2 + 66*e^2*Pi^3)*RATIO[x^(-2)] + 
    ((16*I)/27)*((57*I)*e + (595*I)*e^2 - 105*e*Pi - 500*e^2*Pi - 
      (384*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       384*e*Pi^2 - 686*e^2*Pi^2 + (444*I)*e^2*Pi^3 - 11232*e^2*Zeta[3]))/
     27 - (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (216*I)*e*Pi + 
       (1143*I)*e^2*Pi - 72*e*Pi^2 + 1755*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 
       1440*e^2*Zeta[3]))/27 + (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 + 
       15*e^2*Pi^2 - (13*I)*e^2*Pi^3 - 240*e^2*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (804*I)*e*Pi + (3043*I)*e^2*Pi - 192*e*Pi^2 - 17*e^2*Pi^2 - 
       (222*I)*e^2*Pi^3 + 5616*e^2*Zeta[3]))/27) + 
  G[0, 0, x]*((2*(-216 + 1002*e + 3151*e^2 - (252*I)*e*Pi - (2418*I)*e^2*Pi + 
       918*e^2*Pi^2))/27 + (16*((12*I)*e*Pi + (89*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (4*RATIO[x]*(432 + 1932*e + 5807*e^2 - 
       (804*I)*e*Pi - (2893*I)*e^2*Pi + 120*e*Pi^2 + 320*e^2*Pi^2 + 
       (1086*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 1518*e + 6596*e^2 - (936*I)*e*Pi - 
       (4173*I)*e^2*Pi + 528*e*Pi^2 + 1018*e^2*Pi^2 + (186*I)*e^2*Pi^3 + 
       9504*e^2*Zeta[3]))/27 + (2*(-216 - 414*e + 789*e^2 - (1116*I)*e*Pi - 
       (5484*I)*e^2*Pi + 1056*e*Pi^2 + 398*e^2*Pi^2 + (372*I)*e^2*Pi^3 + 
       19008*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - (372*I)*e*Pi - (1744*I)*e^2*Pi - 
       240*e*Pi^2 + 926*e^2*Pi^2 - (2172*I)*e^2*Pi^3 + 19008*e^2*Zeta[3]))/
     27) + G[0, x]*(((-8*I)/27)*(114*e*Pi + 1190*e^2*Pi - (75*I)*e^2*Pi^2 + 
      114*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-18*I)*e - (51*I)*e^2 - 
      432*Pi - 2586*e*Pi - 8425*e^2*Pi - (1026*I)*e*Pi^2 - 
      (4508*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (5292*I)*e^2*Zeta[3]) + 
    (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + (1200*I)*Pi^3 + 
       (685*I)*e*Pi^3 + 728*e*Pi^4 - 5760*Zeta[3] + 4590*e*Zeta[3] + 
       (41760*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(30 + 85*e - (1140*I)*Pi - (11900*I)*e*Pi - 300*Pi^2 - 
       630*e*Pi^2 + (2400*I)*Pi^3 + (230*I)*e*Pi^3 + 1456*e*Pi^4 - 
       11520*Zeta[3] + 65160*e*Zeta[3] + (83520*I)*e*Pi*Zeta[3]))/135 - 
    (2*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 2550*e*Pi^2 - 
       7780*e^2*Pi^2 - (240*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 2204*e^2*Pi^4 + 
       11520*e*Zeta[3] - 9180*e^2*Zeta[3] + (12960*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - (54000*I)*e^2*Pi + 
       4560*e*Pi^2 + 23430*e^2*Pi^2 - (240*I)*e*Pi^3 - (170*I)*e^2*Pi^3 + 
       2204*e^2*Pi^4 + 11520*e*Zeta[3] + 46800*e^2*Zeta[3] + 
       (12960*I)*e^2*Pi*Zeta[3]))/135) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (252*I)*e*Pi - (1050*I)*e^2*Pi + 
       990*e^2*Pi^2))/27 + (4*RATIO[x]*(432 + 1704*e + 3415*e^2 - 
       (12*I)*e*Pi + (551*I)*e^2*Pi - 60*e*Pi^2 + 1256*e^2*Pi^2 + 
       (810*I)*e^2*Pi^3 - 2232*e^2*Zeta[3]))/27 - 
    (8*RATIO[(1 - x)^(-1)]*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2 + 
       (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/27)*RATIO[x^(-2)]*(-216*I - (414*I)*e + (789*I)*e^2 - 324*e*Pi - 
      558*e^2*Pi + (372*I)*e*Pi^2 + (452*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     (-216*I - (186*I)*e + (3181*I)*e^2 - 756*e*Pi - 2673*e^2*Pi + 
      (372*I)*e*Pi^2 + (938*I)*e^2*Pi^2 + 78*e^2*Pi^3 + 
      (6912*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 - 
       (1620*I)*e^2*Pi^3 + 4464*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 3*e^2 - (72*I)*e*Pi - (776*I)*e^2*Pi + 
         24*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 180*e*Zeta[3]))/27 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 60*Pi^2 + 163*e*Pi^2 + 
         720*e*Zeta[3]))/27 - ((2*I)/27)*RATIO[x^(-2)]*
       (540*I + (2502*I)*e + (9765*I)*e^2 + 1080*e*Pi + 4824*e^2*Pi - 
        (72*I)*e*Pi^2 + (730*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (540*I + (3582*I)*e + (16929*I)*e^2 + 1404*e*Pi + 6270*e^2*Pi - 
        (72*I)*e*Pi^2 + (736*I)*e^2*Pi^2 + 102*e^2*Pi^3 + 
        (48*I)*e^2*Zeta[3])) + 
    Nf*(((-18 - 30*e - 65*e^2 + (12*I)*e*Pi - (4*I)*e^2*Pi - 33*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 - 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 73*e*Pi^2 + 
           144*e*Zeta[3]))/27 - (I/27)*RATIO[x^(-2)]*(-108*I - (234*I)*e - 
          (291*I)*e^2 - 216*e*Pi - 432*e^2*Pi - (48*I)*e*Pi^2 - 
          (374*I)*e^2*Pi^2 + 48*e^2*Pi^3 - (720*I)*e^2*Zeta[3]) + 
        (I/27)*RATIO[x^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 234*e*Pi - 
          534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 48*e^2*Pi^3 - 
          (720*I)*e^2*Zeta[3]))/Nc + 
      Nc*((-90 - 162*e - 203*e^2 - (132*I)*e*Pi - (1700*I)*e^2*Pi + 
          15*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 - 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 93*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (I/27)*RATIO[x^(-2)]*(1188*I + (6318*I)*e + 
          (25905*I)*e^2 + 2376*e*Pi + 12240*e^2*Pi - (96*I)*e*Pi^2 + 
          (1690*I)*e^2*Pi^2 + 156*e^2*Pi^3 + (816*I)*e^2*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1188*I + (8694*I)*e + (43293*I)*e^2 + 
          3042*e*Pi + 15882*e^2*Pi - (96*I)*e*Pi^2 + (1729*I)*e^2*Pi^2 + 
          156*e^2*Pi^3 + (816*I)*e^2*Zeta[3])))) + 
  G[0, 1, x]*((4*(36 + 144*e + 661*e^2 - (42*I)*e*Pi - (156*I)*e^2*Pi + 
       66*e^2*Pi^2))/9 + ((16*I)/9)*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - 
      (25*I)*e^2*Pi^2 + 38*e^2*Pi^3)*RATIO[x^(-2)] - 
    ((16*I)/27)*((-57*I)*e - (595*I)*e^2 + 54*e*Pi + 72*e^2*Pi - 
      (36*I)*e*Pi^2 + (150*I)*e^2*Pi^2 + 114*e^2*Pi^3)*RATIO[x^(-1)] + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 + (2628*I)*e^2*Pi^3 - 13536*e^2*Zeta[3]))/
     27 + (4*((186*I)*e*Pi + (872*I)*e^2*Pi + 288*e*Pi^2 - 279*e^2*Pi^2 + 
       (114*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 + (384*I)*e*Pi + 
       (1043*I)*e^2*Pi + 288*e*Pi^2 + 315*e^2*Pi^2 + (114*I)*e^2*Pi^3 - 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x]*(-432 - 1818*e - 4611*e^2 + 
       (12*I)*e*Pi - (701*I)*e^2*Pi + 96*e*Pi^2 + 253*e^2*Pi^2 - 
       (1314*I)*e^2*Pi^3 + 6768*e^2*Zeta[3]))/27 + 
    Nc^2*((4*e*Pi*(-18*I - (313*I)*e + 4*e*Pi))/9 + 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (90*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] - ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] - (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 - 
         180*e*Zeta[3]))/27 - (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi - 
         60*Pi^2 + 223*e*Pi^2 + 720*e*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*((324*I)*e*Pi + (1428*I)*e^2*Pi + 60*e*Pi^2 - 
         409*e^2*Pi^2 + (120*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
      (16*(15*e*Pi^2 + 2*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 180*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2)) + 
    Nf*(((e*Pi*(-30*I - (50*I)*e + 47*e*Pi))/9 + 
        (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 + 36*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi - 12*Pi^2 + 85*e*Pi^2 + 
           144*e*Zeta[3]))/27 + (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
           36*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-72*I)*e*Pi - (120*I)*e^2*Pi - 12*e*Pi^2 + 
           115*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/27)/Nc + 
      Nc*((e*Pi*(42*I + (1274*I)*e + 31*e*Pi))/9 - 
        ((4*I)/9)*(198*e*Pi + 987*e^2*Pi + (198*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*(396*e*Pi + 1974*e^2*Pi + 
          (335*I)*e^2*Pi^2 + 8*e^2*Pi^3)*RATIO[x^(-1)] + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 - 132*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi - 44*Pi^2 + 137*e*Pi^2 + 
           528*e*Zeta[3]))/9 + (8*(-11*e*Pi^2 - 9*e^2*Pi^2 - 
           (22*I)*e^2*Pi^3 + 132*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-240*I)*e*Pi - (1208*I)*e^2*Pi - 44*e*Pi^2 + 
           271*e^2*Pi^2 - (88*I)*e^2*Pi^3 + 528*e^2*Zeta[3]))/9))) + 
  G[1, x]*((2*(12*e + 34*e^2 - (216*I)*Pi - (1722*I)*e*Pi - (4459*I)*e^2*Pi + 
       612*e*Pi^2 + 3602*e^2*Pi^2 + (918*I)*e^2*Pi^3 + 7956*e^2*Zeta[3]))/
     27 + (4*e*RATIO[x^2]*(1005*Pi^2 + 3215*e*Pi^2 - (840*I)*Pi^3 + 
       (1535*I)*e*Pi^3 + 514*e*Pi^4 + 6480*Zeta[3] + 3090*e*Zeta[3] - 
       (22320*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi + 3900*Pi^2 + 
       16065*e*Pi^2 - (1680*I)*Pi^3 + (12340*I)*e*Pi^3 + 1028*e*Pi^4 + 
       12960*Zeta[3] - 2460*e*Zeta[3] - (44640*I)*e*Pi*Zeta[3]))/135 - 
    (4*RATIO[x^(-2)]*((-216*I)*Pi - (414*I)*e*Pi + (789*I)*e^2*Pi + 
       30*e*Pi^2 - 458*e^2*Pi^2 - (156*I)*e*Pi^3 - (74*I)*e^2*Pi^3 + 
       72*e^2*Pi^4 + (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*RATIO[x^(-1)]*(-6*e - 17*e^2 - (216*I)*Pi - (414*I)*e*Pi + 
       (789*I)*e^2*Pi - 330*e*Pi^2 - 2191*e^2*Pi^2 - (156*I)*e*Pi^3 + 
       (211*I)*e^2*Pi^3 + 72*e^2*Pi^4 - 5400*e^2*Zeta[3] + 
       (288*I)*e^2*Pi*Zeta[3]))/27 + 
    (8*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 1440*e*Pi^2 - 
       5805*e^2*Pi^2 + (120*I)*e*Pi^3 - (635*I)*e^2*Pi^3 + 552*e^2*Pi^4 - 
       720*e*Zeta[3] + 390*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/9 + 
      (-540 - 3042*e - 12447*e^2 + (144*I)*Pi - (1020*I)*e*Pi - 
        (6290*I)*e^2*Pi - 258*e*Pi^2 + 666*e^2*Pi^2 - (150*I)*e^2*Pi^3 + 
        2688*e^2*Zeta[3])/27 - (2*RATIO[x^(-2)]*((-540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 540*e*Pi^2 + 2502*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 18*e^2*Pi^4 - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x^(-1)]*(540 + 3582*e + 16569*e^2 - (540*I)*Pi - 
         (2502*I)*e*Pi - (9765*I)*e^2*Pi + 432*e*Pi^2 + 1930*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (302*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 696*e^2*Zeta[3] - 
         (192*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - (36*I)*Pi - (96*I)*e*Pi - 
         (208*I)*e^2*Pi - 75*e*Pi^2 - 448*e^2*Pi^2 - (207*I)*e^2*Pi^3 + 
         22*e^2*Pi^4 + 1692*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*((-36*I)*Pi - (96*I)*e*Pi - (208*I)*e^2*Pi + 177*e*Pi^2 + 
         408*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 66*e^2*Pi^4 - 1356*e^2*Zeta[3] + 
         (2160*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((2*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          150*e*Pi^2 + 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 828*e^2*Zeta[3])/54 - 
        (2*e*RATIO[x]*(60*Pi^2 - 20*e*Pi^2 + 33*e*Pi^4 - 720*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/135 - (I/27)*RATIO[x^(-1)]*
         (-108*I - (450*I)*e - (1119*I)*e^2 - 108*Pi - 234*e*Pi - 
          291*e^2*Pi - (102*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 84*e^2*Pi^3 - 
          (612*I)*e^2*Zeta[3] - 576*e^2*Pi*Zeta[3]) + (I/9)*RATIO[x^(-2)]*
         (-36*Pi - 78*e*Pi - 97*e^2*Pi - (36*I)*e*Pi^2 - (78*I)*e^2*Pi^2 + 
          30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) - 
        (2*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 - 
           (120*I)*e^2*Pi^3 + 11*e^2*Pi^4 + 1800*e^2*Zeta[3] - 
           (360*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*((22*e^2*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
        (1188 + 7506*e + 32619*e^2 - (396*I)*Pi + (1788*I)*e*Pi + 
          (14626*I)*e^2*Pi + 666*e*Pi^2 - 812*e^2*Pi^2 + (426*I)*e^2*Pi^3 - 
          6204*e^2*Zeta[3])/54 - (22*(11*e^2*Pi^4 - (360*I)*e^2*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((-1188*I)*Pi - 
           (6318*I)*e*Pi - (25905*I)*e^2*Pi + 1188*e*Pi^2 + 6318*e^2*Pi^2 - 
           (48*I)*e*Pi^3 + (886*I)*e^2*Pi^3 + 36*e^2*Pi^4 - 
           (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (RATIO[x^(-1)]*(-1188 - 8694*e - 42501*e^2 + (1188*I)*Pi + 
           (6318*I)*e*Pi + (25905*I)*e^2*Pi - 966*e*Pi^2 - 4906*e^2*Pi^2 + 
           (48*I)*e*Pi^3 - (640*I)*e^2*Pi^3 - 36*e^2*Pi^4 - 
           2004*e^2*Zeta[3] + (960*I)*e^2*Pi*Zeta[3]))/27 + 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - (180*I)*Pi - 
           (660*I)*e*Pi - (1700*I)*e^2*Pi - 435*e*Pi^2 - 2805*e^2*Pi^2 - 
           (1155*I)*e^2*Pi^3 + 121*e^2*Pi^4 + 10260*e^2*Zeta[3] - 
           (3960*I)*e^2*Pi*Zeta[3]))/135 - 
        (2*RATIO[x]*((-180*I)*Pi - (660*I)*e*Pi - (1700*I)*e^2*Pi + 
           945*e*Pi^2 + 2905*e^2*Pi^2 + (255*I)*e^2*Pi^3 + 363*e^2*Pi^4 - 
           7500*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/135))) + 
  (2*RATIO[x]*(2160*Pi^2 + 9570*e*Pi^2 + 24325*e^2*Pi^2 + (180*I)*e*Pi^3 + 
     (1885*I)*e^2*Pi^3 + 804*e*Pi^4 + 1290*e^2*Pi^4 + (208*I)*e^2*Pi^5 + 
     21480*e*Zeta[3] + 40760*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - 
     (2700*I)*e^2*Pi*Zeta[3] - 5760*e^2*Pi^2*Zeta[3] - 71280*e^2*Zeta[5]))/
   135 + (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - 
     (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 - 1608*e*Pi^4 + 183*e^2*Pi^4 - 
     (416*I)*e^2*Pi^5 - 5880*e*Zeta[3] - 20320*e^2*Zeta[3] - 
     (17280*I)*e*Pi*Zeta[3] - (19800*I)*e^2*Pi*Zeta[3] + 
     11520*e^2*Pi^2*Zeta[3] + 142560*e^2*Zeta[5]))/135 - 
  (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 3150*e*Pi^2 + 
     21750*e^2*Pi^2 - (2040*I)*e*Pi^3 - (5030*I)*e^2*Pi^3 + 2628*e*Pi^4 - 
     951*e^2*Pi^4 + (168*I)*e^2*Pi^5 + 46800*e*Zeta[3] + 61320*e^2*Zeta[3] - 
     (8640*I)*e*Pi*Zeta[3] + (20700*I)*e^2*Pi*Zeta[3] + 
     144720*e^2*Pi^2*Zeta[3] + 213840*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 + 5256*e*Pi^4 - 3441*e^2*Pi^4 + 
    (336*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] - 
    (17280*I)*e*Pi*Zeta[3] + (79200*I)*e^2*Pi*Zeta[3] + 
    289440*e^2*Pi^2*Zeta[3] + 427680*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  Nc^2*(((-3240*I)*Pi - (18252*I)*e*Pi - (74682*I)*e^2*Pi - 288*Pi^2 + 
      3480*e*Pi^2 + 20512*e^2*Pi^2 - (324*I)*e*Pi^3 + (4032*I)*e^2*Pi^3 + 
      99*e^2*Pi^4 - 2016*e*Zeta[3] - 2496*e^2*Zeta[3])/162 - 
    (2*RATIO[x^(-1)]*((-540*I)*Pi - (3582*I)*e*Pi - (16569*I)*e^2*Pi + 
       540*e*Pi^2 + 3582*e^2*Pi^2 - (24*I)*e*Pi^3 + (398*I)*e^2*Pi^3 + 
       18*e^2*Pi^4 - (192*I)*e^2*Pi*Zeta[3]))/27 + 
    (4*e*RATIO[x^2]*(165*Pi^4 + 22*e*Pi^4 + (450*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 10800*e*Zeta[5]))/405 - 
    (RATIO[(1 - x)^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 - (900*I)*e*Pi^3 + (12720*I)*e^2*Pi^3 + 
       1320*e*Pi^4 + 131*e^2*Pi^4 - (960*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] + 86400*e^2*Pi^2*Zeta[3] - 
       86400*e^2*Zeta[5]))/810 + 
    (4*(165*e*Pi^4 + 22*e^2*Pi^4 - (120*I)*e^2*Pi^5 - (5400*I)*e*Pi*Zeta[3] - 
       (720*I)*e^2*Pi*Zeta[3] + 10800*e^2*Pi^2*Zeta[3] - 10800*e^2*Zeta[5]))/
     (405*(-1 + RATIO[x])^2) + (RATIO[x]*(-16200 - 123660*e - 615330*e^2 - 
       (32400*I)*e*Pi - (247320*I)*e^2*Pi - 1440*Pi^2 + 5520*e*Pi^2 + 
       73640*e^2*Pi^2 - (1620*I)*e*Pi^3 - (720*I)*e^2*Pi^3 - 1320*e*Pi^4 + 
       319*e^2*Pi^4 - (3600*I)*e^2*Pi^5 - 10080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (43200*I)*e*Pi*Zeta[3] - (31680*I)*e^2*Pi*
        Zeta[3] + 86400*e^2*Zeta[5]))/810) + 
  Nf*(((I/9)*RATIO[x^(-1)]*(-36*Pi - 150*e*Pi - 373*e^2*Pi - (36*I)*e*Pi^2 - 
        (150*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 192*e^2*Pi*Zeta[3]) + 
      ((540*I)*Pi + (1710*I)*e*Pi + (2805*I)*e^2*Pi - 660*e*Pi^2 - 
        1940*e^2*Pi^2 - (630*I)*e^2*Pi^3 + 47*e^2*Pi^4 + 2160*e*Zeta[3] + 
        10440*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/270 + 
      (2*e*RATIO[x^2]*(-33*Pi^4 + 77*e*Pi^4 - (90*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 2160*e*Zeta[5]))/405 + 
      (RATIO[x]*(1620 + 8370*e + 24615*e^2 + (3240*I)*e*Pi + 
         (16740*I)*e^2*Pi - 1260*e*Pi^2 - 8400*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         132*e*Pi^4 - 167*e^2*Pi^4 + (360*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 
         38880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (3960*I)*e^2*Pi*
          Zeta[3] - 8640*e^2*Zeta[5]))/810 + 
      (2*(-33*e*Pi^4 + 77*e^2*Pi^4 + (24*I)*e^2*Pi^5 + 
         (1080*I)*e*Pi*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3] - 
         2160*e^2*Pi^2*Zeta[3] + 2160*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(1620 + 8370*e + 24615*e^2 - 1260*e*Pi^2 - 
         5160*e^2*Pi^2 - (1440*I)*e^2*Pi^3 - 132*e*Pi^4 + 449*e^2*Pi^4 + 
         (96*I)*e^2*Pi^5 + 6480*e*Zeta[3] + 38880*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (11160*I)*e^2*Pi*Zeta[3] - 
         8640*e^2*Pi^2*Zeta[3] + 8640*e^2*Zeta[5]))/810)/Nc + 
    Nc*((RATIO[x^(-1)]*((-1188*I)*Pi - (8694*I)*e*Pi - (42501*I)*e^2*Pi + 
         1188*e*Pi^2 + 8694*e^2*Pi^2 - (48*I)*e*Pi^3 + (838*I)*e^2*Pi^3 + 
         36*e^2*Pi^4 - (960*I)*e^2*Pi*Zeta[3]))/27 + 
      ((17820*I)*Pi + (112590*I)*e*Pi + (489285*I)*e^2*Pi + 1440*Pi^2 - 
        17940*e*Pi^2 - 124340*e^2*Pi^2 + (1620*I)*e*Pi^3 - 
        (20430*I)*e^2*Pi^3 - 354*e^2*Pi^4 + 16560*e*Zeta[3] + 
        53880*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3])/810 + 
      (2*e*RATIO[x^2]*(-121*Pi^4 - 99*e*Pi^4 - (330*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 7920*e*Zeta[5]))/135 + 
      (RATIO[x]*(17820 + 148230*e + 779805*e^2 + (35640*I)*e*Pi + 
         (296460*I)*e^2*Pi + 1440*Pi^2 - 5340*e*Pi^2 - 86120*e^2*Pi^2 + 
         (1620*I)*e*Pi^3 + (1260*I)*e^2*Pi^3 + 1452*e*Pi^4 + 834*e^2*Pi^4 + 
         (3960*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 101760*e^2*Zeta[3] + 
         (47520*I)*e*Pi*Zeta[3] + (78840*I)*e^2*Pi*Zeta[3] - 
         95040*e^2*Zeta[5]))/810 + (2*(-121*e*Pi^4 - 99*e^2*Pi^4 + 
         (88*I)*e^2*Pi^5 + (3960*I)*e*Pi*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3] - 
         7920*e^2*Pi^2*Zeta[3] + 7920*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(17820 + 148230*e + 779805*e^2 + 1440*Pi^2 - 
         5340*e*Pi^2 - 50480*e^2*Pi^2 + (900*I)*e*Pi^3 - (13260*I)*e^2*Pi^3 - 
         1452*e*Pi^4 - 1002*e^2*Pi^4 + (1056*I)*e^2*Pi^5 + 16560*e*Zeta[3] + 
         101760*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] + (32040*I)*e^2*Pi*
          Zeta[3] - 95040*e^2*Pi^2*Zeta[3] + 95040*e^2*Zeta[5]))/810)), 
 G[0, 0, 1, 0, 1, x]*((832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (832*e^2)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, x]*
   ((832*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (832*e^2)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 1, 1, x]*((-5440*e^2*RATIO[x^(-2)])/3 + 
    (5440*e^2*RATIO[x^(-1)])/3 + (5440*e^2*RATIO[x])/3 - 
    (5440*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((1024*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] - (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
    (3424*e^2*RATIO[x])/3 - (3424*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-2368*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2368*e^2)/(3*(-1 + RATIO[x])^2) + (2752*e^2*RATIO[x])/3 - 
    (2752*e^2*RATIO[x^2])/3) + G[0, 1, 0, 1, 1, x]*
   ((-1984*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
    (128*e^2*RATIO[x^(-1)])/3 + (1984*e^2)/(3*(-1 + RATIO[x])^2) + 
    (704*e^2*RATIO[x])/3 - (704*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((1856*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1856*e^2)/(3*(-1 + RATIO[x])^2) + 192*e^2*RATIO[x] - 
    192*e^2*RATIO[x^2]) + G[0, 0, 0, 1, 0, x]*
   ((1856*e^2*RATIO[(1 - x)^(-1)])/3 - (1856*e^2)/(3*(-1 + RATIO[x])^2) + 
    192*e^2*RATIO[x] - 192*e^2*RATIO[x^2]) + G[1, 0, 0, 0, 1, x]*
   ((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 32*e^2*RATIO[x^(-2)] - 
    32*e^2*RATIO[x^(-1)] + (640*e^2)/(3*(-1 + RATIO[x])^2) + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (640*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3) + G[0, 1, 0, 0, 1, x]*
   ((896*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)] - (896*e^2)/(3*(-1 + RATIO[x])^2) + 
    (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((896*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (896*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
    (64*e^2*RATIO[x^2])/3) + G[1, 1, 0, 0, 1, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 1, 0, 1, 0, x]*
   ((64*e^2*RATIO[(1 - x)^(-1)])/3 + (1280*e^2*RATIO[x^(-2)])/3 - 
    (1280*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(3*(-1 + RATIO[x])^2) - 
    64*e^2*RATIO[x] + 64*e^2*RATIO[x^2]) + G[1, 0, 1, 0, 1, x]*
   (-128*e^2*RATIO[(1 - x)^(-1)] + (1888*e^2*RATIO[x^(-2)])/3 - 
    (1888*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(-1 + RATIO[x])^2 - 
    (224*e^2*RATIO[x])/3 + (224*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*(-128*e^2*RATIO[(1 - x)^(-1)] + 
    (1888*e^2*RATIO[x^(-2)])/3 - (1888*e^2*RATIO[x^(-1)])/3 + 
    (128*e^2)/(-1 + RATIO[x])^2 - (224*e^2*RATIO[x])/3 + 
    (224*e^2*RATIO[x^2])/3) + G[1, 1, 1, 0, 1, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[1, 1, 1, 1, 0, x]*
   ((2848*e^2*RATIO[x^(-2)])/3 - (2848*e^2*RATIO[x^(-1)])/3 - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (704*e^2*RATIO[x^(-2)])/3 + 
    (704*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 - 
    (320*e^2*RATIO[x])/3 + (320*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
    (320*e^2*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((1184*e^2*RATIO[x^(-2)])/3 - (1184*e^2*RATIO[x^(-1)])/3 - 
    (1952*e^2*RATIO[x])/3 + (1952*e^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) - 672*e^2*RATIO[x] + 672*e^2*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, x]*(-32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
    (3232*e^2*RATIO[x])/3 + (3232*e^2*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-1760*e^2*RATIO[x^(-2)])/3 + 
    (1760*e^2*RATIO[x^(-1)])/3 - 1632*e^2*RATIO[x] + 1632*e^2*RATIO[x^2]) + 
  G[0, 0, 1, 1, x]*((1456*e^2)/3 - (16*(-108*e + 211*e^2 + (72*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (14*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (16*(-108*e + 13*e^2 + (72*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(15*I + (41*I)*e + 60*e*Pi)*
     RATIO[x] + (40*e*(12 - 19*e - (48*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((3904*e^2)/3 - ((32*I)/3)*((28*I)*e + (46*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/3)*((28*I)*e + (149*I)*e^2 + 
      9*e^2*Pi)*RATIO[x^(-1)] + ((32*I)/3)*e*(28*I + (149*I)*e + 89*e*Pi)*
     RATIO[x] + (32*e*(28 + 46*e - (89*I)*e*Pi)*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, x]*(-64*e^2 - (64*(-e + 11*e^2 - (9*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*((-I)*e - (6*I)*e^2 + 9*e^2*Pi))/
     (-1 + RATIO[x])^2 + (16*e*(2 + e + (228*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e - (114*I)*e*Pi)*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, x]*(56*e^2 - (8*(48*e + 189*e^2 - (112*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
    ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 - (56*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
    ((8*I)/9)*e*(-60*I - (143*I)*e + 744*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e + (186*I)*e*Pi)*RATIO[x^2])/9) + 
  G[0, 1, 0, 1, x]*(-280*e^2 - (16*(12*e + 167*e^2 + (228*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e + (239*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 + (228*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e + (116*I)*e*Pi)*RATIO[x])/3 - 
    ((16*I)/3)*e*(-2*I - (7*I)*e + 58*e*Pi)*RATIO[x^2]) + 
  G[0, 1, 1, 1, x]*((-2000*e^2)/3 + ((64*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((32*I)/9)*((6*I)*e + (29*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (130*I)*e^2 + 9*e^2*Pi)*
     RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(60 + 302*e - (87*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(60*I + (44*I)*e + 87*e*Pi)*RATIO[x^2]) + 
  G[1, 1, 0, 1, x]*(-208*e^2 + ((64*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e - (546*I)*e*Pi)*RATIO[x])/9 + 
    ((32*I)/9)*e*(12*I + (70*I)*e + 273*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-592*e^2 - (64*I)*e^2*(11*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*e^2*RATIO[x^(-2)])/9 + (352*e^2*RATIO[x^(-1)])/9 + 
    ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (32*e*(66 + 161*e - (330*I)*e*Pi)*RATIO[x])/9 + 
    ((8*I)/9)*e*(264*I + (293*I)*e + 1320*e*Pi)*RATIO[x^2]) + 
  G[1, 0, 1, x]*((8*e*(54 + 217*e - (136*I)*e*Pi))/3 + 
    (16*(12*e + 89*e^2 + (12*I)*e*Pi + (288*I)*e^2*Pi + 18*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (72*I)*e^2*Pi + 
       879*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 - (108*I)*e^2*Pi + 1758*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (432*I)*Pi - (512*I)*e*Pi + 
       78*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (216*I)*Pi + (11*I)*e*Pi + 
       39*e*Pi^2)*RATIO[x^2])/9) + G[1, 1, 1, x]*
   (((16*I)/3)*e*(74*I + (381*I)*e + 51*e*Pi) - 
    (64*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (16*(132*e + 800*e^2 - (72*I)*e*Pi - (420*I)*e^2*Pi + 603*e^2*Pi^2)*
      RATIO[x^(-2)])/27 + (8*(1416*e + 6235*e^2 - (144*I)*e*Pi - 
       (1110*I)*e^2*Pi + 1206*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
    (8*e*(1416 + 6235*e - (648*I)*Pi - (954*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 - (16*e*(132 + 800*e - (324*I)*Pi - (18*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 1, x]*
   (((4*I)/3)*e*(12*I + (41*I)*e + 390*e*Pi) - 
    (8*(-582*e - 2594*e^2 - (288*I)*e*Pi + (1647*I)*e^2*Pi + 954*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (68*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*(-93*e - 436*e^2 - (144*I)*e*Pi + (162*I)*e^2*Pi + 477*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (8*e*(12 - 41*e - (192*I)*Pi - (579*I)*e*Pi + 
       134*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(147 + 550*e - (192*I)*Pi + (159*I)*e*Pi + 134*e*Pi^2)*RATIO[x^2])/
     9) + G[0, 1, 1, x]*((8*e*(98 + 425*e - (157*I)*e*Pi))/3 - 
    (16*(120*e + 535*e^2 + (12*I)*e*Pi - (73*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 - (66*I)*e^2*Pi + 
       119*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(72*e + 331*e^2 - (198*I)*e^2*Pi + 238*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (4*e*(1896 + 7817*e - (1152*I)*Pi - (3702*I)*e*Pi + 498*e*Pi^2)*RATIO[x])/
     27 + (8*e*(426 + 1879*e - (576*I)*Pi + (408*I)*e*Pi + 249*e*Pi^2)*
      RATIO[x^2])/27) + G[0, 0, 0, 0, 0, x]*
   ((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + (2720*e^2)/(3*(-1 + RATIO[x])^2) - 
    (2720*e^2*RATIO[x])/3 + (2720*e^2*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
      (1120*e^2*RATIO[x])/3 + (1120*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((160*e^2*RATIO[(1 - x)^(-1)])/3 - (160*e^2)/
         (3*(-1 + RATIO[x])^2) + (1232*e^2*RATIO[x])/3 - 
        (1232*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 1, 0, 0, x]*
   ((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
    (1568*e^2*RATIO[x])/3 + (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3 - 
      320*e^2*RATIO[x] + 320*e^2*RATIO[x^2]) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        352*e^2*RATIO[x] - 352*e^2*RATIO[x^2]) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 - (1280*e^2*RATIO[x])/3 + 
    (1280*e^2*RATIO[x^2])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3 - (800*e^2*RATIO[x])/3 + 
      (800*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3 + 
        (880*e^2*RATIO[x])/3 - (880*e^2*RATIO[x^2])/3) + 
      ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((256*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (256*e^2)/(3*(-1 + RATIO[x])^2) - (640*e^2*RATIO[x])/3 + 
    (640*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (352*e^2*RATIO[x])/3 - (352*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (2720*e^2*RATIO[x^(-2)])/3 + 
    (2720*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
    288*e^2*RATIO[x] - 288*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 160*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - 176*e^2*RATIO[x] + 176*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, x]*((1024*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (1024*e^2)/(3*(-1 + RATIO[x])^2) + (1408*e^2*RATIO[x])/3 - 
    (1408*e^2*RATIO[x^2])/3 + Nc^2*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (640*e^2*RATIO[x])/3 - 
      (640*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 - 
        (704*e^2*RATIO[x])/3 + (704*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 0, 0, x]*((1664*e^2*RATIO[x])/3 - (1664*e^2*RATIO[x^2])/3 + 
    Nc^2*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (800*e^2*RATIO[x])/3 - (800*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) - 
        (880*e^2*RATIO[x])/3 + (880*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, 0, x]*((-832*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (832*e^2)/(3*(-1 + RATIO[x])^2) + 832*e^2*RATIO[x] - 832*e^2*RATIO[x^2] + 
    Nc^2*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1280*e^2*RATIO[x])/3 - (1280*e^2*RATIO[x^2])/3) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2)/(3*(-1 + RATIO[x])^2) - 
        (1408*e^2*RATIO[x])/3 + (1408*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(-64*e^2 - (64*e*(-1 + 11*e - I*e*Pi)*RATIO[(1 - x)^(-1)])/
     3 + ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((3*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] - 
    (((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(2 + e - (50*I)*e*Pi)*RATIO[x])/3 + 
    (32*e*(-1 + 4*e + (25*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((160*I)*e^2*Pi*RATIO[x^(-2)] - (160*I)*e^2*Pi*RATIO[x^(-1)] - 
      ((320*I)/3)*e^2*Pi*RATIO[x] + ((320*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((-16*I)*e^2*Pi*RATIO[x^(-2)] + (16*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((32*I)/3)*e^2*Pi*RATIO[x] - ((32*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-176*I)*e^2*Pi*RATIO[x^(-2)] + (176*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((352*I)/3)*e^2*Pi*RATIO[x] - ((352*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(-208*e^2 - ((64*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-18*I)*e - I*e^2 + 34*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/3)*((-36*I)*e - (53*I)*e^2 + 68*e^2*Pi)*
     RATIO[x^(-1)] + (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (16*e*(24 + 185*e + (204*I)*e*Pi)*RATIO[x])/9 - 
    ((64*I)/9)*e*(-6*I - (35*I)*e + 51*e*Pi)*RATIO[x^2] + 
    Nc^2*((-160*I)*e^2*Pi*RATIO[x^(-2)] + (160*I)*e^2*Pi*RATIO[x^(-1)] + 
      (160*I)*e^2*Pi*RATIO[x] - (160*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*(((16*I)*e^2*Pi*RATIO[x^(-2)] - (16*I)*e^2*Pi*RATIO[x^(-1)] - 
        (16*I)*e^2*Pi*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((176*I)*e^2*Pi*RATIO[x^(-2)] - (176*I)*e^2*Pi*RATIO[x^(-1)] - 
        (176*I)*e^2*Pi*RATIO[x] + (176*I)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 0, 1, 0, x]*(56*e^2 - (8*(48*e + 189*e^2 + (8*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(24*e + 39*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    ((8*I)/9)*e*(60*I + (143*I)*e + 420*e*Pi)*RATIO[x] + 
    (32*e*(15 + 119*e - (105*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(((-32*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + ((800*I)/3)*e^2*Pi*RATIO[x] - 
      ((800*I)/3)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((-16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((80*I)/3)*e^2*Pi*RATIO[x] + 
        ((80*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - (((16*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 - ((880*I)/3)*e^2*Pi*RATIO[x] + 
        ((880*I)/3)*e^2*Pi*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(-280*e^2 - (16*(12*e + 167*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*(I*e + (6*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((4*I)*e - (239*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e + 53*e^2 - (12*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (8*e*(4 + 41*e - (216*I)*e*Pi)*RATIO[x])/3 + 
    ((16*I)/3)*e*(2*I + (7*I)*e + 108*e*Pi)*RATIO[x^2] + 
    Nc^2*(((-160*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((160*I)/3)*e^2*Pi*
       RATIO[x^(-1)] - (320*I)*e^2*Pi*RATIO[x] + (320*I)*e^2*Pi*RATIO[x^2]) + 
    Nf*((((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (32*I)*e^2*Pi*RATIO[x] - (32*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(((176*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((176*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (352*I)*e^2*Pi*RATIO[x] - (352*I)*e^2*Pi*
         RATIO[x^2]))) + G[1, 1, 0, 0, x]*((608*e^2)/3 - 
    (32*(6*e + 37*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    ((8*I)/9)*((-108*I)*e + (13*I)*e^2 + 252*e^2*Pi)*RATIO[x^(-2)] - 
    ((32*I)/9)*((-27*I)*e - (62*I)*e^2 + 63*e^2*Pi)*RATIO[x^(-1)] + 
    (32*(6*e + 43*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
    32*e*(3 - 9*e - (10*I)*e*Pi)*RATIO[x] + 
    (8*e*(-36 + 25*e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(152*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((15*I)*e + (2*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((60*I)*e - (181*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (8*e*(60 - 181*e - (180*I)*e*Pi)*
        RATIO[x])/9 + ((32*I)/9)*e*(15*I + (2*I)*e + 45*e*Pi)*RATIO[x^2]) + 
    Nf*(((-74*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/9)*((12*I)*e - (67*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2 + (4*e*(-12 + 67*e + (36*I)*e*Pi)*
          RATIO[x])/9 + (16*e*(3 - 7*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-530*e^2)/3 + 176*e^2*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*((11*I)*e + (9*I)*e^2 + 22*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((44*I)*e - (103*I)*e^2 + 88*e^2*Pi)*RATIO[x^(-1)] - 
        (176*e^2)/(-1 + RATIO[x])^2 + (4*e*(-44 + 103*e + (132*I)*e*Pi)*
          RATIO[x])/3 + (16*e*(11 + 9*e - (33*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((560*e^2)/3 + ((16*I)/3)*((-28*I)*e - (41*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*(-14*e + 4*e^2 - (9*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (16*e*(28 - 57*e - (62*I)*e*Pi)*RATIO[x])/3 + 
    ((32*I)/3)*e*(14*I + (50*I)*e + 31*e*Pi)*RATIO[x^2] + 
    Nc^2*(192*e^2 - (8*(-4*e + 223*e^2 - (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 + 16*e^2*RATIO[x^(-1)] + (16*(-2*e + 95*e^2 - (9*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (40*e*(12 - 47*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(15*I + (2*I)*e + 75*e*Pi)*RATIO[x^2]) + 
    Nf*(((-100*e^2)/3 - (2*(24*e - 125*e^2 - (120*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (16*(3*e - 16*e^2 - (15*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (4*e*(-12 + 79*e + (60*I)*e*Pi)*RATIO[x])/
         9 + (16*e*(3 - 7*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((-676*e^2)/3 - ((2*I)/9)*((-72*I)*e + (2753*I)*e^2 + 96*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
        (((16*I)/9)*((-9*I)*e + (295*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (44*e*(-4 + 13*e + (20*I)*e*Pi)*RATIO[x])/3 + 
        (16*e*(11 + 9*e - (55*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 0, x]*(((-4*I)/3)*e*(-12*I - (41*I)*e + 154*e*Pi) - 
    (16*(-291*e - 1297*e^2 - (333*I)*e^2*Pi + 177*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + 
    (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
    (8*(12*e + 89*e^2 + (12*I)*e*Pi - (297*I)*e^2*Pi + 66*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (16*(-93*e - 436*e^2 - (162*I)*e^2*Pi + 
       177*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (8*e*(-12 + 41*e + (72*I)*Pi - (193*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(-147 - 550*e + (72*I)*Pi - (199*I)*e*Pi + 6*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*(((-352*I)/3)*e^2*Pi + (8*((183*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (80*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*((-84*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (16*((90*I)*e^2*Pi + 7*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*Pi*(-60*I + (121*I)*e + 20*e*Pi)*RATIO[x])/9 - 
      (32*e*Pi*(-15*I - (2*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((20*I)*e^2*Pi + (2*((-63*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-18*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (16*((-9*I)*e^2*Pi + 2*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-12*I + (55*I)*e + 4*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-3*I + (7*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((412*I)/3)*e^2*Pi - (10*((159*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (88*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (8*((-186*I)*e^2*Pi + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*((99*I)*e^2*Pi + 5*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (4*e*Pi*(-132*I + (177*I)*e + 44*e*Pi)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 0, x]*(((4*I)/3)*e*(52*I + (35*I)*e + 66*e*Pi) - 
    (4*(120*e + 2455*e^2 + (72*I)*e*Pi + (2634*I)*e^2*Pi + 1530*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(-192*e + 179*e^2 + (36*I)*e*Pi + (588*I)*e^2*Pi + 765*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 4331*e - (432*I)*Pi + 
       (1170*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(456 + 1421*e - (216*I)*Pi + (666*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*(((8*I)/9)*e*(54*I + (59*I)*e + 108*e*Pi) - 
      (4*(-390*e - 2187*e^2 + (12*I)*e*Pi + (636*I)*e^2*Pi + 35*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*((3*I)*e + (8*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-1)] + (4*(-360*e - 1638*e^2 + (12*I)*e*Pi + (462*I)*e^2*Pi + 
         35*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-54 - 238*e - (60*I)*Pi + (127*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 5*e*Pi)*RATIO[x^2])/9) + 
    Nf*(((4*e*(24 + 34*e - (27*I)*e*Pi))/9 - 
        (2*(75*e + 239*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi + 12*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*(36*e + 75*e^2 + (12*I)*e*Pi + 
           (8*I)*e^2*Pi + 6*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-12 - 20*e - (12*I)*Pi + (55*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(132 + 260*e - (243*I)*e*Pi))/9 + 
        (2*(-855*e - 5393*e^2 + (1271*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((8*I)/9)*((3*I)*e + (11*I)*e^2 + 
          21*e^2*Pi)*RATIO[x^(-1)] - (4*(-396*e - 2073*e^2 + (466*I)*e^2*Pi + 
           29*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-120 - 604*e - (132*I)*Pi + (189*I)*e*Pi + 22*e*Pi^2)*RATIO[x])/
         9 - (8*e*Pi*(-66*I - (54*I)*e + 11*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 0, 0, x]*((-64*e^2)/3 - ((32*I)/9)*((-12*I)*e + (113*I)*e^2 + 
      9*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
    (((32*I)/9)*((-12*I)*e + (2*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-39 + 92*e + (57*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(78 + 65*e - (114*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-656*e^2)/3 - ((8*I)/3)*e^2*(137*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (560*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((60*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (40*e*(-12 + 59*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (30*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((36*e^2 - (2*e^2*(41 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (((16*I)/3)*((-6*I)*e^2 + e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 91*e - (24*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((764*e^2)/3 - (1178*e^2*RATIO[(1 - x)^(-1)])/3 - 
        208*e^2*RATIO[x^(-1)] + (352*e^2)/(-1 + RATIO[x])^2 + 
        (44*e*(4 - 17*e - (8*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 22*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(((-4*I)/3)*e*(-40*I - (181*I)*e + 136*e*Pi) + 
    (16*(-18*e - 49*e^2 + (84*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 - (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
    (8*(120*e + 535*e^2 + (12*I)*e*Pi + (116*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 - (32*(-9*e - 12*e^2 + (27*I)*e^2*Pi + 31*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (8*e*(-48 - 73*e - (288*I)*Pi + (1122*I)*e*Pi + 
       156*e*Pi^2)*RATIO[x])/27 - 
    (16*e*(147 + 571*e - (144*I)*Pi + (111*I)*e*Pi + 78*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(90 + 163*e - (312*I)*e*Pi))/9 + 
      (8*(-30*e - 129*e^2 + (77*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (80*e^2*Pi^2*RATIO[x^(-2)])/3 + 
      (16*(-27*e - 119*e^2 + (51*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*(-30*e - 129*e^2 + (60*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-54 - 238*e - (60*I)*Pi + (187*I)*e*Pi + 
         40*e*Pi^2)*RATIO[x])/9 - (32*e*Pi*(-15*I - (2*I)*e + 10*e*Pi)*
        RATIO[x^2])/9) + Nf*((((2*I)/9)*e*(39*I + (65*I)*e + 84*e*Pi) + 
        (2*(36*e + 66*e^2 - (51*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-6*e - 10*e^2 + (12*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (4*(18*e + 33*e^2 - (36*I)*e^2*Pi + 4*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-12 - 20*e - (12*I)*Pi + (67*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x])/9 + (16*e*Pi*(-3*I + (7*I)*e + 2*e*Pi)*
          RATIO[x^2])/9)/Nc + Nc*(((2*I)/9)*e*(219*I + (571*I)*e + 
          708*e*Pi) - (2*(-396*e - 1974*e^2 + (975*I)*e^2*Pi + 16*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/3 - 
        (8*(-60*e - 302*e^2 + (114*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^(-1)])/
         9 + (4*(-198*e - 987*e^2 + (396*I)*e^2*Pi + 8*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (4*e*(-120 - 604*e - (132*I)*Pi + 
           (321*I)*e*Pi + 88*e*Pi^2)*RATIO[x])/9 + 
        (16*e*Pi*(-33*I - (27*I)*e + 22*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((8*e*(54 + 217*e + (108*I)*e*Pi))/3 - 
    (16*(-12*e - 89*e^2 + (12*I)*e*Pi + (86*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 + (288*I)*e*Pi - 
       (153*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(-1176*e - 4637*e^2 + (576*I)*e*Pi - (2088*I)*e^2*Pi + 1278*e^2*Pi^2)*
      RATIO[x^(-1)])/27 + (32*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(312 + 1391*e - (192*I)*Pi + (696*I)*e*Pi + 
       86*e*Pi^2)*RATIO[x])/9 + (8*e*(93 + 457*e - (96*I)*Pi + (51*I)*e*Pi + 
       43*e*Pi^2)*RATIO[x^2])/9 + Nc^2*((152*I)*e^2*Pi - 
      (160*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (16*((-30*I)*e*Pi - (4*I)*e^2*Pi + 35*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*((-60*I)*e*Pi + (181*I)*e^2*Pi + 70*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      ((160*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e*Pi*(-60*I + (181*I)*e + 50*e*Pi)*RATIO[x])/9 + 
      (16*e*Pi*(-30*I - (4*I)*e + 25*e*Pi)*RATIO[x^2])/9) + 
    Nf*((((-74*I)/3)*e^2*Pi + (16*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-6*I)*e*Pi + (14*I)*e^2*Pi + 7*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-12*I)*e*Pi + (67*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-12*I + (67*I)*e + 10*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-6*I + (14*I)*e + 5*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*(((-530*I)/3)*e^2*Pi + (176*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (8*((-66*I)*e*Pi - (54*I)*e^2*Pi + 77*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*((-132*I)*e*Pi + (309*I)*e^2*Pi + 154*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        ((176*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*Pi*(-132*I + (309*I)*e + 110*e*Pi)*RATIO[x])/9 - 
        (8*e*Pi*(-66*I - (54*I)*e + 55*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, 0, x]*(96*e^2 - ((32*I)/9)*((29*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
    (((16*I)/9)*((31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(-66 + 7*e + (312*I)*e*Pi)*RATIO[x])/9 + 
    (8*e*(132 + 193*e - (624*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-352*e^2)/3 - ((8*I)/3)*e^2*(61*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      (448*e^2*RATIO[x^(-1)])/3 + (((80*I)/3)*((6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-60 + 121*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(15 + 2*e - (90*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((20*e^2 - ((2*I)/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] + (((16*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
         (-1 + RATIO[x])^2 + (4*e*(12 - 55*e - (72*I)*e*Pi)*RATIO[x])/9 + 
        (16*e*(-3 + 7*e + (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
      Nc*((412*e^2)/3 + ((2*I)/3)*((265*I)*e^2 + 24*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (496*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*(11 - I*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(44 - 59*e - (264*I)*e*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*e*(11*I + (9*I)*e + 66*e*Pi)*RATIO[x^2]))) - 
  (2*RATIO[x^(-1)]*((-30*I)*e*Pi - (85*I)*e^2*Pi + 1050*e*Pi^2 + 
     7250*e^2*Pi^2 - (960*I)*e*Pi^3 - (1510*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 
     17280*e*Zeta[3] + 19440*e^2*Zeta[3] + (18720*I)*e^2*Pi*Zeta[3]))/135 + 
  ((-60*I)*e*Pi - (170*I)*e^2*Pi + 1080*Pi^2 + 10950*e*Pi^2 + 
    29465*e^2*Pi^2 - (2580*I)*e*Pi^3 - (4770*I)*e^2*Pi^3 + 2856*e^2*Pi^4 + 
    18720*e*Zeta[3] - 29520*e^2*Zeta[3] - (37800*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((-2*(144 + 786*e + 2015*e^2 - (744*I)*e*Pi - (3138*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (8*((-186*I)*e*Pi - (872*I)*e^2*Pi + 69*e^2*Pi^2 + 
       (174*I)*e^2*Pi^3 - 1440*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (105*I)*e*Pi + (500*I)*e^2*Pi - 
       384*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/27 + 
    (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - (1176*I)*e*Pi - (4787*I)*e^2*Pi - 
       192*e*Pi^2 + 703*e^2*Pi^2 + (774*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/27 - 
    ((8*I)/9)*RATIO[x^(-2)]*(18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 + 
      (15*I)*e^2*Pi^2 + 5*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
    ((4*I)/27)*RATIO[x^(-1)]*((-114*I)*e - (1190*I)*e^2 - 216*e*Pi - 
      1143*e^2*Pi - (72*I)*e*Pi^2 + (1755*I)*e^2*Pi^2 + 30*e^2*Pi^3 - 
      (1728*I)*e^2*Zeta[3]) + (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + 
       (372*I)*e*Pi + (1744*I)*e^2*Pi + 384*e*Pi^2 - 686*e^2*Pi^2 - 
       (1548*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
    Nc^2*(((160*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
      (160*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      ((80*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      ((80*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((16*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (16*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - ((8*I)/9)*RATIO[x^(-2)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + ((8*I)/9)*RATIO[x^(-1)]*
         (e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((176*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (176*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/9)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/9)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 1, x]*((4*(216 + 2226*e + 7777*e^2 - (1116*I)*e*Pi - (4974*I)*e^2*Pi + 
       1242*e^2*Pi^2))/27 + (4*RATIO[x]*(-216 - 1518*e - 6596*e^2 + 
       (1176*I)*e*Pi + (4637*I)*e^2*Pi + 120*e*Pi^2 - 1246*e^2*Pi^2 - 
       (414*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/27 - 
    (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-216*I - (1518*I)*e - (6596*I)*e^2 - 936*e*Pi - 
      4173*e^2*Pi - (528*I)*e*Pi^2 - (1018*I)*e^2*Pi^2 + 582*e^2*Pi^3 - 
      (7128*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
     (216*I + (414*I)*e - (789*I)*e^2 - 1116*e*Pi - 5484*e^2*Pi - 
      (1056*I)*e*Pi^2 - (398*I)*e^2*Pi^2 + 1164*e^2*Pi^3 - 
      (14256*I)*e^2*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*
      ((-12*I)*e*Pi - (89*I)*e^2*Pi - 6*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
       36*e^2*Zeta[3]))/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 240*e*Pi^2 + 926*e^2*Pi^2 + 
       (828*I)*e^2*Pi^3 + 1008*e^2*Zeta[3]))/27 + 
    Nc^2*(((80*I)/3)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (80*e^2*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[x^(-2)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - ((80*I)/3)*RATIO[x^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3])) + 
    Nf*((((8*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((8*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((8*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((88*I)/3)*e^2*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (88*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 - 
        ((88*I)/3)*RATIO[x^(-2)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        ((88*I)/3)*RATIO[x^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3])))) + 
  G[1, 0, x]*((2*(-144 - 786*e - 2015*e^2 + (48*I)*e*Pi - (198*I)*e^2*Pi + 
       192*e^2*Pi^2))/9 + (4*RATIO[x]*(216 + 1404*e + 5400*e^2 - 
       (384*I)*e*Pi - (1043*I)*e^2*Pi + 96*e*Pi^2 + 73*e^2*Pi^2 + 
       (354*I)*e^2*Pi^3 - 3240*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
     (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
      150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 - 384*e*Pi - 1043*e^2*Pi + (288*I)*e*Pi^2 + 
      (315*I)*e^2*Pi^2 + 150*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (16*((18*I)*e*Pi + (24*I)*e^2*Pi + 12*e*Pi^2 + 25*e^2*Pi^2 + 
       (22*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (16*RATIO[(1 - x)^(-1)]*(57*e + 595*e^2 + (54*I)*e*Pi + (72*I)*e^2*Pi + 
       36*e*Pi^2 - 150*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 288*e^2*Zeta[3]))/27 + 
    (2*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi - 
       192*e*Pi^2 - 326*e^2*Pi^2 - (708*I)*e^2*Pi^3 + 6480*e^2*Zeta[3]))/27 + 
    Nc^2*((-4*e*Pi*(-90*I - (163*I)*e + 73*e*Pi))/9 - 
      ((8*I)/9)*(90*e*Pi + 387*e^2*Pi + (73*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[(1 - x)^(-1)] + (((8*I)/9)*(90*e*Pi + 387*e^2*Pi + 
         (90*I)*e^2*Pi^2 + 2*e^2*Pi^3))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-324*I)*Pi - (1428*I)*e*Pi + 60*Pi^2 + 239*e*Pi^2 + 
         (120*I)*e*Pi^3 - 1440*e*Zeta[3]))/27 + 
      (16*e*RATIO[x^2]*(-15*Pi^2 - 2*e*Pi^2 - (30*I)*e*Pi^3 + 360*e*Zeta[3]))/
       27 - ((16*I)/27)*RATIO[x^(-2)]*((15*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (90*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-324*e*Pi - 1428*e^2*Pi + (60*I)*e*Pi^2 - (409*I)*e^2*Pi^2 + 
        60*e^2*Pi^3 + (360*I)*e^2*Zeta[3])) + 
    Nf*(((e*Pi*(-78*I - (130*I)*e + 85*e*Pi))/9 - 
        (2*((-36*I)*e*Pi - (66*I)*e^2*Pi + 43*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         9 + (4*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (8*e*RATIO[x^2]*(3*Pi^2 - 7*e*Pi^2 + 
           (6*I)*e*Pi^3 - 72*e*Zeta[3]))/27 + 
        (2*e*RATIO[x]*((72*I)*Pi + (120*I)*e*Pi - 12*Pi^2 - 29*e*Pi^2 - 
           (24*I)*e*Pi^3 + 288*e*Zeta[3]))/27 + ((8*I)/27)*RATIO[x^(-2)]*
         ((3*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
        ((2*I)/27)*RATIO[x^(-1)]*(-72*e*Pi - 120*e^2*Pi + (12*I)*e*Pi^2 - 
          (115*I)*e^2*Pi^2 + 12*e^2*Pi^3 + (72*I)*e^2*Zeta[3]))/Nc + 
      Nc*((e*Pi*(-438*I - (1142*I)*e + 377*e*Pi))/9 - 
        (2*((-396*I)*e*Pi - (1974*I)*e^2*Pi + 335*e^2*Pi^2 - (8*I)*e^2*Pi^3)*
          RATIO[(1 - x)^(-1)])/9 + (4*((-198*I)*e*Pi - (987*I)*e^2*Pi + 
           198*e^2*Pi^2 - (4*I)*e^2*Pi^3))/(9*(-1 + RATIO[x])^2) + 
        (8*e*RATIO[x^2]*(11*Pi^2 + 9*e*Pi^2 + (22*I)*e*Pi^3 - 264*e*Zeta[3]))/
         9 + (2*e*RATIO[x]*((240*I)*Pi + (1208*I)*e*Pi - 44*Pi^2 - 
           209*e*Pi^2 - (88*I)*e*Pi^3 + 1056*e*Zeta[3]))/9 + 
        ((8*I)/9)*RATIO[x^(-2)]*((11*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 
          11*e^2*Pi^3 + (66*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (-240*e*Pi - 1208*e^2*Pi + (44*I)*e*Pi^2 - (271*I)*e^2*Pi^2 + 
          44*e^2*Pi^3 + (264*I)*e^2*Zeta[3])))) + 
  G[0, 0, x]*((4*(216 + 384*e - 79*e^2 - (72*I)*e*Pi + (204*I)*e^2*Pi + 
       198*e^2*Pi^2))/27 - (8*((12*I)*e*Pi + (89*I)*e^2*Pi + 174*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi + 120*e*Pi^2 - 1126*e^2*Pi^2 + 
       (708*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/27 - 
    (4*RATIO[(1 - x)^(-1)]*(216 + 186*e - 3181*e^2 - (756*I)*e*Pi - 
       (2673*I)*e^2*Pi - 372*e*Pi^2 - 938*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/27 + (4*(216 + 414*e - 789*e^2 - (324*I)*e*Pi - 
       (558*I)*e^2*Pi - 372*e*Pi^2 - 452*e^2*Pi^2 - (282*I)*e^2*Pi^3 - 
       4752*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x]*(-216 - 1290*e - 4204*e^2 + (384*I)*e*Pi + (1193*I)*e^2*Pi - 
       60*e*Pi^2 - 130*e^2*Pi^2 - (354*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((2*(36 + 30*e + 3*e^2 - (144*I)*e*Pi - (176*I)*e^2*Pi + 
         90*e^2*Pi^2))/9 - (8*(-90*e^2 + (9*I)*e*Pi + (24*I)*e^2*Pi + 
         23*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (16*e*RATIO[x^2]*(15*Pi^2 + 2*e*Pi^2 + (75*I)*e*Pi^3 - 630*e*Zeta[3]))/
       27 + (4*e*RATIO[x]*((324*I)*Pi + (1428*I)*e*Pi - 60*Pi^2 - 
         179*e*Pi^2 - (300*I)*e*Pi^3 + 2520*e*Zeta[3]))/27 + 
      (2*(540 + 2502*e + 9765*e^2 - (1080*I)*e*Pi - (4824*I)*e^2*Pi - 
         72*e*Pi^2 + 730*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (540 + 3582*e + 16929*e^2 - (1404*I)*e*Pi - (6270*I)*e^2*Pi - 
         72*e*Pi^2 + 736*e^2*Pi^2 - (126*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/
       27) + Nf*(Nc*((-90 - 162*e - 203*e^2 + (348*I)*e*Pi + (716*I)*e^2*Pi - 
          243*e^2*Pi^2)/9 + (8*(-99*e^2 + (9*I)*e*Pi + (33*I)*e^2*Pi + 
           26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*RATIO[x]*((-240*I)*Pi - (1208*I)*e*Pi + 44*Pi^2 + 165*e*Pi^2 + 
           (220*I)*e*Pi^3 - 1848*e*Zeta[3]))/9 + 
        (8*e*RATIO[x^2]*(-11*Pi^2 - 9*e*Pi^2 - (55*I)*e*Pi^3 + 
           462*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(-1188 - 8694*e - 
           43293*e^2 + (3042*I)*e*Pi + (15882*I)*e^2*Pi + 96*e*Pi^2 - 
           1729*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3]))/27 + 
        (-1188 - 6318*e - 25905*e^2 + (2376*I)*e*Pi + (12240*I)*e^2*Pi + 
          96*e*Pi^2 - 1690*e^2*Pi^2 + (180*I)*e^2*Pi^3 - 960*e^2*Zeta[3])/
         (27*(-1 + RATIO[x])^2)) + 
      ((-18 - 30*e - 65*e^2 + (60*I)*e*Pi + (76*I)*e^2*Pi - 63*e^2*Pi^2)/9 + 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*e*RATIO[x]*((-72*I)*Pi - (120*I)*e*Pi + 12*Pi^2 + 17*e*Pi^2 + 
           (60*I)*e*Pi^3 - 504*e*Zeta[3]))/27 + 
        (8*e*RATIO[x^2]*(-3*Pi^2 + 7*e*Pi^2 - (15*I)*e*Pi^3 + 126*e*Zeta[3]))/
         27 - ((I/27)*(-108*I - (234*I)*e - (291*I)*e^2 - 216*e*Pi - 
           432*e^2*Pi - (48*I)*e*Pi^2 - (374*I)*e^2*Pi^2 + 72*e^2*Pi^3 - 
           (576*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (I/27)*RATIO[(1 - x)^(-1)]*(-108*I - (450*I)*e - (1191*I)*e^2 - 
          234*e*Pi - 534*e^2*Pi - (48*I)*e*Pi^2 - (401*I)*e^2*Pi^2 + 
          72*e^2*Pi^3 - (576*I)*e^2*Zeta[3]))/Nc)) + 
  G[1, x]*(((-2*I)/27)*((-24*I)*e - (68*I)*e^2 - 432*Pi - 2814*e*Pi - 
      10805*e^2*Pi - (1044*I)*e*Pi^2 - (5110*I)*e^2*Pi^2 + 1296*e^2*Pi^3 - 
      (7704*I)*e^2*Zeta[3]) + (4*e*RATIO[x^2]*(-195*Pi^2 - 1820*e*Pi^2 + 
       (600*I)*Pi^3 + (485*I)*e*Pi^3 + 382*e*Pi^4 - 2160*Zeta[3] + 
       5790*e*Zeta[3] + (31680*I)*e*Pi*Zeta[3]))/135 - 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 480*Pi^2 - 
       6650*e*Pi^2 + (1200*I)*Pi^3 - (3530*I)*e*Pi^3 + 764*e*Pi^4 - 
       4320*Zeta[3] - 10560*e*Zeta[3] + (63360*I)*e*Pi*Zeta[3]))/135 - 
    (16*((60*I)*e*Pi^3 + (395*I)*e^2*Pi^3 + 108*e^2*Pi^4 - 360*e*Zeta[3] - 
       2370*e^2*Zeta[3] + (3240*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
    (8*RATIO[(1 - x)^(-1)]*((-570*I)*e*Pi - (5950*I)*e^2*Pi - 375*e^2*Pi^2 + 
       (120*I)*e*Pi^3 + (1300*I)*e^2*Pi^3 + 216*e^2*Pi^4 - 720*e*Zeta[3] - 
       11220*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/135 - 
    (2*RATIO[x^(-2)]*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 
       2550*e*Pi^2 - 7780*e^2*Pi^2 - (1200*I)*e*Pi^3 - (1610*I)*e^2*Pi^3 + 
       2544*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(30*e + 85*e^2 - (2160*I)*Pi - (14040*I)*e*Pi - 
       (54000*I)*e^2*Pi + 4560*e*Pi^2 + 23430*e^2*Pi^2 - (1200*I)*e*Pi^3 + 
       (3130*I)*e^2*Pi^3 + 2544*e^2*Pi^4 + 17280*e*Zeta[3] + 
       27000*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((76*e^2*((-I)*Pi^3 + 6*Zeta[3]))/3 + ((80*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^2*Pi^3 + (6*I)*e^2*Zeta[3]) - 
      (((80*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x]*((-60*I)*Pi^3 + (181*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] - 1086*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*((-60*I)*Pi^3 - (8*I)*e*Pi^3 + 49*e*Pi^4 + 
         360*Zeta[3] + 48*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (181*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] - 1086*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27 - 
      (4*RATIO[x^(-2)]*((-60*I)*e*Pi^3 - (8*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
         360*e*Zeta[3] + 48*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((37*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((8*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-60*I)*Pi^3 + (335*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 2010*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-60*I)*Pi^3 + (140*I)*e*Pi^3 + 49*e*Pi^4 + 
           360*Zeta[3] - 840*e*Zeta[3] - (720*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-60*I)*e*Pi^3 + (335*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 2010*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-60*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 53*e^2*Pi^4 + 
           360*e*Zeta[3] - 840*e^2*Zeta[3] + (360*I)*e^2*Pi*Zeta[3]))/135)/
       Nc + Nc*(((265*I)/9)*e^2*(Pi^3 + (6*I)*Zeta[3]) - 
        ((88*I)/3)*RATIO[(1 - x)^(-1)]*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]) + 
        (((88*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*e*RATIO[x]*((-660*I)*Pi^3 + (1545*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] - 9270*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 + 
        (2*e*RATIO[x^2]*((-660*I)*Pi^3 - (540*I)*e*Pi^3 + 539*e*Pi^4 + 
           3960*Zeta[3] + 3240*e*Zeta[3] - (7920*I)*e*Pi*Zeta[3]))/135 - 
        (2*RATIO[x^(-1)]*((-660*I)*e*Pi^3 + (1545*I)*e^2*Pi^3 + 
           583*e^2*Pi^4 + 3960*e*Zeta[3] - 9270*e^2*Zeta[3] + 
           (3960*I)*e^2*Pi*Zeta[3]))/135 + 
        (2*RATIO[x^(-2)]*((-660*I)*e*Pi^3 - (540*I)*e^2*Pi^3 + 583*e^2*Pi^4 + 
           3960*e*Zeta[3] + 3240*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
         135))) + 
  G[0, x]*((2*(18*e + 51*e^2 - (216*I)*Pi - (1950*I)*e*Pi - (6839*I)*e^2*Pi + 
       234*e*Pi^2 + 1675*e^2*Pi^2 + (696*I)*e^2*Pi^3 - 108*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[x^(-1)]*(-114*e*Pi - 1190*e^2*Pi + (288*I)*e*Pi^2 + 
      (1161*I)*e^2*Pi^2 + 102*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - 
    (4*e*RATIO[x^2]*(-1005*Pi^2 - 3215*e*Pi^2 + (240*I)*Pi^3 - 
       (1735*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] - 1890*e*Zeta[3] + 
       (12240*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-30 - 85*e + (1140*I)*Pi + (11900*I)*e*Pi - 120*Pi^2 + 
       3205*e*Pi^2 + (480*I)*Pi^3 - (1520*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 31500*e*Zeta[3] + (24480*I)*e*Pi*Zeta[3]))/135 + 
    (4*((1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi - 150*e*Pi^2 + 
       2290*e^2*Pi^2 + (300*I)*e*Pi^3 + (1450*I)*e^2*Pi^3 + 506*e^2*Pi^4 + 
       2880*e*Zeta[3] - 6480*e^2*Zeta[3] + (11880*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      (30*e + 85*e^2 + (1080*I)*Pi + (2070*I)*e*Pi - (3945*I)*e^2*Pi + 
       1650*e*Pi^2 + 10955*e^2*Pi^2 + (300*I)*e*Pi^3 + (2800*I)*e^2*Pi^3 + 
       506*e^2*Pi^4 + 2880*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       (11880*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-540 - 3042*e - 12447*e^2 + (72*I)*Pi - (1212*I)*e*Pi - 
        (6706*I)*e^2*Pi + 96*e*Pi^2 + 1482*e^2*Pi^2 + (480*I)*e^2*Pi^3 - 
        3192*e^2*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
       ((-540*I)*e - (4122*I)*e^2 - 36*Pi - 96*e*Pi - 208*e^2*Pi + 
        (75*I)*e*Pi^2 + (448*I)*e^2*Pi^2 + 129*e^2*Pi^3 + 
        (324*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*((60*I)*Pi^3 + (8*I)*e*Pi^3 + 
         35*e*Pi^4 - 360*Zeta[3] - 48*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       27 - (2*RATIO[(1 - x)^(-1)]*(-2700 - 17910*e - 82845*e^2 + 
         (2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2160*e*Pi^2 - 
         9650*e^2*Pi^2 + (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         14460*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*((2700*I)*Pi + (12510*I)*e*Pi + (48825*I)*e^2*Pi - 2700*e*Pi^2 - 
         12510*e^2*Pi^2 + (120*I)*e*Pi^3 - (310*I)*e^2*Pi^3 + 58*e^2*Pi^4 - 
         10800*e^2*Zeta[3] + (1320*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x]*((36*I)*Pi + (96*I)*e*Pi + 
         (208*I)*e^2*Pi - 177*e*Pi^2 - 408*e^2*Pi^2 + (120*I)*e*Pi^3 - 
         (293*I)*e^2*Pi^3 + 70*e^2*Pi^4 - 720*e*Zeta[3] + 2808*e^2*Zeta[3] + 
         (3600*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((((2*I)/27)*RATIO[x^(-1)]*((-54*I)*e - (279*I)*e^2 + (12*I)*e*Pi^2 + 
          (38*I)*e^2*Pi^2 + 12*e^2*Pi^3 - (144*I)*e^2*Zeta[3]) + 
        (108 + 342*e + 561*e^2 - (108*I)*Pi + (36*I)*e*Pi + (294*I)*e^2*Pi + 
          102*e*Pi^2 + 20*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 828*e^2*Zeta[3])/54 + 
        (2*e*RATIO[x^2]*((12*I)*Pi^3 - (28*I)*e*Pi^3 + 7*e*Pi^4 - 
           72*Zeta[3] + 168*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/27 - 
        (2*e*RATIO[x]*(-12*Pi^2 + 4*e*Pi^2 + (12*I)*Pi^3 - (55*I)*e*Pi^3 + 
           7*e*Pi^4 - 72*Zeta[3] + 474*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         27 + ((-540*I)*Pi - (1170*I)*e*Pi - (1455*I)*e^2*Pi + 540*e*Pi^2 + 
          1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 2160*e^2*Zeta[3] - 
          (2880*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
           (1170*I)*e*Pi - (1455*I)*e^2*Pi + 510*e*Pi^2 + 910*e^2*Pi^2 + 
           (105*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 4950*e^2*Zeta[3] - 
           (2880*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
      Nc*(((2*I)/27)*RATIO[x^(-1)]*((-594*I)*e - (4941*I)*e^2 - 36*Pi - 
          132*e*Pi - 340*e^2*Pi + (87*I)*e*Pi^2 + (561*I)*e^2*Pi^2 + 
          141*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
        (1188 + 7506*e + 32619*e^2 - (252*I)*Pi + (2316*I)*e*Pi + 
          (15986*I)*e^2*Pi - 90*e*Pi^2 - 3136*e^2*Pi^2 - (1014*I)*e^2*Pi^3 + 
          7212*e^2*Zeta[3])/54 + (2*e*RATIO[x^2]*((132*I)*Pi^3 + 
           (108*I)*e*Pi^3 + 77*e*Pi^4 - 792*Zeta[3] - 648*e*Zeta[3] + 
           (3960*I)*e*Pi*Zeta[3]))/27 - 
        (2*RATIO[x]*((36*I)*Pi + (132*I)*e*Pi + (340*I)*e^2*Pi - 189*e*Pi^2 - 
           581*e^2*Pi^2 + (132*I)*e*Pi^3 - (228*I)*e^2*Pi^3 + 77*e^2*Pi^4 - 
           792*e*Zeta[3] + 2562*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/27 + 
        ((-5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 5940*e*Pi^2 + 
          31590*e^2*Pi^2 - (240*I)*e*Pi^3 + (470*I)*e^2*Pi^3 - 28*e^2*Pi^4 + 
          23760*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(5940 + 43470*e + 
           212505*e^2 - (5940*I)*Pi - (31590*I)*e*Pi - (129525*I)*e^2*Pi + 
           4830*e*Pi^2 + 24530*e^2*Pi^2 - (240*I)*e*Pi^3 - (775*I)*e^2*Pi^3 - 
           28*e^2*Pi^4 + 33870*e^2*Zeta[3] - (5520*I)*e^2*Pi*Zeta[3]))/
         135))) + (2*((-2940*I)*e*Pi^3 - (10160*I)*e^2*Pi^3 - 1224*e*Pi^4 - 
     1779*e^2*Pi^4 - (2784*I)*e^2*Pi^5 + 17640*e*Zeta[3] + 
     60960*e^2*Zeta[3] - (34560*I)*e*Pi*Zeta[3] - (63000*I)*e^2*Pi*Zeta[3] - 
     24840*e^2*Pi^2*Zeta[3] - 220320*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 7500*e*Pi^2 - 28270*e^2*Pi^2 + (360*I)*e*Pi^3 + 
     (595*I)*e^2*Pi^3 - 12*e*Pi^4 - 372*e^2*Pi^4 + (1216*I)*e^2*Pi^5 - 
     7680*e*Zeta[3] + 17000*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + 
     (1620*I)*e^2*Pi*Zeta[3] + 9000*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
   135 + ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-180*e*Pi - 510*e^2*Pi - 
    (3420*I)*e*Pi^2 - (35880*I)*e^2*Pi^2 + 5100*e*Pi^3 + 19100*e^2*Pi^3 - 
    (1224*I)*e*Pi^4 - (1527*I)*e^2*Pi^4 + 2784*e^2*Pi^5 - 
    (6120*I)*e*Zeta[3] - (51360*I)*e^2*Zeta[3] + 34560*e*Pi*Zeta[3] + 
    111060*e^2*Pi*Zeta[3] - (24840*I)*e^2*Pi^2*Zeta[3] - 
    (220320*I)*e^2*Zeta[5]) + 
  (RATIO[x^2]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (1860*I)*e*Pi^3 - 
     (8720*I)*e^2*Pi^3 + 24*e*Pi^4 - 837*e^2*Pi^4 - (2432*I)*e^2*Pi^5 - 
     5880*e*Zeta[3] - 20320*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - 
     (19800*I)*e^2*Pi*Zeta[3] - 18000*e^2*Pi^2*Zeta[3] + 4320*e^2*Zeta[5]))/
   135 + Nc^2*((-8100 - 61830*e - 307665*e^2 - (8100*I)*Pi - (61830*I)*e*Pi - 
      (310365*I)*e^2*Pi - 1440*Pi^2 + 11460*e*Pi^2 + 88100*e^2*Pi^2 - 
      (4320*I)*e*Pi^3 + (4830*I)*e^2*Pi^3 + 2256*e^2*Pi^4 + 6120*e*Zeta[3] - 
      3300*e^2*Zeta[3] - (35640*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 5520*e*Pi^2 - 
       41240*e^2*Pi^2 + (7380*I)*e*Pi^3 + (15840*I)*e^2*Pi^3 - 
       6321*e^2*Pi^4 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (38160*I)*e^2*Pi*Zeta[3]))/810 + 
    (4*e*RATIO[x^2]*(420*Pi^4 + 56*e*Pi^4 + (255*I)*e*Pi^5 + 
       (5400*I)*Pi*Zeta[3] + (720*I)*e*Pi*Zeta[3] - 4500*e*Pi^2*Zeta[3] - 
       32400*e*Zeta[5]))/405 - (2*RATIO[(1 - x)^(-1)]*
      ((-2700*I)*Pi - (17910*I)*e*Pi - (82845*I)*e^2*Pi + 2700*e*Pi^2 + 
       17910*e^2*Pi^2 - (1020*I)*e*Pi^3 - (1880*I)*e^2*Pi^3 + 758*e^2*Pi^4 + 
       (12*I)*e^2*Pi^5 + 5400*e*Zeta[3] + 23220*e^2*Zeta[3] - 
       (3660*I)*e^2*Pi*Zeta[3] + 1320*e^2*Pi^2*Zeta[3] - 2160*e^2*Zeta[5]))/
     135 + (4*((-150*I)*e*Pi^3 - (645*I)*e^2*Pi^3 + 135*e^2*Pi^4 + 
       (2*I)*e^2*Pi^5 + 900*e*Zeta[3] + 3870*e^2*Zeta[3] + 
       220*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(16200 + 123660*e + 615330*e^2 + (32400*I)*e*Pi + 
       (247320*I)*e^2*Pi + 1440*Pi^2 - 5520*e*Pi^2 - 73640*e^2*Pi^2 + 
       (8100*I)*e*Pi^3 + (29280*I)*e^2*Pi^3 - 3360*e*Pi^4 - 5269*e^2*Pi^4 - 
       (2040*I)*e^2*Pi^5 - 28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 
       (43200*I)*e*Pi*Zeta[3] + (110880*I)*e^2*Pi*Zeta[3] + 
       36000*e^2*Pi^2*Zeta[3] + 259200*e^2*Zeta[5]))/810) + 
  Nf*(((RATIO[x^(-1)]*(-540 - 2790*e - 8205*e^2 + 420*e*Pi^2 + 
         1720*e^2*Pi^2 - (240*I)*e*Pi^3 + (80*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 
         720*e*Zeta[3] - 10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (216 + 1116*e + 3282*e^2 + (216*I)*Pi + (1116*I)*e*Pi + 
        (3354*I)*e^2*Pi - 432*e*Pi^2 - 1896*e^2*Pi^2 + (156*I)*e*Pi^3 - 
        (136*I)*e^2*Pi^3 - 111*e^2*Pi^4 + 792*e*Zeta[3] + 7800*e^2*Zeta[3] + 
        (3240*I)*e^2*Pi*Zeta[3])/108 + 
      (2*e*RATIO[x^2]*(-84*Pi^4 + 196*e*Pi^4 - (51*I)*e*Pi^5 - 
         (1080*I)*Pi*Zeta[3] + (2520*I)*e*Pi*Zeta[3] + 900*e*Pi^2*Zeta[3] + 
         6480*e*Zeta[5]))/405 + (RATIO[x]*(-1620 - 8370*e - 24615*e^2 - 
         (3240*I)*e*Pi - (16740*I)*e^2*Pi + 1260*e*Pi^2 + 8400*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (120*I)*e^2*Pi^3 + 336*e*Pi^4 - 388*e^2*Pi^4 + 
         (204*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 31680*e^2*Zeta[3] + 
         (4320*I)*e*Pi*Zeta[3] - (32760*I)*e^2*Pi*Zeta[3] - 
         3600*e^2*Pi^2*Zeta[3] - 25920*e^2*Zeta[5]))/810 - 
      (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
         540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 
         199*e^2*Pi^4 + (16*I)*e^2*Pi^5 - 1080*e*Zeta[3] - 1980*e^2*Zeta[3] + 
         (2790*I)*e^2*Pi*Zeta[3] + 720*e^2*Pi^2*Zeta[3] - 720*e^2*Zeta[5]))/
       135 + (2*((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 - 81*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
         360*e^2*Pi^2*Zeta[3] - 360*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2))/
     Nc + Nc*((RATIO[x^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 - (8100*I)*e*Pi^3 - 
         (22980*I)*e^2*Pi^3 + 6849*e^2*Pi^4 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (42480*I)*e^2*Pi*Zeta[3]))/810 + 
      (35640 + 296460*e + 1559610*e^2 + (35640*I)*Pi + (296460*I)*e*Pi + 
        (1571490*I)*e^2*Pi + 5760*Pi^2 - 46560*e*Pi^2 - 420920*e^2*Pi^2 + 
        (19620*I)*e*Pi^3 - (4080*I)*e^2*Pi^3 - 10689*e^2*Pi^4 - 
        12600*e*Zeta[3] + 105720*e^2*Zeta[3] + (191160*I)*e^2*Pi*Zeta[3])/
       1620 + (2*e*RATIO[x^2]*(-308*Pi^4 - 252*e*Pi^4 - (187*I)*e*Pi^5 - 
         (3960*I)*Pi*Zeta[3] - (3240*I)*e*Pi*Zeta[3] + 3300*e*Pi^2*Zeta[3] + 
         23760*e*Zeta[5]))/135 + (RATIO[x]*(-17820 - 148230*e - 779805*e^2 - 
         (35640*I)*e*Pi - (296460*I)*e^2*Pi - 1440*Pi^2 + 5340*e*Pi^2 + 
         86120*e^2*Pi^2 - (8820*I)*e*Pi^3 - (37500*I)*e^2*Pi^3 + 
         3696*e*Pi^4 + 8241*e^2*Pi^4 + (2244*I)*e^2*Pi^5 + 26640*e*Zeta[3] + 
         115680*e^2*Zeta[3] + (47520*I)*e*Pi*Zeta[3] - (100440*I)*e^2*Pi*
          Zeta[3] - 39600*e^2*Pi^2*Zeta[3] - 285120*e^2*Zeta[5]))/810 + 
      (2*((990*I)*e*Pi^3 + (4935*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 
         (4*I)*e^2*Pi^5 - 5940*e*Zeta[3] - 29610*e^2*Zeta[3] - 
         960*e^2*Pi^2*Zeta[3] + 1800*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((5940*I)*Pi + (43470*I)*e*Pi + 
         (212505*I)*e^2*Pi - 5940*e*Pi^2 - 43470*e^2*Pi^2 + (2220*I)*e*Pi^3 + 
         (5680*I)*e^2*Pi^3 - 1715*e^2*Pi^4 - (8*I)*e^2*Pi^5 - 
         11880*e*Zeta[3] - 59220*e^2*Zeta[3] + (10110*I)*e^2*Pi*Zeta[3] - 
         1920*e^2*Pi^2*Zeta[3] + 3600*e^2*Zeta[5]))/135)), 
 G[1, 1, 0, 0, 0, x]*((-1184*e^2*RATIO[x^(-2)])/3 + 
    (1184*e^2*RATIO[x^(-1)])/3 + Nc^2*((640*e^2*RATIO[x^(-2)])/3 - 
      (640*e^2*RATIO[x^(-1)])/3) + 
    Nf*(((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3)/Nc + 
      Nc*((-704*e^2*RATIO[x^(-2)])/3 + (704*e^2*RATIO[x^(-1)])/3)) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((1184*e^2*RATIO[(1 - x)^(-1)])/3 + 
    Nf*(Nc*((704*e^2*RATIO[(1 - x)^(-1)])/3 - (704*e^2)/
         (3*(-1 + RATIO[x])^2)) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (64*e^2)/(3*(-1 + RATIO[x])^2))/Nc) + 
    Nc^2*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (640*e^2)/(3*(-1 + RATIO[x])^2)) - (1184*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1472*e^2*RATIO[x])/3 + (1472*e^2*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 0, x]*(32*e^2*RATIO[(1 - x)^(-1)] + 
    (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
    Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + (160*e^2*RATIO[x^(-1)])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3)/Nc) - 
    (32*e^2)/(-1 + RATIO[x])^2 - (1856*e^2*RATIO[x])/3 + 
    (1856*e^2*RATIO[x^2])/3) + G[1, 0, 0, 1, 1, x]*
   ((-512*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
    32*e^2*RATIO[x^(-1)] + 
    Nf*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (176*e^2)/(3*(-1 + RATIO[x])^2))) + 
    Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2)) + (512*e^2)/(3*(-1 + RATIO[x])^2) - 
    (1856*e^2*RATIO[x])/3 + (1856*e^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((2720*e^2*RATIO[x^(-2)])/3 - 
    (2720*e^2*RATIO[x^(-1)])/3 - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((1120*e^2*RATIO[x^(-2)])/3 - 
      (1120*e^2*RATIO[x^(-1)])/3 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-1232*e^2*RATIO[x^(-2)])/3 + (1232*e^2*RATIO[x^(-1)])/3 + 
        (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3) + 
      ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, 0, x]*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2720*e^2)/(3*(-1 + RATIO[x])^2) - (2720*e^2*RATIO[x])/3 + 
    (2720*e^2*RATIO[x^2])/3 + Nc^2*((-1120*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1120*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] + 
      16*e^2*RATIO[x^2]) + 
    Nf*(Nc*((1232*e^2*RATIO[(1 - x)^(-1)])/3 - (1232*e^2)/
         (3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
        (160*e^2*RATIO[x^2])/3) + ((112*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (112*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3)/Nc)) + G[1, 0, 1, 0, 1, x]*
   (64*e^2*RATIO[(1 - x)^(-1)] - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2 + 
    (160*e^2*RATIO[x])/3 - (160*e^2*RATIO[x^2])/3 + 
    Nc^2*(-160*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
      16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[1, 0, 1, 1, 0, x]*(64*e^2*RATIO[(1 - x)^(-1)] - 
    (992*e^2*RATIO[x^(-2)])/3 + (992*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(176*e^2*RATIO[x^(-2)] - 
        176*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/
         3))) + G[0, 1, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, 0, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*(160*e^2*RATIO[(1 - x)^(-1)] - 
      (160*e^2)/(-1 + RATIO[x])^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
    Nf*((-16*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-176*e^2*RATIO[(1 - x)^(-1)] + (176*e^2)/(-1 + RATIO[x])^2 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, 1, x]*((928*e^2*RATIO[x^(-2)])/3 - 
    (928*e^2*RATIO[x^(-1)])/3 + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(-176*e^2*RATIO[x^(-2)] + 176*e^2*RATIO[x^(-1)] + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 
        16*e^2*RATIO[x^2])/Nc)) + G[1, 0, 1, 0, 0, x]*
   ((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) - 
    (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3 + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
    (64*e^2*RATIO[x^2])/3 + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (928*e^2)/(3*(-1 + RATIO[x])^2) + 800*e^2*RATIO[x] - 800*e^2*RATIO[x^2] + 
    Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + (160*e^2)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
      (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, x]*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (1568*e^2*RATIO[x])/3 - (1568*e^2*RATIO[x^2])/3 + 
    Nc^2*((-112*e^2*RATIO[x])/3 + (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 0, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (32*e^2)/(-1 + RATIO[x])^2 + (1568*e^2*RATIO[x])/3 - 
    (1568*e^2*RATIO[x^2])/3 + Nc^2*((-112*e^2*RATIO[x])/3 + 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*(16*e^2*RATIO[x] - 16*e^2*RATIO[x^2]) + 
      ((-64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, 1, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 0, 1, 0, x]*((-32*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((-320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((352*e^2*RATIO[x^(-2)])/3 - (352*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 1, x]*((-160*e^2*RATIO[x^(-2)])/3 + 
    (160*e^2*RATIO[x^(-1)])/3 + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[x^(-2)])/3 + 
      (160*e^2*RATIO[x^(-1)])/3 - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((176*e^2*RATIO[x^(-2)])/3 - (176*e^2*RATIO[x^(-1)])/3 + 
        (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3) + 
      ((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
        (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (160*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
    (544*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (160*e^2)/(3*(-1 + RATIO[x])^2) - (176*e^2*RATIO[x])/3 + 
      (176*e^2*RATIO[x^2])/3) + 
    Nf*(Nc*((-176*e^2*RATIO[(1 - x)^(-1)])/3 + (176*e^2)/
         (3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
        (112*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
        (64*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, 1, x]*
   ((448*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
    (32*e^2*RATIO[x^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) + 
    64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[0, 0, 1, 1, 0, x]*((448*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
    (448*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2] + 
    Nc^2*((320*e^2*RATIO[(1 - x)^(-1)])/3 - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nf*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-352*e^2*RATIO[(1 - x)^(-1)])/3 + (352*e^2)/
         (3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/
         3))) + G[1, 1, 1, 0, 1, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-992*e^2*RATIO[x^(-2)])/3 + 
    (992*e^2*RATIO[x^(-1)])/3 - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((-800*e^2*RATIO[x^(-2)])/3 + (800*e^2*RATIO[x^(-1)])/3 - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((880*e^2*RATIO[x^(-2)])/3 - (880*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3) + 
      ((80*e^2*RATIO[x^(-2)])/3 - (80*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, 1, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, 0, x]*(-32*e^2*RATIO[(1 - x)^(-1)] + 
    (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 + 
    (32*e^2)/(-1 + RATIO[x])^2 + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((-176*e^2*RATIO[x^(-2)])/3 + (176*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, 0, x]*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (2656*e^2*RATIO[x^(-2)])/3 - (2656*e^2*RATIO[x^(-1)])/3 - 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 384*e^2*RATIO[x^2] + 
    Nc^2*(160*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)] + 
      (128*e^2*RATIO[x])/3 - (128*e^2*RATIO[x^2])/3) + 
    Nf*((-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 16*e^2*RATIO[x] - 
        16*e^2*RATIO[x^2])/Nc + Nc*(-176*e^2*RATIO[x^(-2)] + 
        176*e^2*RATIO[x^(-1)] - (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/
         3))) + G[0, 0, 0, 1, 1, x]*((-2656*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
    (2656*e^2)/(3*(-1 + RATIO[x])^2) + 384*e^2*RATIO[x] - 
    384*e^2*RATIO[x^2] + Nc^2*(-160*e^2*RATIO[(1 - x)^(-1)] + 
      (160*e^2)/(-1 + RATIO[x])^2 + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + 
    Nf*((16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
        16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2*RATIO[(1 - x)^(-1)] - (176*e^2)/(-1 + RATIO[x])^2 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 1, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, 0, x]*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
    32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] + 
    (64*e^2)/(3*(-1 + RATIO[x])^2) + (160*e^2*RATIO[x])/3 - 
    (160*e^2*RATIO[x^2])/3 + Nc^2*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 - 
      (112*e^2*RATIO[x^2])/3) + 
    Nf*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
        (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((176*e^2*RATIO[(1 - x)^(-1)])/3 - (176*e^2)/(3*(-1 + RATIO[x])^2) - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, 1, x]*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
    (992*e^2)/(3*(-1 + RATIO[x])^2) - 96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, 0, x]*
   ((992*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2)/(3*(-1 + RATIO[x])^2) - 
    96*e^2*RATIO[x] + 96*e^2*RATIO[x^2] + 
    Nc^2*((800*e^2*RATIO[(1 - x)^(-1)])/3 - (800*e^2)/(3*(-1 + RATIO[x])^2) - 
      48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]) + 
    Nf*(Nc*((-880*e^2*RATIO[(1 - x)^(-1)])/3 + (880*e^2)/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/
         3) + ((-80*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (80*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (72*e^2 - (8*(24*e - 83*e^2 + (248*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
    ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-1)] + (16*(12*e - 37*e^2 + (124*I)*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(12 - 47*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 0, x]*(72*e^2 - (8*(24*e - 83*e^2 - (4*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
    (16*(12*e - 37*e^2 - (2*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(12 - 47*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((248*e^2)/3 - (8*(60*e + 143*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (56*e^2*RATIO[x^(-1)])/3 + (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(1 + 24*e)*RATIO[x])/3 - (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-242*e^2)/3 + (4*(44*e + 135*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        (56*e^2*RATIO[x^(-1)])/3 - (16*(11*e + 9*e^2))/
         (3*(-1 + RATIO[x])^2) - (1186*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + 
      (2*e^2 - (4*(-12*e + e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + (2*e*(24 + 7*e)*RATIO[x])/
         9 - (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 1, 0, x]*(-144*e^2 + ((32*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/3)*((-12*I)*e + (37*I)*e^2 + 124*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-24*I)*e + (83*I)*e^2 + 248*e^2*Pi)*
     RATIO[x^(-1)] - (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (336*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 84*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 1, x]*(-144*e^2 - ((32*I)/3)*((3*I)*e^2 + e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/3)*((12*I)*e - (37*I)*e^2 + 2*e^2*Pi)*
     RATIO[x^(-2)] + ((8*I)/3)*((24*I)*e - (83*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] + (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    (8*e*(12 + 439*e + (672*I)*e*Pi)*RATIO[x])/9 - 
    ((32*I)/9)*e*(-3*I - (49*I)*e + 168*e*Pi)*RATIO[x^2] + 
    Nc^2*((16*e^2)/3 + (56*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 - 
      (8*(60*e + 143*e^2)*RATIO[x^(-1)])/9 + (16*e*(1 + 53*e)*RATIO[x])/3 - 
      (8*e*(2 + 77*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((-16*e^2)/3 - (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 + 
        (4*(44*e + 135*e^2)*RATIO[x^(-1)])/3 - (2542*e^2*RATIO[x])/9 + 
        (1864*e^2*RATIO[x^2])/9) + ((16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-12*e + e^2)*RATIO[x^(-1)])/9 + (2*e*(24 + 25*e)*RATIO[x])/9 - 
        (16*e*(3 + 2*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 1, x]*(312*e^2 - 32*e^2*(11 - (2*I)*Pi)*RATIO[(1 - x)^(-1)] - 
    ((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] + 
    ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-1)] - 
    ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/9)*e*
     (33*I + (61*I)*e + 174*e*Pi)*RATIO[x] + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-424*e^2)/3 + 168*e^2*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 + (8*e*(2 + 45*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((448*e^2)/3 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2*RATIO[x^(-1)])/3 - (952*e^2*RATIO[x])/9 + 
        (280*e^2*RATIO[x^2])/9) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e*(3 + 11*e)*RATIO[x])/9 - (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 0, 0, x]*(184*e^2 + ((32*I)/9)*((40*I)*e^2 + 9*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
    (32*I)*((11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
    (((8*I)/9)*((61*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-33 + 11*e + (174*I)*e*Pi)*RATIO[x])/9 + 
    (32*e*(33 + 25*e - (174*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*((-200*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      168*e^2*RATIO[x^(-1)] - (8*e*(-2 + 11*e)*RATIO[x])/3 - 
      (8*e*(2 + 17*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((224*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        184*e^2*RATIO[x^(-1)] + (392*e^2*RATIO[x])/9 + (280*e^2*RATIO[x^2])/
         9) + (8*e^2 - 16*e^2*RATIO[x^(-1)] + (16*e*(3 + 11*e)*RATIO[x])/9 - 
        (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 0, 1, 1, x]*((-1400*e^2)/3 - (16*(54*e - 335*e^2 - (198*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi)*
     RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[x^(-1)] + (8*(108*e - 13*e^2 - (396*I)*e^2*Pi))/
     (9*(-1 + RATIO[x])^2) + (16*e*(12 + 53*e - (60*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-16*e^2 + (40*(12*e + 7*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - (8*e*(12 + 31*e)*RATIO[x])/
       9 + (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((46*e^2)/3 - (44*e*(4 + 5*e)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + (2*e*(8 + 33*e)*RATIO[x])/
         3 - (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((-2*e^2)/3 + (4*(-12*e + 25*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) - 
        (2*e*(24 + 73*e)*RATIO[x])/9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 1, 0, 0, x]*((8*e^2)/3 - ((32*I)/9)*((3*I)*e + (23*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e - (13*I)*e^2 + 396*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((54*I)*e - (335*I)*e^2 + 198*e^2*Pi)*
     RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (43*I)*e^2 + 6*e^2*Pi))/
     (-1 + RATIO[x])^2 + 16*e*(4 - 41*e - (20*I)*e*Pi)*RATIO[x] + 
    (16*e*(-12 + 35*e + (60*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(8*e^2 - (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (40*(12*e + 7*e^2)*RATIO[x^(-1)])/9 - (8*e*(12 + 85*e)*RATIO[x])/9 + 
      (16*e*(6 + 29*e)*RATIO[x^2])/9) + 
    Nf*(Nc*((-16*e^2)/3 + (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (44*(4*e + 5*e^2)*RATIO[x^(-1)])/3 + (2*e*(8 + 95*e)*RATIO[x])/3 - 
        (16*e*(1 + 8*e)*RATIO[x^2])/3) + 
      ((8*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 + 
        (4*(-12*e + 25*e^2)*RATIO[x^(-1)])/9 - (2*e*(24 + 103*e)*RATIO[x])/
         9 + (16*e*(3 + 11*e)*RATIO[x^2])/9)/Nc)) + 
  G[0, 1, 1, 1, x]*((736*e^2)/3 - ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*
     RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*
     RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
    ((32*I)/9)*e*(21*I + (145*I)*e + 30*e*Pi)*RATIO[x] + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-232*e^2 + (616*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 31*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((736*e^2)/3 - (680*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (496*e^2*RATIO[x^(-1)])/3 + (992*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((40*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/
         3 - 16*e^2*RATIO[x^(-1)] + (8*e*(6 + 37*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 0, 0, x]*((-688*e^2)/3 + ((32*I)/9)*((-6*I)*e - (17*I)*e^2 + 
      18*e^2*Pi)*RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
    ((32*I)/3)*((-40*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
    (((32*I)/9)*((-6*I)*e + (31*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (32*e*(-21 + 122*e + (30*I)*e*Pi)*RATIO[x])/9 + 
    (16*e*(42 + 23*e - (60*I)*e*Pi)*RATIO[x^2])/9 + 
    Nc^2*(-200*e^2 + (448*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (616*e^2*RATIO[x^(-1)])/3 - (8*e*(-2 + 55*e)*RATIO[x])/3 + 
      (8*e*(-2 + 43*e)*RATIO[x^2])/3) + 
    Nf*(Nc*((632*e^2)/3 - (496*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (680*e^2*RATIO[x^(-1)])/3 + (1616*e^2*RATIO[x])/9 - 
        (1304*e^2*RATIO[x^2])/9) + ((32*e^2)/3 - 16*e^2*RATIO[(1 - x)^(-1)] - 
        (64*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 43*e)*RATIO[x])/9 - 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc)) + 
  G[1, 0, 1, 0, x]*(272*e^2 - (8*e*(4 + 151*e + (4*I)*e*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 
      768*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 
      384*e^2*Pi)*RATIO[x^(-1)] + (32*(e + 6*e^2 + I*e^2*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e*(-8 + 11*e - (16*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(272*e^2 - (8*(4*e + 151*e^2 + (84*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/3 - ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
     RATIO[x^(-2)] + ((16*I)/9)*((-6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*
     RATIO[x^(-1)] + (32*(e + 6*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
    (8*e*(-8 + 11*e - (240*I)*e*Pi)*RATIO[x])/3 + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((464*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (272*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 49*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-16*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/
         3 - (4*e*(12 + 83*e)*RATIO[x])/9 + (16*e*(3 + 20*e)*RATIO[x^2])/9)/
       Nc + Nc*(-160*e^2 + (496*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (304*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 85*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (384*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 4*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 768*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 16*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (8*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(296*e^2 - (16*(-6*e + 11*e^2 - (12*I)*e^2*Pi)*
      RATIO[(1 - x)^(-1)])/9 + ((32*I)/3)*((-I)*e - (6*I)*e^2 + 21*e^2*Pi)*
     RATIO[x^(-2)] - ((8*I)/3)*((-4*I)*e - (151*I)*e^2 + 84*e^2*Pi)*
     RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi))/
     (-1 + RATIO[x])^2 - ((8*I)/3)*e*(-8*I - (7*I)*e + 240*e*Pi)*RATIO[x] + 
    (16*e*(4 - e + (120*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*((400*e^2)/3 - (272*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2*RATIO[x^(-1)])/3 + (16*e*(-6 + 73*e)*RATIO[x])/9 - 
      (16*e*(-6 + 61*e)*RATIO[x^2])/9) + 
    Nf*(((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] - (4*e*(12 + 77*e)*RATIO[x])/9 + 
        (16*e*(3 + 20*e)*RATIO[x^2])/9)/Nc + 
      Nc*(-140*e^2 + (304*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (496*e^2*RATIO[x^(-1)])/3 - (4*e*(-4 + 115*e)*RATIO[x])/3 + 
        (16*e*(-1 + 25*e)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*((-1168*e^2)/3 - ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 
      36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
    (((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
    (16*e*(28 - 57*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-96*e^2 + (8*(60*e + 251*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      16*e^2*RATIO[x^(-1)] - (32*(15*e + 2*e^2))/(9*(-1 + RATIO[x])^2) - 
      (8*e*(-4 + 157*e)*RATIO[x])/3 + (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-34*e^2)/3 - (4*(12*e + 23*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*(-3*e + 7*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-24 + 131*e)*RATIO[x])/9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/
       Nc + Nc*((254*e^2)/3 - (4*e*(44 + 215*e)*RATIO[(1 - x)^(-1)])/3 + 
        16*e^2*RATIO[x^(-1)] + (16*(11*e + 9*e^2))/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-72 + 1967*e)*RATIO[x])/9 - (16*e*(-9 + 295*e)*RATIO[x^2])/
         9))) + G[1, 1, 1, 1, x]*((-1952*e^2)/3 + 
    ((64*I)/3)*((7*I)*e + (25*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
    ((16*I)/3)*((28*I)*e + (257*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
    (16*e*(28 + 41*e - (116*I)*e*Pi)*RATIO[x])/3 + 
    (64*e*(-7 + 2*e + (29*I)*e*Pi)*RATIO[x^2])/3 + 
    Nc^2*(-8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] - 
      (32*(15*e + 2*e^2)*RATIO[x^(-2)])/9 + 
      (8*(60*e + 251*e^2)*RATIO[x^(-1)])/9 - (8*e*(-4 + 223*e)*RATIO[x])/3 + 
      (16*e*(-2 + 95*e)*RATIO[x^2])/3) + 
    Nf*(((-32*e^2)/3 - (16*(-3*e + 7*e^2)*RATIO[x^(-2)])/9 - 
        (4*(12*e + 23*e^2)*RATIO[x^(-1)])/9 + (2*e*(-24 + 125*e)*RATIO[x])/
         9 - (16*e*(-3 + 16*e)*RATIO[x^2])/9)/Nc + 
      Nc*((-8*e^2)/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*(11*e + 9*e^2)*RATIO[x^(-2)])/3 - 
        (4*(44*e + 215*e^2)*RATIO[x^(-1)])/3 + (2*e*(-72 + 2753*e)*RATIO[x])/
         9 - (16*e*(-9 + 295*e)*RATIO[x^2])/9))) + 
  G[1, 0, 0, x]*(((-8*I)/3)*e*(-20*I - (109*I)*e + 26*e*Pi) - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
     9 + (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 5*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (4*e*(-96 - 155*e - (576*I)*Pi + (3090*I)*e*Pi + 
       186*e*Pi^2)*RATIO[x])/27 - 
    (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((8*e*(27 + 104*e))/9 + (160*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 + 
      (80*e^2*Pi^2*RATIO[x^(-2)])/3 - (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (160*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-54 - 211*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((8*(-3 + e)*e)/9 - (16*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (16*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(3 + 11*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-80*e*(3 + 13*e))/9 - (176*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (88*e^2*Pi^2*RATIO[x^(-2)])/3 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (176*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-111 - 541*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(((4*I)/3)*e*(80*I + (399*I)*e + 250*e*Pi) - 
    (8*(-120*e - 535*e^2 - (12*I)*e*Pi + (262*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(-18*e - 24*e^2 + (174*I)*e^2*Pi + 
       5*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
    (4*(-144*e - 527*e^2 + (534*I)*e^2*Pi + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
    (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
    (4*e*(624 + 3103*e - (576*I)*Pi - (2346*I)*e*Pi + 186*e*Pi^2)*RATIO[x])/
     27 - (8*e*(132 + 737*e - (288*I)*Pi + (186*I)*e*Pi + 93*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((4*e*(108 + 449*e))/9 - 
      (8*(63*e + 262*e^2 + 30*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (160*e^2*Pi^2*RATIO[x^(-2)])/9 + (160*e^2*Pi^2*RATIO[x^(-1)])/9 + 
      (80*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e*(54 + 271*e + 25*e*Pi^2)*RATIO[x])/9 + 
      (20*e^2*(6 + 5*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((-2*e*(15 + 13*e))/9 + (8*(6*e + 10*e^2 + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (16*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (16*e^2*Pi^2*RATIO[x^(-1)])/9 - (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*e*(-3 - 23*e + 12*e*Pi^2)*RATIO[x])/9 + 
        (4*e^2*(-1 + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e*(33 + 161*e))/9 + (8*(69*e + 335*e^2 + 33*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (176*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (176*e^2*Pi^2*RATIO[x^(-1)])/9 - (88*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (2*e*(111 + 673*e + 38*e*Pi^2)*RATIO[x])/9 - 
        (4*e^2*(33 + 19*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*((8*e*(74 + 381*e - (144*I)*e*Pi))/3 + 
    (32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2)*
      RATIO[x^(-2)])/27 - (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - 
       (4854*I)*e^2*Pi + 882*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
    (4*e*(120 + 2455*e - (864*I)*Pi - (3402*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/
     27 + (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*
      RATIO[x^2])/27 + Nc^2*((8*e*(-1 + 57*e))/3 + 
      (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/9 + (800*e^2*Pi^2*RATIO[x^(-2)])/
       9 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(390 + 2187*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-8*e*(-9 + 161*e))/9 - (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/
         9 - (880*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(855 + 5393*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((8*e*(6 + 7*e))/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(-75 - 239*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, x]*((4*e*(92 + 529*e - (66*I)*e*Pi))/3 - 
    (4*(2712*e + 10015*e^2 - (360*I)*e*Pi - (4854*I)*e^2*Pi + 882*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
    (8*(456*e + 1421*e^2 - (180*I)*e*Pi - (1428*I)*e^2*Pi + 441*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-888 - 1739*e - (864*I)*Pi + 
       (594*I)*e*Pi + 162*e*Pi^2)*RATIO[x])/27 + 
    (8*e*(-192 + 179*e - (432*I)*Pi - (702*I)*e*Pi + 81*e*Pi^2)*RATIO[x^2])/
     27 + Nc^2*((4*e*(8 + 297*e))/3 - (16*(27*e + 119*e^2 + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 8*e^2)*RATIO[x^(-1)])/9 + 
      (800*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(330 + 1089*e + 13*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(360 + 1638*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(Nc*((-2*e*(27 + 1891*e))/9 + (16*(30*e + 151*e^2 + 55*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 11*e^2)*RATIO[x^(-1)])/9 - 
        (880*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(729 + 2899*e + 2*e*Pi^2)*RATIO[x])/9 + 
        (4*e*(396 + 2073*e + e*Pi^2)*RATIO[x^2])/9) + 
      ((-2*e*(-21 + 61*e))/9 + (16*(3*e + 5*e^2 + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-69 - 61*e + 24*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(-12 - 25*e + 4*e*Pi^2)*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, x]*((-8*I)*e*(-9*I - (39*I)*e + 68*e*Pi) + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2)*
      RATIO[x^(-2)])/9 + (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 
       6*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
    (8*(-93*e - 436*e^2 - (576*I)*e*Pi + (477*I)*e^2*Pi + 315*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) - (4*e*(-36 - 519*e - (192*I)*Pi - (666*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(3*e + 8*e^2)*RATIO[x^(-1)])/3 + 
      (80*e^2*Pi^2)/(-1 + RATIO[x])^2 - (4*e*(126 + 563*e + 13*e*Pi^2)*
        RATIO[x])/9 + (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (8*e^2*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*e*(-33 - 55*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*(3*e + 11*e^2)*RATIO[x^(-1)])/3 - 
        (88*e^2*Pi^2)/(-1 + RATIO[x])^2 + (2*e*(285 + 1433*e + 22*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*((4*e*(-6 + e - (114*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 + (12*I)*e*Pi + (104*I)*e^2*Pi + 6*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (8*(-93*e - 436*e^2 - (576*I)*e*Pi + 
       (477*I)*e^2*Pi + 315*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
    (4*(12*e - 551*e^2 - (1152*I)*e*Pi + (5382*I)*e^2*Pi + 630*e^2*Pi^2)*
      RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2))/
     (9*(-1 + RATIO[x])^2) - (4*e*(252 + 891*e - (192*I)*Pi + (1098*I)*e*Pi + 
       182*e*Pi^2)*RATIO[x])/9 + 
    (8*e*(54 + 93*e - (96*I)*Pi + (108*I)*e*Pi + 91*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 - (8*(3*e + 8*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      80*e^2*Pi^2*RATIO[x^(-2)] - (16*(-27*e - 119*e^2 + 45*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(234 + 1045*e + 13*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 13*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - 8*e^2*Pi^2*RATIO[x^(-2)] + 
        (8*(-6*e - 10*e^2 + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (2*e*(-39 - 89*e + 4*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 + (8*(3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 - 
        88*e^2*Pi^2*RATIO[x^(-2)] + (8*(-60*e - 302*e^2 + 99*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(507 + 2647*e + 22*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 11*e*Pi^2)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(((8*I)/3)*e*(27*I + (117*I)*e + 124*e*Pi) - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - 
    (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 525*e^2*Pi^2))/
     (27*(-1 + RATIO[x])^2) + (4*e*(36 + 519*e - (288*I)*Pi + (170*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-4*e*(72 + 581*e))/9 - (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (80*e^2*Pi^2*RATIO[x^(-2)])/9 + 
      (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (640*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(126 + 563*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((2*e*(-3 + 19*e))/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*e^2*Pi^2*RATIO[x^(-1)])/9 - (64*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-33 - 55*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((2*e*(141 + 1325*e))/9 + (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (88*e^2*Pi^2*RATIO[x^(-2)])/9 - 
        (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
        (704*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(285 + 1433*e + 26*e*Pi^2)*RATIO[x])/9 - 
        (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*((4*e*(-6 + e + (430*I)*e*Pi))/3 + 
    (8*(-12*e - 89*e^2 - (12*I)*e*Pi - (873*I)*e^2*Pi + 30*e^2*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (8*(93*e + 436*e^2 + (252*I)*e^2*Pi + 
       525*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
    (4*(-12*e + 551*e^2 + (1224*I)*e^2*Pi + 1050*e^2*Pi^2)*RATIO[x^(-1)])/
     27 - (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (4*e*(-252 - 891*e - (288*I)*Pi - (922*I)*e*Pi + 
       90*e*Pi^2)*RATIO[x])/9 - 
    (8*e*(-54 - 93*e - (144*I)*Pi - (188*I)*e*Pi + 45*e*Pi^2)*RATIO[x^2])/9 + 
    Nc^2*((-8*e*(9 + 170*e))/9 + (8*(-9*e - 24*e^2 + 10*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (640*e^2*Pi^2*RATIO[x^(-2)])/9 - 
      (16*(-27*e - 119*e^2 + 40*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (80*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (4*e*(234 + 1045*e + 17*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(180 + 804*e + 17*e*Pi^2)*RATIO[x^2])/9) + 
    Nf*(((4*(-3 + e)*e)/9 - (8*e^2*Pi^2*RATIO[(1 - x)^(-1)])/9 - 
        (64*e^2*Pi^2*RATIO[x^(-2)])/9 + (16*(-3*e - 5*e^2 + 4*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(-39 - 89*e + 8*e*Pi^2)*RATIO[x])/9 + 
        (8*e*(-9 - 18*e + 2*e*Pi^2)*RATIO[x^2])/9)/Nc + 
      Nc*((4*e*(15 + 359*e))/9 - (8*(-9*e - 33*e^2 + 11*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (704*e^2*Pi^2*RATIO[x^(-2)])/9 + 
        (16*(-30*e - 151*e^2 + 44*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (88*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + (2*e*(507 + 2647*e + 26*e*Pi^2)*
          RATIO[x])/9 - (4*e*(198 + 1020*e + 13*e*Pi^2)*RATIO[x^2])/9))) + 
  (2*RATIO[x^(-1)]*((30*I)*e*Pi + (85*I)*e^2*Pi - 90*e*Pi^2 - 4710*e^2*Pi^2 - 
     (3000*I)*e*Pi^3 - (10730*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] + 
     19440*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/135 + 
  ((120*I)*e*Pi + (340*I)*e^2*Pi + 1080*Pi^2 - 4830*e*Pi^2 - 6335*e^2*Pi^2 + 
    (7140*I)*e*Pi^3 + (21270*I)*e^2*Pi^3 - 3801*e^2*Pi^4 - 21240*e*Zeta[3] + 
    20160*e^2*Zeta[3] + (71280*I)*e^2*Pi*Zeta[3])/135 + 
  G[0, 1, x]*((2*(24 + 166*e + 231*e^2 - (220*I)*e*Pi - (942*I)*e^2*Pi + 
       20*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 + (1164*I)*e*Pi + 
       (5488*I)*e^2*Pi + 96*e*Pi^2 - 956*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 
       6408*e^2*Zeta[3]))/27 - ((8*I)/9)*RATIO[x^(-2)]*
     (18*e*Pi + 24*e^2*Pi - (12*I)*e*Pi^2 - (65*I)*e^2*Pi^2 + 71*e^2*Pi^3 + 
      (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     ((-114*I)*e - (1190*I)*e^2 + 432*e*Pi + 1431*e^2*Pi - (72*I)*e*Pi^2 - 
      (1155*I)*e^2*Pi^2 + 426*e^2*Pi^3 + (1728*I)*e^2*Zeta[3]) + 
    (4*((186*I)*e*Pi + (872*I)*e^2*Pi - 288*e*Pi^2 + 141*e^2*Pi^2 - 
       (462*I)*e^2*Pi^3 + 3168*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (804*I)*e*Pi - 
       (3043*I)*e^2*Pi - 288*e*Pi^2 + 1221*e^2*Pi^2 - (462*I)*e^2*Pi^3 + 
       3168*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 - 
       (540*I)*e^2*Pi^3 + 6408*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 290*e^2*Pi^2))/9 + 
      (160*e^2*RATIO[x^(-2)]*Zeta[3])/3 + 
      (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 + (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 1040*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 - 
      (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1082*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 120*e*Pi^2 + 
         685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 22*e^2*Pi^2)/9 - (16*e^2*RATIO[x^(-2)]*Zeta[3])/
         3 - (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 325*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (8*(-3*e*Pi^2 + 7*e^2*Pi^2 - 18*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (16*RATIO[x^(-1)]*(4*e^2*Pi^2 - 
           3*e^2*Zeta[3]))/9 - (2*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 
           47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 602*e^2*Pi^2)/9 - 
        (176*e^2*RATIO[x^(-2)]*Zeta[3])/3 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2417*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (2*RATIO[x^(-1)]*(36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 
           792*e^2*Zeta[3]))/27 + (8*(11*e*Pi^2 + 9*e^2*Pi^2 + 
           66*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
        (8*RATIO[(1 - x)^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 
           213*e^2*Pi^2 + 198*e^2*Zeta[3]))/27))) + 
  G[1, 0, x]*((-2*(-24 - 166*e - 231*e^2 + (44*I)*e*Pi + (110*I)*e^2*Pi + 
       80*e^2*Pi^2))/3 + (4*RATIO[x]*(216 + 414*e - 789*e^2 - (420*I)*e*Pi - 
       (2000*I)*e^2*Pi + 96*e*Pi^2 - 56*e^2*Pi^2 - (132*I)*e^2*Pi^3 - 
       2376*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-2)]*
     (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
      282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
     ((114*I)*e + (1190*I)*e^2 - 804*e*Pi - 3043*e^2*Pi + (288*I)*e*Pi^2 - 
      (1221*I)*e^2*Pi^2 + 282*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + 
    (8*((-18*I)*e*Pi - (24*I)*e^2*Pi - 12*e*Pi^2 - 65*e^2*Pi^2 - 
       (31*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/(9*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*(-114*e - 1190*e^2 - (432*I)*e*Pi - 
       (1431*I)*e^2*Pi - 72*e*Pi^2 - 1155*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 
       288*e^2*Zeta[3]))/27 + (4*RATIO[x^2]*(-216 - 414*e + 789*e^2 - 
       (372*I)*e*Pi - (1744*I)*e^2*Pi - 96*e*Pi^2 + 506*e^2*Pi^2 + 
       (132*I)*e^2*Pi^3 + 2376*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(36 - 138*e - 979*e^2 + 304*e^2*Pi^2))/9 + 
      (160*e^2*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(36 + 96*e + 208*e^2 + 879*e^2*Pi^2 - 
         720*e^2*Zeta[3]))/27 - (2*RATIO[x]*(-540 - 2502*e - 9765*e^2 - 
         36*e*Pi^2 + 998*e^2*Pi^2 - 264*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-540 - 2502*e - 9765*e^2 - 36*e*Pi^2 + 1040*e^2*Pi^2 - 
         264*e^2*Zeta[3]))/27 - (16*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         90*e^2*Zeta[3]))/27 + (2*RATIO[x^(-1)]*(36 + 96*e + 208*e^2 + 
         120*e*Pi^2 + 685*e^2*Pi^2 + 720*e^2*Zeta[3]))/27) + 
    Nf*(((18 - 6*e - 49*e^2 + 23*e^2*Pi^2)/9 - (16*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-108 - 234*e - 291*e^2 + 
           24*e*Pi^2 + 319*e^2*Pi^2 - 576*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-108 - 234*e - 291*e^2 + 24*e*Pi^2 + 322*e^2*Pi^2 - 
           576*e^2*Zeta[3]))/27 - (8*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 
           18*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
          (4*e^2*Pi^2 - 3*e^2*Zeta[3]))/9 - 
        (2*RATIO[x^(-1)]*(12*e*Pi^2 + 47*e^2*Pi^2 + 72*e^2*Zeta[3]))/27)/Nc + 
      Nc*((90 - 210*e - 2211*e^2 + 631*e^2*Pi^2)/9 - (176*e^2*Zeta[3])/
         (3*(-1 + RATIO[x])^2) + (RATIO[x]*(-1188 - 6318*e - 25905*e^2 - 
           48*e*Pi^2 + 2243*e^2*Pi^2 - 1104*e^2*Zeta[3]))/27 - 
        (RATIO[x^2]*(-1188 - 6318*e - 25905*e^2 - 48*e*Pi^2 + 2330*e^2*Pi^2 - 
           1104*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
          (36 + 132*e + 340*e^2 + 975*e^2*Pi^2 - 792*e^2*Zeta[3]))/27 + 
        (8*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 66*e^2*Zeta[3]))/9 - 
        (8*RATIO[x^(-1)]*(9 + 33*e + 85*e^2 + 33*e*Pi^2 + 213*e^2*Pi^2 + 
           198*e^2*Zeta[3]))/27))) + 
  G[0, 0, x]*((-2*(216 + 1770*e + 2993*e^2 - (396*I)*e*Pi - (2010*I)*e^2*Pi + 
       1314*e^2*Pi^2))/27 + (8*((-12*I)*e*Pi - (89*I)*e^2*Pi + 162*e^2*Pi^2)*
      RATIO[x^(-1)])/9 + (2*(-216 - 414*e + 789*e^2 + (1764*I)*e*Pi + 
       (6600*I)*e^2*Pi - 312*e*Pi^2 + 506*e^2*Pi^2 + (192*I)*e^2*Pi^3 - 
       9504*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (732*I)*e^2*Pi^3 - 4752*e^2*Zeta[3]))/27 - 
    ((4*I)/27)*RATIO[(1 - x)^(-1)]*(432*I + (1704*I)*e + (3415*I)*e^2 + 
      1692*e*Pi + 6846*e^2*Pi + (156*I)*e*Pi^2 + (80*I)*e^2*Pi^2 + 
      96*e^2*Pi^3 + (4752*I)*e^2*Zeta[3]) + 
    (4*RATIO[x]*(-216 - 642*e - 1603*e^2 + (420*I)*e*Pi + (1700*I)*e^2*Pi - 
       60*e*Pi^2 - 190*e^2*Pi^2 - (732*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 + 330*e + 2025*e^2 + 154*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*RATIO[x]*(540 + 1422*e + 2601*e^2 + 910*e^2*Pi^2 + 192*e^2*Zeta[3]))/
       27 + (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (32*(15*e*Pi^2 + 2*e^2*Pi^2 + 
         315*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (16*RATIO[(1 - x)^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/
       27) + Nf*(((-18 + 42*e + 163*e^2 - 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[(1 - x)^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/
         27 - (16*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 18*e - 609*e^2 - 24*e*Pi^2 + 128*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 + 630*e + 4801*e^2 + 305*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (16*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 + 
        (RATIO[x]*(1188 + 3942*e + 8517*e^2 - 24*e*Pi^2 + 1948*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 - (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 
           24*e*Pi^2 + 2266*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[1, 1, x]*((-2*(216 + 2226*e + 7777*e^2 - (1980*I)*e*Pi - 
       (8898*I)*e^2*Pi + 1494*e^2*Pi^2))/27 + 
    (4*RATIO[x^2]*(216 + 414*e - 789*e^2 + (372*I)*e*Pi + (1744*I)*e^2*Pi + 
       60*e*Pi^2 + 100*e^2*Pi^2 + (396*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/27 + 
    (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/9)*RATIO[(1 - x)^(-1)]*(12*e*Pi + 89*e^2*Pi + (162*I)*e^2*Pi^2 + 
      6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
     (-432*I - (1704*I)*e - (3415*I)*e^2 - 1692*e*Pi - 6846*e^2*Pi - 
      (156*I)*e*Pi^2 - (80*I)*e^2*Pi^2 + 660*e^2*Pi^3 - 
      (216*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-2)]*
     (-216*I - (414*I)*e + (789*I)*e^2 - 1764*e*Pi - 6600*e^2*Pi - 
      (312*I)*e*Pi^2 + (506*I)*e^2*Pi^2 + 1320*e^2*Pi^3 - 
      (432*I)*e^2*Zeta[3]) + (4*RATIO[x]*(-216 - 186*e + 3181*e^2 - 
       (1164*I)*e*Pi - (5188*I)*e^2*Pi - 60*e*Pi^2 - 10*e^2*Pi^2 - 
       (396*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/27 + 
    Nc^2*((-2*(-36 - 30*e - 363*e^2 + 98*e^2*Pi^2))/9 + 
      (8*(-90*e^2 + 23*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*RATIO[x^2]*(540 + 2502*e + 9765*e^2 + 1078*e^2*Pi^2 + 
         192*e^2*Zeta[3]))/27 - (2*RATIO[x]*(540 + 3582*e + 16929*e^2 + 
         1246*e^2*Pi^2 + 192*e^2*Zeta[3]))/27 - 
      (32*RATIO[x^(-2)]*(15*e*Pi^2 + 2*e^2*Pi^2 + 315*e^2*Zeta[3]))/27 + 
      (16*RATIO[x^(-1)]*(30*e*Pi^2 + 67*e^2*Pi^2 + 630*e^2*Zeta[3]))/27) + 
    Nf*(((-18 - 30*e - 137*e^2 + 3*e^2*Pi^2)/9 - 
        (8*(-3*e^2 + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*RATIO[x^(-1)]*(-12*e*Pi^2 + e^2*Pi^2 - 252*e^2*Zeta[3]))/27 - 
        (16*RATIO[x^(-2)]*(-3*e*Pi^2 + 7*e^2*Pi^2 - 63*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(108 + 450*e + 1191*e^2 - 24*e*Pi^2 + 92*e^2*Pi^2 + 
           576*e^2*Zeta[3]))/27 - (RATIO[x^2]*(108 + 234*e + 291*e^2 - 
           24*e*Pi^2 + 110*e^2*Pi^2 + 576*e^2*Zeta[3]))/27)/Nc + 
      Nc*((-90 - 162*e - 995*e^2 + 199*e^2*Pi^2)/9 - 
        (8*(-99*e^2 + 26*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-2)]*(11*e*Pi^2 + 9*e^2*Pi^2 + 231*e^2*Zeta[3]))/9 - 
        (4*RATIO[x^(-1)]*(44*e*Pi^2 + 129*e^2*Pi^2 + 924*e^2*Zeta[3]))/9 - 
        (RATIO[x^2]*(1188 + 6318*e + 25905*e^2 - 24*e*Pi^2 + 2266*e^2*Pi^2 + 
           960*e^2*Zeta[3]))/27 + (RATIO[x]*(1188 + 8694*e + 43293*e^2 - 
           24*e*Pi^2 + 2584*e^2*Pi^2 + 960*e^2*Zeta[3]))/27))) + 
  G[0, x]*(((4*I)/27)*RATIO[x^(-1)]*(114*e*Pi + 1190*e^2*Pi + 
      (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 330*e^2*Pi^3 + 
      (1296*I)*e^2*Zeta[3]) + (2*((-216*I)*Pi - (636*I)*e*Pi - 
       (1586*I)*e^2*Pi + 792*e*Pi^2 + 2833*e^2*Pi^2 - (636*I)*e^2*Pi^3 + 
       5400*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 + 
       (960*I)*Pi^3 + (2420*I)*e*Pi^3 + 364*e*Pi^4 - 2880*Zeta[3] + 
       6480*e*Zeta[3] + (29520*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(60 + 170*e - (2280*I)*Pi - (23800*I)*e*Pi - 180*Pi^2 - 
       3835*e*Pi^2 + (1920*I)*Pi^3 + (1750*I)*e*Pi^3 + 728*e*Pi^4 - 
       5760*Zeta[3] + 33660*e*Zeta[3] + (59040*I)*e*Pi*Zeta[3]))/135 + 
    (2*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 2250*e*Pi^2 - 
       12360*e^2*Pi^2 - (840*I)*e*Pi^3 - (4780*I)*e^2*Pi^3 + 1192*e^2*Pi^4 + 
       5760*e*Zeta[3] + 3780*e^2*Zeta[3] - (10800*I)*e^2*Pi*Zeta[3]))/
     (135*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - (46110*I)*e^2*Pi + 
       1260*e*Pi^2 + 1520*e^2*Pi^2 - (840*I)*e*Pi^3 - (5770*I)*e^2*Pi^3 + 
       1192*e^2*Pi^4 + 5760*e*Zeta[3] + 39060*e^2*Zeta[3] - 
       (10800*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-4*e*RATIO[x^2]*(1350*Pi^2 + 6030*e*Pi^2 + 31*e*Pi^4 + 
         5400*e*Zeta[3]))/135 + (32*(5*e^2*Pi^4 + 45*e*Zeta[3] + 
         6*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (2*RATIO[x^(-1)]*(-540*e - 4122*e^2 + 75*e*Pi^2 + 448*e^2*Pi^2 + 
         324*e^2*Zeta[3]))/27 - (2*RATIO[(1 - x)^(-1)]*
        (201*e*Pi^2 + 1164*e^2*Pi^2 + 80*e^2*Pi^4 + 720*e*Zeta[3] + 
         3000*e^2*Zeta[3]))/27 + (540 + 3042*e + 12447*e^2 + 324*e*Pi^2 + 
        3112*e^2*Pi^2 + 4728*e^2*Zeta[3])/27 + 
      (2*RATIO[x]*(-2700 - 17910*e - 82845*e^2 + 2430*e*Pi^2 + 
         11305*e^2*Pi^2 + 62*e^2*Pi^4 + 7140*e^2*Zeta[3]))/135) + 
    Nf*(((-2*e*RATIO[x^2]*(-270*Pi^2 - 540*e*Pi^2 + 31*e*Pi^4 - 
           1080*e*Zeta[3]))/135 + (-108 - 342*e - 561*e^2 + 24*e*Pi^2 - 
          122*e^2*Pi^2 - 936*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-54*e - 279*e^2 + 12*e*Pi^2 + 38*e^2*Pi^2 - 
           144*e^2*Zeta[3]))/27 - (16*(e^2*Pi^4 + 9*e*Zeta[3] - 
           21*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (4*RATIO[(1 - x)^(-1)]*(12*e*Pi^2 + 32*e^2*Pi^2 + 4*e^2*Pi^4 + 
           36*e*Zeta[3] + 69*e^2*Zeta[3]))/27 + 
        (RATIO[x]*(540 + 2250*e + 5595*e^2 - 525*e*Pi^2 - 1085*e^2*Pi^2 + 
           62*e^2*Pi^4 + 630*e^2*Zeta[3]))/135)/Nc + 
      Nc*((2*e*RATIO[x^2]*(2970*Pi^2 + 15300*e*Pi^2 + 31*e*Pi^4 + 
           11880*e*Zeta[3]))/135 + (-1188 - 7506*e - 32619*e^2 - 624*e*Pi^2 - 
          6994*e^2*Pi^2 - 10392*e^2*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-198*e - 1647*e^2 + 29*e*Pi^2 + 187*e^2*Pi^2 + 
           60*e^2*Zeta[3]))/9 - (16*(11*e^2*Pi^4 + 99*e*Zeta[3] + 
           81*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
        (2*RATIO[(1 - x)^(-1)]*(225*e*Pi^2 + 1429*e^2*Pi^2 + 88*e^2*Pi^4 + 
           792*e*Zeta[3] + 3858*e^2*Zeta[3]))/27 - 
        (RATIO[x]*(-5940 - 43470*e - 212505*e^2 + 5385*e*Pi^2 + 
           28555*e^2*Pi^2 + 62*e^2*Pi^4 + 13650*e^2*Zeta[3]))/135))) + 
  G[1, x]*((4*(6*e + 17*e^2 - (108*I)*Pi - (546*I)*e*Pi - (3173*I)*e^2*Pi + 
       216*e*Pi^2 + 754*e^2*Pi^2 + (189*I)*e^2*Pi^3 - 126*e^2*Zeta[3]))/27 - 
    (4*e*RATIO[x^2]*(810*Pi^2 + 1395*e*Pi^2 - (240*I)*Pi^3 + 
       (2020*I)*e*Pi^3 + 896*e*Pi^4 + 4320*Zeta[3] + 8880*e*Zeta[3] + 
       (9360*I)*e*Pi*Zeta[3]))/135 + 
    (2*e*RATIO[x]*(-60 - 170*e + (2280*I)*Pi + (23800*I)*e*Pi + 3420*Pi^2 + 
       9415*e*Pi^2 - (480*I)*Pi^3 + (8810*I)*e*Pi^3 + 1792*e*Pi^4 + 
       8640*Zeta[3] - 13020*e*Zeta[3] + (18720*I)*e*Pi*Zeta[3]))/135 - 
    (8*((-12*I)*e*Pi^3 - (79*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 72*e*Zeta[3] + 
       474*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
    (4*RATIO[(1 - x)^(-1)]*((114*I)*e*Pi + (1190*I)*e^2*Pi - 288*e*Pi^2 - 
       1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (647*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 
       144*e*Zeta[3] + 4566*e^2*Zeta[3] - (2160*I)*e^2*Pi*Zeta[3]))/27 - 
    (2*RATIO[x^(-1)]*(-30*e - 85*e^2 - (4320*I)*Pi - (18180*I)*e*Pi - 
       (46110*I)*e^2*Pi + 1260*e*Pi^2 + 1520*e^2*Pi^2 - (2760*I)*e*Pi^3 + 
       (5240*I)*e^2*Pi^3 + 3264*e^2*Pi^4 + 17280*e*Zeta[3] - 
       27000*e^2*Zeta[3] + (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    (2*RATIO[x^(-2)]*((-1080*I)*Pi - (2070*I)*e*Pi + (3945*I)*e^2*Pi - 
       2250*e*Pi^2 - 12360*e^2*Pi^2 - (2760*I)*e*Pi^3 - (2350*I)*e^2*Pi^3 + 
       3264*e^2*Pi^4 + 17280*e*Zeta[3] - 10800*e^2*Zeta[3] + 
       (12240*I)*e^2*Pi*Zeta[3]))/135 + 
    Nc^2*((-68*e^2*Pi^4)/(27*(-1 + RATIO[x])^2) - 
      (8*e*RATIO[x^2]*(675*Pi^2 + 3015*e*Pi^2 + 7*e*Pi^4 + 2700*e*Zeta[3]))/
       135 + (2*RATIO[(1 - x)^(-1)]*(540*e + 4122*e^2 - 75*e*Pi^2 - 
         448*e^2*Pi^2 + 34*e^2*Pi^4 - 324*e^2*Zeta[3]))/27 + 
      (4*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] + 48*e^2*Zeta[3]))/27 - 
      (2*RATIO[x^(-1)]*(201*e*Pi^2 + 1164*e^2*Pi^2 + 46*e^2*Pi^4 + 
         720*e*Zeta[3] + 3000*e^2*Zeta[3]))/27 + 
      (-540 - 4122*e - 20691*e^2 + 216*e*Pi^2 + 2810*e^2*Pi^2 + 
        3264*e^2*Zeta[3])/27 + (2*RATIO[x]*(2700 + 17910*e + 82845*e^2 + 
         2970*e*Pi^2 + 12815*e^2*Pi^2 + 28*e^2*Pi^4 + 14460*e^2*Zeta[3]))/
       135) + Nf*(((34*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x^2]*(-135*Pi^2 - 270*e*Pi^2 + 7*e*Pi^4 - 540*e*Zeta[3]))/
         135 + (RATIO[x]*(-540 - 2250*e - 5595*e^2 - 555*e*Pi^2 - 
           1075*e^2*Pi^2 + 28*e^2*Pi^4 - 4950*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(23*e^2*Pi^4 + 360*e*Zeta[3] - 840*e^2*Zeta[3]))/
         135 + (108 + 558*e + 1677*e^2 + 30*e*Pi^2 - 124*e^2*Pi^2 + 
          180*e^2*Zeta[3])/54 + (2*RATIO[x^(-1)]*(120*e*Pi^2 + 320*e^2*Pi^2 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 690*e^2*Zeta[3]))/135 - 
        (2*RATIO[(1 - x)^(-1)]*(270*e + 1395*e^2 - 60*e*Pi^2 - 190*e^2*Pi^2 + 
           17*e^2*Pi^4 + 720*e^2*Zeta[3]))/135)/Nc + 
      Nc*((374*e^2*Pi^4)/(135*(-1 + RATIO[x])^2) + 
        (4*e*RATIO[x^2]*(1485*Pi^2 + 7650*e*Pi^2 + 7*e*Pi^4 + 
           5940*e*Zeta[3]))/135 + (1188 + 9882*e + 52383*e^2 - 402*e*Pi^2 - 
          6176*e^2*Pi^2 - 6348*e^2*Zeta[3])/54 - 
        (2*RATIO[(1 - x)^(-1)]*(2970*e + 24705*e^2 - 435*e*Pi^2 - 
           2805*e^2*Pi^2 + 187*e^2*Pi^4 - 900*e^2*Zeta[3]))/135 - 
        (2*RATIO[x^(-2)]*(253*e^2*Pi^4 + 3960*e*Zeta[3] + 3240*e^2*Zeta[3]))/
         135 + (2*RATIO[x^(-1)]*(1125*e*Pi^2 + 7145*e^2*Pi^2 + 253*e^2*Pi^4 + 
           3960*e*Zeta[3] + 19290*e^2*Zeta[3]))/135 - 
        (RATIO[x]*(5940 + 43470*e + 212505*e^2 + 6495*e*Pi^2 + 
           32645*e^2*Pi^2 + 28*e^2*Pi^4 + 33870*e^2*Zeta[3]))/135))) + 
  (2*RATIO[x^2]*(1080*Pi^2 + 2070*e*Pi^2 - 3945*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
     (8720*I)*e^2*Pi^3 + 792*e*Pi^4 + 327*e^2*Pi^4 + (1424*I)*e^2*Pi^5 + 
     5880*e*Zeta[3] + 20320*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
     (19800*I)*e^2*Pi*Zeta[3] + 3240*e^2*Pi^2*Zeta[3] - 73440*e^2*Zeta[5]))/
   135 - (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 270*e*Pi^2 + 
     14130*e^2*Pi^2 + (7140*I)*e*Pi^3 + (24130*I)*e^2*Pi^3 - 1404*e*Pi^4 + 
     2478*e^2*Pi^4 + (2616*I)*e^2*Pi^5 - 40680*e*Zeta[3] - 9960*e^2*Zeta[3] + 
     (43200*I)*e*Pi*Zeta[3] + (90360*I)*e^2*Pi*Zeta[3] - 
     119880*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/405 + 
  ((2940*I)*e*Pi^3 + (10160*I)*e^2*Pi^3 - 2808*e*Pi^4 + 6999*e^2*Pi^4 + 
    (5232*I)*e^2*Pi^5 - 17640*e*Zeta[3] - 60960*e^2*Zeta[3] + 
    (86400*I)*e*Pi*Zeta[3] + (46800*I)*e^2*Pi*Zeta[3] - 
    239760*e^2*Pi^2*Zeta[3] + 12960*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) + 
  (2*RATIO[x]*(-1080*Pi^2 - 2070*e*Pi^2 + 3945*e^2*Pi^2 - (540*I)*e*Pi^3 - 
     (2480*I)*e^2*Pi^3 - 792*e*Pi^4 - 918*e^2*Pi^4 - (1424*I)*e^2*Pi^5 - 
     13800*e*Zeta[3] - 57760*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] + 
     (1080*I)*e^2*Pi*Zeta[3] - 3240*e^2*Pi^2*Zeta[3] + 73440*e^2*Zeta[5]))/
   135 + Nc^2*((2700 + 20610*e + 102555*e^2 + 540*Pi^2 - 2970*e*Pi^2 - 
      20155*e^2*Pi^2 - 71*e^2*Pi^4 - 7560*e*Zeta[3] - 40620*e^2*Zeta[3])/
     135 + (RATIO[x^(-1)]*(-16200 - 123660*e - 615330*e^2 - 1440*Pi^2 + 
       5520*e*Pi^2 + 41240*e^2*Pi^2 + 2721*e^2*Pi^4 + 28800*e*Zeta[3] + 
       118560*e^2*Zeta[3]))/810 - 
    (RATIO[(1 - x)^(-1)]*(16200 + 123660*e + 615330*e^2 + 1440*Pi^2 - 
       5520*e*Pi^2 - 41240*e^2*Pi^2 - 2040*e*Pi^4 + 577*e^2*Pi^4 - 
       28800*e*Zeta[3] - 118560*e^2*Zeta[3] - 100800*e^2*Pi^2*Zeta[3] - 
       259200*e^2*Zeta[5]))/810 - 
    (RATIO[x]*(2700*Pi^2 + 12510*e*Pi^2 + 48825*e^2*Pi^2 + 60*e*Pi^4 + 
       679*e^2*Pi^4 + 10800*e*Zeta[3] + 46440*e^2*Zeta[3] + 
       3600*e^2*Pi^2*Zeta[3] - 4320*e^2*Zeta[5]))/135 + 
    (RATIO[x^2]*(540*Pi^2 + 2502*e*Pi^2 + 9765*e^2*Pi^2 + 12*e*Pi^4 + 
       112*e^2*Pi^4 + 2160*e*Zeta[3] + 9288*e^2*Zeta[3] + 
       720*e^2*Pi^2*Zeta[3] - 864*e^2*Zeta[5]))/27 - 
    (4*(255*e*Pi^4 + 34*e^2*Pi^4 + 12600*e^2*Pi^2*Zeta[3] + 
       32400*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2)) + 
  Nf*(((-540 - 2790*e - 8205*e^2 - 270*Pi^2 + 390*e*Pi^2 + 2225*e^2*Pi^2 + 
        7*e^2*Pi^4 + 540*e*Zeta[3] - 1620*e^2*Zeta[3])/270 + 
      (RATIO[x^(-1)]*(540 + 2790*e + 8205*e^2 - 420*e*Pi^2 - 1720*e^2*Pi^2 - 
         56*e^2*Pi^4 + 720*e*Zeta[3] + 10560*e^2*Zeta[3]))/270 - 
      (2*(-51*e*Pi^4 + 119*e^2*Pi^4 - 2520*e^2*Pi^2*Zeta[3] - 
         6480*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 + 60*e*Pi^4 + 
         166*e^2*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
         1440*e^2*Pi^2*Zeta[3] - 1440*e^2*Zeta[5]))/270 - 
      (RATIO[x]*(-72*Pi^2 - 156*e*Pi^2 - 194*e^2*Pi^2 + 8*e*Pi^4 + 
         21*e^2*Pi^4 - 288*e*Zeta[3] - 528*e^2*Zeta[3] - 
         192*e^2*Pi^2*Zeta[3] - 192*e^2*Zeta[5]))/36 - 
      (RATIO[(1 - x)^(-1)]*(-1620 - 8370*e - 24615*e^2 + 1260*e*Pi^2 + 
         5160*e^2*Pi^2 + 204*e*Pi^4 - 665*e^2*Pi^4 - 2160*e*Zeta[3] - 
         31680*e^2*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 25920*e^2*Zeta[5]))/
       810)/Nc + Nc*((RATIO[x^(-1)]*(17820 + 148230*e + 779805*e^2 + 
         1440*Pi^2 - 5340*e*Pi^2 - 50480*e^2*Pi^2 - 2889*e^2*Pi^4 - 
         26640*e*Zeta[3] - 115680*e^2*Zeta[3]))/810 + 
      (-5940 - 49410*e - 259935*e^2 - 1350*Pi^2 + 5250*e*Pi^2 + 
        47395*e^2*Pi^2 + 149*e^2*Pi^4 + 15660*e*Zeta[3] + 94740*e^2*Zeta[3])/
       270 + (RATIO[x]*(11880*Pi^2 + 63180*e*Pi^2 + 259050*e^2*Pi^2 + 
         120*e*Pi^4 + 2641*e^2*Pi^4 + 47520*e*Zeta[3] + 236880*e^2*Zeta[3] + 
         17280*e^2*Pi^2*Zeta[3] - 14400*e^2*Zeta[5]))/540 - 
      (RATIO[x^2]*(1980*Pi^2 + 10530*e*Pi^2 + 43175*e^2*Pi^2 + 20*e*Pi^4 + 
         358*e^2*Pi^4 + 7920*e*Zeta[3] + 39480*e^2*Zeta[3] + 
         2880*e^2*Pi^2*Zeta[3] - 2400*e^2*Zeta[5]))/90 + 
      (2*(187*e*Pi^4 + 153*e^2*Pi^4 + 9240*e^2*Pi^2*Zeta[3] + 
         23760*e^2*Zeta[5]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-17820 - 148230*e - 779805*e^2 - 1440*Pi^2 + 
         5340*e*Pi^2 + 50480*e^2*Pi^2 + 2244*e*Pi^4 + 798*e^2*Pi^4 + 
         26640*e*Zeta[3] + 115680*e^2*Zeta[3] + 110880*e^2*Pi^2*Zeta[3] + 
         285120*e^2*Zeta[5]))/810)), 
 G[1, 0, 1, 1, 1, x]*(Nc*((160*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3) + Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-608*e^2*RATIO[x^(-2)])/3 + (608*e^2*RATIO[x^(-1)])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2))) + G[1, 1, 0, 1, 0, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (128*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 1, 1, 0, x]*
   (Nc*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2))) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 0, 1, x]*
   (Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, x]*(Nc*((608*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (608*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + (96*e^2)/(-1 + RATIO[x])^2)) + 
  Nc*G[1, 1, 1, 1, 1, x]*(-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + Nc*G[0, 0, 0, 0, 0, x]*
   (128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2 + 
    128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + G[0, 1, 1, 1, 1, x]*
   (Nf*(96*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)]) + 
    Nc*((-224*e^2*RATIO[x^(-2)])/3 + (224*e^2*RATIO[x^(-1)])/3 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(-96*e^2*RATIO[(1 - x)^(-1)] + 
      (96*e^2)/(-1 + RATIO[x])^2) + Nc*((224*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (224*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2])) + G[0, 0, 0, 1, 1, x]*
   (Nf*(-288*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (288*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((2656*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (2656*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + (256*e^2*RATIO[x^(-2)])/3 - 
      (256*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      288*e^2*RATIO[x^(-2)] - 288*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2656*e^2*RATIO[x^(-2)])/3 + (2656*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 0, 1, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] + (256*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] + 
      32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*(-32*e^2*RATIO[(1 - x)^(-1)] - 384*e^2*RATIO[x^(-2)] + 
      384*e^2*RATIO[x^(-1)] + (32*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 1, x]*(Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(-1 + RATIO[x])^2) + Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (64*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*
   (Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(12*e + 53*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2504*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((76*e^2)/3 + (32*(3*e + 14*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 39*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(12*e + 41*e^2))/(9*(-1 + RATIO[x])^2) - (380*e^2*RATIO[x])/9 + 
      (320*e^2*RATIO[x^2])/9)) + G[1, 0, 0, 1, x]*
   (Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 124*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 31*e^2*Pi))/
       (-1 + RATIO[x])^2 + (1304*e^2*RATIO[x])/9 - (1904*e^2*RATIO[x^2])/9) + 
    Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (156*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (8*(12*e + 41*e^2)*RATIO[x^(-2)])/9 + 
      (32*(3*e + 14*e^2)*RATIO[x^(-1)])/9 + 
      (32*(3*e + 19*e^2 + (39*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 1, x]*
   (Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - (1184*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 - (992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + (2912*e^2*RATIO[x^(-2)])/3 - 
      (2912*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (128*e^2*RATIO[x^(-2)])/3 - (128*e^2*RATIO[x^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 - (128*e^2*RATIO[x^(-2)])/3 + 
      (128*e^2*RATIO[x^(-1)])/3 + (2912*e^2)/(3*(-1 + RATIO[x])^2) - 
      (448*e^2*RATIO[x])/3 + (448*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, x]*(Nf*((-400*e^2)/3 - (32*(27*e - 61*e^2 - (45*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (8*(108*e + 71*e^2 - (180*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (376*e^2*RATIO[x])/9 - 
      (64*e^2*RATIO[x^2])/9) + 
    Nc*((1208*e^2)/3 - (16*(-174*e + 481*e^2 + (318*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (113*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((8*I)/9)*((348*I)*e + (19*I)*e^2 + 
         636*e^2*Pi))/(-1 + RATIO[x])^2 + (16*e*(12 + 7*e)*RATIO[x])/9 - 
      (16*e*(12 + 55*e)*RATIO[x^2])/9)) + G[1, 1, 0, 0, x]*
   (Nf*((-296*e^2)/3 - ((32*I)/9)*((3*I)*e + (32*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*((108*I)*e + (71*I)*e^2 + 180*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((27*I)*e - (61*I)*e^2 + 45*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (248*e^2*RATIO[x])/9 - (64*e^2*RATIO[x^2])/9) + 
    Nc*((952*e^2)/3 - (32*(3*e + 113*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((8*I)/9)*((348*I)*e + (19*I)*e^2 + 636*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((174*I)*e - (481*I)*e^2 + 318*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(12 + 103*e)*RATIO[x])/9 - (16*e*(12 + 55*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((24*I)*e + (119*I)*e^2 + 552*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((48*I)*e + (535*I)*e^2 + 1104*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf*((-92*e^2)/3 - ((4*I)/9)*((48*I)*e + (497*I)*e^2 + 720*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((6*I)*e + (37*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - (8*(48*e + 535*e^2 - (1104*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (16*(24*e + 119*e^2 - (552*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e^2*(335 + (24*I)*Pi)*RATIO[x])/9 - ((16*I)/9)*e^2*(-133*I + 12*Pi)*
       RATIO[x^2])) + G[1, 1, 0, 1, x]*
   (Nf*((-112*e^2)/3 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (196*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + Nc*((464*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e^2*(197 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (Nf*((-92*e^2)/3 + ((4*I)/9)*((-48*I)*e - (497*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e - (37*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (316*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*((280*e^2)/3 - ((8*I)/9)*((-48*I)*e - (535*I)*e^2 + 36*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((-24*I)*e - (119*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e^2*(335 - (72*I)*Pi)*RATIO[x])/9 + ((16*I)/9)*e^2*(133*I + 36*Pi)*
       RATIO[x^2])) + G[1, 0, 1, 0, x]*
   (Nf*((56*e^2)/3 - (8*(12*e + 91*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (260*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((112*e^2)/3 + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 1128*e^2*Pi)*
       RATIO[x^(-2)] - ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 564*e^2*Pi)*
       RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e^2*(163 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 1, x]*
   (Nf*((76*e^2)/3 + ((32*I)/9)*((-3*I)*e - (14*I)*e^2 + 102*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((-12*I)*e - (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 408*e^2*Pi))/
       (-1 + RATIO[x])^2 - (380*e^2*RATIO[x])/9 + (320*e^2*RATIO[x^2])/9) + 
    Nc*((-88*e^2)/3 - (16*(6*e + 91*e^2 + (564*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e - (39*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (1128*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (8*e^2*(313 - (192*I)*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e^2*(119*I + 96*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nf*(192*e^2 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (128*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((32*I)/9)*((-6*I)*e + (211*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-12*I)*e + (545*I)*e^2 + 42*e^2*Pi)*RATIO[x^(-1)] - 
      ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (2*I + (19*I)*e + 10*e*Pi)*RATIO[x] + 
      (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*
   (Nf*(160*e^2 + ((32*I)/9)*((-6*I)*e + (40*I)*e^2 + 9*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((32*I)/9)*((-6*I)*e + (25*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (448*e^2*RATIO[x])/9 - (160*e^2*RATIO[x^2])/9) + 
    Nc*(-608*e^2 - (16*(12*e - 545*e^2 + (42*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (32*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 211*e^2 + (21*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((32*I)/3)*e*(2*I + (19*I)*e + 10*e*Pi)*
       RATIO[x] + (32*e*(2 + 19*e - (10*I)*e*Pi)*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, x]*(Nf*(-224*e^2 - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 + (896*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1744*e^2)/3 + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((16*I)/9)*e*(12*I + (535*I)*e + 48*e*Pi)*
       RATIO[x] + (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 + ((32*I)/9)*((91*I)*e^2 + 27*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((154*I)*e^2 + 27*e^2*Pi)*RATIO[x^(-1)] + 
      (1472*e^2*RATIO[x])/9 - (1184*e^2*RATIO[x^2])/9) + 
    Nc*((1760*e^2)/3 - ((32*I)/9)*((6*I)*e + (431*I)*e^2 + 81*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e + (1189*I)*e^2 + 162*e^2*Pi)*
       RATIO[x^(-1)] + ((16*I)/9)*e*(12*I + (541*I)*e + 48*e*Pi)*RATIO[x] + 
      (32*e*(6 + 269*e - (24*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 1, x]*(Nf*((664*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/3)*((23*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((31*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (568*e^2*RATIO[x])/9 + 
      (256*e^2*RATIO[x^2])/9) + 
    Nc*(-600*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (64*e*(1 + 10*e + I*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*
   (Nf*((560*e^2)/3 - (8*e^2*(31 - (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*(23 - (8*I)*Pi))/(3*(-1 + RATIO[x])^2) + 
      (56*e^2*RATIO[x])/9 + (256*e^2*RATIO[x^2])/9) + 
    Nc*(-552*e^2 - ((16*I)/9)*((257*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((8*I)/9)*((421*I)*e^2 + 96*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(2 + 11*e + (2*I)*e*Pi)*RATIO[x])/3 - 
      ((16*I)/3)*e*(-4*I - (31*I)*e + 4*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, x]*(Nf*((4*e*(-18 + 67*e - (405*I)*e*Pi))/9 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(36 + 181*e + (87*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e + (576*I)*e*Pi))/9 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (122*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 1, 0, x]*
   (Nf*((8*e*(-9 + 49*e - (171*I)*e*Pi))/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (140*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-69*e - 425*e^2 - (288*I)*e*Pi + 
         (15*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-264*e - 1801*e^2 - (576*I)*e*Pi + (2199*I)*e^2*Pi + 846*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (39*I)*e*Pi)*RATIO[x])/9 - 
      ((8*I)/3)*e*(-6*I - (25*I)*e + 4*e*Pi)*RATIO[x^2]) + 
    Nc*(((4*I)/9)*e*(18*I + (683*I)*e + 1026*e*Pi) - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (464*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (936*I)*e*Pi + 
         (429*I)*e^2*Pi + 1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-636*e - 3407*e^2 - (1872*I)*e*Pi + (7554*I)*e^2*Pi + 
         2550*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(216 + 1199*e - (48*I)*Pi - (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nf*((4*e*(-18 + 67*e + (441*I)*e*Pi))/9 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 
         2*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 57*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(36 + 181*e - (9*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*((8*e*(9 - 230*e - (636*I)*e*Pi))/9 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 
         5*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(288 + 1645*e - (48*I)*Pi - (314*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/
       9 + (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 1, x]*
   (Nf*((8*e*(-9 + 49*e + (252*I)*e*Pi))/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (463*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(69*e + 425*e^2 + (300*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(264*e + 1801*e^2 + (978*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 119*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/3)*e*(6*I + (25*I)*e + 12*e*Pi)*RATIO[x^2]) + 
    Nc*(((-4*I)/9)*e*(-18*I - (683*I)*e + 1302*e*Pi) - 
      (8*(6*e - 41*e^2 - (12*I)*e*Pi - (1209*I)*e^2*Pi + 30*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(93*e + 436*e^2 + (1332*I)*e^2*Pi + 
         129*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(636*e + 3407*e^2 + (3420*I)*e^2*Pi + 258*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (16*((-2*I)*e*Pi - (12*I)*e^2*Pi + 5*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (4*e*(216 + 1199*e - (48*I)*Pi - 
         (374*I)*e*Pi + 44*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(126 + 711*e - (24*I)*Pi - (172*I)*e*Pi + 22*e*Pi^2)*RATIO[x^2])/
       9)) + G[0, 0, 0, x]*(Nf*((4*e*(168 + 475*e - (237*I)*e*Pi))/9 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (16*(-174*e - 601*e^2 + (36*I)*e*Pi + (420*I)*e^2*Pi + 54*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + ((4*I)/27)*e*(192*I + (637*I)*e + 51*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((4*I)/9)*e*(444*I + (41*I)*e + 630*e*Pi) - 
      (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + (8670*I)*e^2*Pi + 
         528*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*
       RATIO[x^(-1)] + (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + 
         (2814*I)*e^2*Pi + 264*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(1740 + 7651*e - (144*I)*Pi - (930*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/
       27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*((16*e*(48 + 161*e - (69*I)*e*Pi))/9 - ((16*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - (16*(-174*e - 601*e^2 + (36*I)*e*Pi + 
         (420*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-1200*e - 5035*e^2 + (144*I)*e*Pi + (2787*I)*e^2*Pi + 216*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((4*I)/27)*e*(336*I + (1651*I)*e + 285*e*Pi)*
       RATIO[x] + (32*e*(33 + 143*e - (21*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(228*I + (443*I)*e + 378*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-1536*e - 6335*e^2 + (216*I)*e*Pi + (2814*I)*e^2*Pi + 264*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (4*(-4404*e - 20281*e^2 + (432*I)*e*Pi + 
         (8670*I)*e^2*Pi + 528*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*e*(1812 + 12721*e - (144*I)*Pi - (1686*I)*e*Pi + 120*e*Pi^2)*
        RATIO[x])/27 - (8*e*(888 + 5093*e - (72*I)*Pi - (654*I)*e*Pi + 
         60*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 1, x]*(Nf*(((4*I)/3)*e*(52*I + (256*I)*e + 59*e*Pi) - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 50*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(120 + 487*e - (141*I)*e*Pi)*RATIO[x])/
       27 + ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((4*e*(420 + 1469*e - (594*I)*e*Pi))/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 162*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-300 - 1873*e - (144*I)*Pi - 
         (90*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*RATIO[x^2])/
       27)) + G[1, 0, 0, x]*(Nf*(((4*I)/3)*e*(44*I + (229*I)*e + 46*e*Pi) - 
      (4*(-108*e - 435*e^2 + (362*I)*e^2*Pi + 86*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((-12*I)*e*Pi - (41*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-114*e - 633*e^2 - (12*I)*e*Pi + (112*I)*e^2*Pi + 50*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-36*e - 111*e^2 + (130*I)*e^2*Pi + 
         43*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-24 + e + (93*I)*e*Pi)*RATIO[x])/27 + 
      ((16*I)/27)*e*(12*I + (61*I)*e + 6*e*Pi)*RATIO[x^2]) + 
    Nc*((16*e*(102 + 349*e - (117*I)*e*Pi))/9 + 
      (4*(-504*e - 2075*e^2 + (1458*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*((-12*I)*e*Pi - (53*I)*e^2*Pi + 
         162*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(-354*e - 1535*e^2 - (12*I)*e*Pi + (466*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (178*I)*e^2*Pi + 
         19*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-228 - 1435*e - (144*I)*Pi - (846*I)*e*Pi + 144*e*Pi^2)*RATIO[x])/
       27 - (8*e*(-132 - 827*e - (72*I)*Pi - (234*I)*e*Pi + 72*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((-2*(216 + 546*e - 1189*e^2 - (468*I)*e*Pi - (2160*I)*e^2*Pi + 
         348*e^2*Pi^2))/27 - (2*(-540 - 2490*e - 6029*e^2 + (1848*I)*e*Pi + 
         (8692*I)*e^2*Pi + 144*e*Pi^2 + 224*e^2*Pi^2 + (252*I)*e^2*Pi^3)*
        RATIO[(1 - x)^(-1)])/27 + (8*((6*I)*e*Pi - (11*I)*e^2*Pi + 
         50*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*(-162 - 558*e - 1005*e^2 + (510*I)*e*Pi + (2138*I)*e^2*Pi + 
         72*e*Pi^2 + 136*e^2*Pi^2 + (126*I)*e^2*Pi^3))/
       (27*(-1 + RATIO[x])^2) + (2*(108 + 174*e + 157*e^2 + (48*I)*e*Pi + 
         (160*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27) + 
    Nc*((2*(648 - 30*e - 9139*e^2 - (1260*I)*e*Pi - (3066*I)*e^2*Pi + 
         930*e^2*Pi^2))/27 - (8*((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (3924*I)*e*Pi - 
         (16248*I)*e^2*Pi - 312*e*Pi^2 + 890*e^2*Pi^2 - (444*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - (186*I)*e*Pi - 
         (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - (66*I)*e^2*Pi^3 - 
         48*e^2*Zeta[3]))/27 - (8*RATIO[(1 - x)^(-1)]*
        (486 + 2643*e + 10172*e^2 - (1548*I)*e*Pi - (6558*I)*e^2*Pi - 
         78*e*Pi^2 + 140*e^2*Pi^2 - (111*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/27 + 
      (8*RATIO[x]*(-162 - 390*e - 499*e^2 + (114*I)*e*Pi + (578*I)*e^2*Pi - 
         30*e*Pi^2 - 539*e^2*Pi^2 + (66*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*
   (Nf*((-2*(216 + 858*e + 823*e^2 - (612*I)*e*Pi - (2736*I)*e^2*Pi + 
         480*e^2*Pi^2))/27 + (2*(108 + 798*e + 4181*e^2 - (240*I)*e*Pi - 
         (992*I)*e^2*Pi + 378*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(108 + 486*e + 2169*e^2 - (96*I)*e*Pi - (416*I)*e^2*Pi + 
         246*e^2*Pi^2)*RATIO[x^2])/27 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/9)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 11*e^2*Pi + (50*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (36*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-2)]*
       (-162*I - (558*I)*e - (1005*I)*e^2 - 510*e*Pi - 2138*e^2*Pi + 
        (72*I)*e*Pi^2 + (136*I)*e^2*Pi^2 + 246*e^2*Pi^3 + 
        (2232*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-1)]*
       (-540*I - (2490*I)*e - (6029*I)*e^2 - 1848*e*Pi - 8692*e^2*Pi + 
        (144*I)*e*Pi^2 + (224*I)*e^2*Pi^2 + 492*e^2*Pi^3 + 
        (4464*I)*e^2*Zeta[3])) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 - (1548*I)*e*Pi - (4242*I)*e^2*Pi + 
         762*e^2*Pi^2))/27 + (8*RATIO[x^2]*(162 + 1044*e + 5277*e^2 - 
         (186*I)*e*Pi - (872*I)*e^2*Pi + 30*e*Pi^2 + 497*e^2*Pi^2 - 
         (18*I)*e^2*Pi^3 - 336*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/27)*RATIO[x^(-1)]*(-486*I - (2643*I)*e - (10172*I)*e^2 - 
        1548*e*Pi - 6558*e^2*Pi + (78*I)*e*Pi^2 - (140*I)*e^2*Pi^2 + 
        459*e^2*Pi^3 + (3468*I)*e^2*Zeta[3]) + ((2*I)/27)*RATIO[x^(-2)]*
       (-1296*I - (5418*I)*e - (18741*I)*e^2 - 3924*e*Pi - 16248*e^2*Pi + 
        (312*I)*e*Pi^2 - (890*I)*e^2*Pi^2 + 1836*e^2*Pi^3 + 
        (13872*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi + 162*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (8*RATIO[x]*(-162 - 1698*e - 10055*e^2 + 
         (258*I)*e*Pi + (1166*I)*e^2*Pi - 30*e*Pi^2 - 455*e^2*Pi^2 + 
         (18*I)*e^2*Pi^3 + 336*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(72 + 240*e - 140*e^2 - (156*I)*e*Pi - (698*I)*e^2*Pi + 
         143*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 - (48*I)*e*Pi - 
         (256*I)*e^2*Pi + 318*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - (4*RATIO[(1 - x)^(-1)]*
        (36 + 66*e - 564*e^2 - (324*I)*e*Pi - (1203*I)*e^2*Pi - 72*e*Pi^2 - 
         206*e^2*Pi^2 - (150*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/27 - 
      (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
         75*e^2*Pi^3 - (144*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[x^(-2)]*(138*e*Pi + 850*e^2*Pi + (96*I)*e*Pi^2 + 
        (119*I)*e^2*Pi^2 + 138*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*I - (66*I)*e + (564*I)*e^2 - 384*e*Pi - 
        1961*e^2*Pi + (96*I)*e*Pi^2 - (643*I)*e^2*Pi^2 + 138*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3])) + 
    Nc*((-2*(144 + 222*e - 1265*e^2 - (492*I)*e*Pi - (982*I)*e^2*Pi + 
         660*e^2*Pi^2))/9 + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (114*I)*e*Pi - (428*I)*e^2*Pi + 30*e*Pi^2 - 232*e^2*Pi^2 + 
         (186*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (186*e*Pi + 872*e^2*Pi + (288*I)*e*Pi^2 - (141*I)*e^2*Pi^2 + 
        402*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*I + (18*I)*e + (982*I)*e^2 - 1452*e*Pi - 5899*e^2*Pi + 
        (288*I)*e*Pi^2 - (2724*I)*e^2*Pi^2 + 402*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 115*e^2*Pi^2 + (35*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (186*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1512*I)*e*Pi + 
         (6075*I)*e^2*Pi + 72*e*Pi^2 - 600*e^2*Pi^2 + (210*I)*e^2*Pi^3 + 
         432*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nc*((-2*(144 + 222*e - 1265*e^2 - (588*I)*e*Pi - 
         (1574*I)*e^2*Pi + 624*e^2*Pi^2))/9 - 
      (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + (1452*I)*e*Pi + 
         (5899*I)*e^2*Pi + 288*e*Pi^2 - 2724*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 
         5328*e^2*Zeta[3]))/27 + (4*((-186*I)*e*Pi - (872*I)*e^2*Pi + 
         288*e*Pi^2 - 141*e^2*Pi^2 + (702*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (8*RATIO[x^2]*(-162 - 1044*e - 5277*e^2 + 
         (186*I)*e*Pi + (872*I)*e^2*Pi - 30*e*Pi^2 + 259*e^2*Pi^2 - 
         (90*I)*e^2*Pi^3 - 456*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (115*I)*e^2*Pi^2 + 
        95*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 1512*e*Pi + 6075*e^2*Pi - 
        (72*I)*e*Pi^2 + (600*I)*e^2*Pi^2 + 570*e^2*Pi^3 + 
        (1728*I)*e^2*Zeta[3]) + (8*RATIO[x]*(162 + 1044*e + 5277*e^2 - 
         (258*I)*e*Pi - (1316*I)*e^2*Pi + 30*e*Pi^2 - 286*e^2*Pi^2 + 
         (90*I)*e^2*Pi^3 + 456*e^2*Zeta[3]))/27) + 
    Nf*((2*(72 + 240*e - 140*e^2 - (204*I)*e*Pi - (922*I)*e^2*Pi + 
         187*e^2*Pi^2))/9 + (2*(-108 - 486*e - 2169*e^2 + (240*I)*e*Pi + 
         (1088*I)*e^2*Pi + 54*e^2*Pi^2)*RATIO[x])/27 - 
      (2*(-108 - 486*e - 2169*e^2 + (96*I)*e*Pi + (416*I)*e^2*Pi + 
         186*e^2*Pi^2)*RATIO[x^2])/27 - ((8*I)/27)*RATIO[x^(-2)]*
       (108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - (85*I)*e^2*Pi^2 + 
        147*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 + 324*e*Pi + 1203*e^2*Pi - 
        (72*I)*e*Pi^2 - (206*I)*e^2*Pi^2 + 294*e^2*Pi^3 + 
        (576*I)*e^2*Zeta[3]) + (4*((138*I)*e*Pi + (850*I)*e^2*Pi - 
         96*e*Pi^2 - 119*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - 
         (384*I)*e*Pi - (1961*I)*e^2*Pi - 96*e*Pi^2 + 643*e^2*Pi^2 - 
         (270*I)*e^2*Pi^3 + 2016*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*((4*e*Pi^2*(18 + 75*e - (4*I)*e*Pi)*RATIO[x^2])/9 + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (378*I)*e*Pi - 
         (1127*I)*e^2*Pi + 282*e*Pi^2 + 349*e^2*Pi^2 + (447*I)*e^2*Pi^3 - 
         2508*e^2*Zeta[3]))/27 - ((2*I)/27)*RATIO[x]*(-108*I - (606*I)*e - 
        (2533*I)*e^2 - 72*Pi - 360*e*Pi - 1480*e^2*Pi - (222*I)*e*Pi^2 - 
        (875*I)*e^2*Pi^2 + 15*e^2*Pi^3 - (906*I)*e^2*Zeta[3]) + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 52*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (3960*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[x^(-2)]*((-2430*I)*Pi - 
         (8370*I)*e*Pi - (15075*I)*e^2*Pi + 195*e*Pi^2 - 4240*e^2*Pi^2 - 
         (2160*I)*e*Pi^3 - (2250*I)*e^2*Pi^3 + 1992*e^2*Pi^4 + 
         8640*e*Zeta[3] + 3240*e^2*Zeta[3] + (7560*I)*e^2*Pi*Zeta[3]))/405 - 
      (4*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi + 
         480*e*Pi^2 + 2035*e^2*Pi^2 + (120*I)*e*Pi^3 + (2040*I)*e^2*Pi^3 + 
         104*e^2*Pi^4 - 720*e*Zeta[3] - 15930*e^2*Zeta[3] + 
         (7920*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x^(-1)]*(1620 + 9000*e + 37650*e^2 - (8100*I)*Pi - 
         (36090*I)*e*Pi - (99555*I)*e^2*Pi + 1470*e*Pi^2 - 7310*e^2*Pi^2 - 
         (4320*I)*e*Pi^3 + (4995*I)*e^2*Pi^3 + 3984*e^2*Pi^4 + 
         17280*e*Zeta[3] - 41760*e^2*Zeta[3] + (15120*I)*e^2*Pi*Zeta[3]))/
       405) + Nc*((4*(-540 - 3588*e - 16586*e^2 + (180*I)*Pi + (36*I)*e*Pi + 
         (28*I)*e^2*Pi - 237*e*Pi^2 + 984*e^2*Pi^2 - (606*I)*e^2*Pi^3 + 
         5154*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(-630*Pi^2 - 3555*e*Pi^2 + 
         (120*I)*Pi^3 + (700*I)*e*Pi^3 + 16*e*Pi^4 + 240*Zeta[3] - 
         800*e*Zeta[3] + (1920*I)*e*Pi*Zeta[3]))/45 + 
      (8*((-12*I)*e*Pi^3 - (259*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 72*e*Zeta[3] + 
         1554*e^2*Zeta[3] - (1440*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-36*I)*Pi + (18*I)*e*Pi + (982*I)*e^2*Pi - 288*e*Pi^2 - 
         1011*e^2*Pi^2 - (24*I)*e*Pi^3 - (1214*I)*e^2*Pi^3 + 12*e^2*Pi^4 + 
         144*e*Zeta[3] + 8742*e^2*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3]))/27 - 
      (2*RATIO[x^(-2)]*((-2160*I)*Pi - (9030*I)*e*Pi - (31235*I)*e^2*Pi + 
         1050*e*Pi^2 + 4220*e^2*Pi^2 - (1400*I)*e*Pi^3 + (570*I)*e^2*Pi^3 + 
         1348*e^2*Pi^4 + 5760*e*Zeta[3] - 3600*e^2*Zeta[3] + 
         (5840*I)*e^2*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi - 4290*e*Pi^2 - 20295*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 1440*e*Zeta[3] - 
         6660*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (4200*I)*e*Pi^3 + (11880*I)*e^2*Pi^3 + 4044*e^2*Pi^4 + 
         17280*e*Zeta[3] - 71760*e^2*Zeta[3] + (17520*I)*e^2*Pi*Zeta[3]))/
       135)) + G[0, x]*
   (Nf*((4*e*RATIO[x^2]*(18*Pi^2 + 75*e*Pi^2 - (20*I)*e*Pi^3 + 96*e*Zeta[3]))/
       9 + ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi - 66*e*Pi + 564*e^2*Pi + 
        (96*I)*e*Pi^2 + (407*I)*e^2*Pi^2 + 195*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (2*RATIO[x]*(108 + 606*e + 2533*e^2 - 
         (72*I)*Pi - (360*I)*e*Pi - (1480*I)*e^2*Pi + 6*e*Pi^2 - 
         25*e^2*Pi^2 + (159*I)*e^2*Pi^3 + 330*e^2*Zeta[3]))/27 + 
      (2*((-72*I)*Pi - (18*I)*e*Pi + (353*I)*e^2*Pi + 168*e*Pi^2 - 
         76*e^2*Pi^2 - (438*I)*e^2*Pi^3 + 1662*e^2*Zeta[3]))/27 + 
      (4*((-486*I)*Pi - (1674*I)*e*Pi - (3015*I)*e^2*Pi + 39*e*Pi^2 - 
         848*e^2*Pi^2 - (144*I)*e*Pi^3 - (765*I)*e^2*Pi^3 + 18*e^2*Pi^4 + 
         2538*e^2*Zeta[3] - (3456*I)*e^2*Pi*Zeta[3]))/
       (81*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (324 + 1800*e + 7530*e^2 - (1620*I)*Pi - (7218*I)*e*Pi - 
         (19911*I)*e^2*Pi + 294*e*Pi^2 - 1462*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (2178*I)*e^2*Pi^3 + 36*e^2*Pi^4 + 10710*e^2*Zeta[3] - 
         (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*((288*I)*Pi - (576*I)*e*Pi - (5120*I)*e^2*Pi - 372*e*Pi^2 + 
         1761*e^2*Pi^2 + (1116*I)*e^2*Pi^3 - 3864*e^2*Zeta[3]))/27 - 
      ((4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi + 
        (288*I)*e*Pi^2 + (1011*I)*e^2*Pi^2 + 459*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) - (4*e*RATIO[x^2]*(630*Pi^2 + 3555*e*Pi^2 - 
         (120*I)*Pi^3 - (780*I)*e*Pi^3 + 16*e*Pi^4 - 240*Zeta[3] + 
         1280*e*Zeta[3] - (3840*I)*e*Pi*Zeta[3]))/45 - 
      (2*((-6480*I)*Pi - (27090*I)*e*Pi - (93705*I)*e^2*Pi + 3150*e*Pi^2 + 
         12660*e^2*Pi^2 - (1080*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 + 
         276*e^2*Pi^4 - 1440*e*Zeta[3] + 24420*e^2*Zeta[3] - 
         (13440*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) + 
      (2*RATIO[(1 - x)^(-1)]*(5400 + 35790*e + 165605*e^2 - (9720*I)*Pi - 
         (43200*I)*e*Pi - (143760*I)*e^2*Pi + 3570*e*Pi^2 + 9180*e^2*Pi^2 - 
         (1080*I)*e*Pi^3 - (6410*I)*e^2*Pi^3 + 276*e^2*Pi^4 - 
         1440*e*Zeta[3] + 37980*e^2*Zeta[3] - (13440*I)*e^2*Pi*Zeta[3]))/
       135 + (2*RATIO[x]*(-5400 - 35880*e - 165860*e^2 + (360*I)*Pi + 
         (3240*I)*e*Pi + (25880*I)*e^2*Pi + 3270*e*Pi^2 + 22365*e^2*Pi^2 - 
         (720*I)*e*Pi^3 - (4680*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         8700*e^2*Zeta[3] - (23040*I)*e^2*Pi*Zeta[3]))/135)) + 
  Nc*((-2*RATIO[x^(-1)]*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 
       5310*e*Pi^2 + 31110*e^2*Pi^2 - (4470*I)*e*Pi^3 - (9390*I)*e^2*Pi^3 + 
       4044*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (7320*I)*e^2*Pi*Zeta[3]))/135 + ((-10800*I)*Pi - (71760*I)*e*Pi - 
      (331720*I)*e^2*Pi - 1440*Pi^2 + 12330*e*Pi^2 + 58945*e^2*Pi^2 - 
      (10560*I)*e*Pi^3 - (11330*I)*e^2*Pi^3 + 5328*e^2*Pi^4 + 
      6840*e*Zeta[3] - 107760*e^2*Zeta[3] - (95040*I)*e^2*Pi*Zeta[3])/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 + 2088*e*Pi^4 + 2625*e^2*Pi^4 - 
      (6048*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (129600*I)*e*Pi*Zeta[3] - (52560*I)*e^2*Pi*Zeta[3] + 
      241200*e^2*Pi^2*Zeta[3] - 384480*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 15930*e*Pi^2 + 93330*e^2*Pi^2 - (13710*I)*e*Pi^3 - 
       (29050*I)*e^2*Pi^3 + 1044*e*Pi^4 + 2424*e^2*Pi^4 - (3024*I)*e^2*Pi^5 + 
       53640*e*Zeta[3] + 63600*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (112320*I)*e^2*Pi*Zeta[3] + 120600*e^2*Pi^2*Zeta[3] - 
       192240*e^2*Zeta[5]))/405 + 
    (4*RATIO[x]*(-810*Pi^2 - 5220*e*Pi^2 - 26385*e^2*Pi^2 + (810*I)*e*Pi^3 + 
       (3620*I)*e^2*Pi^3 - 24*e*Pi^4 - 293*e^2*Pi^4 + (242*I)*e^2*Pi^5 - 
       1740*e*Zeta[3] - 8620*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (6060*I)*e^2*Pi*Zeta[3] + 2820*e^2*Pi^2*Zeta[3] - 5760*e^2*Zeta[5]))/
     135 + (2*RATIO[x^2]*(1620*Pi^2 + 10440*e*Pi^2 + 52770*e^2*Pi^2 - 
       (1860*I)*e*Pi^3 - (8720*I)*e^2*Pi^3 + 48*e*Pi^4 + 337*e^2*Pi^4 - 
       (484*I)*e^2*Pi^5 + 4920*e*Zeta[3] + 26120*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] - (17880*I)*e^2*Pi*Zeta[3] - 
       5640*e^2*Pi^2*Zeta[3] + 11520*e^2*Zeta[5]))/135) + 
  Nf*((4*RATIO[x^(-1)]*((-810*I)*Pi - (4500*I)*e*Pi - (18825*I)*e^2*Pi + 
       555*e*Pi^2 - 1405*e^2*Pi^2 - (2565*I)*e*Pi^3 - (11205*I)*e^2*Pi^3 + 
       1992*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] - 
       (7740*I)*e^2*Pi*Zeta[3]))/405 - 
    (RATIO[x^2]*(540*Pi^2 + 2430*e*Pi^2 + 10845*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (2080*I)*e^2*Pi^3 + 22*e^2*Pi^4 + 1200*e*Zeta[3] + 4120*e^2*Zeta[3] - 
       (9600*I)*e^2*Pi*Zeta[3]))/135 - 
    (RATIO[x]*(-540*Pi^2 - 2430*e*Pi^2 - 10845*e^2*Pi^2 + (240*I)*e*Pi^3 + 
       (960*I)*e^2*Pi^3 + 88*e^2*Pi^4 + 240*e*Zeta[3] + 2600*e^2*Zeta[3] + 
       (11040*I)*e^2*Pi*Zeta[3]))/135 + 
    ((1080*I)*Pi + (6060*I)*e*Pi + (25330*I)*e^2*Pi - 2160*e*Pi^2 + 
      830*e^2*Pi^2 + (3840*I)*e*Pi^3 + (14110*I)*e^2*Pi^3 - 1901*e^2*Pi^4 - 
      5760*e*Zeta[3] + 28560*e^2*Zeta[3] + (47340*I)*e^2*Pi*Zeta[3])/135 - 
    (4*RATIO[(1 - x)^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       555*e*Pi^2 + 1405*e^2*Pi^2 + (2415*I)*e*Pi^3 + (9310*I)*e^2*Pi^3 - 
       30*e*Pi^4 - 54*e^2*Pi^4 + (900*I)*e^2*Pi^5 - 7740*e*Zeta[3] - 
       6990*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + (47565*I)*e^2*Pi*Zeta[3] - 
       15840*e^2*Pi^2*Zeta[3] + 37800*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 - 120*e*Pi^4 + 1683*e^2*Pi^4 + 
      (3600*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (51840*I)*e*Pi*Zeta[3] + (90720*I)*e^2*Pi*Zeta[3] - 
      63360*e^2*Pi^2*Zeta[3] + 151200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[0, 0, 0, 0, 1, x]*(Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4448*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + (1568*e^2)/
       (3*(-1 + RATIO[x])^2))) + G[0, 0, 0, 1, 0, x]*
   (Nc*((4448*e^2*RATIO[(1 - x)^(-1)])/3 - (4448*e^2)/
       (3*(-1 + RATIO[x])^2)) + Nf*((-1568*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (1568*e^2)/(3*(-1 + RATIO[x])^2))) + Nc*G[1, 1, 1, 1, 1, x]*
   (-128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] + 128*e^2*RATIO[x] - 
    128*e^2*RATIO[x^2]) + G[0, 1, 1, 0, 1, x]*
   (Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] - (320*e^2*RATIO[x^(-2)])/3 + 
      (320*e^2*RATIO[x^(-1)])/3 - (32*e^2)/(-1 + RATIO[x])^2 + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 0, x]*(Nf*(-32*e^2*RATIO[(1 - x)^(-1)] + 
      (32*e^2)/(-1 + RATIO[x])^2) + Nc*(32*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2*RATIO[x^(-2)])/3 + (320*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 1, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nf*(64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (32*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 1, x]*
   (Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] - (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((-2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 
      32*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (Nc*(640*e^2*RATIO[(1 - x)^(-1)] + (64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 - (640*e^2)/(-1 + RATIO[x])^2 + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(640*e^2*RATIO[(1 - x)^(-1)] + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (640*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((-704*e^2*RATIO[(1 - x)^(-1)])/3 + (704*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 
      128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)] - 
      (2848*e^2)/(3*(-1 + RATIO[x])^2) + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (928*e^2)/(3*(-1 + RATIO[x])^2) - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 0, x]*
   (Nc*((2848*e^2*RATIO[(1 - x)^(-1)])/3 - 128*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)] - (2848*e^2)/(3*(-1 + RATIO[x])^2) + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((-928*e^2*RATIO[(1 - x)^(-1)])/3 + (928*e^2)/(3*(-1 + RATIO[x])^2) - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] + 
      (1024*e^2)/(3*(-1 + RATIO[x])^2) + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (448*e^2)/(3*(-1 + RATIO[x])^2) - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 0, x]*
   (Nc*((-1024*e^2*RATIO[(1 - x)^(-1)])/3 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)] + (1024*e^2)/(3*(-1 + RATIO[x])^2) + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((448*e^2*RATIO[(1 - x)^(-1)])/3 - (448*e^2)/(3*(-1 + RATIO[x])^2) - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*((-2912*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 + 
      (2912*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((992*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (992*e^2)/(3*(-1 + RATIO[x])^2) - 64*e^2*RATIO[x] + 
      64*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 1, x]*
   (Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1184*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1184*e^2)/(3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(-1248*e^2*RATIO[(1 - x)^(-1)] + 
      (1248*e^2)/(-1 + RATIO[x])^2 - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nf*((-512*e^2*RATIO[(1 - x)^(-1)])/3 + (512*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(384*e^2*RATIO[(1 - x)^(-1)] - (384*e^2)/(-1 + RATIO[x])^2 - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((640*e^2*RATIO[x^(-2)])/3 - (640*e^2*RATIO[x^(-1)])/3 - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(Nc*((1568*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (1568*e^2)/(3*(-1 + RATIO[x])^2) + 960*e^2*RATIO[x] - 
      960*e^2*RATIO[x^2]) + Nf*((-736*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (736*e^2)/(3*(-1 + RATIO[x])^2) - (832*e^2*RATIO[x])/3 + 
      (832*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 0, 1, x]*
   (Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((256*e^2*RATIO[x^(-2)])/3 - (256*e^2*RATIO[x^(-1)])/3 - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - 352*e^2*RATIO[x] + 
      352*e^2*RATIO[x^2])) + G[1, 0, 1, 0, 0, x]*
   (Nf*((-128*e^2*RATIO[(1 - x)^(-1)])/3 + (128*e^2)/(3*(-1 + RATIO[x])^2) + 
      (256*e^2*RATIO[x])/3 - (256*e^2*RATIO[x^2])/3) + 
    Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 - (64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(3*(-1 + RATIO[x])^2) - 
      (1216*e^2*RATIO[x])/3 + (1216*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (160*e^2)/(3*(-1 + RATIO[x])^2) + 1536*e^2*RATIO[x] - 
      1536*e^2*RATIO[x^2]) + Nf*((32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (1600*e^2*RATIO[x])/3 + 
      (1600*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (Nc*((-2848*e^2*RATIO[(1 - x)^(-1)])/3 + (2848*e^2)/
       (3*(-1 + RATIO[x])^2) + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(288*e^2*RATIO[(1 - x)^(-1)] - (288*e^2)/(-1 + RATIO[x])^2 - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - (4352*e^2*RATIO[x])/3 + 
      (4352*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((-32*e^2*RATIO[(1 - x)^(-1)])/3 + (32*e^2)/(3*(-1 + RATIO[x])^2) + 
      (1760*e^2*RATIO[x])/3 - (1760*e^2*RATIO[x^2])/3) + 
    Nc*(32*e^2*RATIO[(1 - x)^(-1)] + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)] - (32*e^2)/(-1 + RATIO[x])^2 - 
      (5344*e^2*RATIO[x])/3 + (5344*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 0, x]*(Nf*((2720*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2720*e^2)/(3*(-1 + RATIO[x])^2) + (2720*e^2*RATIO[x])/3 - 
      (2720*e^2*RATIO[x^2])/3) + Nc*(-2592*e^2*RATIO[(1 - x)^(-1)] + 
      (2592*e^2)/(-1 + RATIO[x])^2 - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[0, 0, 1, 1, x]*
   (Nc*((-136*e^2)/3 - (32*(-87*e + 11*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/9)*((6*I)*e - (47*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((6*I)*e - (53*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (16*e*(-6 + 79*e)*RATIO[x])/9 + 
      (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(16*e^2 - (16*(54*e + 31*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (8*(108*e + 71*e^2 + (36*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(12 + 11*e)*RATIO[x])/9 - (8*e*(12 + 65*e)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 1, x]*(Nc*(-784*e^2 + ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 15*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((752*e^2)/3 - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (640*e^2*RATIO[x^(-2)])/9 - 
      (448*e^2*RATIO[x^(-1)])/9 + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/9)*e*(6*I + (14*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (60*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (15*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (48*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (28*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + ((16*I)/9)*((12*I)*e + (53*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        12*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + 
         7*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (72*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*
   (Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 + (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e + (30*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-236*e^2)/3 + ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 - (((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 
         48*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*(-256*e^2 - (1184*e^2*RATIO[x^(-2)])/9 + 
      (1472*e^2*RATIO[x^(-1)])/9 + (32*e^2*(154 + (27*I)*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((1760*e^2)/3 + (32*(6*e + 269*e^2)*RATIO[x^(-2)])/9 - 
      (16*(12*e + 541*e^2)*RATIO[x^(-1)])/9 - ((16*I)/9)*e*
       (-12*I - (1189*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*(Nf*((-424*e^2)/3 - (8*(12*e - 299*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (64*e^2*RATIO[x^(-2)])/3 - 
      (160*e^2*RATIO[x^(-1)])/3 + (32*(3*e + 19*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(24 - 89*e + (264*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1552*e^2)/3 - (8*(-4*e + 351*e^2 - (4*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] - (((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 235*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*
   (Nf*((-80*e^2)/3 - (16*(84*e + 331*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(42*e + 47*e^2))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-84 + 143*e + (294*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-32*e^2)/3 + (64*(60*e + 119*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(-120*e + 143*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(120 - 524*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*
   (Nf*((-236*e^2)/3 - ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/9 - 
      (128*e^2*RATIO[x^(-1)])/9 + (((8*I)/9)*((12*I)*e + (41*I)*e^2 + 
         24*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(24 - 125*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((848*e^2)/3 - (32*(3*e + 140*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*((-I)*e - (6*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-2)] - ((64*I)/3)*((-I)*e - (3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (8*(12*e + 53*e^2 - (48*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(-18 + 197*e - (1044*I)*e*Pi)*RATIO[x])/
       9 + (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 0, 0, x]*
   (Nf*(-168*e^2 - ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (((16*I)/9)*((6*I)*e + (67*I)*e^2 + 
         6*e^2*Pi))/(-1 + RATIO[x])^2 + (8*e*(-84 + 485*e + (360*I)*e*Pi)*
        RATIO[x])/9 + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1576*e^2)/3 - (32*(3*e + 104*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*((12*I)*e + (29*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 
        48*e^2*Pi)*RATIO[x^(-1)] + (16*(6*e + 223*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (16*e*(138 - 797*e - (540*I)*e*Pi)*RATIO[x])/
       9 + (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 1, x]*(Nc*((880*e^2)/3 - (32*(84*e + 151*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((128*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-19*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(84*e + 7*e^2 + (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 49*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 16*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 4*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nf*((632*e^2)/3 + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (224*e^2*RATIO[x^(-2)])/9 - 
      (8*e^2*RATIO[x^(-1)])/9 - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*e^2*(-41*I + 8*Pi)*RATIO[x] + 
      (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/3) + 
    Nc*(-568*e^2 - ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e*(2 + 33*e + (8*I)*e*Pi)*
        RATIO[x])/3 - ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, 0, x]*
   (Nc*(-1088*e^2 - (16*(12*e - 839*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (64*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (32*(6*e - 151*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (32*e*(-29 + 93*e + (49*I)*e*Pi)*RATIO[x])/3 + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(320*e^2 - (32*(-6*e + 89*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (208*e^2*RATIO[x^(-1)])/3 + (32*(-6*e + 5*e^2))/(9*(-1 + RATIO[x])^2) + 
      (32*e*(27 - 71*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nf*(128*e^2 - (16*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 + 
      (((32*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 + ((16*I)/3)*e^2*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*(12*e + 109*e^2)*RATIO[x^(-2)])/9 + 
      (8*(24*e + 281*e^2)*RATIO[x^(-1)])/9 - (((32*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(72 + 1445*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nc*((880*e^2)/3 - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 
        9*e^2*Pi)*RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((19*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 49*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-292*e^2)/3 + ((4*I)/3)*e*(-80*I - (245*I)*e + 8*e*Pi)*
       RATIO[(1 - x)^(-1)] - (112*e^2*RATIO[x^(-1)])/3 - 
      (((16*I)/3)*e*(-20*I - (29*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(24 + 103*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nc*(-88*e^2 - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (128*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(-62 + 39*e + (340*I)*e*Pi)*RATIO[x])/3 + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(32*e^2 + ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*e^2*RATIO[x^(-1)])/3 - (((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(44 + 35*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, 0, x]*(Nf*(128*e^2 - (16*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (224*e^2*RATIO[x^(-2)])/9 - (380*e^2*RATIO[x^(-1)])/9 - 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*e*(-48*I - (929*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1024*e^2)/3 - ((16*I)/3)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 1445*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*(Nc*((4*e*(528 + 1625*e - (36*I)*e*Pi))/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 174*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(-474 - 1742*e - (72*I)*Pi - 
         (540*I)*e*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((-4*I)/9)*e*(-192*I - (856*I)*e + 9*e*Pi) + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*
       RATIO[x^(-1)] - (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(336 + 1240*e + (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 0, 1, x]*(Nc*((4*e*(270 + 625*e + (462*I)*e*Pi))/9 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 11*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-516 - 2186*e - (48*I)*Pi - 
         (479*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 42*e*Pi) - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((32*I)/27)*((6*I)*e + (26*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] - ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 
        63*e^2*Pi)*RATIO[x^(-1)] + (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 
         17*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(-924 - 4346*e - (144*I)*Pi - (1071*I)*e*Pi + 102*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 
         51*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, 1, x]*(Nf*((16*e*(48 + 161*e + (24*I)*e*Pi))/9 - 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((32*I)/27)*((33*I)*e + (143*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/27)*((336*I)*e + (1651*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)/27)*e*(-1200*I - (5035*I)*e + 144*Pi + 1491*e*Pi)*RATIO[x] + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*(((-8*I)/9)*e*(-228*I - (443*I)*e + 180*e*Pi) + 
      ((16*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (4*e*(4404 + 20281*e + (288*I)*Pi + 
         (3210*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, 1, x]*
   (Nf*((4*e*(34 + 232*e + (7*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      (16*I)*((-I)*e - (5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 531*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(12 - 509*e + (87*I)*e*Pi + 96*e*Pi^2)*
        RATIO[x])/27 - (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*
        RATIO[x^2])/27) + Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 126*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (4*e*(192 + 689*e - (48*I)*Pi - (296*I)*e*Pi + 140*e*Pi^2)*RATIO[x])/
       9 + (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 0, x]*
   (Nc*(((-4*I)/9)*e*(-342*I - (1987*I)*e + 246*e*Pi) - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*e*(-192 - 689*e - (672*I)*Pi + (1040*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*
        RATIO[x^2])/9) + Nf*((4*e*(34 + 232*e + (33*I)*e*Pi))/3 + 
      (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - ((64*I)/9)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (4*e*(-12 + 509*e - (720*I)*Pi + 
         (33*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(36 - 680*e - (171*I)*e*Pi))/9 + 
      (4*(216*e + 1436*e^2 - (24*I)*e*Pi + (71*I)*e^2*Pi + 438*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((112*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(-360 - 1376*e - (240*I)*Pi + 
         (39*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/3) + 
    Nc*((16*e*(-12 + 757*e + (108*I)*e*Pi))/9 - 
      (8*(570*e + 1102*e^2 - (108*I)*e*Pi + (798*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((304*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) - (8*e*(-2202 - 7730*e - (1008*I)*Pi + 
         (1644*I)*e*Pi + 183*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*(((-8*I)/9)*e*(-57*I - (217*I)*e + 165*e*Pi) + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 
        9*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 
        117*e^2*Pi)*RATIO[x^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(924 + 4346*e - (576*I)*Pi + (2199*I)*e*Pi + 450*e*Pi^2)*RATIO[x])/
       27 - (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*
        RATIO[x^2])/27) + Nc*((20*e*(54 + 125*e + (198*I)*e*Pi))/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (8*e*(516 + 2186*e - (312*I)*Pi + 
         (1259*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[1, 0, 0, x]*
   (Nf*((8*e*(-6 + 25*e + (189*I)*e*Pi))/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(-24 - 83*e - (192*I)*Pi + (713*I)*e*Pi + 
         76*e*Pi^2)*RATIO[x])/9 + (16*e*(27 + 156*e - (48*I)*Pi - 
         (13*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*e*(48 - 455*e - (1188*I)*e*Pi))/9 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         6*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-516 - 1891*e - (1872*I)*Pi + (7578*I)*e*Pi + 828*e*Pi^2)*
        RATIO[x])/27 - (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 
         414*e*Pi^2)*RATIO[x^2])/27)) + 
  G[1, 1, x]*(Nf*((-2*(216 + 858*e + 823*e^2 - (36*I)*e*Pi + (456*I)*e^2*Pi + 
         312*e^2*Pi^2))/27 - (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - 
         (100*I)*e^2*Pi + 38*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*RATIO[x]*(540 + 2490*e + 6029*e^2 + (528*I)*e*Pi + (3602*I)*e^2*Pi + 
         1222*e^2*Pi^2 + (804*I)*e^2*Pi^3 - 3312*e^2*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 + 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - (138*I)*e*Pi - 
         (850*I)*e^2*Pi - 344*e^2*Pi^2 - (402*I)*e^2*Pi^3 + 
         1656*e^2*Zeta[3]))/27) + 
    Nc*((2*(648 + 2586*e + 9973*e^2 + (180*I)*e*Pi + (3606*I)*e^2*Pi + 
         258*e^2*Pi^2))/27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + 
         (372*I)*e*Pi + (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + 
         (2340*I)*e^2*Pi^3 - 11280*e^2*Zeta[3]))/27 - 
      (((16*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((8*I)/27)*RATIO[x^(-2)]*(-162*I - (1044*I)*e - (5277*I)*e^2 - 
        378*e*Pi - 2133*e^2*Pi - (30*I)*e*Pi^2 - (575*I)*e^2*Pi^2 + 
        90*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (-324*I - (3396*I)*e - (20110*I)*e^2 - 648*e*Pi - 3597*e^2*Pi - 
        (60*I)*e*Pi^2 - (1138*I)*e^2*Pi^2 + 180*e^2*Pi^3 + 
        (240*I)*e^2*Zeta[3]) - (8*RATIO[(1 - x)^(-1)]*
        ((6*I)*e*Pi - (41*I)*e^2*Pi - 174*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/9 + (4*RATIO[x]*(-972 - 5286*e - 20344*e^2 - 
         (636*I)*e*Pi - (3407*I)*e^2*Pi - 60*e*Pi^2 - 2176*e^2*Pi^2 - 
         (1170*I)*e^2*Pi^3 + 5640*e^2*Zeta[3]))/27)) + 
  G[0, 0, x]*(Nf*((2*(-72 + 126*e + 1387*e^2 + (84*I)*e*Pi + (156*I)*e^2*Pi + 
         132*e^2*Pi^2))/9 + (16*I)*(e*Pi + 5*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(540 + 2322*e + 7245*e^2 - (768*I)*e*Pi - (3718*I)*e^2*Pi + 
         120*e*Pi^2 + 574*e^2*Pi^2 + (1212*I)*e^2*Pi^3 - 9504*e^2*Zeta[3]))/
       27 + (4*(-162 - 558*e - 1005*e^2 + (30*I)*e*Pi - (356*I)*e^2*Pi + 
         300*e*Pi^2 + 346*e^2*Pi^2 + (156*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 - 
         (606*I)*e^2*Pi^3 + 4752*e^2*Zeta[3]))/27 - 
      (2*RATIO[(1 - x)^(-1)]*(-108 + 90*e + 3225*e^2 + (96*I)*e*Pi - 
         (406*I)*e^2*Pi + 600*e*Pi^2 + 1412*e^2*Pi^2 + (312*I)*e^2*Pi^3 + 
         9504*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-648 + 2802*e + 15283*e^2 + (612*I)*e*Pi - (1362*I)*e^2*Pi + 
         1302*e^2*Pi^2))/27 - (16*((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(1296 + 5418*e + 18741*e^2 - (1044*I)*e*Pi - 
         (4164*I)*e^2*Pi - 1680*e*Pi^2 + 998*e^2*Pi^2 - (624*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 + (3372*I)*e^2*Pi^3 - 
         28704*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 2064*e + 10333*e^2 - (468*I)*e*Pi - (2097*I)*e^2*Pi - 
         840*e*Pi^2 - 818*e^2*Pi^2 - (312*I)*e^2*Pi^3 - 14352*e^2*Zeta[3]))/
       27 + (4*RATIO[x]*(-972 - 3354*e - 8408*e^2 + (1452*I)*e*Pi + 
         (5749*I)*e^2*Pi - 240*e*Pi^2 - 1588*e^2*Pi^2 - (1686*I)*e^2*Pi^3 + 
         14352*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*(216 + 510*e - e^2 - (252*I)*e*Pi - (1020*I)*e^2*Pi + 
         717*e^2*Pi^2))/27 - (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 + (30*I)*e^2*Pi^3 - 2664*e^2*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 - (108*I)*e*Pi - 
         (129*I)*e^2*Pi - 72*e*Pi^2 + 764*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         864*e^2*Zeta[3]))/27 - (((8*I)/27)*(108*e*Pi + 333*e^2*Pi - 
         (36*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (432*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 + 
         (768*I)*e*Pi + (3922*I)*e^2*Pi - 192*e*Pi^2 + 152*e^2*Pi^2 - 
         (60*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (69*I)*e*Pi - (31*I)*e^2*Pi + 
         237*e^2*Pi^2))/9 + ((8*I)/27)*(186*e*Pi + 872*e^2*Pi + 
        (69*I)*e^2*Pi^2 + 6*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(36*I + (324*I)*e + (2588*I)*e^2 + 228*e*Pi + 856*e^2*Pi - 
        (33*I)*e^2*Pi^2 + 12*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 - (1452*I)*e*Pi - 
         (5899*I)*e^2*Pi + 348*e*Pi^2 - 503*e^2*Pi^2 + (462*I)*e^2*Pi^3 - 
         8232*e^2*Zeta[3]))/27 + (8*((198*I)*e*Pi + (798*I)*e^2*Pi + 
         12*e*Pi^2 - 195*e^2*Pi^2 + (17*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-36 + 18*e + 982*e^2 + 
         (864*I)*e*Pi + (3501*I)*e^2*Pi + 72*e*Pi^2 - 3510*e^2*Pi^2 + 
         (102*I)*e^2*Pi^3 + 2160*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 - (924*I)*e^2*Pi^3 + 
         16464*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*(216 + 510*e - e^2 - (36*I)*e*Pi + (324*I)*e^2*Pi + 
         633*e^2*Pi^2))/27 + (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi - 
         316*e^2*Pi^2 + (618*I)*e^2*Pi^3 - 4392*e^2*Zeta[3]))/27 + 
      (4*((138*I)*e*Pi + (850*I)*e^2*Pi + 96*e*Pi^2 - 67*e^2*Pi^2 - 
         (78*I)*e^2*Pi^3 + 864*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(36 + 66*e - 564*e^2 + (12*I)*e*Pi - 
         (203*I)*e^2*Pi + 96*e*Pi^2 + 533*e^2*Pi^2 - (78*I)*e^2*Pi^3 + 
         864*e^2*Zeta[3]))/27 + (2*RATIO[x]*(-540 - 2406*e - 6637*e^2 - 
         (528*I)*e*Pi - (3806*I)*e^2*Pi + 860*e^2*Pi^2 - (1236*I)*e^2*Pi^3 + 
         8784*e^2*Zeta[3]))/27) + 
    Nc*((-8*(36 + 3*e - 159*e^2 - (3*I)*e*Pi + (235*I)*e^2*Pi + 
         174*e^2*Pi^2))/9 - ((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - 
        (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 26*e^2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/27)*(-36*I - (324*I)*e - (2588*I)*e^2 - 864*e*Pi - 4356*e^2*Pi - 
        (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 312*e^2*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(972 + 4320*e + 14376*e^2 + (636*I)*e*Pi + 
         (3557*I)*e^2*Pi + 60*e*Pi^2 - 1781*e^2*Pi^2 + (2034*I)*e^2*Pi^3 - 
         12264*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (-36 + 18*e + 982*e^2 + (264*I)*e*Pi + (1813*I)*e^2*Pi - 288*e*Pi^2 - 
         1818*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/27 + 
      (4*((-186*I)*e*Pi - (872*I)*e^2*Pi - 288*e*Pi^2 + 279*e^2*Pi^2 + 
         (126*I)*e^2*Pi^3 - 1872*e^2*Zeta[3]))/(27*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 - (4068*I)*e^2*Pi^3 + 
         24528*e^2*Zeta[3]))/27)) + 
  G[1, x]*(Nf*(((2*I)/27)*(-108*Pi - 486*e*Pi - 2169*e^2*Pi - 
        (156*I)*e*Pi^2 - (694*I)*e^2*Pi^2 + 194*e^2*Pi^3)*RATIO[x^(-2)] - 
      ((2*I)/27)*RATIO[x^(-1)]*(-108*I - (606*I)*e - (2533*I)*e^2 - 108*Pi - 
        486*e*Pi - 2169*e^2*Pi - (234*I)*e*Pi^2 - (1008*I)*e^2*Pi^2 + 
        131*e^2*Pi^3 - (1464*I)*e^2*Zeta[3]) + 
      (2*(108 + 606*e + 2533*e^2 - (144*I)*Pi - (588*I)*e*Pi - 
         (708*I)*e^2*Pi + 342*e*Pi^2 + 1107*e^2*Pi^2 + (627*I)*e^2*Pi^3 + 
         228*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 - 
         (216*I)*Pi^3 + (459*I)*e*Pi^3 + 282*e*Pi^4 + 2160*Zeta[3] + 
         4554*e*Zeta[3] - (2592*I)*e*Pi*Zeta[3]))/81 + 
      (8*((60*I)*e*Pi^3 + (525*I)*e^2*Pi^3 + 164*e^2*Pi^4 - 360*e*Zeta[3] - 
         3150*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi + (330*I)*e*Pi - (2820*I)*e^2*Pi - 480*e*Pi^2 - 
         2545*e^2*Pi^2 + (120*I)*e*Pi^3 + (750*I)*e^2*Pi^3 + 328*e^2*Pi^4 - 
         720*e*Zeta[3] - 8190*e^2*Zeta[3] + (5040*I)*e^2*Pi*Zeta[3]))/135 - 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 2130*e*Pi^2 + 9185*e^2*Pi^2 - (432*I)*e*Pi^3 + 
         (3843*I)*e^2*Pi^3 + 564*e^2*Pi^4 + 4320*e*Zeta[3] + 
         3942*e^2*Zeta[3] - (5184*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*((2*(-1080 - 7176*e - 33172*e^2 + (360*I)*Pi + (702*I)*e*Pi - 
         (1831*I)*e^2*Pi - 654*e*Pi^2 - 126*e^2*Pi^2 - (1752*I)*e^2*Pi^3 + 
         2100*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 - 
         (1440*I)*Pi^3 + (1455*I)*e*Pi^3 + 1362*e*Pi^4 + 10080*Zeta[3] + 
         14370*e*Zeta[3] - (18720*I)*e*Pi*Zeta[3]))/135 - 
      (8*RATIO[x^(-2)]*((-162*I)*Pi - (1044*I)*e*Pi - (5277*I)*e^2*Pi + 
         255*e*Pi^2 + 1480*e^2*Pi^2 + (6*I)*e*Pi^3 + (240*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 + (120*I)*e^2*Pi*Zeta[3]))/27 + 
      (4*RATIO[x^(-1)]*(540 + 3588*e + 16586*e^2 - (324*I)*Pi - 
         (2088*I)*e*Pi - (10554*I)*e^2*Pi + 561*e*Pi^2 + 2957*e^2*Pi^2 + 
         (12*I)*e*Pi^3 + (453*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 924*e^2*Zeta[3] + 
         (240*I)*e^2*Pi*Zeta[3]))/27 - 
      (8*((60*I)*e*Pi^3 + (1295*I)*e^2*Pi^3 + 306*e^2*Pi^4 - 360*e*Zeta[3] - 
         7770*e^2*Zeta[3] + (2880*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((180*I)*Pi - (90*I)*e*Pi - (4910*I)*e^2*Pi - 1440*e*Pi^2 - 
         5805*e^2*Pi^2 + (120*I)*e*Pi^3 + (2200*I)*e^2*Pi^3 + 612*e^2*Pi^4 - 
         720*e*Zeta[3] - 20490*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(5400 + 35790*e + 165605*e^2 - (360*I)*Pi + (180*I)*e*Pi + 
         (9820*I)*e^2*Pi + 11610*e*Pi^2 + 45775*e^2*Pi^2 - (2880*I)*e*Pi^3 + 
         (16470*I)*e^2*Pi^3 + 2724*e^2*Pi^4 + 20160*e*Zeta[3] - 
         8820*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*(((4*I)/27)*(36*Pi + 324*e*Pi + 2588*e^2*Pi - 
        (150*I)*e^2*Pi^2 + 99*e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*(18*e + 51*e^2 - (360*I)*Pi - (3798*I)*e*Pi - (15131*I)*e^2*Pi + 
         1446*e*Pi^2 + 9102*e^2*Pi^2 + (540*I)*e^2*Pi^3 + 6828*e^2*Zeta[3]))/
       27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + (360*I)*Pi^3 + 
         (153*I)*e*Pi^3 + 228*e*Pi^4 - 1872*Zeta[3] + 2982*e*Zeta[3] + 
         (11952*I)*e*Pi*Zeta[3]))/27 + 
      (2*((1296*I)*Pi + (5418*I)*e*Pi + (18741*I)*e^2*Pi - 1590*e*Pi^2 - 
         6560*e^2*Pi^2 - (500*I)*e^2*Pi^3 + 624*e^2*Pi^4 + 3744*e*Zeta[3] - 
         5964*e^2*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (-1080 - 7158*e - 33121*e^2 + (648*I)*Pi + (2196*I)*e*Pi + 
         (8730*I)*e^2*Pi + 450*e*Pi^2 + 3154*e^2*Pi^2 + (94*I)*e^2*Pi^3 + 
         624*e^2*Pi^4 + 3744*e*Zeta[3] + 9576*e^2*Zeta[3] + 
         (3120*I)*e^2*Pi*Zeta[3]))/27 + 
      (2*RATIO[x]*(-1080 - 7158*e - 33121*e^2 + (72*I)*Pi - (36*I)*e*Pi - 
         (1964*I)*e^2*Pi + 558*e*Pi^2 + 3580*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (540*I)*e^2*Pi^3 + 456*e^2*Pi^4 - 3744*e*Zeta[3] + 
         21504*e^2*Zeta[3] + (23904*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*(((4*I)/27)*(-36*Pi - 180*e*Pi - 740*e^2*Pi + (24*I)*e^2*Pi^2 + 
        9*e^2*Pi^3)*RATIO[x^(-1)] - ((2*I)/27)*((-6*I)*e - (23*I)*e^2 - 
        144*Pi - 1272*e*Pi - 4980*e^2*Pi - (438*I)*e*Pi^2 - 
        (3129*I)*e^2*Pi^2 + 246*e^2*Pi^3 - (1902*I)*e^2*Zeta[3]) + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (2160*I)*Pi^3 + 
         (4365*I)*e*Pi^3 + 1092*e*Pi^4 - 8640*Zeta[3] + 6750*e*Zeta[3] + 
         (71280*I)*e*Pi*Zeta[3]))/405 - 
      (4*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 2595*e*Pi^2 - 
         8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (45*I)*e^2*Pi^3 + 1608*e^2*Pi^4 + 
         8640*e*Zeta[3] - 6750*e^2*Zeta[3] + (18360*I)*e^2*Pi*Zeta[3]))/
       (405*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        (-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - (2610*I)*e*Pi - 
         (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + (360*I)*e*Pi^3 + 
         (3870*I)*e^2*Pi^3 + 3216*e^2*Pi^4 + 17280*e*Zeta[3] + 
         49590*e^2*Zeta[3] + (36720*I)*e^2*Pi*Zeta[3]))/405 - 
      (2*RATIO[x]*(-1620 - 9000*e - 37650*e^2 + (1080*I)*Pi + (1980*I)*e*Pi - 
         (16920*I)*e^2*Pi - 570*e*Pi^2 - 4570*e^2*Pi^2 + (4320*I)*e*Pi^3 + 
         (3915*I)*e^2*Pi^3 + 2184*e^2*Pi^4 - 17280*e*Zeta[3] + 
         76590*e^2*Zeta[3] + (142560*I)*e^2*Pi*Zeta[3]))/405)) + 
  Nc*((-4*RATIO[x^(-1)]*((-540*I)*Pi - (3588*I)*e*Pi - (16586*I)*e^2*Pi + 
       654*e*Pi^2 + 4778*e^2*Pi^2 + (57*I)*e*Pi^3 + (1056*I)*e^2*Pi^3 + 
       6*e^2*Pi^4 + (2028*I)*e^2*Pi*Zeta[3]))/27 + 
    (2*((-5400*I)*Pi - (35790*I)*e*Pi - (165605*I)*e^2*Pi + 900*Pi^2 + 
       6810*e*Pi^2 + 37870*e^2*Pi^2 + (570*I)*e*Pi^3 + (13220*I)*e^2*Pi^3 + 
       291*e^2*Pi^4 - 8460*e*Zeta[3] - 48480*e^2*Zeta[3] + 
       (4860*I)*e^2*Pi*Zeta[3]))/135 + 
    ((-13740*I)*e*Pi^3 - (56600*I)*e^2*Pi^3 - 5976*e*Pi^4 + 13065*e^2*Pi^4 - 
      (1152*I)*e^2*Pi^5 + 82440*e*Zeta[3] + 339600*e^2*Zeta[3] - 
      (25920*I)*e*Pi*Zeta[3] - (84960*I)*e^2*Pi*Zeta[3] - 
      288000*e^2*Pi^2*Zeta[3] - 799200*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107370*I)*e*Pi - 
       (496815*I)*e^2*Pi + 13050*e*Pi^2 + 85710*e^2*Pi^2 - (4530*I)*e*Pi^3 + 
       (110*I)*e^2*Pi^3 - 2988*e*Pi^4 + 5853*e^2*Pi^4 - (576*I)*e^2*Pi^5 - 
       33840*e*Zeta[3] - 7680*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - 
       (42660*I)*e^2*Pi*Zeta[3] - 144000*e^2*Pi^2*Zeta[3] - 
       399600*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 3288*e*Pi^4 + 1145*e^2*Pi^4 + 
       (2296*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] - 
       16320*e^2*Pi^2*Zeta[3] - 266400*e^2*Zeta[5]))/135 + 
    (2*RATIO[x]*(-4860*Pi^2 - 22080*e*Pi^2 - 73150*e^2*Pi^2 + 
       (900*I)*e*Pi^3 + (2875*I)*e^2*Pi^3 - 1644*e*Pi^4 - 2794*e^2*Pi^4 - 
       (1148*I)*e^2*Pi^5 - 38760*e*Zeta[3] - 115760*e^2*Zeta[3] - 
       (23040*I)*e*Pi*Zeta[3] + (15900*I)*e^2*Pi*Zeta[3] + 
       8160*e^2*Pi^2*Zeta[3] + 133200*e^2*Zeta[5]))/135) + 
  Nf*(((2*I)/27)*RATIO[x^(-1)]*(-108*Pi - 606*e*Pi - 2533*e^2*Pi - 
      (156*I)*e*Pi^2 - (1006*I)*e^2*Pi^2 - 6*e*Pi^3 + 172*e^2*Pi^3 - 
      168*e^2*Pi*Zeta[3]) + ((3240*I)*Pi + (18000*I)*e*Pi + 
      (75300*I)*e^2*Pi - 3240*Pi^2 - 11010*e*Pi^2 - 18835*e^2*Pi^2 - 
      (180*I)*e*Pi^3 - (7140*I)*e^2*Pi^3 - 957*e^2*Pi^4 + 6480*e*Zeta[3] + 
      98640*e^2*Zeta[3] + (37260*I)*e^2*Pi*Zeta[3])/405 + 
    (RATIO[x]*(8100*Pi^2 + 37050*e*Pi^2 + 103055*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (7290*I)*e^2*Pi^3 + 3192*e*Pi^4 + 7344*e^2*Pi^4 + (3264*I)*e^2*Pi^5 + 
       69840*e*Zeta[3] + 259800*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (11160*I)*e^2*Pi*Zeta[3] - 5040*e^2*Pi^2*Zeta[3] - 
       289440*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 1064*e*Pi^4 - 1243*e^2*Pi^4 - 
       (1088*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] + 
       1680*e^2*Pi^2*Zeta[3] + 96480*e^2*Zeta[5]))/135 - 
    (2*RATIO[(1 - x)^(-1)]*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi - 
       150*e*Pi^2 + 6310*e^2*Pi^2 + (1770*I)*e*Pi^3 + (5840*I)*e^2*Pi^3 + 
       1284*e*Pi^4 + 93*e^2*Pi^4 + (984*I)*e^2*Pi^5 + 13680*e*Zeta[3] + 
       38940*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] + (54630*I)*e^2*Pi*Zeta[3] + 
       56520*e^2*Pi^2*Zeta[3] + 144720*e^2*Zeta[5]))/405 + 
    ((3540*I)*e*Pi^3 + (15160*I)*e^2*Pi^3 + 2568*e*Pi^4 + 891*e^2*Pi^4 + 
      (1968*I)*e^2*Pi^5 - 21240*e*Zeta[3] - 90960*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (66960*I)*e^2*Pi*Zeta[3] + 
      113040*e^2*Pi^2*Zeta[3] + 289440*e^2*Zeta[5])/(405*(-1 + RATIO[x])^2)), 
 G[1, 1, 1, 0, 1, x]*(Nf*((1568*e^2*RATIO[x^(-2)])/3 - 
      (1568*e^2*RATIO[x^(-1)])/3) + Nc*((-4448*e^2*RATIO[x^(-2)])/3 + 
      (4448*e^2*RATIO[x^(-1)])/3)) + G[1, 1, 1, 1, 0, x]*
   (Nf*((1568*e^2*RATIO[x^(-2)])/3 - (1568*e^2*RATIO[x^(-1)])/3) + 
    Nc*((-4448*e^2*RATIO[x^(-2)])/3 + (4448*e^2*RATIO[x^(-1)])/3)) + 
  Nc*G[0, 0, 0, 0, 0, x]*(128*e^2*RATIO[(1 - x)^(-1)] - 
    (128*e^2)/(-1 + RATIO[x])^2 + 128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 0, x]*(Nf*(32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)]) + 
    Nc*((320*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-2)] + 
      32*e^2*RATIO[x^(-1)] - (320*e^2)/(3*(-1 + RATIO[x])^2) + 
      (64*e^2*RATIO[x])/3 - (64*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      64*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (32*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3) + Nf*(-64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + 64*e^2*RATIO[x] - 64*e^2*RATIO[x^2]) + 
    Nf*((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 0, 0, x]*(Nc*((128*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2720*e^2*RATIO[x^(-2)])/3 - (2720*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(3*(-1 + RATIO[x])^2) + (352*e^2*RATIO[x])/3 - 
      (352*e^2*RATIO[x^2])/3) + Nf*((-928*e^2*RATIO[x^(-2)])/3 + 
      (928*e^2*RATIO[x^(-1)])/3 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(128*e^2*RATIO[(1 - x)^(-1)] - 
      (2848*e^2*RATIO[x^(-2)])/3 + (2848*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2)/(-1 + RATIO[x])^2 + (320*e^2*RATIO[x])/3 - 
      (320*e^2*RATIO[x^2])/3) + Nf*((928*e^2*RATIO[x^(-2)])/3 - 
      (928*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 1, 0, x]*
   (Nc*(128*e^2*RATIO[(1 - x)^(-1)] - (2848*e^2*RATIO[x^(-2)])/3 + 
      (2848*e^2*RATIO[x^(-1)])/3 - (128*e^2)/(-1 + RATIO[x])^2 + 
      (320*e^2*RATIO[x])/3 - (320*e^2*RATIO[x^2])/3) + 
    Nf*((928*e^2*RATIO[x^(-2)])/3 - (928*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      640*e^2*RATIO[x^(-2)] + 640*e^2*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + 128*e^2*RATIO[x] - 
      128*e^2*RATIO[x^2]) + Nf*((704*e^2*RATIO[x^(-2)])/3 - 
      (704*e^2*RATIO[x^(-1)])/3 - (128*e^2*RATIO[x])/3 + 
      (128*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 0, x]*
   (Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 - 640*e^2*RATIO[x^(-2)] + 
      640*e^2*RATIO[x^(-1)] + (64*e^2)/(3*(-1 + RATIO[x])^2) + 
      128*e^2*RATIO[x] - 128*e^2*RATIO[x^2]) + 
    Nf*((704*e^2*RATIO[x^(-2)])/3 - (704*e^2*RATIO[x^(-1)])/3 - 
      (128*e^2*RATIO[x])/3 + (128*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + 
      (1024*e^2*RATIO[x^(-2)])/3 - (1024*e^2*RATIO[x^(-1)])/3 + 
      (64*e^2)/(-1 + RATIO[x])^2 + (544*e^2*RATIO[x])/3 - 
      (544*e^2*RATIO[x^2])/3) + Nf*((-448*e^2*RATIO[x^(-2)])/3 + 
      (448*e^2*RATIO[x^(-1)])/3 - (160*e^2*RATIO[x])/3 + 
      (160*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (1024*e^2*RATIO[x^(-2)])/3 - 
      (1024*e^2*RATIO[x^(-1)])/3 + (64*e^2)/(-1 + RATIO[x])^2 + 
      (544*e^2*RATIO[x])/3 - (544*e^2*RATIO[x^2])/3) + 
    Nf*((-448*e^2*RATIO[x^(-2)])/3 + (448*e^2*RATIO[x^(-1)])/3 - 
      (160*e^2*RATIO[x])/3 + (160*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (2912*e^2*RATIO[x^(-2)])/3 - (2912*e^2*RATIO[x^(-1)])/3 + 
      (256*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (128*e^2*RATIO[x^2])/3) + Nf*((-992*e^2*RATIO[x^(-2)])/3 + 
      (992*e^2*RATIO[x^(-1)])/3 - 64*e^2*RATIO[x] + 64*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 0, x]*(Nf*((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3) + 
    Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + (64*e^2)/(3*(-1 + RATIO[x])^2) - 
      96*e^2*RATIO[x] + 96*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, x]*(Nf*((-1184*e^2*RATIO[x^(-2)])/3 + 
      (1184*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
      (64*e^2*RATIO[x^2])/3) + Nc*(1248*e^2*RATIO[x^(-2)] - 
      1248*e^2*RATIO[x^(-1)] - (320*e^2*RATIO[x])/3 + 
      (320*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 0, 0, x]*
   (Nf*((512*e^2*RATIO[x^(-2)])/3 - (512*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    Nc*(-384*e^2*RATIO[x^(-2)] + 384*e^2*RATIO[x^(-1)] - 
      (352*e^2*RATIO[x])/3 + (352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-640*e^2*RATIO[(1 - x)^(-1)])/3 + (640*e^2)/(3*(-1 + RATIO[x])^2) - 
      160*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((-1568*e^2*RATIO[x^(-2)])/3 + 
      (1568*e^2*RATIO[x^(-1)])/3 + 960*e^2*RATIO[x] - 960*e^2*RATIO[x^2]) + 
    Nf*((736*e^2*RATIO[x^(-2)])/3 - (736*e^2*RATIO[x^(-1)])/3 - 
      (832*e^2*RATIO[x])/3 + (832*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, x]*(Nf*(96*e^2*RATIO[x] - 96*e^2*RATIO[x^2]) + 
    Nc*((-256*e^2*RATIO[(1 - x)^(-1)])/3 + (256*e^2)/(3*(-1 + RATIO[x])^2) - 
      288*e^2*RATIO[x] + 288*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, x]*(Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2*RATIO[x^(-2)])/3 - (64*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (3232*e^2*RATIO[x])/3 - 
      (3232*e^2*RATIO[x^2])/3) + Nf*((-64*e^2*RATIO[x^(-2)])/3 + 
      (64*e^2*RATIO[x^(-1)])/3 - 352*e^2*RATIO[x] + 352*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, x]*(Nf*((128*e^2*RATIO[x^(-2)])/3 - 
      (128*e^2*RATIO[x^(-1)])/3 + (256*e^2*RATIO[x])/3 - 
      (256*e^2*RATIO[x^2])/3) + Nc*((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (128*e^2*RATIO[x^(-2)])/3 + (128*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) - (1216*e^2*RATIO[x])/3 + 
      (1216*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (Nc*((160*e^2*RATIO[x^(-2)])/3 - (160*e^2*RATIO[x^(-1)])/3 + 
      1536*e^2*RATIO[x] - 1536*e^2*RATIO[x^2]) + 
    Nf*((-32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (1600*e^2*RATIO[x])/3 + (1600*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((2848*e^2*RATIO[x^(-2)])/3 - 
      (2848*e^2*RATIO[x^(-1)])/3 + 2432*e^2*RATIO[x] - 2432*e^2*RATIO[x^2]) + 
    Nf*(-288*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)] - 
      (2432*e^2*RATIO[x])/3 + (2432*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 1, 1, x]*(Nf*((1408*e^2*RATIO[x])/3 - (1408*e^2*RATIO[x^2])/3) + 
    Nc*(-64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2 - 
      (4352*e^2*RATIO[x])/3 + (4352*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*(Nf*((32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (1760*e^2*RATIO[x])/3 - 
      (1760*e^2*RATIO[x^2])/3) + Nc*(-128*e^2*RATIO[(1 - x)^(-1)] - 
      32*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] + 
      (128*e^2)/(-1 + RATIO[x])^2 - (5344*e^2*RATIO[x])/3 + 
      (5344*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Nf*((-2720*e^2*RATIO[x^(-2)])/3 + (2720*e^2*RATIO[x^(-1)])/3 + 
      (2720*e^2*RATIO[x])/3 - (2720*e^2*RATIO[x^2])/3) + 
    Nc*(2592*e^2*RATIO[x^(-2)] - 2592*e^2*RATIO[x^(-1)] - 2592*e^2*RATIO[x] + 
      2592*e^2*RATIO[x^2])) + G[1, 1, 0, 0, x]*
   (Nc*((352*e^2)/3 - (32*(-6*e + 53*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((8*I)/9)*((-348*I)*e - (19*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((-87*I)*e + (11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (32*(-6*e + 47*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (32*e*(3 + 52*e)*RATIO[x])/9 + (8*e*(12 + 25*e)*RATIO[x^2])/9) + 
    Nf*(-32*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/9)*((-108*I)*e - (71*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((-54*I)*e - (31*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2 + (8*e*(12 + 119*e)*RATIO[x])/9 - 
      (8*e*(12 + 65*e)*RATIO[x^2])/9)) + G[1, 0, 0, 0, x]*
   (Nc*(-816*e^2 + ((16*I)/9)*((-24*I)*e - (353*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*((-227*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((64*I)/9)*((-6*I)*e - (89*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (32*e*(4 - 9*e + I*e*Pi)*RATIO[x])/3 + 
      (32*e*(-4 + 12*e - I*e*Pi)*RATIO[x^2])/3) + 
    Nf*((688*e^2)/3 - (448*e^2*RATIO[(1 - x)^(-1)])/9 + 
      (32*I)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-67*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (640*e^2)/(9*(-1 + RATIO[x])^2) + 
      ((32*I)/9)*e*(6*I + (2*I)*e + 9*e*Pi)*RATIO[x] + 
      (32*e*(6 + 8*e - (9*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 1, 0, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (48*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (6*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + 7*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (53*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (36*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 1, 0, x]*
   (Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + I*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((-3*I)*e - (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + I*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e + (30*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e - (15*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*((-12*I)*e - (41*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((16*I)/9)*((-6*I)*e - (91*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e - (168*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e + (42*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 0, 0, x]*(Nf*(-32*e^2 + (1472*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (1184*e^2)/(9*(-1 + RATIO[x])^2) + (32*e^2*(28 + (27*I)*Pi)*RATIO[x])/
       9 - ((32*I)/9)*e^2*(-91*I + 27*Pi)*RATIO[x^2]) + 
    Nc*((16*e^2)/3 - (16*(12*e + 541*e^2)*RATIO[(1 - x)^(-1)])/9 + 
      (32*(6*e + 269*e^2))/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e*(-12*I - (535*I)*e + 114*e*Pi)*RATIO[x] + 
      (32*e*(6 + 431*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 1, 0, 1, x]*(Nf*((-500*e^2)/3 - (160*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*((-3*I)*e - (19*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/9)*((-12*I)*e + (299*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(24 + 25*e + (264*I)*e*Pi)*
        RATIO[x])/9 + (32*e*(-3 + 4*e - (33*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1640*e^2)/3 + ((16*I)/9)*((-12*I)*e - (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/3)*((-4*I)*e + (351*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (((16*I)/9)*((-12*I)*e - (53*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (8*e*(-36 + 169*e - (588*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 101*e + (294*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 1, x]*(Nf*((1184*e^2)/3 + (32*(42*e + 47*e^2)*RATIO[x^(-2)])/9 - 
      (16*(84*e + 331*e^2)*RATIO[x^(-1)])/9 + ((16*I)/9)*e*
       (84*I + (331*I)*e + 294*e*Pi)*RATIO[x] + 
      (32*e*(42 + 47*e - (147*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-4096*e^2)/3 + (32*(-120*e + 143*e^2)*RATIO[x^(-2)])/9 + 
      (64*(60*e + 119*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(120 + 238*e - (417*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(-120 + 143*e + (417*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 0, 0, 1, x]*(Nf*((-280*e^2)/3 - (128*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((8*I)/9)*((12*I)*e + (41*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((16*I)/9)*((6*I)*e + (91*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(9*(-1 + RATIO[x])^2) + (4*e*(24 - 59*e + (1392*I)*e*Pi)*
        RATIO[x])/9 + (16*e*(-6 + 23*e - (348*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((1120*e^2)/3 - (64*(e + 3*e^2 + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - ((8*I)/9)*((12*I)*e + (53*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((32*I)/9)*((3*I)*e + (140*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (64*(e + 6*e^2 + (4*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (16*e*(-18 + 95*e - (1044*I)*e*Pi)*RATIO[x])/9 + 
      (32*e*(9 - 73*e + (522*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[0, 0, 1, 1, x]*(Nf*(184*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((16*I)/9)*((6*I)*e + (67*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e + (29*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + ((8*I)/9)*e*(84*I + (307*I)*e + 
        360*e*Pi)*RATIO[x] + (8*e*(84 - 89*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((-1648*e^2)/3 - ((16*I)/9)*((12*I)*e + (65*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*((6*I)*e + (223*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((32*I)/9)*((3*I)*e + (104*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (((16*I)/9)*((12*I)*e + (29*I)*e^2 + 48*e^2*Pi))/
       (-1 + RATIO[x])^2 + (32*e*(69 + 206*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(-276 + 385*e + (1080*I)*e*Pi)*RATIO[x^2])/9)) + 
  G[1, 1, 1, 0, x]*(Nc*((656*e^2)/3 + ((16*I)/3)*e^2*(-19*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] - (((128*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e + (24*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e + (48*I)*e*Pi)*RATIO[x])/9 - 
      ((32*I)/9)*e*(-3*I - (2*I)*e + 6*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 0, 0, x]*(Nf*((472*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/9 - 
      (64*I)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((65*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e^2*(-I + 8*Pi)*RATIO[x] + (8*e^2*(21 + (8*I)*Pi)*RATIO[x^2])/
       3) + Nc*(-464*e^2 - ((16*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*((185*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((16*I)/9)*((149*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (16*e*(4 + 27*e + (16*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-8*I - (93*I)*e + 32*e*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(Nc*(304*e^2 - ((16*I)/3)*((-13*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*((6*I)*e - (151*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((16*I)/9)*((12*I)*e - (839*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((32*I)/3)*e*(29*I + (168*I)*e + 49*e*Pi)*RATIO[x] + 
      (16*e*(58 + 75*e - (98*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-112*e^2 + (208*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 5*e^2)*RATIO[x^(-2)])/9 - 
      (32*(-6*e + 89*e^2)*RATIO[x^(-1)])/9 + 
      (32*e*(27 + 172*e - (39*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(54*I + (101*I)*e + 78*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 + 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 168*e*Pi)*RATIO[x] + 
      (32*e*(6 + 70*e + (21*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + (8*(24*e + 281*e^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((32*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] - (16*(12*e + 109*e^2))/(9*(-1 + RATIO[x])^2) + 
      (8*e*(72 + 431*e + (180*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 90*e*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, 1, x]*(Nc*((656*e^2)/3 - ((16*I)/3)*e^2*(19*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((32*I)/9)*((-84*I)*e - (7*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - ((32*I)/9)*((-84*I)*e - (151*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-1)] + (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e*(-18 + 133*e + (846*I)*e*Pi)*RATIO[x])/9 + 
      (16*e*(18 - 91*e - (846*I)*e*Pi)*RATIO[x^2])/9) + 
    Nf*((-176*e^2)/3 - (112*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*((-20*I)*e - (29*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-80*I)*e - (245*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 - 71*e - (1176*I)*e*Pi)*RATIO[x])/9 + 
      ((32*I)/9)*e*(3*I + (2*I)*e + 147*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 1, 1, x]*(Nc*(304*e^2 + ((16*I)/3)*((13*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((361*I)*e^2 + 60*e^2*Pi)*
       RATIO[x^(-2)] - ((80*I)/9)*((31*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      ((128*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((32*I)/3)*e*
       (31*I + (54*I)*e + 170*e*Pi)*RATIO[x] + 
      (8*e*(124 + 69*e - (680*I)*e*Pi)*RATIO[x^2])/3) + 
    Nf*(-80*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/9)*((49*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((25*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e*(44 + 119*e - (224*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(44*I + (77*I)*e + 224*e*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, 1, x]*(Nf*(-36*e^2 - (380*e^2*RATIO[(1 - x)^(-1)])/9 - 
      ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (224*e^2)/(9*(-1 + RATIO[x])^2) - 
      ((4*I)/9)*e*(-48*I - (191*I)*e + 720*e*Pi)*RATIO[x] + 
      (64*e*(3 + 35*e + (45*I)*e*Pi)*RATIO[x^2])/9) + 
    Nc*((328*e^2)/3 + ((8*I)/9)*((-24*I)*e - (281*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((64*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - 
      (((16*I)/9)*((-12*I)*e - (109*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(72 + 431*e + (1104*I)*e*Pi)*RATIO[x])/9 - 
      ((16*I)/9)*e*(-36*I - (469*I)*e + 552*e*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*(Nc*((4*e*(408 + 1285*e - (216*I)*e*Pi))/9 - 
      (16*(72*e + 338*e^2 - (147*I)*e^2*Pi + 36*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*((12*I)*e*Pi + (53*I)*e^2*Pi + 
         174*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(354*e + 1535*e^2 + (12*I)*e*Pi - (88*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(24*e + 121*e^2 - (42*I)*e^2*Pi + 
         12*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*e*(-114 - 722*e - (72*I)*Pi + 9*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(-294 - 1232*e - (72*I)*Pi - (270*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       27) + Nf*(((8*I)/9)*e*(66*I + (325*I)*e + 27*e*Pi) - 
      ((8*I)/9)*((18*I)*e + (61*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*((12*I)*e*Pi + (41*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(114*e + 633*e^2 + (12*I)*e*Pi + (14*I)*e^2*Pi + 62*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((8*I)/3)*((6*I)*e + (23*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(-24 + 4*e - (189*I)*e*Pi + 42*e*Pi^2)*
        RATIO[x])/27 - (8*e*(78 + 311*e + 21*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 1, 0, x]*(Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 66*e*Pi) - 
      (16*(129*e + 583*e^2 - (216*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (16*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         11*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(-6*e + 41*e^2 + (12*I)*e*Pi + (39*I)*e^2*Pi + 66*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (378*I)*e^2*Pi + 
         21*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (8*e*(-138 - 522*e - (48*I)*Pi + (49*I)*e*Pi + 29*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-327 - 1354*e - (48*I)*Pi - (215*I)*e*Pi + 29*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(24 + 302*e + (39*I)*e*Pi))/9 - 
      ((8*I)/27)*((60*I)*e + (248*I)*e^2 + 63*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*((6*I)*e*Pi + (38*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-6*e + 11*e^2 + (12*I)*e*Pi + (73*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (((32*I)/27)*((6*I)*e + (26*I)*e^2 + 27*e^2*Pi))/
       (-1 + RATIO[x])^2 - (4*e*(-96 + 70*e - (144*I)*Pi - (333*I)*e*Pi + 
         102*e*Pi^2)*RATIO[x])/27 + 
      (8*e*(-255 - 1069*e - (72*I)*Pi - (351*I)*e*Pi + 51*e*Pi^2)*RATIO[x^2])/
       27)) + G[0, 0, 0, x]*(Nf*((4*e*(24 - 233*e - (105*I)*e*Pi))/9 - 
      (4*(336*e + 1651*e^2 - (147*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/27 - 
      ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] + (32*(33*e + 143*e^2 - (24*I)*e^2*Pi))/
       (27*(-1 + RATIO[x])^2) + (4*e*(-192 + 227*e - (144*I)*Pi - 
         (285*I)*e*Pi)*RATIO[x])/27 + 
      (16*e*(174 + 601*e + (36*I)*Pi + (222*I)*e*Pi)*RATIO[x^2])/27) + 
    Nc*((4*e*(-12 + 1651*e + (234*I)*e*Pi))/9 + 
      (4*(1812*e + 12721*e^2 - (1182*I)*e^2*Pi + 120*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
      (8*(888*e + 5093*e^2 - (798*I)*e^2*Pi + 60*e^2*Pi^2))/
       (27*(-1 + RATIO[x])^2) + (4*e*(1740 + 5059*e + (288*I)*Pi - 
         (354*I)*e*Pi + 120*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(1536 + 6335*e + (144*I)*Pi + (714*I)*e*Pi + 60*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 0, x]*
   (Nf*((4*e*(32 + 215*e - (4*I)*e*Pi))/3 + (16*I)*e*(-I - (5*I)*e + 2*e*Pi)*
       RATIO[(1 - x)^(-1)] - (8*(-69*e - 425*e^2 + (93*I)*e^2*Pi + 
         531*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      (4*(-660*e - 3559*e^2 + (285*I)*e^2*Pi + 1062*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(48 - 203*e + (285*I)*e*Pi + 96*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(15 - 178*e + (93*I)*e*Pi + 48*e*Pi^2)*RATIO[x^2])/27) + 
    Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 18*e*Pi) + 
      (16*(-21*e - 113*e^2 + (12*I)*e*Pi - (94*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (72*I)*e*Pi - 
         (201*I)*e^2*Pi + 1599*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (144*I)*e*Pi + (84*I)*e^2*Pi + 3198*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (32*((6*I)*e*Pi - (47*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (4*e*(156 + 699*e - (48*I)*Pi + (28*I)*e*Pi + 
         140*e*Pi^2)*RATIO[x])/9 + 
      (8*e*(87 + 347*e - (24*I)*Pi - (67*I)*e*Pi + 70*e*Pi^2)*RATIO[x^2])/
       9)) + G[1, 0, 1, x]*(Nc*(((8*I)/9)*e*(180*I + (991*I)*e + 402*e*Pi) - 
      (16*(21*e + 113*e^2 + (12*I)*e*Pi + (120*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*(-93*e - 436*e^2 - (1152*I)*e^2*Pi + 
         1275*e^2*Pi^2)*RATIO[x^(-2)])/27 - 
      (4*(-1824*e - 7493*e^2 - (2304*I)*e^2*Pi + 2550*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (32*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(-156 - 699*e - (672*I)*Pi - 
         (1060*I)*e*Pi + 124*e*Pi^2)*RATIO[x])/9 - 
      (8*e*(-87 - 347*e - (336*I)*Pi - (5*I)*e*Pi + 62*e*Pi^2)*RATIO[x^2])/
       9) + Nf*((4*e*(32 + 215*e - (66*I)*e*Pi))/3 + 
      ((16*I)/9)*((-9*I)*e - (45*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*(-69*e - 425*e^2 - (240*I)*e^2*Pi + 411*e^2*Pi^2)*RATIO[x^(-2)])/
       27 + (4*(-660*e - 3559*e^2 - (606*I)*e^2*Pi + 822*e^2*Pi^2)*
        RATIO[x^(-1)])/27 - (((64*I)/9)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(-48 + 203*e - (720*I)*Pi - (1749*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       27 + (8*e*(-15 + 178*e - (360*I)*Pi - (429*I)*e*Pi + 84*e*Pi^2)*
        RATIO[x^2])/27)) + G[1, 1, 1, x]*
   (Nf*(((8*I)/9)*e*(126*I + (1043*I)*e + 108*e*Pi) - 
      ((112*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*(-36*e + 15*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(216*e + 1436*e^2 - (24*I)*e*Pi + 
         (71*I)*e^2*Pi + 438*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(216 + 1436*e - (240*I)*Pi - (735*I)*e*Pi + 54*e*Pi^2)*RATIO[x])/
       9 - (8*e*(-12 + 5*e - (40*I)*Pi - (58*I)*e*Pi + 9*e*Pi^2)*RATIO[x^2])/
       3) + Nc*((16*e*(219 + 1493*e - (180*I)*e*Pi))/9 + 
      ((304*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(-816*e - 3314*e^2 - (108*I)*e*Pi + (546*I)*e^2*Pi + 1911*e^2*Pi^2)*
        RATIO[x^(-2)])/27 - (8*(570*e + 1102*e^2 - (108*I)*e*Pi + 
         (798*I)*e^2*Pi + 1911*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (8*e*(570 + 1102*e - (1008*I)*Pi - (1812*I)*e*Pi + 183*e*Pi^2)*
        RATIO[x])/27 + (8*e*(-816 - 3314*e - (1008*I)*Pi - (84*I)*e*Pi + 
         183*e*Pi^2)*RATIO[x^2])/27)) + 
  G[0, 0, 1, x]*(Nf*((4*e*(24 + 302*e + (393*I)*e*Pi))/9 - 
      ((4*I)/27)*((120*I)*e + (496*I)*e^2 + 117*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*((6*I)*e*Pi + (67*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (8*(6*e - 11*e^2 + (12*I)*e*Pi + (128*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (((32*I)/27)*((-6*I)*e - (26*I)*e^2 + 9*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(96 - 70*e - (576*I)*Pi - (2139*I)*e*Pi + 
         450*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(255 + 1069*e - (288*I)*Pi + (15*I)*e*Pi + 225*e*Pi^2)*RATIO[x^2])/
       27) + Nc*(((-4*I)/9)*e*(-108*I - (1039*I)*e + 1242*e*Pi) - 
      (8*(258*e + 1166*e^2 - (72*I)*e*Pi - (561*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (16*((6*I)*e*Pi + (223*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(6*e - 41*e^2 + (12*I)*e*Pi + (428*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (16*(93*e + 436*e^2 - (36*I)*e*Pi - 
         (186*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) - 
      (8*e*(138 + 522*e - (312*I)*Pi - (973*I)*e*Pi + 247*e*Pi^2)*RATIO[x])/
       9 + (8*e*(327 + 1354*e - (312*I)*Pi + (143*I)*e*Pi + 247*e*Pi^2)*
        RATIO[x^2])/9)) + G[0, 1, 1, x]*
   (Nf*((4*e*(120 + 757*e - (387*I)*e*Pi))/9 - 
      (16*(3*e + 11*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-36*e - 111*e^2 + (50*I)*e^2*Pi + 81*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(-36*e - 77*e^2 + (118*I)*e^2*Pi + 162*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((64*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*e*(240 + 1331*e - (192*I)*Pi - (817*I)*e*Pi + 76*e*Pi^2)*RATIO[x])/
       9 + (16*e*(27 + 156*e - (48*I)*Pi - (13*I)*e*Pi + 19*e*Pi^2)*
        RATIO[x^2])/9) + Nc*(((8*I)/9)*e*(204*I + (1139*I)*e + 549*e*Pi) + 
      (16*(3*e + 35*e^2 + (12*I)*e*Pi + (29*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*(-66*e - 266*e^2 + (98*I)*e^2*Pi + 
         57*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-288*e - 1217*e^2 + (726*I)*e^2*Pi + 342*e^2*Pi^2)*RATIO[x^(-1)])/
       9 - (16*((12*I)*e*Pi + (53*I)*e^2*Pi + 6*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*e*(2220 + 9047*e - (1872*I)*Pi - 
         (6138*I)*e*Pi + 828*e*Pi^2)*RATIO[x])/27 - 
      (8*e*(426 + 1789*e - (936*I)*Pi + (360*I)*e*Pi + 414*e*Pi^2)*
        RATIO[x^2])/27)) + G[0, 0, x]*
   (Nf*((4*e*(258 + 1598*e + (144*I)*Pi + (723*I)*e*Pi + 111*e*Pi^2))/27 + 
      (2*(108 + 798*e + 4181*e^2 - (216*I)*e*Pi - (714*I)*e^2*Pi + 
         492*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (8*((-6*I)*e*Pi + (11*I)*e^2*Pi + 62*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*(12 + 54*e + 241*e^2 - (24*I)*e*Pi - (100*I)*e^2*Pi + 38*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*(108 - 258*e - 2009*e^2 + (24*I)*e*Pi - 
         (202*I)*e^2*Pi + 154*e^2*Pi^2 + (252*I)*e^2*Pi^3)*RATIO[x])/27 - 
      ((4*I)/27)*(-162*I - (558*I)*e - (1005*I)*e^2 + 138*e*Pi + 850*e^2*Pi - 
        (344*I)*e^2*Pi^2 + 126*e^2*Pi^3)*RATIO[x^2]) + 
    Nc*((-4*e*(1284 + 5987*e + (360*I)*Pi + (732*I)*e*Pi + 390*e*Pi^2))/27 + 
      (8*((-6*I)*e*Pi + (41*I)*e^2*Pi + 174*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 120*e*Pi^2 + 3314*e^2*Pi^2 + (492*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*
        (324 + 3396*e + 20110*e^2 - (648*I)*e*Pi - (3597*I)*e^2*Pi + 
         60*e*Pi^2 + 1138*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 96*e^2*Zeta[3]))/27 + 
      (8*(162 + 1044*e + 5277*e^2 - (378*I)*e*Pi - (2133*I)*e^2*Pi + 
         30*e*Pi^2 + 575*e^2*Pi^2 + (78*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-324 - 132*e + 1603*e^2 + 
         (264*I)*e*Pi + (1663*I)*e^2*Pi - 60*e*Pi^2 - 1138*e^2*Pi^2 - 
         (246*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/27)) + 
  G[1, 0, x]*(Nf*((2*e*(-780 - 4628*e - (288*I)*Pi - (1782*I)*e*Pi + 
         861*e*Pi^2))/27 - (4*(36 + 180*e + 740*e^2 - (108*I)*e*Pi - 
         (414*I)*e^2*Pi + 51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*((-18*I)*e*Pi - (69*I)*e^2*Pi + 22*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (24*I)*e*Pi + (406*I)*e^2*Pi + 404*e^2*Pi^2 + (324*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/27 - ((4*I)/27)*RATIO[x^(-2)]*
       (-138*e*Pi - 850*e^2*Pi + (96*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 
        6*e^2*Pi^3 + (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-1)]*
       (36*I + (66*I)*e - (564*I)*e^2 - 12*e*Pi + 203*e^2*Pi + 
        (96*I)*e*Pi^2 + (533*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (432*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + 
         (138*I)*e*Pi + (850*I)*e^2*Pi - 316*e^2*Pi^2 - (162*I)*e^2*Pi^3 + 
         288*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 - (312*I)*e*Pi - (850*I)*e^2*Pi + 
         1092*e^2*Pi^2))/9 + (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - 
         (372*I)*e*Pi - (1744*I)*e^2*Pi - 120*e*Pi^2 + 2374*e^2*Pi^2 + 
         (228*I)*e^2*Pi^3 - 1248*e^2*Zeta[3]))/27 - 
      (((16*I)/9)*(-72*e*Pi - 363*e^2*Pi - (12*I)*e*Pi^2 - (115*I)*e^2*Pi^2 + 
         20*e^2*Pi^3 - (36*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/27)*RATIO[(1 - x)^(-1)]*(-36*I - (324*I)*e - (2588*I)*e^2 - 
        864*e*Pi - 4356*e^2*Pi - (144*I)*e*Pi^2 - (1155*I)*e^2*Pi^2 + 
        240*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + ((4*I)/27)*RATIO[x^(-2)]*
       (-186*e*Pi - 872*e^2*Pi + (288*I)*e*Pi^2 - (279*I)*e^2*Pi^2 + 
        30*e^2*Pi^3 + (1296*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 264*e*Pi + 1813*e^2*Pi + 
        (288*I)*e*Pi^2 + (1818*I)*e^2*Pi^2 + 30*e^2*Pi^3 + 
        (1296*I)*e^2*Zeta[3]) + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 - 
         (264*I)*e*Pi - (1813*I)*e^2*Pi + 60*e*Pi^2 - 593*e^2*Pi^2 - 
         (114*I)*e^2*Pi^3 + 624*e^2*Zeta[3]))/27)) + 
  G[1, 1, x]*(Nf*((4*e*(88 + 522*e - (44*I)*Pi - (275*I)*e*Pi + 47*e*Pi^2))/
       3 + (16*I)*e*(1 + 5*e)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*RATIO[x]*(108 - 90*e - 3225*e^2 + (1320*I)*e*Pi + (7118*I)*e^2*Pi + 
         120*e*Pi^2 - 326*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 2160*e^2*Zeta[3]))/
       27 + ((4*I)/27)*RATIO[x^(-2)]*(162*I + (558*I)*e + (1005*I)*e^2 + 
        30*e*Pi - 356*e^2*Pi - (300*I)*e*Pi^2 - (346*I)*e^2*Pi^2 + 
        168*e^2*Pi^3 - (4680*I)*e^2*Zeta[3]) - ((2*I)/27)*RATIO[x^(-1)]*
       (108*I - (90*I)*e - (3225*I)*e^2 + 96*e*Pi - 406*e^2*Pi - 
        (600*I)*e*Pi^2 - (1412*I)*e^2*Pi^2 + 336*e^2*Pi^3 - 
        (9360*I)*e^2*Zeta[3]) + (4*RATIO[x^2]*(-162 - 558*e - 1005*e^2 - 
         (138*I)*e*Pi - (850*I)*e^2*Pi - 60*e*Pi^2 - 62*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 + 1080*e^2*Zeta[3]))/27) + 
    Nc*((-4*e*(2046 + 6679*e - (1332*I)*Pi - (7302*I)*e*Pi + 1608*e*Pi^2))/
       27 + (2*RATIO[x^2]*(1296 + 5418*e + 18741*e^2 + (372*I)*e*Pi + 
         (1744*I)*e^2*Pi + 480*e*Pi^2 + 1262*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
         7824*e^2*Zeta[3]))/27 - (16*RATIO[(1 - x)^(-1)]*
        ((21*I)*e*Pi + (113*I)*e^2*Pi + 6*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         36*e^2*Zeta[3]))/9 + (((32*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((4*I)/27)*RATIO[x^(-1)]*(324*I + (2064*I)*e + 
        (10333*I)*e^2 + 468*e*Pi + 2097*e^2*Pi - (840*I)*e*Pi^2 - 
        (818*I)*e^2*Pi^2 + 324*e^2*Pi^3 - (14280*I)*e^2*Zeta[3]) - 
      ((2*I)/27)*RATIO[x^(-2)]*(1296*I + (5418*I)*e + (18741*I)*e^2 + 
        1044*e*Pi + 4164*e^2*Pi - (1680*I)*e*Pi^2 + (998*I)*e^2*Pi^2 + 
        648*e^2*Pi^3 - (28560*I)*e^2*Zeta[3]) + 
      (4*RATIO[x]*(-324 - 2064*e - 10333*e^2 - (1824*I)*e*Pi - 
         (7493*I)*e^2*Pi - 240*e*Pi^2 + 326*e^2*Pi^2 + (54*I)*e^2*Pi^3 + 
         3912*e^2*Zeta[3]))/27)) + 
  G[0, 1, x]*(Nf*((2*e*(-780 - 4628*e + (792*I)*Pi + (4602*I)*e*Pi + 
         309*e*Pi^2))/27 + (16*(-9 - 45*e - 185*e^2 - (6*I)*e*Pi - 
         (32*I)*e^2*Pi + 45*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (32*((6*I)*e*Pi + (26*I)*e^2*Pi + 3*e^2*Pi^2))/(27*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^2]*(162 + 558*e + 1005*e^2 + (138*I)*e*Pi + (850*I)*e^2*Pi + 
         96*e*Pi^2 - 280*e^2*Pi^2 - (78*I)*e^2*Pi^3 - 2016*e^2*Zeta[3]))/27 - 
      ((8*I)/27)*RATIO[x^(-2)]*(108*e*Pi + 333*e^2*Pi - (36*I)*e*Pi^2 - 
        (5*I)*e^2*Pi^2 + 81*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) + 
      ((4*I)/27)*RATIO[x^(-1)]*(36*I + (66*I)*e - (564*I)*e^2 + 108*e*Pi + 
        129*e^2*Pi - (72*I)*e*Pi^2 + (764*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
        (576*I)*e^2*Zeta[3]) + (2*RATIO[x]*(-108 + 174*e + 2617*e^2 - 
         (1320*I)*e*Pi - (7322*I)*e^2*Pi - 192*e*Pi^2 + 968*e^2*Pi^2 + 
         (156*I)*e^2*Pi^3 + 4032*e^2*Zeta[3]))/27) + 
    Nc*((-2*(-72 - 1062*e - 3973*e^2 + (816*I)*e*Pi + (4390*I)*e^2*Pi + 
         372*e^2*Pi^2))/9 + (4*RATIO[x]*(324 + 1098*e + 4365*e^2 + 
         (1824*I)*e*Pi + (7643*I)*e^2*Pi + 348*e*Pi^2 - 2231*e^2*Pi^2 - 
         (54*I)*e^2*Pi^3 - 5136*e^2*Zeta[3]))/27 + ((8*I)/9)*RATIO[x^(-2)]*
       (198*e*Pi + 798*e^2*Pi - (12*I)*e*Pi^2 + (195*I)*e^2*Pi^2 + 
        29*e^2*Pi^3 - (288*I)*e^2*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*
       (36*I - (18*I)*e - (982*I)*e^2 + 864*e*Pi + 3501*e^2*Pi - 
        (72*I)*e*Pi^2 + (3510*I)*e^2*Pi^2 + 174*e^2*Pi^3 - 
        (1728*I)*e^2*Zeta[3]) + (8*((186*I)*e*Pi + (872*I)*e^2*Pi - 
         69*e^2*Pi^2 - (54*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        (-36 - 324*e - 2588*e^2 + (228*I)*e*Pi + (856*I)*e^2*Pi + 
         33*e^2*Pi^2 - (108*I)*e^2*Pi^3 + 720*e^2*Zeta[3]))/27 + 
      (2*RATIO[x^2]*(-1296 - 5418*e - 18741*e^2 - (372*I)*e*Pi - 
         (1744*I)*e^2*Pi - 696*e*Pi^2 + 2734*e^2*Pi^2 + (108*I)*e^2*Pi^3 + 
         10272*e^2*Zeta[3]))/27)) + 
  G[0, x]*(Nf*((2*(6*e + 23*e^2 - (72*I)*Pi - (456*I)*e*Pi - 
         (1836*I)*e^2*Pi - 18*e*Pi^2 - 648*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         174*e^2*Zeta[3]))/27 + ((4*I)/27)*RATIO[x^(-1)]*
       (-36*Pi - 66*e*Pi + 564*e^2*Pi - (96*I)*e*Pi^2 - (509*I)*e^2*Pi^2 + 
        51*e^2*Pi^3 - (432*I)*e^2*Zeta[3]) + 
      (2*((-108*I)*Pi - (486*I)*e*Pi - (2169*I)*e^2*Pi + 156*e*Pi^2 + 
         694*e^2*Pi^2 + (98*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/
       (27*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (108 + 606*e + 2533*e^2 - (108*I)*Pi - (486*I)*e*Pi - 
         (2169*I)*e^2*Pi + 234*e*Pi^2 + 1008*e^2*Pi^2 + (128*I)*e^2*Pi^3 + 
         1482*e^2*Zeta[3]))/27 + (4*e*RATIO[x^2]*(525*Pi^2 + 1960*e*Pi^2 + 
         (144*I)*Pi^3 + (795*I)*e*Pi^3 + 2538*e*Zeta[3] + 
         (3456*I)*e*Pi*Zeta[3]))/81 + 
      (2*RATIO[x]*(324 + 1800*e + 7530*e^2 - (216*I)*Pi - (396*I)*e*Pi + 
         (3384*I)*e^2*Pi + 30*e*Pi^2 + 1345*e^2*Pi^2 - (288*I)*e*Pi^3 - 
         (465*I)*e^2*Pi^3 + 558*e^2*Zeta[3] - (6912*I)*e^2*Pi*Zeta[3]))/81) + 
    Nc*(((-4*I)/27)*RATIO[x^(-1)]*(-36*Pi + 18*e*Pi + 982*e^2*Pi - 
        (288*I)*e*Pi^2 - (1161*I)*e^2*Pi^2 + 27*e^2*Pi^3 - 
        (1296*I)*e^2*Zeta[3]) + (2*(-18*e - 51*e^2 + (288*I)*Pi + 
         (738*I)*e*Pi + (133*I)*e^2*Pi + 186*e*Pi^2 + 2919*e^2*Pi^2 - 
         (216*I)*e^2*Pi^3 + 1644*e^2*Zeta[3]))/27 - 
      (4*e*RATIO[x^2]*(3705*Pi^2 + 15275*e*Pi^2 + (360*I)*Pi^3 + 
         (1815*I)*e*Pi^3 + 48*e*Pi^4 - 720*Zeta[3] + 12210*e*Zeta[3] + 
         (5760*I)*e*Pi*Zeta[3]))/135 - 
      (8*((-810*I)*Pi - (5220*I)*e*Pi - (26385*I)*e^2*Pi + 1275*e*Pi^2 + 
         7400*e^2*Pi^2 + (90*I)*e*Pi^3 + (880*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 
         360*e*Zeta[3] + 1920*e^2*Zeta[3] + (5280*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        (2700 + 17940*e + 82930*e^2 - (1620*I)*Pi - (10440*I)*e*Pi - 
         (52770*I)*e^2*Pi + 2805*e*Pi^2 + 14785*e^2*Pi^2 + (180*I)*e*Pi^3 + 
         (2480*I)*e^2*Pi^3 + 48*e^2*Pi^4 - 720*e*Zeta[3] + 3330*e^2*Zeta[3] + 
         (10560*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(-5400 - 35790*e - 165605*e^2 + (360*I)*Pi - (180*I)*e*Pi - 
         (9820*I)*e^2*Pi + 3210*e*Pi^2 + 15325*e^2*Pi^2 + (720*I)*e*Pi^3 - 
         (1410*I)*e^2*Pi^3 + 96*e^2*Pi^4 - 1440*e*Zeta[3] + 
         10860*e^2*Zeta[3] + (11520*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[1, x]*(Nc*((2*(-1080 - 7140*e - 33070*e^2 - (288*I)*Pi - (3834*I)*e*Pi - 
         (17095*I)*e^2*Pi + 1002*e*Pi^2 + 8586*e^2*Pi^2 + (462*I)*e^2*Pi^3 + 
         17760*e^2*Zeta[3]))/27 - (4*e*RATIO[x^2]*(501*Pi^2 + 2048*e*Pi^2 + 
         (81*I)*e*Pi^3 + 246*e*Pi^4 + 288*Zeta[3] + 3414*e*Zeta[3] + 
         (7056*I)*e*Pi*Zeta[3]))/27 + 
      (16*((60*I)*e*Pi^3 - (55*I)*e^2*Pi^3 + 93*e^2*Pi^4 - 360*e*Zeta[3] + 
         330*e^2*Zeta[3] + (2340*I)*e^2*Pi*Zeta[3]))/
       (135*(-1 + RATIO[x])^2) + (2*RATIO[x^(-2)]*((6480*I)*Pi + 
         (27090*I)*e*Pi + (93705*I)*e^2*Pi - 7950*e*Pi^2 - 32800*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (5670*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] - 10800*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (2*RATIO[x^(-1)]*(-5400 - 35790*e - 165605*e^2 + (3240*I)*Pi + 
         (10980*I)*e*Pi + (43650*I)*e^2*Pi + 2250*e*Pi^2 + 15770*e^2*Pi^2 + 
         (240*I)*e*Pi^3 - (3510*I)*e^2*Pi^3 + 1764*e^2*Pi^4 + 
         17280*e*Zeta[3] + 71760*e^2*Zeta[3] + (4080*I)*e^2*Pi*Zeta[3]))/
       135 - (4*RATIO[(1 - x)^(-1)]*((-180*I)*Pi - (1620*I)*e*Pi - 
         (12940*I)*e^2*Pi - 750*e^2*Pi^2 + (240*I)*e*Pi^3 - 
         (235*I)*e^2*Pi^3 + 372*e^2*Pi^4 - 1440*e*Zeta[3] - 
         1560*e^2*Zeta[3] + (9360*I)*e^2*Pi*Zeta[3]))/135 + 
      (2*RATIO[x]*(1080 + 7158*e + 33121*e^2 - (72*I)*Pi + (36*I)*e*Pi + 
         (1964*I)*e^2*Pi + 1446*e*Pi^2 + 4612*e^2*Pi^2 + (120*I)*e^2*Pi^3 + 
         492*e^2*Pi^4 + 576*e*Zeta[3] - 3384*e^2*Zeta[3] + 
         (14112*I)*e^2*Pi*Zeta[3]))/27) + 
    Nf*((2*(36 + 198*e + 829*e^2 + (24*I)*Pi + (380*I)*e*Pi + 
         (2036*I)*e^2*Pi - 70*e*Pi^2 - 783*e^2*Pi^2 - (37*I)*e^2*Pi^3 - 
         1664*e^2*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*
        ((36*I)*Pi + (180*I)*e*Pi + (740*I)*e^2*Pi + 24*e^2*Pi^2 - 
         (5*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/27 + 
      (((112*I)/27)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*e*RATIO[x^2]*(1425*Pi^2 + 3565*e*Pi^2 + (360*I)*Pi^3 + 
         (2685*I)*e*Pi^3 + 1278*e*Pi^4 + 2160*Zeta[3] + 16830*e*Zeta[3] + 
         (41040*I)*e*Pi*Zeta[3]))/405 - 
      (4*RATIO[x^(-2)]*((2430*I)*Pi + (8370*I)*e*Pi + (15075*I)*e^2*Pi - 
         2595*e*Pi^2 - 8230*e^2*Pi^2 + (180*I)*e*Pi^3 - (1710*I)*e^2*Pi^3 + 
         912*e^2*Pi^4 + 8640*e*Zeta[3] + 3240*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/405 + 
      (2*RATIO[x^(-1)]*(-1620 - 9000*e - 37650*e^2 + (1620*I)*Pi - 
         (2610*I)*e*Pi - (39255*I)*e^2*Pi + 4350*e*Pi^2 + 38080*e^2*Pi^2 + 
         (360*I)*e*Pi^3 - (585*I)*e^2*Pi^3 + 1824*e^2*Pi^4 + 
         17280*e*Zeta[3] + 76320*e^2*Zeta[3] + (6480*I)*e^2*Pi*Zeta[3]))/
       405 - (2*RATIO[x]*(1620 + 9000*e + 37650*e^2 - (1080*I)*Pi - 
         (1980*I)*e*Pi + (16920*I)*e^2*Pi + 6270*e*Pi^2 + 18830*e^2*Pi^2 + 
         (720*I)*e*Pi^3 + (6225*I)*e^2*Pi^3 + 2556*e^2*Pi^4 + 
         4320*e*Zeta[3] - 5670*e^2*Zeta[3] + (82080*I)*e^2*Pi*Zeta[3]))/
       405)) + Nf*((2*RATIO[(1 - x)^(-1)]*((-1620*I)*Pi - (9090*I)*e*Pi - 
       (37995*I)*e^2*Pi + 2340*e*Pi^2 + 15090*e^2*Pi^2 - (750*I)*e*Pi^3 - 
       (130*I)*e^2*Pi^3 + 1383*e^2*Pi^4 + 3960*e*Zeta[3] + 
       16260*e^2*Zeta[3] - (2070*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*((-150*I)*e*Pi^3 - (515*I)*e^2*Pi^3 + 429*e^2*Pi^4 + 900*e*Zeta[3] + 
       3090*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3]))/(405*(-1 + RATIO[x])^2) + 
    (2*((1620*I)*Pi + (9000*I)*e*Pi + (37650*I)*e^2*Pi + 4650*e*Pi^2 + 
       27035*e^2*Pi^2 + (900*I)*e*Pi^3 + (3285*I)*e^2*Pi^3 + 477*e^2*Pi^4 + 
       11340*e*Zeta[3] + 37980*e^2*Zeta[3] + (16470*I)*e^2*Pi*Zeta[3]))/405 - 
    (4*RATIO[x^(-1)]*((810*I)*Pi + (4500*I)*e*Pi + (18825*I)*e^2*Pi - 
       75*e*Pi^2 + 3155*e^2*Pi^2 + (585*I)*e*Pi^3 + (3105*I)*e^2*Pi^3 + 
       912*e^2*Pi^4 + 8640*e*Zeta[3] + 18360*e^2*Zeta[3] + 
       (18540*I)*e^2*Pi*Zeta[3]))/405 + 
    (RATIO[x]*(1620*Pi^2 - 3570*e*Pi^2 - 42755*e^2*Pi^2 + (1080*I)*e*Pi^3 + 
       (5070*I)*e^2*Pi^3 + 1560*e*Pi^4 + 2388*e^2*Pi^4 + (5280*I)*e^2*Pi^5 + 
       11520*e*Zeta[3] + 153960*e^2*Zeta[3] + (51840*I)*e*Pi*Zeta[3] + 
       (19800*I)*e^2*Pi*Zeta[3] + 24480*e^2*Pi^2*Zeta[3] - 
       151200*e^2*Zeta[5]))/405 + 
    (RATIO[x^2]*(-1620*Pi^2 - 5580*e*Pi^2 - 10050*e^2*Pi^2 - 
       (1380*I)*e*Pi^3 - (8500*I)*e^2*Pi^3 - 520*e*Pi^4 - 1039*e^2*Pi^4 - 
       (1760*I)*e^2*Pi^5 - 7080*e*Zeta[3] - 30320*e^2*Zeta[3] - 
       (17280*I)*e*Pi*Zeta[3] - (27480*I)*e^2*Pi*Zeta[3] - 
       8160*e^2*Pi^2*Zeta[3] + 50400*e^2*Zeta[5]))/135) + 
  Nc*(((-10800*I)*Pi - (71580*I)*e*Pi - (331210*I)*e^2*Pi - 1440*Pi^2 - 
      3450*e*Pi^2 + 23145*e^2*Pi^2 - (840*I)*e*Pi^3 + (14710*I)*e^2*Pi^3 - 
      1329*e^2*Pi^4 - 33120*e*Zeta[3] - 58080*e^2*Zeta[3] + 
      (14040*I)*e^2*Pi*Zeta[3])/135 + 
    (2*RATIO[x^(-1)]*((5400*I)*Pi + (35790*I)*e*Pi + (165605*I)*e^2*Pi - 
       4350*e*Pi^2 - 28570*e^2*Pi^2 + (510*I)*e*Pi^3 - (2850*I)*e^2*Pi^3 + 
       1764*e^2*Pi^4 + 17280*e*Zeta[3] + 19440*e^2*Zeta[3] + 
       (14280*I)*e^2*Pi*Zeta[3]))/135 + 
    (RATIO[x^2]*(6480*Pi^2 + 27090*e*Pi^2 + 93705*e^2*Pi^2 + 
       (1860*I)*e*Pi^3 + (8720*I)*e^2*Pi^3 + 1656*e*Pi^4 + 2165*e^2*Pi^4 + 
       (4312*I)*e^2*Pi^5 + 27480*e*Zeta[3] + 113200*e^2*Zeta[3] + 
       (46080*I)*e*Pi*Zeta[3] + (23640*I)*e^2*Pi*Zeta[3] + 
       13200*e^2*Pi^2*Zeta[3] - 128160*e^2*Zeta[5]))/135 + 
    (2*((-2460*I)*e*Pi^3 - (13060*I)*e^2*Pi^3 + 864*e*Pi^4 + 6591*e^2*Pi^4 + 
       (2376*I)*e^2*Pi^5 + 14760*e*Zeta[3] + 78360*e^2*Zeta[3] + 
       (12960*I)*e*Pi*Zeta[3] + (60120*I)*e^2*Pi*Zeta[3] + 
       25560*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5]))/(405*(-1 + RATIO[x])^2) - 
    (2*RATIO[(1 - x)^(-1)]*((-16200*I)*Pi - (107640*I)*e*Pi - 
       (497580*I)*e^2*Pi + 19620*e*Pi^2 + 143340*e^2*Pi^2 - (1470*I)*e*Pi^3 + 
       (14180*I)*e^2*Pi^3 + 864*e*Pi^4 + 6429*e^2*Pi^4 + (2376*I)*e^2*Pi^5 + 
       19080*e*Zeta[3] + 105000*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
       (89100*I)*e^2*Pi*Zeta[3] + 25560*e^2*Pi^2*Zeta[3] + 
       34560*e^2*Zeta[5]))/405 + 
    (2*RATIO[x]*(-1620*Pi^2 - 5010*e*Pi^2 - 20555*e^2*Pi^2 + (720*I)*e*Pi^3 + 
       (4165*I)*e^2*Pi^3 - 828*e*Pi^4 - 1132*e^2*Pi^4 - (2156*I)*e^2*Pi^5 - 
       9600*e*Zeta[3] - 92000*e^2*Zeta[3] - (23040*I)*e*Pi*Zeta[3] + 
       (11580*I)*e^2*Pi*Zeta[3] - 6600*e^2*Pi^2*Zeta[3] + 64080*e^2*Zeta[5]))/
     135)}


==> anc/H_gg_gg_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 0, x]*((Nf^2*(52/5 - (352*RATIO[(1 - x)^(-1)])/15 + 
       196/(15*(-1 + RATIO[x])^2) + (8*RATIO[x])/3 - (196*RATIO[x^2])/15))/
     Nc + Nc*((8*(4489 - (4140*I)*Pi))/45 + ((16*I)/45)*(1103*I + 1110*Pi)*
       RATIO[(1 - x)^(-1)] - (800*I)*Pi*RATIO[x^(-2)] + 
      ((32*I)/3)*(3*I + 79*Pi)*RATIO[x^(-1)] - 
      (((8*I)/15)*(-1631*I + 660*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1264*I + 4995*Pi)*RATIO[x] + 
      (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/9)*(757*I + 675*Pi) - ((4*I)/45)*(2276*I + 2685*Pi)*
       RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(15*I + 44*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 780*Pi))/(-1 + RATIO[x])^2 + 
      (4*(1066 - (3735*I)*Pi)*RATIO[x])/45 + 
      (12 - (16*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-1)] + 
        4/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[0, 0, 0, x]*(Nf*((4*(5587 - (2535*I)*Pi))/45 + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[(1 - x)^(-1)] - 
      (64*I)*Pi*RATIO[x^(-1)] + ((96*I)*Pi)/(-1 + RATIO[x])^3 - 
      (((4*I)/5)*(251*I + 210*Pi))/(-1 + RATIO[x])^2 + 
      (4*(4888 + (1155*I)*Pi)*RATIO[x])/45 + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((64*I)/45)*(847*I + 285*Pi) - ((32*I)/45)*(4952*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (64*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((32*I)/15)*(226*I + 225*Pi))/
       (-1 + RATIO[x])^2 - ((32*I)/45)*(-3596*I + 1815*Pi)*RATIO[x] + 
      ((64*I)/15)*(113*I + 420*Pi)*RATIO[x^2])) + 
  G[1, 1, 0, x]*((Nf^2*((4*(77 + (20*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
        RATIO[x^(-2)] - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[x^(-1)] + 
       (16*RATIO[x])/3 + (196*RATIO[x^2])/15))/Nc + 
    Nf*((2*(2183 - (870*I)*Pi))/9 + (16*I)*(3*I + 14*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 630*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/45)*(5686*I + 4215*Pi)*
       RATIO[x] + (2*(25 + (6*I)*Pi) + ((4*I)/3)*(I + 48*Pi)*RATIO[x^(-2)] - 
        ((20*I)/3)*(-7*I + 6*Pi)*RATIO[x^(-1)] - (16*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((16*I)/45)*(3557*I + 1005*Pi) - (16*I)*(-7*I + 58*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(-1549*I + 540*Pi)*RATIO[x^(-2)] - 
      ((8*I)/45)*(-1441*I + 1500*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 + (32*(3527 - (2625*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[1, 0, 0, x]*((Nf^2*(-104 - 8*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-1)] - 
       8*RATIO[x]))/Nc + Nc*((16*(3403 - (525*I)*Pi))/45 + 
      (16*I)*(95*I + 53*Pi)*RATIO[(1 - x)^(-1)] + (224*I)*Pi*RATIO[x^(-2)] - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[x^(-1)] - ((32*I)*(2*I + 19*Pi))/
       (-1 + RATIO[x])^2 + (16*(817 + (3885*I)*Pi)*RATIO[x])/45 + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((16*I)/45)*(1198*I + 345*Pi) - (8*I)*(64*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (48*I)*Pi*RATIO[x^(-2)] + 
      ((272*I)/45)*(2*I + 15*Pi)*RATIO[x^(-1)] + ((32*I)*(2*I + 7*Pi))/
       (-1 + RATIO[x])^2 + (4*(632 - (1635*I)*Pi)*RATIO[x])/45 + 
      ((4*I)/15)*(553*I + 645*Pi)*RATIO[x^2] + 
      ((-8*I)*(-9*I + Pi) + 24*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(-7*I + Pi)*RATIO[x^(-1)] - 
        8/(-1 + RATIO[x])^2 + 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(((16*I)/9)*(65*I + 18*Pi) - ((16*I)/9)*(-358*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] + ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-2)] - 
      ((40*I)/3)*(-29*I + 6*Pi)*RATIO[x^(-1)] + 
      (32*(179 - (180*I)*Pi)*RATIO[x])/9 + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-4489*I + 1455*Pi) - ((16*I)/45)*(-1211*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*(13*I + 19*Pi)*RATIO[x^(-2)] + 
      (16*I)*(-35*I + 8*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      (16*(10031 - (6225*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((-248/15 + (1568*RATIO[(1 - x)^(-1)])/15 + 
        (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        ((16*I)/15)*(103*I + 90*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(-32/9 - (616*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/3 - 
        (88*RATIO[x^(-1)])/3 + (8*(77 - (72*I)*Pi)*RATIO[x])/9 + 
        (72*I)*Pi*RATIO[x^2])) + Nf*((8*(1646 - (15*I)*Pi))/45 + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(55*I + 54*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((52*I)/45)*(611*I + 285*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + (-4 - 4*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] + (28*RATIO[x])/3 + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*((4*(241 - (90*I)*Pi))/9 + ((4*I)/9)*(-1712*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] - (4*I)*(-113*I + 22*Pi)*RATIO[x^(-2)] + 
        (4*I)*(-113*I + 22*Pi)*RATIO[x^(-1)] + ((64*I)/9)*(107*I + 108*Pi)*
         RATIO[x] - (784*I)*Pi*RATIO[x^2]))) + 
  G[1, 0, 1, x]*(Nc^3*((16*I)*Pi + (80*I)*Pi*RATIO[x^(-2)] - 
      (80*I)*Pi*RATIO[x^(-1)] - (624*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-16*I)/45)*(-3557*I + 1845*Pi) - 
      ((16*I)/3)*(-21*I + 127*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-1549*I + 570*Pi)*RATIO[x^(-2)] + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (16*(7054 - (5085*I)*Pi)*RATIO[x])/
       45 + ((8*I)/3)*(527*I + 618*Pi)*RATIO[x^2]) + 
    Nf^2*((308/5 + (392*RATIO[x^(-2)])/15 - (2072*RATIO[x^(-1)])/15 + 
        (16*(1 + (18*I)*Pi)*RATIO[x])/3 + (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/
       Nc + Nc*((-64*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(2183 + (504*I)*Pi))/9 + ((16*I)/3)*(9*I + 49*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(-821*I + 270*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(1721*I + 1560*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(2843*I + 1080*Pi)*
       RATIO[x] + (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-20*I)*Pi - (88*I)*Pi*RATIO[x^(-2)] + (88*I)*Pi*RATIO[x^(-1)] + 
        (748*I)*Pi*RATIO[x] - (784*I)*Pi*RATIO[x^2]) + 
      (50 - (4*RATIO[x^(-2)])/3 - (140*RATIO[x^(-1)])/3 - (16*RATIO[x])/3 + 
        ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc*((16*(6619 + (840*I)*Pi))/45 - 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/15)*(842*I + 195*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(1864*I + 1635*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(7618*I + 3255*Pi)*RATIO[x] + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*((16*(167 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
      (1240*RATIO[x^(-2)])/3 + (4528*RATIO[x^(-1)])/9 + 
      ((32*I)/9)*(179*I + 180*Pi)*RATIO[x] - (656*I)*Pi*RATIO[x^2]) + 
    Nf*(((-8*I)/45)*(-3641*I + 15*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((8*I)/15)*(-443*I + 75*Pi)*RATIO[x^(-2)] - 
      ((2*I)/45)*(-2249*I + 690*Pi)*RATIO[x^(-1)] + 
      (4*(11663 - (4305*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + ((2*I)*(25*I + 2*Pi) + ((4*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(35*I + 6*Pi)*RATIO[x^(-1)] - 
        (4*RATIO[x])/3 + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*(((2*I)/9)*(1571*I + 180*Pi) + (104*RATIO[(1 - x)^(-1)])/9 + 
        (4*I)*(-127*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[x^(-1)] + (64*(107 - (108*I)*Pi)*RATIO[x])/9 + 
        (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(164/9 - (16*RATIO[(1 - x)^(-1)])/9 - (176*RATIO[x^(-2)])/3 + 
        (700*RATIO[x^(-1)])/9 + ((8*I)/9)*(77*I + 72*Pi)*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + (-1352/15 - (472*RATIO[x^(-2)])/15 + 
        (1628*RATIO[x^(-1)])/15 + (8*(191 - (180*I)*Pi)*RATIO[x])/15 + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, x]*(Nc*((8*(4489 + (5100*I)*Pi))/45 + 
      ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[(1 - x)^(-1)] - 
      (224*I)*Pi*RATIO[x^(-2)] + (32*I)*(I + 7*Pi)*RATIO[x^(-1)] - 
      (((56*I)/15)*(-233*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      ((256*I)/45)*(79*I + 300*Pi)*RATIO[x] + 
      (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-64*I)*Pi + (688*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (160*I)*Pi*RATIO[x^(-2)] + (160*I)*Pi*RATIO[x^(-1)] - 
      ((656*I)*Pi)/(-1 + RATIO[x])^2 + (624*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((-4*I)/9)*(-757*I + 204*Pi) - 
      ((16*I)/45)*(569*I + 1995*Pi)*RATIO[(1 - x)^(-1)] + 
      (48*I)*Pi*RATIO[x^(-2)] - (16*I)*(5*I + 3*Pi)*RATIO[x^(-1)] + 
      (((4*I)/15)*(-413*I + 1590*Pi))/(-1 + RATIO[x])^2 + 
      (104*(41 - (60*I)*Pi)*RATIO[x])/45 + ((8*I)/5)*(201*I + 265*Pi)*
       RATIO[x^2] + Nc^2*((76*I)*Pi - (820*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (176*I)*Pi*RATIO[x^(-2)] - (176*I)*Pi*RATIO[x^(-1)] + 
        ((784*I)*Pi)/(-1 + RATIO[x])^2 - (748*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (4*(3 - I*Pi) + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - (((4*I)/3)*(I + 3*Pi))/
         (-1 + RATIO[x])^2 - (8*RATIO[x])/3 - ((4*I)/3)*(-I + 3*Pi)*
         RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-8*I)*Pi + (80*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((72*I)*Pi)/(-1 + RATIO[x])^2 + (64*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((4*(13 + (20*I)*Pi))/5 - 
        ((32*I)/15)*(-11*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((28*I)/15)*(-7*I + 60*Pi))/(-1 + RATIO[x])^2 + 
        (8*(1 - (36*I)*Pi)*RATIO[x])/3 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 1, 0, 0, x]*
   (Nf*(1004/3 - 532*RATIO[(1 - x)^(-1)] - (256*RATIO[x^(-1)])/3 + 
      240/(-1 + RATIO[x])^2 - (772*RATIO[x])/3 + 548*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1568/3 + 848*RATIO[(1 - x)^(-1)] + 
      (448*RATIO[x^(-1)])/3 - 336/(-1 + RATIO[x])^2 + (4912*RATIO[x])/3 - 
      2224*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nf*(328 - (2168*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-1)])/3 + 
      384/(-1 + RATIO[x])^2 - 160*RATIO[x] + 404*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-800 + (5696*RATIO[(1 - x)^(-1)])/3 + 
      (320*RATIO[x^(-1)])/3 - 1088/(-1 + RATIO[x])^2 + 1184*RATIO[x] - 
      1472*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 0, x]*
   (Nc*(3488/3 - (13568*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
      3136/(-1 + RATIO[x])^2 - (6112*RATIO[x])/3 + 3424*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-1748/3 + (4112*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 692/(-1 + RATIO[x])^2 + (904*RATIO[x])/3 - 
      980*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 0, x]*
   (Nf*(784/3 - (1684*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      332/(-1 + RATIO[x])^2 - (308*RATIO[x])/3 + 456*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(-1408/3 + (6880*RATIO[(1 - x)^(-1)])/3 + 
      64*RATIO[x^(-1)] - 1792/(-1 + RATIO[x])^2 + (512*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nc*(-1024/3 - (176*RATIO[(1 - x)^(-1)])/3 - 800*RATIO[x^(-2)] + 
      736*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 + (1472*RATIO[x])/3 - 
      224*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(184/3 + (512*RATIO[(1 - x)^(-1)])/3 + 224*RATIO[x^(-2)] - 
      192*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 - (464*RATIO[x])/3 - 
      104*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nc*(1456/3 - 656*RATIO[(1 - x)^(-1)] + 224*RATIO[x^(-2)] - 
      (800*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (1648*RATIO[x])/3 - 
      480*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-328/3 + 240*RATIO[(1 - x)^(-1)] - 48*RATIO[x^(-2)] + 
      (80*RATIO[x^(-1)])/3 + (-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/
       Nc^2 - 112/(-1 + RATIO[x])^2 - (196*RATIO[x])/3 - 88*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   ((Nf^2*(16 + 224*RATIO[x^(-2)] - 224*RATIO[x^(-1)]))/Nc + 
    Nc*(-800 - (2752*RATIO[(1 - x)^(-1)])/3 - 384*RATIO[x^(-2)] + 
      (896*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 208*RATIO[x] + 
      752*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(256 + (640*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-2)] + 
      (40 + 112*RATIO[x^(-2)] - 112*RATIO[x^(-1)])/Nc^2 + 
      (160*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 - 76*RATIO[x] - 
      84*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   ((Nf^2*(-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)]))/Nc + 
    Nf*(-1636/3 + 32*RATIO[(1 - x)^(-1)] - 200*RATIO[x^(-2)] + 
      (944*RATIO[x^(-1)])/3 + (-28 - 48*RATIO[x^(-2)] + 72*RATIO[x^(-1)])/
       Nc^2 + (1544*RATIO[x])/3 - 152*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(3952/3 - 32*RATIO[(1 - x)^(-1)] + 1056*RATIO[x^(-2)] - 
      (2912*RATIO[x^(-1)])/3 - (5360*RATIO[x])/3 + 992*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc^3*(16 + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 624*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(376/3 + (128*RATIO[(1 - x)^(-1)])/3 - 120*RATIO[x^(-2)] - 
      48*RATIO[x^(-1)] + (964*RATIO[x])/3 + 
      Nc^2*(-20 - 88*RATIO[x^(-2)] + 88*RATIO[x^(-1)] + 748*RATIO[x] - 
        784*RATIO[x^2]) - 272*RATIO[x^2] + 
      (8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 4*RATIO[x^2])/Nc^2 - 
      96*RATIO[x^3]) + Nc*(-2944/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
      464*RATIO[x^(-2)] + 448*RATIO[x^(-1)] - (7456*RATIO[x])/3 + 
      2544*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (Nc^3*(32 - 16*RATIO[(1 - x)^(-1)] + 80*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
      640*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-64*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(-160 - (20*RATIO[(1 - x)^(-1)])/3 - 392*RATIO[x^(-2)] + 
      (1144*RATIO[x^(-1)])/3 + 548*RATIO[x] + 
      Nc^2*(-40 + 20*RATIO[(1 - x)^(-1)] - 88*RATIO[x^(-2)] + 
        88*RATIO[x^(-1)] + 768*RATIO[x] - 784*RATIO[x^2]) - 384*RATIO[x^2] + 
      (4*RATIO[x^2])/Nc^2 - 96*RATIO[x^3]) + 
    Nc*(-16 - (160*RATIO[(1 - x)^(-1)])/3 + 1488*RATIO[x^(-2)] - 
      (3040*RATIO[x^(-1)])/3 - 2832*RATIO[x] + 2784*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nc^3*(-64 - 240*RATIO[x^(-2)] + 240*RATIO[x^(-1)] + 640*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(64*RATIO[x] - 72*RATIO[x^2]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nc*(-3632/3 - 1616*RATIO[x^(-2)] + (4336*RATIO[x^(-1)])/3 + 
      (12016*RATIO[x])/3 - 2848*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(1952/3 + 408*RATIO[x^(-2)] - (1828*RATIO[x^(-1)])/3 - 
      (2836*RATIO[x])/3 + (32 + 56*RATIO[x^(-2)] - 80*RATIO[x^(-1)] - 
        4*RATIO[x^2])/Nc^2 + 432*RATIO[x^2] + 
      Nc^2*(100 + 280*RATIO[x^(-2)] - 280*RATIO[x^(-1)] - 768*RATIO[x] + 
        784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 0, 1, 1, x]*(Nc^3*(-64 + 688*RATIO[(1 - x)^(-1)] - 160*RATIO[x^(-2)] + 
      160*RATIO[x^(-1)] - 656/(-1 + RATIO[x])^2 + 624*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-8 + 80*RATIO[(1 - x)^(-1)] - 
        72/(-1 + RATIO[x])^2 + 64*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 128*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nc*(1248 + (1952*RATIO[(1 - x)^(-1)])/3 - 
      224*RATIO[x^(-2)] + (608*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 + 
      1888*RATIO[x] - 2000*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(-256 - (812*RATIO[(1 - x)^(-1)])/3 + 48*RATIO[x^(-2)] - 
      (80*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 116*RATIO[x] + 
      (-4 + 8*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2 - 4*RATIO[x^2])/
       Nc^2 + 112*RATIO[x^2] + Nc^2*(76 - 820*RATIO[(1 - x)^(-1)] + 
        176*RATIO[x^(-2)] - 176*RATIO[x^(-1)] + 784/(-1 + RATIO[x])^2 - 
        748*RATIO[x] + 784*RATIO[x^2]) + 96*RATIO[x^3])) + 
  G[0, 1, x]*(Nc^3*(((-1040*I)/9)*Pi - (8*((716*I)*Pi + 123*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((1160*I)/3)*Pi*RATIO[x^(-2)] - 
      ((1160*I)/3)*Pi*RATIO[x^(-1)] + (328*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (8*Pi*(716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*Pi*(-8*I + 3*Pi))/9 - (8*((77*I)*Pi + 15*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((88*I)/3)*Pi*RATIO[x^(-2)] - 
        ((88*I)/3)*Pi*RATIO[x^(-1)] + (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 - 12*Pi^2*RATIO[x^2]) + 
      ((-4*(308 + (23*I)*Pi + 10*Pi^2))/15 + (4*(49 + (304*I)*Pi + 80*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[x^(-1)] - (28*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (4*(-13 + (134*I)*Pi + 20*Pi^2)*RATIO[x])/
         5 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((-2*(-1341 + (1946*I)*Pi + 1260*Pi^2))/45 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[x^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(13276 - (11714*I)*Pi + 855*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 2400*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((2*Pi*(482*I + 3*Pi))/9 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (452*I)*Pi*RATIO[x^(-2)] + 
        (452*I)*Pi*RATIO[x^(-1)] - (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 
        (2*Pi*(3424*I + 591*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((2*(-55 + (12*I)*Pi + Pi^2))/3 - (4*(-1 + (7*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (44*RATIO[x^(-1)])/3 + 
        (2*Pi*(2*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(16 + (5*I)*Pi)*RATIO[x])/3 - ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/
         3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((4*(6591 - (4718*I)*Pi + 2610*Pi^2))/45 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-13*I)*Pi + 37*Pi^2)*RATIO[x^(-2)] - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(-52985 + (27028*I)*Pi + 1950*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1485*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[1, 0, x]*
   ((Nf^2*((-4*(308 + (159*I)*Pi + 10*Pi^2))/15 - ((4*I)/15)*(49*I + 30*Pi)*
        RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
       (4*(39 - (10*I)*Pi)*RATIO[x])/15 + ((2*I)/15)*(145*I + 98*Pi)*
        RATIO[x^2]))/Nc + Nf*((2*(1341 + (371*I)*Pi + 1770*Pi^2))/45 - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      (2*(13276 - (8068*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 690*Pi^2)*RATIO[x^2])/45 + 
      ((2*(-55 - (33*I)*Pi + 12*Pi^2))/3 + ((4*I)/3)*(-I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-11 - (49*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (8*(8 + I*Pi)*RATIO[x])/3 + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-4*(-6591 - (3644*I)*Pi + 3510*Pi^2))/45 + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 5*Pi))/(-1 + RATIO[x])^2 - 
      (4*(52985 - (23444*I)*Pi + 2280*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1575*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   ((Nf^2*((2*(335 + (26*I)*Pi))/5 - ((4*I)/15)*(-155*I + 88*Pi)*
        RATIO[(1 - x)^(-1)] + (((2*I)/15)*(-145*I + 98*Pi))/
        (-1 + RATIO[x])^2 + (8*(1 + I*Pi)*RATIO[x])/3 + 
       (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nc*((4*(23585 - (5234*I)*Pi + 1440*Pi^2))/45 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + (32*Pi^2)/(-1 + RATIO[x])^3 + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (4*(46319 - (23984*I)*Pi + 2190*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 45*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((-14375 + (7688*I)*Pi - 2850*Pi^2)/45 + 
      (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 + (14472*I)*Pi - 7980*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(9838 - (9508*I)*Pi + 495*Pi^2)*RATIO[x])/
       45 - ((-9845 + (4956*I)*Pi + 4290*Pi^2)*RATIO[x^2])/45 + 
      (3*(13 + (4*I)*Pi) - ((2*I)/3)*(21*I + 8*Pi)*RATIO[(1 - x)^(-1)] - 
        (16*I)*Pi*RATIO[x^(-1)] + ((I/3)*(-9*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-15*I + 2*Pi)*RATIO[x] + ((9 - (4*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 1, x]*(Nc^3*((-8*(416 - (277*I)*Pi + 3*Pi^2))/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[x^(-1)])/9 - 
      (8*Pi*(716*I + 117*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((4*I)/9)*(89*I + 56*Pi) - ((16*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
        ((22*I)/9)*(41*I + 12*Pi)*RATIO[x^(-2)] + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[x^(-1)] - (8*Pi*(77*I + 12*Pi)*RATIO[x])/9 + 
        12*Pi^2*RATIO[x^2]) + ((8*(1022 - (153*I)*Pi))/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2)*RATIO[x^(-2)])/9 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[x^(-1)])/45 + 
        (8*(-44 + (201*I)*Pi + 30*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nc*((-4*(38101 - (7988*I)*Pi + 5760*Pi^2))/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[x^(-1)])/45 + 
      (4*(59651 - (26488*I)*Pi + 1380*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((15783 - (5348*I)*Pi + 8910*Pi^2)/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[x^(-1)])/45 - 
      (2*(16714 - (10274*I)*Pi + 2565*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 1320*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 - (5456*I)*Pi - 36*Pi^2)/18 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)*RATIO[x^(-2)] + 
        ((11079 - (5066*I)*Pi - 612*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*Pi*(3424*I + 567*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((179 + 44*Pi^2)/6 + (-19 + 12*Pi^2)*RATIO[x^(-2)] + 
        ((13 - 60*Pi^2)*RATIO[x^(-1)])/3 - ((4*I)/3)*(-17*I + 5*Pi)*
         RATIO[x] + ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      16*Pi^2*RATIO[x^3])) + Nc*(-4*Pi^4*RATIO[x^3] - 
    (2*RATIO[x^2]*(13910*Pi^2 - (9786*I)*Pi^3 + 1599*Pi^4 - 21012*Zeta[3] + 
       (3960*I)*Pi*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*
      (540 - (2366*I)*Pi - 3933*Pi^2 - (5322*I)*Pi^3 + 1877*Pi^4 + 
       32864*Zeta[3] - (20160*I)*Pi*Zeta[3]))/45 + 
    (2*((-3502*I)*Pi^3 + 3381*Pi^4 + 21012*Zeta[3] - (29520*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(3240 + 155355*Pi^2 - 
       (39356*I)*Pi^3 + 6276*Pi^4 + 71112*Zeta[3] + (31320*I)*Pi*Zeta[3]))/
     135 + (4*RATIO[x^(-1)]*((-16077*I)*Pi - 9441*Pi^2 + (3014*I)*Pi^3 + 
       720*Pi^4 + (49680*I)*Pi*Zeta[3]))/135 - 
    (2*(-1008 - (18364*I)*Pi + 22233*Pi^2 + (17570*I)*Pi^3 + 2373*Pi^4 - 
       57468*Zeta[3] + (91800*I)*Pi*Zeta[3]))/135) + 
  Nc^3*(((4*I)/9)*(2527*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
    (82*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 + 
    (82*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (4*(1835 - (153375*I)*Pi + 18135*Pi^2 - (5040*I)*Pi^3 + 279*Pi^4 - 
       4950*Zeta[3] - (15390*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[(1 - x)^(-1)]*(-71950 + (2424*I)*Pi + 8865*Pi^2 - (396*I)*Pi^3 + 
       2547*Pi^4 - 1980*Zeta[3] - (85860*I)*Pi*Zeta[3]))/243 - 
    (2*RATIO[x]*(359750 + (33510*I)*Pi - 44325*Pi^2 + (1980*I)*Pi^3 + 
       11619*Pi^4 + 9900*Zeta[3] + (370980*I)*Pi*Zeta[3]))/1215) + 
  G[0, x]*((Nf^2*((-2*(807 - (1167*I)*Pi + 161*Pi^2))/45 + 
       (2*(-159 - (636*I)*Pi + 526*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
       ((392*I)/15)*Pi*RATIO[x^(-1)] - (2*((-87*I)*Pi + 49*Pi^2))/
        (9*(-1 + RATIO[x])^2) - (2*(-53 - (98*I)*Pi + 32*Pi^2)*RATIO[x])/15 + 
       (98*Pi^2*RATIO[x^2])/45))/Nc + 
    Nf*(((4*I)/15)*(-1081*Pi + (210*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((-43 + (7*I)*Pi - 38*Pi^2)/3 - ((57 - (138*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        ((27*I)*Pi + 2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        ((57 + (12*I)*Pi + 16*Pi^2)*RATIO[x])/9 + (14*Pi^2*RATIO[x^2])/9)/
       Nc^2 + (-2293 - (39879*I)*Pi + 13044*Pi^2 - (8790*I)*Pi^3 - 
        23760*Zeta[3])/135 + (RATIO[x]*(2231 + (6876*I)*Pi - 270*Pi^2 + 
         (1450*I)*Pi^3 - 8460*Zeta[3]))/45 - 
      (RATIO[(1 - x)^(-1)]*(2231 - (6862*I)*Pi - 1234*Pi^2 - (4310*I)*Pi^3 - 
         7380*Zeta[3]))/45 - ((I/45)*(-9845*Pi - (7142*I)*Pi^2 + 1680*Pi^3 + 
         (540*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(1406*Pi^2 - (1725*I)*Pi^3 + 270*Zeta[3]))/45) + 
    Nc*(((-8*I)/15)*(-1049*Pi + (330*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(-2366 + (25165*I)*Pi + 3984*Pi^2 + 
         (1550*I)*Pi^3 - 18900*Zeta[3]))/45 + 
      (4*((-13910*I)*Pi + 10503*Pi^2 + (540*I)*Pi^3 - 16740*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (4*(9385 + (98568*I)*Pi - 15147*Pi^2 + 
         (3390*I)*Pi^3 - 16200*Zeta[3]))/135 + ((4*I)/3)*RATIO[x^2]*
       ((177*I)*Pi^2 + 286*Pi^3 + (1116*I)*Zeta[3]) + 
      (8*RATIO[x]*(-1183 - (3333*I)*Pi + 309*Pi^2 - (1490*I)*Pi^3 + 
         7290*Zeta[3]))/45)) + 
  Nf^2*((((-4*I)/45)*(-281*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-1)] - 
      (14*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*(-594 + (590*I)*Pi - 559*Pi^2 - 
         (251*I)*Pi^3 + 11*Pi^4 + 942*Zeta[3] - (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x]*(-185 - (30*I)*Pi - 429*Pi^2 + (2*I)*Pi^3 + 66*Pi^4 + 
         72*Zeta[3] + (2160*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[(1 - x)^(-1)]*(185 - (159*I)*Pi + 165*Pi^2 - (30*I)*Pi^3 + 
         88*Pi^4 + 516*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 154*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-22*((-53*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
      (Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/5 + 
      (11*Pi^4 - (360*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
      (-12250 - (66435*I)*Pi + 13410*Pi^2 - (720*I)*Pi^3 + 297*Pi^4 - 
        3600*Zeta[3] - (9720*I)*Pi*Zeta[3])/1215 - 
      (RATIO[(1 - x)^(-1)]*(-19973 + (672*I)*Pi + 2448*Pi^2 - (144*I)*Pi^3 + 
         594*Pi^4 - 720*Zeta[3] - (19440*I)*Pi*Zeta[3]))/243 - 
      (RATIO[x]*(99865 + (16620*I)*Pi - 12240*Pi^2 + (720*I)*Pi^3 + 
         2376*Pi^4 + 3600*Zeta[3] + (77760*I)*Pi*Zeta[3]))/1215)) + 
  Nf*(4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       408*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    ((2612*I)*Pi^3 - 1713*Pi^4 - 15672*Zeta[3] + (720*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(2740 + (2231*I)*Pi + 
       4152*Pi^2 + (4978*I)*Pi^3 - 727*Pi^4 - 8264*Zeta[3] + 
       (6660*I)*Pi*Zeta[3]))/45 - 
    (8*RATIO[x^(-1)]*((528*I)*Pi - 2556*Pi^2 - (203*I)*Pi^3 + 180*Pi^4 + 
       (9720*I)*Pi*Zeta[3]))/135 - 
    (2*RATIO[x]*(-4110 - (495*I)*Pi + 18843*Pi^2 - (6500*I)*Pi^3 + 771*Pi^4 - 
       11112*Zeta[3] + (21600*I)*Pi*Zeta[3]))/135 + 
    (4500 + (7634*I)*Pi - 10116*Pi^2 + (13628*I)*Pi^3 + 4137*Pi^4 + 
      29832*Zeta[3] + (115560*I)*Pi*Zeta[3])/270 + 
    ((-I/3)*(101*Pi - (22*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(81 - 196*Pi^2 - (24*I)*Pi^3 - 192*Zeta[3]))/18 + 
      ((140*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (90*(-1 + RATIO[x])^2) + (-180 + (1155*I)*Pi + 2050*Pi^2 + 
        (600*I)*Pi^3 + 11*Pi^4 + 2520*Zeta[3] - (360*I)*Pi*Zeta[3])/90 + 
      (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 11*Pi^4 - 840*Zeta[3] + 
         (360*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        (405 + (570*I)*Pi + 40*Pi^2 + (440*I)*Pi^3 + 22*Pi^4 - 2640*Zeta[3] - 
         (720*I)*Pi*Zeta[3]))/90)/Nc^2 + 
    Nc^2*((-I/3)*(3957*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-1)] - 
      (98*Pi*RATIO[x^2]*(11*Pi^3 + (360*I)*Zeta[3]))/45 - 
      (98*(11*Pi^4 - (360*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (58420 + (1433175*I)*Pi - 221310*Pi^2 + (45000*I)*Pi^3 - 2826*Pi^4 + 
        46800*Zeta[3] + (142560*I)*Pi*Zeta[3])/2430 + 
      (RATIO[x]*(1775215 + (181860*I)*Pi - 221220*Pi^2 + (9360*I)*Pi^3 + 
         55386*Pi^4 + 46800*Zeta[3] + (1775520*I)*Pi*Zeta[3]))/2430 - 
      (RATIO[(1 - x)^(-1)]*(1775215 - (55200*I)*Pi - 221220*Pi^2 + 
         (9360*I)*Pi^3 - 61038*Pi^4 + 46800*Zeta[3] + (2047680*I)*Pi*
          Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*(((4*I)/9)*(2017*Pi + (165*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-2)] - 
      ((4*I)/27)*(7581*I + 6051*Pi - (67*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] - 
      (4*RATIO[(1 - x)^(-1)]*(1117 - (1212*I)*Pi - 2049*Pi^2 - (54*I)*Pi^3 + 
         54*Zeta[3]))/81 + (4*RATIO[x]*(-404 - (1212*I)*Pi + 2313*Pi^2 - 
         (54*I)*Pi^3 + 54*Zeta[3]))/81 + 
      (4*(-10997 - (9375*I)*Pi - 1503*Pi^2 + (54*I)*Pi^3 + 54*Zeta[3]))/81) + 
    Nf*(((-8*I)/15)*(960*Pi + (239*I)*Pi^2 + 25*Pi^3)*RATIO[x^(-2)] + 
      Nc^2*((-I/3)*(3129*Pi + (282*I)*Pi^2 + 88*Pi^3)*RATIO[x^(-2)] + 
        (I/27)*(35613*I + 28161*Pi + (352*I)*Pi^2 + 792*Pi^3)*RATIO[x^(-1)] + 
        (102329 + (92985*I)*Pi + 16452*Pi^2 - (648*I)*Pi^3 - 432*Zeta[3])/
         162 - (2*RATIO[(1 - x)^(-1)]*(-3031 + (2706*I)*Pi + 4902*Pi^2 + 
           (108*I)*Pi^3 - 108*Zeta[3]))/81 + 
        (4*RATIO[x]*(460 + (1353*I)*Pi - 2763*Pi^2 + (54*I)*Pi^3 - 
           54*Zeta[3]))/81) + ((2*Pi*(2*I + Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (I/3)*(57*Pi + (2*I)*Pi^2 + 44*Pi^3)*RATIO[x^(-2)] + 
        ((-57 - (12*I)*Pi + 26*Pi^2)*RATIO[x])/9 + (22*Pi^2*RATIO[x^2])/9 + 
        (163 - (41*I)*Pi - 102*Pi^2 - (24*I)*Pi^3 - 144*Zeta[3])/6 + 
        (I/3)*RATIO[x^(-1)]*(101*I + 57*Pi - (42*I)*Pi^2 + 32*Pi^3 - 
          (144*I)*Zeta[3]))/Nc^2 + (6110 + (58785*I)*Pi - 12579*Pi^2 + 
        (2700*I)*Pi^3 - 22860*Zeta[3])/135 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*RATIO[x^2]*((-806*I)*Pi^2 + 75*Pi^3 - 
        (2430*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-1)]*(-704*I - 11520*Pi - 
        (2683*I)*Pi^2 + 370*Pi^3 + (4980*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*(-165 - (3348*I)*Pi + 1755*Pi^2 + (100*I)*Pi^3 + 
         840*Zeta[3]))/45 + (RATIO[x]*(-2231 - (6696*I)*Pi + 3480*Pi^2 - 
         (2490*I)*Pi^3 + 15420*Zeta[3]))/45) + 
    Nc*(((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1530*Pi^3)*RATIO[x^(-2)] + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi - 1869*Pi^2 + (1755*I)*Pi^3 - 
         11220*Zeta[3]))/45 + (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[(1 - x)^(-1)]*
       (-3333*Pi - (2745*I)*Pi^2 + 295*Pi^3 + (1410*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(-5359*I + 21115*Pi + (1371*I)*Pi^2 + 
        1030*Pi^3 - (8160*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (106*I)*Pi^3 + 1284*Zeta[3]))/3 + 
      (4*(-203 - (98550*I)*Pi + 5652*Pi^2 - (900*I)*Pi^3 + 33120*Zeta[3]))/
       135) + Nf^2*(Nc*((-4733 - (4632*I)*Pi - 864*Pi^2)/81 + 
        (4*(-277 + (60*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/81 - 
        (22*((-41*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(1749 - (1353*I)*Pi + 112*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(-56 - (60*I)*Pi + 261*Pi^2)*RATIO[x])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((4*I)/45)*(-545*Pi - (162*I)*Pi^2 + 210*Pi^3)*RATIO[x^(-2)] - 
        (2*(53 + (98*I)*Pi + 138*Pi^2)*RATIO[x])/15 - (98*Pi^2*RATIO[x^2])/
         45 + ((4*I)/45)*RATIO[x^(-1)]*(-281*I - 545*Pi - (713*I)*Pi^2 + 
          240*Pi^3 + (360*I)*Zeta[3]) + (2*(217 + (2210*I)*Pi - 269*Pi^2 - 
           (60*I)*Pi^3 + 360*Zeta[3]))/45)/Nc)), 
 G[1, 0, 1, x]*((Nf^2*((196*RATIO[x^(-2)])/15 - (352*RATIO[x^(-1)])/15 + 
       (352*RATIO[x])/15 - (196*RATIO[x^2])/15))/Nc + 
    Nc*((64*(1237 - (540*I)*Pi))/45 + ((32*I)/3)*(3*I + 79*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/15)*(-1631*I + 660*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(1103*I + 1110*Pi)*RATIO[x^(-1)] - 
      ((800*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 5175*Pi)*
       RATIO[x] + (8*(529 - (678*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)/45)*(6337*I + 3015*Pi) - ((16*I)/3)*(15*I + 44*Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 780*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(2276*I + 2685*Pi)*RATIO[x^(-1)] + 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + (4*(1234 - (603*I)*Pi)*RATIO[x])/9 + 
      (8 - 16*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-2)])/3 - 
        (16*RATIO[x^(-1)])/3 + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc^2 + 
      ((12*I)/5)*(134*I + 125*Pi)*RATIO[x^2])) + 
  G[1, 1, 1, x]*(Nf*((4*(12734 - (5115*I)*Pi))/45 - 
      (64*I)*Pi*RATIO[(1 - x)^(-1)] - (96*I)*Pi*RATIO[x^(-3)] - 
      ((4*I)/5)*(251*I + 210*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(9406*I + 5865*Pi)*RATIO[x^(-1)] + 
      ((4*I)/45)*(9406*I + 6315*Pi)*RATIO[x] + 
      (4*(251 - (415*I)*Pi)*RATIO[x^2])/5) + 
    Nc*(((32*I)/45)*(5968*I + 1275*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((32*I)/15)*(226*I + 225*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(4952*I + 1515*Pi)*RATIO[x^(-1)] + 
      (32*(4952 - (3225*I)*Pi)*RATIO[x])/45 + ((64*I)/15)*(113*I + 420*Pi)*
       RATIO[x^2])) + G[0, 0, 1, x]*
   ((Nf^2*(16*(5 + I*Pi) - ((8*I)/15)*(-259*I + 240*Pi)*RATIO[(1 - x)^(-1)] + 
       (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 - (472*RATIO[x])/15 + 
       (196*RATIO[x^2])/15))/Nc + Nf*((2*(5579 + (930*I)*Pi))/45 + 
      ((4*I)/45)*(-1721*I + 2820*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] + (16*I)*(3*I + 14*Pi)*RATIO[x^(-1)] - 
      (((4*I)/15)*(-821*I + 630*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/9)*(-70*I + 213*Pi)*RATIO[x] + 
      (2*(19 + (6*I)*Pi) - ((20*I)/3)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(I + 48*Pi))/(-1 + RATIO[x])^2 + (56*RATIO[x])/3 - 
        (20*RATIO[x^2])/3)/Nc^2 + (4*(1006 - (525*I)*Pi)*RATIO[x^2])/15) + 
    Nc*(((-8*I)/45)*(-911*I + 1020*Pi) - ((8*I)/45)*(-1441*I + 1500*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] - 
      (16*I)*(-7*I + 58*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(-1549*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (592*(23 - (60*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(527*I + 498*Pi)*RATIO[x^2])) + 
  G[0, 1, 1, x]*((Nf^2*(-112 + 224*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
       8*RATIO[x]))/Nc + Nc*((16*(5561 - (330*I)*Pi))/45 - 
      ((32*I)/45)*(-658*I + 285*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(2*I + 19*Pi)*RATIO[x^(-2)] + (16*I)*(95*I + 53*Pi)*
       RATIO[x^(-1)] + ((224*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(3499*I + 3495*Pi)*RATIO[x] + 
      (16*(149 - (410*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(((4*I)/45)*(5819*I + 1680*Pi) + ((272*I)/45)*(2*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(2*I + 7*Pi)*RATIO[x^(-2)] - 
      (8*I)*(64*I + 45*Pi)*RATIO[x^(-1)] - ((48*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(2686 - (2235*I)*Pi)*RATIO[x])/45 + ((4*I)/15)*(553*I + 645*Pi)*
       RATIO[x^2] + ((-8*I)*(-7*I + Pi) + (16*I)*(-7*I + Pi)*
         RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 
        ((16*I)*Pi)/(-1 + RATIO[x])^2 - 24*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 0, x]*(Nc^3*((16*(293 + (27*I)*Pi))/9 - ((40*I)/3)*(-29*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/9)*(-358*I + 9*Pi)*RATIO[x^(-1)] + 
      (((40*I)/3)*(-29*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/9)*(-179*I + 189*Pi)*RATIO[x] + (656*I)*Pi*RATIO[x^2]) + 
    Nc*(((-16*I)/45)*(-1037*I + 1650*Pi) + (16*I)*(-35*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-1211*I + 255*Pi)*RATIO[x^(-1)] + 
      ((16*I)*(13*I + 19*Pi))/(-1 + RATIO[x])^2 + 
      (16*(3127 - (5835*I)*Pi)*RATIO[x])/45 + ((16*I)/5)*(731*I + 670*Pi)*
       RATIO[x^2]) + Nf^2*((((-16*I)/15)*(-94*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (1568*RATIO[x^(-1)])/15 + 
        8/(3*(-1 + RATIO[x])^2) + (32*(9 + (20*I)*Pi)*RATIO[x])/5 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*(73 + (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/3 - 
        (616*RATIO[x^(-1)])/9 + 88/(3*(-1 + RATIO[x])^2) - 
        ((8*I)/9)*(-77*I + 90*Pi)*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((4*(326 - (735*I)*Pi))/45 + ((4*I)/3)*(139*I + 54*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] + 
      ((4*I)/45)*(-1283*I + 1605*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*(55*I + 54*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/45)*(2011*I + 5115*Pi)*RATIO[x] + 
      (28*(79 - (70*I)*Pi)*RATIO[x^2])/5 + 
      (4*(2 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 
        ((4*I)/3)*(-11*I + 6*Pi)*RATIO[x] + (4*(2 + (3*I)*Pi)*RATIO[x^2])/3)/
       Nc^2 + Nc^2*(((-4*I)/9)*(-1471*I + 126*Pi) + (4*I)*(-113*I + 22*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/9)*(-1712*I + 45*Pi)*RATIO[x^(-1)] - 
        ((4*I)*(-113*I + 22*Pi))/(-1 + RATIO[x])^2 + 
        (32*(214 + (225*I)*Pi)*RATIO[x])/9 - (784*I)*Pi*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*((48*I)*Pi - (80*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2 - (688*I)*Pi*RATIO[x] + 
      (656*I)*Pi*RATIO[x^2]) + Nc*(((-8*I)/45)*(-911*I + 4590*Pi) + 
      ((88*I)/45)*(131*I + 300*Pi)*RATIO[(1 - x)^(-1)] + 
      (320*I)*Pi*RATIO[x^(-2)] - ((16*I)/3)*(-21*I + 127*Pi)*RATIO[x^(-1)] + 
      (((8*I)/15)*(-1549*I + 570*Pi))/(-1 + RATIO[x])^2 + 
      (16*(851 - (4185*I)*Pi)*RATIO[x])/45 + ((8*I)/3)*(527*I + 618*Pi)*
       RATIO[x^2]) + Nf^2*((16*(5 - I*Pi) - (2072*RATIO[(1 - x)^(-1)])/15 + 
        392/(15*(-1 + RATIO[x])^2) + ((8*I)/15)*(59*I + 240*Pi)*RATIO[x] + 
        (28*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*((8*I)*Pi - (80*I)*Pi*RATIO[x] + (72*I)*Pi*RATIO[x^2])) + 
    Nf*((2*(5579 + (900*I)*Pi))/45 - ((4*I)/45)*(1721*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(9*I + 49*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(-821*I + 270*Pi))/
       (-1 + RATIO[x])^2 + ((56*I)/9)*(5*I + 54*Pi)*RATIO[x] + 
      (8*(503 - (495*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*((-56*I)*Pi + (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
        ((88*I)*Pi)/(-1 + RATIO[x])^2 + (820*I)*Pi*RATIO[x] - 
        (784*I)*Pi*RATIO[x^2]) + (2*(19 + (2*I)*Pi) - 
        (140*RATIO[(1 - x)^(-1)])/3 - 4/(3*(-1 + RATIO[x])^2) + 
        (8*(7 - (3*I)*Pi)*RATIO[x])/3 + ((4*I)/3)*(5*I + 3*Pi)*RATIO[x^2])/
       Nc^2)) + G[0, 0, 0, x]*
   (Nc*(((16*I)/45)*(2053*I + 2670*Pi) - ((16*I)/45)*(1864*I + 1635*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      (((16*I)/15)*(842*I + 195*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1054 + (1425*I)*Pi)*RATIO[x])/45 + 
      (64*(547 - (390*I)*Pi)*RATIO[x^2])/15) + 
    Nc^3*(((-16*I)/9)*(-191*I + 18*Pi) + (4528*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - 1240/(3*(-1 + RATIO[x])^2) + 
      (32*(179 + (189*I)*Pi)*RATIO[x])/9 - (656*I)*Pi*RATIO[x^2]) + 
    Nf*((4*(4 - (1725*I)*Pi))/45 - ((2*I)/45)*(-2249*I + 690*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((8*I)/15)*(-443*I + 75*Pi))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*(-2909*I + 915*Pi)*RATIO[x] + ((4*I)/15)*(1459*I + 870*Pi)*
       RATIO[x^2] + (-46 - ((4*I)/3)*(35*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[x] + (4*(4 - (3*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2*(1853 + (252*I)*Pi))/9 - ((2*I)/9)*(-2587*I + 72*Pi)*
         RATIO[(1 - x)^(-1)] + (104*RATIO[x^(-1)])/9 + 
        ((4*I)*(-127*I + 4*Pi))/(-1 + RATIO[x])^2 - 
        ((32*I)/9)*(-214*I + 225*Pi)*RATIO[x] + (784*I)*Pi*RATIO[x^2])) + 
    Nf^2*(Nc*(((-4*I)/9)*(-113*I + 18*Pi) + (700*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 - 176/(3*(-1 + RATIO[x])^2) + 
        (8*(77 + (90*I)*Pi)*RATIO[x])/9 - (72*I)*Pi*RATIO[x^2]) + 
      (((8*I)/5)*(9*I + 10*Pi) + (1628*RATIO[(1 - x)^(-1)])/15 - 
        472/(15*(-1 + RATIO[x])^2) - ((8*I)/5)*(-31*I + 80*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, x]*(Nc*((16*(4948 + (1365*I)*Pi))/45 + 
      (32*I)*(I + 7*Pi)*RATIO[(1 - x)^(-1)] - ((56*I)/15)*(-233*I + 570*Pi)*
       RATIO[x^(-2)] + ((16*I)/45)*(1103*I + 7170*Pi)*RATIO[x^(-1)] - 
      ((224*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/45)*(6671*I + 7170*Pi)*
       RATIO[x] + (8*(529 - (798*I)*Pi)*RATIO[x^2])/3) + 
    Nc^3*((-96*I)*Pi + (160*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (656*I)*Pi*RATIO[x^(-2)] + (688*I)*Pi*RATIO[x^(-1)] - 
      ((160*I)*Pi)/(-1 + RATIO[x])^2 + (688*I)*Pi*RATIO[x] - 
      (656*I)*Pi*RATIO[x^2]) + Nf*(((4*I)/45)*(6337*I + 2190*Pi) - 
      (16*I)*(5*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)/15)*(-413*I + 1590*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(569*I + 1995*Pi)*RATIO[x^(-1)] + 
      ((48*I)*Pi)/(-1 + RATIO[x])^2 + (8*(617 - (798*I)*Pi)*RATIO[x])/9 + 
      ((8*I)/5)*(201*I + 265*Pi)*RATIO[x^2] + 
      Nc^2*((112*I)*Pi - (176*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (784*I)*Pi*RATIO[x^(-2)] - (820*I)*Pi*RATIO[x^(-1)] + 
        ((176*I)*Pi)/(-1 + RATIO[x])^2 - (820*I)*Pi*RATIO[x] + 
        (784*I)*Pi*RATIO[x^2]) + (8*(1 - I*Pi) - 16*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + ((8*I)/3)*(2*I + 3*Pi)*
         RATIO[x^(-1)] + (8*(2 + (3*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-I + 3*Pi)*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*((-16*I)*Pi - (72*I)*Pi*RATIO[x^(-2)] + 
        (80*I)*Pi*RATIO[x^(-1)] + (80*I)*Pi*RATIO[x] - 
        (72*I)*Pi*RATIO[x^2]) + ((32*I)*Pi + ((28*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] - ((32*I)/15)*(-11*I + 60*Pi)*RATIO[x^(-1)] + 
        (32*(11 - (60*I)*Pi)*RATIO[x])/15 + ((28*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 0, x]*
   (Nc^3*(-80 + 240*RATIO[(1 - x)^(-1)] - 240/(-1 + RATIO[x])^2 + 
      672*RATIO[x] - 656*RATIO[x^2]) + 
    Nf^2*(Nc*(-8 + 80*RATIO[x] - 72*RATIO[x^2]) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(700/3 - (1828*RATIO[(1 - x)^(-1)])/3 + 
      408/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      (28 - 80*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2 + 8*RATIO[x] - 
        4*RATIO[x^2])/Nc^2 + 720*RATIO[x^2] + 
      Nc^2*(116 - 280*RATIO[(1 - x)^(-1)] + 280/(-1 + RATIO[x])^2 - 
        800*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(-448/3 + (4336*RATIO[(1 - x)^(-1)])/3 - 1616/(-1 + RATIO[x])^2 + 
      (5936*RATIO[x])/3 - 3136*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 0, 0, x]*(Nc^3*(-96 + 160*RATIO[(1 - x)^(-1)] - 656*RATIO[x^(-2)] + 
      688*RATIO[x^(-1)] - 160/(-1 + RATIO[x])^2 + 688*RATIO[x] - 
      656*RATIO[x^2]) + Nf^2*(Nc*(-16 - 72*RATIO[x^(-2)] + 80*RATIO[x^(-1)] + 
        80*RATIO[x] - 72*RATIO[x^2]) + (32 + 112*RATIO[x^(-2)] - 
        128*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc) + 
    Nf*(-164 - (80*RATIO[(1 - x)^(-1)])/3 + 140*RATIO[x^(-2)] - 
      (812*RATIO[x^(-1)])/3 + 48/(-1 + RATIO[x])^2 - 396*RATIO[x] + 
      (-8 - 4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + 8*RATIO[x] - 4*RATIO[x^2])/
       Nc^2 + 400*RATIO[x^2] + Nc^2*(112 - 176*RATIO[(1 - x)^(-1)] + 
        784*RATIO[x^(-2)] - 820*RATIO[x^(-1)] + 176/(-1 + RATIO[x])^2 - 
        820*RATIO[x] + 784*RATIO[x^2]) - 96*RATIO[x^3]) + 
    Nc*(1040 + (608*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1952*RATIO[x^(-1)])/3 - 224/(-1 + RATIO[x])^2 + 2400*RATIO[x] - 
      2288*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (Nf*(-500/3 + (80*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      240*RATIO[x^(-1)] + (-8 + 16*RATIO[(1 - x)^(-1)] - 
        16/(-1 + RATIO[x])^2)/Nc^2 - 48/(-1 + RATIO[x])^2 - 
      (140*RATIO[x])/3 + 200*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(1376/3 - (800*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      656*RATIO[x^(-1)] + 224/(-1 + RATIO[x])^2 + (2096*RATIO[x])/3 - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 0, x]*
   (Nf*(-304/3 - 192*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-2)] + 
      (512*RATIO[x^(-1)])/3 + 224/(-1 + RATIO[x])^2 + (224*RATIO[x])/3 + 
      184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-512/3 + 736*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] - 
      (176*RATIO[x^(-1)])/3 - 800/(-1 + RATIO[x])^2 + (736*RATIO[x])/3 - 
      512*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 0, 1, x]*
   ((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/Nc + 
    Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 0, 1, 0, x]*((Nf^2*(96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2))/
     Nc + Nc*(1856/3 - (2912*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1056/(-1 + RATIO[x])^2 - (1456*RATIO[x])/3 + 1280*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-836/3 + (944*RATIO[(1 - x)^(-1)])/3 + 
      32*RATIO[x^(-1)] + (-28 + 72*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc^2 - 200/(-1 + RATIO[x])^2 + 
      (232*RATIO[x])/3 - 440*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 1, 1, x]*(Nc*(-992 + (320*RATIO[(1 - x)^(-1)])/3 - 
      1088*RATIO[x^(-2)] + (5696*RATIO[x^(-1)])/3 + 1472*RATIO[x] - 
      1184*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*(476 + (64*RATIO[(1 - x)^(-1)])/3 + 384*RATIO[x^(-2)] - 
      (2168*RATIO[x^(-1)])/3 - 360*RATIO[x] + 116*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 0, x]*
   (Nc*(-2912/3 + 64*RATIO[(1 - x)^(-1)] - 1792*RATIO[x^(-2)] + 
      (6880*RATIO[x^(-1)])/3 + (3232*RATIO[x])/3 - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1556/3 - 64*RATIO[(1 - x)^(-1)] + 
      332*RATIO[x^(-2)] - (1684*RATIO[x^(-1)])/3 - (1564*RATIO[x])/3 + 
      168*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (Nc*(-3040/3 + (448*RATIO[(1 - x)^(-1)])/3 - 336*RATIO[x^(-2)] + 
      848*RATIO[x^(-1)] + (7568*RATIO[x])/3 - 1936*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(1588/3 - (256*RATIO[(1 - x)^(-1)])/3 + 
      240*RATIO[x^(-2)] - 532*RATIO[x^(-1)] - (1652*RATIO[x])/3 + 
      260*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   ((Nf^2*(16 - 224*RATIO[(1 - x)^(-1)] + 224/(-1 + RATIO[x])^2))/Nc + 
    Nf*(192 + (160*RATIO[(1 - x)^(-1)])/3 - 16*RATIO[x^(-2)] + 
      (640*RATIO[x^(-1)])/3 + (40 - 112*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2)/Nc^2 - 64/(-1 + RATIO[x])^2 - 44*RATIO[x] + 
      204*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nc*(-352 + (896*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
      (2752*RATIO[x^(-1)])/3 - 384/(-1 + RATIO[x])^2 - 1008*RATIO[x] + 
      464*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 1, 1, x]*
   (Nf*(-3496/3 - 96*RATIO[x^(-3)] - 692*RATIO[x^(-2)] + 
      (4112*RATIO[x^(-1)])/3 + (4112*RATIO[x])/3 - 692*RATIO[x^2] - 
      96*RATIO[x^3]) + Nc*(7360/3 + 96*RATIO[x^(-3)] + 3136*RATIO[x^(-2)] - 
      (13568*RATIO[x^(-1)])/3 - (13568*RATIO[x])/3 + 3136*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] + 
      80/(-1 + RATIO[x])^2 - 672*RATIO[x] + 656*RATIO[x^2]) + 
    Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(32 - (3040*RATIO[(1 - x)^(-1)])/3 - (160*RATIO[x^(-1)])/3 + 
      1488/(-1 + RATIO[x])^2 - 3024*RATIO[x] + 3072*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(-92 + (1144*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 - 392/(-1 + RATIO[x])^2 + 508*RATIO[x] + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] - 
        88/(-1 + RATIO[x])^2 + 800*RATIO[x] - 784*RATIO[x^2]) - 
      672*RATIO[x^2] + (4 - 8*RATIO[x] + 4*RATIO[x^2])/Nc^2 + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*
   (Nc^3*(48 - 80*RATIO[(1 - x)^(-1)] + 80/(-1 + RATIO[x])^2 - 688*RATIO[x] + 
      656*RATIO[x^2]) + Nf^2*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(8 - 80*RATIO[x] + 72*RATIO[x^2])) + 
    Nc*(-2480/3 + 448*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      464/(-1 + RATIO[x])^2 - (8672*RATIO[x])/3 + 2832*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*(236/3 - 48*RATIO[(1 - x)^(-1)] + 
      (128*RATIO[x^(-1)])/3 - 120/(-1 + RATIO[x])^2 + (1532*RATIO[x])/3 + 
      Nc^2*(-56 + 88*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 
        820*RATIO[x] - 784*RATIO[x^2]) - 560*RATIO[x^2] + 
      (12 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        4*RATIO[x^2])/Nc^2 + 96*RATIO[x^3])) + 
  G[1, 1, x]*((Nf^2*(156 + ((2*I)/15)*(-145*I + 98*Pi)*RATIO[x^(-2)] - 
       ((4*I)/15)*(-155*I + 88*Pi)*RATIO[x^(-1)] + ((4*I)/15)*(155*I + 88*Pi)*
        RATIO[x] + (2*(145 - (98*I)*Pi)*RATIO[x^2])/15))/Nc + 
    Nf*((-2*(12103 - (10874*I)*Pi + 3705*Pi^2))/45 + 
      (16*((15*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] + ((9845 + (14472*I)*Pi - 7980*Pi^2)*
        RATIO[x^(-2)])/45 + (2*(-7 - (12340*I)*Pi + 5115*Pi^2)*RATIO[x^(-1)])/
       45 + (2*(-7 - (4552*I)*Pi + 3705*Pi^2)*RATIO[x])/45 - 
      ((-9845 + (4956*I)*Pi + 2130*Pi^2)*RATIO[x^2])/45 + 
      (2*(11 + (4*I)*Pi) - (16*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/3)*(-9*I + 4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(21*I + 8*Pi)*
         RATIO[x^(-1)] + (2*(21 + (8*I)*Pi)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((8*(27997 - (9716*I)*Pi + 1770*Pi^2))/45 - 
      (32*((3*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 32*Pi^2*RATIO[x^(-3)] + 
      (8*(-1391 - (1587*I)*Pi + 963*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(18499 - (26684*I)*Pi + 11670*Pi^2)*RATIO[x^(-1)])/45 - 
      (4*(18499 - (4412*I)*Pi + 1830*Pi^2)*RATIO[x])/45 - 
      (8*(6955 - (4893*I)*Pi + 225*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 0, x]*
   (Nc^3*((8*(-416 - (439*I)*Pi + 3*Pi^2))/9 + 
      (4*(-2347 + (1162*I)*Pi + 150*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((11*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 - 
      (4*(-2017 + (600*I)*Pi + 150*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (8*Pi*(-716*I + 129*Pi)*RATIO[x])/9 + (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*((4*(-89 - (98*I)*Pi + 3*Pi^2))/9 + ((2*I)/9)*(583*I + 218*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/9)*Pi*RATIO[x^(-1)] - 
        (((22*I)/9)*(41*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        (8*Pi*(-77*I + 15*Pi)*RATIO[x])/9 + 12*Pi^2*RATIO[x^2]) + 
      ((-2*(-3995 - (1506*I)*Pi + 60*Pi^2))/45 - 
        (4*(869 + (363*I)*Pi + 360*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(109 - (6*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-57 - (304*I)*Pi + 80*Pi^2)*RATIO[x])/15 - 
        (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(-1950 + (2561*I)*Pi + 795*Pi^2))/45 - 
      (2*(-18336 - (923*I)*Pi + 4320*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*(-192 - (7*I)*Pi + 47*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(6869 - (5318*I)*Pi + 2805*Pi^2)*RATIO[x])/45 + 
      ((9845 - (4956*I)*Pi + 840*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*((8229 + (8240*I)*Pi - 120*Pi^2)/18 - 
        ((-11079 + (5066*I)*Pi + 612*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (8*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
        (-1043 + (320*I)*Pi + 68*Pi^2)/(-1 + RATIO[x])^2 + 
        (2*Pi*(-3424*I + 609*Pi)*RATIO[x])/9 - (392*Pi^2*RATIO[x^2])/3) + 
      ((61 - (48*I)*Pi + 48*Pi^2)/6 - ((-13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + (-19 + 12*Pi^2)/(-1 + RATIO[x])^2 - 
        (2*(-25 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 - 16*Pi^2*RATIO[x^3]) + 
    Nc*((-8*(-3820 + (4357*I)*Pi + 1065*Pi^2))/45 + 
      (4*(-27409 + (6854*I)*Pi + 9510*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((21*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      (4*(-4223 - (102*I)*Pi + 1608*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (4*(31831 - (6916*I)*Pi + 5700*Pi^2)*RATIO[x])/45 + 
      (8*(-6955 + (4893*I)*Pi + 945*Pi^2)*RATIO[x^2])/45 + 
      16*Pi^2*RATIO[x^3])) + G[0, 1, x]*
   ((Nf^2*((-2*(683 + (240*I)*Pi + 20*Pi^2))/15 + 
       (8*(49 + (161*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
       ((4*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
        (-1 + RATIO[x])^2 + (8*(53 - (44*I)*Pi)*RATIO[x])/15 + 
       ((2*I)/15)*(145*I + 98*Pi)*RATIO[x^2]))/Nc + 
    Nc*((-8*(16242 - (8651*I)*Pi + 1230*Pi^2))/45 - 
      (8*(-3147 + (5873*I)*Pi + 750*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 5*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 - (2760*I)*Pi + 885*Pi^2)*RATIO[x^(-1)])/15 + 
      (8*((1549*I)*Pi + 150*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (4*(-25165 + (3872*I)*Pi + 4560*Pi^2)*RATIO[x])/45 + 
      (8*(6955 - (4893*I)*Pi + 1845*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (10438*I)*Pi + 3600*Pi^2)/45 + 
      (4*(-3243 + (1945*I)*Pi + 120*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
      (4*(-191 - (560*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/5 - 
      (4*((821*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (2*(-3431 + (3112*I)*Pi + 345*Pi^2)*RATIO[x])/45 - 
      ((9845 - (4956*I)*Pi + 1470*Pi^2)*RATIO[x^2])/45 + 
      ((-55 - (54*I)*Pi + 24*Pi^2)/3 - (4*(-11 - (49*I)*Pi + 12*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(-I + 18*Pi)*RATIO[x^(-1)] + (4*((-I)*Pi + 6*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((2*I)/3)*(-23*I + 8*Pi)*RATIO[x] + 
        (I/3)*(9*I + 4*Pi)*RATIO[x^2])/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  G[1, 0, x]*(Nc^3*(((4688*I)/9)*Pi - ((1160*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
      (328*Pi^2*RATIO[x^(-2)])/3 - (8*((716*I)*Pi + 123*Pi^2)*RATIO[x^(-1)])/
       9 + (((1160*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*Pi*(-716*I + 123*Pi)*RATIO[x])/9 - (328*Pi^2*RATIO[x^2])/3) + 
    Nf^2*(Nc*(((584*I)/9)*Pi - ((88*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        12*Pi^2*RATIO[x^(-2)] - (8*((77*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/9 + 
        (((88*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*Pi*(-77*I + 15*Pi)*RATIO[x])/
         9 - 12*Pi^2*RATIO[x^2]) + (((-2*I)/15)*(-683*I + 752*Pi) - 
        ((8*I)/15)*(49*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        (28*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(49 + (304*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-53 - (152*I)*Pi + 40*Pi^2)*
          RATIO[x])/15 + (2*(-145 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/
       Nc) + Nc*((8*(-16242 + (6262*I)*Pi + 885*Pi^2))/45 - 
      (8*(-1049 - (390*I)*Pi + 1420*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
      (8*((-1631*I)*Pi + 1095*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(3333 + (3728*I)*Pi + 1755*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-13*I + 37*Pi))/(-1 + RATIO[x])^2 + 
      (4*(25165 - (7456*I)*Pi + 3450*Pi^2)*RATIO[x])/45 - 
      (8*(-6955 + (4893*I)*Pi + 1215*Pi^2)*RATIO[x^2])/45 - 
      16*Pi^2*RATIO[x^3]) + Nf*((19389 - (22364*I)*Pi + 870*Pi^2)/45 + 
      (4*(-1081 - (275*I)*Pi + 660*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (2*((-826*I)*Pi + 585*Pi^2)*RATIO[x^(-2)])/15 - 
      (2*(-3438 - (6758*I)*Pi + 945*Pi^2)*RATIO[x^(-1)])/45 - 
      (20*((-11*I)*Pi + 24*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (2*(3431 - (6758*I)*Pi + 2175*Pi^2)*RATIO[x])/45 + 
      ((-9845 + (4956*I)*Pi + 240*Pi^2)*RATIO[x^2])/45 + 
      Nc^2*(((-5884*I)/9)*Pi + (452*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (392*Pi^2*RATIO[x^(-2)])/3 + (2*((3424*I)*Pi + 585*Pi^2)*
          RATIO[x^(-1)])/9 - ((452*I)*Pi)/(-1 + RATIO[x])^2 - 
        (2*Pi*(-3424*I + 585*Pi)*RATIO[x])/9 + (392*Pi^2*RATIO[x^2])/3) + 
      ((I/3)*(55*I + 48*Pi) + (44*RATIO[(1 - x)^(-1)])/3 + 
        (2*((2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-1 + (7*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(-23 - (14*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        ((9 - (4*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc^2 + 16*Pi^2*RATIO[x^3])) + 
  Nc^3*((328*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 + 
    (4*((-145*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
      ((-2527*I)*Pi + 165*Pi^2 - (205*I)*Pi^3 + 3*Pi^4 + 870*Zeta[3] + 
       (180*I)*Pi*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-359750 + (12120*I)*Pi + 
       44325*Pi^2 - (66420*I)*Pi^3 + 396*Pi^4 + 376740*Zeta[3] - 
       (1620*I)*Pi*Zeta[3]))/1215 + 
    (2*(-356080 - (340260*I)*Pi + 80595*Pi^2 - (64800*I)*Pi^3 + 1602*Pi^4 + 
       296640*Zeta[3] + (25920*I)*Pi*Zeta[3]))/1215 - 
    (2*RATIO[x]*(-71950 - (6702*I)*Pi + 8865*Pi^2 - (13284*I)*Pi^3 + 
       6408*Pi^4 + 75348*Zeta[3] + (83268*I)*Pi*Zeta[3]))/243) + 
  Nc*(4*Pi^4*RATIO[x^3] + (2*RATIO[x^2]*(-13910*Pi^2 + (9786*I)*Pi^3 + 
       1599*Pi^4 + 21012*Zeta[3] - (3960*I)*Pi*Zeta[3]))/45 - 
    (2*RATIO[x]*(3240 + 71895*Pi^2 + (15776*I)*Pi^3 + 9537*Pi^4 + 
       218688*Zeta[3] + (7560*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[x^(-1)]*(-1620 + (7098*I)*Pi + 11799*Pi^2 + (11414*I)*Pi^3 + 
       288*Pi^4 - 71280*Zeta[3] - (16200*I)*Pi*Zeta[3]))/135 - 
    (4*((-1939*I)*Pi^3 + 1167*Pi^4 + 11634*Zeta[3] + (18180*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
      ((-5359*I)*Pi - 3147*Pi^2 - (1343*I)*Pi^3 + 1855*Pi^4 + 14086*Zeta[3] + 
       (20520*I)*Pi*Zeta[3]))/45 - 
    (2*(-4248 - (18364*I)*Pi - 91392*Pi^2 + (22790*I)*Pi^3 + 7629*Pi^4 - 
       162948*Zeta[3] + (142560*I)*Pi*Zeta[3]))/135) + 
  Nf^2*(((818 - (1240*I)*Pi + 695*Pi^2 + (724*I)*Pi^3 - 78*Pi^4 - 
        5400*Zeta[3])/45 - ((2*I)/45)*RATIO[x^(-1)]*(185*I + 159*Pi + 
        (165*I)*Pi^2 + 364*Pi^3 + (2520*I)*Zeta[3]) + 
      (4*((44*I)*Pi^3 + 21*Pi^4 - 264*Zeta[3] + (1260*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-281*I)*Pi + 162*Pi^2 + (44*I)*Pi^3 + 7*Pi^4 + 996*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(185 + (30*I)*Pi - 6*Pi^2 - 
         (100*I)*Pi^3 + 224*Pi^4 + 2868*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-435*Pi^2 + (294*I)*Pi^3 + 392*Pi^4 + 588*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((((-44*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/5 + 
      (I/243)*RATIO[x^(-1)]*(-19973*I - 672*Pi + (2448*I)*Pi^2 + 2916*Pi^3 + 
        (15912*I)*Zeta[3]) - (22*RATIO[(1 - x)^(-1)]*((-53*I)*Pi + 6*Pi^2 - 
         (2*I)*Pi^3 + 12*Zeta[3]))/9 + (-112115 - (83055*I)*Pi + 25650*Pi^2 - 
        (14580*I)*Pi^3 + 756*Pi^4 + 71640*Zeta[3] + (9720*I)*Pi*Zeta[3])/
       1215 - (RATIO[x]*(-19973 - (3324*I)*Pi + 2448*Pi^2 - (2916*I)*Pi^3 + 
         1512*Pi^4 + 15912*Zeta[3] + (19440*I)*Pi*Zeta[3]))/243)) + 
  Nf*(-4*Pi^4*RATIO[x^3] - (RATIO[x^2]*(-9845*Pi^2 + (4956*I)*Pi^3 + 
       297*Pi^4 + 15672*Zeta[3] - (360*I)*Pi*Zeta[3]))/90 + 
    (2*((-1096*I)*Pi^3 + 591*Pi^4 + 6576*Zeta[3] + (7920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((704*I)*Pi - 3408*Pi^2 - (1194*I)*Pi^3 + 1089*Pi^4 + 5540*Zeta[3] + 
       (10980*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x]*(-8220 - (990*I)*Pi + 8151*Pi^2 - (1778*I)*Pi^3 + 5121*Pi^4 + 
       46668*Zeta[3] + (50220*I)*Pi*Zeta[3]))/135 + 
    (20940 + (9614*I)*Pi - 55953*Pi^2 + (36686*I)*Pi^3 + 5706*Pi^4 - 
      44292*Zeta[3] + (54000*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-16440 - (13386*I)*Pi - 24912*Pi^2 - (23224*I)*Pi^3 - 
       303*Pi^4 + 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    ((I/18)*RATIO[x^(-1)]*(81*I - 114*Pi + (8*I)*Pi^2 + 12*Pi^3 + 
        (72*I)*Zeta[3]) + (RATIO[x^2]*(135*Pi^2 - (60*I)*Pi^3 + 28*Pi^4 - 
         840*Zeta[3] + (360*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(405 - 710*Pi^2 - (300*I)*Pi^3 + 56*Pi^4 - 2280*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/90 + (2*((-5*I)*Pi^3 + 57*Pi^4 + 30*Zeta[3] + 
         (1800*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (225 + (1155*I)*Pi + 1205*Pi^2 - (90*I)*Pi^3 + 214*Pi^4 + 
        3780*Zeta[3] + (2160*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((1515*I)*Pi + 330*Pi^2 + (170*I)*Pi^3 + 
         198*Pi^4 + 2940*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*((-392*Pi*RATIO[x^2]*(7*Pi^3 + (90*I)*Zeta[3]))/45 - 
      (2*((-565*I)*Pi^3 + 11*Pi^4 + 3390*Zeta[3] + (660*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((19785*I)*Pi - 
         1410*Pi^2 + (1570*I)*Pi^3 - 22*Pi^4 - 6780*Zeta[3] - 
         (1320*I)*Pi*Zeta[3]))/15 + (RATIO[x^(-1)]*(-1775215 + (55200*I)*Pi + 
         221220*Pi^2 - (317520*I)*Pi^3 + 2313*Pi^4 + 1802160*Zeta[3] - 
         (6480*I)*Pi*Zeta[3]))/2430 + (366727 + (323007*I)*Pi - 88506*Pi^2 + 
        (63828*I)*Pi^3 - 1584*Pi^4 - 299016*Zeta[3] - (24624*I)*Pi*Zeta[3])/
       486 + (RATIO[x]*(-1775215 - (181860*I)*Pi + 221220*Pi^2 - 
         (317520*I)*Pi^3 + 152973*Pi^4 + 1802160*Zeta[3] + 
         (1986120*I)*Pi*Zeta[3]))/2430)) + 
  G[1, x]*(Nc^3*((16*I)*(Pi^3 + (6*I)*Zeta[3]) - 
      ((80*I)/3)*RATIO[(1 - x)^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      ((328*I)/3)*RATIO[x^(-2)]*(Pi^3 + (6*I)*Zeta[3]) - 
      ((344*I)/3)*RATIO[x^(-1)]*(Pi^3 + (6*I)*Zeta[3]) + 
      (((80*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((328*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
      (344*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
    Nc*(((-96*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*RATIO[x^2]*((177*I)*Pi^2 + 326*Pi^3 + (1356*I)*Zeta[3]) + 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3147*Pi - (990*I)*Pi^2 + 340*Pi^3 + 
        (3480*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-2)]*
       (-13910*Pi - (10503*I)*Pi^2 + 3870*Pi^3 + (36720*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-1)]*(2366*I + 25165*Pi - (3984*I)*Pi^2 + 
        5590*Pi^3 + (43140*I)*Zeta[3]) + 
      (8*RATIO[x]*(1183 + (3333*I)*Pi + 2346*Pi^2 - (3465*I)*Pi^3 + 
         13440*Zeta[3]))/45 + (4*(2287 + (78570*I)*Pi - 21258*Pi^2 + 
         (270*I)*Pi^3 + 19620*Zeta[3]))/135) + 
    Nf*((4400 - (19251*I)*Pi + 20670*Pi^2 - (13140*I)*Pi^3 - 57420*Zeta[3])/
       135 + (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((4*I)/45)*RATIO[(1 - x)^(-1)]*(3243*Pi - (630*I)*Pi^2 + 110*Pi^3 + 
        (2100*I)*Zeta[3]) - (I/45)*RATIO[x^(-2)]*(-9845*Pi - (7142*I)*Pi^2 + 
        3300*Pi^3 + (10260*I)*Zeta[3]) + (I/45)*RATIO[x]*
       (2231*I - 6876*Pi + (5354*I)*Pi^2 + 8760*Pi^3 + (12480*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-1)]*(2231*I + 6862*Pi - (1234*I)*Pi^2 + 7840*Pi^3 + 
        (13800*I)*Zeta[3]) + (4*RATIO[x^2]*(703*Pi^2 - (1095*I)*Pi^3 + 
         1530*Zeta[3]))/45 + Nc^2*(((88*I)/3)*RATIO[(1 - x)^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((392*I)/3)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) + ((410*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) - (((88*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((410*I)/3)*RATIO[x]*(Pi^3 + (6*I)*Zeta[3]) + 
        (56*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (392*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      ((4*((11*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*RATIO[x^2]*(7*Pi^2 + (3*I)*Pi^3 - 18*Zeta[3]))/9 + 
        (I/3)*(24*I + 11*Pi + (28*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]) + 
        (I/9)*RATIO[x^(-2)]*(27*Pi - (2*I)*Pi^2 + 6*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(-57*I - 138*Pi + (4*I)*Pi^2 + 12*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(-57 - (12*I)*Pi - 44*Pi^2 - 
           (12*I)*Pi^3 + 72*Zeta[3]))/9)/Nc^2) + 
    Nf^2*(Nc*(((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^(-2)]*
         (Pi^3 + (6*I)*Zeta[3]) - ((40*I)/3)*RATIO[x^(-1)]*
         (Pi^3 + (6*I)*Zeta[3]) + (12*I)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (40*RATIO[x]*((-I)*Pi^3 + 6*Zeta[3]))/3) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*RATIO[x^(-2)]*
         (-87*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) + 
        ((2*I)/45)*RATIO[x]*(159*I - 294*Pi + (2*I)*Pi^2 + 480*Pi^3 + 
          (2880*I)*Zeta[3]) + ((2*I)/45)*RATIO[x^(-1)]*(159*I - 636*Pi - 
          (526*I)*Pi^2 + 480*Pi^3 + (2880*I)*Zeta[3]) + 
        (14*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (2*(-648 + (1461*I)*Pi - 208*Pi^2 - (120*I)*Pi^3 + 720*Zeta[3]))/45)/
       Nc)) + G[0, x]*
   (Nc^3*((4*RATIO[x]*(404 + (1212*I)*Pi - 2313*Pi^2 + (2376*I)*Pi^3 - 
         13986*Zeta[3]))/81 + ((4*I)/81)*RATIO[x^(-1)]*
       (1117*I + 1212*Pi - (2049*I)*Pi^2 + 54*Pi^3 + (54*I)*Zeta[3]) + 
      (328*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
      (4*((2017*I)*Pi - 165*Pi^2 + (30*I)*Pi^3 + 180*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*(-7581 + (6051*I)*Pi + 
         67*Pi^2 + (90*I)*Pi^3 + 540*Zeta[3]))/27 + 
      (4*(-11401 - (10587*I)*Pi + 810*Pi^2 - (162*I)*Pi^3 + 1080*Zeta[3]))/
       81) + Nc*(((8*I)/15)*(-1111*Pi - (915*I)*Pi^2 + 20*Pi^3)*
       RATIO[x^(-1)] - (4*RATIO[(1 - x)^(-1)]*(5359 + (21115*I)*Pi - 
         1371*Pi^2 + (2630*I)*Pi^3 - 1440*Zeta[3]))/45 + 
      (((4*I)/45)*(21115*Pi + (5307*I)*Pi^2 + 1500*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + ((8*I)/45)*RATIO[x]*(1183*I - 3333*Pi + 
        (756*I)*Pi^2 + 490*Pi^3 + (11970*I)*Zeta[3]) + 
      (4*RATIO[x^2]*(175*Pi^2 - (146*I)*Pi^3 + 1524*Zeta[3]))/3 + 
      (4*(6895 - (78552*I)*Pi + 2313*Pi^2 + (8430*I)*Pi^3 + 2160*Zeta[3]))/
       135) + Nf^2*(Nc*((2*(1749 - (1353*I)*Pi + 112*Pi^2)*
          RATIO[(1 - x)^(-1)])/27 + (4*(-277 + (60*I)*Pi + 213*Pi^2)*
          RATIO[x^(-1)])/81 - (22*((-41*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (4*RATIO[x]*(56 + (60*I)*Pi - 261*Pi^2 + 
           (270*I)*Pi^3 - 1620*Zeta[3]))/81 + 12*RATIO[x^2]*
         ((-I)*Pi^3 + 6*Zeta[3]) + (-4957 - (4872*I)*Pi + 180*Pi^2 - 
          (108*I)*Pi^3 + 648*Zeta[3])/81) + 
      ((-4*(5 - (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (4*(29 + (958*I)*Pi - 366*Pi^2 + (30*I)*Pi^3 - 180*Zeta[3]))/45 + 
        ((14*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(281 - (545*I)*Pi + 713*Pi^2 + 1080*Zeta[3]))/
         45 - (4*((-545*I)*Pi + 162*Pi^2 + 1260*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(159 + (294*I)*Pi + 512*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(55*I - 1116*Pi - (585*I)*Pi^2 + 80*Pi^3)*RATIO[x^(-1)] + 
      ((4*I)/45)*RATIO[x^2]*((403*I)*Pi^2 + 195*Pi^3 + (2610*I)*Zeta[3]) + 
      (8*((-960*I)*Pi + 239*Pi^2 - (55*I)*Pi^3 + 180*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(704 - (11520*I)*Pi + 
         2683*Pi^2 - (1090*I)*Pi^3 + 3780*Zeta[3]))/45 + 
      (-583 + (38697*I)*Pi - 6975*Pi^2 - (5190*I)*Pi^3 + 8640*Zeta[3])/135 + 
      (RATIO[x]*(2231 + (6696*I)*Pi - 256*Pi^2 - (440*I)*Pi^3 + 
         13680*Zeta[3]))/45 + ((2*((2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (RATIO[(1 - x)^(-1)]*(101 - (57*I)*Pi - 42*Pi^2 - (12*I)*Pi^3 - 
           264*Zeta[3]))/3 + ((-57*I)*Pi + 2*Pi^2 - (12*I)*Pi^3 - 
          192*Zeta[3])/(3*(-1 + RATIO[x])^2) + 
        (125 - (49*I)*Pi - 70*Pi^2 - (16*I)*Pi^3 - 192*Zeta[3])/6 + 
        (RATIO[x]*(57 + (12*I)*Pi - 70*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/9 + 
        (2*RATIO[x^2]*(11*Pi^2 - (3*I)*Pi^3 + 18*Zeta[3]))/9)/Nc^2 + 
      Nc^2*((106009 + (103809*I)*Pi - 5652*Pi^2 + (1296*I)*Pi^3 - 
          9936*Zeta[3])/162 - (RATIO[(1 - x)^(-1)]*(35613 - (28161*I)*Pi + 
           352*Pi^2 - (396*I)*Pi^3 - 2376*Zeta[3]))/27 + 
        ((392*I)/3)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) - 
        ((2*I)/81)*RATIO[x^(-1)]*(3031*I + 2706*Pi - (4902*I)*Pi^2 + 
          108*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(3129*Pi + (282*I)*Pi^2 + 
           44*Pi^3 - (264*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (2*RATIO[x]*(-920 - (2706*I)*Pi + 5526*Pi^2 - (5643*I)*Pi^3 + 
           33318*Zeta[3]))/81))), 
 G[1, 1, 0, 1, x]*(Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (Nc^3*(16 + 656*RATIO[x^(-2)] - 640*RATIO[x^(-1)]) + 
    Nf^2*(Nc*(72*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 
    Nc*(-800/3 - 32*RATIO[(1 - x)^(-1)] + 1664*RATIO[x^(-2)] - 
      (6944*RATIO[x^(-1)])/3 + (1744*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-88/3 + 32*RATIO[(1 - x)^(-1)] - 232*RATIO[x^(-2)] + 
      (1148*RATIO[x^(-1)])/3 + (92*RATIO[x])/3 + 
      Nc^2*(-40 - 784*RATIO[x^(-2)] + 768*RATIO[x^(-1)] + 16*RATIO[x] - 
        16*RATIO[x^2]) + (-4 + 4*RATIO[x^(-2)] + 8*RATIO[x] - 8*RATIO[x^2])/
       Nc^2 - 40*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[0, 0, 1, 0, x]*(Nf^2*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/
       Nc + Nc*(-64*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^3*(16 - 640*RATIO[(1 - x)^(-1)] + 656/(-1 + RATIO[x])^2) + 
    Nc*(320/3 - (6944*RATIO[(1 - x)^(-1)])/3 - 32*RATIO[x^(-1)] + 
      1664/(-1 + RATIO[x])^2 - (496*RATIO[x])/3 - 208*RATIO[x^2]) + 
    Nf*(-116/3 + (1148*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      232/(-1 + RATIO[x])^2 + (148*RATIO[x])/3 + 
      Nc^2*(-40 + 768*RATIO[(1 - x)^(-1)] - 784/(-1 + RATIO[x])^2 + 
        16*RATIO[x] - 16*RATIO[x^2]) + (-4 + 4/(-1 + RATIO[x])^2 + 
        8*RATIO[x] - 8*RATIO[x^2])/Nc^2 - 40*RATIO[x^2])) + 
  G[1, 0, 0, 1, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, 0, x]*(Nc^3*(16 - (32*RATIO[(1 - x)^(-1)])/3 + 
      (16*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1952/3 + 48*RATIO[(1 - x)^(-1)] - 176*RATIO[x^(-2)] + 
      (1360*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 - (1616*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(668/3 - 48*RATIO[(1 - x)^(-1)] + 
      16*RATIO[x^(-2)] - (556*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - 
      (52*RATIO[x])/3 + Nc^2*((32*RATIO[(1 - x)^(-1)])/3 - 
        (28*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 1, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, 0, x]*(Nc^3*(16 + (16*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 160*RATIO[x] + 160*RATIO[x^2]) + 
    Nc*(-1264/3 + (1360*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] + 
      48*RATIO[x^(-1)] - 176/(-1 + RATIO[x])^2 - (2992*RATIO[x])/3 + 
      768*RATIO[x^2]) + Nf*(352/3 - (556*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] - 48*RATIO[x^(-1)] + 16/(-1 + RATIO[x])^2 + 
      (580*RATIO[x])/3 + Nc^2*((-28*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 160*RATIO[x] - 160*RATIO[x^2]) - 
      88*RATIO[x^2] + (4 - 8*RATIO[x] + 8*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, 0, x]*((Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(4768/3 - 1616*RATIO[(1 - x)^(-1)] - (128*RATIO[x^(-1)])/3 + 
      112/(-1 + RATIO[x])^2 + (208*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-1312/3 + 576*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      112/(-1 + RATIO[x])^2 - (460*RATIO[x])/3 + 
      (-16 + 48*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(Nc*(1088 - (160*RATIO[(1 - x)^(-1)])/3 - 
      128*RATIO[x^(-2)] - (3808*RATIO[x^(-1)])/3 + 624*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[(1 - x)^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-376 - (20*RATIO[(1 - x)^(-1)])/3 + (1048*RATIO[x^(-1)])/3 - 
      36*RATIO[x] + (-32 + 80*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[(1 - x)^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((Nf^2*(96*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nc*(6128/3 - (128*RATIO[(1 - x)^(-1)])/3 + 112*RATIO[x^(-2)] - 
      1616*RATIO[x^(-1)] - (2512*RATIO[x])/3 + 384*RATIO[x^2]) + 
    Nf*(-2132/3 + (128*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      576*RATIO[x^(-1)] + (1180*RATIO[x])/3 + 
      (-40 + 96*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 120*RATIO[x^2] + 
      Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 72*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(Nc*(1072 - (3808*RATIO[(1 - x)^(-1)])/3 - 
      (160*RATIO[x^(-1)])/3 - 128/(-1 + RATIO[x])^2 + 656*RATIO[x] - 
      640*RATIO[x^2]) + (Nf^2*(-16 + 128*RATIO[x] - 112*RATIO[x^2]))/Nc + 
    Nc^3*(-16*RATIO[x^(-1)] + 80*RATIO[x] - 80*RATIO[x^2]) + 
    Nf*(-260 + (1048*RATIO[(1 - x)^(-1)])/3 - (20*RATIO[x^(-1)])/3 - 
      268*RATIO[x] + (-8 + 32*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 
      152*RATIO[x^2] + Nc^2*(-20 + 20*RATIO[x^(-1)] - 72*RATIO[x] + 
        72*RATIO[x^2]))) + G[1, 1, 0, 0, x]*
   (Nc^3*((-32*RATIO[(1 - x)^(-1)])/3 - 656*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-112 + (2240*RATIO[(1 - x)^(-1)])/3 - 496*RATIO[x^(-2)] + 
      (1184*RATIO[x^(-1)])/3 + 96/(-1 + RATIO[x])^2 - 1392*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(-24 - (608*RATIO[(1 - x)^(-1)])/3 + 
      140*RATIO[x^(-2)] - (8*RATIO[x^(-1)])/3 - 16/(-1 + RATIO[x])^2 + 
      372*RATIO[x] + Nc^2*(20 + (32*RATIO[(1 - x)^(-1)])/3 + 
        784*RATIO[x^(-2)] - (2272*RATIO[x^(-1)])/3 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + 
      (16 - 4*RATIO[x^(-2)] - 48*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (16 + 112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, x]*
   (Nc^3*((1888*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      656/(-1 + RATIO[x])^2 - 80*RATIO[x] + 80*RATIO[x^2]) + 
    Nc*(-752 + (1184*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] + 
      (2240*RATIO[x^(-1)])/3 - 496/(-1 + RATIO[x])^2 - 112*RATIO[x] + 
      752*RATIO[x^2]) + Nf*(164 - (8*RATIO[(1 - x)^(-1)])/3 - 
      16*RATIO[x^(-2)] - (608*RATIO[x^(-1)])/3 + 140/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + Nc^2*(20 - (2272*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 + 784/(-1 + RATIO[x])^2 + 72*RATIO[x] - 
        72*RATIO[x^2]) - 184*RATIO[x^2] + (40 - 4/(-1 + RATIO[x])^2 - 
        96*RATIO[x] + 72*RATIO[x^2])/Nc^2) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (-96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 96*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*(-3632/3 - 96*RATIO[x^(-3)] - 2848*RATIO[x^(-2)] + 
      (12016*RATIO[x^(-1)])/3 + (4336*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 - 656*RATIO[x^(-2)] + 640*RATIO[x^(-1)] + 240*RATIO[x] - 
      240*RATIO[x^2]) + Nf^2*(Nc*(-72*RATIO[x^(-2)] + 64*RATIO[x^(-1)]) + 
      (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 96*RATIO[x] + 112*RATIO[x^2])/
       Nc) + Nf*(1952/3 + 96*RATIO[x^(-3)] + 432*RATIO[x^(-2)] - 
      (2836*RATIO[x^(-1)])/3 - (1828*RATIO[x])/3 + 408*RATIO[x^2] + 
      (32 - 4*RATIO[x^(-2)] - 80*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
      Nc^2*(100 + 784*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 280*RATIO[x] + 
        280*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   (Nc*(-4144/3 + (12016*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
      2848/(-1 + RATIO[x])^2 + (5360*RATIO[x])/3 - 1616*RATIO[x^2]) + 
    Nc^3*(-64 + 640*RATIO[(1 - x)^(-1)] - 656/(-1 + RATIO[x])^2 + 
      240*RATIO[x] - 240*RATIO[x^2]) + 
    Nf^2*(Nc*(64*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) + 
      (16 - 96*RATIO[(1 - x)^(-1)] + 112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 
        112*RATIO[x^2])/Nc) + Nf*(1348/3 - (2836*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 432/(-1 + RATIO[x])^2 - (620*RATIO[x])/3 + 
      408*RATIO[x^2] + (8 - 4/(-1 + RATIO[x])^2 - 32*RATIO[x] + 
        56*RATIO[x^2])/Nc^2 + Nc^2*(100 - 768*RATIO[(1 - x)^(-1)] + 
        784/(-1 + RATIO[x])^2 - 280*RATIO[x] + 280*RATIO[x^2]))) + 
  G[0, 1, 0, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(3523*I + 3825*Pi) - ((32*I)/45)*(3311*I + 1560*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/3)*(21*I + 5*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 180*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (5400*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((4*(233 - (60*I)*Pi))/15 - (536*RATIO[(1 - x)^(-1)])/5 + 
        196/(15*(-1 + RATIO[x])^2) + ((4*I)/5)*(47*I + 160*Pi)*RATIO[x] + 
        (8*(1 - (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((2*(3251 - (7830*I)*Pi))/45 + ((4*I)/45)*(5137*I + 4335*Pi)*
       RATIO[(1 - x)^(-1)] - (112*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/3)*(-9*I + 5*Pi)*RATIO[x^(-1)] - (((4*I)/15)*(413*I + 540*Pi))/
       (-1 + RATIO[x])^2 + (2*(83 + (1800*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (8*(7 - (57*I)*Pi)*RATIO[x^2])/
       3 + ((-12*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) + (40*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 1, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((16*I)/45)*(1682*I + 3645*Pi) + ((16*I)/3)*(21*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 180*Pi)*RATIO[x^(-2)] - 
      ((32*I)/45)*(3311*I + 1560*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 4680*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 336*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (136/5 + (196*RATIO[x^(-2)])/15 - (536*RATIO[x^(-1)])/5 + 
        (4*(121 + (360*I)*Pi)*RATIO[x])/15 + (8*(1 - (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((4*(1877 - (4725*I)*Pi))/45 - ((16*I)/3)*(-9*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/15)*(413*I + 540*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4335*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5040*Pi)*
       RATIO[x] + Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - 
        (6848*RATIO[x^(-1)])/9 + (5066*RATIO[x])/9 - 320*RATIO[x^2]) + 
      (8*(7 - (57*I)*Pi)*RATIO[x^2])/3 + ((-36*I)*Pi + (4*RATIO[x^(-2)])/3 + 
        (20*RATIO[x^(-1)])/3 + (88*I)*Pi*RATIO[x] - (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 1, 0, x]*(Nc^3*(-2128/9 - (88*RATIO[(1 - x)^(-1)])/9 + 
      (5728*RATIO[x^(-1)])/9 - (4648*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-1682*I + 1335*Pi) + (16*I)*(7*I + 46*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/15)*(1631*I + 2490*Pi)*RATIO[x^(-2)] - 
      ((224*I)/45)*(473*I + 375*Pi)*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-3427*I + 1500*Pi)*
       RATIO[x] + ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-208/9 - (16*RATIO[(1 - x)^(-1)])/9 + (616*RATIO[x^(-1)])/9 - 
        (436*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      ((8*(17 + (10*I)*Pi))/5 + (196*RATIO[x^(-2)])/15 - 
        (536*RATIO[x^(-1)])/5 + (4*(121 - (480*I)*Pi)*RATIO[x])/15 + 
        (8*(1 + (42*I)*Pi)*RATIO[x^2])/3)/Nc) + 
    Nf*((4*(1877 + (165*I)*Pi))/45 - (48*I)*(-I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
      ((28*I)/15)*(59*I + 75*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[x^(-1)] - 
      ((16*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/45)*(923*I + 5640*Pi)*RATIO[x] + 
      Nc^2*(2624/9 + (104*RATIO[(1 - x)^(-1)])/9 - (6848*RATIO[x^(-1)])/9 + 
        (5066*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((12*I)*Pi + (4*RATIO[x^(-2)])/3 + (20*RATIO[x^(-1)])/3 - 
        (40*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/Nc^2)) + 
  G[0, 0, 1, x]*(Nc^3*(-4376/9 + (5728*RATIO[(1 - x)^(-1)])/9 - 
      (88*RATIO[x^(-1)])/9 - (152*RATIO[x])/9 + (800*RATIO[x^2])/3) + 
    Nc*(((-16*I)/45)*(-3523*I + 1275*Pi) - ((224*I)/45)*(473*I + 375*Pi)*
       RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-2)] + 
      (16*I)*(7*I + 46*Pi)*RATIO[x^(-1)] + (((8*I)/15)*(1631*I + 2490*Pi))/
       (-1 + RATIO[x])^2 + (8*(3937 - (1740*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/3)*(17*I + 108*Pi)*RATIO[x^2]) + 
    Nf^2*(Nc*(-380/9 + (616*RATIO[(1 - x)^(-1)])/9 - (16*RATIO[x^(-1)])/9 - 
        (92*RATIO[x])/9 + (88*RATIO[x^2])/3) + 
      (932/15 - (536*RATIO[(1 - x)^(-1)])/5 + 196/(15*(-1 + RATIO[x])^2) - 
        ((4*I)/5)*(-47*I + 120*Pi)*RATIO[x] + (8*(1 + (42*I)*Pi)*RATIO[x^2])/
         3)/Nc) + Nf*((2*(3251 + (2190*I)*Pi))/45 + 
      ((4*I)/45)*(5137*I + 4215*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*I)*Pi*RATIO[x^(-2)] - (48*I)*(-I + 4*Pi)*RATIO[x^(-1)] - 
      (((28*I)/15)*(59*I + 75*Pi))/(-1 + RATIO[x])^2 + 
      (2*(83 + (1920*I)*Pi)*RATIO[x])/45 + 
      Nc^2*(4810/9 - (6848*RATIO[(1 - x)^(-1)])/9 + (104*RATIO[x^(-1)])/9 + 
        (694*RATIO[x])/9 - 320*RATIO[x^2]) + (56*(1 - (9*I)*Pi)*RATIO[x^2])/
       3 + ((36*I)*Pi + (20*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2) - (88*I)*Pi*RATIO[x] + (64*I)*Pi*RATIO[x^2])/
       Nc^2)) + G[1, 0, 0, x]*
   (Nc^3*(2392/9 - (5816*RATIO[x^(-1)])/9 + (3328*RATIO[x])/9 - 
      120*RATIO[x^2]) + Nc*(((16*I)/45)*(1082*I + 1725*Pi) - 
      (16*I)*(81*I + 73*Pi)*RATIO[(1 - x)^(-1)] - (176*I)*Pi*RATIO[x^(-2)] + 
      ((16*I)/45)*(1211*I + 1185*Pi)*RATIO[x^(-1)] + 
      ((32*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(1553*I + 240*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(268/9 - (632*RATIO[x^(-1)])/9 + (172*RATIO[x])/9) + 
      (((-8*I)/15)*(-143*I + 30*Pi) + 8*RATIO[(1 - x)^(-1)] + 
        (1568*RATIO[x^(-1)])/15 + (4*(191 + (480*I)*Pi)*RATIO[x])/15 + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc) + 
    Nf*((4*(2486 - (735*I)*Pi))/45 + (8*I)*(32*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + (16*I)*Pi*RATIO[x^(-2)] - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[x^(-1)] - ((32*I)*(-2*I + 5*Pi))/
       (-1 + RATIO[x])^2 + (2*(5623 - (5520*I)*Pi)*RATIO[x])/45 + 
      ((24*I)/5)*(57*I + 25*Pi)*RATIO[x^2] + 
      Nc^2*(-3002/9 + (6952*RATIO[x^(-1)])/9 - (3374*RATIO[x])/9 + 
        132*RATIO[x^2]) + ((-2*I)*(-3*I + 2*Pi) - 8*RATIO[(1 - x)^(-1)] - 
        4*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + (4*(49 + (18*I)*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 1, x]*(Nc^3*(4640/9 - (5816*RATIO[(1 - x)^(-1)])/9 - 
      (1168*RATIO[x])/9 - 120*RATIO[x^2]) + 
    Nc*((16*(146 + (1605*I)*Pi))/45 + ((16*I)/45)*(1211*I + 1185*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - 
      (16*I)*(81*I + 73*Pi)*RATIO[x^(-1)] - ((176*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((16*I)/45)*(4009*I + 480*Pi)*RATIO[x] + 
      (16*(309 - (40*I)*Pi)*RATIO[x^2])/5) + 
    Nf^2*(Nc*(440/9 - (632*RATIO[(1 - x)^(-1)])/9 - (172*RATIO[x])/9) + 
      (4/5 + (1568*RATIO[(1 - x)^(-1)])/15 + 8*RATIO[x^(-1)] + 
        ((12*I)/5)*(43*I + 40*Pi)*RATIO[x] + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc) + Nf*((2*(4439 - (4290*I)*Pi))/45 - 
      ((4*I)/45)*(1283*I + 2400*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*I)*(-2*I + 5*Pi)*RATIO[x^(-2)] + (8*I)*(32*I + 37*Pi)*
       RATIO[x^(-1)] + ((16*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(6689 + (120*I)*Pi)*RATIO[x])/45 + ((24*I)/5)*(57*I + 25*Pi)*
       RATIO[x^2] + Nc^2*(-5188/9 + (6952*RATIO[(1 - x)^(-1)])/9 + 
        (998*RATIO[x])/9 + 132*RATIO[x^2]) + 
      (2*(29 - (14*I)*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] + ((4*I)/3)*(47*I + 54*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 36*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 1, 1, x]*(Nc^3*(2584/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
      (5728*RATIO[x^(-1)])/9 + (4528*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(6619 - (3615*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((32*I)/15)*(1094*I + 465*Pi)*RATIO[x^(-2)] + 
      ((16*I)/45)*(15236*I + 5025*Pi)*RATIO[x^(-1)] + 
      (32*(932 + (1365*I)*Pi)*RATIO[x])/45 - ((32*I)/15)*(-421*I + 495*Pi)*
       RATIO[x^2]) + Nf*(((44*I)/45)*(662*I + 525*Pi) + 
      (32*I)*Pi*RATIO[(1 - x)^(-1)] + (96*I)*Pi*RATIO[x^(-3)] + 
      ((4*I)/15)*(1459*I + 570*Pi)*RATIO[x^(-2)] - 
      ((4*I)/45)*(11663*I + 5790*Pi)*RATIO[x^(-1)] - 
      ((2*I)/45)*(-2249*I + 7080*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3038/9 - (104*RATIO[(1 - x)^(-1)])/9 + (6848*RATIO[x^(-1)])/9 - 
        (5174*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(25*I + 14*Pi) + (16*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 + 
        (4*(35 - (54*I)*Pi)*RATIO[x])/3 + (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/
       Nc^2) + Nf^2*(Nc*(148/9 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (616*RATIO[x^(-1)])/9 + (700*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (-1352/15 - (392*RATIO[x^(-2)])/15 + (1528*RATIO[x^(-1)])/15 + 
        (4*(407 - (360*I)*Pi)*RATIO[x])/15 + ((8*I)/15)*(59*I + 210*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   (Nc^3*(3392/9 - (5728*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-1)])/9 + 
      (2912*RATIO[x])/9 - (1240*RATIO[x^2])/3) + 
    Nc*((16*(5957 - (3855*I)*Pi))/45 + ((16*I)/45)*(15236*I + 5025*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((32*I)/15)*(1094*I + 465*Pi))/
       (-1 + RATIO[x])^2 + (32*(1594 + (1605*I)*Pi)*RATIO[x])/45 - 
      ((32*I)/15)*(-421*I + 495*Pi)*RATIO[x^2]) + 
    Nf*(((2*I)/45)*(11497*I + 8970*Pi) - ((4*I)/45)*(11663*I + 5790*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((4*I)/15)*(1459*I + 570*Pi))/
       (-1 + RATIO[x])^2 - ((2*I)/45)*(-8383*I + 1920*Pi)*RATIO[x] + 
      (8*(443 + (375*I)*Pi)*RATIO[x^2])/15 + 
      Nc^2*(-3640/9 + (6848*RATIO[(1 - x)^(-1)])/9 - (104*RATIO[x^(-1)])/9 - 
        (3970*RATIO[x])/9 + 508*RATIO[x^2]) + 
      ((2*I)*(I + 2*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-37*I + 18*Pi)*RATIO[x] + 
        (4*(1 + (36*I)*Pi)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(320/9 - (616*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        (356*RATIO[x])/9 - (176*RATIO[x^2])/3) + 
      (((4*I)/15)*(49*I + 60*Pi) + (1528*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) - ((4*I)/5)*(-57*I + 160*Pi)*RATIO[x] + 
        ((8*I)/15)*(59*I + 210*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, x]*(Nc^3*((-8*(416 + 9*Pi^2))/9 - (656*Pi^2*RATIO[x^(-2)])/3 + 
      (632*Pi^2*RATIO[x^(-1)])/3 + (4*(-2347 + 60*Pi^2)*RATIO[x])/9 - 
      (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-38101 + (15488*I)*Pi + 2610*Pi^2))/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      32*Pi^2*RATIO[x^(-3)] - (8*(1391 - (1581*I)*Pi + 459*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*
        RATIO[x^(-1)])/45 + ((4*I)/45)*(27409*I + 2882*Pi)*RATIO[x] - 
      (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/45) + 
    Nf*((15783 - (19670*I)*Pi - 1350*Pi^2)/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      32*Pi^2*RATIO[x^(-3)] + ((9845 - (12072*I)*Pi + 3720*Pi^2)*
        RATIO[x^(-2)])/45 - (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
       45 - (2*(-18336 + (3442*I)*Pi + 735*Pi^2)*RATIO[x])/45 + 
      (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((179 - (300*I)*Pi - 28*Pi^2)/6 + ((9 + (20*I)*Pi - 4*Pi^2)*
          RATIO[x^(-2)])/3 + ((4*I)/3)*(17*I + 4*Pi)*RATIO[x^(-1)] + 
        ((13 + (140*I)*Pi + 36*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((2743 + 80*Pi^2)/6 + (784*Pi^2*RATIO[x^(-2)])/3 - 
        (758*Pi^2*RATIO[x^(-1)])/3 - (-1231 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-356/9 - 24*Pi^2*RATIO[x^(-2)] + (64*Pi^2*RATIO[x^(-1)])/3 - 
        (1166*RATIO[x])/9 + (902*RATIO[x^2])/9) + 
      ((28*(292 - (99*I)*Pi))/45 + (2*(145 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 - (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/
         15 + (4*(-869 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, x]*(Nc^3*((-8*(581 + 9*Pi^2))/9 + (632*Pi^2*RATIO[(1 - x)^(-1)])/
       3 - (656*Pi^2)/(3*(-1 + RATIO[x])^2) + (4*(-1687 + 60*Pi^2)*RATIO[x])/
       9 - (4*(-2017 + 60*Pi^2)*RATIO[x^2])/9) + 
    Nc*((4*(-44395 + (9076*I)*Pi + 960*Pi^2))/45 + 
      (4*(59651 - (28216*I)*Pi + 4770*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      (16*((-21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (8*(1391 - (1581*I)*Pi + 459*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (4*(-14821 + (15706*I)*Pi + 3300*Pi^2)*
        RATIO[x])/45 - (4*(-21115 + (9294*I)*Pi + 1650*Pi^2)*RATIO[x^2])/
       45) + Nf*((29415 - (16702*I)*Pi + 120*Pi^2)/45 - 
      (4*(8357 - (5686*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (16*((9*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 + (9845 - (12072*I)*Pi + 3720*Pi^2)/
       (45*(-1 + RATIO[x])^2) - (2*(-4704 + (6410*I)*Pi + 2205*Pi^2)*
        RATIO[x])/45 + (4*(-1920 + (821*I)*Pi + 245*Pi^2)*RATIO[x^2])/15 + 
      ((91 - (12*I)*Pi - 4*Pi^2)/6 + ((4*I)/3)*(17*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (9 + (20*I)*Pi - 4*Pi^2)/
         (3*(-1 + RATIO[x])^2) + ((101 - (148*I)*Pi + 12*Pi^2)*RATIO[x])/3 - 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
      Nc^2*((3871 + 80*Pi^2)/6 - (758*Pi^2*RATIO[(1 - x)^(-1)])/3 + 
        (784*Pi^2)/(3*(-1 + RATIO[x])^2) - (-855 + 32*Pi^2)*RATIO[x] + 
        (-1043 + 32*Pi^2)*RATIO[x^2])) + 
    Nf^2*(Nc*(-620/9 + (64*Pi^2*RATIO[(1 - x)^(-1)])/3 - 
        (24*Pi^2)/(-1 + RATIO[x])^2 - (638*RATIO[x])/9 + 
        (902*RATIO[x^2])/9) + ((-4*(-1720 - (567*I)*Pi + 30*Pi^2))/45 - 
        (16*(22 + (5*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*(145 - (98*I)*Pi + 280*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-221 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 1, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 351*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (8*(202 + 9*Pi^2)*RATIO[x^(-1)])/27 - (328*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (4*(2017 + 120*Pi^2)*RATIO[x])/9 - 
      (4*(2017 + 120*Pi^2)*RATIO[x^2])/9) + 
    Nc*((8*(19758 - (7324*I)*Pi + 315*Pi^2))/45 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      16*((-4*I)*Pi + 25*Pi^2)*RATIO[x^(-2)] + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[x^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (4*(21115 - (6842*I)*Pi + 3480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (15950*I)*Pi - 450*Pi^2)/45 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
      16*((-4*I)*Pi + 9*Pi^2)*RATIO[x^(-2)] - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (2*(11520 - (5962*I)*Pi + 1785*Pi^2)*RATIO[x])/45 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 837*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 - (4*(451 + 18*Pi^2)*RATIO[x^(-1)])/27 + 
        (392*Pi^2)/(3*(-1 + RATIO[x])^2) - 7*(149 + 8*Pi^2)*RATIO[x] + 
        7*(149 + 8*Pi^2)*RATIO[x^2]) + ((33 + (348*I)*Pi + 28*Pi^2)/6 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - (2*Pi*(-2*I + Pi))/
         (3*(-1 + RATIO[x])^2) - ((57 + (188*I)*Pi + 36*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (16*(5 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (80*RATIO[x^(-1)])/27 - (12*Pi^2)/(-1 + RATIO[x])^2 + 
        (902*RATIO[x])/9 - (902*RATIO[x^2])/9) + 
      (((4*I)/45)*(1252*I + 693*Pi) - (4*(-49 + (10*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/15)*(-49*I + 30*Pi)*
         RATIO[x^(-1)] + (28*((7*I)*Pi + 10*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-545 + (1554*I)*Pi + 180*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, x]*(Nc^3*((-4*(-907 + 18*Pi^2))/9 + 
      (8*(202 + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 - (328*Pi^2*RATIO[x^(-2)])/
       3 + (8*(202 + 351*Pi^2)*RATIO[x^(-1)])/27 + 
      (4*(2017 + 120*Pi^2)*RATIO[x])/9 - (4*(2017 + 120*Pi^2)*RATIO[x^2])/
       9) + Nc*((8*(19758 - (6098*I)*Pi + 1305*Pi^2))/45 + 
      (8*(-1111 + (2520*I)*Pi + 405*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
      (8*((1631*I)*Pi + 1065*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-3333 + (11722*I)*Pi + 2025*Pi^2)*RATIO[x^(-1)])/45 - 
      (16*Pi*(-4*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (4*(-21115 + (11746*I)*Pi + 480*Pi^2)*RATIO[x])/45 - 
      (4*(21115 - (9294*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45) + 
    Nf*((-26291 + (18022*I)*Pi - 4080*Pi^2)/45 - 
      (8*(-93 + (200*I)*Pi + 30*Pi^2)*RATIO[(1 - x)^(-1)])/5 + 
      (2*((826*I)*Pi + 825*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(1674 - (4034*I)*Pi + 135*Pi^2)*RATIO[x^(-1)])/45 + 
      (16*Pi*(-4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
      (2*(-2304 + (778*I)*Pi + 369*Pi^2)*RATIO[x])/9 - 
      (4*(-1920 + (821*I)*Pi + 5*Pi^2)*RATIO[x^2])/15 + 
      Nc^2*((-3043 + 40*Pi^2)/6 - (4*(451 + 18*Pi^2)*RATIO[(1 - x)^(-1)])/
         27 + (392*Pi^2*RATIO[x^(-2)])/3 - (4*(451 + 837*Pi^2)*RATIO[x^(-1)])/
         27 - 7*(149 + 8*Pi^2)*RATIO[x] + 7*(149 + 8*Pi^2)*RATIO[x^2]) + 
      ((33 - (36*I)*Pi + 4*Pi^2)/6 - ((4*I)/3)*(I + 6*Pi)*
         RATIO[(1 - x)^(-1)] - (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 + 
        ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((57 - (196*I)*Pi + 12*Pi^2)*RATIO[x])/3 + 
        ((57 - (4*I)*Pi + 24*Pi^2)*RATIO[x^2])/3)/Nc^2) + 
    Nf^2*(Nc*(488/9 + (80*RATIO[(1 - x)^(-1)])/27 - 12*Pi^2*RATIO[x^(-2)] + 
        (16*(5 + 18*Pi^2)*RATIO[x^(-1)])/27 + (902*RATIO[x])/9 - 
        (902*RATIO[x^2])/9) + ((4*(-1252 - (567*I)*Pi + 30*Pi^2))/45 + 
        ((4*I)/15)*(-49*I + 30*Pi)*RATIO[(1 - x)^(-1)] + 
        (28*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-49 + (10*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        (4*(-545 - (966*I)*Pi + 240*Pi^2)*RATIO[x])/45 + 
        (4*(-545 + (294*I)*Pi + 210*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  Nc^3*((-1394*Pi^4)/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[x]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*RATIO[x^2]*(-2017*Pi^2 + 9*Pi^4 - 1740*Zeta[3]))/9 - 
    (2*(-40380 + 18325*Pi^2 + 72*Pi^4 + 50760*Zeta[3]))/135 + 
    (2*RATIO[x^(-1)]*(-359750 + 44325*Pi^2 + 396*Pi^4 + 376740*Zeta[3]))/
     1215 + (2*RATIO[(1 - x)^(-1)]*(-359750 + 44325*Pi^2 + 17838*Pi^4 + 
       376740*Zeta[3]))/1215) + 
  Nc*((-4*RATIO[x^(-1)]*(-1620 - (7098*I)*Pi - 8199*Pi^2 + (13966*I)*Pi^3 + 
       648*Pi^4 - 71280*Zeta[3] + (16200*I)*Pi*Zeta[3]))/135 + 
    (4*RATIO[(1 - x)^(-1)]*(540 + (2366*I)*Pi + 2733*Pi^2 - (3268*I)*Pi^3 + 
       223*Pi^4 + 15436*Zeta[3] - (27000*I)*Pi*Zeta[3]))/45 + 
    (2*RATIO[x^2]*(21115*Pi^2 - (9294*I)*Pi^3 + 1371*Pi^4 - 23268*Zeta[3] + 
       (36720*I)*Pi*Zeta[3]))/45 - 
    (2*((3502*I)*Pi^3 + 1371*Pi^4 - 21012*Zeta[3] - (49680*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (4*(-1116 - (16483*I)*Pi - 52674*Pi^2 + 
       (20750*I)*Pi^3 + 4425*Pi^4 - 60276*Zeta[3] + (93960*I)*Pi*Zeta[3]))/
     135 - (2*RATIO[x]*(63345*Pi^2 - (30334*I)*Pi^3 + 771*Pi^4 - 
       55092*Zeta[3] + (105840*I)*Pi*Zeta[3]))/135) + 
  Nf*(-(RATIO[x^2]*(3840*Pi^2 - (1642*I)*Pi^3 + 51*Pi^4 - 4384*Zeta[3] + 
        (3840*I)*Pi*Zeta[3]))/15 + ((2612*I)*Pi^3 - 357*Pi^4 - 
      15672*Zeta[3] - (21240*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-5480 + (4462*I)*Pi + 5448*Pi^2 - (3740*I)*Pi^3 - 
       2385*Pi^4 - 232*Zeta[3] - (48600*I)*Pi*Zeta[3]))/90 - 
    (RATIO[x]*(-69120*Pi^2 + (27484*I)*Pi^3 + 4581*Pi^4 + 91344*Zeta[3] - 
       (51840*I)*Pi*Zeta[3]))/270 + 
    (RATIO[x^(-1)]*(16440 - (13386*I)*Pi - 16344*Pi^2 + (12956*I)*Pi^3 + 
       3183*Pi^4 - 9720*Zeta[3] + (77760*I)*Pi*Zeta[3]))/270 + 
    (-11940 + (17972*I)*Pi + 66849*Pi^2 - (44914*I)*Pi^3 - 9357*Pi^4 + 
      24180*Zeta[3] - (179280*I)*Pi*Zeta[3])/270 + 
    Nc^2*((1666*Pi^4)/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(1775215 - 221220*Pi^2 - 2313*Pi^4 - 1802160*Zeta[3]))/
       2430 - (RATIO[x]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (RATIO[x^2]*(-15645*Pi^2 + 86*Pi^4 - 13560*Zeta[3]))/30 + 
      (-76302 + 34835*Pi^2 + 234*Pi^4 + 93744*Zeta[3])/108 - 
      (RATIO[(1 - x)^(-1)]*(-1775215 + 221220*Pi^2 + 85851*Pi^4 + 
         1802160*Zeta[3]))/2430) + 
    (((140*I)*Pi^3 - 17*Pi^4 - 840*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(81 - (114*I)*Pi - 16*Pi^2 + 72*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*(-81 + (114*I)*Pi + 16*Pi^2 - (32*I)*Pi^3 + 
         120*Zeta[3]))/18 + (RATIO[x]*(57*Pi^2 - (68*I)*Pi^3 + 32*Pi^4 + 
         376*Zeta[3] + (864*I)*Pi*Zeta[3]))/6 + 
      (-390 + (1240*I)*Pi + 115*Pi^2 + (20*I)*Pi^3 - 108*Pi^4 - 600*Zeta[3] - 
        (3360*I)*Pi*Zeta[3])/60 - (RATIO[x^2]*(285*Pi^2 - (20*I)*Pi^3 + 
         194*Pi^4 - 40*Zeta[3] + (4320*I)*Pi*Zeta[3]))/30)/Nc^2) + 
  Nf^2*(Nc*((-17*Pi^4)/(5*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(99865 - 12240*Pi^2 - 3672*Pi^4 - 79560*Zeta[3]))/
       1215 + (1947 - 904*Pi^2 - 1944*Zeta[3])/27 - 
      (11*RATIO[x]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (11*RATIO[x^2]*(41*Pi^2 + 24*Zeta[3]))/9 + 
      (RATIO[x^(-1)]*(-19973 + 2448*Pi^2 + 15912*Zeta[3]))/243) + 
    ((14*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      ((2*I)/45)*RATIO[x^(-1)]*(185*I - 159*Pi + (459*I)*Pi^2 + 56*Pi^3 + 
        (2520*I)*Zeta[3]) - (2*RATIO[(1 - x)^(-1)]*(185 + (159*I)*Pi + 
         459*Pi^2 - (16*I)*Pi^3 + 102*Pi^4 + 2280*Zeta[3]))/45 - 
      (2*(-779 - (966*I)*Pi - 1184*Pi^2 - (27*I)*Pi^3 + 28*Pi^4 + 
         126*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-545*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 528*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45 + (2*RATIO[x]*(-545*Pi^2 - (126*I)*Pi^3 + 
         290*Pi^4 + 3048*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc) + 
  G[0, x]*(Nc^3*((4*RATIO[x]*(-7581 + 619*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[x^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + (656*Zeta[3])/
       (-1 + RATIO[x])^2 + (4*(3543 + 1360*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[(1 - x)^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*(((8*I)/15)*(-1111*Pi + (1005*I)*Pi^2 + 20*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(5359 + (6294*I)*Pi - 1407*Pi^2 + (3500*I)*Pi^3 - 
         1800*Zeta[3]))/45 - (((4*I)/45)*(13910*Pi - (57*I)*Pi^2 + 
         2280*Pi^3 + (22860*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(17*Pi^2 - (260*I)*Pi^3 + 12*Zeta[3]))/3 + 
      (4*(-16280 - (18657*I)*Pi + 23238*Pi^2 - (11010*I)*Pi^3 + 
         3780*Zeta[3]))/135 - (4*RATIO[(1 - x)^(-1)]*(-2366 - (52985*I)*Pi + 
         7794*Pi^2 - (4030*I)*Pi^3 + 21780*Zeta[3]))/45) + 
    Nf^2*(Nc*((11*(141 + 44*Pi^2))/27 - (4*(-277 + 213*Pi^2)*RATIO[x^(-1)])/
         81 + (2*(-1749 + 155*Pi^2)*RATIO[x])/27 - (44*Pi^2*RATIO[x^2])/3 + 
        (72*Zeta[3])/(-1 + RATIO[x])^2 - (8*RATIO[(1 - x)^(-1)]*
          (28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[x^(-1)])/15 + 
        (2*(749 + (966*I)*Pi - 838*Pi^2 + (60*I)*Pi^3 - 360*Zeta[3]))/45 + 
        ((4*I)/3)*RATIO[x^2]*(I*Pi^2 + 14*Pi^3 + (84*I)*Zeta[3]) + 
        (2*RATIO[(1 - x)^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 720*Zeta[3]))/
         15 - (2*((-435*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (2*RATIO[x]*(-562 + (588*I)*Pi + 581*Pi^2 - 
           (480*I)*Pi^3 + 2880*Zeta[3]))/45)/Nc) + 
    Nf*(((-2*I)/15)*(-55*I - 1146*Pi + (1065*I)*Pi^2 + 80*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*(2231 + (26552*I)*Pi - 
         4782*Pi^2 + (6250*I)*Pi^3 - 7200*Zeta[3]))/45 + 
      (RATIO[x]*(1408 - (12972*I)*Pi + 311*Pi^2 - (1640*I)*Pi^3 - 
         1080*Zeta[3]))/45 + ((I/45)*(9845*Pi - (1706*I)*Pi^2 + 2760*Pi^3 + 
         (10440*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (4*RATIO[x^2]*(-7*Pi^2 + (59*I)*Pi^3 + 72*Zeta[3]))/3 + 
      (2*(1438 + (5121*I)*Pi - 4677*Pi^2 + (6855*I)*Pi^3 + 4320*Zeta[3]))/
       135 + (-((57 + (192*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + ((32*I)/3)*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]) + (I/6)*(39*I + 124*Pi + (4*I)*Pi^2 + 
          12*Pi^3 + (72*I)*Zeta[3]) + ((27*I)*Pi - 14*Pi^2 + 36*Zeta[3])/
         (9*(-1 + RATIO[x])^2) + (RATIO[x]*(101 + (44*I)*Pi + 28*Pi^2 - 
           (20*I)*Pi^3 + 120*Zeta[3]))/3)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(-35613 + 3227*Pi^2 - 2376*Zeta[3]))/27 + 
        (-33075 - 12244*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[x^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - (784*Zeta[3])/
         (-1 + RATIO[x])^2 + (4*RATIO[(1 - x)^(-1)]*(460 + 5058*Pi^2 + 
           15093*Zeta[3]))/81))) + 
  G[1, x]*(Nc^3*((4*RATIO[x]*(7581 + 1181*Pi^2 - 540*Zeta[3]))/27 - 
      (4*RATIO[(1 - x)^(-1)]*(-1117 + 2049*Pi^2 - 54*Zeta[3]))/81 - 
      (80*RATIO[x^2]*(5*Pi^2 - 3*Zeta[3]))/3 + 656*RATIO[x^(-2)]*Zeta[3] + 
      (4*(-4038 + 1079*Pi^2 + 108*Zeta[3]))/27 - 
      (8*RATIO[x^(-1)]*(202 + 2115*Pi^2 + 6291*Zeta[3]))/81) + 
    Nc*((4*(-203 + (225*I)*Pi + 19782*Pi^2 - (2250*I)*Pi^3 - 60840*Zeta[3]))/
       135 + (4*RATIO[x^2]*(17*Pi^2 - (184*I)*Pi^3 - 444*Zeta[3]))/3 + 
      (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*RATIO[(1 - x)^(-1)]*(3333*Pi - (3015*I)*Pi^2 + 605*Pi^3 + 
        (3990*I)*Zeta[3]) + ((4*I)/45)*RATIO[x^(-1)]*(-2366*I + 52985*Pi + 
        (7794*I)*Pi^2 + 5450*Pi^3 + (30300*I)*Zeta[3]) - 
      ((4*I)/45)*RATIO[x^(-2)]*(13910*Pi - (57*I)*Pi^2 + 4590*Pi^3 + 
        (36720*I)*Zeta[3]) + (4*RATIO[x]*(-5359 - (6294*I)*Pi + 897*Pi^2 + 
         (3240*I)*Pi^3 + 7800*Zeta[3]))/45) + 
    Nf^2*(Nc*((-1947 + 398*Pi^2)/27 - (4*(-277 + 213*Pi^2)*
          RATIO[(1 - x)^(-1)])/81 + (2*(1749 + 241*Pi^2)*RATIO[x])/27 - 
        (44*Pi^2*RATIO[x^2])/3 + 72*RATIO[x^(-2)]*Zeta[3] - 
        (8*RATIO[x^(-1)]*(28 + 225*Pi^2 + 648*Zeta[3]))/81) + 
      ((4*(5 + (49*I)*Pi + 70*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (2*RATIO[x]*(562 - (588*I)*Pi - 521*Pi^2 + (480*I)*Pi^3 - 
           2880*Zeta[3]))/45 + (4*RATIO[x^2]*(-Pi^2 - (14*I)*Pi^3 + 
           84*Zeta[3]))/3 + (2*(187 + (1554*I)*Pi - 287*Pi^2 - (60*I)*Pi^3 + 
           360*Zeta[3]))/45 + (2*RATIO[x^(-1)]*(-53 - (78*I)*Pi + 284*Pi^2 + 
           720*Zeta[3]))/15 - (2*RATIO[x^(-2)]*((-435*I)*Pi + 49*Pi^2 + 
           2520*Zeta[3]))/45)/Nc) + 
    Nf*((RATIO[x]*(-1408 + (12972*I)*Pi + 529*Pi^2 - (5640*I)*Pi^3 - 
         6360*Zeta[3]))/45 - ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/45)*RATIO[x^(-1)]*(-2231*I + 26552*Pi + 
        (4782*I)*Pi^2 + 6170*Pi^3 + (6720*I)*Zeta[3]) + 
      (I/45)*RATIO[x^(-2)]*(9845*Pi - (1706*I)*Pi^2 + 2730*Pi^3 + 
        (10260*I)*Zeta[3]) + (4*RATIO[x^2]*(-7*Pi^2 + (61*I)*Pi^3 + 
         60*Zeta[3]))/3 - (2*RATIO[(1 - x)^(-1)]*(165 - (3438*I)*Pi - 
         3195*Pi^2 - (380*I)*Pi^3 + 3720*Zeta[3]))/45 + 
      (7100 - (28674*I)*Pi - 9681*Pi^2 + (9630*I)*Pi^3 + 77040*Zeta[3])/135 + 
      ((-2*Pi*(-2*I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-57 - (192*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/3)*RATIO[x]*(101*I - 44*Pi + (28*I)*Pi^2 + 20*Pi^3 + 
          (120*I)*Zeta[3]) + (32*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3 + 
        (RATIO[x^(-2)]*((27*I)*Pi - 14*Pi^2 + 36*Zeta[3]))/9 + 
        (163 + (212*I)*Pi + 52*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/6)/Nc^2 + 
      Nc^2*(-(RATIO[x]*(35613 + 5413*Pi^2 - 2376*Zeta[3]))/27 + 
        (38151 - 10058*Pi^2 - 1080*Zeta[3])/54 + 
        (2*RATIO[(1 - x)^(-1)]*(-3031 + 4902*Pi^2 - 108*Zeta[3]))/81 + 
        8*RATIO[x^2]*(20*Pi^2 - 11*Zeta[3]) - 784*RATIO[x^(-2)]*Zeta[3] + 
        (4*RATIO[x^(-1)]*(460 + 5058*Pi^2 + 15093*Zeta[3]))/81))), 
 G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] + 
    Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2)/Nc + Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 
        352*RATIO[x^(-2)] - (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (20*RATIO[x])/3 - 16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-124/3 + (716*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (116*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + (20*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(640/3 - (1040*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] - 
      (496*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (272*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] + Nf*((16 - 12*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        12*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-152/3 - (116*RATIO[(1 - x)^(-1)])/3 + 80*RATIO[x^(-2)] + 
        (716*RATIO[x^(-1)])/3 + 352/(-1 + RATIO[x])^2 + (76*RATIO[x])/3 - 
        16*RATIO[x^2])) - 448*RATIO[x^2] + 
    Nc^2*(464/3 - (496*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] - 
      (1040*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 + (80*RATIO[x])/3 + 
      32*RATIO[x^2])) + G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 
    1856*RATIO[x^(-1)] + 1856*RATIO[x] + 
    Nf*(Nc*(-1472/3 - 96*RATIO[x^(-3)] - 96*RATIO[x^(-2)] + 
        (1648*RATIO[x^(-1)])/3 + (592*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (-24 - 8*RATIO[x^(-1)] + 72*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2864/3 + 96*RATIO[x^(-3)] + 624*RATIO[x^(-2)] - 
      (4432*RATIO[x^(-1)])/3 - (1360*RATIO[x])/3 + 256*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf*(Nc*(-1072/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 96/(-1 + RATIO[x])^3 - 
        96/(-1 + RATIO[x])^2 - (208*RATIO[x])/3 - 64*RATIO[x^2]) + 
      (8 - 8*RATIO[(1 - x)^(-1)] + 8*RATIO[x] - 40*RATIO[x^2])/Nc) - 
    2656*RATIO[x^2] + Nc^2*(2272/3 - (4432*RATIO[(1 - x)^(-1)])/3 - 
      96/(-1 + RATIO[x])^3 + 624/(-1 + RATIO[x])^2 - (176*RATIO[x])/3 + 
      256*RATIO[x^2])) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 
    Nc^2*(-224/3 - (1216*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] + 
      512/(-1 + RATIO[x])^2 - (80*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 + 48*RATIO[(1 - x)^(-1)] - 
        48/(-1 + RATIO[x])^2)/Nc + Nc*(-28/3 + (1108*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 - (76*RATIO[x])/3 + 
        16*RATIO[x^2]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 512*RATIO[x^(-2)] - 
      (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 32*RATIO[x^2]) + 
    608*RATIO[x^2] + Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 1984*RATIO[x^(-1)] - 
    256*RATIO[x] + Nc^2*(-400/3 + 32*RATIO[(1 - x)^(-1)] + 
      512*RATIO[x^(-2)] - (1216*RATIO[x^(-1)])/3 + (272*RATIO[x])/3 - 
      32*RATIO[x^2]) + 608*RATIO[x^2] + 
    Nf*((-24 - 48*RATIO[x^(-2)] + 48*RATIO[x^(-1)])/Nc + 
      Nc*(-56/3 - 32*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
        (1108*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + 16*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    Nc^2*(-1168/3 + 560*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      96/(-1 + RATIO[x])^2 - (112*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(700/3 - 332*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + (352*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (-12 + 20*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 40*RATIO[x^2])/
       Nc)) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 
    Nc^2*(-1568/3 + (128*RATIO[(1 - x)^(-1)])/3 - 96*RATIO[x^(-2)] + 
      560*RATIO[x^(-1)] + (688*RATIO[x])/3 - 96*RATIO[x^2]) + 
    1984*RATIO[x^2] + Nf*(Nc*(1148/3 - (128*RATIO[(1 - x)^(-1)])/3 - 
        332*RATIO[x^(-1)] - (544*RATIO[x])/3 + 32*RATIO[x^2]) + 
      (28 - 32*RATIO[x^(-2)] + 20*RATIO[x^(-1)] - 80*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 
    768*RATIO[x^(-1)] - 1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-400 - (32*RATIO[(1 - x)^(-1)])/3 - 144*RATIO[x^(-2)] + 
      (1888*RATIO[x^(-1)])/3 - 112*RATIO[x] + 256*RATIO[x^2]) + 
    Nf*(Nc*(208 + (32*RATIO[(1 - x)^(-1)])/3 - 176*RATIO[x^(-2)] - 
        (232*RATIO[x^(-1)])/3 - 80*RATIO[x] - 32*RATIO[x^2]) + 
      (16 - 32*RATIO[x^(-2)] + 24*RATIO[x^(-1)] - 72*RATIO[x] + 
        40*RATIO[x^2])/Nc)) + G[1, 0, 0, 0, x]*
   (608 - 768*RATIO[(1 - x)^(-1)] + 544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1920*RATIO[x^2] + Nc^2*(-256 + (1888*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 144/(-1 + RATIO[x])^2 - 400*RATIO[x] + 
      256*RATIO[x^2]) + Nf*(Nc*(96 - (232*RATIO[(1 - x)^(-1)])/3 + 
        (32*RATIO[x^(-1)])/3 - 176/(-1 + RATIO[x])^2 + 144*RATIO[x] - 
        32*RATIO[x^2]) + (-16 + 24*RATIO[(1 - x)^(-1)] - 
        32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 40*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-16 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)] + 
      (-32 - 224*RATIO[x^(-2)] + 256*RATIO[x^(-1)])/Nc^2) - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nc^2*(-368 + 128*RATIO[(1 - x)^(-1)] - 5104*RATIO[x^(-2)] + 
      5696*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 496*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((4 + 16*RATIO[(1 - x)^(-1)] - 144*RATIO[x^(-2)] + 84*RATIO[x^(-1)] - 
        40*RATIO[x^2])/Nc + Nc*(132 + 80*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 2732*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 64*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(-16 + 160*RATIO[(1 - x)^(-1)] + (-32 + 256*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nc^2*(-288 + 5696*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      128*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 336*RATIO[x] - 
      416*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 + 84*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)] - 
        144/(-1 + RATIO[x])^2 + 80*RATIO[x] - 40*RATIO[x^2])/Nc + 
      Nc*(4 - 2732*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] + 
        80*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 + 64*RATIO[x] + 
        64*RATIO[x^2]))) + G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + 
    ((128*I)/15)*(289*I + 30*Pi)*RATIO[(1 - x)^(-1)] - 
    (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-1592/45 + (3776*RATIO[(1 - x)^(-1)])/45 - 
      728/(15*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((64*I)/45)*(863*I + 480*Pi) - ((16*I)/45)*(9086*I + 5295*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] - 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 + (((16*I)/15)*(1928*I + 1065*Pi))/
       (-1 + RATIO[x])^2 + (32*(1511 - (120*I)*Pi)*RATIO[x])/45 + 
      ((32*I)/15)*(484*I + 105*Pi)*RATIO[x^2]) + 
    Nf*(((-8*I)*(-I + 2*Pi) + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (((16*I)/3)*(-8*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (8*(13 + (3*I)*Pi)*RATIO[x])/3 + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(7321 - (4125*I)*Pi))/45 + ((4*I)/45)*(14263*I + 10335*Pi)*
         RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-1)] + 
        ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((8*I)/5)*(419*I + 320*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-1901*I + 1065*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (728*RATIO[x^(-2)])/15 + (3776*RATIO[x^(-1)])/45 + 
      (1856*RATIO[x])/45 - (136*RATIO[x^2])/5) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((32*I)/45)*(1667*I + 1155*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/15)*(1928*I + 1065*Pi)*
       RATIO[x^(-2)] - ((16*I)/45)*(9086*I + 5295*Pi)*RATIO[x^(-1)] + 
      (32*(1393 - (510*I)*Pi)*RATIO[x])/45 + ((32*I)/15)*(484*I + 105*Pi)*
       RATIO[x^2]) + Nf*((8*(5 - (6*I)*Pi) - ((16*I)/3)*(-8*I + 9*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*(-19*I + 15*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*(23*I + 27*Pi)*RATIO[x] + (40*(1 - (3*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((8*(3931 - (2865*I)*Pi))/45 - (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (96*I)*Pi*RATIO[x^(-3)] - ((8*I)/5)*(419*I + 320*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(14263*I + 10335*Pi)*RATIO[x^(-1)] + 
        ((4*I)/45)*(2983*I + 2145*Pi)*RATIO[x] + 
        (8*(407 - (90*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(36/5 - (136*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      (-424/15 + (272*RATIO[(1 - x)^(-1)])/5 - 392/(15*(-1 + RATIO[x])^2) - 
        (112*RATIO[x])/15)/Nc^2 + 44/(15*(-1 + RATIO[x])^2) - 
      (136*RATIO[x])/15 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-1813*I + 585*Pi) + ((8*I)/15)*(-3693*I + 700*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-110*I + 69*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 345*Pi))/(-1 + RATIO[x])^2 - 
      ((64*I)/45)*(-481*I + 90*Pi)*RATIO[x] + (32*(43 - (6*I)*Pi)*RATIO[x^2])/
       3) + Nf*(((12*I)*Pi - ((4*I)/3)*(-13*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-4*I + 3*Pi))/(-1 + RATIO[x])^2 - (56*RATIO[x])/3 + 
        (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (2610*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 3030*Pi)*
         RATIO[(1 - x)^(-1)] + (352*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*(376*I + 183*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 320*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (1395*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + Pi)*
         RATIO[x^2]))) + G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + 
    (128*I)*(4*I + 3*Pi)*RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*
     RATIO[x^(-2)] - ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nf^2*(212/15 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 - 
      (136*RATIO[x^(-1)])/45 - (344*RATIO[x])/15 + 
      (-536/15 - (392*RATIO[x^(-2)])/15 + (272*RATIO[x^(-1)])/5 + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1125*Pi) - ((16*I)/9)*(-110*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 345*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 700*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + ((256*I)/45)*(41*I + 45*Pi)*RATIO[x] + 
      (32*(43 - (6*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((4*I)*(2*I + 13*Pi) - (4*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-4*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 6*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-I + 30*Pi)*RATIO[x] + (8*(4 + (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (4185*I)*Pi))/45 - ((4*I)/9)*(376*I + 183*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 320*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 3030*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (1755*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + Pi)*RATIO[x^2]))) + 
  G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*((4*(9 - (20*I)*Pi))/5 + ((8*I)/45)*(17*I + 900*Pi)*
       RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
      (((-8*I)/15)*(-53*I + 60*Pi) + ((16*I)/5)*(-17*I + 80*Pi)*
         RATIO[(1 - x)^(-1)] - (((56*I)/15)*(-7*I + 60*Pi))/
         (-1 + RATIO[x])^2 - (112*RATIO[x])/15)/Nc^2 - 
      (((4*I)/15)*(11*I + 540*Pi))/(-1 + RATIO[x])^2 - (136*RATIO[x])/15 + 
      16*RATIO[x^2]) + Nc^2*(((-592*I)/45)*(-49*I + 30*Pi) + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((160*I)/9)*(11*I + 9*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(-1043*I + 4455*Pi))/(-1 + RATIO[x])^2 + 
      ((32*I)/45)*(962*I + 435*Pi)*RATIO[x] + 
      (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-52*I)*Pi + ((4*I)/3)*(13*I + 87*Pi)*RATIO[(1 - x)^(-1)] + 
        (16*I)*(-2*I + Pi)*RATIO[x^(-1)] - (((16*I)/3)*(4*I + 33*Pi))/
         (-1 + RATIO[x])^2 + ((8*I)/3)*(7*I + 30*Pi)*RATIO[x] + 
        (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(3883 + (390*I)*Pi))/45 - ((4*I)/45)*(-11537*I + 28560*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-94*I + 27*Pi)*RATIO[x^(-1)] + 
        (((4*I)/5)*(-841*I + 2560*Pi))/(-1 + RATIO[x])^2 + 
        (4*(1879 + (435*I)*Pi)*RATIO[x])/45 + (16*I)*(7*I + 5*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nf^2*((4*(53 - (60*I)*Pi))/15 - 
      (32*RATIO[(1 - x)^(-1)])/9 - ((4*I)/15)*(11*I + 540*Pi)*RATIO[x^(-2)] + 
      ((8*I)/45)*(17*I + 900*Pi)*RATIO[x^(-1)] - (344*RATIO[x])/15 + 
      (((-8*I)/15)*(-67*I + 60*Pi) - ((56*I)/15)*(-7*I + 60*Pi)*
         RATIO[x^(-2)] + ((16*I)/5)*(-17*I + 80*Pi)*RATIO[x^(-1)] + 
        (112*RATIO[x])/15)/Nc^2 + 16*RATIO[x^2]) + 
    Nc^2*(((-16*I)/45)*(-2447*I + 1500*Pi) + ((160*I)/9)*(11*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/15)*(-1043*I + 4455*Pi)*RATIO[x^(-2)] + 
      ((8*I)/15)*(-3693*I + 10220*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((32*I)/45)*(328*I + 825*Pi)*
       RATIO[x] + (32*(43 - (42*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(((-4*I)*(-2*I + 3*Pi) + (16*I)*(-2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(4*I + 33*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(13*I + 87*Pi)*
         RATIO[x^(-1)] - (8*RATIO[x])/3 + (8*(4 - (15*I)*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((4*(4502 + (1725*I)*Pi))/45 + ((16*I)/9)*(-94*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)/5)*(-841*I + 2560*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(-11537*I + 28560*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (4*(641 - (2235*I)*Pi)*RATIO[x])/
         45 + (16*I)*(7*I + 5*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(3304/45 - (6304*RATIO[(1 - x)^(-1)])/45 + (80*RATIO[x^(-2)])/3 - 
      16*RATIO[x^(-1)] + (128 - 224*RATIO[(1 - x)^(-1)] + 16*RATIO[x^(-1)])/
       Nc^2 - (416*RATIO[x])/45 - (24*RATIO[x^2])/5) + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((16*(8179 - (615*I)*Pi))/45 - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[(1 - x)^(-1)] - ((16*I)/3)*(133*I + 117*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[x^(-1)] - 
      ((112*I)*Pi)/(-1 + RATIO[x])^2 + (32*(122 - (285*I)*Pi)*RATIO[x])/45 + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((4*I)/45)*(16397*I + 2325*Pi) + ((68*I)/45)*(-1516*I + 165*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)/3)*(19*I + 132*Pi)*RATIO[x^(-2)] - 
        (4*I)*(-17*I + 73*Pi)*RATIO[x^(-1)] + ((80*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*(103 - (825*I)*Pi)*RATIO[x])/45 + (8*(13 - (90*I)*Pi)*RATIO[x^2])/
         15) + (8*(2 + (5*I)*Pi) - (12*I)*(-12*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/3)*(-7*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-61*I + 3*Pi)*
         RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        (8*(31 - (27*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    Nf^2*(2672/45 - 16*RATIO[(1 - x)^(-1)] + 
      (128 + 16*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-1)])/Nc^2 - 
      (6304*RATIO[x^(-1)])/45 + 80/(3*(-1 + RATIO[x])^2) + 
      (848*RATIO[x])/45 - (24*RATIO[x^2])/5) + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*((16*(8747 - (375*I)*Pi))/45 + 
      ((16*I)/3)*(127*I + 117*Pi)*RATIO[(1 - x)^(-1)] - 
      (112*I)*Pi*RATIO[x^(-2)] - ((16*I)/45)*(-14374*I + 1005*Pi)*
       RATIO[x^(-1)] - (((16*I)/3)*(133*I + 117*Pi))/(-1 + RATIO[x])^2 - 
      ((32*I)/45)*(-446*I + 525*Pi)*RATIO[x] + 
      (288*(2 + (5*I)*Pi)*RATIO[x^2])/5) + 
    Nf*(Nc*(((32*I)/45)*(2027*I + 120*Pi) - (4*I)*(-17*I + 73*Pi)*
         RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-2)] + 
        ((68*I)/45)*(-1516*I + 165*Pi)*RATIO[x^(-1)] + 
        (((8*I)/3)*(19*I + 132*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/45)*(259*I + 1905*Pi)*RATIO[x] + 
        (8*(13 - (90*I)*Pi)*RATIO[x^2])/15) + 
      (8*(8 + I*Pi) - ((4*I)/3)*(-61*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (12*I)*(-12*I + Pi)*RATIO[x^(-1)] + 
        (((16*I)/3)*(-7*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*(-5*I + 3*Pi)*RATIO[x] + ((8*I)/3)*(13*I + 15*Pi)*
         RATIO[x^2])/Nc)) + G[1, 1, x]*
   ((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - (512*I)*Pi*RATIO[(1 - x)^(-1)] - 
    (8*(447 - (30*I)*Pi + 200*Pi^2)*RATIO[x^(-2)])/3 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/15 - 
    (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 554*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)/45)*(1085*I + 666*Pi)*RATIO[x^(-2)] + 
      ((4*I)/45)*(1161*I + 610*Pi)*RATIO[x^(-1)] + ((8*I)/45)*(178*I + 73*Pi)*
       RATIO[x] + (((-4*I)/15)*(-585*I + 134*Pi) - 
        ((4*I)/15)*(-125*I + 98*Pi)*RATIO[x^(-2)] + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[x^(-1)] + 
        (16*(5 + (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-9589 - (21144*I)*Pi + 120*Pi^2))/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      32*Pi^2*RATIO[x^(-3)] - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2)*
        RATIO[x^(-2)])/15 + (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*
        RATIO[x^(-1)])/45 - (8*(5051 - (1090*I)*Pi + 185*Pi^2)*RATIO[x])/15 + 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-150 + (48*I)*Pi + 23*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2)*RATIO[x^(-2)])/3 - 
        (2*(-32 - (50*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*(-37 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(17091 + (22688*I)*Pi + 945*Pi^2))/45 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        32*Pi^2*RATIO[x^(-3)] + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2)*
          RATIO[x^(-2)])/45 - (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*
          RATIO[x^(-1)])/15 - (4*(-5927 + (1652*I)*Pi + 75*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-535*I + 394*Pi) + ((4*I)/45)*(1161*I + 610*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((2*I)/45)*(1085*I + 666*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/45)*(-52*I + 7*Pi)*RATIO[x] + (((-4*I)/15)*(-585*I + 106*Pi) + 
        ((8*I)/15)*(-145*I + 102*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/15)*(-125*I + 98*Pi))/(-1 + RATIO[x])^2 + 
        (16*(5 - (7*I)*Pi)*RATIO[x])/15 - (16*RATIO[x^2])/3)/Nc^2 + 
      (8*(115 - (33*I)*Pi)*RATIO[x^2])/45) + 
    Nc^2*((4*(-4721 - (3816*I)*Pi + 18*Pi^2))/9 + 
      (8*(-16563 + (26281*I)*Pi + 2040*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      (32*((55*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 + 
      (32*Pi^2)/(-1 + RATIO[x])^3 - (4*(-5135 + (10564*I)*Pi + 1150*Pi^2))/
       (15*(-1 + RATIO[x])^2) - (8*(379 - (402*I)*Pi + 175*Pi^2)*RATIO[x])/
       15 + (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf*(((2*(-114 - (12*I)*Pi + 17*Pi^2))/3 - (2*(-32 - (50*I)*Pi + 37*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] + 
        (4*(-13 - (16*I)*Pi + 22*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(-1 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(20895 + (20368*I)*Pi + 375*Pi^2))/45 - 
        (2*(-5398 + (15380*I)*Pi + 1745*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        (32*((47*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/9 - 
        (32*Pi^2)/(-1 + RATIO[x])^3 + (2*(-9005 + (26802*I)*Pi + 4500*Pi^2))/
         (45*(-1 + RATIO[x])^2) + (4*(2123 + (668*I)*Pi + 495*Pi^2)*RATIO[x])/
         45 - (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25944*I)*Pi + 270*Pi^2))/45 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[x^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(543 - (158*I)*Pi + 45*Pi^2)*RATIO[x])/3 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1574*I)*Pi + 60*Pi^2))/45 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      ((80*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/135)*(659*I + 540*Pi)*
       RATIO[x^(-1)] + (4*((11*I)*Pi + 90*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(115 - (73*I)*Pi)*RATIO[x])/45 + ((8*I)/45)*(115*I + 33*Pi)*
       RATIO[x^2] + ((4*(253 + (374*I)*Pi + 20*Pi^2))/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((8*I)/15)*(49*I + 30*Pi)*RATIO[x^(-1)] + (56*((-7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) - ((16*I)/15)*(-5*I + 7*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 + 31*Pi^2))/3 - (4*(-10 + (109*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (16*((-7*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/
         3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 
        (8*Pi*(-8*I + Pi))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 + (48*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (27188*I)*Pi + 1710*Pi^2))/45 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2))/(15*(-1 + RATIO[x])^2) + 
        (4*(-4025 + (1292*I)*Pi + 75*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nc^2*((4*(16651 + (25680*I)*Pi + 540*Pi^2))/45 - 
      (8*(16574 + (17100*I)*Pi + 4365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (8*((-2086*I)*Pi + 1815*Pi^2)*RATIO[x^(-2)])/15 - 
      (8*(16574 + (55377*I)*Pi + 11925*Pi^2)*RATIO[x^(-1)])/135 + 
      (16*((133*I)*Pi + 102*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(905 - (234*I)*Pi + 45*Pi^2)*RATIO[x])/5 - 
      (8*(2715 - (746*I)*Pi + 180*Pi^2)*RATIO[x^2])/15) + 
    Nf^2*((2*(-1001 + (1414*I)*Pi + 60*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 540*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*((11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 - 
      (4*(-659 + (4710*I)*Pi + 900*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (8*(115 + (7*I)*Pi)*RATIO[x])/45 + 
      ((8*I)/45)*(115*I + 33*Pi)*RATIO[x^2] + 
      ((4*(253 + (346*I)*Pi + 20*Pi^2))/15 + ((8*I)/15)*(49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/15 - 
        (8*(49 + (318*I)*Pi + 80*Pi^2)*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x] + (16*RATIO[x^2])/3)/Nc^2) + 
    Nf*(((-2*(-24 - (60*I)*Pi + 25*Pi^2))/3 + (2*(20 - (50*I)*Pi + 23*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (8*((-8*I)*Pi + Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-10 + (109*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*((-7*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(-19 - (12*I)*Pi + 2*Pi^2)*RATIO[x])/3 - 
        (4*(-19 + (18*I)*Pi + 5*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(17133 + (25588*I)*Pi + 1140*Pi^2))/45 + 
        (2*(39274 + (17010*I)*Pi + 15255*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (4*((-2523*I)*Pi + 1990*Pi^2)*RATIO[x^(-2)])/15 + 
        (4*(19637 + (47865*I)*Pi + 11700*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 162*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(4025 + (308*I)*Pi + 495*Pi^2)*RATIO[x])/45 + 
        (4*(4025 - (492*I)*Pi + 210*Pi^2)*RATIO[x^2])/45))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*((4*RATIO[x^2]*(2715*Pi^2 - (746*I)*Pi^3 + 45*Pi^4 + 1288*Zeta[3] + 
       (120*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(16290*Pi^2 - (4388*I)*Pi^3 + 217*Pi^4 + 7200*Zeta[3] - 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (4*RATIO[x^(-1)]*((205579*I)*Pi + 58158*Pi^2 + (102648*I)*Pi^3 + 
       1080*Pi^4 - 398520*Zeta[3] + (49140*I)*Pi*Zeta[3]))/405 + 
    (2*((-6832*I)*Pi^3 + 1617*Pi^4 + 40992*Zeta[3] - (106920*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*(-13388 + (340380*I)*Pi + 149481*Pi^2 + 
       (215352*I)*Pi^3 + 8316*Pi^4 - 406368*Zeta[3] + (187920*I)*Pi*Zeta[3]))/
     405 - (4*RATIO[(1 - x)^(-1)]*((-205579*I)*Pi - 58158*Pi^2 - 
       (64371*I)*Pi^3 + 6138*Pi^4 + 168858*Zeta[3] - (583740*I)*Pi*Zeta[3]))/
     405) + G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*
     RATIO[x^(-2)] + Nf*(((4*(15 + (24*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 4*Pi^2 + (7*I)*Pi^3 - 
           42*Zeta[3]))/3 + 2*(2 - (46*I)*Pi - 2*Pi^2 + I*Pi^3 - 6*Zeta[3]) + 
        (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*RATIO[x^2]*((4*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
        ((4*I)/9)*RATIO[x^(-1)]*(69*I - 96*Pi - (11*I)*Pi^2 + 36*Pi^3 + 
          (216*I)*Zeta[3]) + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (22*I)*Pi^2 + 
          66*Pi^3 + (396*I)*Zeta[3]))/Nc + 
      Nc*((-2*RATIO[(1 - x)^(-1)]*((-39274*I)*Pi + 40140*Pi^2 + 
           (1095*I)*Pi^3 - 8730*Zeta[3]))/135 + 
        (4*(28303 - (9969*I)*Pi - 5703*Pi^2 - (9585*I)*Pi^3 - 6885*Zeta[3]))/
         405 + (8*RATIO[x^2]*(21*Pi^2 - (11*I)*Pi^3 - 6*Zeta[3]))/3 + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((2*I)/405)*RATIO[x]*(97414*I + 44556*Pi + (7383*I)*Pi^2 + 
          13905*Pi^3 + (12150*I)*Zeta[3]) - ((2*I)/45)*RATIO[x^(-2)]*
         (9005*Pi - (14033*I)*Pi^2 + 10200*Pi^3 + (38160*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[x^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          127935*Pi^3 + (450900*I)*Zeta[3]))) + 
    Nf^2*((4*((659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
      (4*(3616 - (1194*I)*Pi + 1107*Pi^2)*RATIO[x])/405 - 8*Pi^2*RATIO[x^2] + 
      ((56*((-7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9 + (4*(324 - (996*I)*Pi + 95*Pi^2 + 
           (60*I)*Pi^3 - 360*Zeta[3]))/45 + ((4*I)/9)*RATIO[x^(-2)]*
         (-75*Pi - (49*I)*Pi^2 + 84*Pi^3 + (504*I)*Zeta[3]) - 
        ((4*I)/15)*RATIO[x^(-1)]*(-27*I - 192*Pi - (180*I)*Pi^2 + 160*Pi^3 + 
          (960*I)*Zeta[3]))/Nc^2 + (2*(692 - (10236*I)*Pi - 3447*Pi^2 + 
         (540*I)*Pi^3 - 3240*Zeta[3]))/405 + ((2*I)/45)*RATIO[x^(-2)]*
       (1085*Pi + (151*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) - 
      ((2*I)/405)*RATIO[x^(-1)]*(2471*I + 17064*Pi + (1242*I)*Pi^2 + 
        5400*Pi^3 + (32400*I)*Zeta[3])) + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((8*RATIO[x]*(123863 - (54282*I)*Pi + 11541*Pi^2 - 
         (9450*I)*Pi^3 - 7290*Zeta[3]))/405 + 
      (8*(-110269 + (24999*I)*Pi + 7617*Pi^2 + (10935*I)*Pi^3 - 
         1620*Zeta[3]))/405 + ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (16574*Pi + (17415*I)*Pi^2 + 885*Pi^3 + (4770*I)*Zeta[3]) + 
      ((4*I)/15)*RATIO[x^(-2)]*(5135*Pi - (4284*I)*Pi^2 + 3780*Pi^3 + 
        (14760*I)*Zeta[3]) - ((4*I)/405)*RATIO[x^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 130320*Pi^3 + 
        (461160*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (30*I)*Pi^3 + 
         12*Zeta[3]))/3)) + 
  Nf^2*(((4*I)/135)*RATIO[x]*((345*I)*Pi^2 + 59*Pi^3 + (462*I)*Zeta[3]) + 
    ((2*I)/405)*RATIO[x^(-1)]*(2471*Pi + (6219*I)*Pi^2 + 5316*Pi^3 + 
      (29160*I)*Zeta[3]) + (4*RATIO[x^2]*(115*Pi^2 - (33*I)*Pi^3 + 
       234*Zeta[3]))/45 + (-2604 + (5744*I)*Pi + 6871*Pi^2 - (2362*I)*Pi^3 + 
      66*Pi^4 + 9276*Zeta[3] - (2160*I)*Pi*Zeta[3])/135 + 
    (2*((-89*I)*Pi^3 + 99*Pi^4 + 534*Zeta[3] - (3240*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      ((-2471*I)*Pi + 6219*Pi^2 - (1146*I)*Pi^3 + 990*Pi^4 + 4140*Zeta[3] - 
       (32400*I)*Pi*Zeta[3]))/405 + ((-8*Pi^2*RATIO[x^2])/3 + 
      ((4*I)/45)*RATIO[x^(-1)]*(-81*Pi + (175*I)*Pi^2 + 420*Pi^3 + 
        (2520*I)*Zeta[3]) + (8*RATIO[x]*(15*Pi^2 - (7*I)*Pi^3 + 42*Zeta[3]))/
       45 + (28*((-7*I)*Pi^3 + 11*Pi^4 + 42*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (2*(-564 + (1776*I)*Pi + 265*Pi^2 - 
         (586*I)*Pi^3 + 22*Pi^4 + 3516*Zeta[3] - (720*I)*Pi*Zeta[3]))/45 - 
      (4*RATIO[(1 - x)^(-1)]*((81*I)*Pi + 175*Pi^2 - (72*I)*Pi^3 + 88*Pi^4 + 
         432*Zeta[3] - (2880*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi + (88*I)*Pi^2 + 66*Pi^3 + 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) + 
      (RATIO[x^2]*(-38*Pi^2 + (36*I)*Pi^3 + 13*Pi^4 + 136*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/3 - (2*RATIO[x]*(-95*Pi^2 + (40*I)*Pi^3 + 
         21*Pi^4 + 640*Zeta[3] + (660*I)*Pi*Zeta[3]))/15 + 
      (2*((-60*I)*Pi^3 + 127*Pi^4 + 360*Zeta[3] - (3600*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi + 
         3520*Pi^2 - (960*I)*Pi^3 + 367*Pi^4 + 5760*Zeta[3] - 
         (6120*I)*Pi*Zeta[3]))/90 + (-1440 + (2520*I)*Pi - 240*Pi^2 - 
        (1080*I)*Pi^3 + 167*Pi^4 + 2160*Zeta[3] + (6840*I)*Pi*Zeta[3])/90)/
     Nc + Nc*((-2*RATIO[x^2]*(4025*Pi^2 - (492*I)*Pi^3 + 48*Pi^4 + 
         2676*Zeta[3]))/45 + (RATIO[x]*(24150*Pi^2 - (1352*I)*Pi^3 + 
         1335*Pi^4 + 6456*Zeta[3] - (5400*I)*Pi*Zeta[3]))/135 - 
      (2*((-2713*I)*Pi^3 + 287*Pi^4 + 16278*Zeta[3] - (53640*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[x^(-1)]*((45187*I)*Pi + 77157*Pi^2 + 
         (93432*I)*Pi^3 + 2160*Pi^4 - 343440*Zeta[3] + 
         (104760*I)*Pi*Zeta[3]))/405 + (88168 + (44952*I)*Pi + 268698*Pi^2 + 
        (427344*I)*Pi^3 + 26127*Pi^4 - 828792*Zeta[3] + 
        (660960*I)*Pi*Zeta[3])/810 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 308628*Pi^2 + (216288*I)*Pi^3 - 981*Pi^4 - 
         429120*Zeta[3] + (2648160*I)*Pi*Zeta[3]))/810)) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    Nf^2*((-2*(-7924 + (12624*I)*Pi + 2853*Pi^2))/405 + 
      (2*(2471 - (17064*I)*Pi + 1242*Pi^2)*RATIO[(1 - x)^(-1)])/405 + 
      (4*((659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (2*((-1085*I)*Pi + 151*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (4*(-3616 + (1194*I)*Pi + 513*Pi^2)*RATIO[x])/405 + 
      ((4*(564 - (996*I)*Pi + 25*Pi^2))/45 - (4*(9 - (64*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/5 + (56*((-7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/
         15 + (4*((-75*I)*Pi + 49*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (8*(-24 + 7*Pi^2)*RATIO[x])/9)/Nc^2 - 8*Pi^2*RATIO[x^2]) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi + (17415*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (8*RATIO[x]*(-123863 + (54282*I)*Pi + 11679*Pi^2 - (3060*I)*Pi^3 - 
         21330*Zeta[3]))/405 - ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (205579*I + 379998*Pi - (178149*I)*Pi^2 + 44640*Pi^3 - 
        (52920*I)*Zeta[3]) + (16*RATIO[x^2]*(-43*Pi^2 + (18*I)*Pi^3 + 
         84*Zeta[3]))/3 + (4*((5135*I)*Pi + 4284*Pi^2 + (1040*I)*Pi^3 + 
         1680*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (8*(13594 - (29283*I)*Pi + 7548*Pi^2 + (8010*I)*Pi^3 + 3780*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 - 
        (4*I)*(-5*I + 8*Pi)*RATIO[x] + (2*(36 - (90*I)*Pi + 2*Pi^2 - 
           (3*I)*Pi^3 + 18*Zeta[3]))/3 + 
        (4*RATIO[x^2]*(-4*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/3 + 
        (4*((-39*I)*Pi - 22*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 - (192*I)*Pi + 
           22*Pi^2 - (21*I)*Pi^3 + 126*Zeta[3]))/9)/Nc + 
      Nc*(((4*I)/135)*(19637*Pi + (20070*I)*Pi^2 + 180*Pi^3)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(21*Pi^2 - (7*I)*Pi^3 - 30*Zeta[3]))/3 - 
        (((2*I)/45)*(9005*Pi - (14033*I)*Pi^2 + 3480*Pi^3 - 
           (2160*I)*Zeta[3]))/(-1 + RATIO[x])^2 + ((2*I)/405)*
         RATIO[(1 - x)^(-1)]*(45187*I + 273888*Pi - (173976*I)*Pi^2 + 
          51345*Pi^3 - (8640*I)*Zeta[3]) + 
        (2*(-40808 + (24618*I)*Pi - 7449*Pi^2 - (17865*I)*Pi^3 + 
           10800*Zeta[3]))/405 + (2*RATIO[x]*(97414 - (44556*I)*Pi - 
           15297*Pi^2 - (4905*I)*Pi^3 + 35910*Zeta[3]))/405))), 
 G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + ((16*I)/15)*(-3199*I + 780*Pi)*
     RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
    (64*I)*(8*I + Pi)*RATIO[x^(-1)] - (((16*I)/5)*(-571*I + 320*Pi))/
     (-1 + RATIO[x])^2 + (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-3788/45 + (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (104*RATIO[x])/9 + 
      (-1976/15 + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (352*RATIO[x])/5 - (392*RATIO[x^2])/15)/
       Nc^2 + (196*RATIO[x^2])/15) + Nc^2*(((8*I)/45)*(20957*I + 3630*Pi) - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[(1 - x)^(-1)] - 
      (192*I)*Pi*RATIO[x^(-2)] + ((16*I)/9)*(101*I + 108*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (8*(14911 + (3360*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 225*Pi)*
       RATIO[x^2]) + Nf*(((-4*I)*(-15*I + 14*Pi) + ((4*I)/3)*(-41*I + 66*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(4*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 + I*Pi)*RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (1985*I)*Pi))/15 + ((4*I)/45)*(34693*I + 10725*Pi)*
         RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(13*I + 18*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 460*Pi))/(-1 + RATIO[x])^2 - 
        ((4*I)/3)*(-1011*I + 163*Pi)*RATIO[x] + 
        (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    Nf^2*(-2224/45 - (136*RATIO[x^(-2)])/5 + (1856*RATIO[x^(-1)])/45 + 
      (3776*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((16*I)/45)*(3334*I + 285*Pi) + (32*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((32*I)/15)*(484*I + 15*Pi)*RATIO[x^(-2)] - 
      ((16*I)/45)*(2786*I + 255*Pi)*RATIO[x^(-1)] + 
      (32*(4543 + (570*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((8*(3931 + (285*I)*Pi))/45 - 
        (32*I)*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/15)*(407*I + 30*Pi)*
         RATIO[x^(-2)] + ((4*I)/45)*(2983*I + 75*Pi)*RATIO[x^(-1)] - 
        ((4*I)/45)*(-14263*I + 4155*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (8*(5 + (3*I)*Pi) + (40*RATIO[x^(-2)])/3 - (184*RATIO[x^(-1)])/3 + 
        (8*(19 - (18*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/
       Nc)) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nc^2*((112*(137 + (345*I)*Pi))/45 - ((16*I)/3)*(-13*I + 279*Pi)*
       RATIO[(1 - x)^(-1)] - (32*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[x^(-1)] + 
      (((16*I)/3)*(-133*I + 225*Pi))/(-1 + RATIO[x])^2 + 
      (16*(1076 - (14685*I)*Pi)*RATIO[x])/45 + ((32*I)/5)*(559*I + 785*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(287 - (1104*I)*Pi))/9 + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*(-134*I + 3*Pi)*RATIO[x^(-1)] - 
        (((8*I)/3)*(-19*I + 246*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(409*I + 5475*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (4*(27 - (10*I)*Pi) + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*(10*I + Pi)*RATIO[x^(-1)] - 
        (((16*I)/3)*(7*I + 6*Pi))/(-1 + RATIO[x])^2 - (8*I)*(-12*I + 11*Pi)*
         RATIO[x] + (128*I)*Pi*RATIO[x^2])/Nc) + 
    Nf^2*(8*(7 + (2*I)*Pi) - (112*RATIO[(1 - x)^(-1)])/3 + 
      (32*RATIO[x^(-1)])/3 + 80/(3*(-1 + RATIO[x])^2) - 
      (16*I)*(-7*I + 10*Pi)*RATIO[x] + ((16*I)/3)*(2*I + 27*Pi)*RATIO[x^2] + 
      ((32*(34 + (15*I)*Pi))/15 - 16*RATIO[(1 - x)^(-1)] + 
        (224*RATIO[x^(-1)])/15 - ((64*I)/5)*(-9*I + 20*Pi)*RATIO[x] + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((8*I)/45)*(20957*I + 5220*Pi) - ((8*I)/3)*(2191*I + 460*Pi)*
       RATIO[(1 - x)^(-1)] + (320*I)*Pi*RATIO[x^(-2)] - 
      ((16*I)/9)*(-101*I + 150*Pi)*RATIO[x^(-1)] + 
      (((16*I)/15)*(1043*I + 885*Pi))/(-1 + RATIO[x])^2 + 
      (248*(481 - (990*I)*Pi)*RATIO[x])/45 + ((16*I)/15)*(1646*I + 4905*Pi)*
       RATIO[x^2]) + Nf*(((-20*I)*(-3*I + 2*Pi) + ((4*I)/3)*(-41*I + 42*Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/3)*(2*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        8*(2 - (11*I)*Pi)*RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*(7298 - (2115*I)*Pi))/15 + ((4*I)/45)*(34693*I + 8490*Pi)*
         RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-2)] + 
        ((16*I)/9)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
        (((4*I)/5)*(841*I + 700*Pi))/(-1 + RATIO[x])^2 + 
        (4*I)*(337*I + 691*Pi)*RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/
         15)) + Nf^2*(((4*I)/45)*(947*I + 180*Pi) + 
      (6016*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      44/(15*(-1 + RATIO[x])^2) + (8*(13 - (180*I)*Pi)*RATIO[x])/9 + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (((8*I)/15)*(247*I + 60*Pi) + (3328*RATIO[(1 - x)^(-1)])/15 - 
        392/(15*(-1 + RATIO[x])^2) + (32*(11 - (40*I)*Pi)*RATIO[x])/5 + 
        ((56*I)/15)*(7*I + 60*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((16*(5836 - (1305*I)*Pi))/45 + ((80*I)/9)*(22*I + 87*Pi)*
       RATIO[(1 - x)^(-1)] + (5968*RATIO[x^(-2)])/15 + 
      ((16*I)/3)*(109*I + 22*Pi)*RATIO[x^(-1)] - 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((8*I)/45)*(-26281*I + 3330*Pi)*
       RATIO[x] + (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(1268/45 - (32*RATIO[(1 - x)^(-1)])/9 + (88*RATIO[x^(-2)])/15 - 
      (584*RATIO[x^(-1)])/45 - (488*RATIO[x])/9 + (148*RATIO[x^2])/5 + 
      (536/15 - (112*RATIO[x^(-1)])/15 - (272*RATIO[x])/5 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(16*I + 5*Pi) - (4*I)*(8*I + 13*Pi)*RATIO[(1 - x)^(-1)] - 
        24*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + ((32*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((20*I)/3)*(5*I + 3*Pi)*RATIO[x] + (64*RATIO[x^2])/3)/Nc + 
      Nc*(((4*I)/15)*(4408*I + 945*Pi) - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[(1 - x)^(-1)] - (656*RATIO[x^(-2)])/15 + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[x^(-1)] + 
        ((352*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 + (162*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/5)*(-1489*I + 200*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nf^2*(4744/45 - (6304*RATIO[(1 - x)^(-1)])/45 + 
      (80*RATIO[x^(-2)])/3 - (80*RATIO[x^(-1)])/3 + 
      (96 - 224*RATIO[(1 - x)^(-1)] - 16*RATIO[x])/Nc^2 - 
      (1856*RATIO[x])/45 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(9034 - (1065*I)*Pi))/45 + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[(1 - x)^(-1)] + (2224*RATIO[x^(-2)])/3 - 
      (2704*RATIO[x^(-1)])/3 - ((112*I)*Pi)/(-1 + RATIO[x])^2 - 
      ((16*I)/45)*(-5696*I + 1155*Pi)*RATIO[x] + 
      (16*(311 + (10*I)*Pi)*RATIO[x^2])/5) + 
    Nf*((4*(22 + (5*I)*Pi) - (4*I)*(-36*I + 13*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*RATIO[x^(-2)])/3 - (64*RATIO[x^(-1)])/3 + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + (4*(23 + (15*I)*Pi)*RATIO[x])/3 + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(16217*I + 3000*Pi) - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[(1 - x)^(-1)] - 
        (488*RATIO[x^(-2)])/3 + (584*RATIO[x^(-1)])/3 + 
        ((80*I)*Pi)/(-1 + RATIO[x])^2 + (8*(6149 + (870*I)*Pi)*RATIO[x])/45 + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(5146 - (2535*I)*Pi))/45 + ((32*I)/45)*(10529*I + 3135*Pi)*
       RATIO[(1 - x)^(-1)] - (64*I)*Pi*RATIO[x^(-1)] + 
      ((96*I)*Pi)/(-1 + RATIO[x])^3 - (((16*I)/15)*(2359*I + 1665*Pi))/
       (-1 + RATIO[x])^2 + (64*(1726 + (3675*I)*Pi)*RATIO[x])/45 + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((-16*I)*Pi - (272*RATIO[(1 - x)^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (16*(29 + (30*I)*Pi)*RATIO[x])/3 - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      ((32*(11 - (15*I)*Pi))/15 - (3056*RATIO[(1 - x)^(-1)])/15 + 
        784/(15*(-1 + RATIO[x])^2) + (16*(31 + (80*I)*Pi)*RATIO[x])/5 + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((4*(3 + (17*I)*Pi) - ((76*I)/3)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(7*I + 9*Pi))/(-1 + RATIO[x])^2 + 
        (4*(37 + (45*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*(-7*I + 15*Pi)*
         RATIO[x^2])/Nc + Nc*(((8*I)/9)*(1186*I + 771*Pi) - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[(1 - x)^(-1)] + 
        (64*I)*Pi*RATIO[x^(-1)] - ((96*I)*Pi)/(-1 + RATIO[x])^3 + 
        (((16*I)/3)*(283*I + 174*Pi))/(-1 + RATIO[x])^2 - 
        ((8*I)/9)*(-1180*I + 2991*Pi)*RATIO[x] + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + 
    (64*I)*(8*I + Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*
     RATIO[x^(-2)] + ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + Nc^2*((64*(1459 - (555*I)*Pi))/45 + 
      ((32*I)/9)*(55*I + 189*Pi)*RATIO[(1 - x)^(-1)] - 
      ((16*I)/15)*(373*I + 420*Pi)*RATIO[x^(-2)] + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[x^(-1)] - 
      ((416*I)*Pi)/(-1 + RATIO[x])^2 + ((8*I)/45)*(26281*I + 30660*Pi)*
       RATIO[x] + (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*((4*(317 - (180*I)*Pi))/45 - (32*RATIO[(1 - x)^(-1)])/9 + 
      (88*RATIO[x^(-2)])/15 - (584*RATIO[x^(-1)])/45 + 
      ((8*I)/9)*(61*I + 180*Pi)*RATIO[x] + (4*(37 - (180*I)*Pi)*RATIO[x^2])/
       5 + ((8*(67 - (60*I)*Pi))/15 - (112*RATIO[x^(-1)])/15 + 
        ((16*I)/5)*(17*I + 80*Pi)*RATIO[x] + (56*(7 - (60*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + 
    Nf*(((4*I)*(16*I + Pi) - (16*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*I)*(-3*I + 5*Pi)*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        ((4*I)/3)*(25*I + 87*Pi)*RATIO[x] + (16*(4 - (33*I)*Pi)*RATIO[x^2])/
         3)/Nc + Nc*(((76*I)/15)*(232*I + 65*Pi) - ((16*I)/9)*(94*I + 171*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)/15)*(41*I + 75*Pi)*RATIO[x^(-2)] - 
        ((4*I)/45)*(1652*I + 2235*Pi)*RATIO[x^(-1)] + 
        ((128*I)*Pi)/(-1 + RATIO[x])^2 + (8*(769 - (952*I)*Pi)*RATIO[x])/3 + 
        ((4*I)/5)*(1489*I + 2560*Pi)*RATIO[x^2]))) + 
  G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] + 
    Nf^2*(-16 + 128*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
      160*RATIO[x] + (-32 + 192*RATIO[(1 - x)^(-1)] - 224/(-1 + RATIO[x])^2 + 
        256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 
    2656*RATIO[x^2] + Nf*((136 - 24*RATIO[(1 - x)^(-1)] + 
        16/(-1 + RATIO[x])^2 - 8*RATIO[x] + 16*RATIO[x^2])/Nc + 
      Nc*(5000/3 - (15080*RATIO[(1 - x)^(-1)])/3 - 96/(-1 + RATIO[x])^3 + 
        4576/(-1 + RATIO[x])^2 - (13240*RATIO[x])/3 + 4864*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-7664/3 + (27200*RATIO[(1 - x)^(-1)])/3 + 
      96/(-1 + RATIO[x])^3 - 8912/(-1 + RATIO[x])^2 + (27136*RATIO[x])/3 - 
      9200*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 0, x]*
   (256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 2688*RATIO[x^(-1)] - 
    64/(-1 + RATIO[x])^2 + 1600*RATIO[x] + 
    Nf^2*(-16 + 160*RATIO[x] + (-32 + 256*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nf*((-36 - 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)] + 
        140*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-108 - 272*RATIO[(1 - x)^(-1)] + 64*RATIO[x^(-2)] - 
        40*RATIO[x^(-1)] + 128/(-1 + RATIO[x])^2 - 1956*RATIO[x] + 
        1808*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-160 + 640*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      416*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 4304*RATIO[x] - 
      4160*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 0, 1, 1, x]*
   (288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
    Nf^2*(128*RATIO[(1 - x)^(-1)] + (192*RATIO[(1 - x)^(-1)] - 
        224/(-1 + RATIO[x])^2)/Nc^2 - 144/(-1 + RATIO[x])^2) - 
    2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] - 1568*RATIO[x^2] + 
    Nf*((-60 + 204*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2 + 
        20*RATIO[x] - 32*RATIO[x^2])/Nc + 
      Nc*(-228 - 1812*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 
        32*RATIO[x^(-1)] + 2288/(-1 + RATIO[x])^2 - 292*RATIO[x] + 
        304*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(112 + 4480*RATIO[(1 - x)^(-1)] - 192*RATIO[x^(-2)] + 
      192*RATIO[x^(-1)] - 5104/(-1 + RATIO[x])^2 + 736*RATIO[x] - 
      736*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 0, 1, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 0, x]*
   (-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((20 - 52*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(296/3 - (1132*RATIO[(1 - x)^(-1)])/3 - 
        64*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 + 80/(-1 + RATIO[x])^2 + 
        (872*RATIO[x])/3 + 112*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-176/3 + (1648*RATIO[(1 - x)^(-1)])/3 + 320*RATIO[x^(-2)] - 
      (1120*RATIO[x^(-1)])/3 - 112/(-1 + RATIO[x])^2 - (1568*RATIO[x])/3 - 
      32*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 0, 1, x]*
   (-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 
    320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 448*RATIO[x^2] + 
    Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nf*((32 - 52*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
        32/(-1 + RATIO[x])^2 + 16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(616/3 - (1772*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        352/(-1 + RATIO[x])^2 + (940*RATIO[x])/3 + 16*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-640/3 + (2192*RATIO[(1 - x)^(-1)])/3 - 
      32*RATIO[x^(-2)] + (256*RATIO[x^(-1)])/3 - 320/(-1 + RATIO[x])^2 - 
      (2320*RATIO[x])/3 + 224*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] - 2656*RATIO[x^2] + 
    Nf*((-24 - 40*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 8*RATIO[x])/Nc + 
      Nc*(-1472/3 - 64*RATIO[x^(-2)] + (592*RATIO[x^(-1)])/3 + 
        (1648*RATIO[x])/3 - 96*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(2864/3 + 256*RATIO[x^(-2)] - (1360*RATIO[x^(-1)])/3 - 
      (4432*RATIO[x])/3 + 624*RATIO[x^2] + 96*RATIO[x^3])) + 
  G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-1)] + 
    480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1984*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(4016/3 - 2000*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 + 
      1216/(-1 + RATIO[x])^2 - (19216*RATIO[x])/3 + 6352*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-84 + 124*RATIO[(1 - x)^(-1)] - 
        80/(-1 + RATIO[x])^2 - 76*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-2732/3 + 1372*RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/3 - 
        816/(-1 + RATIO[x])^2 + (9436*RATIO[x])/3 - 3232*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf^2*(16 - 160*RATIO[x] + 144*RATIO[x^2] + 
      (32 - 256*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nc^2*(1424 - (7328*RATIO[(1 - x)^(-1)])/3 - (512*RATIO[x^(-1)])/3 + 
      1680/(-1 + RATIO[x])^2 - 5920*RATIO[x] + 5888*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-96 + 128*RATIO[(1 - x)^(-1)] + 
        16*RATIO[x^(-1)] - 80/(-1 + RATIO[x])^2 - 72*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-944 + (5264*RATIO[(1 - x)^(-1)])/3 + 
        (176*RATIO[x^(-1)])/3 - 1184/(-1 + RATIO[x])^2 + 2792*RATIO[x] - 
        2864*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    Nf^2*(-128*RATIO[(1 - x)^(-1)] + (-192*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2)/Nc^2 + 144/(-1 + RATIO[x])^2) + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(2656/3 - (17344*RATIO[(1 - x)^(-1)])/3 - 64*RATIO[x^(-1)] + 
      5504/(-1 + RATIO[x])^2 - (4832*RATIO[x])/3 + 2064*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-20 - 100*RATIO[(1 - x)^(-1)] + 
        80/(-1 + RATIO[x])^2 + 20*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-1648/3 + (9016*RATIO[(1 - x)^(-1)])/3 + 64*RATIO[x^(-1)] - 
        2832/(-1 + RATIO[x])^2 + (2240*RATIO[x])/3 - 1216*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 1, 1, x]*(96 + 128*RATIO[(1 - x)^(-1)] + 
    480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 1600*RATIO[x] + 1984*RATIO[x^2] + 
    Nc^2*(-1424/3 + (128*RATIO[(1 - x)^(-1)])/3 - 160*RATIO[x^(-2)] + 
      224*RATIO[x^(-1)] + (2752*RATIO[x])/3 - 528*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((-4 + 8*RATIO[x^(-1)] - 12*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(452/3 - (128*RATIO[(1 - x)^(-1)])/3 + 
        32*RATIO[x^(-2)] - 16*RATIO[x^(-1)] - (652*RATIO[x])/3 + 
        96*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 1, 1, x]*(160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 
    1472*RATIO[x] + 1920*RATIO[x^2] + 
    Nc^2*(-544 - (32*RATIO[(1 - x)^(-1)])/3 - 512*RATIO[x^(-2)] + 
      (1696*RATIO[x^(-1)])/3 + 848*RATIO[x] - 480*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((8 - 16*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(272 + (32*RATIO[(1 - x)^(-1)])/3 + 96*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/3 - 472*RATIO[x] + 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 0, 1, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nc^2*(-2560/3 + 32*RATIO[(1 - x)^(-1)] - 224*RATIO[x^(-2)] + 
      (1088*RATIO[x^(-1)])/3 + (5648*RATIO[x])/3 - 1136*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((48 + 40*RATIO[x^(-2)] - 72*RATIO[x^(-1)] - 
        40*RATIO[x] + 48*RATIO[x^2])/Nc + 
      Nc*(1624/3 - 32*RATIO[(1 - x)^(-1)] + 48*RATIO[x^(-2)] - 
        (572*RATIO[x^(-1)])/3 - (2756*RATIO[x])/3 + 512*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/
     15 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(-2645 - (1654*I)*Pi + 60*Pi^2))/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((32*I)/9)*Pi*RATIO[x^(-1)] - (2*(-1085 + (294*I)*Pi + 1080*Pi^2))/
       (45*(-1 + RATIO[x])^2) - (4*(147 - (314*I)*Pi + 60*Pi^2)*RATIO[x])/9 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(-695 - (406*I)*Pi + 20*Pi^2))/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (4*(125 - (98*I)*Pi + 280*Pi^2))/
         (15*(-1 + RATIO[x])^2) - (8*(-47 - (318*I)*Pi + 80*Pi^2)*RATIO[x])/
         15 + (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-4*(7049 + (3870*I)*Pi + 150*Pi^2))/9 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1616*I)/9)*Pi*RATIO[x^(-1)] - (32*Pi^2)/(-1 + RATIO[x])^3 - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2))/(15*(-1 + RATIO[x])^2) - 
      (8*(8553 - (6783*I)*Pi + 800*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 920*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((2*(-170 - (72*I)*Pi + 19*Pi^2))/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(13 + (12*I)*Pi + 10*Pi^2))/
         (3*(-1 + RATIO[x])^2) - (2*(-96 - (146*I)*Pi + 41*Pi^2)*RATIO[x])/
         3 + (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(32185 + (18028*I)*Pi + 1785*Pi^2))/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((208*I)/9)*Pi*RATIO[x^(-1)] + (32*Pi^2)/(-1 + RATIO[x])^3 + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (2*(8934 - (7822*I)*Pi + 891*Pi^2)*RATIO[x])/9 - 
        (2*(9005 + (15138*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-2*I)/45)*(-283*I + 238*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/9)*(23*I + 18*Pi)*RATIO[x^(-2)] + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[x^(-1)] + ((4*I)/45)*(1161*I + 34*Pi)*RATIO[x] + 
      (2*(1085 - (66*I)*Pi)*RATIO[x^2])/45 + 
      (((4*I)/15)*(585*I + 134*Pi) - (16*RATIO[x^(-2)])/3 - 
        ((16*I)/15)*(5*I + 7*Pi)*RATIO[x^(-1)] + 
        (8*(145 - (102*I)*Pi)*RATIO[x])/15 + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((4*(-9589 + (11988*I)*Pi + 2550*Pi^2))/
       45 - ((1760*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 
      (8*(543 - (172*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(5521 + (3693*I)*Pi + 625*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 620*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-2*(150 + (36*I)*Pi + 19*Pi^2))/3 + (32*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(37 + (2*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(32 + (26*I)*Pi + 5*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(-17091 + (12764*I)*Pi + 3375*Pi^2))/45 + 
        ((1504*I)/9)*Pi*RATIO[(1 - x)^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2)*
          RATIO[x^(-2)])/9 + (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[x^(-1)])/
         45 + (2*(16194 + (23074*I)*Pi + 3495*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 900*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((4*(349 + (119*I)*Pi))/45 + (4*(659 - (96*I)*Pi + 720*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((8*I)/135)*(199*I + 450*Pi)*RATIO[x^(-1)] - (4*((-11*I)*Pi + 90*Pi^2))/
       (15*(-1 + RATIO[x])^2) + (8*(474 - (17*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((8*(215 - (67*I)*Pi))/15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 - (56*((7*I)*Pi + 10*Pi^2))/
         (15*(-1 + RATIO[x])^2) + ((16*I)/5)*(16*I + 17*Pi)*RATIO[x] + 
        (4*(125 - (98*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(-2747 + (5349*I)*Pi + 405*Pi^2))/45 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[x^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(7037 + (3063*I)*Pi + 570*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 590*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (21*I)*Pi + 15*Pi^2))/3 + (4*(10 - (55*I)*Pi + 44*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((64*I)/3)*Pi*RATIO[x^(-2)] - 
        ((32*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] - (8*Pi*(-8*I + 17*Pi))/
         (3*(-1 + RATIO[x])^2) - (4*(32 - (23*I)*Pi + 2*Pi^2)*RATIO[x])/3 + 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 - (13874*I)*Pi + 315*Pi^2))/45 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2)*RATIO[x^(-2)])/3 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[x^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(15216 + (7937*I)*Pi + 1680*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 720*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((-4*(-349 - (827*I)*Pi + 30*Pi^2))/45 - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[(1 - x)^(-1)] + 
      ((88*I)/15)*Pi*RATIO[x^(-2)] + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[x^(-1)] + (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(474 - (785*I)*Pi + 150*Pi^2)*RATIO[x])/45 - 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((-8*(-215 - (203*I)*Pi + 10*Pi^2))/15 - ((8*I)/15)*(-49*I + 30*Pi)*
         RATIO[(1 - x)^(-1)] + ((112*I)/15)*Pi*RATIO[x^(-1)] + 
        (16*(-48 - (159*I)*Pi + 40*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((8*(2747 + (11130*I)*Pi))/45 - (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*
        RATIO[(1 - x)^(-1)])/135 - (16*((-373*I)*Pi + 75*Pi^2)*RATIO[x^(-2)])/
       15 + (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(7037 - (6153*I)*Pi + 1815*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3050*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-59 - (33*I)*Pi + 15*Pi^2))/3 + (2*(20 - (62*I)*Pi + 29*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (24*I)*Pi*RATIO[x^(-2)] + 
        4*(-8 - (4*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] - (16*((-7*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (4*(-32 - (109*I)*Pi + 14*Pi^2)*RATIO[x])/
         3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(10876 + (21058*I)*Pi + 1425*Pi^2))/45 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/15 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[x^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2))/(3*(-1 + RATIO[x])^2) - 
        (4*(15216 - (15955*I)*Pi + 4725*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 7080*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(4*Pi^4*RATIO[x^3] + (8*RATIO[x^(-1)]*((123863*I)*Pi - 31536*Pi^2 - 
       (4062*I)*Pi^3 + 540*Pi^4 + (3510*I)*Pi*Zeta[3]))/405 - 
    (2*((6832*I)*Pi^3 + 4311*Pi^4 - 40992*Zeta[3] + (12600*I)*Pi*Zeta[3]))/
     (45*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 
       2618*Pi^4 + 13664*Zeta[3] + (39000*I)*Pi*Zeta[3]))/15 + 
    (2*(13388 - (465534*I)*Pi + 21564*Pi^2 + (17694*I)*Pi^3 + 4995*Pi^4 + 
       207324*Zeta[3] + (48600*I)*Pi*Zeta[3]))/405 - 
    (4*RATIO[x]*(19197*Pi^2 + (477*I)*Pi^3 + 4469*Pi^4 + 74058*Zeta[3] + 
       (70020*I)*Pi*Zeta[3]))/45 + (4*RATIO[(1 - x)^(-1)]*
      ((205579*I)*Pi + 23706*Pi^2 + (7689*I)*Pi^3 + 18000*Pi^4 + 
       297594*Zeta[3] + (71820*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((-4*((-3616*I)*Pi + 567*Pi^2)*RATIO[x^(-1)])/405 - 
    (2*((89*I)*Pi^3 + 153*Pi^4 - 534*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
    (2*RATIO[(1 - x)^(-1)]*((2471*I)*Pi + 2385*Pi^2 + (1620*I)*Pi^3 + 
       1224*Pi^4 + 22176*Zeta[3]))/405 + 
    (2*(-1302 - (3465*I)*Pi + 53*Pi^2 - (783*I)*Pi^3 + 84*Pi^4 - 
       354*Zeta[3] + (1080*I)*Pi*Zeta[3]))/135 - 
    (4*RATIO[x]*(713*Pi^2 - (259*I)*Pi^3 + 140*Pi^4 + 1766*Zeta[3] + 
       (1800*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 504*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((-32*I)/45)*(-30*Pi + 7*Pi^3)*RATIO[x^(-1)] - 
      (28*((7*I)*Pi^3 + 17*Pi^4 - 42*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-81*I)*Pi + 469*Pi^2 + (26*I)*Pi^3 + 
         102*Pi^4 + 2364*Zeta[3]))/45 + 
      (4*(-282 - (483*I)*Pi - 455*Pi^2 - (69*I)*Pi^3 + 28*Pi^4 + 
         942*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(17*Pi^2 - (57*I)*Pi^3 + 112*Pi^4 + 1476*Zeta[3] + 
         (1440*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         392*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/3)*(15*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-1)] + 
      (-288 - (984*I)*Pi - 1124*Pi^2 - (144*I)*Pi^3 - 35*Pi^4 - 
        3168*Zeta[3] + (288*I)*Pi*Zeta[3])/18 - 
      (2*((60*I)*Pi^3 + 181*Pi^4 - 360*Zeta[3] - (360*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-2760*I)*Pi - 
         1600*Pi^2 - (960*I)*Pi^3 - 979*Pi^4 - 18720*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/90 + (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 
         284*Pi^4 + 360*Zeta[3] + (3960*I)*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(640*Pi^2 - (1980*I)*Pi^3 + 731*Pi^4 + 21600*Zeta[3] + 
         (8640*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(-4*Pi^4*RATIO[x^3] + (2*((2713*I)*Pi^3 + 2321*Pi^4 - 16278*Zeta[3] + 
         (13320*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (88168 + (343980*I)*Pi + 33888*Pi^2 - (38808*I)*Pi^3 - 14031*Pi^4 - 
        770184*Zeta[3] - (74520*I)*Pi*Zeta[3])/810 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 6938*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(55048*Pi^2 + (7156*I)*Pi^3 + 17285*Pi^4 + 238816*Zeta[3] + 
         (292320*I)*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((180748*I)*Pi + 203940*Pi^2 + (3480*I)*Pi^3 + 70497*Pi^4 + 
         977328*Zeta[3] + (603720*I)*Pi*Zeta[3]))/810 + 
      ((4*I)/405)*RATIO[x^(-1)]*(-48707*Pi - (8559*I)*Pi^2 + 2760*Pi^3 + 
        5940*Pi*Zeta[3]))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*(((8*I)/15)*(2715*Pi + (538*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
      ((16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((8*I)/405)*RATIO[x^(-1)]*(123863*I + 73305*Pi + (16212*I)*Pi^2 + 
        3600*Pi^3 - (270*I)*Zeta[3]) + ((8*I)/135)*RATIO[(1 - x)^(-1)]*
       (-16574*Pi + (11745*I)*Pi^2 + 195*Pi^3 + (1710*I)*Zeta[3]) + 
      ((8*I)/5)*RATIO[x^2]*((404*I)*Pi^2 + 445*Pi^3 + (2840*I)*Zeta[3]) + 
      ((4*I)/405)*(220538*I - 50415*Pi + (22080*I)*Pi^2 + 8100*Pi^3 + 
        (22680*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         99951*Pi^2 - (90990*I)*Pi^3 + 558900*Zeta[3]))/405) + 
    Nf^2*((-4*((-659*I)*Pi + 810*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2)*RATIO[x^(-2)])/45 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[x^(-1)])/405 + 
      (2*(692 + (5055*I)*Pi - 9*Pi^2 + (540*I)*Pi^3 - 3240*Zeta[3]))/405 + 
      ((2*I)/45)*RATIO[x^2]*((271*I)*Pi^2 + 540*Pi^3 + (3240*I)*Zeta[3]) + 
      (2*RATIO[x]*(2471 - (3954*I)*Pi + 4086*Pi^2 - (5400*I)*Pi^3 + 
         32400*Zeta[3]))/405 + 
      ((-56*((7*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        ((16*I)/3)*Pi*RATIO[x^(-2)] + (8*(120 + (30*I)*Pi + 7*Pi^2)*
          RATIO[x^(-1)])/45 + (4*(324 - (465*I)*Pi + 113*Pi^2 + (60*I)*Pi^3 - 
           360*Zeta[3]))/45 + ((28*I)/45)*RATIO[x^2]*((7*I)*Pi^2 + 60*Pi^3 + 
          (360*I)*Zeta[3]) + (4*RATIO[x]*(-27 + (98*I)*Pi + 24*Pi^2 - 
           (160*I)*Pi^3 + 960*Zeta[3]))/15)/Nc^2) + 
    Nf*((((4*I)/3)*(-19*Pi - (9*I)*Pi^2 + 5*Pi^3)*RATIO[x^(-2)] - 
        (2*RATIO[(1 - x)^(-1)]*((-20*I)*Pi + 68*Pi^2 + (9*I)*Pi^3 - 
           54*Zeta[3]))/3 + (((16*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + ((8*I)/9)*RATIO[x^2]*((11*I)*Pi^2 + 42*Pi^3 + 
          (180*I)*Zeta[3]) + (4*(3 - (22*I)*Pi + 28*Pi^2 + (5*I)*Pi^3 + 
           27*Zeta[3]))/3 - (4*RATIO[x^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 
           60*Zeta[3]))/3 + (4*RATIO[x]*(69 - (30*I)*Pi + 43*Pi^2 - 
           (54*I)*Pi^3 + 153*Zeta[3]))/9)/Nc + 
      Nc*(((-4*I)/45)*(4025*Pi + (591*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-2)] + 
        (((112*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        ((2*I)/135)*RATIO[(1 - x)^(-1)]*(-39274*Pi + (18540*I)*Pi^2 + 
          3345*Pi^3 + (22230*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
         (97414*I + 72450*Pi + (17112*I)*Pi^2 + 6165*Pi^3 + 
          (47520*I)*Zeta[3]) + ((2*I)/405)*RATIO[x]*(45187*I - 117822*Pi + 
          (76377*I)*Pi^2 + 76275*Pi^3 + (592920*I)*Zeta[3]) + 
        (2*(56606 + (36375*I)*Pi + 39048*Pi^2 - (405*I)*Pi^3 + 
           46170*Zeta[3]))/405 + (2*RATIO[x^2]*(5227*Pi^2 - (5700*I)*Pi^3 + 
           47520*Zeta[3]))/45))) + 
  G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-16*I)/135)*(-9047*Pi - (675*I)*Pi^2 + 135*Pi^3)*RATIO[x^(-1)] + 
      (4*(-35389 - (299919*I)*Pi + 181605*Pi^2 - (17460*I)*Pi^3 - 
         29700*Zeta[3]))/405 + ((4*I)/405)*RATIO[(1 - x)^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 33120*Pi^3 + 
        (351000*I)*Zeta[3]) + ((4*I)/405)*RATIO[x]*(205579*I - 99444*Pi + 
        (109401*I)*Pi^2 + 91080*Pi^3 + (588600*I)*Zeta[3]) + 
      (8*RATIO[x^2]*(217*Pi^2 - (1785*I)*Pi^3 + 8700*Zeta[3]))/15 + 
      (4*((5135*I)*Pi - 1432*Pi^2 - (800*I)*Pi^3 + 17400*Zeta[3]))/
       (15*(-1 + RATIO[x])^2)) + Nf^2*(((1592*I)/135)*Pi*RATIO[x^(-1)] - 
      (2*((-217*I)*Pi + 55*Pi^2 - 648*Zeta[3]))/(9*(-1 + RATIO[x])^2) + 
      ((2*I)/405)*RATIO[x]*(2471*I + 3954*Pi + (4626*I)*Pi^2 + 5400*Pi^3 + 
        (32400*I)*Zeta[3]) + (2*RATIO[x^2]*(-209*Pi^2 - (540*I)*Pi^3 + 
         3240*Zeta[3]))/45 + (2*(-11087 - (19923*I)*Pi + 8649*Pi^2 - 
         (540*I)*Pi^3 + 3240*Zeta[3]))/405 - 
      (2*RATIO[(1 - x)^(-1)]*(-2471 + (2466*I)*Pi + 8784*Pi^2 + 
         25920*Zeta[3]))/405 + 
      ((4*RATIO[x]*(27 - (98*I)*Pi - 194*Pi^2 + (160*I)*Pi^3 - 960*Zeta[3]))/
         15 + (28*RATIO[x^2]*(7*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 + 
        (4*(-807 - (795*I)*Pi + 697*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/45 - 
        (4*RATIO[(1 - x)^(-1)]*(81 - (174*I)*Pi + 866*Pi^2 + 2160*Zeta[3]))/
         45 + (4*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[x^(-1)] + ((2*I)/9)*RATIO[x]*(138*I + 60*Pi + 
          (107*I)*Pi^2 + 45*Pi^3 + (432*I)*Zeta[3]) + 
        (2*(-88 - (52*I)*Pi + 54*Pi^2 + (23*I)*Pi^3 + 144*Zeta[3]))/3 + 
        (8*RATIO[x^2]*(-10*Pi^2 - (15*I)*Pi^3 + 216*Zeta[3]))/9 + 
        (4*((-39*I)*Pi - 26*Pi^2 + (30*I)*Pi^3 + 432*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-138 + (36*I)*Pi + 
           44*Pi^2 + (93*I)*Pi^3 + 1296*Zeta[3]))/9)/Nc + 
      Nc*(((-8*I)/135)*(3713*Pi + (270*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
        (2*((-1801*I)*Pi + 463*Pi^2 + (528*I)*Pi^3 - 8496*Zeta[3]))/
         (9*(-1 + RATIO[x])^2) + ((2*I)/45)*RATIO[x^2]*((2947*I)*Pi^2 + 
          11640*Pi^3 + (42480*I)*Zeta[3]) - ((2*I)/405)*RATIO[(1 - x)^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 43425*Pi^3 + 
          (195750*I)*Zeta[3]) + (2*(33949 + (217461*I)*Pi - 169503*Pi^2 + 
           (29655*I)*Pi^3 + 99090*Zeta[3]))/405 + 
        (2*RATIO[x]*(45187 + (117822*I)*Pi + 114312*Pi^2 - (98730*I)*Pi^3 + 
           568890*Zeta[3]))/405))), 
 G[1, 1, 0, x]*(((32*I)/15)*(97*I + 345*Pi) + (64*I)*(8*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((16*I)/5)*(-571*I + 320*Pi)*RATIO[x^(-2)] + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[x^(-1)] - 
    ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((16*I)/15)*(887*I + 780*Pi)*RATIO[x] - 
    (16*I)*(-5*I + 64*Pi)*RATIO[x^2] + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - (1696*RATIO[x])/45 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        (272*RATIO[x])/15 - (392*RATIO[x^2])/15)/Nc^2 + 
      (196*RATIO[x^2])/15) + Nc^2*(((16*I)/45)*(7961*I + 4170*Pi) + 
      ((16*I)/9)*(101*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/15)*(1043*I + 225*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 404*Pi)*RATIO[x^(-1)] - 
      ((192*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (6060*I)*Pi)*RATIO[x])/45 + 
      ((16*I)/15)*(1646*I + 225*Pi)*RATIO[x^2]) + 
    Nf*(((-4*I)*(-7*I + 24*Pi) - ((16*I)/3)*(4*I + 9*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 66*Pi)*RATIO[x^(-1)] + (8*I)*(6*I + 11*Pi)*
         RATIO[x] + 16*(1 - (3*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (418*I)*Pi))/3 - ((16*I)/9)*(13*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 460*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 10725*Pi)*RATIO[x^(-1)] + 
        ((32*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 3575*Pi)*
         RATIO[x] + (4*(3707 - (1380*I)*Pi)*RATIO[x^2])/15))) + 
  G[0, 0, 0, x]*((32*(172 - (15*I)*Pi))/15 + ((128*I)/15)*(289*I + 30*Pi)*
     RATIO[(1 - x)^(-1)] - (((32*I)/5)*(298*I + 95*Pi))/(-1 + RATIO[x])^2 + 
    ((64*I)/15)*(316*I + 405*Pi)*RATIO[x] + 
    Nf^2*(-632/45 + (1856*RATIO[(1 - x)^(-1)])/45 - 
      136/(5*(-1 + RATIO[x])^2) + (592*RATIO[x])/45 - (728*RATIO[x^2])/15) + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*(((-16*I)/45)*(-32*I + 15*Pi) - ((16*I)/45)*(2786*I + 255*Pi)*
       RATIO[(1 - x)^(-1)] + (32*I)*Pi*RATIO[x^(-1)] + 
      (((32*I)/15)*(484*I + 15*Pi))/(-1 + RATIO[x])^2 + 
      (32*(1241 + (870*I)*Pi)*RATIO[x])/45 - ((128*I)/15)*(-241*I + 60*Pi)*
       RATIO[x^2]) + Nf*(Nc*((4*(1141 + (1095*I)*Pi))/45 + 
        ((4*I)/45)*(2983*I + 75*Pi)*RATIO[(1 - x)^(-1)] - 
        (32*I)*Pi*RATIO[x^(-1)] - (((8*I)/15)*(407*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((4*I)/45)*(-821*I + 5205*Pi)*RATIO[x] + 
        (8*(419 + (260*I)*Pi)*RATIO[x^2])/5) + 
      (24*(2 + I*Pi) - (184*RATIO[(1 - x)^(-1)])/3 + 
        40/(3*(-1 + RATIO[x])^2) + (8*(13 - (18*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(8*I + 9*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, x]*((64*(203 - (30*I)*Pi))/15 + ((64*I)/15)*(623*I + 60*Pi)*
     RATIO[(1 - x)^(-1)] + (32*I)*(5*I + 3*Pi)*RATIO[x^(-2)] - 
    (96*I)*(7*I + 4*Pi)*RATIO[x^(-1)] - ((256*I)*Pi)/(-1 + RATIO[x])^2 + 
    (32*(841 - (750*I)*Pi)*RATIO[x])/15 + ((32*I)/5)*(273*I + 220*Pi)*
     RATIO[x^2] + Nc^2*(((16*I)/45)*(8027*I + 1860*Pi) - 
      ((16*I)/45)*(-373*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
      ((16*I)/3)*(-133*I + 225*Pi)*RATIO[x^(-2)] - 
      ((16*I)/3)*(-13*I + 279*Pi)*RATIO[x^(-1)] - 
      ((32*I)*Pi)/(-1 + RATIO[x])^2 + (16*(19048 - (13575*I)*Pi)*RATIO[x])/
       45 + ((32*I)/5)*(559*I + 785*Pi)*RATIO[x^2]) + 
    Nf*(Nc*((4*(3730 - (813*I)*Pi))/9 - ((8*I)/9)*(-134*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*(-19*I + 246*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(353*I + 693*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(7295*I + 4893*Pi)*RATIO[x] + 16*(107 - (144*I)*Pi)*
         RATIO[x^2]) + (12 + (8*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)] - 
        ((16*I)/3)*(7*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(67*I + 45*Pi)*
         RATIO[x^(-1)] + 24*(4 - (7*I)*Pi)*RATIO[x] + (128*I)*Pi*RATIO[x^2])/
       Nc) + Nf^2*(-200/3 + (32*RATIO[(1 - x)^(-1)])/3 + 
      (80*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/3 + 
      (16*(25 - (24*I)*Pi)*RATIO[x])/3 + ((16*I)/3)*(2*I + 27*Pi)*
       RATIO[x^2] + (-1424/15 + (224*RATIO[(1 - x)^(-1)])/15 - 
        16*RATIO[x^(-1)] + (32*(103 - (90*I)*Pi)*RATIO[x])/15 + 
        ((112*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc^2)) + 
  G[1, 0, 1, x]*(((-32*I)/15)*(-97*I + 120*Pi) + (128*I)*(4*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((16*I)/5)*(571*I + 30*Pi)*RATIO[x^(-2)] - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[x^(-1)] - 
    ((320*I)*Pi)/(-1 + RATIO[x])^2 - ((16*I)/15)*(-887*I + 1500*Pi)*
     RATIO[x] + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*(((16*I)/45)*(7961*I + 1980*Pi) - ((16*I)/9)*(-101*I + 150*Pi)*
       RATIO[(1 - x)^(-1)] + ((16*I)/15)*(1043*I + 885*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*(2191*I + 460*Pi)*RATIO[x^(-1)] + 
      ((320*I)*Pi)/(-1 + RATIO[x])^2 + (8*(4841 - (28170*I)*Pi)*RATIO[x])/
       45 + ((16*I)/15)*(1646*I + 4905*Pi)*RATIO[x^2]) + 
    Nf*((-28 - ((32*I)/3)*(2*I + 3*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(-41*I + 42*Pi)*RATIO[x^(-1)] - (24*I)*(-2*I + 7*Pi)*
         RATIO[x] + 16*(1 + (8*I)*Pi)*RATIO[x^2])/Nc + 
      Nc*((8*(595 - (141*I)*Pi))/3 + ((16*I)/9)*(-13*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/5)*(841*I + 700*Pi)*RATIO[x^(-2)] + 
        ((4*I)/45)*(34693*I + 8490*Pi)*RATIO[x^(-1)] - 
        ((64*I)*Pi)/(-1 + RATIO[x])^2 + ((4*I)/15)*(2359*I + 8955*Pi)*
         RATIO[x] + (4*(3707 - (9660*I)*Pi)*RATIO[x^2])/15)) + 
    Nf^2*(-536/9 - (32*RATIO[(1 - x)^(-1)])/9 + (44*RATIO[x^(-2)])/15 + 
      (6016*RATIO[x^(-1)])/45 - ((32*I)/45)*(-53*I + 180*Pi)*RATIO[x] + 
      (4*(49 + (540*I)*Pi)*RATIO[x^2])/15 + 
      (-1312/15 - (392*RATIO[x^(-2)])/15 + (3328*RATIO[x^(-1)])/15 - 
        ((16*I)/15)*(-17*I + 180*Pi)*RATIO[x] + ((56*I)/15)*(7*I + 60*Pi)*
         RATIO[x^2])/Nc^2)) + G[0, 1, 0, x]*(((-64*I)/15)*(-289*I + 90*Pi) - 
    ((16*I)/15)*(3199*I + 240*Pi)*RATIO[(1 - x)^(-1)] - 
    (320*I)*Pi*RATIO[x^(-2)] + (128*I)*(4*I + 3*Pi)*RATIO[x^(-1)] + 
    (((16*I)/5)*(571*I + 30*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 - (1260*I)*Pi)*RATIO[x])/15 + (16*I)*(5*I + 92*Pi)*RATIO[x^2] + 
    Nc^2*((8*(1237 - (4590*I)*Pi))/45 + ((16*I)/3)*(109*I + 22*Pi)*
       RATIO[(1 - x)^(-1)] - (320*I)*Pi*RATIO[x^(-2)] + 
      ((80*I)/9)*(22*I + 87*Pi)*RATIO[x^(-1)] + 5968/(15*(-1 + RATIO[x])^2) + 
      ((56*I)/45)*(773*I + 90*Pi)*RATIO[x] + 
      (16*(2641 + (225*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) - (224*RATIO[x])/45 + (148*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*RATIO[x])/15 + 
        (392*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((4*I)*(19*I + 10*Pi) + 64*RATIO[(1 - x)^(-1)] + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(8*I + 13*Pi)*RATIO[x^(-1)] - 
        24/(-1 + RATIO[x])^2 - ((4*I)/3)*(-7*I + 15*Pi)*RATIO[x] + 
        (64*RATIO[x^2])/3)/Nc + Nc*((4*I)*(79*I + 131*Pi) + 
        ((56*I)/45)*(-118*I + 15*Pi)*RATIO[(1 - x)^(-1)] + 
        (352*I)*Pi*RATIO[x^(-2)] - ((4*I)/9)*(376*I + 1425*Pi)*
         RATIO[x^(-1)] - 656/(15*(-1 + RATIO[x])^2) + 
        (16*(311 - (105*I)*Pi)*RATIO[x])/15 - ((4*I)/5)*(-1489*I + 200*Pi)*
         RATIO[x^2]))) + G[1, 0, 0, x]*((64*(214 - (75*I)*Pi))/15 - 
    (96*I)*(7*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (256*I)*Pi*RATIO[x^(-2)] + 
    ((64*I)/15)*(623*I + 60*Pi)*RATIO[x^(-1)] + ((32*I)*(5*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (32*(797 - (570*I)*Pi)*RATIO[x])/15 + 
    ((32*I)/5)*(273*I + 220*Pi)*RATIO[x^2] + 
    Nf^2*(3152/45 - (80*RATIO[(1 - x)^(-1)])/3 - (6304*RATIO[x^(-1)])/45 + 
      80/(3*(-1 + RATIO[x])^2) + (1328*RATIO[x])/45 + 
      (80 - 224*RATIO[x^(-1)] + 16*RATIO[x])/Nc^2 + (88*RATIO[x^2])/15) + 
    Nc^2*((16*(6137 - (2130*I)*Pi))/45 - (2704*RATIO[(1 - x)^(-1)])/3 - 
      (112*I)*Pi*RATIO[x^(-2)] + ((16*I)/45)*(14374*I + 1515*Pi)*
       RATIO[x^(-1)] + 2224/(3*(-1 + RATIO[x])^2) + 
      (16*(98 + (975*I)*Pi)*RATIO[x])/45 + (16*(311 + (10*I)*Pi)*RATIO[x^2])/
       5) + Nf*((4*(31 + (10*I)*Pi) - (64*RATIO[(1 - x)^(-1)])/3 + 
        (32*I)*Pi*RATIO[x^(-2)] - (4*I)*(-36*I + 13*Pi)*RATIO[x^(-1)] + 
        64/(3*(-1 + RATIO[x])^2) - ((4*I)/3)*(-31*I + 15*Pi)*RATIO[x] + 
        (16*RATIO[x^2])/3)/Nc + Nc*(((4*I)/45)*(9181*I + 6000*Pi) + 
        (584*RATIO[(1 - x)^(-1)])/3 + (80*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/45)*(25772*I + 4125*Pi)*RATIO[x^(-1)] - 
        488/(3*(-1 + RATIO[x])^2) - ((8*I)/45)*(-887*I + 2130*Pi)*RATIO[x] + 
        ((8*I)/15)*(877*I + 210*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((32*(434 - (75*I)*Pi))/15 - ((32*I)/5)*(298*I + 95*Pi)*
     RATIO[x^(-2)] + ((128*I)/15)*(289*I + 30*Pi)*RATIO[x^(-1)] + 
    ((64*I)/15)*(578*I + 465*Pi)*RATIO[x] + 
    (64*(149 - (145*I)*Pi)*RATIO[x^2])/5 + 
    Nc^2*((16*(19127 - (3315*I)*Pi))/45 - (64*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (96*I)*Pi*RATIO[x^(-3)] - ((16*I)/15)*(2359*I + 1665*Pi)*
       RATIO[x^(-2)] + ((32*I)/45)*(10529*I + 3135*Pi)*RATIO[x^(-1)] + 
      ((32*I)/45)*(10529*I + 8130*Pi)*RATIO[x] + 
      (16*(2359 - (5160*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(368/3 - 32*RATIO[x^(-2)] - (272*RATIO[x^(-1)])/3 + 
      ((16*I)/3)*(17*I + 24*Pi)*RATIO[x] - (16*I)*(-2*I + 9*Pi)*RATIO[x^2] + 
      (2624/15 + (784*RATIO[x^(-2)])/15 - (3056*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(191*I + 180*Pi)*RATIO[x] + 
        (112*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*((24*(1 + (2*I)*Pi) + ((16*I)/3)*(7*I + 9*Pi)*RATIO[x^(-2)] - 
        ((76*I)/3)*(I + 3*Pi)*RATIO[x^(-1)] + (4*(19 + (75*I)*Pi)*RATIO[x])/
         3 - ((16*I)/3)*(-7*I + 15*Pi)*RATIO[x^2])/Nc + 
      Nc*(((16*I)/9)*(2032*I + 483*Pi) + (64*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (96*I)*Pi*RATIO[x^(-3)] + ((16*I)/3)*(283*I + 174*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(1144*I + 393*Pi)*RATIO[x^(-1)] + 
        (8*(4576 - (3381*I)*Pi)*RATIO[x])/9 + ((16*I)/3)*(283*I + 531*Pi)*
         RATIO[x^2]))) + G[0, 0, 1, x]*(((544*I)/15)*(34*I + 15*Pi) + 
    ((16*I)/15)*(-3199*I + 780*Pi)*RATIO[(1 - x)^(-1)] - 
    (64*I)*Pi*RATIO[x^(-2)] + (64*I)*(8*I + Pi)*RATIO[x^(-1)] - 
    (((16*I)/5)*(-571*I + 320*Pi))/(-1 + RATIO[x])^2 + 
    (16*(1037 + (1140*I)*Pi)*RATIO[x])/15 - (16*I)*(-5*I + 64*Pi)*
     RATIO[x^2] + Nc^2*((8*(1237 - (510*I)*Pi))/45 + 
      ((16*I)/3)*(109*I + 110*Pi)*RATIO[(1 - x)^(-1)] - 
      (416*I)*Pi*RATIO[x^(-2)] + ((32*I)/9)*(55*I + 189*Pi)*RATIO[x^(-1)] - 
      (((16*I)/15)*(373*I + 420*Pi))/(-1 + RATIO[x])^2 + 
      ((8*I)/45)*(5411*I + 22800*Pi)*RATIO[x] + 
      (16*(2641 - (4455*I)*Pi)*RATIO[x^2])/15) + 
    Nf^2*(32/9 - (584*RATIO[(1 - x)^(-1)])/45 - (32*RATIO[x^(-1)])/9 + 
      88/(15*(-1 + RATIO[x])^2) + ((32*I)/45)*(7*I + 180*Pi)*RATIO[x] + 
      (4*(37 - (180*I)*Pi)*RATIO[x^2])/5 + 
      (112/15 - (112*RATIO[(1 - x)^(-1)])/15 + (32*(1 + (90*I)*Pi)*RATIO[x])/
         15 + (56*(7 - (60*I)*Pi)*RATIO[x^2])/15)/Nc^2) + 
    Nf*(((-4*I)*(-19*I + 14*Pi) + 64*RATIO[(1 - x)^(-1)] - 
        (16*I)*(2*I + Pi)*RATIO[x^(-1)] - ((8*I)*(-3*I + 5*Pi))/
         (-1 + RATIO[x])^2 + ((4*I)/3)*(7*I + 177*Pi)*RATIO[x] + 
        (16*(4 - (33*I)*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-4*I)/3)*(-237*I + 121*Pi) - ((4*I)/45)*(1652*I + 2235*Pi)*
         RATIO[(1 - x)^(-1)] + (128*I)*Pi*RATIO[x^(-2)] - 
        ((16*I)/9)*(94*I + 171*Pi)*RATIO[x^(-1)] + 
        (((16*I)/15)*(41*I + 75*Pi))/(-1 + RATIO[x])^2 + 
        (16*(311 - (1460*I)*Pi)*RATIO[x])/15 + ((4*I)/5)*(1489*I + 2560*Pi)*
         RATIO[x^2]))) + G[0, 0, 0, 1, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 1, 0, x]*(512 - 1984*RATIO[(1 - x)^(-1)] + 
    1856/(-1 + RATIO[x])^2 - 960*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((56 - 72*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2 - 56*RATIO[x] + 
        48*RATIO[x^2])/Nc + Nc*(692/3 - (572*RATIO[(1 - x)^(-1)])/3 - 
        32*RATIO[x^(-1)] + 48/(-1 + RATIO[x])^2 - (1180*RATIO[x])/3 + 
        800*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-608/3 + (1088*RATIO[(1 - x)^(-1)])/3 + 32*RATIO[x^(-1)] - 
      224/(-1 + RATIO[x])^2 + (2032*RATIO[x])/3 - 1424*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 1, 0, 0, x]*(480 - 640*RATIO[(1 - x)^(-1)] + 
    128*RATIO[x^(-1)] + 480/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 
    1984*RATIO[x^2] + Nf*((16 + 8*RATIO[(1 - x)^(-1)] - 52*RATIO[x] + 
        32*RATIO[x^2])/Nc + Nc*(376/3 - 16*RATIO[(1 - x)^(-1)] - 
        (128*RATIO[x^(-1)])/3 + 32/(-1 + RATIO[x])^2 - (788*RATIO[x])/3 + 
        384*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(-544/3 + 224*RATIO[(1 - x)^(-1)] + (128*RATIO[x^(-1)])/3 - 
      160/(-1 + RATIO[x])^2 + (1280*RATIO[x])/3 - 816*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 0, 0, 0, x]*(608 - 768*RATIO[(1 - x)^(-1)] + 
    544/(-1 + RATIO[x])^2 - 2368*RATIO[x] + 1920*RATIO[x^2] + 
    Nf*((24 - 48*RATIO[x] + 32*RATIO[x^2])/Nc + 
      Nc*(168 - (352*RATIO[(1 - x)^(-1)])/3 + (32*RATIO[x^(-1)])/3 + 
        96/(-1 + RATIO[x])^2 - 360*RATIO[x] + 560*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(-272 + (1696*RATIO[(1 - x)^(-1)])/3 - 
      (32*RATIO[x^(-1)])/3 - 512/(-1 + RATIO[x])^2 + 400*RATIO[x] - 
      768*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 1, 0, 1, x]*
   (160 + 1856*RATIO[x^(-2)] + Nf^2*(144*RATIO[x^(-2)] + 
      (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 128*RATIO[x^(-1)]) - 
    1984*RATIO[x^(-1)] - 256*RATIO[x] + 608*RATIO[x^2] + 
    Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 76*RATIO[x] - 
        48*RATIO[x^2])/Nc + Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 
        2832*RATIO[x^(-2)] + (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 
        928*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 5504*RATIO[x^(-2)] - 
      (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 1776*RATIO[x^2] + 
      96*RATIO[x^3])) + G[1, 1, 1, 0, x]*(160 + 1856*RATIO[x^(-2)] + 
    Nf^2*(144*RATIO[x^(-2)] + (224*RATIO[x^(-2)] - 192*RATIO[x^(-1)])/Nc^2 - 
      128*RATIO[x^(-1)]) - 1984*RATIO[x^(-1)] - 256*RATIO[x] + 
    608*RATIO[x^2] + Nf*((-48 + 80*RATIO[x^(-2)] - 100*RATIO[x^(-1)] + 
        76*RATIO[x] - 48*RATIO[x^2])/Nc + 
      Nc*(-2768/3 + 64*RATIO[(1 - x)^(-1)] - 2832*RATIO[x^(-2)] + 
        (9016*RATIO[x^(-1)])/3 + (4192*RATIO[x])/3 - 928*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(3728/3 - 64*RATIO[(1 - x)^(-1)] + 
      5504*RATIO[x^(-2)] - (17344*RATIO[x^(-1)])/3 - (6688*RATIO[x])/3 + 
      1776*RATIO[x^2] + 96*RATIO[x^3])) + G[0, 1, 1, 1, x]*
   (160 + 544*RATIO[x^(-2)] - 768*RATIO[x^(-1)] - 1472*RATIO[x] + 
    1920*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-56 + 16*RATIO[(1 - x)^(-1)] - 80*RATIO[x^(-2)] + 
        128*RATIO[x^(-1)] - 152*RATIO[x] + 112*RATIO[x^2])/Nc + 
      Nc*(-920 + (176*RATIO[(1 - x)^(-1)])/3 - 1184*RATIO[x^(-2)] + 
        (5264*RATIO[x^(-1)])/3 + 2648*RATIO[x] - 2576*RATIO[x^2] - 
        96*RATIO[x^3])) + Nc^2*(1296 - (512*RATIO[(1 - x)^(-1)])/3 + 
      1680*RATIO[x^(-2)] - (7328*RATIO[x^(-1)])/3 - 5568*RATIO[x] + 
      5600*RATIO[x^2] + 96*RATIO[x^3])) + G[1, 0, 1, 1, x]*
   (96 + 128*RATIO[(1 - x)^(-1)] + 480*RATIO[x^(-2)] - 640*RATIO[x^(-1)] - 
    1600*RATIO[x] + 1984*RATIO[x^2] + Nf^2*(-128*RATIO[x] + 144*RATIO[x^2] + 
      (-192*RATIO[x] + 224*RATIO[x^2])/Nc^2) + 
    Nf*((-48 - 80*RATIO[x^(-2)] + 124*RATIO[x^(-1)] - 148*RATIO[x] + 
        112*RATIO[x^2])/Nc + Nc*(-2704/3 + (64*RATIO[(1 - x)^(-1)])/3 - 
        816*RATIO[x^(-2)] + 1372*RATIO[x^(-1)] + (9092*RATIO[x])/3 - 
        2944*RATIO[x^2] - 96*RATIO[x^3])) + 
    Nc^2*(3568/3 + (128*RATIO[(1 - x)^(-1)])/3 + 1216*RATIO[x^(-2)] - 
      2000*RATIO[x^(-1)] - (18032*RATIO[x])/3 + 6064*RATIO[x^2] + 
      96*RATIO[x^3])) + G[0, 0, 0, 0, x]*(-736 + 1856*RATIO[(1 - x)^(-1)] - 
    2656/(-1 + RATIO[x])^2 + 3456*RATIO[x] - 2656*RATIO[x^2] + 
    Nc^2*(592/3 - (1360*RATIO[(1 - x)^(-1)])/3 + 256/(-1 + RATIO[x])^2 - 
      (176*RATIO[x])/3 + 912*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-32 + 72*RATIO[(1 - x)^(-1)] - 40/(-1 + RATIO[x])^2 + 8*RATIO[x])/
       Nc + Nc*(-400/3 + (592*RATIO[(1 - x)^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (208*RATIO[x])/3 - 384*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 1, 0, 1, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 320*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 384*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 
      320*RATIO[x^(-2)] + (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + 
      (112*RATIO[x])/3 + 512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[0, 1, 1, 0, x]*(-608 + 256*RATIO[(1 - x)^(-1)] - 
    320*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 256/(-1 + RATIO[x])^2 + 
    384*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-2000/3 + (256*RATIO[(1 - x)^(-1)])/3 - 320*RATIO[x^(-2)] + 
      (2192*RATIO[x^(-1)])/3 - 32/(-1 + RATIO[x])^2 + (112*RATIO[x])/3 + 
      512*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((32 - 8*RATIO[(1 - x)^(-1)] + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 
        16*RATIO[x] - 16*RATIO[x^2])/Nc + 
      Nc*(1316/3 + (8*RATIO[(1 - x)^(-1)])/3 + 352*RATIO[x^(-2)] - 
        (1772*RATIO[x^(-1)])/3 - (172*RATIO[x])/3 - 272*RATIO[x^2] + 
        96*RATIO[x^3]))) + G[1, 0, 0, 1, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 
    256*RATIO[x^(-2)] + 256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 
    512*RATIO[x] - 448*RATIO[x^2] + 
    Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 112*RATIO[x^(-2)] + 
      (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + (896*RATIO[x])/3 + 
      256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, 1, 0, x]*(-672 + 256*RATIO[(1 - x)^(-1)] - 256*RATIO[x^(-2)] + 
    256*RATIO[x^(-1)] - 320/(-1 + RATIO[x])^2 + 512*RATIO[x] - 
    448*RATIO[x^2] + Nc^2*(-1552/3 - (1120*RATIO[(1 - x)^(-1)])/3 - 
      112*RATIO[x^(-2)] + (1648*RATIO[x^(-1)])/3 + 320/(-1 + RATIO[x])^2 + 
      (896*RATIO[x])/3 + 256*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((24 + 32*RATIO[x^(-2)] - 52*RATIO[x^(-1)] + 12*RATIO[x] - 
        16*RATIO[x^2])/Nc + Nc*(1216/3 + (256*RATIO[(1 - x)^(-1)])/3 + 
        80*RATIO[x^(-2)] - (1132*RATIO[x^(-1)])/3 - 64/(-1 + RATIO[x])^2 - 
        (680*RATIO[x])/3 - 176*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 0, 0, x]*(256 + 64*RATIO[(1 - x)^(-1)] - 2752*RATIO[x^(-2)] + 
    2688*RATIO[x^(-1)] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)])/Nc^2) - 64/(-1 + RATIO[x])^2 + 
    1600*RATIO[x] - 1568*RATIO[x^2] + Nc^2*(208 + 192*RATIO[(1 - x)^(-1)] - 
      5104*RATIO[x^(-2)] + 4480*RATIO[x^(-1)] - 192/(-1 + RATIO[x])^2 + 
      448*RATIO[x] - 448*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-72 - 144*RATIO[x^(-2)] + 204*RATIO[x^(-1)] + 44*RATIO[x] - 
        32*RATIO[x^2])/Nc + Nc*(-312 - 32*RATIO[(1 - x)^(-1)] + 
        2288*RATIO[x^(-2)] - 1812*RATIO[x^(-1)] + 32/(-1 + RATIO[x])^2 - 
        28*RATIO[x] + 16*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[0, 0, 1, 1, x]*(288 + 2688*RATIO[(1 - x)^(-1)] - 64*RATIO[x^(-2)] + 
    64*RATIO[x^(-1)] - 2752/(-1 + RATIO[x])^2 + 1536*RATIO[x] + 
    Nf^2*(128*RATIO[x] + (192*RATIO[x] - 224*RATIO[x^2])/Nc^2 - 
      144*RATIO[x^2]) - 1568*RATIO[x^2] + 
    Nc^2*(80 + 416*RATIO[(1 - x)^(-1)] - 416*RATIO[x^(-2)] + 
      640*RATIO[x^(-1)] - 416/(-1 + RATIO[x])^2 + 3728*RATIO[x] - 
      3872*RATIO[x^2] - 96*RATIO[x^3]) + 
    Nf*((-104 + 72*RATIO[(1 - x)^(-1)] - 16*RATIO[x^(-1)] - 
        80/(-1 + RATIO[x])^2 + 276*RATIO[x] - 208*RATIO[x^2])/Nc + 
      Nc*(-352 - 40*RATIO[(1 - x)^(-1)] + 128*RATIO[x^(-2)] - 
        272*RATIO[x^(-1)] + 64/(-1 + RATIO[x])^2 - 1372*RATIO[x] + 
        1520*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 1, 1, 1, x]*(64 - 2656*RATIO[x^(-2)] + 1856*RATIO[x^(-1)] + 
    1856*RATIO[x] + Nf^2*(-144*RATIO[x^(-2)] + 128*RATIO[x^(-1)] + 
      128*RATIO[x] + (-224*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        224*RATIO[x^2])/Nc^2 - 144*RATIO[x^2]) - 2656*RATIO[x^2] + 
    Nc^2*(-7840/3 - 96*RATIO[x^(-3)] - 8912*RATIO[x^(-2)] + 
      (27200*RATIO[x^(-1)])/3 + (27200*RATIO[x])/3 - 8912*RATIO[x^2] - 
      96*RATIO[x^3]) + Nf*((144 + 16*RATIO[x^(-2)] - 24*RATIO[x^(-1)] - 
        24*RATIO[x] + 16*RATIO[x^2])/Nc + Nc*(6064/3 + 96*RATIO[x^(-3)] + 
        4576*RATIO[x^(-2)] - (15080*RATIO[x^(-1)])/3 - (15080*RATIO[x])/3 + 
        4576*RATIO[x^2] + 96*RATIO[x^3]))) + 
  G[1, 0, x]*((8*(4541 + (1324*I)*Pi + 290*Pi^2))/15 - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2)*RATIO[x^(-2)])/5 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[x^(-1)])/15 + 
    (32*Pi*(-5*I + 7*Pi))/(-1 + RATIO[x])^2 + 
    (8*(-2235 + (1414*I)*Pi + 230*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 + (236*I)*Pi))/45 - ((8*I)/135)*(199*I + 450*Pi)*
       RATIO[(1 - x)^(-1)] - (4*((-11*I)*Pi + 90*Pi^2)*RATIO[x^(-2)])/15 + 
      (4*(659 - (96*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/135 + 
      (((80*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(137 - (32*I)*Pi)*RATIO[x])/45 + 
      ((2*I)/45)*(1085*I + 66*Pi)*RATIO[x^2] + 
      ((4*(363 - (28*I)*Pi))/15 - (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/
         15 + (8*(-49 - (4*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/15 - 
        ((8*I)/15)*(-29*I + 4*Pi)*RATIO[x] + (4*(125 - (98*I)*Pi)*RATIO[x^2])/
         15)/Nc^2) + Nc^2*((4*(32311 - (4836*I)*Pi + 660*Pi^2))/45 + 
      (16*(9047 - (6255*I)*Pi + 2250*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (8*((2086*I)*Pi + 1305*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(-16574 + (9981*I)*Pi + 8055*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-139*I)*Pi + 48*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (1109*I)*Pi + 110*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 770*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-20*(-8 - (12*I)*Pi + 3*Pi^2))/3 - ((32*I)/3)*(-3*I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (8*((-8*I)*Pi + 17*Pi^2)*RATIO[x^(-2)])/3 + 
        (4*(10 - (55*I)*Pi + 44*Pi^2)*RATIO[x^(-1)])/3 + 
        (((64*I)/3)*Pi)/(-1 + RATIO[x])^2 - (4*(-6 + (55*I)*Pi + 2*Pi^2)*
          RATIO[x])/3 + (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (13138*I)*Pi + 2595*Pi^2))/45 - 
        (8*(3713 - (2745*I)*Pi + 1080*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (4*((2523*I)*Pi + 1030*Pi^2)*RATIO[x^(-2)])/15 - 
        (4*(-19637 + (21603*I)*Pi + 4005*Pi^2)*RATIO[x^(-1)])/135 + 
        (8*((-61*I)*Pi + 18*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (4*(6211 - (7201*I)*Pi + 420*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 1800*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 1, x]*((8*(4541 - (688*I)*Pi + 260*Pi^2))/15 - 
    (16*(1173 - (707*I)*Pi + 160*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
    32*((-5*I)*Pi + 7*Pi^2)*RATIO[x^(-2)] - 
    (16*(1173 - (150*I)*Pi + 130*Pi^2)*RATIO[x^(-1)])/15 + 
    (16*((-571*I)*Pi + 60*Pi^2))/(5*(-1 + RATIO[x])^2) + 
    (8*(-2235 + (5438*I)*Pi + 290*Pi^2)*RATIO[x])/15 - 
    (8*(-2235 + (3426*I)*Pi + 260*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*((2*(1509 - (1420*I)*Pi))/45 + ((8*I)/135)*(-199*I + 21*Pi)*
       RATIO[(1 - x)^(-1)] + ((80*I)/3)*Pi*RATIO[x^(-2)] - 
      ((4*I)/135)*(659*I + 1260*Pi)*RATIO[x^(-1)] + 
      (((88*I)/15)*Pi)/(-1 + RATIO[x])^2 + (4*(137 + (1504*I)*Pi + 240*Pi^2)*
        RATIO[x])/45 - (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      ((4*(363 - (328*I)*Pi))/15 + ((112*I)/15)*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/15)*(-49*I + 30*Pi)*RATIO[x^(-1)] + 
        (8*(-29 + (416*I)*Pi + 60*Pi^2)*RATIO[x])/15 - 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((4*(32311 - (27174*I)*Pi + 1560*Pi^2))/45 + 
      (16*(9047 - (3159*I)*Pi + 225*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
      (16*((-133*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(16574 + (6840*I)*Pi + 2205*Pi^2)*RATIO[x^(-1)])/135 - 
      (16*((-373*I)*Pi + 75*Pi^2))/(15*(-1 + RATIO[x])^2) + 
      (8*(-1902 + (10325*I)*Pi + 1325*Pi^2)*RATIO[x])/15 - 
      (4*(5135 + (4172*I)*Pi + 3230*Pi^2)*RATIO[x^2])/15 + 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((-4*(-40 + (60*I)*Pi + 21*Pi^2))/3 + 4*(-8 - (4*I)*Pi + 3*Pi^2)*
         RATIO[(1 - x)^(-1)] - (16*((-7*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(20 - (62*I)*Pi + 29*Pi^2)*RATIO[x^(-1)])/3 - 
        ((24*I)*Pi)/(-1 + RATIO[x])^2 + (4*(6 + (77*I)*Pi + 26*Pi^2)*
          RATIO[x])/3 - (4*(-13 - (16*I)*Pi + 20*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-2*(32303 - (25990*I)*Pi + 3435*Pi^2))/45 + 
        (8*(-3713 - (462*I)*Pi + 315*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (8*((19*I)*Pi + 36*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(39274 - (10170*I)*Pi + 13365*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*((-41*I)*Pi + 15*Pi^2))/(15*(-1 + RATIO[x])^2) - 
        (4*(-6211 + (31093*I)*Pi + 2895*Pi^2)*RATIO[x])/45 + 
        (2*(9005 + (15138*I)*Pi + 8160*Pi^2)*RATIO[x^2])/45 - 
        16*Pi^2*RATIO[x^3]))) + 
  G[1, 1, x]*((16*(-3368 + (674*I)*Pi + 65*Pi^2))/15 - 
    (512*I)*Pi*RATIO[(1 - x)^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2)*
      RATIO[x^(-2)])/3 + (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/
     15 - (8*(-4581 + (6398*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((4*I)/9)*(303*I + 142*Pi) - ((32*I)/9)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*(-1085 + (294*I)*Pi + 1080*Pi^2)*RATIO[x^(-2)])/45 + 
      (8*(-175 + (212*I)*Pi + 240*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(175 + (752*I)*Pi + 120*Pi^2)*RATIO[x])/45 + 
      (2*(1085 - (66*I)*Pi + 540*Pi^2)*RATIO[x^2])/45 + 
      (((8*I)/15)*(363*I + 164*Pi) - (4*(125 - (98*I)*Pi + 280*Pi^2)*
          RATIO[x^(-2)])/15 + (16*(39 + (17*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/
         15 - (16*(-39 + (208*I)*Pi + 30*Pi^2)*RATIO[x])/15 + 
        (4*(-125 + (98*I)*Pi + 140*Pi^2)*RATIO[x^2])/15)/Nc^2) + 
    Nc^2*((-8*(35579 - (16932*I)*Pi + 1305*Pi^2))/45 - 
      ((1616*I)/9)*Pi*RATIO[(1 - x)^(-1)] + 32*Pi^2*RATIO[x^(-3)] - 
      (4*(-5135 - (6584*I)*Pi + 7630*Pi^2)*RATIO[x^(-2)])/15 + 
      (8*(10254 - (4841*I)*Pi + 10710*Pi^2)*RATIO[x^(-1)])/45 - 
      (8*(-3418 + (10955*I)*Pi + 210*Pi^2)*RATIO[x])/15 + 
      (4*(5135 + (4172*I)*Pi + 1100*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*(((4*(-50 + (21*I)*Pi + 21*Pi^2))/3 - (4*(13 + (12*I)*Pi + 10*Pi^2)*
          RATIO[x^(-2)])/3 + (2*(-44 + (72*I)*Pi + 33*Pi^2)*RATIO[x^(-1)])/
         3 - (2*(44 + (82*I)*Pi + 87*Pi^2)*RATIO[x])/3 + 
        (4*(-13 - (16*I)*Pi + 32*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((4*(6785 - (3622*I)*Pi + 546*Pi^2))/9 + ((208*I)/9)*Pi*
         RATIO[(1 - x)^(-1)] - 32*Pi^2*RATIO[x^(-3)] + 
        (2*(-9005 - (22242*I)*Pi + 24060*Pi^2)*RATIO[x^(-2)])/45 - 
        (2*(26660 - (14154*I)*Pi + 22605*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(26660 - (69386*I)*Pi + 2535*Pi^2)*RATIO[x])/45 - 
        (2*(9005 + (15138*I)*Pi + 1500*Pi^2)*RATIO[x^2])/45 + 
        16*Pi^2*RATIO[x^3]))) + 
  G[0, 0, x]*((16*(-2195 - (812*I)*Pi + 45*Pi^2))/15 + 
    (8*(4581 + (1774*I)*Pi + 870*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
    (512*I)*Pi*RATIO[x^(-1)] - (8*(447 - (30*I)*Pi + 200*Pi^2))/
     (3*(-1 + RATIO[x])^2) - (8*(111 + (454*I)*Pi + 70*Pi^2)*RATIO[x])/15 + 
    (8*(-2235 + (3426*I)*Pi + 110*Pi^2)*RATIO[x^2])/15 + 
    Nf^2*(((-8*I)/45)*(-380*I + 59*Pi) + ((8*I)/45)*(178*I + 129*Pi)*
       RATIO[(1 - x)^(-1)] - ((32*I)/9)*Pi*RATIO[x^(-1)] - 
      (((8*I)/9)*(23*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (16*(19 + (8*I)*Pi)*RATIO[x])/45 + (2*(1085 - (66*I)*Pi)*RATIO[x^2])/
       45 + (((112*I)/15)*(15*I + Pi) - ((16*I)/15)*(5*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2) + 
        ((32*I)/15)*(5*I + Pi)*RATIO[x] + ((4*I)/15)*(125*I + 98*Pi)*
         RATIO[x^2])/Nc^2) + Nc^2*((8*(-13655 + (1173*I)*Pi + 420*Pi^2))/45 - 
      (8*(15153 - (1312*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
      ((1760*I)/9)*Pi*RATIO[x^(-1)] + (8*(543 - (172*I)*Pi + 36*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (8*(-386 + (479*I)*Pi + 85*Pi^2)*RATIO[x])/
       15 + (4*(5135 + (4172*I)*Pi + 800*Pi^2)*RATIO[x^2])/15 - 
      16*Pi^2*RATIO[x^3]) + 
    Nf*((-4*(24 + (7*I)*Pi + 3*Pi^2) + (4*(37 + (2*I)*Pi + 19*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (32*I)*Pi*RATIO[x^(-1)] - 
        (4*(19 + (8*I)*Pi + 10*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (2*(20 + (38*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        (4*(13 + (16*I)*Pi + 2*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((-8*(-6070 + (1207*I)*Pi + 285*Pi^2))/45 + 
        (4*(5927 - (641*I)*Pi + 780*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        ((1504*I)/9)*Pi*RATIO[x^(-1)] - (28*(115 - (36*I)*Pi + 6*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*(-1816 - (7202*I)*Pi + 615*Pi^2)*
          RATIO[x])/45 - (2*(9005 + (15138*I)*Pi + 1980*Pi^2)*RATIO[x^2])/
         45 + 16*Pi^2*RATIO[x^3]))) - 
  (8*((521*I)*Pi^3 + 54*Pi^4 - 3126*Zeta[3] + (2700*I)*Pi*Zeta[3]))/
   (15*(-1 + RATIO[x])^2) + (8*RATIO[(1 - x)^(-1)]*
    ((-209*I)*Pi + 1173*Pi^2 + (237*I)*Pi^3 + 67*Pi^4 - 1114*Zeta[3] + 
     (4560*I)*Pi*Zeta[3]))/15 + 
  (8*RATIO[x^(-1)]*((-627*I)*Pi + 3519*Pi^2 + (154*I)*Pi^3 + 120*Pi^4 + 
     (5760*I)*Pi*Zeta[3]))/45 + 
  (4*RATIO[x^2]*(-2235*Pi^2 + (3426*I)*Pi^3 + 457*Pi^4 + 6252*Zeta[3] + 
     (9600*I)*Pi*Zeta[3]))/15 - 
  (4*(-1008 - (1254*I)*Pi + 12063*Pi^2 - (380*I)*Pi^3 + 384*Pi^4 - 
     33288*Zeta[3] + (15480*I)*Pi*Zeta[3]))/45 - 
  (4*RATIO[x]*(-6705*Pi^2 + (8266*I)*Pi^3 + 1344*Pi^4 + 30828*Zeta[3] + 
     (27360*I)*Pi*Zeta[3]))/45 + 
  Nc^2*(-4*Pi^4*RATIO[x^3] - ((4*I)/405)*RATIO[x^(-1)]*
     (-205579*Pi + (23706*I)*Pi^2 + 9132*Pi^3 + (398520*I)*Zeta[3] - 
      49140*Pi*Zeta[3]) + (4*((-644*I)*Pi^3 + 375*Pi^4 + 3864*Zeta[3] + 
       (4680*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
    (4*RATIO[(1 - x)^(-1)]*((-247726*I)*Pi + 63072*Pi^2 + (1932*I)*Pi^3 + 
       3951*Pi^4 + 37152*Zeta[3] + (28620*I)*Pi*Zeta[3]))/405 + 
    (2*RATIO[x^2]*(5135*Pi^2 + (4172*I)*Pi^3 + 1314*Pi^4 + 13664*Zeta[3] + 
       (39000*I)*Pi*Zeta[3]))/15 - 
    (2*RATIO[x]*(-7584*Pi^2 + (5646*I)*Pi^3 + 2965*Pi^4 + 44460*Zeta[3] + 
       (92520*I)*Pi*Zeta[3]))/45 - 
    (2*(-13388 + (465534*I)*Pi + 185337*Pi^2 - (54738*I)*Pi^3 + 567*Pi^4 + 
       354708*Zeta[3] + (149040*I)*Pi*Zeta[3]))/405) + 
  Nf^2*((((-52*I)/15)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    ((4*I)/405)*RATIO[(1 - x)^(-1)]*(3616*Pi + (567*I)*Pi^2 + 471*Pi^3 + 
      (2826*I)*Zeta[3]) - (I/135)*(-2604*I + 6930*Pi - (5195*I)*Pi^2 + 
      312*Pi^3 - (8760*I)*Zeta[3]) + ((2*I)/405)*RATIO[x^(-1)]*
     (2471*Pi - (2385*I)*Pi^2 + 456*Pi^3 - (29160*I)*Zeta[3]) - 
    (2*RATIO[x]*(-341*Pi^2 - (60*I)*Pi^3 + 88*Pi^4 + 608*Zeta[3] + 
       (2880*I)*Pi*Zeta[3]))/45 + 
    (RATIO[x^2]*(1085*Pi^2 - (66*I)*Pi^3 + 198*Pi^4 + 1068*Zeta[3] + 
       (6480*I)*Pi*Zeta[3]))/45 + 
    (((2*I)/15)*(188*I - 322*Pi + (451*I)*Pi^2 + 28*Pi^3 + (544*I)*Zeta[3]) - 
      (8*RATIO[(1 - x)^(-1)]*((-40*I)*Pi + (7*I)*Pi^3 + 14*Zeta[3]))/15 + 
      (4*RATIO[x^(-1)]*((-81*I)*Pi + 469*Pi^2 + 2520*Zeta[3]))/45 - 
      (4*RATIO[x]*(-409*Pi^2 - (12*I)*Pi^3 + 66*Pi^4 + 156*Zeta[3] + 
         (2160*I)*Pi*Zeta[3]))/45 + (2*RATIO[x^2]*(-375*Pi^2 + (294*I)*Pi^3 + 
         154*Pi^4 + 588*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc^2) + 
  Nf*((((4*I)/9)*RATIO[x^(-1)]*(69*Pi - (40*I)*Pi^2 + 36*Pi^3 - 
        (396*I)*Zeta[3] - 72*Pi*Zeta[3]) - 
      (2*((34*I)*Pi^3 + 3*Pi^4 - 204*Zeta[3] + (180*I)*Pi*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-900*I)*Pi - 540*Pi^2 - 
         (340*I)*Pi^3 - 171*Pi^4 + 240*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (2*RATIO[x^2]*(-195*Pi^2 - (240*I)*Pi^3 + 97*Pi^4 + 360*Zeta[3] + 
         (3960*I)*Pi*Zeta[3]))/45 + (-720 - (2460*I)*Pi - 3520*Pi^2 - 
        (1050*I)*Pi^3 + 13*Pi^4 - 10800*Zeta[3] + (4320*I)*Pi*Zeta[3])/45 - 
      (RATIO[x]*(-2200*Pi^2 - (2580*I)*Pi^3 + 589*Pi^4 - 2880*Zeta[3] + 
         (23040*I)*Pi*Zeta[3]))/90)/Nc + 
    Nc*(4*Pi^4*RATIO[x^3] + ((2*I)/405)*RATIO[x^(-1)]*
       (-45187*Pi + (50985*I)*Pi^2 + 15648*Pi^3 + (343440*I)*Zeta[3] - 
        104760*Pi*Zeta[3]) - (4*((-223*I)*Pi^3 + 69*Pi^4 + 1338*Zeta[3] + 
         (900*I)*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((194828*I)*Pi - 34236*Pi^2 + (1788*I)*Pi^3 - 
         7983*Pi^4 - 76968*Zeta[3] + (23220*I)*Pi*Zeta[3]))/405 - 
      (RATIO[x^2]*(9005*Pi^2 + (15138*I)*Pi^3 + 3874*Pi^4 + 32556*Zeta[3] + 
         (111600*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(-19028*Pi^2 + (21540*I)*Pi^3 + 4257*Pi^4 + 82544*Zeta[3] + 
         (148320*I)*Pi*Zeta[3]))/90 + (44084 + (171990*I)*Pi + 183615*Pi^2 - 
        (84888*I)*Pi^3 + 2889*Pi^4 + 165240*Zeta[3] + (293220*I)*Pi*Zeta[3])/
       405)) + G[0, x]*(((-16*I)/15)*(1173*Pi + (240*I)*Pi^2 + 40*Pi^3)*
     RATIO[x^(-1)] + Nf^2*((2*(3163 + (1101*I)*Pi + 1638*Pi^2))/405 + 
      (4*(3616 - (2070*I)*Pi + 693*Pi^2)*RATIO[(1 - x)^(-1)])/405 - 
      (4*((-659*I)*Pi + 810*Pi^2)*RATIO[x^(-1)])/135 - 
      (4*((-230*I)*Pi + 63*Pi^2))/(45*(-1 + RATIO[x])^2) + 
      (2*(-2471 + (3954*I)*Pi + 792*Pi^2)*RATIO[x])/405 - 
      (542*Pi^2*RATIO[x^2])/45 + ((4*(243 - (171*I)*Pi + 136*Pi^2))/45 + 
        (8*(120 + (30*I)*Pi + 7*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (56*((7*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + (4*(81 - (294*I)*Pi + 26*Pi^2)*RATIO[x])/45 - 
        (196*Pi^2*RATIO[x^2])/45)/Nc^2) + 
    (8*RATIO[x]*(209 - (2346*I)*Pi - 767*Pi^2 + (500*I)*Pi^3 - 3720*Zeta[3]))/
     15 + (8*((151*I)*Pi + 1156*Pi^2 + (90*I)*Pi^3 - 1140*Zeta[3]))/15 + 
    40*RATIO[x^2]*(Pi^2 - (8*I)*Pi^3 + 28*Zeta[3]) - 
    (8*RATIO[(1 - x)^(-1)]*(209 - (2235*I)*Pi + 3469*Pi^2 + (50*I)*Pi^3 + 
       480*Zeta[3]))/15 + (8*((-2235*I)*Pi + 1713*Pi^2 - (80*I)*Pi^3 + 
       2100*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    Nc^2*(((-8*I)/135)*(16574*Pi - (11745*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-1)] + 
      (4*RATIO[x]*(-205579 - (99444*I)*Pi + 30945*Pi^2 + (13320*I)*Pi^3 - 
         37800*Zeta[3]))/405 + ((8*I)/405)*RATIO[(1 - x)^(-1)]*
       (-123863*I - 73305*Pi - (16212*I)*Pi^2 + 360*Pi^3 + 
        (24030*I)*Zeta[3]) + (8*RATIO[x^2]*(-404*Pi^2 - (75*I)*Pi^3 + 
         280*Zeta[3]))/5 + (8*((2715*I)*Pi - 538*Pi^2 - (50*I)*Pi^3 + 
         840*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*(-14959 + (49029*I)*Pi + 12423*Pi^2 + (1440*I)*Pi^3 + 2700*Zeta[3]))/
       405) + Nf*(((-8*((-5*I)*Pi + 17*Pi^2)*RATIO[x^(-1)])/3 + 
        (4*RATIO[x]*(-69 + (30*I)*Pi + Pi^2 - (18*I)*Pi^3 - 9*Zeta[3]))/9 + 
        (8*RATIO[x^2]*(-11*Pi^2 + (9*I)*Pi^3 + 18*Zeta[3]))/9 + 
        (4*((-19*I)*Pi + 9*Pi^2 + 30*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*(26 - (32*I)*Pi + 35*Pi^2 + (3*I)*Pi^3 + 30*Zeta[3]))/3 - 
        (4*RATIO[(1 - x)^(-1)]*(-15 - (19*I)*Pi + 17*Pi^2 + 60*Zeta[3]))/3)/
       Nc + Nc*(((4*I)/135)*(19637*Pi - (9270*I)*Pi^2 + 180*Pi^3)*
         RATIO[x^(-1)] + (2*RATIO[x^2]*(5227*Pi^2 + (2580*I)*Pi^3 - 
           2160*Zeta[3]))/45 + (((4*I)/45)*(-4025*Pi - (591*I)*Pi^2 + 
           30*Pi^3 + (900*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*(48707 - (36225*I)*Pi + 8556*Pi^2 + 
           (585*I)*Pi^3 + 1755*Zeta[3]))/405 + 
        (2*(11419 - (81447*I)*Pi + 9714*Pi^2 + (1440*I)*Pi^3 + 
           19710*Zeta[3]))/405 + (2*RATIO[x]*(45187 + (117822*I)*Pi - 
           17709*Pi^2 - (22455*I)*Pi^3 + 30240*Zeta[3]))/405))) + 
  G[1, x]*(((8*I)/5)*(-745*Pi - (571*I)*Pi^2 + 90*Pi^3)*RATIO[x^(-2)] + 
    (8*(209 - (2195*I)*Pi + 464*Pi^2 - (320*I)*Pi^3 - 900*Zeta[3]))/15 + 
    8*RATIO[x^2]*(5*Pi^2 + (12*I)*Pi^3 - 172*Zeta[3]) - 
    (((128*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    ((8*I)/15)*RATIO[x^(-1)]*(-209*I - 2235*Pi - (3469*I)*Pi^2 + 390*Pi^3 + 
      (1560*I)*Zeta[3]) - (16*RATIO[(1 - x)^(-1)]*((1173*I)*Pi - 240*Pi^2 - 
       (10*I)*Pi^3 + 300*Zeta[3]))/15 + 
    (8*RATIO[x]*(-209 + (2346*I)*Pi + 617*Pi^2 - (60*I)*Pi^3 + 4080*Zeta[3]))/
     15 + Nc^2*((4*(-240968 - (399363*I)*Pi + 83922*Pi^2 - (35910*I)*Pi^3 - 
         69660*Zeta[3]))/405 + (8*RATIO[x^2]*(217*Pi^2 - (225*I)*Pi^3 - 
         660*Zeta[3]))/15 + (((256*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((16*I)/135)*RATIO[(1 - x)^(-1)]*
       (-9047*Pi - (675*I)*Pi^2 + 780*Pi^3 + (3870*I)*Zeta[3]) - 
      ((4*I)/15)*RATIO[x^(-2)]*(-5135*Pi - (1432*I)*Pi^2 + 360*Pi^3 + 
        (14760*I)*Zeta[3]) + ((4*I)/405)*RATIO[x^(-1)]*
       (-205579*I + 102708*Pi + (174531*I)*Pi^2 + 30600*Pi^3 + 
        (335880*I)*Zeta[3]) + (4*RATIO[x]*(205579 + (99444*I)*Pi + 
         85965*Pi^2 + (35370*I)*Pi^3 + 46980*Zeta[3]))/405) + 
    Nf^2*((2*(-13558 - (15969*I)*Pi + 2142*Pi^2))/405 + 
      ((1592*I)/135)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*(2471 - (3954*I)*Pi + 8388*Pi^2)*RATIO[x])/405 - 
      (418*Pi^2*RATIO[x^2])/45 - (2*RATIO[x^(-2)]*((-217*I)*Pi + 55*Pi^2 - 
         648*Zeta[3]))/9 - (2*RATIO[x^(-1)]*(-2471 + (2466*I)*Pi + 
         8784*Pi^2 + 25920*Zeta[3]))/405 + 
      ((4*(-726 - (1089*I)*Pi + 164*Pi^2))/45 + 
        (4*(-81 + (294*I)*Pi + 484*Pi^2)*RATIO[x])/45 + 
        (196*Pi^2*RATIO[x^2])/45 - (4*RATIO[x^(-1)]*(81 - (174*I)*Pi + 
           866*Pi^2 + 2160*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-375*I)*Pi + 49*Pi^2 + 2520*Zeta[3]))/45)/Nc^2) + 
    Nf*(((-32*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x]*(138 - (60*I)*Pi + 187*Pi^2 - (117*I)*Pi^3 - 
           144*Zeta[3]))/9 + ((4*I)/9)*RATIO[x^(-2)]*(-39*Pi + (26*I)*Pi^2 + 
          36*Pi^3 - (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
         (138*I + 36*Pi - (44*I)*Pi^2 + 117*Pi^3 - (1152*I)*Zeta[3]) + 
        (16*RATIO[x^2]*(-5*Pi^2 + (9*I)*Pi^3 + 9*Zeta[3]))/9 + 
        (2*(-134 - (32*I)*Pi + 5*Pi^2 + (42*I)*Pi^3 + 144*Zeta[3]))/3)/Nc + 
      Nc*(((-16*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
        ((8*I)/135)*RATIO[(1 - x)^(-1)]*(-3713*Pi - (270*I)*Pi^2 + 120*Pi^3 + 
          (1260*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-2)]*
         (-1801*Pi - (463*I)*Pi^2 + 384*Pi^3 + (7632*I)*Zeta[3]) - 
        ((2*I)/405)*RATIO[x]*(-45187*I + 117822*Pi - (61266*I)*Pi^2 + 
          62370*Pi^3 - (94770*I)*Zeta[3]) - ((2*I)/405)*RATIO[x^(-1)]*
         (-45187*I + 111798*Pi + (186648*I)*Pi^2 + 50130*Pi^3 + 
          (235980*I)*Zeta[3]) + (2*RATIO[x^2]*(-2947*Pi^2 + (3360*I)*Pi^3 + 
           7200*Zeta[3]))/45 + (2*(79136 + (335283*I)*Pi - 81714*Pi^2 + 
           (60615*I)*Pi^3 + 136080*Zeta[3]))/405)))}


==> anc/README.txt <==
"Three-loop gluon scattering in QCD and the gluon Regge trajectory"
Fabrizio Caola, Amlan Chakraborty, Giulio Gambuti, Andreas von Manteuffel, Lorenzo Tancredi

** Files Provided:

  -	The zip folder H_gg_gg_all.zip contains all the helicity amplitudes for
    the process gg->gg described in the paper. Inside the folder, each file
    "H_gg_gg_l1l2l3l4_Nloops.m" contains our analytical result through to
    transcendental weight 6 for the finite remainders of the N=0,1,2,3 loop
    helicity amplitudes for the scattering process

         g(p1,l1) + g(p2,l2) -> g(p3,l3) + g(p4,l4) 

    described in the paper. Above p1,p2,p3,p4 are the momenta of the gluons and 
    l1,l2,l3,l4 are their helicities. The files are written as colour vectors
    with basis defined in eq. (7) of the letter;

  -	The projectors P_i introduced below eq. (9) in the letter are defined as
        P_i = \sum_{j=8}^8 X_ij T*_j  
    where the matrix X_ij is given in "projectors.m";

  -	The file "form_factors_to_helicity_amplitudes.m" provides the transformation
    coefficients from form factors to helicity amplitudes referred. In particular,
    calling c[i,j] the coefficient matrix, the helicity amplitudes are obtained as 

        H[i] = \sum_{j=1}^8  c[i,j] F[j]

    where we identify
	
        H[1] = H[++++],  H[2] = H[-+++],  H[3] = H[+-++],  H[4] = H[++-+],
        H[5] = H[+++-],  H[6] = H[++--],  H[7] = H[+-+-],  H[8] = H[+--+];

  -	We also provide the explicit form of the dipole and quadrupole operators as
    matrices in the colour space with basis eq. (7). They are given in files
    "dipole.m" and "quadrupole.m" respectively .

  - "quadrupole_D_functions.m" contains the functions D_1 and D_2 of eqs. (43)
    and (44).

  - "regge_trajectory_and_impact_factors.zip" contains the gluon regge trajectory
    ("tauL.m") at L=1,2,3 loops and the gluon ("IgL.m") and quark ("IqL.m") impact
    factors at L=1,2 loops. 

** Notation: 

  - Nc and nf correspond to N_c and n_f in the paper, namely the number of
    colours and the number of active flavours of quarks;

  - The multiple polylogarithms G[...,x] are defined in "arXiv:1904.07279"
    as specified in the paper; 

  - The symbol "e" corresponds to "\epsilon", the dimensional regularisation    
    parameter;

  - The variable x is defined as in the paper, x = -t/s = -s_{13}/s_{12};

  - The function RATIO is used as a placeholder for the identity to separate
    the rational factors in x from the rest of the amplitude. In Mathematica
    one can simply get rid of it imposing "/. RATIO :> Identity".


==> anc/dipole.m <==
{
			{ - Eps[ - mu2*u^(-1)]*NC - Eps[ - mu2*s^(-1)]*NC, 0, 0,Eps[ - mu2*t^(-1)] - Eps[ - mu2*u^(-1)], 0,Eps[ - mu2*t^(-1)] - Eps[ - mu2*s^(-1)]},
			{ 0, - Eps[ - mu2*t^(-1)]*NC - Eps[ - mu2*s^(-1)]*NC, 0, - Eps[ - mu2*t^(-1)] + Eps[ - mu2*u^(-1)],Eps[ - mu2*u^(-1)] - Eps[ - mu2*s^(-1)], 0},
			{ 0, 0, - Eps[ - mu2*t^(-1)]*NC - Eps[ - mu2*u^(-1)]*NC, 0, - Eps[ - mu2*u^(-1)] + Eps[ - mu2*s^(-1)], - Eps[ - mu2*t^(-1)] + Eps[ - mu2*s^(-1)]},
			{2*Eps[ - mu2*t^(-1)] - 2*Eps[ - mu2*s^(-1)],2*Eps[ - mu2*u^(-1)] - 2*Eps[ - mu2*s^(-1)], 0, - 2*Eps[ - mu2*s^(-1)]*NC, 0, 0},
			{ 0, - 2*Eps[ - mu2*t^(-1)] + 2*Eps[ - mu2*u^(-1)], - 2*Eps[ - mu2*t^(-1)] + 2*Eps[ - mu2*s^(-1)], 0, - 2*Eps[ - mu2*t^(-1)]*NC, 0},
			{2*Eps[ - mu2*t^(-1)] - 2*Eps[ - mu2*u^(-1)], 0, - 2*Eps[ - mu2*u^(-1)] + 2*Eps[ - mu2*s^(-1)], 0, 0, - 2*Eps[ - mu2*u^(-1)]*NC}
			}


==> anc/form_factors_to_helicity_amplitudes.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-s^2/4 - (s*u)/2 - u^2/4, -s/2 - u/2, -s/2 - u - u^2/(2*s), s/2 + u/2, 
  -s/2 - u/2, s + s^2/(2*u) + u/2, s/2 + u/2, 4 + s/u + u/s}, 
 {s^2/4 + (s*u)/2 + u^2/4, s/2 + u/2, s/2 + u + u^2/(2*s), -s/2 - u/2, 0, 
  -s/2 - u/2, 0, -1 - u/s}, {s^2/4 + (s*u)/2 + u^2/4, s/2 + u/2, s/2 + u/2, 
  0, s/2 + u/2, -s - s^2/(2*u) - u/2, 0, -1 - s/u}, 
 {s^2/4 + (s*u)/2 + u^2/4, 0, s/2 + u + u^2/(2*s), 0, s/2 + u/2, -s/2 - u/2, 
  -s/2 - u/2, -1 - u/s}, {s^2/4 + (s*u)/2 + u^2/4, 0, s/2 + u/2, -s/2 - u/2, 
  0, -s - s^2/(2*u) - u/2, -s/2 - u/2, -1 - s/u}, 
 {-s^2/4 - (s*u)/2 - u^2/4, -s/2 - u/2, -s/2 - u/2, 0, 0, s/2 + u/2, 
  s/2 + u/2, 2}, {-s^2/4 - (s*u)/2 - u^2/4, 0, -s/2 - u - u^2/(2*s), 0, 0, 
  s + s^2/(2*u) + u/2, 0, 2 + s/u + u/s}, {-s^2/4 - (s*u)/2 - u^2/4, 0, 
  -s/2 - u/2, s/2 + u/2, -s/2 - u/2, s/2 + u/2, 0, 2}}


==> anc/projectors.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(4*(-2 + 3*d)*s^4 + 4*(4 + 3*d)*s^3*u + 3*(16 + d*(2 + d))*s^2*u^2 + 
    4*(4 + 3*d)*s*u^3 + 4*(-2 + 3*d)*u^4)/(3*(-3 + d)*(-1 + d)*s^2*u^2*
    (s + u)^4), -(2*s^2 + (4 + 3*d)*s*u + 2*u^2)/
   (3*(-3 + d)*(-1 + d)*s*u*(s + u)^3), 
  -((-4 + 6*d)*s^3 + (8 + 3*d)*s^2*u + 16*s*u^2 + 4*u^3)/
   (3*(-3 + d)*(-1 + d)*s*u^2*(s + u)^3), (2*s^2 + 4*s*u + 3*d*s*u + 2*u^2)/
   (3*(3 - 4*d + d^2)*s*u*(s + u)^3), -(2*s^2 + (4 + 3*d)*s*u + 2*u^2)/
   (3*(-3 + d)*(-1 + d)*s*u*(s + u)^3), 
  (4*s^3 + 16*s^2*u + (8 + 3*d)*s*u^2 + 2*(-2 + 3*d)*u^3)/
   (3*(-3 + d)*(-1 + d)*s^2*u*(s + u)^3), (2*s^2 + 4*s*u + 3*d*s*u + 2*u^2)/
   (3*(3 - 4*d + d^2)*s*u*(s + u)^3), -(2*s^2 + 7*s*u + 2*u^2)/
   (3*(-3 + d)*(-1 + d)*s*u*(s + u)^2)}, 
 {-(2*s^2 + (4 + 3*d)*s*u + 2*u^2)/(3*(-3 + d)*(-1 + d)*s*u*(s + u)^3), 
  (-2 + 3*d)/(3*(3 - 4*d + d^2)*(s + u)^2), 
  (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u)^2), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), 1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u)^2), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), 1/(3*(3 - 4*d + d^2)*(s + u))}, 
 {-((-4 + 6*d)*s^3 + (8 + 3*d)*s^2*u + 16*s*u^2 + 4*u^3)/
   (3*(-3 + d)*(-1 + d)*s*u^2*(s + u)^3), 
  (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u)^2), ((-2 + 3*d)*s^2 + 4*s*u + 4*u^2)/
   (3*(-3 + d)*(-1 + d)*u^2*(s + u)^2), 
  -(s + 2*u)/(3*(-3 + d)*(-1 + d)*u*(s + u)^2), 
  (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u)^2), -((2*s + u)*(s + 2*u))/
   (3*(-3 + d)*(-1 + d)*s*u*(s + u)^2), 
  -(s + 2*u)/(3*(-3 + d)*(-1 + d)*u*(s + u)^2), 
  (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u))}, 
 {(2*s^2 + 4*s*u + 3*d*s*u + 2*u^2)/(3*(3 - 4*d + d^2)*s*u*(s + u)^3), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  -(s + 2*u)/(3*(-3 + d)*(-1 + d)*u*(s + u)^2), 
  (-2 + 3*d)/(3*(3 - 4*d + d^2)*(s + u)^2), -1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  (2*s + u)/(3*(3 - 4*d + d^2)*s*(s + u)^2), 1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  -1/(3*(3 - 4*d + d^2)*(s + u))}, 
 {-(2*s^2 + (4 + 3*d)*s*u + 2*u^2)/(3*(-3 + d)*(-1 + d)*s*u*(s + u)^3), 
  1/(3*(3 - 4*d + d^2)*(s + u)^2), (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u)^2), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), (-2 + 3*d)/(3*(3 - 4*d + d^2)*(s + u)^2), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u)^2), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), 1/(3*(3 - 4*d + d^2)*(s + u))}, 
 {(4*s^3 + 16*s^2*u + (8 + 3*d)*s*u^2 + 2*(-2 + 3*d)*u^3)/
   (3*(-3 + d)*(-1 + d)*s^2*u*(s + u)^3), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u)^2), 
  -((2*s + u)*(s + 2*u))/(3*(-3 + d)*(-1 + d)*s*u*(s + u)^2), 
  (2*s + u)/(3*(3 - 4*d + d^2)*s*(s + u)^2), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u)^2), 
  (4*s^2 + 4*s*u + (-2 + 3*d)*u^2)/(3*(-3 + d)*(-1 + d)*s^2*(s + u)^2), 
  (2*s + u)/(3*(3 - 4*d + d^2)*s*(s + u)^2), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u))}, 
 {(2*s^2 + 4*s*u + 3*d*s*u + 2*u^2)/(3*(3 - 4*d + d^2)*s*u*(s + u)^3), 
  -1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  -(s + 2*u)/(3*(-3 + d)*(-1 + d)*u*(s + u)^2), 
  1/(3*(3 - 4*d + d^2)*(s + u)^2), -1/(3*(3 - 4*d + d^2)*(s + u)^2), 
  (2*s + u)/(3*(3 - 4*d + d^2)*s*(s + u)^2), 
  (-2 + 3*d)/(3*(3 - 4*d + d^2)*(s + u)^2), -1/(3*(3 - 4*d + d^2)*(s + u))}, 
 {-(2*s^2 + 7*s*u + 2*u^2)/(3*(-3 + d)*(-1 + d)*s*u*(s + u)^2), 
  1/(3*(3 - 4*d + d^2)*(s + u)), (s + 2*u)/(3*(3 - 4*d + d^2)*u*(s + u)), 
  -1/(3*(3 - 4*d + d^2)*(s + u)), 1/(3*(3 - 4*d + d^2)*(s + u)), 
  -(2*s + u)/(3*(-3 + d)*(-1 + d)*s*(s + u)), -1/(3*(3 - 4*d + d^2)*(s + u)), 
  (9 - 12*d + 3*d^2)^(-1)}}


==> anc/quadrupole.m <==
{
			{ - 144*NC*CC,64*NC*CC + 64*D1[x]*NC + 96*D2[x]*NC,64*NC*CC - 64*D1[x]*NC + 32*D2[x]*NC, - 32*CC - 8*NC^2*CC + 32*D1[x] + 32*D2[x] + 16*D2[x]*NC^2,64*CC + 64*D2[x], - 32*CC - 8*NC^2*CC - 32*D1[x] + 16*D2[x]*NC^2},
			{64*NC*CC + 96*D1[x]*NC + 64*D2[x]*NC, - 144*NC*CC,64*NC*CC + 32*D1[x]*NC - 64*D2[x]*NC, - 32*CC - 8*NC^2*CC + 32*D1[x] + 16*D1[x]*NC^2 + 32*D2[x], - 32*CC - 8*NC^2*CC + 16*D1[x]*NC^2 - 32*D2[x],64*CC + 64*D1[x]},
			{64*NC*CC - 96*D1[x]*NC - 32*D2[x]*NC,64*NC*CC - 32*D1[x]*NC - 96*D2[x]*NC, - 144*NC*CC,64*CC - 64*D1[x] - 64*D2[x], - 32*CC - 8*NC^2*CC - 16*D1[x]*NC^2 - 32*D2[x] - 16*D2[x]*NC^2, - 32*CC - 8*NC^2*CC - 32*D1[x] - 16*D1[x]*NC^2 - 16*D2[x]*NC^2},
			{ - 32*CC - 16*NC^2*CC + 64*D2[x] + 32*D2[x]*NC^2, - 32*CC - 16*NC^2*CC + 64*D1[x] + 32*D1[x]*NC^2, - 32*CC - 64*D1[x] - 64*D2[x], - 96*NC*CC + 96*D1[x]*NC + 96*D2[x]*NC, 0, 0},
			{ - 32*CC + 64*D2[x], - 32*CC - 16*NC^2*CC + 64*D1[x] + 32*D1[x]*NC^2, - 32*CC - 16*NC^2*CC - 64*D1[x] - 32*D1[x]*NC^2 - 64*D2[x] - 32*D2[x]
      *NC^2, 0, - 96*NC*CC - 96*D2[x]*NC, 0},
			{ - 32*CC - 16*NC^2*CC + 64*D2[x] + 32*D2[x]*NC^2, - 32*CC + 64*D1[x], - 32*CC - 16*NC^2*CC - 64*D1[x] - 32*D1[x]*NC^2 - 64*D2[x] - 32*D2[x]
      *NC^2, 0, 0, - 96*NC*CC - 96*D1[x]*NC}
			}


==> anc/quadrupole_D_functions.m <==
D1 = ( (I/2)*Pi^3*G[0, 0, x] - ((2*I)/3)*Pi^3*(Pi^2/6 + G[0, 0, x] - G[1, 0, x]) -
      Pi^2*(G[0, 0, 0, x]/6 - G[0, 0, 1, x]/6) -
      Pi^2*(-G[0, 0, 0, x]/6 + G[0, 0, 1, x]/6) -
      Pi^2*(G[0, 0, 0, x]/6 - G[0, 1, 0, x]/6) -
      Pi^2*(-G[0, 0, 0, x]/6 + G[0, 1, 0, x]/6) +
      Pi^2*(Pi^2*(G[0, x]/6 - G[1, x]/6) - G[0, 0, 0, x] + G[0, 0, 1, x] +
        G[1, 0, 0, x] - G[1, 0, 1, x]) +
      Pi^2*(Pi^2*(-G[0, x]/6 + G[1, x]/6) - G[0, 0, 0, x] + G[0, 1, 0, x] +
        G[1, 0, 0, x] - G[1, 1, 0, x]) +
      I*Pi*((7*Pi^4)/360 + G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] -
        G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x]) +
      I*Pi*(-Pi^4/40 + Pi^2*(-G[0, 0, x]/6 + G[0, 1, x]/6) + G[0, 0, 0, 0, x] -
        G[0, 0, 0, 1, x] - G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]) -
      (4*I)*Pi*(Pi^4/90 + G[0, 0, 0, 0, x] - G[1, 0, 0, 0, x]) -
      (2*I)*Pi*((7*Pi^4)/120 + G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] -
        G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] - G[1, 0, 0, 0, x] +
        G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]) -
      (2*I)*Pi*((-7*Pi^4)/120 + Pi^2*(-G[0, 0, x]/6 + G[0, 1, x]/6 +
          G[1, 0, x]/6 - G[1, 1, x]/6) + G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] -
        G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] - G[1, 0, 0, 0, x] +
        G[1, 0, 0, 1, x] + G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x]) +
      4*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, x] - 2*G[0, 0, 0, 1, 0, x] -
      2*G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] -
      2*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] -
      (Pi^2*(-(Pi^2*G[0, x])/6 - G[0, 0, 0, x] + G[0, 1, 0, x] - 2*Zeta[3]))/6 +
      (2*Pi^2*Zeta[3])/3 + I*Pi*G[0, x]*Zeta[3] + G[0, 0, x]*Zeta[3] -
      (G[0, 0, x] - G[0, 1, x])*Zeta[3] - (-2*G[0, 0, x] + 2*G[0, 1, x])*Zeta[3] -
      (Pi^2*((Pi^2*G[0, x])/6 - G[0, 0, 0, x] + G[0, 0, 1, x] + Zeta[3]))/6 -
      (5*Pi^2*(-G[0, 0, 0, x] + G[1, 0, 0, x] + Zeta[3]))/3 +
      (2*I)*Pi*((19*Pi^4)/360 + Pi^2*(G[0, 0, x]/6 - G[1, 0, x]/6) +
        G[0, 0, 0, 0, x] - G[0, 0, 1, 0, x] - G[1, 0, 0, 0, x] +
        G[1, 0, 1, 0, x] + (2*G[0, x] - 2*G[1, x])*Zeta[3]) +
      (2*I)*Pi*(-Pi^4/72 + Pi^2*(-G[0, 0, x]/6 + G[1, 0, x]/6) +
        G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[1, 0, 0, 0, x] +
        G[1, 0, 0, 1, x] + (-G[0, x] + G[1, x])*Zeta[3]) +
      (2*I)*Pi*((-7*Pi^4)/360 + G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] -
        G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (-G[0, x] + G[1, x])*Zeta[3]) +
      2*(Pi^4*(G[0, x]/40 - G[1, x]/40) +
        Pi^2*(G[0, 0, 0, x]/6 - G[0, 0, 1, x]/6 - G[1, 0, 0, x]/6 +
          G[1, 0, 1, x]/6) - G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] +
        G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] + G[1, 0, 0, 0, 0, x] -
        G[1, 0, 0, 0, 1, x] - G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] +
        (2*Pi^2*Zeta[3])/3 - 4*Zeta[5]) +
      2*(Pi^4*((-19*G[0, x])/360 + (19*G[1, x])/360) +
        Pi^2*(-G[0, 0, 0, x]/6 + G[0, 1, 0, x]/6 + G[1, 0, 0, x]/6 -
          G[1, 1, 0, x]/6) - G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, x] +
        G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 1, 0, x] + G[1, 0, 0, 0, 0, x] -
        G[1, 0, 0, 1, 0, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 1, 0, x] -
        (Pi^2*Zeta[3])/3 + (-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] -
          2*G[1, 1, x])*Zeta[3] - 4*Zeta[5]) -
      2*(Pi^4*(-G[0, x]/90 + G[1, x]/90) - G[0, 0, 0, 0, 0, x] +
        G[0, 1, 0, 0, 0, x] + G[1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, x] -
        (Pi^2*Zeta[3])/6 - Zeta[5]) - 2*(Pi^4*(G[0, x]/90 - G[1, x]/90) +
        Pi^2*(G[0, 0, 0, x]/6 - G[1, 0, 0, x]/6) - G[0, 0, 0, 0, 0, x] +
        G[0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] +
        (Pi^2*Zeta[3])/6 + (G[0, 0, x] - G[1, 0, x])*Zeta[3] - Zeta[5]) +
      Zeta[5]/2 + 4*(-G[0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, x] + Zeta[5]) +
      2*(Pi^4*(G[0, x]/72 - G[1, x]/72) +
        Pi^2*(G[0, 0, 0, x]/6 - G[0, 1, 0, x]/6 - G[1, 0, 0, x]/6 +
          G[1, 1, 0, x]/6) - G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x] +
        G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] + G[1, 0, 0, 0, 0, x] -
        G[1, 0, 0, 0, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] -
        (Pi^2*Zeta[3])/6 + (G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x])*
         Zeta[3] + Zeta[5]) - 2*(Pi^4*(G[0, x]/30 - G[1, x]/30) -
        G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x] -
        G[1, 0, 1, 0, 0, x] + (Pi^2*Zeta[3])/2 + (G[0, 0, x] - G[1, 0, x])*
         Zeta[3] + (3*Zeta[5])/2) - 2*(Pi^4*(-G[0, x]/30 + G[1, x]/30) +
        Pi^2*(-G[0, 0, 0, x]/6 + G[1, 0, 0, x]/6) - G[0, 0, 0, 0, 0, x] +
        G[0, 0, 0, 1, 0, x] + G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 1, 0, x] -
        (Pi^2*Zeta[3])/3 + (-2*G[0, 0, x] + 2*G[1, 0, x])*Zeta[3] +
        (3*Zeta[5])/2) + 2*(Pi^4*(G[0, x]/72 - G[1, x]/72) +
        Pi^2*(-G[0, 0, 0, x]/6 + G[0, 0, 1, x]/6 + G[1, 0, 0, x]/6 -
          G[1, 0, 1, x]/6) - G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, x] +
        G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 1, 0, x] + G[1, 0, 0, 0, 0, x] -
        G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 1, 0, x] + 6*Zeta[5]) );


D2 = ( (I/2)*Pi^3*G[1, 1, x] - ((2*I)/3)*Pi^3*(-G[0, 1, x] + G[1, 1, x]) -
 (5*Pi^2*(G[0, 1, 1, x] - G[1, 1, 1, x]))/3 - 
 (Pi^2*(G[1, 0, 1, x] - G[1, 1, 1, x]))/6 + 
 Pi^2*(-G[0, 0, 1, x] + G[0, 1, 1, x] + G[1, 0, 1, x] - G[1, 1, 1, x]) - 
 (Pi^2*(G[1, 1, 0, x] - G[1, 1, 1, x]))/6 + 
 Pi^2*(-G[0, 1, 0, x] + G[0, 1, 1, x] + G[1, 1, 0, x] - G[1, 1, 1, x]) - 
 (4*I)*Pi*(-G[0, 1, 1, 1, x] + G[1, 1, 1, 1, x]) + 
 (2*I)*Pi*(G[0, 0, 1, 1, x] - G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x] + 
   G[1, 1, 1, 1, x]) + (2*I)*Pi*(G[0, 1, 0, 1, x] - G[0, 1, 1, 1, x] - 
   G[1, 1, 0, 1, x] + G[1, 1, 1, 1, x]) + 
 (2*I)*Pi*(G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - G[1, 1, 1, 0, x] + 
   G[1, 1, 1, 1, x]) + I*Pi*(G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] - 
   G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x]) - 
 (2*I)*Pi*(-G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 1, 0, x] - 
   G[0, 1, 1, 1, x] + G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] - 
   G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x]) + 
 I*Pi*(G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
   G[1, 1, 1, 1, x]) - (2*I)*Pi*(-G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
   G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + G[1, 1, 0, 0, x] - 
   G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x]) + 
 G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
 G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] - 
 2*G[1, 1, 1, 0, 1, x] - 2*G[1, 1, 1, 1, 0, x] + 
 4*(G[0, 1, 1, 1, 1, x] - G[1, 1, 1, 1, 1, x]) - 
 2*(-G[0, 0, 1, 1, 1, x] + G[0, 1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x] - 
   G[1, 1, 1, 1, 1, x]) - 2*(-G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 1, 1, x] + 
   G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 1, 1, x]) - 
 2*(-G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 1, x] - 
   G[1, 1, 1, 1, 1, x]) + 2*(G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 1, x] - 
   G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, x] - G[1, 0, 1, 0, 1, x] + 
   G[1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 1, x]) + 
 2*(G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 1, x] - G[0, 1, 1, 0, 1, x] + 
   G[0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 1, x] + 
   G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 1, x]) - 
 2*(-G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 0, x] - 
   G[1, 1, 1, 1, 1, x]) + 2*(G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] - 
   G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x] - G[1, 0, 1, 1, 0, x] + 
   G[1, 0, 1, 1, 1, x] + G[1, 1, 1, 1, 0, x] - G[1, 1, 1, 1, 1, x]) + 
 2*(G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] - G[0, 1, 1, 1, 0, x] + 
   G[0, 1, 1, 1, 1, x] - G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
   G[1, 1, 1, 1, 0, x] - G[1, 1, 1, 1, 1, x]) + 4*G[1, 1, 1, 1, 1, x] + 
(2*Pi^2*Zeta[3])/3 + I*Pi*G[1, x]*Zeta[3] + G[1, 1, x]*Zeta[3] - Zeta[5] );


==> anc/regge_trajectory_and_impact_factors/Ig1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(5*Nf)/9 + NC*(-67/18 + (2*Pi^2)/3) + 
 e^2*(Nf*(164/81 - (5*Pi^2)/108 - (7*Zeta[3])/9) + 
   NC*(-1214/81 + (67*Pi^2)/216 + (41*Pi^4)/720 + (77*Zeta[3])/18)) + 
 e*(Nf*(28/27 - Pi^2/36) + NC*(-202/27 + (11*Pi^2)/72 + (17*Zeta[3])/3)) + 
 e^4*(Nf*(5840/729 - (41*Pi^2)/243 - (47*Pi^4)/2592 - (196*Zeta[3])/81 + 
     (7*Pi^2*Zeta[3])/108 - (31*Zeta[5])/15) + 
   NC*(-43736/729 + (607*Pi^2)/486 + (3149*Pi^4)/25920 - Pi^6/4320 + 
     (1414*Zeta[3])/81 - (77*Pi^2*Zeta[3])/216 - (70*Zeta[3]^2)/9 + 
     (341*Zeta[5])/30)) + 
 e^3*(Nf*(976/243 - (7*Pi^2)/81 - (47*Pi^4)/4320 - (35*Zeta[3])/27) + 
   NC*(-7288/243 + (101*Pi^2)/162 + (517*Pi^4)/8640 + (469*Zeta[3])/54 - 
     (59*Pi^2*Zeta[3])/36 + (67*Zeta[5])/5))


==> anc/regge_trajectory_and_impact_factors/Ig2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-25*Nf^2)/162 - (NC^2*Pi^2)/(4*e^2) + 
 NC*Nf*(2063/216 - (25*Pi^2)/54 + (2*Zeta[3])/9) + 
 (Nf*(-55/24 + 2*Zeta[3]))/NC + NC^2*(-26675/648 + (335*Pi^2)/108 + Pi^4/40 + 
   (88*Zeta[3])/9) + e*(Nf^2*(-140/243 + (5*Pi^2)/324) + 
   NC*Nf*(149033/3888 - (871*Pi^2)/648 - (19*Pi^4)/180 - (157*Zeta[3])/9) + 
   (Nf*(-1711/144 + Pi^2/24 + Pi^4/30 + (19*Zeta[3])/3))/NC + 
   NC^2*(-98671/648 + (3191*Pi^2)/432 + (55*Pi^4)/72 + (1865*Zeta[3])/18 + 
     (11*Pi^2*Zeta[3])/3 - 39*Zeta[5])) + 
 e^2*(Nf^2*(-404/243 + (53*Pi^2)/972 - Pi^4/2592 + (35*Zeta[3])/81) + 
   NC^2*(-6140957/11664 + (71263*Pi^2)/3888 + (16103*Pi^4)/5760 - 
     (4733*Pi^6)/30240 + (121859*Zeta[3])/324 - (8987*Pi^2*Zeta[3])/216 - 
     (659*Zeta[3]^2)/18 - (187*Zeta[5])/5) + 
   (Nf*(-42727/864 + (55*Pi^2)/144 + (19*Pi^4)/180 + (197*Zeta[3])/9 - 
      (Pi^2*Zeta[3])/3 + 14*Zeta[5]))/NC + 
   NC*Nf*(3197809/23328 - (1645*Pi^2)/432 - (5803*Pi^4)/12960 - 
     (5698*Zeta[3])/81 + (781*Pi^2*Zeta[3])/108 + (104*Zeta[5])/5))


==> anc/regge_trajectory_and_impact_factors/Iq1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*Nf)/9 + (4 - Pi^2/12)/NC + NC*(13/18 + (7*Pi^2)/12) + 
 e^2*((16 - Pi^2/3 - (47*Pi^4)/1440 - (7*Zeta[3])/2)/NC + 
   NC*(242/81 - (13*Pi^2)/216 + (7*Pi^4)/288 - (7*Zeta[3])/9) + 
   Nf*(-164/81 + (5*Pi^2)/108 + (7*Zeta[3])/9)) + 
 e*(Nf*(-28/27 + Pi^2/36) + (8 - Pi^2/8 - (7*Zeta[3])/3)/NC + 
   NC*(40/27 - Pi^2/36 + (10*Zeta[3])/3)) + 
 e^4*((64 - (4*Pi^2)/3 - (47*Pi^4)/360 - (949*Pi^6)/120960 - (56*Zeta[3])/3 + 
     (7*Pi^2*Zeta[3])/24 + (49*Zeta[3]^2)/18 - (93*Zeta[5])/10)/NC + 
   NC*(8744/729 - (121*Pi^2)/486 - (611*Pi^4)/25920 - (977*Pi^6)/120960 - 
     (280*Zeta[3])/81 + (7*Pi^2*Zeta[3])/108 - (91*Zeta[3]^2)/18 - 
     (31*Zeta[5])/15) + Nf*(-5840/729 + (41*Pi^2)/243 + (47*Pi^4)/2592 + 
     (196*Zeta[3])/81 - (7*Pi^2*Zeta[3])/108 + (31*Zeta[5])/15)) + 
 e^3*(Nf*(-976/243 + (7*Pi^2)/81 + (47*Pi^4)/4320 + (35*Zeta[3])/27) + 
   (32 - (2*Pi^2)/3 - (47*Pi^4)/960 - (28*Zeta[3])/3 + (7*Pi^2*Zeta[3])/36 - 
     (31*Zeta[5])/5)/NC + NC*(1456/243 - (10*Pi^2)/81 - (47*Pi^4)/4320 - 
     (91*Zeta[3])/54 - (13*Pi^2*Zeta[3])/9 + (36*Zeta[5])/5))


==> anc/regge_trajectory_and_impact_factors/Iq2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
28787/648 + (25*Nf^2)/54 + (19*Pi^2)/12 - (NC^2*Pi^2)/(4*e^2) - 
 (47*Pi^4)/720 + (255/32 + (7*Pi^2)/8 - (83*Pi^4)/1440 - (15*Zeta[3])/2)/
  NC^2 + NC*Nf*(-650/81 - (2*Pi^2)/3 - (23*Zeta[3])/9) + 
 (Nf*(-505/81 - Pi^2/6 - (19*Zeta[3])/9))/NC - (205*Zeta[3])/18 + 
 NC^2*(22537/2592 + (29*Pi^2)/8 + (5*Pi^4)/288 + (41*Zeta[3])/9) + 
 e^2*(16114247/23328 + (197*Pi^2)/144 - (5435*Pi^4)/2592 + (17*Pi^6)/70 + 
   Nf^2*(404/81 - (53*Pi^2)/324 + Pi^4/864 - (35*Zeta[3])/27) - 
   (170951*Zeta[3])/324 + (1613*Pi^2*Zeta[3])/216 + (1621*Zeta[3]^2)/18 + 
   NC*Nf*(-805855/5832 + (1475*Pi^2)/648 - (779*Pi^4)/6480 + 
     (1993*Zeta[3])/81 + (625*Pi^2*Zeta[3])/108 - (143*Zeta[5])/5) + 
   (Nf*(-227023/2916 - (15*Pi^2)/8 - (503*Pi^4)/12960 + (623*Zeta[3])/81 + 
      (31*Pi^2*Zeta[3])/54 - (151*Zeta[5])/15))/NC + 
   (13575/128 + (2287*Pi^2)/192 - (5627*Pi^4)/5760 + (7193*Pi^6)/120960 - 
     (6205*Zeta[3])/24 + (5*Pi^2*Zeta[3])/3 + (1255*Zeta[3]^2)/18 - 
     (9*Zeta[5])/2)/NC^2 + (791*Zeta[5])/30 + 
   NC^2*(23246941/93312 + (5131*Pi^2)/5184 + (31811*Pi^4)/25920 + 
     (3251*Pi^6)/120960 + (12007*Zeta[3])/648 - (3613*Pi^2*Zeta[3])/108 - 
     (293*Zeta[3]^2)/18 + (94*Zeta[5])/5)) + 
 e*(746543/3888 + (115*Pi^2)/48 - (1283*Pi^4)/4320 + 
   Nf^2*(140/81 - (5*Pi^2)/108) + NC*Nf*(-36031/972 - (61*Pi^2)/216 - 
     (247*Pi^4)/2160 - (85*Zeta[3])/27) + 
   (Nf*(-11983/486 - (13*Pi^2)/24 - (83*Pi^4)/2160 - (17*Zeta[3])/27))/NC - 
   (5507*Zeta[3])/54 + (13*Pi^2*Zeta[3])/6 + 
   (2157/64 + (325*Pi^2)/96 - (67*Pi^4)/480 - (166*Zeta[3])/3 + 
     (49*Pi^2*Zeta[3])/36 - 3*Zeta[5])/NC^2 + (121*Zeta[5])/2 + 
   NC^2*(911797/15552 + (4055*Pi^2)/864 + (587*Pi^4)/1080 + 
     (898*Zeta[3])/27 + (161*Pi^2*Zeta[3])/36 + (49*Zeta[5])/2))


==> anc/regge_trajectory_and_impact_factors/tau1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*E^(e*EulerGamma)*Gamma[1 - e]^2*Gamma[1 + e])/(e*Gamma[1 - 2*e])


==> anc/regge_trajectory_and_impact_factors/tau2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-11*NC)/3 + (2*Nf)/3)/e^2 - (56*Nf)/27 + ((-10*Nf)/9 + NC*(67/9 - Pi^2/3))/
  e + NC*(404/27 - 2*Zeta[3]) + 
 e*(NC*(2428/81 - (67*Pi^2)/54 - Pi^4/30 - 66*Zeta[3]) + 
   Nf*(-328/81 + (5*Pi^2)/27 + 12*Zeta[3])) + 
 e^2*(Nf*(-1952/243 + (28*Pi^2)/81 + (211*Pi^4)/1080 + (680*Zeta[3])/27) + 
   NC*(14576/243 - (202*Pi^2)/81 - (2321*Pi^4)/2160 - (4556*Zeta[3])/27 + 
     (71*Pi^2*Zeta[3])/9 + 82*Zeta[5]))


==> anc/regge_trajectory_and_impact_factors/tau3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((242*NC^2)/27 - (88*NC*Nf)/27 + (8*Nf^2)/27)/e^3 + 
 ((-2*Nf)/(3*NC) - (40*Nf^2)/81 + NC*Nf*(722/81 - (4*Pi^2)/27) + 
   NC^2*(-2086/81 + (22*Pi^2)/27))/e^2 + 
 (Nf*(1711/108 - (2*Pi^4)/45 - (76*Zeta[3])/9))/NC + 
 Nf^2*(928/729 - (128*Zeta[3])/27) + 
 NC*Nf*(-171449/2916 + (206*Pi^2)/243 + Pi^4/135 + (632*Zeta[3])/9) + 
 ((-8*Nf^2)/81 + NC*Nf*(-1331/162 + (40*Pi^2)/81 - (32*Zeta[3])/9) + 
   (Nf*(55/18 - (8*Zeta[3])/3))/NC + 
   NC^2*(245/9 - (268*Pi^2)/81 + (22*Pi^4)/135 + (44*Zeta[3])/9))/e + 
 NC^2*(297029/1458 - (1598*Pi^2)/243 - (77*Pi^4)/270 - (6664*Zeta[3])/27 + 
   (20*Pi^2*Zeta[3])/9 + 16*Zeta[5])

